Three Irrationality Results for the Dilogarithm: Rhin--Viola and Viola--Zudilin Constructions at $-1/4$, $1/5$, and $-1/3$

We prove the irrationality of \[ \Li_2(-1/4),\qquad \Li_2(1/5),\qquad \Li_2(-1/3). \] The three arguments form a natural progression. The first is an endpoint completion of the five-parameter Rhin--Viola method. Rhin and Viola's 2019 treatment already supplies the negative-argument continuation, permutation invariance and factorial divisor; at $z=-4$ we use three bounded shifts, an elementary fixed-contour estimate and a four-term recurrence to remove the remaining nonvanishing problem in the complex-saddle regime. For $1/5$ we pass to the six-parameter Viola--Zudilin family and apply the Rhin--Viola factorial transformations term by term inside two binomial expansions of the same integral. This inherited divisor crosses the arithmetic threshold that the unrefined five-parameter construction does not reach in our computations. The same crossbreed, combined with the negative-argument continuation, proves the result at $-1/3$. All proof-critical finite inequalities are accompanied by exact executable certificates. Supplementary computations propagate $10{,}000$ exact primitive coefficient pairs for each of $1/5$ and $-1/3$, with complete gcd removal and no failure of the certified smallness or adjacent nonproportionality checks.

==> anc/01_minus_quarter_proof/README.md <==
# The Irrationality of Li_2(-1/4)

Journal-style manuscript and reproducibility files, 5 September 2026.

## Files

- `li2_minus_quarter.tex` — self-contained LaTeX source (`amsart`; bibliography inline).
- `li2_minus_quarter.pdf` — compiled 13-page manuscript.
- `verify_journal.py` — exact-arithmetic ancillary verifier (Python standard library only).
- `journal_certificate.json` — output of `python verify_journal.py --max-n 32`.
- `final_internal_audit.md` — adversarial internal audit notes for the consolidated manuscript.

## Compile

```bash
pdflatex li2_minus_quarter.tex
pdflatex li2_minus_quarter.tex
```

or with `latexmk`:

```bash
latexmk -pdf li2_minus_quarter.tex
```

## Verify finite calculations

```bash
python verify_journal.py --max-n 32
```

The verifier's SHA-256 hash is

`91e491e7c15739612c31ff59676f3a1004a9a14a3dee5f317af0e0aa2b86cd4b`.

## Status

The manuscript presents a proof that `Li_2(-1/4)` is irrational. The proof has undergone an adversarial internal reconstruction of its contour continuation, arithmetic divisor, differential equation, recurrence, nonvanishing argument, and exact exponential margin. No fatal gap was found. Because this appears to resolve a previously open individual dilogarithm irrationality problem, independent specialist human verification is still strongly recommended before public announcement or submission.


==> anc/01_minus_quarter_proof/SHA256SUMS.txt <==
c570aff9b45c40d2e909aa74cf2907777e41d1294fc49fc6bc107e93b8217600  li2_minus_quarter.tex
c82e18a9fa1886be484ba5ce5be5da5beef479958eb9608b7902a5a1728d8dfd  li2_minus_quarter.pdf
91e491e7c15739612c31ff59676f3a1004a9a14a3dee5f317af0e0aa2b86cd4b  verify_journal.py
66c7cd8089b8182a959c1b2f33889180b2696a14659566b02218cf658b16ca40  journal_certificate.json
e2dffe93ace627c38391989e828c2fa8a7978ae9fb5c7603aac3bd69a46b5ee0  README.md
eac36ae2404eb54fa77d9eba9dccbec91da1830d640798687c9d58b252543e0d  final_internal_audit.md


==> anc/01_minus_quarter_proof/final_internal_audit.md <==
# Final internal audit of the consolidated manuscript

**Date:** 5 September 2026  
**Manuscript:** `li2_minus_quarter.tex`  
**Claim:** `Li_2(-1/4)` is irrational.

## Verdict

No fatal mathematical error was found in an adversarial reconstruction of the proof. The final journal rewrite explicitly incorporates the points that were most compressed in the exploratory note:

- the upper-half-plane continuation and the side of the moving pole;
- the lower-`y` / upper-`u` semicircle orientation and the branch `Log(-4)=log 4+i pi`;
- the fact that `1/z` remains in the open unit disk, so the dilogarithm itself acquires no extra monodromy;
- the common normalization and the cancellation leaving the factor `4^n 5^(3n)`;
- sign-independence of the factorial transformation identities when evaluated at the integer `z=-4`;
- the exact identity `e=1_Omega+1_Omega'` underlying the Rhin--Viola prime divisor;
- bounded-shift stability for `r=0,1,2` after excluding only `O(log n)` worth of primes;
- the Gauss hypergeometric differential equation, its gauge transformation, the four-term moment recurrence, and the three-shift nonvanishing argument.

## Strengthened final margin

The exploratory audited proof used only two periods of the prime-density correction. The consolidated manuscript uses three periods, giving

`C_3 = 1947661908206663 / 242860520775600 > 8`.

This permits a simpler exact final comparison. The fixed-contour bound gives

`B < 7 * 10^(-11)`, 

while the arithmetic normalization satisfies asymptotically

`Lambda_n^(1/n) < 500 e^17`.

Using the elementary rational bound `e < 2719/1000`, the limiting root is bounded by

`500 * (2719/1000)^17 * 7/10^11 = 0.849228524896... < 17/20 < 1`.

Thus the main proof no longer relies on a long Taylor-series exponential certificate.

## Exact verification

`python verify_journal.py --max-n 32` passes and reports:

- the exact three-period arithmetic constant above;
- the certified limiting root bound `0.8492285248962222 < 0.85`;
- finite integrality checks for all three shifts;
- finite recurrence checks for both rational coefficients;
- small complete factorial-orbit checks at `z=-4` and a positive benchmark.

These computations are ancillary and do not replace the analytic continuation, contour inequalities, prime-number-theorem step, or nonvanishing proof.

## Remaining external-review risk

The residual risk is audit coverage rather than a located gap. In particular, the Rhin--Viola theorem and factorial transformation identities are imported, not reproved, and the argument has not been independently checked by a human specialist. Before arXiv submission or journal submission, the highest-value external checks are:

1. a reader comfortable with hypergeometric contour continuation, focusing on Sections 3--4;
2. a reader comfortable with the Rhin--Viola permutation-group divisor, focusing on Section 5.

A targeted literature search on 5 September 2026 found no newer prior proof of the irrationality of `Li_2(-1/4)`, but this is not an exhaustive novelty certification.


==> anc/01_minus_quarter_proof/journal_certificate.json <==
{
  "C_periods": [
    "106501/13860",
    "373975549/1487285800",
    "44971243174667/534293145706320"
  ],
  "C": "1947661908206663/242860520775600",
  "C_float": 8.019672781671574,
  "x_interval": [
    "906243/2000000",
    "283201/625000"
  ],
  "F2_upper": "173146015312568190135183647883751761178069304457514522594302814819637458479137182420367904383608747464860121052938363945793696321391283410357135309997041759299299618845682962981609211852980885598800348190218006396416459089069433274356742241214737072161043161658077433816516371821404138476585272773491539830275307928456036238333/36920217075268629510744611340407801944249442329312140048177766452056375765733140746624773180106278948103787090048166694359572421765572755344047560088662937537528239005844680025301803217382233651296242597141704064032592326900946005517929266566779517434564172884137178698438219726085662841796875000000000000000000000000000000000000000000000000000000",
  "F2_simple_bound": "49/10000000000000000000000",
  "final_root_bound": "169845704979244441520393767997930978754845528253668395126873/200000000000000000000000000000000000000000000000000000000000",
  "final_root_bound_float": 0.8492285248962222,
  "intervals": [
    [
      "1/10",
      "1/8",
      1
    ],
    [
      "1/8",
      "1/7",
      2
    ],
    [
      "1/7",
      "1/6",
      1
    ],
    [
      "1/5",
      "2/7",
      1
    ],
    [
      "3/10",
      "1/3",
      1
    ],
    [
      "3/8",
      "5/13",
      1
    ],
    [
      "2/5",
      "5/12",
      2
    ],
    [
      "5/12",
      "3/7",
      1
    ],
    [
      "1/2",
      "7/13",
      1
    ],
    [
      "3/5",
      "2/3",
      1
    ],
    [
      "7/10",
      "5/7",
      1
    ],
    [
      "3/4",
      "10/13",
      1
    ],
    [
      "4/5",
      "5/6",
      2
    ],
    [
      "5/6",
      "11/13",
      1
    ],
    [
      "9/10",
      "12/13",
      1
    ]
  ],
  "integer_form_audits": [
    {
      "n": 1,
      "shift": 0,
      "A_bits": 102,
      "B_bits": 100,
      "removed_prime_powers": []
    },
    {
      "n": 1,
      "shift": 1,
      "A_bits": 106,
      "B_bits": 104,
      "removed_prime_powers": []
    },
    {
      "n": 1,
      "shift": 2,
      "A_bits": 109,
      "B_bits": 107,
      "removed_prime_powers": []
    },
    {
      "n": 2,
      "shift": 0,
      "A_bits": 197,
      "B_bits": 194,
      "removed_prime_powers": [
        [
          17,
          1
        ],
        [
          19,
          1
        ]
      ]
    },
    {
      "n": 2,
      "shift": 1,
      "A_bits": 200,
      "B_bits": 198,
      "removed_prime_powers": [
        [
          17,
          1
        ],
        [
          19,
          1
        ]
      ]
    },
    {
      "n": 2,
      "shift": 2,
      "A_bits": 203,
      "B_bits": 201,
      "removed_prime_powers": [
        [
          17,
          1
        ],
        [
          19,
          1
        ]
      ]
    },
    {
      "n": 4,
      "shift": 0,
      "A_bits": 384,
      "B_bits": 382,
      "removed_prime_powers": [
        [
          13,
          1
        ],
        [
          17,
          1
        ],
        [
          19,
          1
        ],
        [
          29,
          2
        ],
        [
          31,
          2
        ],
        [
          37,
          1
        ]
      ]
    },
    {
      "n": 4,
      "shift": 1,
      "A_bits": 387,
      "B_bits": 385,
      "removed_prime_powers": [
        [
          13,
          1
        ],
        [
          17,
          1
        ],
        [
          19,
          1
        ],
        [
          29,
          2
        ],
        [
          31,
          2
        ],
        [
          37,
          1
        ]
      ]
    },
    {
      "n": 4,
      "shift": 2,
      "A_bits": 391,
      "B_bits": 389,
      "removed_prime_powers": [
        [
          13,
          1
        ],
        [
          17,
          1
        ],
        [
          19,
          1
        ],
        [
          29,
          2
        ],
        [
          31,
          2
        ],
        [
          37,
          1
        ]
      ]
    },
    {
      "n": 8,
      "shift": 0,
      "A_bits": 763,
      "B_bits": 761,
      "removed_prime_powers": [
        [
          13,
          1
        ],
        [
          19,
          1
        ],
        [
          29,
          1
        ],
        [
          31,
          1
        ],
        [
          37,
          1
        ],
        [
          59,
          2
        ],
        [
          61,
          2
        ],
        [
          67,
          1
        ],
        [
          71,
          1
        ],
        [
          73,
          1
        ],
        [
          79,
          1
        ]
      ]
    },
    {
      "n": 8,
      "shift": 1,
      "A_bits": 767,
      "B_bits": 764,
      "removed_prime_powers": [
        [
          13,
          1
        ],
        [
          19,
          1
        ],
        [
          29,
          1
        ],
        [
          31,
          1
        ],
        [
          37,
          1
        ],
        [
          59,
          2
        ],
        [
          61,
          2
        ],
        [
          67,
          1
        ],
        [
          71,
          1
        ],
        [
          73,
          1
        ],
        [
          79,
          1
        ]
      ]
    },
    {
      "n": 8,
      "shift": 2,
      "A_bits": 770,
      "B_bits": 768,
      "removed_prime_powers": [
        [
          13,
          1
        ],
        [
          19,
          1
        ],
        [
          29,
          1
        ],
        [
          31,
          1
        ],
        [
          37,
          1
        ],
        [
          59,
          2
        ],
        [
          61,
          2
        ],
        [
          67,
          1
        ],
        [
          71,
          1
        ],
        [
          73,
          1
        ],
        [
          79,
          1
        ]
      ]
    },
    {
      "n": 16,
      "shift": 0,
      "A_bits": 1541,
      "B_bits": 1539,
      "removed_prime_powers": [
        [
          31,
          1
        ],
        [
          53,
          1
        ],
        [
          59,
          1
        ],
        [
          61,
          1
        ],
        [
          67,
          1
        ],
        [
          71,
          1
        ],
        [
          73,
          1
        ],
        [
          79,
          1
        ],
        [
          101,
          1
        ],
        [
          103,
          1
        ],
        [
          107,
          1
        ],
        [
          109,
          1
        ],
        [
          113,
          2
        ],
        [
          127,
          2
        ],
        [
          131,
          1
        ],
        [
          137,
          1
        ],
        [
          139,
          1
        ],
        [
          149,
          1
        ],
        [
          151,
          1
        ],
        [
          157,
          1
        ]
      ]
    },
    {
      "n": 16,
      "shift": 1,
      "A_bits": 1544,
      "B_bits": 1542,
      "removed_prime_powers": [
        [
          31,
          1
        ],
        [
          53,
          1
        ],
        [
          59,
          1
        ],
        [
          61,
          1
        ],
        [
          67,
          1
        ],
        [
          71,
          1
        ],
        [
          73,
          1
        ],
        [
          79,
          1
        ],
        [
          101,
          1
        ],
        [
          103,
          1
        ],
        [
          107,
          1
        ],
        [
          109,
          1
        ],
        [
          113,
          2
        ],
        [
          127,
          2
        ],
        [
          131,
          1
        ],
        [
          137,
          1
        ],
        [
          139,
          1
        ],
        [
          149,
          1
        ],
        [
          151,
          1
        ],
        [
          157,
          1
        ]
      ]
    },
    {
      "n": 16,
      "shift": 2,
      "A_bits": 1547,
      "B_bits": 1545,
      "removed_prime_powers": [
        [
          31,
          1
        ],
        [
          53,
          1
        ],
        [
          59,
          1
        ],
        [
          61,
          1
        ],
        [
          67,
          1
        ],
        [
          71,
          1
        ],
        [
          73,
          1
        ],
        [
          79,
          1
        ],
        [
          101,
          1
        ],
        [
          103,
          1
        ],
        [
          107,
          1
        ],
        [
          109,
          1
        ],
        [
          113,
          2
        ],
        [
          127,
          2
        ],
        [
          131,
          1
        ],
        [
          137,
          1
        ],
        [
          139,
          1
        ],
        [
          149,
          1
        ],
        [
          151,
          1
        ],
        [
          157,
          1
        ]
      ]
    },
    {
      "n": 32,
      "shift": 0,
      "A_bits": 3045,
      "B_bits": 3042,
      "removed_prime_powers": [
        [
          29,
          1
        ],
        [
          53,
          1
        ],
        [
          61,
          1
        ],
        [
          79,
          2
        ],
        [
          97,
          1
        ],
        [
          101,
          1
        ],
        [
          103,
          1
        ],
        [
          113,
          1
        ],
        [
          127,
          1
        ],
        [
          131,
          1
        ],
        [
          137,
          1
        ],
        [
          149,
          1
        ],
        [
          151,
          1
        ],
        [
          157,
          1
        ],
        [
          197,
          1
        ],
        [
          199,
          1
        ],
        [
          211,
          1
        ],
        [
          223,
          1
        ],
        [
          227,
          2
        ],
        [
          229,
          2
        ],
        [
          233,
          2
        ],
        [
          239,
          2
        ],
        [
          241,
          2
        ],
        [
          251,
          2
        ],
        [
          257,
          1
        ],
        [
          263,
          1
        ],
        [
          269,
          1
        ],
        [
          271,
          1
        ],
        [
          277,
          1
        ],
        [
          281,
          1
        ],
        [
          283,
          1
        ],
        [
          293,
          1
        ],
        [
          307,
          1
        ],
        [
          311,
          1
        ],
        [
          313,
          1
        ],
        [
          317,
          1
        ]
      ]
    },
    {
      "n": 32,
      "shift": 1,
      "A_bits": 3048,
      "B_bits": 3046,
      "removed_prime_powers": [
        [
          29,
          1
        ],
        [
          53,
          1
        ],
        [
          61,
          1
        ],
        [
          79,
          2
        ],
        [
          97,
          1
        ],
        [
          101,
          1
        ],
        [
          103,
          1
        ],
        [
          113,
          1
        ],
        [
          127,
          1
        ],
        [
          131,
          1
        ],
        [
          137,
          1
        ],
        [
          149,
          1
        ],
        [
          151,
          1
        ],
        [
          157,
          1
        ],
        [
          197,
          1
        ],
        [
          199,
          1
        ],
        [
          211,
          1
        ],
        [
          223,
          1
        ],
        [
          227,
          2
        ],
        [
          229,
          2
        ],
        [
          233,
          2
        ],
        [
          239,
          2
        ],
        [
          241,
          2
        ],
        [
          251,
          2
        ],
        [
          257,
          1
        ],
        [
          263,
          1
        ],
        [
          269,
          1
        ],
        [
          271,
          1
        ],
        [
          277,
          1
        ],
        [
          281,
          1
        ],
        [
          283,
          1
        ],
        [
          293,
          1
        ],
        [
          307,
          1
        ],
        [
          311,
          1
        ],
        [
          313,
          1
        ],
        [
          317,
          1
        ]
      ]
    },
    {
      "n": 32,
      "shift": 2,
      "A_bits": 3051,
      "B_bits": 3049,
      "removed_prime_powers": [
        [
          29,
          1
        ],
        [
          53,
          1
        ],
        [
          61,
          1
        ],
        [
          79,
          2
        ],
        [
          97,
          1
        ],
        [
          101,
          1
        ],
        [
          103,
          1
        ],
        [
          113,
          1
        ],
        [
          127,
          1
        ],
        [
          131,
          1
        ],
        [
          137,
          1
        ],
        [
          149,
          1
        ],
        [
          151,
          1
        ],
        [
          157,
          1
        ],
        [
          197,
          1
        ],
        [
          199,
          1
        ],
        [
          211,
          1
        ],
        [
          223,
          1
        ],
        [
          227,
          2
        ],
        [
          229,
          2
        ],
        [
          233,
          2
        ],
        [
          239,
          2
        ],
        [
          241,
          2
        ],
        [
          251,
          2
        ],
        [
          257,
          1
        ],
        [
          263,
          1
        ],
        [
          269,
          1
        ],
        [
          271,
          1
        ],
        [
          277,
          1
        ],
        [
          281,
          1
        ],
        [
          283,
          1
        ],
        [
          293,
          1
        ],
        [
          307,
          1
        ],
        [
          311,
          1
        ],
        [
          313,
          1
        ],
        [
          317,
          1
        ]
      ]
    }
  ]
}


==> anc/01_minus_quarter_proof/verify_journal.py <==
#!/usr/bin/env python3
"""Exact finite checks accompanying The Irrationality of Li_2(-1/4).
Python 3.9+; standard library only.
Run: python verify_journal.py --max-n 16
These checks support finite arithmetic identities and explicit constants; they do not
replace the analytic arguments in the paper.
"""
from fractions import Fraction as F
from math import comb, gcd, lcm, isqrt, prod, factorial
from functools import lru_cache
from pathlib import Path
import argparse
import json

def mul(a,b):
 c=[F(0)]*(len(a)+len(b)-1)
 for i,ai in enumerate(a):
  if ai:
   for j,bj in enumerate(b):
    if bj:c[i+j]+=ai*bj
 return c

def substitute_z_minus_u(a,z):
 # Horner p(z-u), rational exact.
 c=[a[-1]]
 for ai in reversed(a[:-1]):
  out=[F(0)]*(len(c)+1)
  for k,ck in enumerate(c):out[k]+=z*ck;out[k+1]-=ck
  out[0]+=ai;c=out
 return c

@lru_cache(maxsize=None)
def raw_coefficients(h,j,k,l,m,z):
 if not (z<0 or z>1):raise ValueError('z outside [0,1] required')
 t=j+k-m;M=k+l+1
 if t<0:raise ValueError('negative denominator exponent')
 al=[F(0)]*(j+k+1);ar=[F(0)]*(max(j+k,m+l)+1)
 powers={u:F(z)**u for u in range(-t,k+2*l+1)}
 for a in range(k+1):
  for b in range(l+1):
   e=comb(k,a)*comb(l,b)*(-1)**(k-a+b)*powers[l-b]
   r=a+b
   if r==t:al[j+k-a]+=e
   else:
    ar[j+k-a]+=e*powers[r-t]/(r-t)
    ar[m+b]-=e/(r-t)
 wt=[(-1)**i*comb(h,i) for i in range(h+1)]
 al=substitute_z_minus_u(mul(al,wt),z)
 ar=substitute_z_minus_u(mul(ar,wt),z)
 # triple = constant, Li1(1/z), Li2(1/z)
 out=[F(0),F(0),F(0)]
 # K_q=integral (-log x)/(z-x)^q; store q>=2 prefix.
 qmax=M
 S=[F(0)]*max(1,qmax)
 u=F(z,z-1)
 for r in range(1,qmax-1):S[r]=S[r-1]+(u**r-1)/r
 for r,c in enumerate(al):
  if not c:continue
  q=M-r
  if q==1:out[2]+=c
  elif q>=2:
   fac=F(z)**(1-q)/(q-1)
   out[1]+=c*fac;out[0]+=c*fac*S[q-2]
  else:
   out[0]+=c*sum((F(comb(-q,a)*(-1)**a*z**(-q-a),(a+1)**2) for a in range(-q+1)),F(0))
 for r,c in enumerate(ar):
  if not c:continue
  q=M-r
  if q==1:out[1]+=c
  else:out[0]+=c*(F(z)**(1-q)-F(z-1)**(1-q))/(1-q)
 assert out[1]==0, ('nonzero Li1',out[1])
 return out[2],-out[0]

RAY=(10,8,8,5,10)

def exponent(w):
 h,j,k,l,m=RAY
 H,J,K,L,M,A,B,C,D=[(v*w).numerator//(v*w).denominator for v in (h,j,k,l,m,l+m-j,m+h-k,h+j-l,j+k-m)]
 return max(0,H+J-B-D,H+M-C-A,K+L-A-D,H+J+K-C-A-D,H+L+M-B-D-A)

def intervals():
 cuts=sorted({F(i,v) for v in (5,6,7,8,10,12,13) for i in range(v+1)})
 out=[]
 for a,b in zip(cuts,cuts[1:]):
  e=exponent((a+b)/2)
  assert 0<=e<=2
  if e:
   if out and out[-1][1]==a and out[-1][2]==e:out[-1]=(out[-1][0],b,e)
   else:out.append((a,b,e))
 return out

def exp_upper(x,N=160):
 """Upper bound for exp(x), x>=0. First omitted term and geometric tail."""
 assert x>=0 and N+2>x
 term=F(1);total=term
 for k in range(1,N+1):term*=x/k;total+=term
 nxt=term*x/(N+1)
 return total+nxt/(1-x/F(N+2))

def quartic(x):return -32*x**4-1299*x**3-10037*x*x+3264*x+704

def margin_certificate():
 ints=intervals()
 Cparts=[sum((e*(1/(a+q)-1/(b+q)) for a,b,e in ints),F(0)) for q in (0,1,2)]
 C=sum(Cparts,F(0))
 assert Cparts==[F(106501,13860),F(373975549,1487285800),F(44971243174667,534293145706320)]
 assert C==F(1947661908206663,242860520775600)
 assert C>8
 lo=F(4531215,10**7);hi=F(4531216,10**7)
 assert quartic(lo)>0>quartic(hi)
 # One positive root by Descartes' rule; log-derivative has this sign on (0,1).
 f2_upper=F(2**22*5**5,13**13*7**14)*hi**11*(1-lo)**20*(hi*hi+57*hi+16)**13/(lo+4)**25
 assert f2_upper < F(49,10**22)  # hence B < 7*10^{-11}
 e_upper=F(2719,1000)
 # e < 2719/1000: sum through 6 plus a geometric bound for the tail.
 e_series_upper=sum((F(1,factorial(k)) for k in range(7)),F(0))+F(1,factorial(7))*F(8,7)
 assert e_series_upper < e_upper
 final_ratio=F(500)*e_upper**17*F(7,10**11)
 assert final_ratio < F(17,20)
 return dict(C_periods=[str(c) for c in Cparts],C=str(C),C_float=float(C),
             x_interval=[str(lo),str(hi)],F2_upper=str(f2_upper),
             F2_simple_bound='49/10000000000000000000000',
             final_root_bound=str(final_ratio),final_root_bound_float=float(final_ratio),
             intervals=[[str(a),str(b),e] for a,b,e in ints])

def primes(N):
 sieve=bytearray(b'\1')*(N+1);sieve[0:2]=b'\0\0'
 for p in range(2,isqrt(N)+1):
  if sieve[p]:sieve[p*p:N+1:p]=b'\0'*((N-p*p)//p+1)
 return [p for p in range(2,N+1) if sieve[p]]

def normalization(n):
 M=13*n+2;N=12*n+2
 E=prod(v*n+r for v in (10,12,13) for r in (1,2))
 Delta=1;fac=[]
 for p in primes(M):
  if p*p<=M or E%p==0 or n//p>=3:continue
  e=exponent(F(n,p))
  if e:Delta*=p**e;fac.append((p,e))
 D1=lcm(*range(1,M+1));D2=lcm(*range(1,N+1))
 K=F(D1*D2*4**n*5**(3*n),Delta)
 return K,fac

def recurrence(H,n):
 return [-5*H*(H-1),H*(11*H+77*n+4),-7*H*H-82*H*n-11*H-326*n*n-77*n-5,(H+2*n+1)*(H+3*n+1)]

def orbit(base):
    found={tuple(base)};todo=[tuple(base)]
    while todo:
        h,j,k,l,m=todo.pop()
        for p in ((h,m,l,k,j),(m+h-k,j+k-m,m,l,k)):
            if p not in found:found.add(p);todo.append(p)
    assert len(found)<=12
    return found

def audit(max_n=16):
    rows=[]
    for n in (1,2,4,8,16,32,64):
        if n>max_n:continue
        multiplier,prime_factors=normalization(n)
        for r in (0,1,2):
            a,b=raw_coefficients(10*n+r,8*n,8*n,5*n,10*n,-4)
            aa=multiplier*a;bb=multiplier*b
            assert aa.denominator==bb.denominator==1,(n,r)
            rows.append(dict(n=n,shift=r,A_bits=abs(aa.numerator).bit_length(),
                             B_bits=abs(bb.numerator).bit_length(),
                             removed_prime_powers=prime_factors))
        H=10*n+2
        pairs=[raw_coefficients(H+t,8*n,8*n,5*n,10*n,-4)
               for t in (-2,-1,0,1)]
        cs=recurrence(H,n)
        assert all(sum(c*p[i] for c,p in zip(cs,pairs))==0 for i in (0,1))
    for n in (1,2):
        for r in (0,1,2):
            base=(10*n+r,8*n,8*n,5*n,10*n)
            base_factorial=prod(factorial(t) for t in base)
            for z in (-4,6):
                ab=raw_coefficients(*base,z)
                ab=tuple(v*F(z)**(-base[3]-base[4])/base_factorial for v in ab)
                for pp in orbit(base):
                    cd=raw_coefficients(*pp,z)
                    cd=tuple(v*F(z)**(-pp[3]-pp[4])/
                             prod(factorial(t) for t in pp) for v in cd)
                    assert ab==cd,(base,pp,z)
    return rows

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--max-n',type=int,default=16,
                        help='largest finite integrality/recurrence test; default 16')
    parser.add_argument('--output',type=Path,
                        default=Path(__file__).with_name('journal_certificate.json'))
    args=parser.parse_args()
    if args.max_n<1:parser.error('--max-n must be positive')
    result=margin_certificate()
    print('Exact three-period arithmetic constant:', result['C'])
    print('Certified limiting root upper bound:', result['final_root_bound_float'], '< 0.85')
    result['integer_form_audits']=audit(args.max_n)
    args.output.write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print('Finite integrality, recurrence and factorial-orbit checks passed.')
    print('Certificate:',args.output)
    print('These finite checks do not replace review of the contour and asymptotic arguments.')

if __name__=='__main__':main()


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/PROVENANCE.json <==
{
  "date": "2026-09-05",
  "purpose": "Prime-gain reconstruction requested by Wadim Zudilin, ray (10,8,8,5,10), z=-4",
  "scope": "Unshifted negative-value family; no claim about the separate six-parameter 1/5 construction.",
  "source_archive": "Li2_all_three_versions_20260905.zip",
  "source_archive_sha256": "0c3acdafeb468b85a414353fa5fcbe300aa11d1eecafffee2c353899d439f5f6",
  "primary_reference": {
    "title": "The permutation group method for the dilogarithm",
    "authors": [
      "Georges Rhin",
      "Carlo Viola"
    ],
    "year": 2005,
    "pages_used": [
      "417",
      "420",
      "421"
    ],
    "theorem": "Lemma 4.1; equations (4.10)-(4.11)",
    "url": "https://www.numdam.org/item/ASNSP_2005_5_4_3_389_0.pdf"
  },
  "input_sha256": {
    "direct_coefficients.cpp": "d3b01fbe00d254d995ff2763086fc89c5b531ad940ac60bff2385582f3a3bfd8",
    "initial_pairs.txt": "40302ff1001b069978136333c81de82916d632b07624805a8a170d1df61ab583",
    "li2_minus_quarter.tex": "c570aff9b45c40d2e909aa74cf2907777e41d1294fc49fc6bc107e93b8217600",
    "recurrence_coefficients.dat": "df8f94f3966e96e85f25b64696f5fb80d248a41f37a238849b113480f61dfedf",
    "results_10000.csv": "e296744fdc3621a86bae0110a2db4bf8d1b210aca732c0360025f182ab42db36",
    "selected_exact_pairs.txt": "dc999cdcb1a0f6cffe3854f41b5d4444261528897d6a5cb352a83caf506448d3"
  },
  "execution": "A fresh run regenerated all 10,000 integer pairs from the previously derived exact n-recurrence and factored the gcd relative to the full RV divisor. Selected 19 pairs match archived exact integers. An additional direct coefficient calculation verifies n=32 and n=225."
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/README.md <==
# Prime-gain reconstruction: (10,8,8,5,10), z = -4

Prepared on 5 September 2026 in response to Wadim Zudilin's request to compare the experimentally observed common prime factors with the Rhin–Viola divisor for the same parameters.

## Main result

The 15 nonzero intervals and their guaranteed exponents are **exactly** the specialization of Rhin–Viola's Omega/Omega-prime construction. The exponent used in the standalone negative-value manuscript is not a new arithmetic gain. Its three-period divisor is a sub-divisor of the full published-type divisor.

Read `prime_gain_comparison.pdf` (six pages); `prime_gain_comparison.tex` is its standalone source. The earlier manuscripts have not been modified.

A new exact run regenerated all 10,000 coefficient pairs and checked **63,423,769** prime/index pairs with p² > 13n and p <= 13n. There were no failures of the Rhin–Viola lower bound. Exactly 12,816 pairs had extra gcd divisibility. The observed minimum agrees with the predicted exponent on all 42 natural floor cells.

The full actual gcd exponent need not be a function of fractional part alone: p=193 gives valuations 2 at n=32 and 1 at n=225, although both fractional parts equal 32/193. Direct coefficient extraction separately verifies both cases. Some excesses occur in long blocks for fixed primes, so they should not be described uniformly as isolated random accidents. They also do not establish a new universal interval-saving law.

## Replay

Use Python 3 with mpmath (the recorded run used mpmath 1.3.0):

```bash
python3 run_checks.py --integrity-only
python3 run_checks.py
```

The first checks the release hashes. The second reconstructs all exact floor intervals, checks them against the manuscript's literal table, and independently factors the 19 retained exact gcds. It checks 24,138 high-prime observations in that retained subset.

For the full fresh reconstruction, also provide a C++17 compiler named `g++`, with GMP's C++ headers and libraries discoverable by that compiler:

```bash
python3 run_checks.py --full
```

This regenerates all 10,000 integer pairs, checks every exact recurrence division, reconstructs all high-prime valuations, reproduces the exhaustive exception list and cell summaries, compares with the archived exact pairs and all 10,000 archived size rows, and repeats the direct coefficient counterexample. The full prime reconstruction took about 327 seconds here; time varies with the machine. All checks run in a temporary directory, leaving the supplied files unchanged.

Manual core commands (run from a working copy):

```bash
python3 reconstruct.py
g++ -O3 -std=c++17 reconstruct_all.cpp -lgmpxx -lgmp -o reconstruct_all
./reconstruct_all 10000 input/initial_pairs.txt input/recurrence_coefficients.dat results/all10000
python3 analyze_results.py
```

## File guide

- `reconstruct.py`: exact comparison of the published Boolean inequalities, the maximum of five floor defects, and the 12-element factorial orbit; verifies all 42 cells and their left endpoints, then factors all 19 saved exact gcds.
- `reconstruct_all.cpp`: fresh all-n reconstruction from the archived exact recurrence; GMP integer arithmetic; exhaustive residual factorization; no numerical dilogarithm calculation.
- `analyze_results.py`: comparison with the archived data, decomposition of the gcd, and detection of fixed-prime excess runs.
- `run_checks.py`: integrity and reproduction launcher, using temporary copies.
- `input/`: unchanged source inputs from the earlier three-version bundle, including the exact recurrence coefficients, initial values, saved pairs, old size table and direct coefficient extractor. `PROVENANCE.json` records their hashes. The recurrence derivation itself remains in the previously delivered three-version bundle.
- `results/exact_profile.json`, `intervals.csv`, `elementary_cells.csv`: exact interval table and constants. The finite three-period saving is rational; the digamma evaluation of the full saving is numerical and is not used for an exact sign decision.
- `results/all10000_summary.csv`: one row per n, including the full RV, small-prime and high-prime-excess contributions to log(G_n)/n.
- `results/all10000_excess.csv`: **every** high-prime/index pair with valuation greater than the RV exponent.
- `results/all10000_cells.csv`: exact observed lower envelope, maximum, counts and an attaining witness on each of 42 cells.
- `results/all10000_histogram.csv`: joint frequency of predicted and actual exponents.
- `results/fixed_prime_excess_runs.csv`: all maximal consecutive-n runs for individual exceptional primes, sorted by length.
- `results/all10000_selected_exact.txt`: newly regenerated complete selected integer pairs and gcds, agreeing with the 19 saved inputs.
- `results/selected_prime_valuations.csv`: the full high-prime table for the 19 retained indices; its scope is smaller than the full 10,000-index reconstruction.
- `results/factorization_n*.json`: exact factorizations of all 19 saved gcds.
- `results/nonperiodic_counterexample.json`, `direct_n32.txt`, `direct_n225.txt`: the direct coefficient checks at p=193.
- `results/summary.json`: machine-readable summary of all comparisons.
- `logs/`: actual execution and cross-check outputs.

## Complete high-prime data without a 63-million-row file

For 1 <= n <= 10000 and primes satisfying p² > 13n and p <= 13n, evaluate the RV interval exponent at the fractional part of n/p. If `(n,p)` appears in `all10000_excess.csv`, use the recorded actual valuation; otherwise the actual valuation is exactly the RV exponent. Complete factorization showed no gcd prime above 13n. Thus the baseline plus the exception list is a lossless representation of the full high-prime data.

Small-prime valuations are summarized separately. The interval-only comparison must not silently absorb small-prime contributions into a claimed new positive-density exponent.

## Scope and limitations

The all-n recurrence is an existing exact mathematical input. This reconstruction does not replace its derivation or independently re-prove the analytic irrationality argument. The 19 exact pair comparisons and two direct extractions are additional checks. The identity of the guaranteed interval functions is exact, whereas the absence of a demonstrated new divisor is not a proof that all possible finer or congruence-dependent improvements are impossible.

This report concerns only the five-parameter negative-value ray. It makes no claim about the separate six-parameter z=5 construction. The work is AI-assisted and is not an external referee report.


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/SHA256SUMS.txt <==
2ab7637e4b4b795d85de0d35e1352f8cf2d02035308799e3ca8d35c8d9ac674c  PROVENANCE.json
9af4f47a3f5b6f8953b890995f4de2b527d90cb4607bde7f875b5b0133095fb1  README.md
f1bc38b84c2254eb41507326d43e69177fa80e7caf38c1dd2f0f3dcc2afcba56  analyze_results.py
d3b01fbe00d254d995ff2763086fc89c5b531ad940ac60bff2385582f3a3bfd8  input/direct_coefficients.cpp
40302ff1001b069978136333c81de82916d632b07624805a8a170d1df61ab583  input/initial_pairs.txt
c570aff9b45c40d2e909aa74cf2907777e41d1294fc49fc6bc107e93b8217600  input/li2_minus_quarter.tex
df8f94f3966e96e85f25b64696f5fb80d248a41f37a238849b113480f61dfedf  input/recurrence_coefficients.dat
e296744fdc3621a86bae0110a2db4bf8d1b210aca732c0360025f182ab42db36  input/results_10000.csv
dc999cdcb1a0f6cffe3854f41b5d4444261528897d6a5cb352a83caf506448d3  input/selected_exact_pairs.txt
550827d645258977bc85b537d15874e981d97e7354cafaf4e4991749e6f59e1b  logs/all10000.log
99ee17c4bf3cdf7eb5736ed2bf9cafa5a046fddd27c635a0ba2fb7a8174cb87d  logs/analysis.log
aa335e7b904ffc7a1bf9a7cea8a8c4ff20e0c8fb163e5733ae83bf232474ff53  logs/reconstruct.log
c1a78823066f31d27c25d0c0a8d1ffdf293b554940354a82ea6b16cb2f4b1a92  logs/release_quick_check.log
4fb904a48b92eb7ab1ac391fd32170cd68df058f7b4e6126adae2ac39965f43b  prime_gain_comparison.pdf
992b56332261206d65730bc54d84865c0a2b87deeeae0574a1ea7200475eed3a  prime_gain_comparison.tex
cedff2e32cdbc73fa0344f200aac429adc32cfa2d7558afe6fc45390bd8efa4a  reconstruct.py
df211b130668f2b8b7d9b62c6fbffa64794295f1327bb864ca93b42d23906fb9  reconstruct_all.cpp
a699f46ed76bd216f1081b6b2330e4fb45d7c8c5a5354b208694d6590a5a8645  requirements.txt
d45afbf2cc871c3ca611547153b9c8cb9b3d3b5a2a92daf8a234a7ccc424924b  results/all10000_cells.csv
9298831e890cba52803afd68dbed4d4decbacfbfbccc1fbbbc43e20407978f57  results/all10000_excess.csv
7f583244ba49263cc96c82653a921a07e4d7ec40d737d026344bea272b34a5bb  results/all10000_histogram.csv
d7713f72ca94e8d3411290f218f8d9f1d5aa81b3c3d288c4215bc32be8ba389d  results/all10000_selected_exact.txt
30281bc7f1a84c153e83e2b4691652fe0b5aae4b4bcaa41a9e9de0aaf51c34ce  results/all10000_summary.csv
ce4de1fc9484741494d7218d731512dadc7fc64ab95c0f34d4d62430a6842ed4  results/direct_n225.txt
493863324fec7980835ca51a93d2ffcc5c013e03d4fe1c656f7258f78d27d489  results/direct_n32.txt
f070e04228e964f952064b9eac0afc44cd7f9c4dee0d24bc29d3b768ca113246  results/elementary_cells.csv
bfe7695c89e3d381d81460eeb2fdb5493f581333df3a1b5d1527f954d8f88463  results/exact_profile.json
a621879dbefae4b2f01f4a672eddbae0f70de1a4ee79a6c62ed03a8eb505dfc9  results/factorization_n1.json
6ab35b3055202f4028debc927554b36db5a7962aa14b4bfb9518b9163aeb619d  results/factorization_n10.json
7072e1e56ad374b2ebfcf7d253938c339185b34db44a81b82b4d3a9bfaaffe1c  results/factorization_n100.json
af7e1f29b3bfb296e4e3c15a8f869d2e317d0fc51ebf368fa476160a9f79acbb  results/factorization_n1000.json
a19e7c0fe131a71ad289828900fe786451050d99132ee28db1c28e9a29f3c6f5  results/factorization_n10000.json
9a92df2ca44a415c369a6587b680827c9ead9c7612361e1485f304e4e07ba56c  results/factorization_n16.json
f0f16e87d5447065822630f1d153fc518b6208dc53ec2e4ad5c0104f43bea4c7  results/factorization_n192.json
b2c2b434a07b07bfe77a4d91eb87a403259920b039a8f240dc9af57f41e48ca3  results/factorization_n2.json
f4f5f5f48ae92758e79c9e5586ab3ee259c5d4f432f4e9003644d3146dccbe5f  results/factorization_n2000.json
f2b8ffa8d81c001957b70a06089866b2adc4a7c57a5a5df39b243a1d4245d17c  results/factorization_n256.json
81b2415347f71768b47b265f6ae8fd8d6940a340dd0a5d50aca63bfe3aa7dd97  results/factorization_n3.json
cadf42431c1d5769511b0d3627dc65be2ba0b1453b96cbad25a372df99dec5f5  results/factorization_n32.json
178c3b3e7e445e60e6ebfe6cfe4f8652224f0ab61634cf4491474f9504ee725f  results/factorization_n4.json
5d40913f1f8003af4831184cdedc0ad41846b13ead1559e8e5faeb49e0a74be1  results/factorization_n5.json
cb8dc9081636105b382e5868cc6bfa3ad8739593ce8d553ca3bb4a0b8444a7ea  results/factorization_n5000.json
b034d7c3ec30f709050f3038821363a29b81d60be92eb6daf1d9535cc5411c94  results/factorization_n6.json
5b919f66bd176be318bdcba969219d0fa12859b161c4f6f5e293ed404626cf25  results/factorization_n7.json
d694d331101cc25d4482544669f4e2d38bac334d3151e05d9762dde354351a8e  results/factorization_n8.json
2d9f1231fcb67c4fdd5ff14050b7c532941fea36e094fd62b6c6c36e0bc3e250  results/factorization_n9.json
957e229c4b1311ec073d2fa4dff53f06218d101d323cddb7849b13366d7ba980  results/fixed_prime_excess_runs.csv
5e03953ba1f923bd58c97e292e44ad643f831696ec904b271d6649bdcb93bf6f  results/intervals.csv
82654d5536a05f3c089116589b03ab0f5641fdd359c919d699d73716ecb4e084  results/nonperiodic_counterexample.json
17f9d92e89265fb146e76ae4f9ef355684d7848dc9ed18f080f15378782f026e  results/selected_excess_primes.csv
01a3def79299d6bb120110a435f0cc098a7f0fe0c597f596f61bdeae6de73b10  results/selected_prime_valuations.csv
34ba53e70fdfcf4434937ccfeff6f5a20bf3eb10268017636838a45bc13bc00c  results/selected_profile_lower_envelope.json
3247d3b29fb71c353bc28a5a05b4670bae02237dbf5b76aecc6f6f1edcaeb4e4  results/selected_summary.csv
99ee17c4bf3cdf7eb5736ed2bf9cafa5a046fddd27c635a0ba2fb7a8174cb87d  results/summary.json
11d6fbd361a6efd6422fd126ed161dbc8f189a39e121a97ab5340f2c74a24552  run_checks.py


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/analyze_results.py <==
#!/usr/bin/env python3
"""Cross-check exact reconstructions against the archived run and summarize exceptions."""
from pathlib import Path
from fractions import Fraction as F
from collections import Counter,defaultdict
import csv,json,sys,math
if hasattr(sys,'set_int_max_str_digits'):sys.set_int_max_str_digits(0)
r=Path(__file__).resolve().parent;o=r/'results'
i=r/'input'
def records(path):
 out={}
 for line in path.read_text().splitlines():
  k,v=line.split('=',1)
  if k=='n':n=int(v);out[n]={}
  else:out[n][k]=int(v)
 return out
old=records(i/'selected_exact_pairs.txt');new=records(o/'all10000_selected_exact.txt')
assert set(old)==set(new)
for n in old:
 for key in ('K','A','B'):assert old[n][key]==new[n][key],(n,key)
 assert old[n]['full_gcd']==new[n]['G']
newrows=list(csv.DictReader((o/'all10000_summary.csv').open()))
oldrows=list(csv.DictReader((i/'results_10000.csv').open()))
assert len(newrows)==len(oldrows)==10000
mdg=mdc=0
for a,b in zip(newrows,oldrows):
 assert a['n']==b['n'];assert int(a['high_prime_pairs'])==int(a['high_equal'])+int(a['high_excess'])
 dg=abs(float(a['log_G_per_n'])-float(b['log_fullgcd_per_n']))
 dc=abs(float(a['log_three_period_per_n'])-float(b['log_claimed_divisor_per_n']))
 mdg=max(mdg,dg);mdc=max(mdc,dc);assert dg<1e-10 and dc<1e-10
 assert abs(float(a['log_G_per_n'])-sum(float(a[k]) for k in ['log_RV_full_per_n','log_small_per_n','log_high_extra_per_n']))<1e-10
exc=list(csv.DictReader((o/'all10000_excess.csv').open()))
cells=list(csv.DictReader((o/'all10000_cells.csv').open()))
assert len(cells)==42
assert all(a['e_RV']==a['observed_min'] for a in cells)
assert sum(int(a['observations']) for a in cells)==sum(int(a['high_prime_pairs']) for a in newrows)
assert sum(int(a['equality_count']) for a in cells)==sum(int(a['high_equal']) for a in newrows)
assert len(exc)==sum(int(a['high_excess']) for a in newrows)
byprime=defaultdict(list)
for row in exc:byprime[int(row['p'])].append(row)
runs=[]
for p,rr in byprime.items():
 curr=[]
 for row in rr:
  if curr and int(row['n'])!=int(curr[-1]['n'])+1:
   runs.append(curr);curr=[]
  curr.append(row)
 if curr:runs.append(curr)
runrows=[]
for rr in runs:
 p=int(rr[0]['p']);a=int(rr[0]['n']);b=int(rr[-1]['n'])
 runrows.append(dict(p=p,start_n=a,end_n=b,length=b-a+1,min_extra=min(int(x['extra']) for x in rr),max_extra=max(int(x['extra']) for x in rr),start_n_over_p=str(F(a,p)),end_n_over_p=str(F(b,p))))
runrows.sort(key=lambda r:(-r['length'],r['p'],r['start_n']))
with (o/'fixed_prime_excess_runs.csv').open('w') as f:
 w=csv.DictWriter(f,fieldnames=runrows[0].keys());w.writeheader();w.writerows(runrows)
chosen=[row for row in newrows if int(row['n']) in [100,1000,2000,5000,10000]]
hist=list(csv.DictReader((o/'all10000_histogram.csv').open()))
summary=dict(indices=10000,prime_pairs=sum(int(a['high_prime_pairs']) for a in newrows),equal_pairs=sum(int(a['high_equal']) for a in newrows),excess_pairs=len(exc),indices_with_excess=sum(int(a['high_excess'])>0 for a in newrows),maximum_excess=max(int(a['extra']) for a in exc),histogram=hist,number_cells=42,all_cell_lower_envelopes_match_RV=True,exact_saved_pairs_matched=len(old),max_old_new_log_gcd_difference=mdg,max_old_new_log_paper_divisor_difference=mdc,selected=chosen,largest_fixed_prime_runs=runrows[:20],at_10000_exceptions=[x for x in exc if x['n']=='10000'],counterexample=json.loads((o/'nonperiodic_counterexample.json').read_text()))
(o/'summary.json').write_text(json.dumps(summary,indent=2)+'\n')
print(json.dumps(summary,indent=2))


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/input/direct_coefficients.cpp <==
// Exact independent C++ implementation of the saved rational-log coefficient formula.
// Build: g++ -O2 -std=c++17 rv_coeff.cpp -lgmpxx -lgmp -o rv_coeff
#include <gmpxx.h>
#include <vector>
#include <algorithm>
#include <iostream>
#include <stdexcept>
using Z=mpz_class; using Q=mpq_class; using V=std::vector<Q>;
Q frac(const Z&a,const Z&b){Q x(a,b);x.canonicalize();return x;}
Z bin(int n,int k){if(k<0||k>n)return 0;Z v;mpz_bin_uiui(v.get_mpz_t(),n,k);return v;}
Q pw(int z,int e){Z v;mpz_ui_pow_ui(v.get_mpz_t(),std::abs(z),std::abs(e));if(z<0&&std::abs(e)%2)v=-v;return e>=0?Q(v):frac(1,v);}
V mul(const V&a,const V&b){V c(a.size()+b.size()-1);for(size_t i=0;i<a.size();i++)if(a[i]!=0)for(size_t j=0;j<b.size();j++)if(b[j]!=0)c[i+j]+=a[i]*b[j];return c;}
V subst(const V&a,int z){V c(1,a.back());for(int i=int(a.size())-2;i>=0;i--){V d(c.size()+1);for(size_t k=0;k<c.size();k++){d[k]+=z*c[k];d[k+1]-=c[k];}d[0]+=a[i];c=std::move(d);}return c;}
using VZ=std::vector<Z>;
VZ mulz(const VZ&a,const VZ&b){VZ c(a.size()+b.size()-1);for(size_t i=0;i<a.size();i++)if(a[i]!=0)for(size_t j=0;j<b.size();j++)if(b[j]!=0)c[i+j]+=a[i]*b[j];return c;}
VZ substz(const VZ&a,int z){VZ c(1,a.back());for(int i=int(a.size())-2;i>=0;i--){VZ d(c.size()+1);for(size_t k=0;k<c.size();k++){d[k]+=z*c[k];d[k+1]-=c[k];}d[0]+=a[i];c=std::move(d);}return c;}
V transform(const V&a,const VZ&wt,int z){Z den=1;for(const Q&v:a)mpz_lcm(den.get_mpz_t(),den.get_mpz_t(),v.get_den().get_mpz_t());VZ nums;for(const Q&v:a)nums.push_back(v.get_num()*(den/v.get_den()));nums=substz(mulz(nums,wt),z);V ans;for(const Z&v:nums)ans.push_back(frac(v,den));return ans;}
int main(int argc,char**argv){try{
 if(argc!=7)throw std::runtime_error("usage: rv_coeff h j k l m z");
 int h=std::stoi(argv[1]),j=std::stoi(argv[2]),k=std::stoi(argv[3]),l=std::stoi(argv[4]),m=std::stoi(argv[5]),z=std::stoi(argv[6]);
 int t=j+k-m,M=k+l+1;if(t<0||z==0||z==1||std::min({h,j,k,l,m})<0)throw std::runtime_error("invalid parameters");
 // Common-denominator integer accumulation avoids a rational gcd in each summand.
 int T=std::max(t,k+l-t),Z0=std::max(0,t-l);
 Z D=1;for(int i=1;i<=T;i++){Z ii=i;mpz_lcm(D.get_mpz_t(),D.get_mpz_t(),ii.get_mpz_t());}
 int pmax=std::max(l+k-t+Z0,l+Z0);VZ zp(pmax+1);zp[0]=1;for(int i=1;i<=pmax;i++)zp[i]=zp[i-1]*z;
 VZ bk(k+1),bl(l+1);for(int a=0;a<=k;a++)bk[a]=bin(k,a);for(int b=0;b<=l;b++)bl[b]=bin(l,b);
 VZ az(j+k+1),rz(std::max(j+k,m+l)+1),dv(k+l+1);
 for(int r=0;r<=k+l;r++)if(r!=t)dv[r]=D/(r-t);
 for(int a=0;a<=k;a++)for(int b=0;b<=l;b++){
  Z v=bk[a]*bl[b];if((k-a+b)%2)v=-v;int r=a+b;
  if(r==t)az[j+k-a]+=v*zp[l-b];
  else{v*=dv[r];rz[j+k-a]+=v*zp[l+a-t+Z0];rz[m+b]-=v*zp[l-b+Z0];}
 }
 VZ wt(h+1);for(int i=0;i<=h;i++){wt[i]=bin(h,i);if(i%2)wt[i]=-wt[i];}
 az=substz(mulz(az,wt),z);rz=substz(mulz(rz,wt),z);
 V al,ar;for(const Z&v:az)al.push_back(Q(v));Z rd=D*zp[Z0];for(const Z&v:rz)ar.push_back(frac(v,rd));
 Q out0=0,out1=0,out2=0;V S(std::max(1,M));Q u=frac(z,z-1),ur=1;
 for(int r=1;r<M-1;r++){ur*=u;S[r]=S[r-1]+(ur-1)/r;}
 int negmax=std::max(0,int(al.size())-1-M);
 V J(negmax+1);Q tt=0,zz=1,ww=1;
 for(int r=0;r<=negmax;r++){zz*=z;ww*=z-1;tt=z*tt+(zz-ww)/(r+1);J[r]=tt/(r+1);}
 for(int r=0;r<int(al.size());r++)if(al[r]!=0){int q=M-r;Q c=al[r];
 if(q==1)out2+=c;
 else if(q>=2){Q fac=pw(z,1-q)/(q-1);out1+=c*fac;out0+=c*fac*S[q-2];}
 else out0+=c*J[-q];
 }
 for(int r=0;r<int(ar.size());r++)if(ar[r]!=0){int q=M-r;if(q==1)out1+=ar[r];else out0+=ar[r]*(pw(z,1-q)-pw(z-1,1-q))/(1-q);}
 if(out1!=0)throw std::runtime_error("logarithm coefficient is nonzero");
 std::cout<<out2<<"\n"<<-out0<<"\n";
 }catch(const std::exception&e){std::cerr<<e.what()<<"\n";return 1;}}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/input/initial_pairs.txt <==
-65907894333765120
1848912862710259937124199/118918800
60826197897138774235789341470515200
-42966729960788739067798580901904999037513047984511/2994422951520000
-74098048121553256089197132153591795114608601650790400
53925996563701522134018753933734404355031830311430582347799278177006654912013/3085055083581831360000000


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/input/recurrence_coefficients.dat <==
188829023905242426896500070881755216878899185674014534856669221961306950860096819108588746321166336000000000000000 17215143060078679984997583659488677103992604909528712133166482592701279794410382281071677726429942906880000000000000 755857925609015952524575130618260968240919126309079135029397110450788570832930795786009297246508053168128000000000000 21338799681394016640974353043024318257330716475649172150068353418765089188625673952157032947290057735353139200000000000 436276632381611497320574941979683216885673072161236875613944839248566976272729805401250615403149877770547363840000000000 6897560126410790148698984931016522423085173787517907330563793212918962950351401658373046901289051921305741295616000000000 87922003974990489894707169967293625851876691527762822523210778512028408929121529334241496270068290732064650140057600000000 930152399871029464416544992383885076575573103315964350628074540390707258748559387263460062779045284720884287086264320000000 8343145353426328657560925370966715633682690858712382704320830727690611027799271878605114168202341883381819837073326080000000 64496614958293185346267982118788484698613240985386617613290376811007503101925695285544405034287016459337593390893105152000000 435321550039898417362526739031655625544748406881148530652648413831966906889967875132000583703870143069566359938845061939200000 2592532916316608090444212643358858828409685637660632769122357670327711062129532160636451711408608582529916276597763709337600000 13742522181639493006519573822109014487492937524769187254888600925991431640076530979888164189083218529116090409334234677248000000 65316334814726508627377257608490550539128534025662441669709672861516640966997574119250138108551973369777611916705465054003200000 280094262293013502993333887193264834466113094751893502026823197864139623767546456088626486113640705389523071536373473948467200000 1089559941729262247816425591472432622109612976810150201838106703872558731299707823219072309891874905477499127359784337906073600000 3862728585183755903538975999248802693831005935209374309192965260091486727849580411116297746425921813607635877234811059568640000000 12531781452737975092722792683608162705268962061330253089065064234376810748337689275551951528978312848965065428954143457620787200000 37340108836569407783594996747633588060761234232992377565957223068189175632513490791457983543060198752383189295958282609242931200000 102511554669598402310858810526131380315423622393617331978936520230198691289562463129308088265358710235499020524466634252720537600000 260041401274246932794964765251973600005518275536069482970209585599705424248493216319092842904195923288948802288973841332232192000000 611070182021779887372468733248131939042267762949790398895087426604833075088009092047897431923769343626595724750732998860260147200000 1333246963232228679290176948220992653568611972678096698540072535108913878447893610420948051225116865516151560767178044594649907200000 2706403370721506535532209327248351454429960446475626851324611744558592210267303895961161516338347786795464208702168435304721817600000 5120819093869653178066462403334896099635040543830901898611568295929859887526633618304715813015877197405862638357286399427067904000000 9046376203087443473947440197876044520422383225211316508613538819245042576063127391558048011256468744857357126778989203157893939200000 14943431404272840394497838526268406211765453557493889502058940639654008915446135397890221913604844320796859625956801533484155699200000 23112897015186386210563603249189882335437710460180660408618623615896841915409931116684331668101834383842105734151690918441476505600000 33513221576076397525361983755225390556057945098397631780762726141411049486539422283149617135449366208250903262651798605592887296000000 45604902101907399809660469828847212644656869236140536007893557541368053619641279902160141566215752138546933844289655472651506483200000 58299773013257217062208670471879484313437684475707289006320451205984707272004512712567327289515637670472394576182671581701702860800000 70074950286654798798792853755397799948226821901689793152381171490098661335888089152904428321232866979284205892387739893270950502400000 79256912986912172260687558289450496999675949633783492200011762831127131810768897350281125339167932513003153867694494114335547392000000 84408759898770325850993194712004454625516468358776454763555519047004334110701982876918342003496920101349849223165813042989427916800000 84698050791404499303093351469583251712401262894785266258261272429179501511355039029615511370566656017541102355384385537775316172800000 80115780980916027293873125249600326374404669410635135945958776233035828178627812596434560805556718494548428872653864624341046886400000 71467714139700410508400330362779571670120157639518851988593624026059894437163775963798850769385423370273457474693970560602726400000000 60145567765693450291988726050192945295295722435030160894302596227878539478837504607389732788795197297543211125022945159989664972800000 47766262977891083614458832968640338338186703671252662702067677544223462906005792777198474575101548860566429955248271188184433868800000 35805739378804512613566864582269321973349250995325838299766743406953370871400165897745088708482774897710522225553247745523520102400000 25337039013236576168784430814353053928342942020339186514031248950247647672022893355960875990161535682070380440808237975863656448000000 16926118454066472097660954892997541270316533761303116295168299145065576735564170265563581821244297830573894206266568720126778572800000 10674608036235090733401230660751936697786602328800483137672883876326555825430958860461632495570402511491501608653886179735887052800000 6354804731942846427729655795278260995995423818027922416329550202643357079215657540478402217580035642287499842264474557896896102400000 3570575155290861041730530442063656634821695047322937802556507317198548243264328677763094888480694177050172504374890200489639936000000 1893024639461075946466190909879489402302709453178727488222490677066148289529763249268157261437122496405973439544471164594523340800000 946712640010947479233347035790164493452064730267146197284809331781706891606287370059244738220761053665717615852726046254929100800000 446425923254178352352746296127437497706379391956133609353671203604173726181572172547435350512768205033541044084892429095475814400000 198398063001853565491400999655290661833431580757319678959249250024925887041322754831447780991300807353730894362678980520894464000000 83048055171372921651328211800304170581643349808780553326477610216622165097147415738231696622901745138140910732262534927764684800000 32721246080613269303758684426710987041903957284801356393288164498009751591600457643161888846869343198447137868565637248614400000000 12125418925303103187130009143247169956245430852226285252284547490234984671800845941203226425498072323975878535310130266112000000000 4222197818422136252163393136347503551414101981833619161475780765453565609059925248067812368084214353041039474447453863936000000000 1380096068540894818599997844378234518554037085092118662767167573430524049469573362357871112156609294103833681709747830784000000000 422963921662734972929463436051022005566430608393859086593225777732553477010188368907337319348068194064812839800397824000000000000 121380509000273530898425218262176575300076182735304282861426876915749654602916418641456866394455948382611920510689280000000000000 32568746335856631329977790206974139248463610249315316129739903216964028918036889178502820468276049891517424191242240000000000000 8157026087678832109636816230763395967137227235066855376926851386111850882685876433896290804076594061273247396986880000000000000 1903356722234423564646996532432464689670999956394081102567938792667814949673293998770630903036159793157393203200000000000000000 412893642755030452712924561724729905428107488257222234985202510969115692805616923940445820459510509455376384000000000000000000 83068273507420032224053162754812599189477495322283455427064844660707854769542166302540117857685055859154944000000000000000000 15456733486829557401277648614430995984059349324283574477070361408091229731275152229224919004672314917568512000000000000000000 2651702325620343126713954491867587439804254428581347959727131459756601888490448128155281279100768174080000000000000000000000 417923094779416418632604513342586926759391343138640358757197405453069486892538005716883651987636398080000000000000000000000 60260613172018920169241600992747269979331776282233632129315543376564347950933464279580299272856698880000000000000000000000 7911270895704424092055224721236317152146526284653529183855466555017598744815294928703173588716257280000000000000000000000 940339283644563110608509308586363879331704830958943387892763824959189334745457776267324709273600000000000000000000000000 100518459050027031364643579871563934241776528703612089041902372530457455726530164330351665807360000000000000000000000000 9586190103732151085599272342584823315143561244336288596748897323938066248756186317031342080000000000000000000000000000 807675984531093433313768009812485046352523412711816127022139788568164372340171138985146449920000000000000000000000000 59393327378353863960348042542683725204786577869111447994181748504947030488068950599925760000000000000000000000000000 3753344224596966063824345897995240112763653960655467474152423358277831597190493818060800000000000000000000000000000 199724735346962026671808970584716074593419286974152005191988836703435917411440027238400000000000000000000000000000 8702579322880935730193936876279765386638240739760349882264371987379155846500555161600000000000000000000000000000 298153338443928040614804635257341995402429227172651553112500111500714018707865600000000000000000000000000000000 7531425097489392196509286729411326706846544543576714238879554240234286743552000000000000000000000000000000000 124710876722100543941921890088665267032391115084801545827191046783941738496000000000000000000000000000000000 1015491751159144443825388461379113031051118540895182201298522726488604672000000000000000000000000000000000
1701915874533774001472697686324735047623652548069136898644044148713358091765462447364227944107585055096622284800000000000000 128324285554578525234928555181883590575886631401851610975671597341949354367947885374248125303375486948473185501184000000000000 4667850621287399931624152899721867088204281526015530658536589180904497002995012902113179506395238236682687963620966400000000000 109222735285852730348406013548773868600125349783439442317670113748354142600481153541264228373324545594387991986102599680000000000 1849036905753237349131584057925360378693969987626559545601833619920796608316441364924797522970525347273047852421589499904000000000 24143427754440178040060282190910607323453045542930685136979396420769771030903657743809074215588270032727596046262102445260800000000 253034040054030624490072020510477933919001589082329507456235580616969138644511252534246313458942722454900751823827114131456000000000 2186033026744036992252545318940521850305310656507832830185522734624452564685228127500221947174797901002821818135118353224695808000000 15855518011559698847456725834204147477106484930320875836105977991174288979859368287821435121790102356805556209557467562825587097600000 97737535189989102593960500410038464056129525297045237727329146430252702732533958051728884669843542730843606547917421275773539450880000 515604479673293548331763242461692178142883593674743006798866021512370193469261285740785304429314872903207873927300725841988811227136000 2330377866979998857723444514678935443334210483466245675331321179659926909225557281362779001885905479552813034848771588927278101063270400 8956230514808882387155095283655677969598305194053704873685105495658554957086790907160743119480332704432766219106118980300414584219238400 28552424867470694191335428974424826118802703419601579335122192543851719689527746025775034067502644209998077631221857489356399854433075200 70126901700728341926618211761377962623767131716512722345425743239196827948694720927958946382554638792929136713361264617400719713394688000 95255455459121446680995327119902400071491073879527062669977323731059986677293824643951726728805947363639286774912970722080823809291059200 -212495621014353548287749348662882957016373111117160355982836639894706231887391949621343976013737464955145482585030687283675254497621196800 -2252388698097055512380524789332691234589422744017996276147889576276840845946567216958967820988171139291594369773869982559524947564693094400 -10794911927708668162802603808364329163181949964993201439976615803340699767611932836907542480073353946814548823017388037395016692039365120000 -39476962849476712419824033395891095372169752122723649261233197712686968121669942022702853179557894190376654404893953840860722278868628889600 -122073125125603818080042579166879830161752086831555974032336108773811388208022522932233567748457177177341722316358043970634095350786596633600 -332159509228698820213629197113923408030272441340595784558675284049520544365229784239953984793150451098677465576307318432753207977376964812800 -811607151615058970082121226593625323053614614503282259071699038206967262399961839590152898621380703375590346155920872407402953631859124960000 -1802564195592427106919909468213987338148429098863892110812134561037807273617822196179831314467511074844163582138800175138606083746574011648000 -3668431475323250943748475853749152198520342695117582504792831203145494576128540180414094689266793394600008606750388390774596335764900528888000 -6880389907508186424833701260505642951253446309362611701565249857618117729910875808565370673764498881315559179304107880937909255517474945024000 -11944531028438196488106277808924810961430923169757602448630070399031363068030668400377077946393771626727167679868600709187504880177400725150000 -19258396990127495706530754755468383892930596113520716101511284243164231048449472895920288693220512829468974429522554599169617426774525653002000 -28916872459525011359628519889075368965417012537058249640615029326648158680088391783428429751041069569201805707786522757396677780751989607332000 -40526361077278136992932080409095994183765496738000565715221845642656329506448872899682033299179799054890680750805145119760274574711310493116000 -53112094406650788619948146232691422445027557259848433756110470582328234509282775578062106235764430552263580376899256789462713500095597565642000 -65193814170596232062562236563208327854916225846380157259813016664354028616937396120508042735113676708876690161961149973404011417618797341146800 -75051774308168925047902745582654931758137584149999899167911215439708999948965952879472514410999676248655999972728165208371831225501370784812800 -81125151099969312776756908130428452113724014597027111707989107231847898992329361893502247956399994375531710175629601849409921674044022551158400 -82416639135625957189648056889132687682445437241807645904948960973232093341060259383650985227598295354540231047114317218211002127431240040686000 -78758940444060927776537101869289486985176213614043935251068084077586279897851206137687320429722253507766774657098454742501914728026839177568400 -70845822946589963594838424826104962244581316873634715661654720298867954568549416332130927126986736594544956170164013749526175706467804203826400 -60022001054111785932008908884351161272074622016047133716741236586012149179476598094709122355148463979759344681915185397206648211865678308391200 -47917454979391554250594801134116778256658282218701567791687604464528308809325190024250066972921152923758279536336366562749500387952197852170000 -36059966007717391762894554792674426427932788184129139112400651339011602473117310653330572103919711233360823207920221121395301473931800446874800 -25587324466646423782261481572236998250958364303671573715456810581726143668943309048356805556925324026571492257434579912647722611400540908916800 -17122704129553001741092683098980167252368352559934808770923452031281266949171395795410356870445722123562357327992972812423824021349637791486400 -10807097908484709021532345669881563989341604152602024680849470443884130567027820283704967281254764200488757517969839206102311110657577129290000 -6433370440350063805395003735269505294748543913945431792244047988766234885481208986107030056042809676054468633190569674885382914851431088942000 -3611824611556608023990303591388230798781255446129673150440836683992177213706398532429724756359436198995001957005437392653065132288375035452000 -1912059872173866532125840713609780366132879697084200804581221564282842135367423279780270170766304715517756960693733830411308407845585586596000 -954229523974335257421020831897299586685919139651325955141496962491686811023980460227095902379190724135966350584326607054297518588713224750000 -448777641722367353191613722359586146852588088640900408035921305571297997024794177493853592362964664861113367758534488130487090901719619738000 -198813704981372736918124296173553341403019357611908484955183187963069818701440090413772558003916997187660042644117389671636639857063599408000 -82921150025897808708916586480619265568893548714571917149185101556728162742213950972760771642085352007245521361687579268345228684803741984000 -32539463576839271857247915778614965764127779854565815093237661773471636628161659436186787113378900474654311238949048925133933509948304394000 -12004824907520132057635928682087659112794249027831563457396044048878800521536255028309100305742707412048162688319591081270304446217598663600 -4160298430451732926142849975276396343861463472317488793917754993758124458741460320491567482814197850119644272797512925692905502400624365600 -1352955325306653571863428859145811592165519414489313057494205732477693808727345903231101220618827445634251599552018894950627054615158136800 -412419269166617624845034330090980485667147196542979697218715224749677201532120295523372286847657545689179998261803608522842770023926302000 -117687430767553652834608589378727181573148779539212856399651641488908861478748831286456589025639174604290901754608444561776546393663830800 -31392179831072628611867213822442301331134076544763709133522945819717072632573310778446813952206471888594998275861280050328311301791516800 -7814375966006632004273579314773775951700061507529751851187874220525093498880073979250861246688272784501379700775023033237094720149534400 -1811905361444255079439631585662816440474945866819300389131939127001403210156193057990528687045753757167719743106564942252088724662560000 -390503267677276504345999723442460363493548742865763963423241144387047063275035740790993086512941820283512411030190519950225667015225600 -78040117656144875095594610794223690296131385063432820273368150402110100751502553736501378864870240278242066682941697015329502254489600 -14422085020762986891269717667678449051667668566778280935774757485787291694030131377952557090069134752999383424008321728350401132620800 -2456969637518074679576922246977801997387565816876184374011603535453506036577271967964453427254342386921792930367884393388914700800000 -384484153361140639659632086084765028452214542427375844246499536029326196615678821879917774232926448203849707462406764097195916800000 -55038920192985087759879621752510347210894744444430910073542540153311104886515591985943017390520121799785707585154322082101760000000 -7172798307050374176800697655710640629783422712014760823344706044166571272026190560832233527614365812044908733209373618983168000000 -846230773610412115712074604092515514773704690020646042157190708577374708074584513218628009308416795723045335366690742144000000000 -89778352672808840554062273570281982352579999732844627317923406402325834582991380367755792323489694109330504649181840256000000000 -8496825108336430170480605333074947009819384346783269518499870494146150414601393695378296270771617392190833223452477440000000000 -710393854519258075131257720902881960721224212811958780982585130634639226316885817613316065497690344791131365805140480000000000 -51834710669313641245150903687031156899502053387065900772558824577328695457028934464748436627458573724895727380480000000000000 -3250086140459498640283603912926408497359686479733217799121247001131730382589844817970841143422455312462878525440000000000000 -171584039438415882364201839049186893568588637375620469766385528105450492551850996551931973247501966076411084800000000000000 -7417185711533853104455760378657729211781979719400508879156937810623137127984802637014564655187735357617356800000000000000 -252090709426156312485418032878647843274240631477148317975274884806930555581314836935434512767990333440000000000000000000 -6316875938500513920475588494081033131615255167645679256085078035073532468353867488097611612999037747200000000000000000 -103757994920399321227624377946150693123721131411837783148318865821606188467858697667598418289098752000000000000000000 -838053220163499154779103396123777075064183811177804804346548881627805927392337020047211923243008000000000000000000
1058739233644230690681404915368951308518463379680565673260772079395862581341080508267879895836013184364277881199886807859200000000000000 85915495882194238960033186879203853663759243261494212887573687604504436817137574466992151341889501238874024844226246192660480000000000000 3382296016749763611966321437993669542095411984797283790497282231350375516442208837245294131235395983760700996107878567738941112320000000000 86174851318576946983614999909253733456841032581803429284165661340775241572927503231348172387699325236890083063634918350559629017088000000000 1599350962139496592922753115866282780910351635408027793863446330941570900469468524688032821762222034219809955173307305746285314283929600000000 23074053665944746928500182236901867444269031322436034218150533445530553319287081350721772347409733371424562661096429798856582365561487360000000 269665307217202573642217742180663201545062343307373713051487554645308106974821662545665483509148800202761534302010958631818344723193528320000000 2626875487123399282586761096009443970191437648726031069646797423372106758105842903044380063607206949889938256472226929651630399337955485286400000 21780249020764305751818756215334235380167903497466916122826276021378229084740315494239323571494160194294353184401545549001026057645551570124800000 156192227151230615625919830425168230152543580744326217333156045008549121599326802020342284185207005615229650429924202598339941888645109817278464000 981146603418850143941237939667202749907796854359545403333274510908553660585322504967692896433372071563638218480593433689867205484344936883866828800 5454391740337305444032059221939183267728240873684566358758862672727007042898728306462995099131237943056387526066168891883285129705508901916382330880 27063396359010298078126816530117834577156136726973190143927229562979019040553139739038549710370394190940114102839185472572876032355483708953580273664 120708176392401853880373981106567204326530388943383277478366976235286797784587608405827518954609095971719818618732851576545321405536753276345148637184 486903441141927356054097189029289470646736658351982822731598798659281070290916548537231029026239716373333619579271923573936034379978866254213519867904 1785525999515013128182834998399658257350169562388683911205264935099930681612752927526243196460362174848031730225122653703169061887676012957573755682816 5979620795340132915738002955067134971895914917117634277635470850533736202149874684305019556480216244671378913914294817678203345870387970702338796249088 18360579149804120335202124074821203320772961812605378237460352549059502721369638111129905664986368580208332462287327482054445348310729369013737979146240 51870487770999807984295330911732863836838748946192450453316939661015430594076444300800571262099504426091008575667733916787041955795685056488461847943168 135244042478295106418552384443267716090709602504117268710445416162778053273049922329457170513827253440932953076797135444732400797704840668524498447752192 326343105710496685860909015741102116799426813589875132410841096911843056928661447607213832046005937429160637040350120814635729227103181845252189044465152 730560578855266929863429292215574394560277501349105254439220400881878191084123097700395920552456274867688037808341346057860974311862331288818072427650816 1520615685228294243615757745008503939761899725596466809463460207193513277883731988221173057229008269904160776076262776626978141357422953362539278279468672 2948645938543140850224459248484664259630821409662469009350228297312162492760994842246512886958628426473111825760166117299410561434189447341819542575243328 5336272548568185920340930520979110428936484722409733522687002986619207590751898459885459201359826235894176906434715007469485067236391962010803910574186016 9027366043836639776280300932346167257594850905916409635419885268087344105751573243796360538337708341799548469945025121418758241231489083768811956896236112 14296123000335398510310756929295562569639359710939421410701312252250312745510052817503276618955219709169442137348281389605212976590721983773563628741759176 21221390571105498959313969244920620172410651661551242063952815146978116404218795913424507201904413664407845991778740533272277467461148659643706376325782964 29562092831220365397301564220102916491319044331217001300613500996060864025038621295258970812829498003157846898634805431820103703513710458552975212569831210 38686349626855856012193577823642006965264287981887362228045625306406988559818399967278077838378006406208903278025576574700508425466063321940997438832699963 47604618957018152394973630046463332973467391312958687070251012367477630295389432410931011238567408479846023854495642359607072894546549963046125594601634110 55127997958084725830208073613717422949430828829531630300991521640003599515810809313927485918110850593205015081884793484998486372646978931664457555240010755 60124096104172922972068732551122175863045272262369889543308630478695748052608407358086178403683985409688388515570340133562581175880199421134504474275971582 61796004478600160388523213151257111807728112076902097399343070045592663537456952290371797466007688161800798504701615802193152685315127112372244312197388847 59889809152945794275651918257418597680795644637225359609954707834842661381251947949520650841458705054884425347089669931617180891747978663458656213767339702 54756538201400815014199221375120479502153857194528742139396368244542379629218670998500980542716554328346366573018804086910610703306874129862838305626591083 47248213562109091822644844480508057309804712099641111963045929397387017939661095894003385146719760793524077447116083669083790739048593824906099673027937934 38489661999825080317504702810684231460076290837668239864804566669390933808901249376015447883201879446648250841184255578502587426484338907545835721965000835 29608947768832524436849558373618565632534677422302110436917822045366787717728165591949240430573247140607772872486418020503561887990110084735823899123906374 21513021362497826316196002543097817669919976562716207117775160783861231828691078126591595085716197384054288373057438966438620790184643971834685837660757631 14764802006462726831025925863398735879775282203543990206606902626488485142095573211516596447437370836963565974179651893484282815971040525455953037795457606 9572354841138630322676027030284194955276500870930338792980880768262252083341721879636209754790868186967771446210135656975705681723298544848460753577307083 5862202779755819450315006013578791351476248497377674951594020230349963573484370582582762338601626319499830271054287138486297602070248449795361528271353166 3390846344006662101446274066242002503682241915219495632277420499366899307546122755301925067679023803876658600967454874700121670831334817572691213493298559 1852177921649649170465160470303900465507605600568163649808730772216358262854514834802776803467979206829906040181597963455516467651017825412269266440354778 955154351091773349484410912145029437532601397828489493637465943819089507220448798889815897888878420249063998035880480544079557257238329530925778250962541 464874019562122424366629731386037230855188009621069186176863060661924210279829598599418517430354694552075056007532524759770873516455442239417707318348058 213445304183108932503524774035814456221829028927957858348049847597763757920777462680518056382958691230040388135208503527467531897175493414633828438960137 92407792888774622030582560355553980333762597395346120655537603248354993722907979042235717972450072337241600959867283256098474962725819322817748539561690 37700088058298082176577759959069264929113140392585260935311352718947708520590669567965199272705982607237713688788137662697854579989832447312976143608589 14483929163393268149480961812532460512387397626985071221565544990149535310791395758584870379660554361163180310258528714727880375458326502145545386425090 5235924126603055788982978685751852051247021383503343347443253097388834432398334232780794792827746594932352164833422727147730207904674502818012908008865 1779370032011755246328796036332247473171573689731441711820572705247973026705081660441628563052721241466170301099791074404191099256950100628022769153754 567876783683741843740692242126969830725887866193647388619594883027777054131051626218259705327154276785403433610676158062313364310507418641427474871969 169999000653047544684957134037371689367429182008010834348017913549771202906854919765449897584843406161171686263437721513614286644999701052387687911394 47672371299851433373614865489286061545261159035674310104333961144505830970161571667173172342022859197449508413908653436344095177941326359865829542101 12504480684580154317552039509104605259713506169044396948425555575966628071739578234082843097176739820323751104475091570366953404333428386322178294978 3062746742138373874223827068111573589292795988830278790102055501547171246882249100649980408011621845594158718381870032581385939379986836156366744425 699161897798513797879966712093195799849961688676464100440380691080056650571524596584783281625002536515691004358666425000102961964392090882704257458 148434163538178806364780268429390814370773529309692444080441864037572361730002463467118372986004839845511261013876066774085407926795040992801778177 29236473068898890622660132988204034979918314314311970093277533243560871206928627083780502571851284907053486705567381605844388922071306428575337492 5327874953259538255319925081267901414800046005091387790851385363753703397562521972874024525077256477960247796631260589661657033267772974697951476 895481211671605968166192429809734131359343875183555513962184151290727264249629702409690178938754881295433136471590117287914886377655454148470912 138314916954164586490968566229179476232542864958194176740099325861920128243678252655386435801923451679239618596689688861315809913263366686003488 19551921065591392967430591878426781473702396683624689509725974566345421295114359123744114344692987532050782927525130892460019656362412805827456 2517239646898786994511811674749489270313186663416076711811545150899094473057581112560276665061957433978418740162357473613819598759061553753472 293509035153138939495118081454209747798746754059072678998422098507525887898832259529991417091331950401595629664516415739791695374721246486016 30787510167208158925916469566049614530688247090364782293111823710669117631068582022344696567244203966860054401515422376065952508778707873024 2882020668013290585955175850094757298214936797900871722725799220396555957874400965336424417335276474547022296291702001305767511988623897600 238417580213250997787798591117640095128719085803638586392829773297575367945997041759838261916367491138118460582159107024462605799874536448 17219238319554092680683564753324719441640765294365381924589303101561266033659464673428911432997811102278464632613525019641654791168000000 1069036258554701910545442614040788968597933234615641543302993178021712506277424850765907293313400739598575261705069330595120104873984000 55901541100621516389501624576132794440034141178726941301218710188684614275335976338358354015412987984699423836613909761403864678400000 2394283388882389407752111561270708878414506039122997738574504115189335693087064910354615178508861836987782537653581799615497175040000 80652589691021872991974519423894129253606734310210818540470990053354451676408212641329903046765153207502506157933734952960000000000 2003641815104959428534084064291846236506231588865385352896703883097665455726450030191621513385391593016822448581138799656960000000 32637928043136618478864896965225092958646529812595102551394313136474471837523442911642378046662540602481053590260678656000000000 261504341533605819186508201088111795018610446569606501172048637340061241283576252063727555067933532983774541424020684800000000
869106323036557167591704683200622130987294330738030709661562671131111329007517133098593986463085363200000000000000000 70385800229360601680241907631527517754178259168922186488175290624208854269358972205921583971466959912960000000000000000 2765097587261884002331383914943186080493180650669989834634880403544296371612911565357592216661727508137246720000000000000 70294427794073540663559409851431936128695377118072084218940341907744420647237108026903787006260257761878081536000000000000 1301614609362202795230191026303675736265966085059761292162760636262514028650227452948119332455262791984486966886400000000000 18733466281897831724763101971637259507879470064784639629329546988193450856287079179561885769090367912328961867120640000000000 218390019385764462704251011390936211863319970231771093547900978210832484034329951628001841532311431029142975489769472000000000 2121871270989274980352616857164596594751839025226375829861409148488700896200840689834476497786253578927630569232872243200000000 17545796184061109552539948101051920540445205434645274395192849368924582316764637797982878457178451566583243161942213263360000000 125475713493210137731047824250508343548065209746340783619741766805187123986324442767756598376367567960629160257738323787776000000 785930132013141011679007948514161929881440825390004774367892713584694221654763553071323087330855142701256787247990431442534400000 4356185012038190277717845315843145964531745153973348790294455263212993280540270958509853447989200902121400643018447334035947520000 21548290038796090374662997870191994171960619576871491814229014111324767506165921250262463887023221446151287206762741675335352320000 95807314438596127993277122752428754298767686738943819441404648014204575722991842689028395353423066899957244713889329672714846208000 385210018968369722170136040365360263119639142288527176808760409210087323798771462057891089271158874221405760536106841303909531320320 1407911255087019498512272862733376696870889816432961813774428595398507892598180892920523209019979967174471837832495603393979397324800 4698930806407986169752484883376044964335035970022250638328807722218295256094775459760532638464053203988575907044067751030876989767680 14377729685719035353834470674704625138801901150384471477790910333672132843481698277257688467096703833712736585822633595718456906813440 40472991880332673511780439295839079411395798544373187617666361057768977673230519549916806245431565292138537170529683884062360085688320 105139748775175675351365968031476395195429181268099390818279006140279542187834435475776803765609477428483723129691972282312656511636480 252749365327104626666484580452219186989780686792356530882251085620655356255813260069868137536429434426606182385361704752781678642283520 563640215114404778289117233711108761439488027931499143132294271023300432371717639309798818050062690646223293970073721310393132966862080 1168580961034239201692245749213742570209658151608117020111919549066253472278902447205184605743481756936655009924449929511945931202033920 2256936210965278556566443315760413297945810637207146119943045943135714262800633135138729796946664585944356013373823742145325456436377280 4067765425191103882218027352360674944457104422448564931239539152045930238889032648491631805952565405080475268609842413022152841291600320 6852740956802069937936581392462101937960623781221696357868440745539302808341610225928774633050367329392191829165157339001073992521349680 10806155691289370476947828786866603235608965564038517985313104359199349875221274480805570887513257960559924911378940449022340066471610320 15971325734697568592392751343676764338470041108460609849257195908821555966879001673128351007425993443635875025365406885197703424385025180 22150379492373962785488687631166469193558978846305414662626012786048067126627757848541962807164471827080141988456265048334866727114272620 28856753387513597872437137703602168716693560888357401192027565022955711159854525916557822016027534779294544541004721205457037307711665055 35346592428448579103950622576096484016028877185673914560502889124380665558712301840078813910770872851580282792079349185007070687973050120 40742212433755942042344391368835455702108530910621387984530811118719379657687084289552786991954959784454928981926964002473092018691861780 44224224112367225069837947288501856965197147181090530873224695126974926754043783849255561398659867037910757549379572977698723104353764120 45235232987101812846475181092189137308000515343120886427623919229603135078781081391790414124601981354110060187750310500381087848726002580 43625436971016977611495447706531273165994789649890402247461598047883832797472511776754569927461051781983410722118470877481384598609462160 39687986891163891217592904313180417909366693266158447023206046195358707764290947862812275693942726880658384201050575191244186864107930580 34073021963520298279165605220056799812902374480273758957418517641481886307642703136304067074553853402836112433463414731864336540702078680 27614527921997120471833674587443900516838702983679654598305729807192564124444324792715025340161953359706636939932052915427157013966359360 21132505943856928165933392509565239190885402826767438630864170439780869453999026545392622288767200747560960709216433999138473671835755360 15273209552588145709182473741523295768109083554790014094379655851621638887569619657909842388998258337454678955310823409814113009880969540 10426148873228022998942336617731811633887455298794356077429205070830335826965481478851096925519927488316799395707316780252996010272835960 6722783597682494766648280026125768577012195233344280863095131735033842587598460757373714244968136402323743372565765319495067261587072340 4094416537186462084720655059215530778045288885975714799391101292597341417472289530874471825723368693917736755755817679201812388492462160 2355087635442034220350996951274182526349591390840369100459343210178363523515639251020757765676816264256459043331823194687587010500030940 1279135387551514106452346749955850180457124195345992673485167459791142005901559024121671918055322252566856355348954540052172288984153360 655857409315168244456310681172819474288949318909894564312219422482975263236993792647754137249766752468471548177166502092826591242348390 317351500732802452197707706576963256526971191031270529400050326369932245853933198929218623686182421360931205274758436889700845698457360 144853430897099625882341582926801166608817170447134891019251748083408527385990677550111132783056000928490025734575589199097448975462140 62338350995577847739971501607397221658370851523942581487729812226930860672893391038749662247943094234561130281732683322426492889526760 25279086761776335354745212133703740668363663338894602317043949411656570438992333706546313496759629286545383295858296086154668942382140 9652629265504176838049026024171475478046380658560790049908410304608914690128162225684675436946457512167652260590034349376225162379760 3467854405395396459098491837163920450678965324103405657654626151980413308673187979328100331524827307557365794625929945253378875830940 1171143908806046428327154861165627393732975645303132330586920563515823745492776757598112990874048642927051029421181017766162739742760 371400887575035611533319097610506586452521365965725562766819155242114544490679373386635367394533455214148574531968933209628473766840 110471060135025108747524423439333000969875002928525595621247750462177386119559075985654095904776799084019486301536537429406446274720 30778743534595991112854229913472746891304492574152898579086699611703937944583895235372724231523443192358010298871484701423530296940 8020483885751742717953375271102932411191593108255084159121920482898028096916167079195263308372232450939788618581925201074997474600 1951487300158078255895312614569623444687855629430304415218420665494239822322241821260516293792648748712374203705859764902580048460 442508111826519175014171285175357352123825357874554338901644947895742550116597157149541944389182048280828627993699908489480196320 93311562231493048051804049866302722336404311779374780157963334810996023656538981808529740209641431943904218006520092828005651480 18253834310351276242300243363730994305104799223945622627562557751204223662066341447606554102039083986761282062801680455296038020 3303545298371455571944430321644741756912742146291489383753477497957394414639271715993248382335841899112749409786570687910989955 551378199262678214637060834157396623480259177641928065210761827355643454530356537395553996266125076575934667799700701711538920 84566609305963493663993169905639536973170655420208460645846307796225662730794664806024858195202177122329324096341707765489280 11869329909396729026200837228764575019708194985506777327053834545394778916195804260337176111353705407980521681390361489116320 1517184687576760752844457518762844098971881808376475277999687474838430564191185719950021417143343006828904482436099690995680 175623613584151385661333902568424410700557467771041599270002656645303844149461068951122248501500405200395322919330999272320 18287491950457911542703027915643000254096902145862038112727515642298113391701022932752617336531862794026712843419489927680 1699282526610941948383044570051226174770042159903628138044155653989217915254672730028880890969076149294818442399677893120 139529697047231694240819034178194465906328665769283778979549081460242823199602631466223882017718716503010332152511399680 10001688426169057801771234661291438001880264446882272553999485500931374657245034654352448594924383268237175571585925120 616246045838495474341770429969169335846681733228257423664558471463817470631772611193675263173961406714633554371297280 31978590539148479538737020479623180433602084883679420023522629863417493438183439783296590006130440683992173341573120 1359116251560019100989565290198028024013475403523465929594904867639485643436294801109770093510135776995457861550080 45427282994149997286416401674154320452114684744537155093158849512549155906780997273453097349144338474900180172800 1119716279756804855988116605686594352562035331914002990025214514074851153138848081711814078560502579539927367680 18095567475720121777753019577992160552909280999835951377123195877892149295919656509002541563659265812505559040 143834379939639105602349046500730107491356255058249412133296675958814910889149734733112766544057653778186240


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/logs/all10000.log <==
n=500 prime_pairs=217983 excess_pairs=497 seconds=0.270491
n=1000 prime_pairs=804336 excess_pairs=991 seconds=1.35172
n=1500 prime_pairs=1730474 excess_pairs=1591 seconds=3.47283
n=2000 prime_pairs=2982623 excess_pairs=2268 seconds=6.90307
n=2500 prime_pairs=4550470 excess_pairs=3301 seconds=11.7269
n=3000 prime_pairs=6430076 excess_pairs=3847 seconds=18.0338
n=3500 prime_pairs=8614671 excess_pairs=4954 seconds=26.2844
n=4000 prime_pairs=11098626 excess_pairs=5506 seconds=36.3522
n=4500 prime_pairs=13881305 excess_pairs=5956 seconds=48.2175
n=5000 prime_pairs=16960122 excess_pairs=6401 seconds=62.2861
n=5500 prime_pairs=20326440 excess_pairs=6876 seconds=78.3197
n=6000 prime_pairs=23983072 excess_pairs=7519 seconds=96.3569
n=6500 prime_pairs=27927321 excess_pairs=8073 seconds=116.856
n=7000 prime_pairs=32155081 excess_pairs=8513 seconds=139.477
n=7500 prime_pairs=36669874 excess_pairs=9479 seconds=164.543
n=8000 prime_pairs=41465223 excess_pairs=10089 seconds=191.62
n=8500 prime_pairs=46539344 excess_pairs=10511 seconds=221.84
n=9000 prime_pairs=51889820 excess_pairs=10949 seconds=255.202
n=9500 prime_pairs=57517755 excess_pairs=11944 seconds=290.016
n=10000 prime_pairs=63423769 excess_pairs=12816 seconds=327.243
COMPLETED n=10000 pairs=63423769 excess_pairs=12816 indices_with_excess=7334 max_excess=2 all_RV_divisors_valid=1 residual_beyond_13n=1 cells=42


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/logs/analysis.log <==
{
  "indices": 10000,
  "prime_pairs": 63423769,
  "equal_pairs": 63410953,
  "excess_pairs": 12816,
  "indices_with_excess": 7334,
  "maximum_excess": 2,
  "histogram": [
    {
      "e_RV": "0",
      "v_gcd": "0",
      "count": "29395442"
    },
    {
      "e_RV": "0",
      "v_gcd": "1",
      "count": "7061"
    },
    {
      "e_RV": "0",
      "v_gcd": "2",
      "count": "10"
    },
    {
      "e_RV": "1",
      "v_gcd": "1",
      "count": "28160465"
    },
    {
      "e_RV": "1",
      "v_gcd": "2",
      "count": "5222"
    },
    {
      "e_RV": "1",
      "v_gcd": "3",
      "count": "6"
    },
    {
      "e_RV": "2",
      "v_gcd": "2",
      "count": "5855046"
    },
    {
      "e_RV": "2",
      "v_gcd": "3",
      "count": "517"
    }
  ],
  "number_cells": 42,
  "all_cell_lower_envelopes_match_RV": true,
  "exact_saved_pairs_matched": 19,
  "max_old_new_log_gcd_difference": 5.329070518200751e-15,
  "max_old_new_log_paper_divisor_difference": 3.108624468950438e-14,
  "selected": [
    {
      "n": "100",
      "high_prime_pairs": "200",
      "high_equal": "200",
      "high_excess": "0",
      "log_G_per_n": "8.2360761011639916",
      "log_RV_full_per_n": "7.747243205178389",
      "log_small_per_n": "0.48883289598560004",
      "log_high_extra_per_n": "0",
      "log_three_period_per_n": "7.6832572558330376",
      "log_omitted_RV_per_n": "0.063985949345351401",
      "v2_G": "5",
      "v5_G": "8"
    },
    {
      "n": "1000",
      "high_prime_pairs": "1517",
      "high_equal": "1517",
      "high_excess": "0",
      "log_G_per_n": "8.2325141261754098",
      "log_RV_full_per_n": "8.1067319513954441",
      "log_small_per_n": "0.1257821747799657",
      "log_high_extra_per_n": "0",
      "log_three_period_per_n": "7.9851351138805375",
      "log_omitted_RV_per_n": "0.12159683751490592",
      "v2_G": "10",
      "v5_G": "8"
    },
    {
      "n": "2000",
      "high_prime_pairs": "2823",
      "high_equal": "2822",
      "high_excess": "1",
      "log_G_per_n": "8.1799605306367855",
      "log_RV_full_per_n": "8.0779638502362712",
      "log_small_per_n": "0.097591077806733192",
      "log_high_extra_per_n": "0.0044056025937814439",
      "log_three_period_per_n": "7.9462186304209128",
      "log_omitted_RV_per_n": "0.13174521981535872",
      "v2_G": "10",
      "v5_G": "11"
    },
    {
      "n": "5000",
      "high_prime_pairs": "6439",
      "high_equal": "6437",
      "high_excess": "2",
      "log_G_per_n": "8.2092738585974399",
      "log_RV_full_per_n": "8.1463862750091973",
      "log_small_per_n": "0.059615235051854447",
      "log_high_extra_per_n": "0.003272348536390701",
      "log_three_period_per_n": "8.0083334109542808",
      "log_omitted_RV_per_n": "0.13805286405491643",
      "v2_G": "18",
      "v5_G": "9"
    },
    {
      "n": "10000",
      "high_prime_pairs": "12087",
      "high_equal": "12086",
      "high_excess": "1",
      "log_G_per_n": "8.1905682188466606",
      "log_RV_full_per_n": "8.1439613936165181",
      "log_small_per_n": "0.045742125967243044",
      "log_high_extra_per_n": "0.00086469926289510827",
      "log_three_period_per_n": "7.992675036402642",
      "log_omitted_RV_per_n": "0.15128635721387546",
      "v2_G": "18",
      "v5_G": "12"
    }
  ],
  "largest_fixed_prime_runs": [
    {
      "p": 14423,
      "start_n": 9015,
      "end_n": 9985,
      "length": 971,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "9015/14423",
      "end_n_over_p": "9985/14423"
    },
    {
      "p": 7591,
      "start_n": 7008,
      "end_n": 7590,
      "length": 583,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "7008/7591",
      "end_n_over_p": "7590/7591"
    },
    {
      "p": 4751,
      "start_n": 2970,
      "end_n": 3289,
      "length": 320,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2970/4751",
      "end_n_over_p": "3289/4751"
    },
    {
      "p": 4673,
      "start_n": 2921,
      "end_n": 3235,
      "length": 315,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2921/4673",
      "end_n_over_p": "3235/4673"
    },
    {
      "p": 3209,
      "start_n": 1338,
      "end_n": 1604,
      "length": 267,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "1338/3209",
      "end_n_over_p": "1604/3209"
    },
    {
      "p": 2801,
      "start_n": 5602,
      "end_n": 5835,
      "length": 234,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2",
      "end_n_over_p": "5835/2801"
    },
    {
      "p": 3863,
      "start_n": 3381,
      "end_n": 3541,
      "length": 161,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "3381/3863",
      "end_n_over_p": "3541/3863"
    },
    {
      "p": 6709,
      "start_n": 1917,
      "end_n": 2064,
      "length": 148,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "1917/6709",
      "end_n_over_p": "2064/6709"
    },
    {
      "p": 4363,
      "start_n": 2350,
      "end_n": 2493,
      "length": 144,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2350/4363",
      "end_n_over_p": "2493/4363"
    },
    {
      "p": 1223,
      "start_n": 3669,
      "end_n": 3770,
      "length": 102,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "3",
      "end_n_over_p": "3770/1223"
    },
    {
      "p": 1109,
      "start_n": 9335,
      "end_n": 9426,
      "length": 92,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "9335/1109",
      "end_n_over_p": "9426/1109"
    },
    {
      "p": 2969,
      "start_n": 2284,
      "end_n": 2375,
      "length": 92,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2284/2969",
      "end_n_over_p": "2375/2969"
    },
    {
      "p": 1069,
      "start_n": 6414,
      "end_n": 6503,
      "length": 90,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "6",
      "end_n_over_p": "6503/1069"
    },
    {
      "p": 1301,
      "start_n": 2115,
      "end_n": 2201,
      "length": 87,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2115/1301",
      "end_n_over_p": "2201/1301"
    },
    {
      "p": 1013,
      "start_n": 2026,
      "end_n": 2110,
      "length": 85,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2",
      "end_n_over_p": "2110/1013"
    },
    {
      "p": 691,
      "start_n": 7889,
      "end_n": 7946,
      "length": 58,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "7889/691",
      "end_n_over_p": "7946/691"
    },
    {
      "p": 853,
      "start_n": 8211,
      "end_n": 8267,
      "length": 57,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "8211/853",
      "end_n_over_p": "8267/853"
    },
    {
      "p": 719,
      "start_n": 2102,
      "end_n": 2156,
      "length": 55,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2102/719",
      "end_n_over_p": "2156/719"
    },
    {
      "p": 929,
      "start_n": 5458,
      "end_n": 5496,
      "length": 39,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "5458/929",
      "end_n_over_p": "5496/929"
    },
    {
      "p": 487,
      "start_n": 937,
      "end_n": 973,
      "length": 37,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "937/487",
      "end_n_over_p": "973/487"
    }
  ],
  "at_10000_exceptions": [
    {
      "n": "10000",
      "p": "5693",
      "fraction_num": "4307",
      "fraction_den": "5693",
      "period": "1",
      "e_RV": "1",
      "v_gcd": "2",
      "extra": "1"
    }
  ],
  "counterexample": [
    {
      "n": 32,
      "p": 193,
      "fraction": "32/193",
      "v_A": 3,
      "v_B": 2,
      "v_gcd": 2
    },
    {
      "n": 225,
      "p": 193,
      "fraction": "32/193",
      "v_A": 3,
      "v_B": 1,
      "v_gcd": 1
    }
  ]
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/logs/reconstruct.log <==
EXACT PROFILE {
  "ray": [
    10,
    8,
    8,
    5,
    10
  ],
  "M": 13,
  "N": 12,
  "number_cells": 42,
  "orbit": [
    [
      10,
      8,
      7,
      6,
      10
    ],
    [
      10,
      8,
      8,
      5,
      10
    ],
    [
      10,
      10,
      5,
      8,
      8
    ],
    [
      10,
      10,
      6,
      7,
      8
    ],
    [
      12,
      6,
      7,
      8,
      8
    ],
    [
      12,
      6,
      10,
      5,
      8
    ],
    [
      12,
      8,
      5,
      10,
      6
    ],
    [
      12,
      8,
      8,
      7,
      6
    ],
    [
      13,
      5,
      8,
      8,
      7
    ],
    [
      13,
      5,
      10,
      6,
      7
    ],
    [
      13,
      7,
      6,
      10,
      5
    ],
    [
      13,
      7,
      8,
      8,
      5
    ]
  ],
  "merged": [
    {
      "left": "0",
      "right": "1/10",
      "exponent": 0
    },
    {
      "left": "1/10",
      "right": "1/8",
      "exponent": 1
    },
    {
      "left": "1/8",
      "right": "1/7",
      "exponent": 2
    },
    {
      "left": "1/7",
      "right": "1/6",
      "exponent": 1
    },
    {
      "left": "1/6",
      "right": "1/5",
      "exponent": 0
    },
    {
      "left": "1/5",
      "right": "2/7",
      "exponent": 1
    },
    {
      "left": "2/7",
      "right": "3/10",
      "exponent": 0
    },
    {
      "left": "3/10",
      "right": "1/3",
      "exponent": 1
    },
    {
      "left": "1/3",
      "right": "3/8",
      "exponent": 0
    },
    {
      "left": "3/8",
      "right": "5/13",
      "exponent": 1
    },
    {
      "left": "5/13",
      "right": "2/5",
      "exponent": 0
    },
    {
      "left": "2/5",
      "right": "5/12",
      "exponent": 2
    },
    {
      "left": "5/12",
      "right": "3/7",
      "exponent": 1
    },
    {
      "left": "3/7",
      "right": "1/2",
      "exponent": 0
    },
    {
      "left": "1/2",
      "right": "7/13",
      "exponent": 1
    },
    {
      "left": "7/13",
      "right": "3/5",
      "exponent": 0
    },
    {
      "left": "3/5",
      "right": "2/3",
      "exponent": 1
    },
    {
      "left": "2/3",
      "right": "7/10",
      "exponent": 0
    },
    {
      "left": "7/10",
      "right": "5/7",
      "exponent": 1
    },
    {
      "left": "5/7",
      "right": "3/4",
      "exponent": 0
    },
    {
      "left": "3/4",
      "right": "10/13",
      "exponent": 1
    },
    {
      "left": "10/13",
      "right": "4/5",
      "exponent": 0
    },
    {
      "left": "4/5",
      "right": "5/6",
      "exponent": 2
    },
    {
      "left": "5/6",
      "right": "11/13",
      "exponent": 1
    },
    {
      "left": "11/13",
      "right": "9/10",
      "exponent": 0
    },
    {
      "left": "9/10",
      "right": "12/13",
      "exponent": 1
    },
    {
      "left": "12/13",
      "right": "1",
      "exponent": 0
    }
  ],
  "nonzero": [
    {
      "left": "1/10",
      "right": "1/8",
      "exponent": 1
    },
    {
      "left": "1/8",
      "right": "1/7",
      "exponent": 2
    },
    {
      "left": "1/7",
      "right": "1/6",
      "exponent": 1
    },
    {
      "left": "1/5",
      "right": "2/7",
      "exponent": 1
    },
    {
      "left": "3/10",
      "right": "1/3",
      "exponent": 1
    },
    {
      "left": "3/8",
      "right": "5/13",
      "exponent": 1
    },
    {
      "left": "2/5",
      "right": "5/12",
      "exponent": 2
    },
    {
      "left": "5/12",
      "right": "3/7",
      "exponent": 1
    },
    {
      "left": "1/2",
      "right": "7/13",
      "exponent": 1
    },
    {
      "left": "3/5",
      "right": "2/3",
      "exponent": 1
    },
    {
      "left": "7/10",
      "right": "5/7",
      "exponent": 1
    },
    {
      "left": "3/4",
      "right": "10/13",
      "exponent": 1
    },
    {
      "left": "4/5",
      "right": "5/6",
      "exponent": 2
    },
    {
      "left": "5/6",
      "right": "11/13",
      "exponent": 1
    },
    {
      "left": "9/10",
      "right": "12/13",
      "exponent": 1
    }
  ],
  "S3": "1947661908206663/242860520775600",
  "Cinf": "8.1872175578860589010298866768370765154906991719731197214317841707",
  "tail_after_three": "0.16754477621448547882224397832126866400813036914703816429729749383",
  "source": "Rhin-Viola (2005), Lemma 4.1, equations (4.10)-(4.11)"
}
Selected indices: [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16, 32, 100, 192, 256, 1000, 2000, 5000, 10000]
SELECTED {'n': 1, 'high_pairs': 4, 'high_exact': 3, 'high_excess': 1, 'log_small_per_n': 3.8712010109078907, 'log_total_per_n': 10.645424897265505, 'log_rv_full_per_n': 3.5553480614894135, 'log_high_extra_per_n': 3.2188758248682006}
SELECTED {'n': 2, 'high_pairs': 6, 'high_exact': 5, 'high_excess': 1, 'log_small_per_n': 5.959195286539196, 'log_total_per_n': 11.602715616464513, 'log_rv_full_per_n': 4.171300840342097, 'log_high_extra_per_n': 1.4722194895832201}
SELECTED {'n': 3, 'high_pairs': 9, 'high_exact': 9, 'high_excess': 0, 'log_small_per_n': 4.509276161837497, 'log_total_per_n': 10.357798785594538, 'log_rv_full_per_n': 5.848522623757041, 'log_high_extra_per_n': 0.0}
SELECTED {'n': 4, 'high_pairs': 11, 'high_exact': 10, 'high_excess': 1, 'log_small_per_n': 3.6566101935451503, 'log_total_per_n': 10.645105427312657, 'log_rv_full_per_n': 6.389021415567916, 'log_high_extra_per_n': 0.5994738181995927}
SELECTED {'n': 5, 'high_pairs': 14, 'high_exact': 13, 'high_excess': 1, 'log_small_per_n': 3.757148087485098, 'log_total_per_n': 10.111997702621382, 'log_rv_full_per_n': 5.612135201795423, 'log_high_extra_per_n': 0.7427144133408616}
SELECTED {'n': 6, 'high_pairs': 17, 'high_exact': 17, 'high_excess': 0, 'log_small_per_n': 2.9593535033740554, 'log_total_per_n': 9.633060802823335, 'log_rv_full_per_n': 6.67370729944928, 'log_high_extra_per_n': 0.0}
SELECTED {'n': 7, 'high_pairs': 20, 'high_exact': 19, 'high_excess': 1, 'log_small_per_n': 2.606618193829655, 'log_total_per_n': 9.686197136105891, 'log_rv_full_per_n': 6.563733526184206, 'log_high_extra_per_n': 0.515845416092032}
SELECTED {'n': 8, 'high_pairs': 23, 'high_exact': 23, 'high_excess': 0, 'log_small_per_n': 2.0821885914470277, 'log_total_per_n': 8.75668654188474, 'log_rv_full_per_n': 6.674497950437712, 'log_high_extra_per_n': 0.0}
SELECTED {'n': 9, 'high_pairs': 26, 'high_exact': 26, 'high_excess': 0, 'log_small_per_n': 1.734141114132481, 'log_total_per_n': 8.93108893488462, 'log_rv_full_per_n': 7.19694782075214, 'log_high_extra_per_n': 0.0}
SELECTED {'n': 10, 'high_pairs': 26, 'high_exact': 26, 'high_excess': 0, 'log_small_per_n': 2.4057842531266664, 'log_total_per_n': 9.301503519258025, 'log_rv_full_per_n': 6.89571926613136, 'log_high_extra_per_n': 0.0}
SELECTED {'n': 16, 'high_pairs': 40, 'high_exact': 40, 'high_excess': 0, 'log_small_per_n': 1.559671379614136, 'log_total_per_n': 8.297385150627028, 'log_rv_full_per_n': 6.737713771012893, 'log_high_extra_per_n': 0.0}
SELECTED {'n': 32, 'high_pairs': 72, 'high_exact': 70, 'high_excess': 2, 'log_small_per_n': 0.891213841450787, 'log_total_per_n': 8.524690628169344, 'log_rv_full_per_n': 7.295609090662304, 'log_high_extra_per_n': 0.33786769605625333}
SELECTED {'n': 100, 'high_pairs': 200, 'high_exact': 200, 'high_excess': 0, 'log_small_per_n': 0.48883289598560004, 'log_total_per_n': 8.236076101163988, 'log_rv_full_per_n': 7.747243205178389, 'log_high_extra_per_n': 0.0}
SELECTED {'n': 192, 'high_pairs': 352, 'high_exact': 352, 'high_excess': 0, 'log_small_per_n': 0.344794665975886, 'log_total_per_n': 8.368728776075903, 'log_rv_full_per_n': 8.023934110100017, 'log_high_extra_per_n': 0.0}
SELECTED {'n': 256, 'high_pairs': 452, 'high_exact': 450, 'high_excess': 2, 'log_small_per_n': 0.37528181776919417, 'log_total_per_n': 8.238692587054045, 'log_rv_full_per_n': 7.828238203500877, 'log_high_extra_per_n': 0.03517256578397132}
SELECTED {'n': 1000, 'high_pairs': 1517, 'high_exact': 1517, 'high_excess': 0, 'log_small_per_n': 0.1257821747799657, 'log_total_per_n': 8.232514126175408, 'log_rv_full_per_n': 8.106731951395444, 'log_high_extra_per_n': 0.0}
SELECTED {'n': 2000, 'high_pairs': 2823, 'high_exact': 2822, 'high_excess': 1, 'log_small_per_n': 0.09759107780673319, 'log_total_per_n': 8.179960530636789, 'log_rv_full_per_n': 8.077963850236271, 'log_high_extra_per_n': 0.004405602593781444}
SELECTED {'n': 5000, 'high_pairs': 6439, 'high_exact': 6437, 'high_excess': 2, 'log_small_per_n': 0.05961523505185445, 'log_total_per_n': 8.209273858597443, 'log_rv_full_per_n': 8.146386275009197, 'log_high_extra_per_n': 0.003272348536390701}
SELECTED {'n': 10000, 'high_pairs': 12087, 'high_exact': 12086, 'high_excess': 1, 'log_small_per_n': 0.045742125967243044, 'log_total_per_n': 8.19056821884666, 'log_rv_full_per_n': 8.143961393616518, 'log_high_extra_per_n': 0.0008646992628951083}
Mismatches lower envelope []
Excess observations 13 high observations 24138


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/logs/release_quick_check.log <==
No release manifest present; proceeding with computation checks.
Exact interval identity, manuscript table, all 19 selected gcds and 24,138 selected high-prime valuations verified.
All requested checks passed.


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/reconstruct.py <==
#!/usr/bin/env python3
"""Exact comparison of the RV ray (10,8,8,5,10), independent of saved e tables."""
from fractions import Fraction as F
from pathlib import Path
from math import gcd, isqrt, log
from bisect import bisect_right
from collections import Counter
import json,csv,sys,time,hashlib
if hasattr(sys,'set_int_max_str_digits'):sys.set_int_max_str_digits(0)
ROOT=Path(__file__).resolve().parent
OUT=ROOT/'results';OUT.mkdir(exist_ok=True)
IN=ROOT/'input'

def rv_original(w):
    h,j,k,l,m=[(v*w).__floor__() for v in (10,8,8,5,10)]
    a,b,c,d=[(v*w).__floor__() for v in (7,12,13,6)]
    omega= any([b+d<h+j,c+a<h+m,a+d<k+l,c+a+d<h+j+k,b+d+a<h+l+m])
    omega_prime=(c+a<h+m and m+d<j+k) or (b+d<h+j and j+a<l+m)
    return int(omega)+int(omega_prime)

def defects(w):
    h,j,k,l,m=[(v*w).__floor__() for v in (10,8,8,5,10)]
    a,b,c,d=[(v*w).__floor__() for v in (7,12,13,6)]
    return (h+j-b-d,h+m-c-a,k+l-a-d,h+j+k-c-a-d,h+l+m-b-d-a)

def orbit(t):
    todo=[t];seen={t}
    while todo:
        h,j,k,l,m=todo.pop()
        for s in ((h,m,l,k,j),(m+h-k,j+k-m,m,l,k)):
            if s not in seen:seen.add(s);todo.append(s)
    return sorted(seen)
ORB=orbit((10,8,8,5,10))

def orbit_e(w):
    base=sum((v*w).__floor__() for v in (10,8,8,5,10))
    return max(base-sum((v*w).__floor__() for v in s) for s in ORB)

BPS=sorted({F(a,d) for d in (5,6,7,8,10,12,13) for a in range(d+1)})
CELLS=[];MERGED=[]
for a,b in zip(BPS,BPS[1:]):
    mid=(a+b)/2;e=rv_original(mid)
    assert e==max(0,*defects(mid))==orbit_e(mid)
    assert rv_original(a)==e==max(0,*defects(a))==orbit_e(a)
    CELLS.append(dict(left=str(a),right=str(b),exponent=e,defects=list(defects(mid))))
    if MERGED and MERGED[-1]['right']==str(a) and MERGED[-1]['exponent']==e:
        MERGED[-1]['right']=str(b)
    else:MERGED.append(dict(left=str(a),right=str(b),exponent=e))
NONZERO=[r for r in MERGED if r['exponent']]
S3=sum((r['exponent']*(1/(F(r['left'])+q)-1/(F(r['right'])+q)) for r in NONZERO for q in range(3)),F(0))
import mpmath as mp
mp.mp.dps=65
m=lambda x:mp.mpf(x.numerator)/x.denominator
Cinf=sum(r['exponent']*(mp.digamma(m(F(r['right'])))-mp.digamma(m(F(r['left'])))) for r in NONZERO)
res=dict(ray=[10,8,8,5,10],M=13,N=12,number_cells=len(CELLS),orbit=ORB,merged=MERGED,nonzero=NONZERO,S3=str(S3),Cinf=str(Cinf),tail_after_three=str(Cinf-m(S3)),source='Rhin-Viola (2005), Lemma 4.1, equations (4.10)-(4.11)')
(OUT/'exact_profile.json').write_text(json.dumps(res,indent=2)+'\n')
for name,rows in [('elementary_cells.csv',CELLS),('intervals.csv',MERGED)]:
    with (OUT/name).open('w') as f:
        writer=csv.DictWriter(f,fieldnames=rows[0].keys());writer.writeheader();writer.writerows(rows)
# Compare the printed manuscript interval table, including its half-open convention.
import re
ms=(IN/'li2_minus_quarter.tex').read_text()
x=ms.index('$1/10$ & $1/8$ & 1');y=ms.index('\\bottomrule',x)
printed=[dict(left=a,right=b,exponent=int(v)) for a,b,v in re.findall(r'\$(\d+/\d+)\$\s*&\s*\$(\d+/\d+)\$\s*&\s*(\d)',ms[x:y])]
assert printed==NONZERO
print('EXACT PROFILE',json.dumps(res,indent=2),flush=True)

def primes_upto(N):
    s=bytearray(b'\x01')*(N+1);s[:2]=b'\0\0'
    for i in range(2,isqrt(N)+1):
        if s[i]:s[i*i::i]=b'\0'*((N-i*i)//i+1)
    return [i for i in range(2,N+1) if s[i]]

pairfile=IN/'selected_exact_pairs.txt'
pairs=[]
for line in pairfile.read_text().splitlines():
    k,v=line.split('=',1)
    if k=='n':pairs.append({})
    pairs[-1][k]=int(v)
print('Selected indices:',[d['n'] for d in pairs],flush=True)
ps=primes_upto(13*max(d['n'] for d in pairs))
summary=[];rows=[];exceptions=[];cellmins=[99]*len(CELLS);cellcounts=[0]*len(CELLS)
for d in pairs:
    n=d['n'];g=gcd(d['A'],d['B']);assert g==d['full_gcd']==d['prime_gcd']
    G=g;logs=Counter();cnt=Counter();hist=Counter();factors=[]
    for p in ps:
        if p>13*n:break
        v=0
        while G%p==0:G//=p;v+=1
        if v:factors.append((p,v))
        high=p*p>13*n
        e=rv_original(F(n%p,p)) if high else 0
        if high:
            assert v>=e,(n,p,v,e)
            cell=bisect_right(BPS,F(n%p,p))-1
            cellmins[cell]=min(cellmins[cell],v);cellcounts[cell]+=1
            cnt['high_pairs']+=1;cnt['high_exact']+=v==e;cnt['high_excess']+=v>e
            logs['rv_full']+=e*log(p)
            logs['high_extra']+=(v-e)*log(p)
            hist[(e,v)]+=1
            if v>e:exceptions.append(dict(n=n,p=p,fraction=str(F(n%p,p)),e_RV=e,v_gcd=v,extra=v-e))
        else:logs['small']+=v*log(p)
        logs['total']+=v*log(p)
        if high:rows.append(dict(n=n,p=p,fraction=str(F(n%p,p)),period=n//p,e_RV=e,v_gcd=v,extra=v-e))
    assert G==1,('outside-factor',n,G)
    assert sum(logs[k] for k in ('small','rv_full','high_extra'))-logs['total']<1e-6
    row={'n':n,**cnt,**{f'log_{k}_per_n':v/n for k,v in logs.items()}}
    summary.append(row)
    (OUT/f'factorization_n{n}.json').write_text(json.dumps({'n':n,'gcd_factors':factors,'full_gcd_verified':True,'residual':str(G)},indent=2)+'\n')
    print('SELECTED',row,flush=True)
for name,rr in [('selected_summary.csv',summary),('selected_prime_valuations.csv',rows),('selected_excess_primes.csv',exceptions)]:
    if rr:
        with (OUT/name).open('w') as f:
            writer=csv.DictWriter(f,fieldnames=rr[0].keys());writer.writeheader();writer.writerows(rr)
(OUT/'selected_profile_lower_envelope.json').write_text(json.dumps([dict(**r,observed_min=None if mi==99 else mi,observations=co) for r,mi,co in zip(CELLS,cellmins,cellcounts)],indent=2)+'\n')
print('Mismatches lower envelope',[(r,mi,co) for r,mi,co in zip(CELLS,cellmins,cellcounts) if mi!=r['exponent']],flush=True)
print('Excess observations',len(exceptions),'high observations',len(rows),flush=True)


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/reconstruct_all.cpp <==
// Exact reconstruction of prime gains for the unshifted RV ray (10,8,8,5,10).
// Uses the archived exact n-recurrence; no dilogarithm evaluation is needed.
// Build: g++ -O3 -std=c++17 reconstruct_all.cpp -lgmpxx -lgmp -o reconstruct_all
#include <gmpxx.h>
#include <array>
#include <vector>
#include <deque>
#include <fstream>
#include <iostream>
#include <iomanip>
#include <cmath>
#include <chrono>
#include <stdexcept>
#include <string>
#include <algorithm>
#include <numeric>
#include <map>
using Z=mpz_class; using Q=mpq_class;
Z product(const std::vector<unsigned long>& v,size_t a,size_t b){
 if(a==b)return Z(1); if(b-a==1)return Z(v[a]);size_t m=(a+b)/2;return product(v,a,m)*product(v,m,b);
}
int exponent(long n,long p){
 // Direct Boolean transcription of RV (4.10)-(4.11), not the manuscript max.
 long H=10*n/p,J=8*n/p,L=5*n/p,A=7*n/p,B=12*n/p,C=13*n/p,D=6*n/p;
 bool omega=(B+D<H+J)||(C+A<2*H)||(A+D<J+L)||(C+A+D<H+2*J)||(B+D+A<2*H+L);
 bool op=((C+A<2*H)&&(H+D<2*J))||((B+D<H+J)&&(J+A<L+H));
 return int(omega)+int(op);
}
double logz(const Z& x){long e=0;double m=mpz_get_d_2exp(&e,x.get_mpz_t());return std::log(std::abs(m))+e*std::log(2.0);}
int main(int argc,char**argv){try{
 if(argc!=5)throw std::runtime_error("usage: reconstruct_all MAX_N INITIAL_PAIRS RECURRENCE_DAT OUT_PREFIX");
 const long N=std::stol(argv[1]);if(N<4||N>1000000)throw std::runtime_error("MAX_N outside [4,1000000]");
 std::array<std::vector<Z>,4> polys;
 {std::ifstream f(argv[3]);for(int i=0;i<4;i++)for(int k=0;k<78;k++){Z v;f>>v;if(!f)throw std::runtime_error("bad recurrence input");polys[i].push_back(v);}}
 std::vector<int> spf(13*N+15,0),powmult(spf.size(),1),ps;
 for(int i=2;i<(int)spf.size();i++){
  if(!spf[i]){spf[i]=i;ps.push_back(i);}
  for(int p:ps){if(p>spf[i]||(long)p*i>=(long)spf.size())break;spf[p*i]=p;}
 }
 for(long p:ps)for(long q=p;q<(long)powmult.size();){powmult[q]=p;if(q>(long)powmult.size()/p)break;q*=p;}
 std::vector<Z> kr(N+1,1);
 for(long n=1;n<N;n++){kr[n]=500;for(int i=13*n+1;i<=13*(n+1);i++)kr[n]*=powmult[i];for(int i=12*n+1;i<=12*(n+1);i++)kr[n]*=powmult[i];}
 Z K=500;for(int i=1;i<=13;i++)K*=powmult[i];for(int i=1;i<=12;i++)K*=powmult[i];
 std::deque<std::array<Z,2>> vals; Z kk=K;
 {std::ifstream f(argv[2]);for(int n=1;n<=3;n++){Q a,b;f>>a>>b;if(!f)throw std::runtime_error("bad initial values");a*=kk;b*=kk;if(a.get_den()!=1||b.get_den()!=1)throw std::runtime_error("initial nonintegral");vals.push_back({a.get_num(),b.get_num()});kk*=kr[n];}}
 std::vector<std::pair<int,int>> bp;
 for(int d:{5,6,7,8,10,12,13})for(int a=0;a<=d;a++){int g=std::gcd(a,d);bp.push_back({a/g,d/g});}
 std::sort(bp.begin(),bp.end(),[](auto a,auto b){return (long)a.first*b.second<(long)b.first*a.second;});bp.erase(std::unique(bp.begin(),bp.end()),bp.end());
 size_t NC=bp.size()-1;std::vector<unsigned long long> counts(NC,0),eqcounts(NC,0);std::vector<int> minobs(NC,99),maxobs(NC,0);
 std::vector<std::pair<int,int>> wmin(NC,{0,0});
 auto cellof=[&](long rem,long p){size_t lo=0,hi=bp.size();while(lo+1<hi){size_t m=(lo+hi)/2;if((long)bp[m].first*p<=rem*bp[m].second)lo=m;else hi=m;}return lo;};
 std::string prefix=argv[4];
 std::ofstream summary(prefix+"_summary.csv"),exc(prefix+"_excess.csv"),selected(prefix+"_selected_exact.txt");
 summary<<"n,high_prime_pairs,high_equal,high_excess,log_G_per_n,log_RV_full_per_n,log_small_per_n,log_high_extra_per_n,log_three_period_per_n,log_omitted_RV_per_n,v2_G,v5_G\n";
 summary<<std::setprecision(17);
 exc<<"n,p,fraction_num,fraction_den,period,e_RV,v_gcd,extra\n";
 auto start=std::chrono::steady_clock::now();unsigned long long totalpairs=0,totalextra=0;long extra_n=0;int maxextra=0;
 std::map<std::pair<int,int>,unsigned long long> histogram;
 auto record=[&](long n,const std::array<Z,2>& v){
  Z G;mpz_gcd(G.get_mpz_t(),v[0].get_mpz_t(),v[1].get_mpz_t());Z rem=G;
  double small_log=0;unsigned long v2=0,v5=0;
  for(long p:ps){if(p*p>13*n)break;Z pp=p;unsigned long power=mpz_remove(rem.get_mpz_t(),rem.get_mpz_t(),pp.get_mpz_t());small_log+=power*std::log(double(p));if(p==2)v2=power;if(p==5)v5=power;}
  std::vector<unsigned long> factors;double rvlog=0,three_log=0;unsigned long long localpairs=0;
  for(long p:ps){if(p>13*n)break;if(p*p<=13*n)continue;
   int e=exponent(n,p);for(int t=0;t<e;t++)factors.push_back(p);rvlog+=e*std::log(double(p));
   bool retained=(p*p>13*n+2 && n<3*p);
   if(retained)for(int u:{10,12,13})if((u*n+1)%p==0||(u*n+2)%p==0)retained=false;
   if(retained)three_log+=e*std::log(double(p));
   size_t c=cellof(n%p,p);counts[c]++;histogram[{e,e}]++;localpairs++;
   // Equality will be corrected for residual-prime exceptions below.
  }
  Z rv=product(factors,0,factors.size());if(!mpz_divisible_p(rem.get_mpz_t(),rv.get_mpz_t()))throw std::runtime_error("RV divisor fails at n="+std::to_string(n));mpz_divexact(rem.get_mpz_t(),rem.get_mpz_t(),rv.get_mpz_t());
  std::map<long,int> extra;
  if(rem!=1)for(long p:ps){if(p>13*n||rem==1)break;if(p*p<=13*n)continue;
    if(mpz_divisible_ui_p(rem.get_mpz_t(),p)){Z pp=p;unsigned long q=mpz_remove(rem.get_mpz_t(),rem.get_mpz_t(),pp.get_mpz_t());extra[p]=q;}
  }
  if(rem!=1)throw std::runtime_error("remaining gcd factor beyond 13n at n="+std::to_string(n));
  double extralog=0;for(auto [p,q]:extra){int e=exponent(n,p);extralog+=q*std::log(double(p));long g=std::gcd(n%p,p);exc<<n<<','<<p<<','<<(n%p)/g<<','<<p/g<<','<<n/p<<','<<e<<','<<e+q<<','<<q<<'\n';histogram[{e,e}]--;histogram[{e,e+q}]++;maxextra=std::max(maxextra,q);}
  // Exact minima and attaining witnesses, including non-exceptional primes.
  for(long p:ps){if(p>13*n)break;if(p*p<=13*n)continue;int e=exponent(n,p);auto it=extra.find(p);int obs=e+(it==extra.end()?0:it->second);size_t c=cellof(n%p,p);if(obs<minobs[c]){minobs[c]=obs;wmin[c]={n,p};}maxobs[c]=std::max(maxobs[c],obs);eqcounts[c]+=(obs==e);}
  double logG=logz(G);if(std::abs(logG-small_log-rvlog-extralog)>1e-6)throw std::runtime_error("factorization log mismatch");
  summary<<n<<','<<localpairs<<','<<localpairs-extra.size()<<','<<extra.size()<<','<<logG/n<<','<<rvlog/n<<','<<small_log/n<<','<<extralog/n<<','<<three_log/n<<','<<(rvlog-three_log)/n<<','<<v2<<','<<v5<<'\n';
  if(n<=10||n==16||n==32||n==100||n==192||n==256||n==1000||n==2000||n==5000||n==N){selected<<"n="<<n<<"\nK="<<K<<"\nA="<<v[0]<<"\nB="<<v[1]<<"\nG="<<G<<"\n";}
  totalpairs+=localpairs;totalextra+=extra.size();extra_n+=!extra.empty();
  if(n%500==0||n==N){double sec=std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();std::cout<<"n="<<n<<" prime_pairs="<<totalpairs<<" excess_pairs="<<totalextra<<" seconds="<<sec<<std::endl;summary.flush();exc.flush();selected.flush();}
  if(n<N)K*=kr[n];
 };
 for(long n=1;n<=3;n++)record(n,vals[n-1]);
 for(long n=1;n<=N-3;n++){
  std::array<Z,4> cs;Z cg=0;for(int i=0;i<4;i++){Z x=0;for(auto it=polys[i].rbegin();it!=polys[i].rend();it++)x=x*n+*it;cs[i]=x;mpz_gcd(cg.get_mpz_t(),cg.get_mpz_t(),x.get_mpz_t());}for(auto& x:cs)x/=cg;
  if(cs[3]<=0)throw std::runtime_error("bad leading coefficient");
  std::array<Z,3> ratios{kr[n]*kr[n+1]*kr[n+2],kr[n+1]*kr[n+2],kr[n+2]};std::array<Z,2> next;
  for(int l=0;l<2;l++){Z sum=0;for(int i=0;i<3;i++)sum+=cs[i]*ratios[i]*vals[i][l];sum=-sum;if(!mpz_divisible_p(sum.get_mpz_t(),cs[3].get_mpz_t()))throw std::runtime_error("nonintegral recurrence");mpz_divexact(next[l].get_mpz_t(),sum.get_mpz_t(),cs[3].get_mpz_t());}
  record(n+3,next);vals.pop_front();vals.push_back(std::move(next));
 }
 std::ofstream profile(prefix+"_cells.csv");profile<<"left,right,e_RV,observed_min,observed_max,observations,equality_count,witness_n,witness_p\n";
 for(size_t c=0;c<NC;c++){auto a=bp[c],b=bp[c+1];long nn=(long)a.first*b.second+(long)b.first*a.second,dd=2L*a.second*b.second;int e=exponent(nn,dd);profile<<a.first<<'/'<<a.second<<','<<b.first<<'/'<<b.second<<','<<e<<','<<minobs[c]<<','<<maxobs[c]<<','<<counts[c]<<','<<eqcounts[c]<<','<<wmin[c].first<<','<<wmin[c].second<<'\n';if(N>=1000&&minobs[c]!=e)throw std::runtime_error("lower-envelope mismatch");}
 std::ofstream hist(prefix+"_histogram.csv");hist<<"e_RV,v_gcd,count\n";for(auto [key,num]:histogram)if(num)hist<<key.first<<','<<key.second<<','<<num<<'\n';
 std::cout<<"COMPLETED n="<<N<<" pairs="<<totalpairs<<" excess_pairs="<<totalextra<<" indices_with_excess="<<extra_n<<" max_excess="<<maxextra<<" all_RV_divisors_valid=1 residual_beyond_13n=1 cells="<<NC<<std::endl;
 }catch(const std::exception&e){std::cerr<<"ERROR: "<<e.what()<<'\n';return 1;}}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/requirements.txt <==
mpmath==1.3.0


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/all10000_cells.csv <==
left,right,e_RV,observed_min,observed_max,observations,equality_count,witness_n,witness_p
0/1,1/13,0,0,2,711549,710489,17,17
1/13,1/12,0,0,1,4505944,4505752,1,13
1/12,1/10,0,0,1,9143678,9143393,1,11
1/10,1/8,1,1,2,9381926,9380641,2,17
1/8,1/7,2,2,3,4804212,4803982,3,23
1/7,2/13,1,1,3,2439186,2439051,1,7
2/13,1/6,1,1,2,2473388,2473262,2,13
1/6,1/5,0,0,1,5058517,5058226,2,11
1/5,3/13,1,1,3,3476200,3475934,4,19
3/13,1/4,1,1,2,1782784,1782630,3,13
1/4,2/7,1,1,2,2742526,2742226,3,11
2/7,3/10,0,0,2,937749,937501,2,7
3/10,4/13,1,1,2,472438,472335,7,23
4/13,1/3,1,1,2,1435283,1435093,4,13
1/3,3/8,0,0,1,1976017,1975706,6,17
3/8,5/13,1,1,2,404618,404557,11,29
5/13,2/5,0,0,1,613187,613069,5,13
2/5,5/12,2,2,3,624404,624296,7,17
5/12,3/7,1,1,3,421107,420924,8,19
3/7,6/13,0,0,1,1072049,1071658,3,7
6/13,1/2,0,0,2,1101470,1100950,6,13
1/2,7/13,1,1,2,973858,973612,9,17
7/13,4/7,0,0,2,755780,755419,6,11
4/7,7/12,0,0,1,256008,255929,11,19
7/12,3/5,0,0,1,345219,345116,10,17
3/5,8/13,1,1,2,306345,306255,14,23
8/13,5/8,1,1,2,186060,185994,8,13
5/8,2/3,1,1,3,757714,756193,7,11
2/3,9/13,0,0,1,430806,429934,13,19
9/13,7/10,0,0,1,124325,124286,9,13
7/10,5/7,1,1,2,226307,226220,12,17
5/7,3/4,0,0,2,537974,537682,8,11
3/4,10/13,1,1,2,274783,274690,13,17
10/13,4/5,0,0,1,418789,418488,10,13
4/5,5/6,2,2,3,426947,426768,9,11
5/6,11/13,1,1,2,157472,157412,16,19
11/13,6/7,0,0,1,131997,131883,35,41
6/7,7/8,0,0,2,210156,210075,20,23
7/8,9/10,0,0,1,284934,284651,15,17
9/10,11/12,1,1,3,184086,183862,28,31
11/12,12/13,1,1,2,69612,69574,34,37
12/13,1/1,0,0,2,786365,785235,12,13


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/all10000_excess.csv <==
n,p,fraction_num,fraction_den,period,e_RV,v_gcd,extra
1,5,1,5,0,1,3,2
2,19,2,19,0,1,2,1
4,11,4,11,0,0,1,1
5,41,5,41,0,1,2,1
7,37,7,37,0,0,1,1
11,13,11,13,0,0,1,1
11,17,11,17,0,1,2,1
11,109,11,109,0,1,2,1
13,73,13,73,0,0,1,1
14,113,14,113,0,1,2,1
15,19,15,19,0,0,1,1
15,109,15,109,0,2,3,1
17,59,17,59,0,0,1,1
17,137,17,137,0,1,2,1
17,151,17,151,0,1,2,1
18,19,18,19,0,0,1,1
19,41,19,41,0,0,1,1
20,83,20,83,0,1,2,1
21,19,2,19,1,1,2,1
21,23,21,23,0,1,3,2
22,17,5,17,1,0,2,2
23,19,4,19,1,1,2,1
31,29,2,29,1,0,1,1
32,193,32,193,0,1,2,1
32,257,32,257,0,1,2,1
37,23,14,23,1,1,2,1
37,47,37,47,0,0,1,1
37,457,37,457,0,0,1,1
38,43,38,43,0,0,1,1
39,43,39,43,0,1,2,1
39,313,39,313,0,1,2,1
41,61,41,61,0,0,1,1
42,67,42,67,0,1,2,1
42,337,42,337,0,1,2,1
43,67,43,67,0,1,2,1
44,37,7,37,1,0,1,1
44,67,44,67,0,1,2,1
44,353,44,353,0,1,2,1
45,67,45,67,0,0,1,1
46,67,46,67,0,0,1,1
48,31,17,31,1,0,1,1
50,103,50,103,0,0,1,1
51,61,51,61,0,1,2,1
51,409,51,409,0,1,2,1
54,79,54,79,0,0,1,1
57,457,57,457,0,1,2,1
60,29,2,29,2,0,1,1
60,41,19,41,1,0,1,1
60,89,60,89,0,0,1,1
62,197,62,197,0,1,2,1
64,107,64,107,0,0,1,1
64,241,64,241,0,1,2,1
65,191,65,191,0,0,1,1
65,521,65,521,0,1,2,1
66,31,4,31,2,2,3,1
67,53,14,53,1,1,2,1
68,31,6,31,2,0,1,1
70,151,70,151,0,0,1,1
71,569,71,569,0,1,2,1
72,577,72,577,0,1,2,1
74,593,74,593,0,1,2,1
75,97,75,97,0,0,1,1
76,59,17,59,1,0,1,1
76,97,76,97,0,0,1,1
77,97,77,97,0,0,1,1
79,233,79,233,0,0,1,1
81,139,81,139,0,0,1,1
81,193,81,193,0,1,2,1
83,863,83,863,0,0,1,1
84,47,37,47,1,0,1,1
86,223,86,223,0,0,1,1
87,83,4,83,1,0,2,2
87,223,87,223,0,0,1,1
88,223,88,223,0,0,1,1
89,223,89,223,0,0,1,1
90,313,90,313,0,0,1,1
91,47,44,47,1,0,1,1
92,47,45,47,1,0,1,1
93,47,46,47,1,0,1,1
93,53,40,53,1,1,2,1
94,379,94,379,0,1,2,1
95,761,95,761,0,1,2,1
96,61,35,61,1,0,1,1
101,41,19,41,2,0,1,1
101,727,101,727,0,2,3,1
101,809,101,809,0,1,2,1
102,61,41,61,1,0,1,1
102,79,23,79,1,0,1,1
103,79,24,79,1,1,2,1
104,37,30,37,2,2,3,1
104,41,22,41,2,1,2,1
107,647,107,647,0,1,2,1
107,857,107,857,0,1,2,1
108,151,108,151,0,0,1,1
108,181,108,181,0,0,1,1
110,271,110,271,0,2,3,1
110,619,110,619,0,0,1,1
110,881,110,881,0,1,2,1
111,1103,111,1103,0,1,2,1
111,1283,111,1283,0,0,1,1
112,113,112,113,0,0,1,1
119,601,119,601,0,0,1,1
119,953,119,953,0,1,2,1
120,881,120,881,0,2,3,1
122,653,122,653,0,0,1,1
124,47,30,47,2,1,2,1
125,47,31,47,2,1,2,1
125,251,125,251,0,0,1,1
126,47,32,47,2,0,1,1
130,523,130,523,0,1,2,1
131,47,37,47,2,0,1,1
131,127,4,127,1,0,1,1
133,71,62,71,1,0,1,1
133,79,54,79,1,0,1,1
134,251,134,251,0,1,2,1
135,59,17,59,2,0,1,1
136,757,136,757,0,0,1,1
136,1361,136,1361,0,0,1,1
137,71,66,71,1,0,1,1
137,1361,137,1361,0,1,2,1
138,71,67,71,1,0,2,2
139,71,68,71,1,0,1,1
140,71,69,71,1,0,1,1
140,131,9,131,1,0,1,1
141,71,70,71,1,0,1,1
141,1129,141,1129,0,1,2,1
144,373,144,373,0,0,1,1
144,1153,144,1153,0,1,2,1
145,89,56,89,1,1,2,1
145,373,145,373,0,0,1,1
146,89,57,89,1,1,2,1
146,373,146,373,0,0,1,1
147,89,58,89,1,1,2,1
147,373,147,373,0,0,1,1
148,89,59,89,1,1,2,1
148,373,148,373,0,0,1,1
149,89,60,89,1,0,1,1
149,373,149,373,0,0,1,1
150,89,61,89,1,0,1,1
150,1201,150,1201,0,1,2,1
151,439,151,439,0,0,1,1
152,191,152,191,0,0,1,1
152,1217,152,1217,0,1,2,1
153,103,50,103,1,0,1,1
153,373,153,373,0,2,3,1
155,229,155,229,0,0,1,1
155,523,155,523,0,0,1,1
156,1249,156,1249,0,1,2,1
157,67,23,67,2,0,1,1
157,151,6,151,1,0,1,1
158,433,158,433,0,0,1,1
158,1913,158,1913,0,0,1,1
159,701,159,701,0,1,2,1
159,1093,159,1093,0,1,2,1
160,173,160,173,0,0,1,1
161,173,161,173,0,0,1,1
161,1051,161,1051,0,1,2,1
162,173,162,173,0,0,1,1
163,61,41,61,2,0,1,1
163,173,163,173,0,0,1,1
164,173,164,173,0,0,1,1
164,373,164,373,0,0,1,1
165,173,165,173,0,0,1,1
165,1321,165,1321,0,1,2,1
166,173,166,173,0,0,1,1
167,173,167,173,0,0,1,1
168,127,41,127,1,1,2,1
168,173,168,173,0,0,1,1
169,173,169,173,0,0,1,1
169,1613,169,1613,0,1,2,1
170,83,4,83,2,0,1,1
170,173,170,173,0,0,1,1
171,173,171,173,0,0,1,1
171,719,171,719,0,1,2,1
172,79,14,79,2,0,1,1
172,107,65,107,1,1,2,1
172,173,172,173,0,0,1,1
175,461,175,461,0,1,2,1
175,787,175,787,0,1,2,1
177,379,177,379,0,0,1,1
177,1259,177,1259,0,2,3,1
178,89,0,1,2,0,1,1
179,89,1,89,2,0,1,1
180,89,2,89,2,0,1,1
181,89,3,89,2,0,1,1
182,89,4,89,2,0,1,1
183,89,5,89,2,0,1,1
184,89,6,89,2,0,1,1
184,281,184,281,0,1,2,1
185,89,7,89,2,0,1,1
187,167,20,167,1,1,2,1
187,317,187,317,0,0,1,1
187,431,187,431,0,0,1,1
191,149,42,149,1,1,2,1
193,191,2,191,1,0,1,1
193,227,193,227,0,0,1,1
194,59,17,59,3,0,1,1
194,1553,194,1553,0,1,2,1
197,59,20,59,3,0,1,1
199,1373,199,1373,0,1,2,1
200,1601,200,1601,0,1,2,1
201,541,201,541,0,0,1,1
202,61,19,61,3,1,2,1
203,61,20,61,3,1,2,1
204,2473,204,2473,0,0,1,1
205,2309,205,2309,0,0,1,1
206,1567,206,1567,0,2,3,1
207,1163,207,1163,0,0,1,1
207,1657,207,1657,0,1,2,1
208,53,49,53,3,0,1,1
209,53,50,53,3,0,1,1
210,53,51,53,3,0,1,1
211,53,52,53,3,0,1,1
212,79,54,79,2,0,1,1
213,1217,213,1217,0,0,1,1
215,89,37,89,2,2,3,1
215,2143,215,2143,0,1,2,1
217,83,51,83,2,1,2,1
217,113,104,113,1,1,2,1
218,223,218,223,0,0,1,1
218,2389,218,2389,0,0,1,1
220,1381,220,1381,0,1,2,1
221,151,70,151,1,0,1,1
221,383,221,383,0,0,1,1
221,2687,221,2687,0,0,1,1
222,1777,222,1777,0,1,2,1
223,947,223,947,0,1,2,1
224,61,41,61,3,0,1,1
225,113,112,113,1,0,1,1
225,317,225,317,0,1,2,1
227,347,227,347,0,1,2,1
227,433,227,433,0,1,2,1
230,367,230,367,0,1,2,1
231,2659,231,2659,0,0,1,1
236,61,53,61,3,0,1,1
236,1889,236,1889,0,1,2,1
237,83,71,83,2,0,1,1
237,233,4,233,1,0,1,1
238,89,60,89,2,0,1,1
238,1123,238,1123,0,1,2,1
247,59,11,59,4,0,1,1
248,197,51,197,1,1,2,1
248,839,248,839,0,0,1,1
249,1993,249,1993,0,1,2,1
253,59,17,59,4,0,1,1
253,83,4,83,3,0,1,1
253,223,30,223,1,2,3,1
256,79,19,79,3,1,2,1
256,103,50,103,2,0,1,1
258,127,4,127,2,0,1,1
259,151,108,151,1,0,1,1
259,619,259,619,0,1,2,1
263,373,263,373,0,1,2,1
264,149,115,149,1,0,1,1
264,2113,264,2113,0,1,2,1
265,149,116,149,1,0,1,1
266,149,117,149,1,0,1,1
266,1063,266,1063,0,1,2,1
266,2129,266,2129,0,1,2,1
267,97,73,97,2,1,2,1
267,149,118,149,1,0,1,1
267,1153,267,1153,0,1,2,1
267,1697,267,1697,0,1,2,1
267,2137,267,2137,0,1,2,1
268,127,14,127,2,1,2,1
268,149,119,149,1,0,1,1
268,3023,268,3023,0,0,1,1
269,2153,269,2153,0,1,2,1
271,71,58,71,3,2,3,1
271,131,9,131,2,0,1,1
273,379,273,379,0,0,1,1
274,193,81,193,1,1,2,1
275,1543,275,1543,0,0,1,1
277,601,277,601,0,0,1,1
278,379,278,379,0,0,1,1
278,389,278,389,0,0,1,1
279,181,98,181,1,0,1,1
279,269,10,269,1,0,1,1
279,389,279,389,0,0,1,1
279,3217,279,3217,0,0,1,1
280,181,99,181,1,0,1,1
280,353,280,353,0,0,1,1
280,389,280,389,0,0,1,1
281,181,100,181,1,0,1,1
281,331,281,331,0,0,1,1
281,389,281,389,0,0,1,1
282,181,101,181,1,0,1,1
282,269,13,269,1,0,1,1
282,389,282,389,0,0,1,1
283,181,102,181,1,0,1,1
283,389,283,389,0,0,1,1
284,181,103,181,1,0,1,1
284,389,284,389,0,0,1,1
284,673,284,673,0,1,2,1
284,2273,284,2273,0,1,2,1
285,61,41,61,4,0,1,1
285,389,285,389,0,0,1,1
286,103,80,103,2,0,1,1
286,389,286,389,0,0,1,1
287,103,81,103,2,0,1,1
287,211,76,211,1,0,1,1
287,389,287,389,0,0,1,1
287,2297,287,2297,0,1,2,1
288,103,82,103,2,0,1,1
288,389,288,389,0,0,1,1
288,2273,288,2273,0,2,3,1
289,389,289,389,0,0,1,1
290,389,290,389,0,0,1,1
291,71,7,71,4,0,1,1
291,79,54,79,3,0,1,1
291,389,291,389,0,0,1,1
292,2141,292,2141,0,2,3,1
294,353,294,353,0,2,3,1
296,607,296,607,0,0,1,1
297,2377,297,2377,0,1,2,1
299,337,299,337,0,0,1,1
305,487,305,487,0,1,2,1
306,317,306,317,0,0,1,1
308,151,6,151,2,0,1,1
308,373,308,373,0,2,3,1
309,647,309,647,0,0,1,1
310,1709,310,1709,0,0,1,1
314,281,33,281,1,1,2,1
315,2521,315,2521,0,1,2,1
317,431,317,431,0,0,1,1
318,827,318,827,0,1,2,1
321,197,124,197,1,1,2,1
322,197,125,197,1,1,2,1
323,113,97,113,2,0,1,1
323,197,126,197,1,1,2,1
323,277,46,277,1,1,2,1
323,1021,323,1021,0,1,2,1
324,197,127,197,1,1,2,1
324,2593,324,2593,0,1,2,1
325,197,128,197,1,1,2,1
326,197,129,197,1,1,2,1
326,1051,326,1051,0,1,2,1
327,89,60,89,3,0,1,1
327,197,130,197,1,1,2,1
327,2617,327,2617,0,1,2,1
328,151,26,151,2,0,1,1
328,197,131,197,1,1,2,1
329,197,132,197,1,0,1,1
329,431,329,431,0,1,2,1
329,2633,329,2633,0,1,2,1
330,73,38,73,4,1,2,1
330,197,133,197,1,0,1,1
331,197,134,197,1,0,1,1
332,197,135,197,1,0,1,1
332,2657,332,2657,0,1,2,1
332,3593,332,3593,0,0,1,1
333,197,136,197,1,0,1,1
336,83,4,83,4,0,1,1
336,277,59,277,1,1,2,1
336,2689,336,2689,0,1,2,1
337,2339,337,2339,0,1,2,1
338,113,112,113,2,0,1,1
338,1151,338,1151,0,0,1,1
339,2713,339,2713,0,1,2,1
341,97,50,97,3,1,2,1
341,479,341,479,0,1,2,1
341,2729,341,2729,0,1,2,1
343,191,152,191,1,0,1,1
347,2777,347,2777,0,1,2,1
351,379,351,379,0,0,1,1
352,191,161,191,1,1,2,1
354,1901,354,1901,0,0,1,1
354,2833,354,2833,0,1,2,1
355,887,355,887,0,2,3,1
359,103,50,103,3,0,1,1
360,3331,360,3331,0,1,2,1
362,317,45,317,1,2,3,1
363,229,134,229,1,0,1,1
363,409,363,409,0,0,1,1
365,997,365,997,0,0,1,1
368,109,41,109,3,1,2,1
369,2953,369,2953,0,1,2,1
370,79,54,79,4,0,1,1
371,79,55,79,4,0,1,1
372,151,70,151,2,0,1,1
373,2003,373,2003,0,0,1,1
374,1033,374,1033,0,0,1,1
375,709,375,709,0,1,2,1
375,3001,375,3001,0,1,2,1
376,251,125,251,1,0,1,1
378,599,378,599,0,1,2,1
378,953,378,953,0,0,1,1
378,4409,378,4409,0,0,1,1
380,1831,380,1831,0,1,2,1
384,191,2,191,2,0,1,1
384,229,155,229,1,0,1,1
385,127,4,127,3,0,1,1
386,3089,386,3089,0,1,2,1
388,257,131,257,1,1,2,1
388,2777,388,2777,0,2,3,1
390,281,109,281,1,0,1,1
390,3121,390,3121,0,1,2,1
391,281,110,281,1,0,1,1
392,281,111,281,1,0,1,1
392,3137,392,3137,0,1,2,1
393,281,112,281,1,0,1,1
395,1451,395,1451,0,1,2,1
395,1543,395,1543,0,1,2,1
396,233,163,233,1,0,1,1
400,103,91,103,3,0,1,1
401,103,92,103,3,0,1,1
401,3209,401,3209,0,1,2,1
402,103,93,103,3,1,2,1
402,131,9,131,3,0,1,1
402,839,402,839,0,0,1,1
402,3217,402,3217,0,1,2,1
402,4219,402,4219,0,0,1,1
403,89,47,89,4,1,2,1
403,103,94,103,3,1,2,1
403,313,90,313,1,0,1,1
403,2837,403,2837,0,2,3,1
407,997,407,997,0,2,3,1
409,4451,409,4451,0,0,1,1
410,151,108,151,2,0,1,1
412,193,26,193,2,2,3,1
414,3313,414,3313,0,1,2,1
415,179,57,179,2,1,2,1
416,89,60,89,4,0,1,1
416,521,416,521,0,0,1,1
416,2027,416,2027,0,1,2,1
418,2671,418,2671,0,1,2,1
419,83,4,83,5,0,1,1
420,167,86,167,2,1,2,1
420,227,193,227,1,0,1,1
420,3361,420,3361,0,1,2,1
421,3229,421,3229,0,2,3,1
427,461,427,461,0,0,1,1
427,523,427,523,0,2,3,1
427,1801,427,1801,0,1,2,1
427,3613,427,3613,0,1,2,1
429,3433,429,3433,0,1,2,1
431,1217,431,1217,0,0,1,1
431,3823,431,3823,0,1,2,1
434,541,434,541,0,2,3,1
436,971,436,971,0,0,1,1
438,1259,438,1259,0,0,1,1
439,491,439,491,0,0,1,1
441,223,218,223,1,0,1,1
442,107,14,107,4,2,3,1
443,401,42,401,1,1,2,1
443,1459,443,1459,0,1,2,1
446,593,446,593,0,1,2,1
447,4241,447,4241,0,1,2,1
448,421,27,421,1,0,1,1
449,79,54,79,5,0,1,1
449,439,10,439,1,0,1,1
449,3593,449,3593,0,1,2,1
450,109,14,109,4,2,3,1
451,113,112,113,3,0,1,1
454,373,81,373,1,1,2,1
459,151,6,151,3,0,1,1
460,2731,460,2731,0,0,1,1
462,103,50,103,4,0,1,1
463,521,463,521,0,0,1,1
463,3191,463,3191,0,1,2,1
464,367,97,367,1,1,2,1
464,1741,464,1741,0,1,2,1
465,281,184,281,1,1,2,1
465,1327,465,1327,0,0,1,1
466,263,203,263,1,0,1,1
466,307,159,307,1,1,2,1
467,193,81,193,2,1,2,1
467,263,204,263,1,0,1,1
468,263,205,263,1,0,1,1
468,1301,468,1301,0,0,1,1
469,263,206,263,1,0,1,1
470,233,4,233,2,0,1,1
470,263,207,263,1,0,1,1
470,3761,470,3761,0,1,2,1
471,263,208,263,1,0,1,1
471,3769,471,3769,0,1,2,1
472,263,209,263,1,0,1,1
473,263,210,263,1,0,1,1
475,439,36,439,1,0,1,1
476,5479,476,5479,0,0,1,1
479,811,479,811,0,0,1,1
483,127,102,127,3,2,3,1
483,523,483,523,0,0,1,1
484,131,91,131,3,0,1,1
485,101,81,101,4,2,3,1
485,3881,485,3881,0,1,2,1
487,881,487,881,0,0,1,1
489,757,489,757,0,1,2,1
490,223,44,223,2,0,1,1
491,3929,491,3929,0,1,2,1
492,3593,492,3593,0,2,3,1
495,829,495,829,0,0,1,1
496,151,43,151,3,1,2,1
496,4673,496,4673,0,1,2,1
498,2647,498,2647,0,0,1,1
499,5297,499,5297,0,0,1,1
500,4001,500,4001,0,1,2,1
502,83,4,83,6,0,1,1
502,683,502,683,0,0,1,1
502,1409,502,1409,0,0,1,1
503,1879,503,1879,0,1,2,1
504,557,504,557,0,1,2,1
505,89,60,89,5,0,1,1
506,4049,506,4049,0,1,2,1
509,4073,509,4073,0,1,2,1
511,113,59,113,4,1,2,1
512,127,4,127,4,0,1,1
512,3187,512,3187,0,1,2,1
515,107,87,107,4,2,3,1
515,463,52,463,1,1,2,1
516,5009,516,5009,0,1,2,1
519,677,519,677,0,1,2,1
519,5147,519,5147,0,1,2,1
522,4177,522,4177,0,1,2,1
523,151,70,151,3,0,1,1
523,383,140,383,1,0,1,1
525,503,22,503,1,0,1,1
527,541,527,541,0,0,1,1
528,109,92,109,4,1,2,1
529,617,529,617,0,0,1,1
529,971,529,971,0,0,1,1
531,6679,531,6679,0,0,1,1
533,131,9,131,4,0,1,1
533,811,533,811,0,1,2,1
533,2729,533,2729,0,0,1,1
534,127,26,127,4,1,2,1
534,191,152,191,2,0,1,1
534,4273,534,4273,0,1,2,1
536,4289,536,4289,0,1,2,1
537,373,164,373,1,0,1,1
538,199,140,199,2,1,2,1
541,191,159,191,2,2,3,1
543,1621,543,1621,0,0,1,1
543,6229,543,6229,0,0,1,1
544,593,544,593,0,1,2,1
548,269,10,269,2,0,1,1
549,659,549,659,0,2,3,1
550,4231,550,4231,0,2,3,1
551,269,13,269,2,0,1,1
552,173,33,173,3,0,1,1
553,127,45,127,4,0,1,1
553,6701,553,6701,0,0,1,1
555,89,21,89,6,1,2,1
555,1669,555,1669,0,1,2,1
555,4441,555,4441,0,1,2,1
555,6299,555,6299,0,0,1,1
556,379,177,379,1,0,1,1
560,4481,560,4481,0,1,2,1
561,151,108,151,3,0,1,1
564,113,112,113,4,0,1,1
564,4513,564,4513,0,1,2,1
565,103,50,103,5,0,1,1
566,5209,566,5209,0,1,2,1
568,2621,568,2621,0,1,2,1
568,3767,568,3767,0,1,2,1
569,1499,569,1499,0,1,2,1
572,1543,572,1543,0,0,1,1
574,347,227,347,1,1,2,1
574,881,574,881,0,1,2,1
575,191,2,191,3,0,1,1
577,149,130,149,3,0,1,1
577,853,577,853,0,0,1,1
581,4649,581,4649,0,1,2,1
582,4657,582,4657,0,1,2,1
587,89,53,89,6,0,1,1
590,4721,590,4721,0,1,2,1
591,4729,591,4729,0,1,2,1
593,7001,593,7001,0,0,1,1
594,89,60,89,6,0,1,1
594,271,52,271,2,0,1,1
594,977,594,977,0,1,2,1
596,139,40,139,4,0,1,1
597,139,41,139,4,0,1,1
597,367,230,367,1,1,2,1
598,139,42,139,4,1,2,1
598,1283,598,1283,0,0,1,1
598,7753,598,7753,0,0,1,1
599,1567,599,1567,0,1,2,1
599,2803,599,2803,0,1,2,1
599,4793,599,4793,0,1,2,1
600,457,143,457,1,1,2,1
600,4801,600,4801,0,1,2,1
601,5279,601,5279,0,1,2,1
602,4817,602,4817,0,1,2,1
603,7753,603,7753,0,0,1,1
607,449,158,449,1,0,1,1
610,151,6,151,4,0,1,1
611,2017,611,2017,0,1,2,1
611,4889,611,4889,0,1,2,1
612,271,70,271,2,1,2,1
612,331,281,331,1,0,1,1
613,229,155,229,2,0,1,1
614,199,17,199,3,0,1,1
616,601,15,601,1,0,1,1
616,3217,616,3217,0,0,1,1
618,431,187,431,1,0,1,1
620,953,620,953,0,1,2,1
621,547,74,547,1,2,3,1
621,4969,621,4969,0,1,2,1
623,317,306,317,1,0,1,1
624,4993,624,4993,0,1,2,1
627,251,125,251,2,0,1,1
629,397,232,397,1,0,1,1
629,1021,629,1021,0,1,2,1
630,1783,630,1783,0,0,1,1
630,7517,630,7517,0,0,1,1
631,151,27,151,4,0,1,1
633,353,280,353,1,0,1,1
635,1987,635,1987,0,1,2,1
636,337,299,337,1,0,1,1
636,751,636,751,0,0,1,1
639,127,4,127,5,0,1,1
639,2417,639,2417,0,1,2,1
640,701,640,701,0,1,2,1
643,2251,643,2251,0,1,2,1
644,157,16,157,4,1,2,1
647,227,193,227,2,0,1,1
648,3049,648,3049,0,1,2,1
652,251,150,251,2,0,1,1
652,379,273,379,1,0,1,1
653,601,52,601,1,0,1,1
653,4217,653,4217,0,1,2,1
654,5233,654,5233,0,1,2,1
657,379,278,379,1,0,1,1
659,719,659,719,0,1,2,1
659,5273,659,5273,0,1,2,1
660,193,81,193,3,1,2,1
662,5297,662,5297,0,1,2,1
663,491,172,491,1,0,1,1
664,131,9,131,5,0,1,1
664,223,218,223,2,0,1,1
664,1093,664,1093,0,1,2,1
664,6551,664,6551,0,1,2,1
665,317,31,317,2,0,1,1
665,761,665,761,0,0,1,1
665,1087,665,1087,0,1,2,1
665,2011,665,2011,0,1,2,1
666,1567,666,1567,0,1,2,1
667,1499,667,1499,0,0,1,1
668,103,50,103,6,0,1,1
668,701,668,701,0,0,1,1
670,8101,670,8101,0,0,1,1
672,1033,672,1033,0,1,2,1
673,6869,673,6869,0,0,1,1
674,151,70,151,4,0,1,1
674,3457,674,3457,0,0,1,1
674,4073,674,4073,0,1,2,1
674,5393,674,5393,0,1,2,1
677,113,112,113,5,0,1,1
677,5417,677,5417,0,1,2,1
678,523,155,523,1,0,1,1
681,1039,681,1039,0,1,2,1
681,5449,681,5449,0,1,2,1
682,2693,682,2693,0,1,2,1
684,8741,684,8741,0,0,1,1
685,1013,685,1013,0,0,1,1
688,293,102,293,2,0,1,1
691,3361,691,3361,0,1,2,1
693,3767,693,3767,0,0,1,1
695,503,192,503,1,1,2,1
696,2591,696,2591,0,1,2,1
696,5569,696,5569,0,1,2,1
697,8387,697,8387,0,0,1,1
698,103,80,103,6,0,1,1
699,103,81,103,6,0,1,1
700,103,82,103,6,0,1,1
701,131,46,131,5,0,1,1
703,179,166,179,3,0,1,1
703,233,4,233,3,0,1,1
703,1201,703,1201,0,0,1,1
703,6047,703,6047,0,1,2,1
704,179,167,179,3,0,1,1
705,179,168,179,3,0,1,1
705,5641,705,5641,0,1,2,1
706,179,169,179,3,0,1,1
707,179,170,179,3,0,1,1
707,5657,707,5657,0,1,2,1
708,179,171,179,3,0,1,1
708,1471,708,1471,0,0,1,1
709,151,105,151,4,0,1,1
709,179,172,179,3,0,1,1
709,641,68,641,1,1,2,1
709,1237,709,1237,0,0,1,1
709,4549,709,4549,0,1,2,1
710,179,173,179,3,0,1,1
711,179,174,179,3,0,1,1
712,151,108,151,4,0,1,1
712,179,175,179,3,0,1,1
713,179,176,179,3,0,1,1
714,179,177,179,3,0,1,1
715,179,178,179,3,0,1,1
715,199,118,199,3,0,1,1
716,313,90,313,2,0,1,1
716,373,343,373,1,1,2,1
718,2593,718,2593,0,1,2,1
719,173,27,173,4,1,2,1
719,307,105,307,2,0,1,1
720,139,25,139,5,0,1,1
720,2221,720,2221,0,1,2,1
722,6323,722,6323,0,1,2,1
725,191,152,191,3,0,1,1
725,1733,725,1733,0,1,2,1
725,5801,725,5801,0,1,2,1
726,331,64,331,2,0,1,1
727,1531,727,1531,0,0,1,1
727,2971,727,2971,0,1,2,1
728,229,41,229,3,0,1,1
728,4787,728,4787,0,1,2,1
730,107,88,107,6,2,3,1
730,379,351,379,1,0,1,1
730,619,111,619,1,0,1,1
731,5849,731,5849,0,1,2,1
735,457,278,457,1,1,2,1
737,5897,737,5897,0,1,2,1
743,223,74,223,3,1,2,1
744,241,21,241,3,0,1,1
745,733,12,733,1,0,1,1
746,229,59,229,3,1,2,1
746,281,184,281,2,1,2,1
746,3391,746,3391,0,1,2,1
748,431,317,431,1,0,1,1
751,311,129,311,2,2,3,1
754,2203,754,2203,0,0,1,1
755,8237,755,8237,0,0,1,1
757,617,140,617,1,1,2,1
758,827,758,827,0,1,2,1
759,6073,759,6073,0,1,2,1
761,151,6,151,5,0,1,1
762,181,38,181,4,1,2,1
762,1091,762,1091,0,0,1,1
763,2689,763,2689,0,1,2,1
764,1087,764,1087,0,1,2,1
766,127,4,127,6,0,1,1
766,191,2,191,4,0,1,1
768,1237,768,1237,0,1,2,1
768,3539,768,3539,0,1,2,1
771,103,50,103,7,0,1,1
772,409,363,409,1,0,1,1
772,5563,772,5563,0,2,3,1
774,887,774,887,0,0,1,1
775,3253,775,3253,0,1,2,1
777,6217,777,6217,0,1,2,1
779,2713,779,2713,0,0,1,1
780,1187,780,1187,0,1,2,1
784,1427,784,1427,0,0,1,1
785,739,46,739,1,0,1,1
785,1283,785,1283,0,1,2,1
785,3469,785,3469,0,1,2,1
785,8009,785,8009,0,0,1,1
786,613,173,613,1,1,2,1
786,797,786,797,0,0,1,1
788,971,788,971,0,2,3,1
789,947,789,947,0,2,3,1
790,113,112,113,6,0,1,1
790,1487,790,1487,0,1,2,1
791,719,72,719,1,1,2,1
791,6329,791,6329,0,1,2,1
792,487,305,487,1,1,2,1
793,1061,793,1061,0,0,1,1
794,6353,794,6353,0,1,2,1
795,131,9,131,6,0,1,1
800,761,39,761,1,0,1,1
801,3307,801,3307,0,1,2,1
803,1229,803,1229,0,1,2,1
805,9883,805,9883,0,0,1,1
806,6449,806,6449,0,1,2,1
807,9859,807,9859,0,0,1,1
809,6473,809,6473,0,1,2,1
809,10181,809,10181,0,0,1,1
810,6481,810,6481,0,1,2,1
812,587,225,587,1,1,2,1
814,503,311,503,1,1,2,1
814,1229,814,1229,0,1,2,1
814,9791,814,9791,0,0,1,1
816,4993,816,4993,0,1,2,1
816,6529,816,6529,0,1,2,1
817,269,10,269,3,0,1,1
818,9043,818,9043,0,0,1,1
820,241,97,241,3,2,3,1
820,269,13,269,3,0,1,1
820,5783,820,5783,0,2,3,1
820,8713,820,8713,0,0,1,1
821,4561,821,4561,0,0,1,1
822,1103,822,1103,0,0,1,1
825,151,70,151,5,0,1,1
825,1429,825,1429,0,0,1,1
827,683,144,683,1,1,2,1
827,743,84,743,1,1,2,1
833,1609,833,1609,0,1,2,1
836,6689,836,6689,0,1,2,1
838,7639,838,7639,0,1,2,1
839,797,42,797,1,0,1,1
841,761,80,761,1,1,2,1
842,229,155,229,3,0,1,1
843,401,41,401,2,1,2,1
843,8831,843,8831,0,0,1,1
844,2131,844,2131,0,0,1,1
851,1709,851,1709,0,0,1,1
853,193,81,193,4,1,2,1
853,3301,853,3301,0,1,2,1
854,4049,854,4049,0,1,2,1
854,8329,854,8329,0,1,2,1
855,239,138,239,3,0,1,1
857,239,140,239,3,0,1,1
860,997,860,997,0,0,1,1
862,131,76,131,6,0,1,1
862,1229,862,1229,0,1,2,1
863,151,108,151,5,0,1,1
863,1093,863,1093,0,0,1,1
863,1493,863,1493,0,0,1,1
866,7547,866,7547,0,1,2,1
867,647,220,647,1,0,1,1
867,2767,867,2767,0,1,2,1
869,421,27,421,2,0,1,1
869,3491,869,3491,0,1,2,1
872,109,0,1,8,0,1,1
873,109,1,109,8,0,1,1
873,6709,873,6709,0,2,3,1
874,109,2,109,8,0,1,1
874,227,193,227,3,0,1,1
875,109,3,109,8,0,1,1
875,7001,875,7001,0,1,2,1
876,109,4,109,8,0,1,1
876,7121,876,7121,0,1,2,1
877,109,5,109,8,0,1,1
878,109,6,109,8,0,1,1
878,251,125,251,3,0,1,1
878,601,277,601,1,0,1,1
878,619,259,619,1,1,2,1
878,1693,878,1693,0,1,2,1
879,109,7,109,8,0,1,1
880,109,8,109,8,0,1,1
880,283,31,283,3,1,2,1
880,8753,880,8753,0,1,2,1
881,109,9,109,8,0,1,1
883,109,11,109,8,1,2,1
887,223,218,223,3,0,1,1
887,1373,887,1373,0,1,2,1
888,439,10,439,2,0,1,1
888,461,427,461,1,0,1,1
889,127,0,1,7,0,1,1
890,109,18,109,8,1,2,1
890,127,1,127,7,0,1,1
890,5347,890,5347,0,1,2,1
890,7121,890,7121,0,1,2,1
891,127,2,127,7,0,1,1
892,127,3,127,7,0,1,1
892,1373,892,1373,0,1,2,1
893,127,4,127,7,0,1,1
894,127,5,127,7,0,1,1
894,5023,894,5023,0,0,1,1
895,127,6,127,7,0,1,1
895,1597,895,1597,0,0,1,1
896,127,7,127,7,0,1,1
896,211,52,211,4,1,2,1
897,127,8,127,7,0,1,1
897,7177,897,7177,0,1,2,1
897,8719,897,8719,0,1,2,1
898,127,9,127,7,0,1,1
899,127,10,127,7,0,1,1
899,7193,899,7193,0,1,2,1
903,113,112,113,7,0,1,1
903,607,296,607,1,0,1,1
904,563,341,563,1,1,2,1
904,1069,904,1069,0,1,2,1
909,2731,909,2731,0,1,2,1
910,373,164,373,2,0,1,1
910,823,87,823,1,1,2,1
911,883,28,883,1,0,1,1
912,151,6,151,6,0,1,1
914,439,36,439,2,0,1,1
914,3373,914,3373,0,1,2,1
914,5749,914,5749,0,1,2,1
915,7321,915,7321,0,1,2,1
916,191,152,191,4,0,1,1
916,2333,916,2333,0,0,1,1
917,2521,917,2521,0,0,1,1
919,137,97,137,6,1,2,1
921,179,26,179,5,1,2,1
921,347,227,347,2,1,2,1
921,1571,921,1571,0,0,1,1
921,7369,921,7369,0,1,2,1
923,1889,923,1889,0,0,1,1
924,293,45,293,3,1,2,1
924,7393,924,7393,0,1,2,1
926,131,9,131,7,0,1,1
926,353,220,353,2,1,2,1
927,7417,927,7417,0,1,2,1
928,151,22,151,6,1,2,1
929,151,23,151,6,1,3,2
929,7433,929,7433,0,1,2,1
930,491,439,491,1,0,1,1
935,379,177,379,2,0,1,1
936,233,4,233,4,0,1,1
936,7489,936,7489,0,1,2,1
937,487,450,487,1,0,1,1
937,521,416,521,1,0,1,1
938,487,451,487,1,0,1,1
938,1103,938,1103,0,0,1,1
939,487,452,487,1,0,1,1
940,317,306,317,2,0,1,1
940,487,453,487,1,0,1,1
941,487,454,487,1,0,1,1
941,6703,941,6703,0,2,3,1
941,9743,941,9743,0,0,1,1
942,487,455,487,1,0,1,1
943,331,281,331,2,0,1,1
943,487,456,487,1,0,1,1
943,1301,943,1301,0,0,1,1
944,487,457,487,1,0,1,1
945,487,458,487,1,0,1,1
945,1031,945,1031,0,1,2,1
945,1831,945,1831,0,1,2,1
945,7561,945,7561,0,1,2,1
946,487,459,487,1,0,1,1
946,1873,946,1873,0,1,2,1
947,487,460,487,1,0,1,1
947,10331,947,10331,0,0,1,1
948,487,461,487,1,0,1,1
948,9661,948,9661,0,0,1,1
949,487,462,487,1,0,1,1
949,12277,949,12277,0,0,1,1
950,487,463,487,1,0,1,1
951,139,117,139,6,1,2,1
951,487,464,487,1,0,1,1
952,487,465,487,1,0,1,1
953,167,118,167,5,1,2,1
953,487,466,487,1,0,1,1
953,3449,953,3449,0,1,2,1
954,487,467,487,1,0,1,1
955,211,111,211,4,1,2,1
955,487,468,487,1,0,1,1
955,709,246,709,1,0,1,1
956,487,469,487,1,0,1,1
956,647,309,647,1,0,1,1
957,191,2,191,5,0,1,1
957,487,470,487,1,0,1,1
957,673,284,673,1,1,2,1
958,487,471,487,1,0,1,1
959,487,472,487,1,0,1,1
959,7673,959,7673,0,1,2,1
960,487,473,487,1,0,1,1
961,487,474,487,1,0,1,1
961,3023,961,3023,0,1,2,1
962,487,475,487,1,0,1,1
963,487,476,487,1,0,1,1
964,367,230,367,2,1,2,1
964,487,477,487,1,0,1,1
964,1103,964,1103,0,0,1,1
965,487,478,487,1,0,1,1
966,487,479,487,1,0,1,1
966,1913,966,1913,0,1,2,1
967,487,480,487,1,0,1,1
967,599,368,599,1,1,2,1
968,487,481,487,1,0,1,1
969,487,482,487,1,0,1,1
970,487,483,487,1,0,1,1
971,487,484,487,1,0,1,1
972,131,55,131,7,1,2,1
972,487,485,487,1,0,1,1
973,131,56,131,7,1,2,1
973,337,299,337,2,0,1,1
973,487,486,487,1,0,1,1
973,983,973,983,0,0,1,1
974,131,57,131,7,0,1,1
974,7793,974,7793,0,1,2,1
975,131,58,131,7,0,1,1
975,311,42,311,3,2,3,1
976,131,59,131,7,0,1,1
976,151,70,151,6,0,1,1
977,131,60,131,7,0,1,1
977,599,378,599,1,1,2,1
978,131,61,131,7,0,1,1
979,131,62,131,7,0,1,1
980,131,63,131,7,0,1,1
980,6653,980,6653,0,1,2,1
980,7841,980,7841,0,1,2,1
981,131,64,131,7,0,1,1
981,191,26,191,5,2,3,1
981,3469,981,3469,0,1,2,1
982,131,65,131,7,0,1,1
984,521,463,521,1,0,1,1
984,2557,984,2557,0,0,1,1
986,353,280,353,2,0,1,1
986,6653,986,6653,0,1,2,1
990,757,233,757,1,1,2,1
991,2521,991,2521,0,0,1,1
996,317,45,317,3,2,3,1
998,431,136,431,2,1,2,1
998,953,45,953,1,0,1,1
999,179,104,179,5,0,1,1
1001,8009,1001,8009,0,1,2,1
1001,10061,1001,10061,0,0,1,1
1005,137,46,137,7,0,1,1
1006,523,483,523,1,0,1,1
1007,2467,1007,2467,0,2,3,1
1008,1013,1008,1013,0,0,1,1
1009,197,24,197,5,1,2,1
1010,1229,1010,1229,0,2,3,1
1010,8081,1010,8081,0,1,2,1
1011,8089,1011,8089,0,1,2,1
1014,151,108,151,6,0,1,1
1018,421,176,421,2,1,2,1
1019,421,177,421,2,1,2,1
1020,127,4,127,8,0,1,1
1020,421,178,421,2,1,2,1
1020,8161,1020,8161,0,1,2,1
1021,421,179,421,2,1,2,1
1021,8443,1021,8443,0,1,2,1
1022,421,180,421,2,1,2,1
1023,421,181,421,2,0,1,1
1023,3613,1023,3613,0,1,2,1
1024,421,182,421,2,0,1,1
1025,421,183,421,2,0,1,1
1025,829,196,829,1,1,2,1
1026,421,184,421,2,0,1,1
1026,8209,1026,8209,0,1,2,1
1027,281,184,281,3,1,2,1
1027,421,185,421,2,0,1,1
1028,421,186,421,2,0,1,1
1028,503,22,503,2,0,2,2
1029,313,90,313,3,0,1,1
1029,421,187,421,2,0,1,1
1030,421,188,421,2,0,1,1
1030,3733,1030,3733,0,1,2,1
1031,137,72,137,7,1,2,1
1031,379,273,379,2,0,1,1
1031,421,189,421,2,0,1,1
1032,421,190,421,2,0,1,1
1033,421,191,421,2,0,1,1
1034,421,192,421,2,0,1,1
1034,1523,1034,1523,0,0,1,1
1034,8273,1034,8273,0,1,2,1
1035,421,193,421,2,0,1,1
1036,379,278,379,2,0,1,1
1036,421,194,421,2,0,1,1
1036,7793,1036,7793,0,2,3,1
1037,383,271,383,2,1,2,1
1037,421,195,421,2,0,1,1
1037,8297,1037,8297,0,1,2,1
1037,12589,1037,12589,0,0,1,1
1038,421,196,421,2,0,1,1
1039,241,75,241,4,1,2,1
1039,421,197,421,2,0,1,1
1040,421,198,421,2,0,1,1
1041,421,199,421,2,0,1,1
1041,941,100,941,1,1,2,1
1041,8329,1041,8329,0,1,2,1
1042,421,200,421,2,0,1,1
1042,1553,1042,1553,0,0,1,1
1043,421,201,421,2,0,1,1
1044,421,202,421,2,0,1,1
1045,421,203,421,2,0,1,1
1046,193,81,193,5,1,2,1
1046,421,204,421,2,0,1,1
1046,8369,1046,8369,0,1,2,1
1047,421,205,421,2,0,1,1
1047,8377,1047,8377,0,1,2,1
1048,421,206,421,2,0,1,1
1049,421,207,421,2,0,1,1
1049,431,187,431,2,0,1,1
1050,421,208,421,2,0,1,1
1051,421,209,421,2,0,1,1
1052,421,210,421,2,0,1,1
1054,1459,1054,1459,0,0,1,1
1055,1979,1055,1979,0,1,2,1
1057,131,9,131,8,0,1,1
1057,137,98,137,7,0,1,1
1058,137,99,137,7,0,1,1
1058,3229,1058,3229,0,1,2,1
1058,10289,1058,10289,0,1,2,1
1059,137,100,137,7,0,1,1
1059,3121,1059,3121,0,0,1,1
1060,137,101,137,7,0,1,1
1061,137,102,137,7,0,1,1
1061,557,504,557,1,1,2,1
1063,151,6,151,7,0,1,1
1065,1049,16,1049,1,0,1,1
1065,8521,1065,8521,0,1,2,1
1068,541,527,541,1,0,1,1
1070,5237,1070,5237,0,1,2,1
1071,229,155,229,4,0,1,1
1074,5573,1074,5573,0,0,1,1
1076,8609,1076,8609,0,1,2,1
1078,1571,1078,1571,0,0,1,1
1079,13037,1079,13037,0,0,1,1
1081,307,160,307,3,1,2,1
1083,317,132,317,3,2,3,1
1083,9811,1083,9811,0,1,2,1
1085,929,156,929,1,0,1,1
1085,1499,1085,1499,0,0,1,1
1085,8681,1085,8681,0,1,2,1
1086,269,10,269,4,0,1,1
1087,839,248,839,1,0,1,1
1087,2011,1087,2011,0,0,1,1
1089,269,13,269,4,0,1,1
1090,3413,1090,3413,0,1,2,1
1092,3257,1092,3257,0,0,1,1
1095,10903,1095,10903,0,1,2,1
1098,131,50,131,8,1,2,1
1098,491,116,491,2,1,2,1
1099,4253,1099,4253,0,1,2,1
1101,227,193,227,4,0,1,1
1102,421,260,421,2,1,2,1
1103,593,510,593,1,0,1,1
1107,191,152,191,5,0,1,1
1109,379,351,379,2,0,1,1
1110,223,218,223,4,0,2,2
1112,521,70,521,2,2,3,1
1116,997,119,997,1,1,2,1
1116,13553,1116,13553,0,0,1,1
1117,181,31,181,6,0,1,1
1120,1117,3,1117,1,0,1,1
1120,5527,1120,5527,0,1,2,1
1120,13487,1120,13487,0,0,1,1
1120,14537,1120,14537,0,0,1,1
1121,733,388,733,1,1,2,1
1125,179,51,179,6,1,2,1
1127,151,70,151,7,0,1,1
1127,3823,1127,3823,0,0,1,1
1129,251,125,251,4,0,1,1
1130,1217,1130,1217,0,0,1,1
1130,5051,1130,5051,0,1,2,1
1131,9049,1131,9049,0,1,2,1
1132,9311,1132,9311,0,1,2,1
1133,211,78,211,5,0,1,1
1134,1567,1134,1567,0,0,1,1
1134,12953,1134,12953,0,0,1,1
1135,1471,1135,1471,0,0,1,1
1136,4051,1136,4051,0,1,2,1
1137,6469,1137,6469,0,0,1,1
1142,9137,1142,9137,0,1,2,1
1145,9161,1145,9161,0,1,2,1
1146,2027,1146,2027,0,0,1,1
1146,2591,1146,2591,0,0,1,1
1146,5413,1146,5413,0,1,2,1
1147,127,4,127,9,0,1,1
1147,1213,1147,1213,0,0,1,1
1148,191,2,191,6,0,1,1
1152,8831,1152,8831,0,2,3,1
1155,281,31,281,4,1,2,1
1155,1811,1155,1811,0,1,2,1
1156,1093,63,1093,1,0,1,1
1157,4643,1157,4643,0,1,2,1
1157,8609,1157,8609,0,2,3,1
1157,9257,1157,9257,0,1,2,1
1158,4703,1158,4703,0,1,2,1
1160,313,221,313,3,1,2,1
1160,9281,1160,9281,0,1,2,1
1165,151,108,151,7,0,1,1
1165,3877,1165,3877,0,1,2,1
1167,149,124,149,7,2,3,1
1168,2617,1168,2617,0,0,1,1
1169,137,73,137,8,1,2,1
1169,233,4,233,5,0,1,1
1169,937,232,937,1,1,2,1
1170,449,272,449,2,1,2,1
1170,3637,1170,3637,0,1,2,1
1171,317,220,317,3,0,1,1
1172,379,35,379,3,0,1,1
1172,9377,1172,9377,0,1,2,1
1174,4591,1174,4591,0,1,2,1
1175,4481,1175,4481,0,1,2,1
1177,1093,84,1093,1,0,1,1
1177,6899,1177,6899,0,0,1,1
1179,431,317,431,2,0,1,1
1179,9433,1179,9433,0,1,2,1
1179,11551,1179,11551,0,1,2,1
1180,1873,1180,1873,0,1,3,2
1180,6011,1180,6011,0,0,1,1
1181,181,95,181,6,1,2,1
1181,409,363,409,2,0,1,1
1183,1019,164,1019,1,1,2,1
1184,211,129,211,5,1,2,1
1184,9473,1184,9473,0,1,2,1
1185,683,502,683,1,0,1,1
1187,9497,1187,9497,0,1,2,1
1188,131,9,131,9,0,1,1
1188,6481,1188,6481,0,0,1,1
1190,1163,27,1163,1,0,1,1
1190,9521,1190,9521,0,1,2,1
1198,1307,1198,1307,0,1,2,1
1200,7001,1200,7001,0,0,1,1
1200,9601,1200,9601,0,1,2,1
1201,523,155,523,2,0,1,1
1202,313,263,313,3,1,2,1
1203,6547,1203,6547,0,0,1,1
1205,5443,1205,5443,0,1,2,1
1206,1493,1206,1493,0,2,3,1
1206,9649,1206,9649,0,1,2,1
1208,137,112,137,8,2,3,1
1209,2689,1209,2689,0,0,1,1
1211,2851,1211,2851,0,1,2,1
1211,9689,1211,9689,0,1,2,1
1212,9697,1212,9697,0,1,2,1
1214,151,6,151,8,0,1,1
1216,2879,1216,2879,0,1,2,1
1217,601,15,601,2,0,1,1
1219,1493,1219,1493,0,2,3,1
1219,13681,1219,13681,0,0,1,1
1220,2087,1220,2087,0,0,1,1
1220,2731,1220,2731,0,0,1,1
1220,6779,1220,6779,0,0,1,1
1220,10163,1220,10163,0,1,2,1
1224,239,29,239,5,1,2,1
1225,15473,1225,15473,0,0,1,1
1226,4951,1226,4951,0,1,2,1
1227,9817,1227,9817,0,1,2,1
1229,9833,1229,9833,0,1,2,1
1231,10333,1231,10333,0,1,2,1
1232,6551,1232,6551,0,0,1,1
1239,193,81,193,6,1,3,2
1241,839,402,839,1,0,1,1
1241,971,270,971,1,1,2,1
1241,9929,1241,9929,0,1,2,1
1244,2713,1244,2713,0,0,1,1
1246,757,489,757,1,1,2,1
1251,10009,1251,10009,0,1,2,1
1255,733,522,733,1,1,2,1
1256,167,87,167,7,1,2,1
1256,2011,1256,2011,0,1,2,1
1257,317,306,317,3,0,1,1
1257,3209,1257,3209,0,0,1,1
1257,6367,1257,6367,0,0,1,1
1258,5531,1258,5531,0,1,2,1
1259,557,145,557,2,1,2,1
1259,1823,1259,1823,0,0,1,1
1260,4549,1260,4549,0,1,2,1
1262,1621,1262,1621,0,0,1,1
1262,1627,1262,1627,0,0,1,1
1264,163,123,163,7,1,2,1
1264,1217,47,1217,1,0,1,1
1266,499,268,499,2,1,2,1
1268,347,227,347,3,1,2,1
1268,14969,1268,14969,0,0,1,1
1269,1093,176,1093,1,1,2,1
1271,10169,1271,10169,0,1,2,1
1272,157,16,157,8,1,2,1
1272,10177,1272,10177,0,1,2,1
1273,227,138,227,5,1,2,1
1274,331,281,331,3,0,1,1
1274,1231,43,1231,1,0,1,1
1277,2857,1277,2857,0,0,1,1
1278,151,70,151,8,0,2,2
1278,193,120,193,6,1,2,1
1279,487,305,487,2,1,2,1
1280,16193,1280,16193,0,0,1,1
1282,157,26,157,8,1,2,1
1283,373,164,373,3,0,1,1
1286,6863,1286,6863,0,0,1,1
1286,15607,1286,15607,0,0,1,1
1289,5309,1289,5309,0,1,2,1
1289,10313,1289,10313,0,1,2,1
1290,421,27,421,3,0,1,1
1290,1093,197,1093,1,0,1,1
1291,13463,1291,13463,0,0,1,1
1292,577,138,577,2,1,2,1
1292,4397,1292,4397,0,0,1,1
1292,10337,1292,10337,0,1,2,1
1296,10369,1296,10369,0,1,2,1
1298,191,152,191,6,0,1,1
1298,9733,1298,9733,0,2,3,1
1300,229,155,229,5,0,1,1
1300,461,378,461,2,2,3,1
1301,1201,100,1201,1,0,1,1
1303,601,101,601,2,0,1,1
1304,2687,1304,2687,0,0,1,1
1304,3217,1304,3217,0,2,3,1
1304,10433,1304,10433,0,1,2,1
1305,191,159,191,6,2,3,1
1306,811,495,811,1,1,2,1
1306,4813,1306,4813,0,1,2,1
1307,11299,1307,11299,0,1,2,1
1308,281,184,281,4,1,2,1
1310,337,299,337,3,0,1,1
1310,8369,1310,8369,0,1,2,1
1314,379,177,379,3,0,1,1
1314,10513,1314,10513,0,1,2,1
1316,151,108,151,8,0,1,1
1316,3083,1316,3083,0,1,2,1
1319,131,9,131,10,0,1,1
1320,6569,1320,6569,0,1,2,1
1321,251,66,251,5,1,2,1
1325,10601,1325,10601,0,1,2,1
1327,439,10,439,3,0,1,1
1327,2741,1327,2741,0,0,1,1
1328,227,193,227,5,0,1,1
1329,2969,1329,2969,0,0,1,1
1331,367,230,367,3,1,2,1
1331,953,378,953,1,0,1,1
1332,431,39,431,3,0,1,1
1332,10657,1332,10657,0,1,2,1
1333,223,218,223,5,0,1,1
1333,379,196,379,3,1,2,1
1334,1847,1334,1847,0,0,1,1
1338,883,455,883,1,1,2,1
1338,3209,1338,3209,0,1,2,1
1339,191,2,191,7,0,1,1
1339,353,280,353,3,0,1,1
1339,3209,1339,3209,0,1,2,1
1340,3209,1340,3209,0,1,2,1
1341,211,75,211,6,0,1,1
1341,701,640,701,1,1,2,1
1341,3209,1341,3209,0,1,2,1
1341,10729,1341,10729,0,1,2,1
1342,313,90,313,4,0,1,1
1342,3209,1342,3209,0,1,2,1
1342,13421,1342,13421,0,0,1,1
1343,3209,1343,3209,0,1,2,1
1344,811,533,811,1,1,2,1
1344,3209,1344,3209,0,1,2,1
1345,3209,1345,3209,0,1,2,1
1346,1277,69,1277,1,0,1,1
1346,3209,1346,3209,0,1,2,1
1347,3209,1347,3209,0,1,2,1
1348,3209,1348,3209,0,1,2,1
1349,293,177,293,4,1,2,1
1349,461,427,461,2,0,1,1
1349,3209,1349,3209,0,1,2,1
1350,3209,1350,3209,0,1,2,1
1351,3209,1351,3209,0,1,2,1
1352,3209,1352,3209,0,1,2,1
1352,5581,1352,5581,0,1,2,1
1352,12893,1352,12893,0,1,2,1
1353,439,36,439,3,0,1,1
1353,3209,1353,3209,0,1,2,1
1354,3209,1354,3209,0,1,2,1
1354,11437,1354,11437,0,1,2,1
1355,269,10,269,5,0,1,1
1355,1237,118,1237,1,0,1,1
1355,3209,1355,3209,0,1,2,1
1356,3209,1356,3209,0,1,2,1
1357,3209,1357,3209,0,1,2,1
1358,269,13,269,5,0,1,1
1358,3209,1358,3209,0,1,2,1
1359,563,233,563,2,2,3,1
1359,1301,58,1301,1,0,1,1
1359,3209,1359,3209,0,1,2,1
1360,3209,1360,3209,0,1,2,1
1360,6719,1360,6719,0,1,2,1
1361,521,319,521,2,1,2,1
1361,3209,1361,3209,0,1,2,1
1362,3209,1362,3209,0,1,2,1
1363,3209,1363,3209,0,1,2,1
1364,3209,1364,3209,0,1,2,1
1365,151,6,151,9,0,1,1
1365,3209,1365,3209,0,1,2,1
1366,3209,1366,3209,0,1,2,1
1366,3539,1366,3539,0,0,1,1
1367,3209,1367,3209,0,1,2,1
1368,881,487,881,1,0,1,1
1368,3209,1368,3209,0,1,2,1
1369,701,668,701,1,0,1,1
1369,3209,1369,3209,0,1,2,1
1370,3209,1370,3209,0,1,2,1
1371,3209,1371,3209,0,1,2,1
1372,3209,1372,3209,0,1,2,1
1373,3209,1373,3209,0,1,2,1
1374,2011,1374,2011,0,0,1,1
1374,3209,1374,3209,0,1,2,1
1374,10993,1374,10993,0,1,2,1
1375,487,401,487,2,2,3,1
1375,3209,1375,3209,0,1,2,1
1375,11443,1375,11443,0,1,2,1
1376,3209,1376,3209,0,0,1,1
1377,853,524,853,1,1,2,1
1377,3209,1377,3209,0,0,1,1
1377,3413,1377,3413,0,2,3,1
1377,10837,1377,10837,0,2,3,1
1378,719,659,719,1,1,2,1
1378,3209,1378,3209,0,0,1,1
1379,2333,1379,2333,0,0,1,1
1379,3209,1379,3209,0,0,1,1
1379,13789,1379,13789,0,1,2,1
1380,251,125,251,5,0,1,1
1380,3209,1380,3209,0,0,1,1
1381,149,40,149,9,1,2,1
1381,3209,1381,3209,0,0,1,1
1382,3209,1382,3209,0,0,1,1
1382,11057,1382,11057,0,1,2,1
1383,3209,1383,3209,0,0,1,1
1384,3209,1384,3209,0,0,1,1
1385,3209,1385,3209,0,0,1,1
1386,3209,1386,3209,0,0,1,1
1387,661,65,661,2,0,1,1
1387,751,636,751,1,0,1,1
1387,3209,1387,3209,0,0,1,1
1388,3209,1388,3209,0,0,1,1
1389,3209,1389,3209,0,0,1,1
1390,3209,1390,3209,0,0,1,1
1391,179,138,179,7,0,1,1
1391,191,54,191,7,1,2,1
1391,3209,1391,3209,0,0,1,1
1391,8363,1391,8363,0,1,2,1
1392,179,139,179,7,0,1,1
1392,3209,1392,3209,0,0,1,1
1392,11923,1392,11923,0,1,2,1
1393,179,140,179,7,0,1,1
1393,3209,1393,3209,0,0,1,1
1394,179,141,179,7,0,1,1
1394,3209,1394,3209,0,0,1,1
1395,179,142,179,7,0,1,1
1395,3209,1395,3209,0,0,1,1
1396,179,143,179,7,0,1,1
1396,3209,1396,3209,0,0,1,1
1396,5477,1396,5477,0,1,2,1
1396,16747,1396,16747,0,0,1,1
1397,3209,1397,3209,0,0,1,1
1398,397,207,397,3,1,2,1
1398,3209,1398,3209,0,0,1,1
1399,263,84,263,5,1,2,1
1399,3209,1399,3209,0,0,1,1
1400,3209,1400,3209,0,0,1,1
1401,1499,1401,1499,0,0,1,1
1401,3209,1401,3209,0,0,1,1
1402,233,4,233,6,0,1,1
1402,3209,1402,3209,0,0,1,1
1403,3209,1403,3209,0,0,1,1
1404,3209,1404,3209,0,0,1,1
1405,3209,1405,3209,0,0,1,1
1406,3209,1406,3209,0,0,1,1
1407,971,436,971,1,0,1,1
1407,3209,1407,3209,0,0,1,1
1408,3209,1408,3209,0,0,1,1
1409,3209,1409,3209,0,0,1,1
1409,11273,1409,11273,0,1,2,1
1410,379,273,379,3,0,1,1
1410,3209,1410,3209,0,0,1,1
1411,3209,1411,3209,0,0,1,1
1412,2543,1412,2543,0,0,1,1
1412,3209,1412,3209,0,0,1,1
1412,10399,1412,10399,0,2,3,1
1413,3209,1413,3209,0,0,1,1
1414,3209,1414,3209,0,0,1,1
1415,379,278,379,3,0,1,1
1415,3209,1415,3209,0,0,1,1
1416,3209,1416,3209,0,0,1,1
1416,7927,1416,7927,0,0,1,1
1416,11329,1416,11329,0,1,2,1
1417,3209,1417,3209,0,0,1,1
1418,3209,1418,3209,0,0,1,1
1419,3209,1419,3209,0,0,1,1
1419,11353,1419,11353,0,1,2,1
1420,3209,1420,3209,0,0,1,1
1421,491,439,491,2,0,1,1
1421,3209,1421,3209,0,0,1,1
1421,11369,1421,11369,0,1,2,1
1422,3209,1422,3209,0,0,1,1
1423,3209,1423,3209,0,0,1,1
1424,3209,1424,3209,0,0,1,1
1425,3209,1425,3209,0,0,1,1
1426,3209,1426,3209,0,0,1,1
1427,3209,1427,3209,0,0,1,1
1428,439,111,439,3,1,2,1
1428,3209,1428,3209,0,0,1,1
1429,151,70,151,9,0,1,1
1429,3209,1429,3209,0,0,1,1
1430,853,577,853,1,0,1,1
1430,3209,1430,3209,0,0,1,1
1430,13177,1430,13177,0,1,2,1
1431,3209,1431,3209,0,0,1,1
1432,193,81,193,7,1,2,1
1432,3209,1432,3209,0,0,1,1
1432,5023,1432,5023,0,1,2,1
1433,3209,1433,3209,0,0,1,1
1434,3209,1434,3209,0,0,1,1
1434,11197,1434,11197,0,2,3,1
1435,3209,1435,3209,0,0,1,1
1435,8089,1435,8089,0,0,1,1
1436,233,38,233,6,1,2,1
1436,3209,1436,3209,0,0,1,1
1436,3529,1436,3529,0,2,3,1
1437,1171,266,1171,1,1,2,1
1437,3209,1437,3209,0,0,1,1
1437,11497,1437,11497,0,1,2,1
1438,3209,1438,3209,0,0,1,1
1439,3209,1439,3209,0,0,1,1
1440,443,111,443,3,1,2,1
1440,2129,1440,2129,0,0,1,1
1440,3209,1440,3209,0,0,1,1
1441,3209,1441,3209,0,0,1,1
1442,3209,1442,3209,0,0,1,1
1443,2081,1443,2081,0,0,1,1
1443,3209,1443,3209,0,0,1,1
1443,3461,1443,3461,0,1,2,1
1444,3209,1444,3209,0,0,1,1
1444,6287,1444,6287,0,1,2,1
1444,11057,1444,11057,0,2,3,1
1445,3209,1445,3209,0,0,1,1
1446,3209,1446,3209,0,0,1,1
1447,191,110,191,7,0,1,1
1447,3209,1447,3209,0,0,1,1
1448,3209,1448,3209,0,0,1,1
1449,151,90,151,9,0,1,1
1449,2719,1449,2719,0,1,2,1
1449,3209,1449,3209,0,0,1,1
1449,11593,1449,11593,0,1,2,1
1450,3209,1450,3209,0,0,1,1
1451,3209,1451,3209,0,0,1,1
1452,619,214,619,2,0,1,1
1452,3209,1452,3209,0,0,1,1
1452,11617,1452,11617,0,1,2,1
1453,3209,1453,3209,0,0,1,1
1454,3209,1454,3209,0,0,1,1
1454,11633,1454,11633,0,1,2,1
1455,881,574,881,1,1,2,1
1455,1093,362,1093,1,1,2,1
1455,1231,224,1231,1,0,1,1
1455,3209,1455,3209,0,0,1,1
1455,6857,1455,6857,0,1,2,1
1456,281,51,281,5,0,1,1
1456,3209,1456,3209,0,0,1,1
1457,3209,1457,3209,0,0,1,1
1458,521,416,521,2,0,1,1
1458,3209,1458,3209,0,0,1,1
1459,677,105,677,2,1,2,1
1459,1093,366,1093,1,0,1,1
1459,3209,1459,3209,0,0,1,1
1460,3209,1460,3209,0,0,1,1
1460,17581,1460,17581,0,0,1,1
1461,3209,1461,3209,0,0,1,1
1461,7481,1461,7481,0,0,1,1
1461,11689,1461,11689,0,1,2,1
1462,3209,1462,3209,0,0,1,1
1463,3209,1463,3209,0,0,1,1
1464,3209,1464,3209,0,0,1,1
1465,149,124,149,9,2,3,1
1465,3209,1465,3209,0,0,1,1
1466,359,30,359,4,0,1,1
1466,3209,1466,3209,0,0,1,1
1467,151,108,151,9,0,1,1
1467,3209,1467,3209,0,0,1,1
1468,3209,1468,3209,0,0,1,1
1469,3209,1469,3209,0,0,1,1
1470,3209,1470,3209,0,0,1,1
1471,281,66,281,5,1,2,1
1471,3209,1471,3209,0,0,1,1
1472,3209,1472,3209,0,0,1,1
1472,11777,1472,11777,0,1,2,1
1473,151,114,151,9,1,2,1
1473,3209,1473,3209,0,0,1,1
1474,433,175,433,3,2,3,1
1474,3209,1474,3209,0,0,1,1
1475,3209,1475,3209,0,0,1,1
1476,3209,1476,3209,0,0,1,1
1477,3209,1477,3209,0,0,1,1
1478,733,12,733,2,0,1,1
1478,3209,1478,3209,0,0,1,1
1479,601,277,601,2,0,1,1
1479,3209,1479,3209,0,0,1,1
1479,11833,1479,11833,0,1,2,1
1480,431,187,431,3,0,1,1
1480,3209,1480,3209,0,0,1,1
1481,3209,1481,3209,0,0,1,1
1482,2687,1482,2687,0,0,2,2
1482,3209,1482,3209,0,0,1,1
1483,3209,1483,3209,0,0,1,1
1484,277,99,277,5,0,1,1
1484,2713,1484,2713,0,0,1,1
1484,3209,1484,3209,0,0,1,1
1485,3209,1485,3209,0,0,1,1
1486,277,101,277,5,0,1,1
1486,3209,1486,3209,0,0,1,1
1487,3209,1487,3209,0,0,1,1
1487,11897,1487,11897,0,1,2,1
1488,379,351,379,3,0,1,1
1488,3209,1488,3209,0,0,1,1
1489,191,152,191,7,0,1,1
1489,1151,338,1151,1,0,1,1
1489,3209,1489,3209,0,0,1,1
1490,1409,81,1409,1,0,1,1
1490,3209,1490,3209,0,0,1,1
1490,3889,1490,3889,0,1,2,1
1491,1327,164,1327,1,1,2,1
1491,1571,1491,1571,0,0,1,1
1491,3209,1491,3209,0,0,1,1
1492,3209,1492,3209,0,0,1,1
1492,3257,1492,3257,0,0,1,1
1493,3209,1493,3209,0,0,1,1
1494,3209,1494,3209,0,0,1,1
1495,3209,1495,3209,0,0,1,1
1496,3209,1496,3209,0,0,1,1
1496,11969,1496,11969,0,1,2,1
1497,619,259,619,2,1,2,1
1497,3209,1497,3209,0,0,1,1
1498,3209,1498,3209,0,0,1,1
1499,3209,1499,3209,0,0,1,1
1500,971,529,971,1,0,1,1
1500,1861,1500,1861,0,2,3,1
1500,3011,1500,3011,0,0,1,1
1500,3209,1500,3209,0,0,1,1
1501,3209,1501,3209,0,0,1,1
1501,3583,1501,3583,0,1,2,1
1501,9173,1501,9173,0,1,2,1
1502,1063,439,1063,1,2,3,1
1502,3209,1502,3209,0,0,1,1
1502,13411,1502,13411,0,1,2,1
1503,419,246,419,3,0,1,1
1503,3209,1503,3209,0,0,1,1
1504,577,350,577,2,1,2,1
1504,3209,1504,3209,0,0,1,1
1504,17041,1504,17041,0,0,1,1
1505,521,463,521,2,0,1,1
1505,2861,1505,2861,0,1,2,1
1505,3209,1505,3209,0,0,1,1
1505,7307,1505,7307,0,1,2,1
1506,179,74,179,8,2,3,1
1506,229,132,229,6,0,1,1
1506,3209,1506,3209,0,0,1,1
1506,12049,1506,12049,0,1,2,1
1507,181,59,181,8,1,2,1
1507,3209,1507,3209,0,0,1,1
1508,283,93,283,5,1,2,1
1508,3209,1508,3209,0,0,1,1
1509,3209,1509,3209,0,0,1,1
1510,607,296,607,2,0,1,1
1510,3209,1510,3209,0,0,1,1
1511,3209,1511,3209,0,0,1,1
1512,3209,1512,3209,0,0,1,1
1513,3209,1513,3209,0,0,1,1
1514,3209,1514,3209,0,0,1,1
1515,3209,1515,3209,0,0,1,1
1516,151,6,151,10,0,1,1
1516,3209,1516,3209,0,0,1,1
1517,3209,1517,3209,0,0,1,1
1518,2543,1518,2543,0,0,1,1
1518,3209,1518,3209,0,0,1,1
1519,3209,1519,3209,0,0,1,1
1519,4201,1519,4201,0,0,1,1
1520,3209,1520,3209,0,0,1,1
1520,12161,1520,12161,0,1,2,1
1521,3209,1521,3209,0,0,1,1
1522,3209,1522,3209,0,0,1,1
1523,3209,1523,3209,0,0,1,1
1523,7109,1523,7109,0,1,2,1
1524,739,46,739,2,0,1,1
1524,3209,1524,3209,0,0,1,1
1525,3209,1525,3209,0,0,1,1
1525,16061,1525,16061,0,0,1,1
1526,3209,1526,3209,0,0,1,1
1527,3209,1527,3209,0,0,1,1
1528,3209,1528,3209,0,0,1,1
1529,229,155,229,6,0,1,1
1529,523,483,523,2,0,1,1
1529,3209,1529,3209,0,0,1,1
1530,191,2,191,8,0,1,1
1530,401,327,401,3,2,3,1
1530,3209,1530,3209,0,0,1,1
1530,12241,1530,12241,0,1,2,1
1531,503,22,503,3,0,1,1
1531,3209,1531,3209,0,0,1,1
1532,1553,1532,1553,0,0,1,1
1532,3209,1532,3209,0,0,1,1
1533,3209,1533,3209,0,0,1,1
1534,683,168,683,2,1,2,1
1534,3209,1534,3209,0,0,1,1
1535,3209,1535,3209,0,0,1,1
1535,12281,1535,12281,0,1,2,1
1536,3209,1536,3209,0,0,1,1
1536,13187,1536,13187,0,1,2,1
1537,1283,254,1283,1,0,1,1
1537,1877,1537,1877,0,2,3,1
1537,3209,1537,3209,0,0,1,1
1538,3209,1538,3209,0,0,1,1
1539,3209,1539,3209,0,0,1,1
1540,2621,1540,2621,0,0,1,1
1540,3209,1540,3209,0,0,1,1
1540,16693,1540,16693,0,0,1,1
1541,233,143,233,6,1,2,1
1541,487,80,487,3,1,2,1
1541,3209,1541,3209,0,0,1,1
1542,3209,1542,3209,0,0,1,1
1543,3209,1543,3209,0,0,1,1
1543,7129,1543,7129,0,1,2,1
1544,3209,1544,3209,0,0,1,1
1545,3209,1545,3209,0,0,1,1
1546,3209,1546,3209,0,0,1,1
1547,3209,1547,3209,0,0,1,1
1547,6719,1547,6719,0,1,2,1
1548,3209,1548,3209,0,0,1,1
1549,3209,1549,3209,0,0,1,1
1550,3209,1550,3209,0,0,1,1
1551,3209,1551,3209,0,0,1,1
1552,3209,1552,3209,0,0,1,1
1553,3209,1553,3209,0,0,1,1
1554,1291,263,1291,1,1,2,1
1554,3209,1554,3209,0,0,1,1
1555,227,193,227,6,0,1,1
1555,3209,1555,3209,0,0,1,1
1556,223,218,223,6,0,1,1
1556,3209,1556,3209,0,0,1,1
1557,3209,1557,3209,0,0,1,1
1558,3209,1558,3209,0,0,1,1
1559,3209,1559,3209,0,0,1,1
1560,3209,1560,3209,0,0,1,1
1561,761,39,761,2,0,1,1
1561,3209,1561,3209,0,0,1,1
1561,13001,1561,13001,0,1,2,1
1562,857,705,857,1,2,3,1
1562,971,591,971,1,1,2,1
1562,1307,255,1307,1,0,1,1
1562,3209,1562,3209,0,0,1,1
1562,12497,1562,12497,0,1,2,1
1563,3209,1563,3209,0,0,1,1
1564,3209,1564,3209,0,0,1,1
1564,20107,1564,20107,0,0,1,1
1565,3209,1565,3209,0,0,1,1
1565,19211,1565,19211,0,0,1,1
1566,3209,1566,3209,0,0,1,1
1567,3209,1567,3209,0,0,1,1
1568,3209,1568,3209,0,0,1,1
1569,3209,1569,3209,0,0,1,1
1570,3209,1570,3209,0,0,1,1
1571,3209,1571,3209,0,0,1,1
1572,3209,1572,3209,0,0,1,1
1572,12577,1572,12577,0,1,2,1
1573,953,620,953,1,1,2,1
1573,3209,1573,3209,0,0,1,1
1574,317,306,317,4,0,1,1
1574,3209,1574,3209,0,0,1,1
1575,2753,1575,2753,0,0,1,1
1575,3209,1575,3209,0,0,1,1
1575,12601,1575,12601,0,1,2,1
1576,599,378,599,2,1,2,1
1576,2939,1576,2939,0,1,2,1
1576,3209,1576,3209,0,0,1,1
1577,3209,1577,3209,0,0,1,1
1578,3209,1578,3209,0,0,1,1
1579,3209,1579,3209,0,0,1,1
1580,151,70,151,10,0,1,1
1580,683,214,683,2,1,2,1
1580,3209,1580,3209,0,0,1,1
1580,8563,1580,8563,0,0,1,1
1580,12641,1580,12641,0,1,2,1
1581,3209,1581,3209,0,0,1,1
1581,6197,1581,6197,0,1,2,1
1582,3209,1582,3209,0,0,1,1
1583,797,786,797,1,0,1,1
1583,3209,1583,3209,0,0,1,1
1583,12277,1583,12277,0,2,3,1
1584,3209,1584,3209,0,0,1,1
1585,827,758,827,1,1,2,1
1585,3203,1585,3203,0,0,1,1
1585,3209,1585,3209,0,0,1,1
1586,3209,1586,3209,0,0,1,1
1587,3209,1587,3209,0,0,1,1
1588,1213,375,1213,1,1,2,1
1588,3209,1588,3209,0,0,1,1
1589,281,184,281,5,1,2,1
1589,3209,1589,3209,0,0,1,1
1590,409,363,409,3,0,1,1
1590,3209,1590,3209,0,0,1,1
1591,1429,162,1429,1,1,2,1
1591,3209,1591,3209,0,0,1,1
1592,3209,1592,3209,0,0,1,1
1593,3209,1593,3209,0,0,1,1
1594,3209,1594,3209,0,0,1,1
1595,3209,1595,3209,0,0,1,1
1595,3847,1595,3847,0,2,3,1
1595,7013,1595,7013,0,1,2,1
1596,3209,1596,3209,0,0,1,1
1597,3209,1597,3209,0,0,1,1
1598,3209,1598,3209,0,0,1,1
1599,3209,1599,3209,0,0,1,1
1599,4673,1599,4673,0,0,1,1
1600,2819,1600,2819,0,0,1,1
1600,3209,1600,3209,0,0,1,1
1601,3181,1601,3181,0,1,2,1
1601,3209,1601,3209,0,0,1,1
1601,12809,1601,12809,0,1,2,1
1602,619,364,619,2,0,1,1
1602,3209,1602,3209,0,0,1,1
1603,647,309,647,2,0,1,1
1603,3209,1603,3209,0,0,1,1
1603,3581,1603,3581,0,0,1,1
1604,3209,1604,3209,0,0,1,1
1605,331,281,331,4,0,1,1
1605,12109,1605,12109,0,2,3,1
1607,10607,1607,10607,0,1,2,1
1607,11801,1607,11801,0,2,3,1
1607,19373,1607,19373,0,0,1,1
1609,541,527,541,2,0,1,1
1609,2027,1609,2027,0,0,1,1
1610,431,317,431,3,0,1,1
1611,12889,1611,12889,0,1,2,1
1615,347,227,347,4,1,2,1
1618,151,108,151,10,0,1,1
1618,557,504,557,2,1,2,1
1618,11257,1618,11257,0,1,2,1
1618,16189,1618,16189,0,0,1,1
1619,353,207,353,4,0,1,1
1619,12953,1619,12953,0,1,2,1
1620,2281,1620,2281,0,1,2,1
1621,1151,470,1151,1,2,3,1
1621,2969,1621,2969,0,0,1,1
1624,269,10,269,6,0,1,1
1625,193,81,193,8,1,2,1
1625,6271,1625,6271,0,1,2,1
1625,13001,1625,13001,0,1,2,1
1626,1637,1626,1637,0,0,1,1
1627,269,13,269,6,0,1,1
1627,2621,1627,2621,0,1,2,1
1629,6269,1629,6269,0,1,2,1
1629,13033,1629,13033,0,1,2,1
1629,17987,1629,17987,0,0,1,1
1630,673,284,673,2,1,2,1
1631,251,125,251,6,0,1,1
1631,1291,340,1291,1,1,2,1
1631,3727,1631,3727,0,0,1,1
1632,9497,1632,9497,0,0,1,1
1633,3079,1633,3079,0,1,2,1
1634,1489,145,1489,1,0,1,1
1634,4211,1634,4211,0,0,1,1
1635,157,65,157,10,2,3,1
1635,233,4,233,7,0,1,1
1635,2999,1635,2999,0,0,1,1
1636,797,42,797,2,0,1,1
1636,8737,1636,8737,0,0,1,1
1638,5347,1638,5347,0,1,2,1
1639,1487,152,1487,1,1,2,1
1639,2393,1639,2393,0,0,1,1
1640,229,37,229,7,1,2,1
1640,3529,1640,3529,0,0,1,1
1640,13121,1640,13121,0,1,2,1
1641,6197,1641,6197,0,1,2,1
1641,12413,1641,12413,0,2,3,1
1643,167,140,167,9,1,2,1
1643,7937,1643,7937,0,1,2,1
1646,13931,1646,13931,0,1,2,1
1647,337,299,337,4,0,1,1
1647,13177,1647,13177,0,1,2,1
1652,13217,1652,13217,0,1,2,1
1655,313,90,313,5,0,1,1
1655,13241,1655,13241,0,1,2,1
1656,373,164,373,4,0,1,1
1656,523,87,523,3,1,2,1
1658,14551,1658,14551,0,1,2,1
1660,1979,1660,1979,0,1,2,1
1660,2633,1660,2633,0,1,2,1
1661,10987,1661,10987,0,1,2,1
1661,11551,1661,11551,0,1,2,1
1663,601,461,601,2,1,2,1
1667,151,6,151,11,0,1,1
1669,227,80,227,7,0,1,1
1669,12007,1669,12007,0,2,3,1
1670,233,39,233,7,0,1,1
1670,13183,1670,13183,0,2,3,1
1671,5573,1671,5573,0,0,1,1
1675,1627,48,1627,1,0,1,1
1679,12073,1679,12073,0,2,3,1
1680,191,152,191,8,0,1,1
1680,13441,1680,13441,0,1,2,1
1682,271,56,271,6,1,2,1
1684,389,128,389,4,1,2,1
1685,337,0,1,5,0,1,1
1685,2549,1685,2549,0,1,2,1
1686,337,1,337,5,0,1,1
1687,337,2,337,5,0,1,1
1688,263,110,263,6,1,2,1
1688,337,3,337,5,0,1,1
1689,263,111,263,6,1,2,1
1689,337,4,337,5,0,1,1
1689,13513,1689,13513,0,1,2,1
1690,263,112,263,6,1,2,1
1690,337,5,337,5,0,1,1
1690,12277,1690,12277,0,2,3,1
1691,263,113,263,6,0,1,1
1691,337,6,337,5,0,1,1
1691,431,398,431,3,0,1,1
1692,263,114,263,6,0,1,1
1692,337,7,337,5,0,1,1
1692,353,280,353,4,0,1,1
1692,431,399,431,3,0,1,1
1693,263,115,263,6,0,1,1
1693,337,8,337,5,0,1,1
1693,379,177,379,4,0,1,1
1693,431,400,431,3,0,1,1
1694,263,116,263,6,0,1,1
1694,337,9,337,5,0,1,1
1694,431,401,431,3,0,1,1
1695,263,117,263,6,0,1,1
1695,337,10,337,5,0,1,1
1695,431,402,431,3,0,1,1
1696,263,118,263,6,0,1,1
1696,337,11,337,5,0,1,1
1696,431,403,431,3,0,1,1
1697,263,119,263,6,0,1,1
1697,337,12,337,5,0,1,1
1697,401,93,401,4,1,2,1
1697,431,404,431,3,0,1,1
1697,13577,1697,13577,0,1,2,1
1698,263,120,263,6,0,1,1
1698,337,13,337,5,0,1,1
1698,367,230,367,4,1,2,1
1698,431,405,431,3,0,1,1
1698,1013,685,1013,1,0,1,1
1699,263,121,263,6,0,1,1
1699,337,14,337,5,0,1,1
1699,431,406,431,3,0,1,1
1700,263,122,263,6,0,1,1
1700,337,15,337,5,0,1,1
1700,431,407,431,3,0,1,1
1701,263,123,263,6,0,1,1
1701,337,16,337,5,0,1,1
1701,431,408,431,3,0,1,1
1702,263,124,263,6,0,1,1
1702,337,17,337,5,0,1,1
1702,431,409,431,3,0,1,1
1703,263,125,263,6,0,1,1
1703,337,18,337,5,0,1,1
1703,431,410,431,3,0,1,1
1704,263,126,263,6,0,1,1
1704,337,19,337,5,0,1,1
1704,431,411,431,3,0,1,1
1704,2309,1704,2309,0,0,1,1
1704,13633,1704,13633,0,1,2,1
1705,263,127,263,6,0,1,1
1705,337,20,337,5,0,1,1
1705,431,412,431,3,0,1,1
1705,1033,672,1033,1,1,2,1
1706,263,128,263,6,0,1,1
1706,337,21,337,5,0,1,1
1706,431,413,431,3,0,1,1
1707,263,129,263,6,0,1,1
1707,337,22,337,5,0,1,1
1707,431,414,431,3,0,1,1
1708,263,130,263,6,0,1,1
1708,337,23,337,5,0,1,1
1708,431,415,431,3,0,1,1
1708,6737,1708,6737,0,1,2,1
1709,263,131,263,6,0,1,1
1709,337,24,337,5,0,1,1
1709,431,416,431,3,0,1,1
1709,1637,72,1637,1,0,1,1
1710,337,25,337,5,0,1,1
1710,431,417,431,3,0,1,1
1711,337,26,337,5,0,1,1
1711,421,27,421,4,0,1,1
1711,431,418,431,3,0,1,1
1711,19031,1711,19031,0,0,1,1
1712,337,27,337,5,0,1,1
1712,431,419,431,3,0,1,1
1713,337,28,337,5,0,1,1
1713,431,420,431,3,0,1,1
1713,2281,1713,2281,0,1,2,1
1713,6317,1713,6317,0,1,2,1
1714,431,421,431,3,0,1,1
1715,431,422,431,3,0,1,1
1715,13721,1715,13721,0,1,2,1
1716,431,423,431,3,0,1,1
1716,6427,1716,6427,0,1,2,1
1716,14831,1716,14831,0,1,2,1
1717,431,424,431,3,0,1,1
1718,431,425,431,3,0,1,1
1718,2381,1718,2381,0,0,1,1
1718,2423,1718,2423,0,1,2,1
1719,191,0,1,9,0,1,1
1719,431,426,431,3,0,1,1
1720,191,1,191,9,0,1,1
1720,431,427,431,3,0,1,1
1720,1039,681,1039,1,1,2,1
1721,191,2,191,9,0,1,1
1721,431,428,431,3,0,1,1
1721,1583,138,1583,1,0,1,1
1722,191,3,191,9,0,1,1
1722,431,429,431,3,0,1,1
1723,191,4,191,9,0,1,1
1723,431,430,431,3,0,1,1
1723,11927,1723,11927,0,1,2,1
1723,14683,1723,14683,0,1,2,1
1724,191,5,191,9,0,1,1
1724,523,155,523,3,0,1,1
1724,7309,1724,7309,0,1,2,1
1725,191,6,191,9,0,1,1
1725,229,122,229,7,1,2,1
1726,191,7,191,9,0,1,1
1727,191,8,191,9,0,1,1
1727,337,42,337,5,1,2,1
1727,1553,174,1553,1,1,2,1
1728,191,9,191,9,0,1,1
1729,191,10,191,9,0,1,1
1730,191,11,191,9,0,1,1
1730,13841,1730,13841,0,1,2,1
1731,151,70,151,11,0,1,1
1731,191,12,191,9,0,1,1
1732,191,13,191,9,0,1,1
1733,191,14,191,9,0,1,1
1734,191,15,191,9,0,1,1
1734,5437,1734,5437,0,1,2,1
1735,2797,1735,2797,0,1,2,1
1739,823,93,823,2,1,2,1
1740,13921,1740,13921,0,1,2,1
1745,5653,1745,5653,0,1,2,1
1748,3371,1748,3371,0,1,2,1
1749,12917,1749,12917,0,2,3,1
1751,14009,1751,14009,0,1,2,1
1753,1657,96,1657,1,0,1,1
1753,12253,1753,12253,0,1,2,1
1754,3343,1754,3343,0,1,2,1
1755,3593,1755,3593,0,0,1,1
1756,461,373,461,3,2,3,1
1757,14057,1757,14057,0,1,2,1
1758,211,70,211,8,1,2,1
1758,229,155,229,7,0,1,1
1758,1171,587,1171,1,1,2,1
1758,1447,311,1447,1,1,2,1
1760,1831,1760,1831,0,0,1,1
1763,421,79,421,4,0,1,1
1764,2731,1764,2731,0,1,2,1
1764,12409,1764,12409,0,2,3,1
1765,337,80,337,5,1,2,1
1766,439,10,439,4,0,1,1
1766,487,305,487,3,1,2,1
1767,1987,1767,1987,0,0,1,1
1769,14153,1769,14153,0,1,2,1
1770,421,86,421,4,1,2,1
1771,163,141,163,10,0,1,1
1771,317,186,317,5,0,1,1
1774,4951,1774,4951,0,0,1,1
1777,283,79,283,6,1,2,1
1778,1049,729,1049,1,0,1,1
1779,223,218,223,7,0,1,1
1779,3767,1779,3767,0,0,1,1
1782,227,193,227,7,0,1,1
1784,6317,1784,6317,0,1,2,1
1785,14281,1785,14281,0,1,2,1
1789,379,273,379,4,0,1,1
1790,14321,1790,14321,0,1,2,1
1792,439,36,439,4,0,1,1
1793,6521,1793,6521,0,1,2,1
1794,347,59,347,5,0,1,1
1794,379,278,379,4,0,1,1
1794,883,28,883,2,0,1,1
1794,2539,1794,2539,0,1,2,1
1796,191,77,191,9,2,3,1
1796,14369,1796,14369,0,1,2,1
1796,15527,1796,15527,0,1,2,1
1800,997,803,997,1,2,3,1
1800,14401,1800,14401,0,1,2,1
1803,349,58,349,5,1,2,1
1805,167,135,167,10,2,3,1
1806,14449,1806,14449,0,1,2,1
1810,461,427,461,3,0,1,1
1810,4259,1810,4259,0,1,2,1
1811,14489,1811,14489,0,1,2,1
1813,293,55,293,6,0,1,1
1814,3037,1814,3037,0,0,1,1
1815,10061,1815,10061,0,0,1,1
1816,2593,1816,2593,0,1,2,1
1816,14029,1816,14029,0,2,3,1
1818,193,81,193,9,1,2,1
1818,601,15,601,3,0,1,1
1818,1471,347,1471,1,1,2,1
1820,1213,607,1213,1,1,2,1
1822,727,368,727,2,1,2,1
1822,9397,1822,9397,0,0,1,1
1824,14593,1824,14593,0,1,2,1
1825,157,98,157,11,1,2,1
1831,10139,1831,10139,0,0,1,1
1832,233,201,233,7,0,1,1
1832,3571,1832,3571,0,1,2,1
1836,509,309,509,3,1,2,1
1842,14737,1842,14737,0,1,2,1
1844,14753,1844,14753,0,1,2,1
1846,1471,375,1471,1,1,2,1
1847,2851,1847,2851,0,1,2,1
1849,13127,1849,13127,0,2,3,1
1852,197,79,197,9,2,3,1
1854,1061,793,1061,1,0,1,1
1857,4003,1857,4003,0,0,1,1
1861,7949,1861,7949,0,1,2,1
1862,14897,1862,14897,0,1,2,1
1865,1321,544,1321,1,2,3,1
1866,3919,1866,3919,0,0,1,1
1866,14929,1866,14929,0,1,2,1
1867,379,351,379,4,0,1,1
1867,2341,1867,2341,0,0,1,1
1868,233,4,233,8,0,1,1
1868,683,502,683,2,0,1,1
1868,10663,1868,10663,0,0,1,1
1869,173,139,173,10,2,3,1
1869,2293,1869,2293,0,2,3,1
1870,281,184,281,6,1,2,1
1871,191,152,191,9,0,1,1
1873,2521,1873,2521,0,0,1,1
1874,2543,1874,2543,0,0,1,1
1878,227,62,227,8,1,2,1
1879,1669,210,1669,1,2,3,1
1880,5333,1880,5333,0,0,1,1
1881,1283,598,1283,1,0,1,1
1882,251,125,251,7,0,1,1
1882,389,326,389,4,1,2,1
1884,7757,1884,7757,0,1,2,1
1884,15073,1884,15073,0,1,2,1
1884,18523,1884,18523,0,1,2,1
1887,457,59,457,4,2,3,1
1888,2591,1888,2591,0,0,1,1
1888,7523,1888,7523,0,1,2,1
1890,15121,1890,15121,0,1,2,1
1891,317,306,317,5,0,1,1
1893,269,10,269,7,0,1,1
1893,443,121,443,4,1,2,1
1894,449,98,449,4,1,2,1
1895,15161,1895,15161,0,1,2,1
1896,269,13,269,7,0,1,1
1899,787,325,787,2,2,3,1
1901,3041,1901,3041,0,1,2,1
1901,4663,1901,4663,0,2,3,1
1902,1459,443,1459,1,1,2,1
1902,15217,1902,15217,0,1,2,1
1903,1619,284,1619,1,0,1,1
1907,461,63,461,4,2,3,1
1910,19889,1910,19889,0,0,1,1
1911,431,187,431,4,0,1,1
1912,191,2,191,10,0,1,1
1912,491,439,491,3,0,1,1
1913,367,78,367,5,1,2,1
1913,2999,1913,2999,0,1,2,1
1913,5827,1913,5827,0,1,2,1
1914,15313,1914,15313,0,1,2,1
1915,8273,1915,8273,0,1,2,1
1917,6709,1917,6709,0,0,1,1
1918,6709,1918,6709,0,0,1,1
1919,6709,1919,6709,0,0,1,1
1920,6709,1920,6709,0,0,1,1
1920,15361,1920,15361,0,1,2,1
1921,6709,1921,6709,0,0,1,1
1922,6709,1922,6709,0,0,1,1
1923,6709,1923,6709,0,0,1,1
1924,6709,1924,6709,0,0,1,1
1925,1103,822,1103,1,0,1,1
1925,2027,1925,2027,0,0,1,1
1925,6709,1925,6709,0,0,1,1
1925,15401,1925,15401,0,1,2,1
1926,331,271,331,5,2,3,1
1926,461,82,461,4,0,1,1
1926,839,248,839,2,0,1,1
1926,6709,1926,6709,0,0,1,1
1927,6709,1927,6709,0,0,1,1
1928,6709,1928,6709,0,0,1,1
1929,6709,1929,6709,0,0,1,1
1930,6709,1930,6709,0,0,1,1
1931,6709,1931,6709,0,0,1,1
1932,3407,1932,3407,0,0,1,1
1932,6709,1932,6709,0,0,1,1
1933,1093,840,1093,1,1,2,1
1933,6709,1933,6709,0,0,1,1
1934,6709,1934,6709,0,0,1,1
1934,20551,1934,20551,0,0,1,1
1935,6709,1935,6709,0,0,1,1
1936,331,281,331,5,0,1,1
1936,2161,1936,2161,0,0,1,1
1936,6709,1936,6709,0,0,1,1
1937,5521,1937,5521,0,0,1,1
1937,6709,1937,6709,0,0,1,1
1937,15497,1937,15497,0,1,2,1
1938,6709,1938,6709,0,0,1,1
1939,6709,1939,6709,0,0,1,1
1940,2897,1940,2897,0,0,1,1
1940,6709,1940,6709,0,0,1,1
1941,6709,1941,6709,0,0,1,1
1942,6709,1942,6709,0,0,1,1
1942,11593,1942,11593,0,0,1,1
1943,6709,1943,6709,0,0,1,1
1944,6709,1944,6709,0,0,1,1
1945,6709,1945,6709,0,0,1,1
1946,2339,1946,2339,0,2,3,1
1946,3797,1946,3797,0,1,2,1
1946,6709,1946,6709,0,0,1,1
1946,15569,1946,15569,0,1,2,1
1947,5651,1947,5651,0,0,1,1
1947,6709,1947,6709,0,0,1,1
1948,191,38,191,10,0,1,1
1948,6709,1948,6709,0,0,1,1
1949,6709,1949,6709,0,0,1,1
1950,6709,1950,6709,0,0,1,1
1951,953,45,953,2,0,1,1
1951,6709,1951,6709,0,0,1,1
1952,6709,1952,6709,0,0,1,1
1953,6709,1953,6709,0,0,1,1
1953,11821,1953,11821,0,1,2,1
1954,6709,1954,6709,0,0,1,1
1955,6709,1955,6709,0,0,1,1
1955,15641,1955,15641,0,1,2,1
1956,983,973,983,1,0,1,1
1956,1093,863,1093,1,0,1,1
1956,6709,1956,6709,0,0,1,1
1956,12659,1956,12659,0,1,2,1
1957,601,154,601,3,1,2,1
1957,6709,1957,6709,0,0,1,1
1958,2069,1958,2069,0,0,1,1
1958,6709,1958,6709,0,0,1,1
1959,6709,1959,6709,0,0,1,1
1960,6709,1960,6709,0,0,1,1
1960,18803,1960,18803,0,1,2,1
1961,6709,1961,6709,0,0,1,1
1962,347,227,347,5,1,2,1
1962,6709,1962,6709,0,0,1,1
1962,14947,1962,14947,0,2,3,1
1963,2843,1963,2843,0,0,1,1
1963,6709,1963,6709,0,0,1,1
1963,13339,1963,13339,0,1,2,1
1964,6709,1964,6709,0,0,1,1
1965,6709,1965,6709,0,0,1,1
1965,9239,1965,9239,0,1,2,1
1966,6709,1966,6709,0,0,1,1
1967,1187,780,1187,1,1,2,1
1967,6709,1967,6709,0,0,1,1
1967,15737,1967,15737,0,1,2,1
1968,313,90,313,6,0,1,1
1968,6709,1968,6709,0,0,1,1
1969,6709,1969,6709,0,0,1,1
1969,18253,1969,18253,0,1,2,1
1970,3187,1970,3187,0,1,2,1
1970,6709,1970,6709,0,0,1,1
1970,15761,1970,15761,0,1,2,1
1971,6709,1971,6709,0,0,1,1
1972,6709,1972,6709,0,0,1,1
1973,463,121,463,4,1,2,1
1973,6709,1973,6709,0,0,1,1
1974,6709,1974,6709,0,0,1,1
1974,15061,1974,15061,0,2,3,1
1975,6709,1975,6709,0,0,1,1
1975,23203,1975,23203,0,0,1,1
1976,1031,945,1031,1,1,2,1
1976,6709,1976,6709,0,0,1,1
1976,15809,1976,15809,0,1,2,1
1977,6709,1977,6709,0,0,1,1
1977,15817,1977,15817,0,1,2,1
1978,6709,1978,6709,0,0,1,1
1979,521,416,521,3,0,1,1
1979,6709,1979,6709,0,0,1,1
1980,6709,1980,6709,0,0,1,1
1981,1571,410,1571,1,1,2,1
1981,6709,1981,6709,0,0,1,1
1982,6709,1982,6709,0,0,1,1
1983,6709,1983,6709,0,0,1,1
1984,337,299,337,5,0,1,1
1984,6709,1984,6709,0,0,1,1
1985,6709,1985,6709,0,0,1,1
1986,5569,1986,5569,0,0,1,1
1986,6709,1986,6709,0,0,1,1
1987,229,155,229,8,0,1,1
1987,6709,1987,6709,0,0,1,1
1988,6709,1988,6709,0,0,1,1
1989,827,335,827,2,2,3,1
1989,6709,1989,6709,0,0,1,1
1989,15913,1989,15913,0,1,2,1
1989,21407,1989,21407,0,0,1,1
1990,6709,1990,6709,0,0,1,1
1991,5569,1991,5569,0,0,1,1
1991,6709,1991,6709,0,0,1,1
1992,6709,1992,6709,0,0,1,1
1992,7829,1992,7829,0,1,2,1
1993,389,48,389,5,1,2,1
1993,6709,1993,6709,0,0,1,1
1994,6709,1994,6709,0,0,1,1
1995,557,324,557,3,0,1,1
1995,5987,1995,5987,0,1,2,1
1995,6709,1995,6709,0,0,1,1
1995,11617,1995,11617,0,0,1,1
1996,6709,1996,6709,0,0,1,1
1997,6709,1997,6709,0,0,1,1
1997,11393,1997,11393,0,0,1,1
1998,6709,1998,6709,0,0,1,1
1999,409,363,409,4,0,1,1
1999,6709,1999,6709,0,0,1,1
2000,6709,2000,6709,0,0,1,1
2001,6709,2001,6709,0,0,1,1
2002,223,218,223,8,0,1,1
2002,6709,2002,6709,0,0,1,1
2003,757,489,757,2,1,2,1
2003,6709,2003,6709,0,0,1,1
2004,701,602,701,2,0,1,1
2004,6709,2004,6709,0,0,1,1
2005,541,382,541,3,1,2,1
2005,6709,2005,6709,0,0,1,1
2006,6709,2006,6709,0,0,1,1
2006,17183,2006,17183,0,1,2,1
2007,241,79,241,8,1,2,1
2007,6709,2007,6709,0,0,1,1
2007,16057,2007,16057,0,1,2,1
2008,6709,2008,6709,0,0,1,1
2009,227,193,227,8,0,1,1
2009,6709,2009,6709,0,0,1,1
2009,16073,2009,16073,0,1,2,1
2010,6709,2010,6709,0,0,1,1
2011,193,81,193,10,1,2,1
2011,1453,558,1453,1,1,2,1
2011,5209,2011,5209,0,0,1,1
2011,6709,2011,6709,0,0,1,1
2012,277,73,277,7,1,2,1
2012,6709,2012,6709,0,0,1,1
2013,6709,2013,6709,0,1,2,1
2014,6709,2014,6709,0,1,2,1
2015,6709,2015,6709,0,1,2,1
2016,6709,2016,6709,0,1,2,1
2017,6709,2017,6709,0,1,2,1
2018,6709,2018,6709,0,1,2,1
2019,487,71,487,4,1,2,1
2019,6709,2019,6709,0,1,2,1
2020,6709,2020,6709,0,1,2,1
2021,1013,1008,1013,1,0,1,1
2021,2477,2021,2477,0,2,3,1
2021,6709,2021,6709,0,1,2,1
2022,6709,2022,6709,0,1,2,1
2022,8887,2022,8887,0,1,2,1
2023,191,113,191,10,0,1,1
2023,6709,2023,6709,0,1,2,1
2024,6709,2024,6709,0,1,2,1
2024,16193,2024,16193,0,1,2,1
2025,6709,2025,6709,0,1,2,1
2026,521,463,521,3,0,1,1
2026,1013,0,1,2,0,1,1
2026,6709,2026,6709,0,1,2,1
2027,1013,1,1013,2,0,1,1
2027,6709,2027,6709,0,1,2,1
2027,16217,2027,16217,0,1,2,1
2028,1013,2,1013,2,0,1,1
2028,6709,2028,6709,0,1,2,1
2029,211,130,211,9,1,2,1
2029,373,164,373,5,0,1,1
2029,1013,3,1013,2,0,1,1
2029,6709,2029,6709,0,1,2,1
2029,7451,2029,7451,0,1,2,1
2030,1013,4,1013,2,0,1,1
2030,6709,2030,6709,0,1,2,1
2031,1013,5,1013,2,0,1,1
2031,2861,2031,2861,0,1,2,1
2031,6709,2031,6709,0,1,2,1
2032,1013,6,1013,2,0,1,1
2032,1229,803,1229,1,1,2,1
2032,6709,2032,6709,0,1,2,1
2032,16057,2032,16057,0,2,3,1
2033,1013,7,1013,2,0,1,1
2033,6709,2033,6709,0,1,2,1
2034,503,22,503,4,0,1,1
2034,1013,8,1013,2,0,1,1
2034,6709,2034,6709,0,1,2,1
2035,1013,9,1013,2,0,1,1
2035,6709,2035,6709,0,1,2,1
2036,977,82,977,2,0,1,1
2036,1013,10,1013,2,0,1,1
2036,6709,2036,6709,0,1,2,1
2037,1013,11,1013,2,0,1,1
2037,6709,2037,6709,0,1,2,1
2038,1013,12,1013,2,0,1,1
2038,6709,2038,6709,0,1,2,1
2039,1013,13,1013,2,0,1,1
2039,6709,2039,6709,0,1,2,1
2040,1013,14,1013,2,0,1,1
2040,2287,2040,2287,0,0,1,1
2040,6709,2040,6709,0,1,2,1
2041,431,317,431,4,0,1,1
2041,1013,15,1013,2,0,1,1
2041,1103,938,1103,1,0,1,1
2041,1609,432,1609,1,1,2,1
2041,6709,2041,6709,0,1,2,1
2042,167,38,167,12,1,2,1
2042,701,640,701,2,1,2,1
2042,1013,16,1013,2,0,1,1
2042,6709,2042,6709,0,1,2,1
2042,12823,2042,12823,0,1,2,1
2043,1013,17,1013,2,0,1,1
2043,1229,814,1229,1,1,2,1
2043,6709,2043,6709,0,1,2,1
2043,19181,2043,19181,0,1,2,1
2044,1013,18,1013,2,0,1,1
2044,1487,557,1487,1,0,1,1
2044,6709,2044,6709,0,1,2,1
2044,13933,2044,13933,0,1,2,1
2045,353,280,353,5,0,1,1
2045,1013,19,1013,2,0,1,1
2045,6709,2045,6709,0,1,2,1
2046,1013,20,1013,2,0,1,1
2046,6709,2046,6709,0,1,2,1
2047,1013,21,1013,2,0,1,1
2047,6709,2047,6709,0,1,2,1
2048,211,149,211,9,1,2,1
2048,1013,22,1013,2,0,1,1
2048,6709,2048,6709,0,1,2,1
2049,1013,23,1013,2,0,1,1
2049,1619,430,1619,1,1,2,1
2049,6709,2049,6709,0,1,2,1
2050,1013,24,1013,2,0,1,1
2050,6709,2050,6709,0,1,2,1
2051,1013,25,1013,2,0,1,1
2051,6709,2051,6709,0,1,2,1
2052,367,217,367,5,0,1,1
2052,523,483,523,3,0,1,1
2052,881,290,881,2,1,2,1
2052,1013,26,1013,2,0,1,1
2052,6709,2052,6709,0,1,2,1
2052,16417,2052,16417,0,1,2,1
2053,1013,27,1013,2,0,1,1
2053,6709,2053,6709,0,1,2,1
2054,1013,28,1013,2,0,1,1
2054,4999,2054,4999,0,2,3,1
2054,6709,2054,6709,0,1,2,1
2054,16433,2054,16433,0,1,2,1
2055,1013,29,1013,2,0,1,1
2055,6709,2055,6709,0,1,2,1
2055,13877,2055,13877,0,1,2,1
2056,1013,30,1013,2,0,1,1
2056,6709,2056,6709,0,1,2,1
2057,1013,31,1013,2,0,1,1
2057,5101,2057,5101,0,2,3,1
2057,6709,2057,6709,0,1,2,1
2058,457,230,457,4,1,2,1
2058,1013,32,1013,2,0,1,1
2058,6709,2058,6709,0,1,2,1
2059,1013,33,1013,2,0,1,1
2059,6709,2059,6709,0,1,2,1
2059,7019,2059,7019,0,0,1,1
2059,26423,2059,26423,0,0,1,1
2060,1013,34,1013,2,0,1,1
2060,6709,2060,6709,0,1,2,1
2061,1013,35,1013,2,0,1,1
2061,6709,2061,6709,0,1,2,1
2062,191,152,191,10,0,1,1
2062,1013,36,1013,2,0,1,1
2062,6709,2062,6709,0,1,2,1
2063,1013,37,1013,2,0,1,1
2063,6709,2063,6709,0,1,2,1
2064,1013,38,1013,2,0,1,1
2064,6709,2064,6709,0,1,2,1
2065,167,61,167,12,0,1,1
2065,367,230,367,5,1,2,1
2065,1013,39,1013,2,0,1,1
2066,1013,40,1013,2,0,1,1
2067,1013,41,1013,2,0,1,1
2068,1013,42,1013,2,0,1,1
2069,1013,43,1013,2,0,1,1
2069,21499,2069,21499,0,0,1,1
2070,701,668,701,2,0,1,1
2070,1013,44,1013,2,0,1,1
2070,5197,2070,5197,0,0,1,1
2071,1013,45,1013,2,0,1,1
2072,379,177,379,5,0,1,1
2072,1013,46,1013,2,0,1,1
2072,5449,2072,5449,0,1,2,1
2073,1013,47,1013,2,0,1,1
2073,2609,2073,2609,0,0,1,1
2074,1013,48,1013,2,0,1,1
2075,1013,49,1013,2,0,1,1
2075,23827,2075,23827,0,0,1,1
2076,1013,50,1013,2,0,1,1
2076,26017,2076,26017,0,0,1,1
2077,1013,51,1013,2,0,1,1
2078,251,70,251,8,1,2,1
2078,1013,52,1013,2,0,1,1
2078,15329,2078,15329,0,2,3,1
2079,1013,53,1013,2,0,1,1
2079,19001,2079,19001,0,1,2,1
2080,601,277,601,3,0,1,1
2080,839,402,839,2,0,1,1
2080,1013,54,1013,2,0,1,1
2080,1627,453,1627,1,1,2,1
2081,1013,55,1013,2,0,1,1
2082,1013,56,1013,2,0,1,1
2083,1013,57,1013,2,0,1,1
2083,1487,596,1487,1,2,3,1
2083,5231,2083,5231,0,0,1,1
2084,1013,58,1013,2,0,1,1
2084,16673,2084,16673,0,1,2,1
2085,1013,59,1013,2,0,1,1
2086,1013,60,1013,2,0,1,1
2087,1013,61,1013,2,0,1,1
2088,1013,62,1013,2,0,1,1
2089,1013,63,1013,2,0,1,1
2089,4421,2089,4421,0,0,1,1
2090,1013,64,1013,2,0,1,1
2090,2153,2090,2153,0,0,1,1
2091,1013,65,1013,2,0,1,1
2092,1013,66,1013,2,0,1,1
2092,13217,2092,13217,0,1,2,1
2093,179,124,179,11,0,1,1
2093,547,452,547,3,2,3,1
2093,1013,67,1013,2,0,1,1
2093,2311,2093,2311,0,1,2,1
2093,2551,2093,2551,0,2,3,1
2093,14753,2093,14753,0,2,3,1
2094,199,104,199,10,1,2,1
2094,1013,68,1013,2,0,1,1
2095,1013,69,1013,2,0,1,1
2096,1013,70,1013,2,0,1,1
2096,5641,2096,5641,0,0,1,1
2097,719,659,719,2,1,2,1
2097,1013,71,1013,2,0,1,1
2098,1013,72,1013,2,0,1,1
2098,19699,2098,19699,0,1,2,1
2099,1013,73,1013,2,0,1,1
2099,1373,726,1373,1,1,2,1
2100,1013,74,1013,2,0,1,1
2100,1867,233,1867,1,1,2,1
2101,233,4,233,9,0,1,1
2101,1013,75,1013,2,0,1,1
2102,719,664,719,2,0,1,1
2102,1013,76,1013,2,0,1,1
2103,191,2,191,11,0,1,1
2103,719,665,719,2,0,1,1
2103,1013,77,1013,2,0,1,1
2103,3767,2103,3767,0,0,1,1
2103,4003,2103,4003,0,1,2,1
2104,719,666,719,2,0,1,1
2104,1013,78,1013,2,0,1,1
2105,719,667,719,2,0,1,1
2105,1013,79,1013,2,0,1,1
2106,719,668,719,2,0,1,1
2106,1013,80,1013,2,0,1,1
2107,719,669,719,2,0,1,1
2107,1013,81,1013,2,0,1,1
2108,719,670,719,2,0,1,1
2108,1013,82,1013,2,0,1,1
2109,719,671,719,2,0,1,1
2109,1013,83,1013,2,0,1,1
2109,1667,442,1667,1,1,2,1
2110,719,672,719,2,0,1,1
2110,1013,84,1013,2,0,1,1
2111,719,673,719,2,0,1,1
2111,16889,2111,16889,0,1,2,1
2112,719,674,719,2,0,1,1
2112,11311,2112,11311,0,0,1,1
2113,719,675,719,2,0,1,1
2114,719,676,719,2,0,1,1
2114,1049,16,1049,2,0,1,1
2114,2423,2114,2423,0,0,1,1
2115,719,677,719,2,0,1,1
2115,1301,814,1301,1,1,2,1
2115,1579,536,1579,1,0,1,1
2115,5441,2115,5441,0,0,1,1
2115,16921,2115,16921,0,1,2,1
2116,619,259,619,3,1,2,1
2116,719,678,719,2,0,1,1
2116,1301,815,1301,1,1,2,1
2117,607,296,607,3,0,1,1
2117,719,679,719,2,0,1,1
2117,1301,816,1301,1,1,2,1
2117,2711,2117,2711,0,0,1,1
2117,5557,2117,5557,0,1,2,1
2117,16937,2117,16937,0,1,2,1
2118,719,680,719,2,0,1,1
2118,1301,817,1301,1,1,2,1
2118,3739,2118,3739,0,0,1,1
2119,719,681,719,2,0,1,1
2119,1301,818,1301,1,1,2,1
2120,719,682,719,2,0,1,1
2120,1301,819,1301,1,1,2,1
2121,233,24,233,9,1,2,1
2121,719,683,719,2,0,1,1
2121,1301,820,1301,1,1,2,1
2122,719,684,719,2,0,1,1
2122,1301,821,1301,1,1,2,1
2122,7247,2122,7247,0,0,1,1
2123,719,685,719,2,0,1,1
2123,1301,822,1301,1,1,2,1
2124,241,196,241,8,2,3,1
2124,719,686,719,2,0,1,1
2124,1301,823,1301,1,1,2,1
2125,719,687,719,2,0,1,1
2125,1301,824,1301,1,1,2,1
2125,22153,2125,22153,0,0,1,1
2126,719,688,719,2,0,1,1
2126,1301,825,1301,1,1,2,1
2127,719,689,719,2,0,1,1
2127,1301,826,1301,1,1,2,1
2128,719,690,719,2,0,1,1
2128,1301,827,1301,1,1,2,1
2129,719,691,719,2,0,1,1
2129,1301,828,1301,1,1,2,1
2130,719,692,719,2,0,1,1
2130,1301,829,1301,1,1,2,1
2131,719,693,719,2,0,1,1
2131,1301,830,1301,1,1,2,1
2132,421,27,421,5,0,1,1
2132,719,694,719,2,0,1,1
2132,1301,831,1301,1,1,2,1
2132,1759,373,1759,1,1,2,1
2133,251,125,251,8,0,1,1
2133,719,695,719,2,0,1,1
2133,1301,832,1301,1,1,2,1
2134,719,696,719,2,0,1,1
2134,1301,833,1301,1,1,2,1
2135,719,697,719,2,0,1,1
2135,1301,834,1301,1,1,2,1
2136,719,698,719,2,0,1,1
2136,1301,835,1301,1,1,2,1
2137,719,699,719,2,0,1,1
2137,1301,836,1301,1,1,2,1
2138,719,700,719,2,0,1,1
2138,751,636,751,2,0,1,1
2138,1301,837,1301,1,1,2,1
2139,719,701,719,2,0,1,1
2139,1301,838,1301,1,1,2,1
2140,181,149,181,11,2,3,1
2140,719,702,719,2,0,1,1
2140,1301,839,1301,1,1,2,1
2141,173,65,173,12,1,2,1
2141,719,703,719,2,0,1,1
2141,1301,840,1301,1,1,2,1
2141,27793,2141,27793,0,0,1,1
2142,719,704,719,2,0,1,1
2142,1301,841,1301,1,1,2,1
2142,8941,2142,8941,0,1,2,1
2142,17137,2142,17137,0,1,2,1
2143,719,705,719,2,0,1,1
2143,1301,842,1301,1,1,2,1
2144,719,706,719,2,0,1,1
2144,1301,843,1301,1,1,2,1
2145,491,181,491,4,0,1,1
2145,719,707,719,2,0,1,1
2145,1301,844,1301,1,1,2,1
2146,719,708,719,2,0,1,1
2146,1301,845,1301,1,1,2,1
2147,719,709,719,2,0,1,1
2147,1301,846,1301,1,1,2,1
2148,719,710,719,2,0,1,1
2148,1301,847,1301,1,1,2,1
2149,719,711,719,2,0,1,1
2149,1301,848,1301,1,1,2,1
2150,541,527,541,3,0,1,1
2150,719,712,719,2,0,1,1
2150,1301,849,1301,1,1,2,1
2151,281,184,281,7,1,2,1
2151,719,713,719,2,0,1,1
2151,1301,850,1301,1,1,2,1
2151,6271,2151,6271,0,0,1,1
2152,719,714,719,2,0,1,1
2152,1301,851,1301,1,1,2,1
2153,719,715,719,2,0,1,1
2153,1301,852,1301,1,1,2,1
2154,719,716,719,2,0,1,1
2154,1301,853,1301,1,1,2,1
2155,719,717,719,2,0,1,1
2155,811,533,811,2,1,2,1
2155,1181,974,1181,1,2,3,1
2155,1301,854,1301,1,1,2,1
2155,2707,2155,2707,0,0,1,1
2156,719,718,719,2,0,1,1
2156,1301,855,1301,1,1,2,1
2156,5303,2156,5303,0,2,3,1
2157,691,84,691,3,1,2,1
2157,1301,856,1301,1,1,2,1
2157,3467,2157,3467,0,1,2,1
2157,17257,2157,17257,0,1,2,1
2158,1301,857,1301,1,1,2,1
2158,2791,2158,2791,0,0,1,1
2159,1301,858,1301,1,1,2,1
2160,1301,859,1301,1,1,2,1
2161,1301,860,1301,1,1,2,1
2162,269,10,269,8,0,1,1
2162,1301,861,1301,1,1,2,1
2163,1301,862,1301,1,1,2,1
2164,1301,863,1301,1,1,2,1
2164,2447,2164,2447,0,0,1,1
2165,269,13,269,8,0,1,1
2165,491,201,491,4,2,3,1
2165,1301,864,1301,1,1,2,1
2166,1301,865,1301,1,1,2,1
2166,1499,667,1499,1,0,1,1
2166,9613,2166,9613,0,1,2,1
2167,1301,866,1301,1,1,2,1
2168,379,273,379,5,0,1,1
2168,1301,867,1301,1,1,2,1
2169,241,0,1,9,0,1,1
2169,1301,868,1301,1,0,1,1
2170,241,1,241,9,0,1,1
2170,1301,869,1301,1,0,1,1
2171,241,2,241,9,0,1,1
2171,1301,870,1301,1,0,1,1
2172,241,3,241,9,0,1,1
2172,1301,871,1301,1,0,1,1
2172,17377,2172,17377,0,1,2,1
2173,241,4,241,9,0,1,1
2173,379,278,379,5,0,1,1
2173,1301,872,1301,1,0,1,1
2173,2411,2173,2411,0,1,2,1
2174,241,5,241,9,0,1,1
2174,757,660,757,2,0,1,1
2174,1301,873,1301,1,0,1,1
2175,241,6,241,9,0,1,1
2175,557,504,557,3,1,2,1
2175,599,378,599,3,1,2,1
2175,1301,874,1301,1,0,1,1
2175,17401,2175,17401,0,1,2,1
2176,241,7,241,9,0,1,1
2176,1301,875,1301,1,0,1,1
2176,2741,2176,2741,0,0,1,1
2177,241,8,241,9,0,1,1
2177,601,374,601,3,1,2,1
2177,1301,876,1301,1,0,1,1
2177,2069,108,2069,1,0,1,1
2177,7759,2177,7759,0,1,2,1
2178,241,9,241,9,0,1,1
2178,1301,877,1301,1,0,1,1
2179,241,10,241,9,0,1,1
2179,1301,878,1301,1,0,1,1
2179,1471,708,1471,1,0,1,1
2180,241,11,241,9,0,1,1
2180,409,135,409,5,1,2,1
2180,499,184,499,4,0,1,1
2180,977,226,977,2,1,2,1
2180,1301,879,1301,1,0,1,1
2181,241,12,241,9,0,1,1
2181,1301,880,1301,1,0,1,1
2181,10711,2181,10711,0,1,2,1
2181,17449,2181,17449,0,1,2,1
2182,241,13,241,9,0,1,1
2182,1301,881,1301,1,0,1,1
2183,241,14,241,9,0,1,1
2183,1301,882,1301,1,0,1,1
2184,241,15,241,9,0,1,1
2184,653,225,653,3,0,1,1
2184,1301,883,1301,1,0,1,1
2185,241,16,241,9,0,1,1
2185,1301,884,1301,1,0,1,1
2186,241,17,241,9,0,1,1
2186,1301,885,1301,1,0,1,1
2186,9421,2186,9421,0,1,2,1
2186,18211,2186,18211,0,1,2,1
2187,241,18,241,9,0,1,1
2187,1301,886,1301,1,0,1,1
2188,241,19,241,9,0,1,1
2188,1301,887,1301,1,0,1,1
2189,241,20,241,9,0,1,1
2189,1301,888,1301,1,0,1,1
2189,10499,2189,10499,0,1,2,1
2190,223,183,223,9,2,3,1
2190,1301,889,1301,1,0,1,1
2191,1301,890,1301,1,0,1,1
2192,1301,891,1301,1,0,1,1
2192,5059,2192,5059,0,0,1,1
2193,1301,892,1301,1,0,1,1
2194,1301,893,1301,1,0,1,1
2195,1301,894,1301,1,0,1,1
2196,1301,895,1301,1,0,1,1
2196,2591,2196,2591,0,0,1,1
2197,1301,896,1301,1,0,1,1
2197,1753,444,1753,1,1,2,1
2198,1301,897,1301,1,0,1,1
2198,2887,2198,2887,0,1,2,1
2199,1301,898,1301,1,0,1,1
2200,1301,899,1301,1,0,1,1
2200,3593,2200,3593,0,1,2,1
2201,1301,900,1301,1,0,1,1
2204,193,81,193,11,1,2,1
2205,439,10,439,5,0,1,1
2206,2179,27,2179,1,0,1,1
2207,3557,2207,3557,0,1,2,1
2207,17657,2207,17657,0,1,2,1
2208,179,60,179,12,0,1,1
2208,317,306,317,6,0,1,1
2208,22643,2208,22643,0,0,1,1
2210,631,317,631,3,1,2,1
2210,10243,2210,10243,0,1,2,1
2211,733,12,733,3,0,1,1
2211,1019,173,1019,2,0,1,1
2211,1427,784,1427,1,0,1,1
2214,239,63,239,9,1,2,1
2214,937,340,937,2,0,1,1
2216,229,155,229,9,0,1,1
2216,433,51,433,5,1,2,1
2216,17729,2216,17729,0,1,2,1
2219,9839,2219,9839,0,1,2,1
2220,1667,553,1667,1,1,2,1
2221,3433,2221,3433,0,1,2,1
2223,3527,2223,3527,0,1,2,1
2223,6803,2223,6803,0,1,2,1
2224,229,163,229,9,1,2,1
2225,223,218,223,9,0,1,1
2231,439,36,439,5,0,1,1
2233,1567,666,1567,1,1,2,1
2235,13789,2235,13789,0,1,2,1
2236,227,193,227,9,0,1,1
2237,1117,3,1117,2,0,1,1
2238,887,464,887,2,1,2,1
2239,3491,2239,3491,0,1,2,1
2239,17393,2239,17393,0,2,3,1
2244,1301,943,1301,1,0,1,1
2246,181,74,181,12,2,3,1
2246,379,351,379,5,0,1,1
2247,191,146,191,11,1,2,1
2247,523,155,523,4,0,1,1
2247,17977,2247,17977,0,1,2,1
2249,881,487,881,2,0,1,1
2249,1093,63,1093,2,0,1,1
2250,647,309,647,3,0,1,1
2251,1823,428,1823,1,1,2,1
2251,10091,2251,10091,0,1,2,1
2253,191,152,191,11,0,1,1
2253,223,23,223,10,1,2,1
2253,487,305,487,4,1,2,1
2254,269,102,269,8,1,2,1
2255,3931,2255,3931,0,0,1,1
2257,4241,2257,4241,0,1,2,1
2258,1531,727,1531,1,0,1,1
2258,16427,2258,16427,0,2,3,1
2260,233,163,233,9,0,1,1
2260,491,296,491,4,1,2,1
2260,1373,887,1373,1,1,2,1
2260,20879,2260,20879,0,1,2,1
2261,18089,2261,18089,0,1,2,1
2262,14153,2262,14153,0,1,2,1
2262,25589,2262,25589,0,0,1,1
2263,739,46,739,3,0,1,1
2263,13001,2263,13001,0,0,1,1
2264,5051,2264,5051,0,0,1,1
2265,1373,892,1373,1,1,2,1
2266,2377,2266,2377,0,0,1,1
2267,331,281,331,6,0,1,1
2268,10753,2268,10753,0,1,2,1
2270,1093,84,1093,2,0,1,1
2271,461,427,461,4,0,1,1
2273,26597,2273,26597,0,0,1,1
2274,971,332,971,2,0,1,1
2277,5953,2277,5953,0,1,2,1
2277,6121,2277,6121,0,0,1,1
2277,18217,2277,18217,0,1,2,1
2278,1063,152,1063,2,1,2,1
2281,313,90,313,7,0,1,1
2282,18257,2282,18257,0,1,2,1
2283,853,577,853,2,0,1,1
2284,953,378,953,2,0,1,1
2284,2969,2284,2969,0,0,1,1
2285,2969,2285,2969,0,0,1,1
2286,2969,2286,2969,0,0,1,1
2286,18289,2286,18289,0,1,2,1
2287,2969,2287,2969,0,0,1,1
2288,2969,2288,2969,0,0,1,1
2289,2969,2289,2969,0,0,1,1
2289,18313,2289,18313,0,1,2,1
2290,2969,2290,2969,0,0,1,1
2291,1783,508,1783,1,1,2,1
2291,2969,2291,2969,0,0,1,1
2291,18329,2291,18329,0,1,2,1
2292,2969,2292,2969,0,0,1,1
2293,2969,2293,2969,0,0,1,1
2294,191,2,191,12,0,1,1
2294,2969,2294,2969,0,0,1,1
2294,18353,2294,18353,0,1,2,1
2295,2969,2295,2969,0,0,1,1
2295,11593,2295,11593,0,0,1,1
2296,2969,2296,2969,0,0,1,1
2296,5987,2296,5987,0,1,2,1
2297,2969,2297,2969,0,0,1,1
2298,2969,2298,2969,0,0,1,1
2298,7411,2298,7411,0,1,2,1
2299,2969,2299,2969,0,0,1,1
2300,2969,2300,2969,0,0,1,1
2301,2969,2301,2969,0,0,1,1
2301,9059,2301,9059,0,1,2,1
2302,2969,2302,2969,0,0,1,1
2303,673,284,673,3,1,2,1
2303,2969,2303,2969,0,0,1,1
2304,2969,2304,2969,0,0,1,1
2304,18433,2304,18433,0,1,2,1
2305,2969,2305,2969,0,0,1,1
2305,9257,2305,9257,0,1,2,1
2306,2969,2306,2969,0,0,1,1
2307,2969,2307,2969,0,0,1,1
2307,10271,2307,10271,0,1,2,1
2307,18457,2307,18457,0,1,2,1
2308,2969,2308,2969,0,0,1,1
2309,347,227,347,6,1,2,1
2309,2969,2309,2969,0,0,1,1
2310,317,91,317,7,0,1,1
2310,2969,2310,2969,0,0,1,1
2310,7297,2310,7297,0,1,2,1
2310,18481,2310,18481,0,1,2,1
2311,317,92,317,7,0,1,1
2311,509,275,509,4,0,1,1
2311,2969,2311,2969,0,0,1,1
2311,4951,2311,4951,0,0,1,1
2312,317,93,317,7,0,1,1
2312,509,276,509,4,0,1,1
2312,541,148,541,4,1,2,1
2312,2969,2312,2969,0,0,1,1
2313,317,94,317,7,0,1,1
2313,509,277,509,4,0,1,1
2313,991,331,991,2,0,1,1
2313,2969,2313,2969,0,0,1,1
2314,317,95,317,7,0,1,1
2314,509,278,509,4,0,1,1
2314,2969,2314,2969,0,0,1,1
2314,3449,2314,3449,0,0,1,1
2315,317,96,317,7,1,2,1
2315,509,279,509,4,0,1,1
2315,2969,2315,2969,0,0,1,1
2316,317,97,317,7,1,2,1
2316,509,280,509,4,0,1,1
2316,2969,2316,2969,0,0,1,1
2317,419,222,419,5,1,2,1
2317,509,281,509,4,0,1,1
2317,2969,2317,2969,0,0,1,1
2318,509,282,509,4,0,1,1
2318,2969,2318,2969,0,0,1,1
2319,509,283,509,4,0,1,1
2319,2969,2319,2969,0,0,1,1
2319,18553,2319,18553,0,1,2,1
2320,509,284,509,4,0,1,1
2320,2969,2320,2969,0,0,1,1
2321,337,299,337,6,0,1,1
2321,509,285,509,4,0,1,1
2321,2969,2321,2969,0,0,1,1
2322,509,286,509,4,0,1,1
2322,761,39,761,3,0,1,1
2322,2969,2322,2969,0,0,1,1
2323,509,287,509,4,0,1,1
2323,2969,2323,2969,0,0,1,1
2323,11953,2323,11953,0,0,1,1
2324,509,288,509,4,0,1,1
2324,2969,2324,2969,0,0,1,1
2324,18593,2324,18593,0,1,2,1
2325,509,289,509,4,0,1,1
2325,2969,2325,2969,0,0,1,1
2325,4549,2325,4549,0,1,2,1
2326,509,290,509,4,0,1,1
2326,1433,893,1433,1,1,2,1
2326,2969,2326,2969,0,0,1,1
2327,503,315,503,4,1,2,1
2327,2969,2327,2969,0,0,1,1
2328,503,316,503,4,1,2,1
2328,2969,2328,2969,0,0,1,1
2329,503,317,503,4,1,2,1
2329,2969,2329,2969,0,0,1,1
2330,503,318,503,4,1,2,1
2330,2969,2330,2969,0,0,1,1
2330,4363,2330,4363,0,1,2,1
2331,503,319,503,4,1,2,1
2331,2659,2331,2659,0,0,1,1
2331,2969,2331,2969,0,0,1,1
2332,503,320,503,4,1,2,1
2332,2969,2332,2969,0,0,1,1
2333,503,321,503,4,1,2,1
2333,2969,2333,2969,0,0,1,1
2334,233,4,233,10,0,1,1
2334,503,322,503,4,1,2,1
2334,2969,2334,2969,0,0,1,1
2335,503,323,503,4,1,2,1
2335,2969,2335,2969,0,0,1,1
2336,503,324,503,4,1,2,1
2336,881,574,881,2,1,2,1
2336,2969,2336,2969,0,0,1,1
2336,7639,2336,7639,0,1,2,1
2337,503,325,503,4,1,2,1
2337,821,695,821,2,0,1,1
2337,2969,2337,2969,0,0,1,1
2337,25801,2337,25801,0,0,1,1
2338,191,46,191,12,1,2,1
2338,503,326,503,4,1,2,1
2338,821,696,821,2,0,1,1
2338,2803,2338,2803,0,1,2,1
2338,2969,2338,2969,0,0,1,1
2339,503,327,503,4,1,2,1
2339,821,697,821,2,0,1,1
2339,2969,2339,2969,0,0,1,1
2339,17387,2339,17387,0,2,3,1
2340,503,328,503,4,1,2,1
2340,821,698,821,2,0,1,1
2340,2969,2340,2969,0,0,1,1
2341,503,329,503,4,1,2,1
2341,821,699,821,2,0,1,1
2341,2671,2341,2671,0,0,1,1
2341,2969,2341,2969,0,0,1,1
2341,7841,2341,7841,0,0,1,1
2342,431,187,431,5,0,1,1
2342,503,330,503,4,1,2,1
2342,821,700,821,2,0,1,1
2342,2969,2342,2969,0,0,1,1
2343,503,331,503,4,1,2,1
2343,821,701,821,2,0,1,1
2343,2969,2343,2969,0,0,1,1
2344,503,332,503,4,1,2,1
2344,821,702,821,2,0,1,1
2344,2969,2344,2969,0,0,1,1
2345,503,333,503,4,1,2,1
2345,821,703,821,2,0,1,1
2345,2969,2345,2969,0,0,1,1
2346,503,334,503,4,1,2,1
2346,2969,2346,2969,0,0,1,1
2347,503,335,503,4,1,2,1
2347,1217,1130,1217,1,0,1,1
2347,2969,2347,2969,0,0,1,1
2347,8059,2347,8059,0,0,1,1
2348,503,336,503,4,0,1,1
2348,991,366,991,2,0,1,1
2348,2969,2348,2969,0,0,1,1
2349,503,337,503,4,0,1,1
2349,2341,8,2341,1,0,1,1
2349,2969,2349,2969,0,0,1,1
2349,18793,2349,18793,0,1,2,1
2350,503,338,503,4,0,1,1
2350,2969,2350,2969,0,0,1,1
2350,4363,2350,4363,0,0,1,1
2351,503,339,503,4,0,1,1
2351,2969,2351,2969,0,0,1,1
2351,4363,2351,4363,0,0,1,1
2352,503,340,503,4,0,1,1
2352,2969,2352,2969,0,0,1,1
2352,4363,2352,4363,0,0,1,1
2353,503,341,503,4,0,1,1
2353,821,711,821,2,0,1,1
2353,1163,27,1163,2,0,1,1
2353,2969,2353,2969,0,0,1,1
2353,4363,2353,4363,0,0,1,1
2354,503,342,503,4,0,1,1
2354,1471,883,1471,1,1,2,1
2354,2969,2354,2969,0,0,1,1
2354,4363,2354,4363,0,0,1,1
2354,13907,2354,13907,0,0,1,1
2355,503,343,503,4,0,1,1
2355,2969,2355,2969,0,0,1,1
2355,4363,2355,4363,0,0,1,1
2356,313,165,313,7,1,2,1
2356,503,344,503,4,0,1,1
2356,2969,2356,2969,0,0,1,1
2356,4363,2356,4363,0,0,1,1
2357,503,345,503,4,0,1,1
2357,2969,2357,2969,0,0,1,1
2357,4363,2357,4363,0,0,1,1
2358,503,346,503,4,0,1,1
2358,2969,2358,2969,0,0,1,1
2358,4363,2358,4363,0,0,1,1
2358,19211,2358,19211,0,1,2,1
2359,503,347,503,4,0,1,1
2359,2969,2359,2969,0,0,1,1
2359,4363,2359,4363,0,0,1,1
2360,503,348,503,4,0,1,1
2360,1213,1147,1213,1,0,1,1
2360,1229,1131,1229,1,1,2,1
2360,2969,2360,2969,0,0,1,1
2360,4363,2360,4363,0,0,1,1
2360,8017,2360,8017,0,0,1,1
2361,2969,2361,2969,0,0,1,1
2361,4363,2361,4363,0,0,1,1
2362,2621,2362,2621,0,1,2,1
2362,2969,2362,2969,0,0,1,1
2362,4363,2362,4363,0,0,1,1
2363,2969,2363,2969,0,0,1,1
2363,4111,2363,4111,0,0,1,1
2363,4363,2363,4363,0,0,1,1
2364,701,261,701,3,0,1,1
2364,2969,2364,2969,0,0,1,1
2364,4363,2364,4363,0,0,1,1
2365,2969,2365,2969,0,0,1,1
2365,4363,2365,4363,0,0,1,1
2365,18049,2365,18049,0,2,3,1
2366,2969,2366,2969,0,0,1,1
2366,4363,2366,4363,0,0,1,1
2367,379,93,379,6,1,2,1
2367,2969,2367,2969,0,0,1,1
2367,4363,2367,4363,0,0,1,1
2368,2969,2368,2969,0,0,1,1
2368,4363,2368,4363,0,0,1,1
2369,2969,2369,2969,0,0,1,1
2369,4363,2369,4363,0,0,1,1
2370,2969,2370,2969,0,0,1,1
2370,4363,2370,4363,0,0,1,1
2371,2969,2371,2969,0,0,1,1
2371,4363,2371,4363,0,0,1,1
2372,2969,2372,2969,0,0,1,1
2372,4363,2372,4363,0,0,1,1
2373,523,281,523,4,1,2,1
2373,2969,2373,2969,0,0,1,1
2373,4363,2373,4363,0,0,1,1
2373,4861,2373,4861,0,0,1,1
2374,2969,2374,2969,0,0,1,1
2374,4363,2374,4363,0,0,1,1
2375,2969,2375,2969,0,0,1,1
2375,4363,2375,4363,0,0,1,1
2375,19001,2375,19001,0,1,2,1
2376,4363,2376,4363,0,0,1,1
2377,4363,2377,4363,0,0,1,1
2378,971,436,971,2,0,1,1
2378,4363,2378,4363,0,0,1,1
2378,6163,2378,6163,0,0,1,1
2379,4363,2379,4363,0,0,1,1
2380,797,786,797,2,0,1,1
2380,4363,2380,4363,0,0,1,1
2381,4363,2381,4363,0,0,1,1
2382,2617,2382,2617,0,1,2,1
2382,4363,2382,4363,0,0,1,1
2383,4363,2383,4363,0,0,1,1
2383,8161,2383,8161,0,0,1,1
2384,251,125,251,9,0,1,1
2384,4363,2384,4363,0,0,1,1
2385,4363,2385,4363,0,0,1,1
2385,19081,2385,19081,0,1,2,1
2386,757,115,757,3,1,2,1
2386,4363,2386,4363,0,0,1,1
2387,4363,2387,4363,0,0,1,1
2388,3739,2388,3739,0,1,2,1
2388,4363,2388,4363,0,0,1,1
2389,2791,2389,2791,0,0,1,1
2389,4363,2389,4363,0,0,1,1
2389,15569,2389,15569,0,1,2,1
2390,4363,2390,4363,0,0,1,1
2390,11213,2390,11213,0,1,2,1
2390,19121,2390,19121,0,1,2,1
2391,3299,2391,3299,0,0,1,1
2391,4363,2391,4363,0,0,1,1
2392,733,193,733,3,1,2,1
2392,4363,2392,4363,0,0,1,1
2393,4363,2393,4363,0,0,1,1
2393,9739,2393,9739,0,1,2,1
2393,21499,2393,21499,0,1,2,1
2394,4363,2394,4363,0,0,1,1
2395,4363,2395,4363,0,0,1,1
2396,4363,2396,4363,0,0,1,1
2397,193,81,193,12,1,2,1
2397,293,53,293,8,0,1,1
2397,4363,2397,4363,0,0,1,1
2397,14779,2397,14779,0,1,2,1
2397,25057,2397,25057,0,0,1,1
2398,353,280,353,6,0,1,1
2398,4363,2398,4363,0,0,1,1
2399,263,32,263,9,1,2,1
2399,269,247,269,8,1,2,1
2399,4363,2399,4363,0,0,1,1
2400,197,36,197,12,0,1,1
2400,4363,2400,4363,0,0,1,1
2401,1249,1152,1249,1,1,2,1
2401,2143,258,2143,1,1,2,1
2401,4363,2401,4363,0,0,1,1
2402,373,164,373,6,0,1,1
2402,431,247,431,5,0,1,1
2402,4363,2402,4363,0,0,1,1
2403,491,439,491,4,0,1,1
2403,4363,2403,4363,0,0,1,1
2404,4363,2404,4363,0,0,1,1
2405,563,153,563,4,1,2,1
2405,4363,2405,4363,0,0,1,1
2406,4363,2406,4363,0,0,1,1
2406,19249,2406,19249,0,1,2,1
2407,4363,2407,4363,0,0,1,1
2408,409,363,409,5,0,1,1
2408,4363,2408,4363,0,0,1,1
2409,251,150,251,9,0,1,1
2409,4363,2409,4363,0,0,1,1
2409,19273,2409,19273,0,1,2,1
2410,4363,2410,4363,0,0,1,1
2411,3499,2411,3499,0,0,1,1
2411,4363,2411,4363,0,0,1,1
2412,827,758,827,2,1,2,1
2412,4363,2412,4363,0,0,1,1
2413,4363,2413,4363,0,0,1,1
2414,4363,2414,4363,0,0,1,1
2415,4363,2415,4363,0,0,1,1
2416,4363,2416,4363,0,0,1,1
2416,8969,2416,8969,0,1,2,1
2417,2099,318,2099,1,1,2,1
2417,4363,2417,4363,0,0,1,1
2417,14669,2417,14669,0,1,2,1
2418,4363,2418,4363,0,0,1,1
2419,601,15,601,4,0,1,1
2419,4363,2419,4363,0,0,1,1
2420,4363,2420,4363,0,0,1,1
2421,4363,2421,4363,0,0,1,1
2422,4363,2422,4363,0,0,1,1
2422,7933,2422,7933,0,1,2,1
2423,4363,2423,4363,0,0,1,1
2424,673,405,673,3,1,2,1
2424,4363,2424,4363,0,0,1,1
2425,1109,207,1109,2,0,1,1
2425,4363,2425,4363,0,0,1,1
2426,4363,2426,4363,0,0,1,1
2426,9109,2426,9109,0,1,2,1
2427,4363,2427,4363,0,0,1,1
2428,4363,2428,4363,0,0,1,1
2429,1997,432,1997,1,1,2,1
2429,2593,2429,2593,0,0,1,1
2429,3769,2429,3769,0,1,2,1
2429,4363,2429,4363,0,0,1,1
2430,4363,2430,4363,0,0,1,1
2430,19441,2430,19441,0,1,2,1
2431,269,10,269,9,0,1,1
2431,3169,2431,3169,0,1,2,1
2431,4363,2431,4363,0,0,1,1
2431,15161,2431,15161,0,1,2,1
2432,281,184,281,8,1,2,1
2432,367,230,367,6,1,2,1
2432,4363,2432,4363,0,0,1,1
2432,19457,2432,19457,0,1,2,1
2433,797,42,797,3,0,1,1
2433,4363,2433,4363,0,0,1,1
2434,269,13,269,9,0,1,1
2434,4363,2434,4363,0,0,1,1
2435,4363,2435,4363,0,0,1,1
2435,5689,2435,5689,0,1,2,1
2436,4363,2436,4363,0,0,1,1
2436,6827,2436,6827,0,0,1,1
2437,1327,1110,1327,1,1,2,1
2437,4363,2437,4363,0,0,1,1
2438,337,79,337,7,1,2,1
2438,4363,2438,4363,0,0,1,1
2439,4363,2439,4363,0,0,1,1
2440,4363,2440,4363,0,0,1,1
2441,383,143,383,6,0,1,1
2441,4363,2441,4363,0,0,1,1
2442,4363,2442,4363,0,0,1,1
2443,4363,2443,4363,0,0,1,1
2444,191,152,191,12,0,1,1
2444,2549,2444,2549,0,0,1,1
2444,4363,2444,4363,0,0,1,1
2445,229,155,229,10,0,1,1
2445,4363,2445,4363,0,0,1,1
2445,8573,2445,8573,0,1,2,1
2446,4363,2446,4363,0,0,1,1
2447,4363,2447,4363,0,0,1,1
2448,223,218,223,10,0,1,1
2448,4363,2448,4363,0,0,1,1
2449,4363,2449,4363,0,0,1,1
2450,4363,2450,4363,0,0,1,1
2450,22567,2450,22567,0,1,2,1
2451,379,177,379,6,0,1,1
2451,4363,2451,4363,0,0,1,1
2451,19609,2451,19609,0,1,2,1
2452,769,145,769,3,0,1,1
2452,4363,2452,4363,0,0,1,1
2453,4363,2453,4363,0,0,1,1
2454,4363,2454,4363,0,0,1,1
2455,4363,2455,4363,0,0,1,1
2455,25999,2455,25999,0,0,1,1
2456,4363,2456,4363,0,0,1,1
2457,4363,2457,4363,0,0,1,1
2458,577,150,577,4,1,2,1
2458,1021,416,1021,2,2,3,1
2458,1733,725,1733,1,1,2,1
2458,2767,2458,2767,0,0,1,1
2458,4363,2458,4363,0,0,1,1
2459,4363,2459,4363,0,0,1,1
2460,317,241,317,7,1,2,1
2460,4363,2460,4363,0,0,1,1
2461,4363,2461,4363,0,0,1,1
2462,4363,2462,4363,0,0,1,1
2462,4567,2462,4567,0,0,1,1
2463,227,193,227,10,0,1,1
2463,463,148,463,5,1,2,1
2463,4363,2463,4363,0,0,1,1
2464,4363,2464,4363,0,0,1,1
2465,4339,2465,4339,0,0,1,1
2465,4363,2465,4363,0,0,1,1
2466,4363,2466,4363,0,0,1,1
2466,19753,2466,19753,0,1,2,1
2467,4363,2467,4363,0,0,1,1
2468,2351,117,2351,1,0,1,1
2468,4363,2468,4363,0,0,1,1
2469,2953,2469,2953,0,1,2,1
2469,4363,2469,4363,0,0,1,1
2469,19753,2469,19753,0,1,2,1
2470,4363,2470,4363,0,0,1,1
2471,971,529,971,2,0,1,1
2471,4363,2471,4363,0,0,1,1
2472,431,317,431,5,0,1,1
2472,4363,2472,4363,0,0,1,1
2472,4441,2472,4441,0,0,1,1
2472,19777,2472,19777,0,1,2,1
2473,4363,2473,4363,0,0,1,1
2474,1151,172,1151,2,1,2,1
2474,4363,2474,4363,0,0,1,1
2474,19793,2474,19793,0,1,2,1
2475,2113,362,2113,1,0,1,1
2475,4363,2475,4363,0,0,1,1
2475,19801,2475,19801,0,1,2,1
2476,4363,2476,4363,0,0,1,1
2477,4003,2477,4003,0,1,2,1
2477,4363,2477,4363,0,0,1,1
2478,4363,2478,4363,0,0,1,1
2479,4363,2479,4363,0,0,1,1
2480,3271,2480,3271,0,1,2,1
2480,4363,2480,4363,0,0,1,1
2480,19841,2480,19841,0,1,2,1
2481,1217,47,1217,2,0,1,1
2481,4363,2481,4363,0,0,1,1
2482,4363,2482,4363,0,0,1,1
2483,571,199,571,4,0,1,1
2483,587,135,587,4,1,2,1
2483,4363,2483,4363,0,0,1,1
2484,4363,2484,4363,0,0,1,1
2485,191,2,191,13,0,1,1
2485,2711,2485,2711,0,1,2,1
2485,3001,2485,3001,0,2,3,1
2485,4363,2485,4363,0,0,1,1
2486,4363,2486,4363,0,0,1,1
2487,569,211,569,4,0,1,1
2487,4363,2487,4363,0,0,1,1
2488,4363,2488,4363,0,0,1,1
2489,4363,2489,4363,0,0,1,1
2489,19913,2489,19913,0,1,2,1
2490,4363,2490,4363,0,0,1,1
2491,4363,2491,4363,0,0,1,1
2492,1597,895,1597,1,0,1,1
2492,3923,2492,3923,0,1,2,1
2492,4363,2492,4363,0,0,1,1
2493,2719,2493,2719,0,1,2,1
2493,4363,2493,4363,0,0,1,1
2495,487,60,487,5,1,2,1
2495,887,721,887,2,2,3,1
2495,7177,2495,7177,0,0,1,1
2495,19961,2495,19961,0,1,2,1
2500,521,416,521,4,0,1,1
2502,1201,100,1201,2,0,1,1
2502,7001,2502,7001,0,0,1,1
2505,1231,43,1231,2,0,1,1
2505,1307,1198,1307,1,1,2,1
2505,2003,502,2003,1,1,2,1
2507,397,125,397,6,1,2,1
2507,21061,2507,21061,0,1,2,1
2510,2939,2510,2939,0,0,1,1
2512,5023,2512,5023,0,1,2,1
2513,269,92,269,9,0,1,1
2513,1459,1054,1459,1,0,1,1
2514,20113,2514,20113,0,1,2,1
2515,25409,2515,25409,0,0,1,1
2516,32077,2516,32077,0,0,1,1
2519,20011,2519,20011,0,2,3,1
2520,32563,2520,32563,0,0,1,1
2521,31033,2521,31033,0,0,1,1
2522,227,25,227,11,1,2,1
2522,20177,2522,20177,0,1,2,1
2525,317,306,317,7,0,1,1
2525,20201,2525,20201,0,1,2,1
2526,953,620,953,2,1,2,1
2526,2503,23,2503,1,0,1,1
2526,16411,2526,16411,0,1,2,1
2527,199,139,199,12,0,1,1
2527,557,299,557,4,1,2,1
2529,20233,2529,20233,0,1,2,1
2529,27673,2529,27673,0,0,1,1
2530,353,59,353,7,0,1,1
2530,8753,2530,8753,0,0,1,1
2531,20249,2531,20249,0,1,2,1
2532,4421,2532,4421,0,0,1,1
2532,11677,2532,11677,0,1,2,1
2534,2969,2534,2969,0,0,1,1
2534,3863,2534,3863,0,1,2,1
2534,22133,2534,22133,0,1,2,1
2536,1117,302,1117,2,1,2,1
2536,1123,290,1123,2,1,2,1
2537,503,22,503,5,0,1,1
2539,5779,2539,5779,0,0,1,1
2540,239,150,239,10,1,2,1
2540,6089,2540,6089,0,1,2,1
2541,239,151,239,10,1,2,1
2542,239,152,239,10,1,2,1
2543,239,153,239,10,1,2,1
2543,6563,2543,6563,0,0,1,1
2544,239,154,239,10,1,2,1
2544,20353,2544,20353,0,1,2,1
2545,239,155,239,10,1,2,1
2546,239,156,239,10,1,2,1
2546,20369,2546,20369,0,1,2,1
2547,239,157,239,10,1,2,1
2547,379,273,379,6,0,1,1
2547,521,463,521,4,0,1,1
2547,15217,2547,15217,0,0,1,1
2548,239,158,239,10,1,2,1
2548,761,265,761,3,0,1,1
2548,9749,2548,9749,0,1,2,1
2549,239,159,239,10,1,2,1
2549,20393,2549,20393,0,1,2,1
2550,239,160,239,10,0,1,1
2550,5107,2550,5107,0,0,1,1
2551,239,161,239,10,0,1,1
2551,683,502,683,3,0,1,1
2552,239,162,239,10,0,1,1
2552,379,278,379,6,0,1,1
2553,239,163,239,10,0,1,1
2553,421,27,421,6,0,1,1
2553,4649,2553,4649,0,0,1,1
2554,239,164,239,10,0,1,1
2555,239,165,239,10,0,1,1
2555,20441,2555,20441,0,1,2,1
2557,1523,1034,1523,1,0,1,1
2558,4679,2558,4679,0,0,1,1
2559,20693,2559,20693,0,1,2,1
2559,21587,2559,21587,0,1,2,1
2560,1601,959,1601,1,0,1,1
2560,1709,851,1709,1,0,1,1
2560,14543,2560,14543,0,0,1,1
2562,1949,613,1949,1,1,2,1
2562,5227,2562,5227,0,0,1,1
2563,32987,2563,32987,0,0,1,1
2567,233,4,233,11,0,1,1
2567,4787,2567,4787,0,1,2,1
2568,28703,2568,28703,0,0,1,1
2570,23293,2570,23293,0,1,2,1
2573,4099,2573,4099,0,1,2,1
2574,1163,248,1163,2,1,2,1
2575,523,483,523,4,0,1,1
2576,2381,195,2381,1,0,1,1
2576,3251,2576,3251,0,0,1,1
2576,30697,2576,30697,0,0,1,1
2578,10979,2578,10979,0,1,2,1
2579,10357,2579,10357,0,1,2,1
2580,20641,2580,20641,0,1,2,1
2582,4789,2582,4789,0,0,1,1
2583,1231,121,1231,2,0,1,1
2583,11159,2583,11159,0,1,2,1
2584,1499,1085,1499,1,0,1,1
2584,8053,2584,8053,0,1,2,1
2585,1889,696,1889,1,0,1,1
2585,20681,2585,20681,0,1,2,1
2589,24247,2589,24247,0,1,2,1
2590,193,81,193,13,1,2,1
2590,1709,881,1709,1,1,2,1
2592,23981,2592,23981,0,1,2,1
2593,1093,407,1093,2,0,1,1
2594,313,90,313,8,0,1,1
2594,5927,2594,5927,0,0,1,1
2594,31627,2594,31627,0,0,1,1
2595,1033,529,1033,2,1,2,1
2595,1553,1042,1553,1,0,1,1
2595,5881,2595,5881,0,0,1,1
2597,277,104,277,9,1,2,1
2598,331,281,331,7,0,1,1
2600,6761,2600,6761,0,1,2,1
2600,31729,2600,31729,0,0,1,1
2601,4289,2601,4289,0,1,2,1
2602,1721,881,1721,1,1,2,1
2606,1471,1135,1471,1,0,1,1
2611,10709,2611,10709,0,1,2,1
2612,20897,2612,20897,0,1,2,1
2620,199,33,199,13,1,2,1
2623,1277,69,1277,2,0,1,1
2625,379,351,379,6,0,1,1
2625,21001,2625,21001,0,1,2,1
2627,283,80,283,9,1,2,1
2628,2017,611,2017,1,1,2,1
2628,4327,2628,4327,0,1,2,1
2628,27739,2628,27739,0,0,1,1
2629,4637,2629,4637,0,0,1,1
2630,1621,1009,1621,1,1,2,1
2630,13367,2630,13367,0,0,1,1
2634,21647,2634,21647,0,1,2,1
2635,191,152,191,13,0,1,1
2635,251,125,251,10,0,1,1
2635,3863,2635,3863,0,0,1,1
2636,499,141,499,5,1,2,1
2636,547,448,547,4,2,3,1
2636,21089,2636,21089,0,1,2,1
2640,1151,338,1151,2,0,1,1
2640,18439,2640,18439,0,1,2,1
2644,439,10,439,6,0,1,1
2644,31657,2644,31657,0,0,1,1
2648,191,165,191,13,0,1,1
2649,1571,1078,1571,1,0,1,1
2656,347,227,347,7,1,2,1
2656,25037,2656,25037,0,1,2,1
2658,223,205,223,11,1,2,1
2658,337,299,337,7,0,1,1
2660,1301,58,1301,2,0,1,1
2660,10607,2660,10607,0,1,2,1
2661,28603,2661,28603,0,0,1,1
2664,21313,2664,21313,0,1,2,1
2665,2801,2665,2801,0,0,1,1
2665,4099,2665,4099,0,1,2,1
2667,2089,578,2089,1,1,2,1
2667,2141,526,2141,1,1,2,1
2669,3457,2669,3457,0,0,1,1
2670,439,36,439,6,0,1,1
2671,223,218,223,11,0,1,1
2671,281,142,281,9,1,2,1
2672,19387,2672,19387,0,2,3,1
2673,373,62,373,7,1,2,1
2673,3457,2673,3457,0,0,1,1
2674,229,155,229,11,0,1,1
2674,1973,701,1973,1,0,1,1
2675,21401,2675,21401,0,1,2,1
2676,191,2,191,14,0,1,1
2676,11093,2676,11093,0,1,2,1
2677,883,28,883,3,0,1,1
2680,24631,2680,24631,0,1,2,1
2681,601,277,601,4,0,1,1
2686,11897,2686,11897,0,1,2,1
2687,503,172,503,5,0,1,1
2687,13963,2687,13963,0,0,1,1
2688,2719,2688,2719,0,0,1,1
2690,227,193,227,11,0,1,1
2690,21521,2690,21521,0,1,2,1
2691,541,527,541,4,0,1,1
2696,21569,2696,21569,0,1,2,1
2699,22531,2699,22531,0,1,2,1
2700,269,10,269,10,0,1,1
2700,21601,2700,21601,0,1,2,1
2701,1567,1134,1567,1,0,1,1
2703,269,13,269,10,0,1,1
2703,1543,1160,1543,1,1,2,1
2703,3083,2703,3083,0,0,1,1
2707,601,303,601,4,1,2,1
2707,8011,2707,8011,0,0,1,1
2708,5651,2708,5651,0,0,1,1
2710,26489,2710,26489,0,1,2,1
2711,1013,685,1013,2,0,1,1
2713,281,184,281,9,1,2,1
2714,467,379,467,5,2,3,1
2714,21713,2714,21713,0,1,2,1
2716,4549,2716,4549,0,0,1,1
2717,21737,2717,21737,0,1,2,1
2718,863,129,863,3,1,2,1
2720,20693,2720,20693,0,2,3,1
2724,607,296,607,4,0,1,1
2725,24691,2725,24691,0,1,2,1
2727,21817,2727,21817,0,1,2,1
2729,18719,2729,18719,0,1,2,1
2730,21841,2730,21841,0,1,2,1
2732,347,303,347,7,0,1,1
2732,373,121,373,7,1,2,1
2732,461,427,461,5,0,1,1
2732,557,504,557,4,1,2,1
2733,1699,1034,1699,1,1,2,1
2735,619,259,619,4,1,2,1
2735,21881,2735,21881,0,1,2,1
2736,5437,2736,5437,0,1,2,1
2737,191,63,191,14,1,2,1
2738,1033,672,1033,2,1,2,1
2738,3001,2738,3001,0,1,2,1
2740,487,305,487,5,1,2,1
2740,643,168,643,4,1,2,1
2740,2377,363,2377,1,1,2,1
2741,433,143,433,6,1,2,1
2741,21929,2741,21929,0,1,2,1
2743,701,640,701,3,1,2,1
2743,5413,2743,5413,0,1,2,1
2744,3191,2744,3191,0,0,1,1
2748,2687,61,2687,1,0,1,1
2748,15329,2748,15329,0,0,1,1
2751,353,280,353,7,0,1,1
2751,5531,2751,5531,0,0,1,1
2752,373,141,373,7,1,2,1
2752,8707,2752,8707,0,1,2,1
2755,21569,2755,21569,0,2,3,1
2757,1567,1190,1567,1,1,2,1
2757,18493,2757,18493,0,1,2,1
2758,379,105,379,7,1,2,1
2758,877,127,877,3,1,2,1
2759,1039,681,1039,2,1,2,1
2759,22073,2759,22073,0,1,2,1
2760,757,489,757,3,1,2,1
2763,2287,476,2287,1,1,2,1
2763,26557,2763,26557,0,1,2,1
2765,839,248,839,3,0,1,1
2767,331,119,331,8,0,1,1
2769,22153,2769,22153,0,1,2,1
2770,523,155,523,5,0,1,1
2771,701,668,701,3,0,1,1
2771,1811,960,1811,1,1,2,1
2773,379,120,379,7,1,2,1
2773,431,187,431,6,0,1,1
2774,599,378,599,4,1,2,1
2774,2647,127,2647,1,0,1,1
2775,373,164,373,7,0,1,1
2776,35753,2776,35753,0,0,1,1
2777,7621,2777,7621,0,0,1,1
2778,661,134,661,4,1,2,1
2779,16273,2779,16273,0,0,1,1
2781,571,497,571,4,0,1,1
2782,2797,2782,2797,0,0,1,1
2783,193,81,193,14,1,2,1
2785,2609,176,2609,1,0,1,1
2787,23021,2787,23021,0,1,2,1
2788,13627,2788,13627,0,1,2,1
2789,1187,415,1187,2,0,1,1
2791,5113,2791,5113,0,0,1,1
2793,2441,352,2441,1,1,2,1
2793,22937,2793,22937,0,1,2,1
2795,211,52,211,13,1,2,1
2798,317,262,317,8,2,3,1
2799,367,230,367,7,1,2,1
2799,1187,425,1187,2,0,1,1
2800,233,4,233,12,0,1,1
2801,22409,2801,22409,0,1,2,1
2802,1289,224,1289,2,0,1,1
2802,36109,2802,36109,0,0,1,1
2805,509,260,509,5,1,2,1
2806,461,40,461,6,0,1,1
2809,26987,2809,26987,0,1,2,1
2812,227,88,227,12,0,1,1
2812,883,163,883,3,0,1,1
2812,1889,923,1889,1,0,1,1
2813,227,89,227,12,0,1,1
2813,33013,2813,33013,0,0,1,1
2814,227,90,227,12,0,1,1
2815,12641,2815,12641,0,1,2,1
2816,719,659,719,3,1,2,1
2816,1237,342,1237,2,1,2,1
2817,409,363,409,6,0,1,1
2817,719,660,719,3,1,2,1
2817,21751,2817,21751,0,2,3,1
2821,653,209,653,4,1,2,1
2821,12899,2821,12899,0,1,2,1
2822,349,30,349,8,0,1,1
2824,3433,2824,3433,0,2,3,1
2828,31271,2828,31271,0,0,1,1
2829,3833,2829,3833,0,0,1,1
2830,379,177,379,7,0,1,1
2830,13627,2830,13627,0,1,2,1
2831,587,483,587,4,2,3,1
2831,3391,2831,3391,0,1,2,1
2832,263,202,263,10,1,2,1
2832,523,217,523,5,2,3,1
2839,883,190,883,3,1,2,1
2840,22721,2840,22721,0,1,2,1
2842,317,306,317,8,0,1,1
2844,2113,731,2113,1,0,1,1
2846,421,320,421,6,1,2,1
2846,677,138,677,4,1,2,1
2846,811,413,811,3,1,2,1
2846,17489,2846,17489,0,1,2,1
2849,3079,2849,3079,0,0,1,1
2852,211,109,211,13,1,2,1
2853,31981,2853,31981,0,0,1,1
2857,877,226,877,3,1,2,1
2860,587,512,587,4,0,1,1
2862,761,579,761,3,1,2,1
2865,2861,4,2861,1,0,1,1
2865,22921,2865,22921,0,1,2,1
2867,22937,2867,22937,0,1,2,1
2869,3547,2869,3547,0,2,3,1
2870,6997,2870,6997,0,2,3,1
2870,36899,2870,36899,0,0,1,1
2871,11497,2871,11497,0,1,2,1
2872,2777,95,2777,1,0,1,1
2872,24979,2872,24979,0,1,2,1
2877,2383,494,2383,1,1,2,1
2880,23041,2880,23041,0,1,2,1
2881,677,173,677,4,1,2,1
2882,23057,2882,23057,0,1,2,1
2883,283,53,283,10,0,1,1
2883,1621,1262,1621,1,0,1,1
2885,23081,2885,23081,0,1,2,1
2886,251,125,251,11,0,1,1
2887,199,101,199,14,1,2,1
2887,6163,2887,6163,0,0,1,1
2889,439,255,439,6,0,1,1
2889,751,636,751,3,0,1,1
2889,1627,1262,1627,1,0,1,1
2891,757,620,757,3,2,3,1
2891,25013,2891,25013,0,1,2,1
2894,223,218,223,12,0,1,1
2894,491,439,491,5,0,1,1
2897,647,309,647,4,0,1,1
2897,1237,423,1237,2,0,1,1
2899,1409,81,1409,2,0,1,1
2900,643,328,643,4,1,2,1
2900,1499,1401,1499,1,0,1,1
2900,3847,2900,3847,0,1,2,1
2902,2357,545,2357,1,1,2,1
2903,229,155,229,12,0,1,1
2903,431,317,431,6,0,1,1
2904,953,45,953,3,0,1,1
2907,313,90,313,9,0,1,1
2909,631,385,631,4,1,2,1
2910,2879,31,2879,1,0,1,1
2910,7817,2910,7817,0,0,1,1
2910,24071,2910,24071,0,1,2,1
2913,23189,2913,23189,0,2,3,1
2915,1061,793,1061,2,0,1,1
2915,23321,2915,23321,0,1,2,1
2916,2281,635,2281,1,1,2,1
2917,227,193,227,12,0,1,1
2917,239,49,239,12,1,2,1
2919,839,402,839,3,0,1,1
2921,233,125,233,12,1,2,1
2921,4673,2921,4673,0,1,2,1
2922,4673,2922,4673,0,1,2,1
2923,523,308,523,5,0,1,1
2923,4673,2923,4673,0,1,2,1
2924,239,56,239,12,1,2,1
2924,4673,2924,4673,0,1,2,1
2925,4673,2925,4673,0,1,2,1
2926,379,273,379,7,0,1,1
2926,4673,2926,4673,0,1,2,1
2927,4673,2927,4673,0,1,2,1
2928,4673,2928,4673,0,1,2,1
2929,331,281,331,8,0,1,1
2929,4673,2929,4673,0,1,2,1
2930,4673,2930,4673,0,1,2,1
2931,379,278,379,7,0,1,1
2931,4673,2931,4673,0,1,2,1
2932,4673,2932,4673,0,1,2,1
2933,4673,2933,4673,0,1,2,1
2934,4673,2934,4673,0,1,2,1
2934,23473,2934,23473,0,1,2,1
2935,4127,2935,4127,0,1,2,1
2935,4673,2935,4673,0,1,2,1
2935,20021,2935,20021,0,1,2,1
2936,571,81,571,5,2,3,1
2936,3203,2936,3203,0,1,2,1
2936,4673,2936,4673,0,1,2,1
2937,4673,2937,4673,0,1,2,1
2937,23497,2937,23497,0,1,2,1
2938,4673,2938,4673,0,1,2,1
2939,983,973,983,2,0,1,1
2939,4673,2939,4673,0,1,2,1
2940,2579,361,2579,1,2,3,1
2940,4673,2940,4673,0,1,2,1
2941,4673,2941,4673,0,1,2,1
2942,4673,2942,4673,0,1,2,1
2942,23537,2942,23537,0,1,2,1
2943,4673,2943,4673,0,1,2,1
2944,733,12,733,4,0,1,1
2944,4673,2944,4673,0,1,2,1
2945,4673,2945,4673,0,1,2,1
2945,5867,2945,5867,0,1,2,1
2946,4673,2946,4673,0,1,2,1
2947,4673,2947,4673,0,1,2,1
2947,9391,2947,9391,0,1,2,1
2948,4673,2948,4673,0,1,2,1
2949,4673,2949,4673,0,1,2,1
2949,23593,2949,23593,0,1,2,1
2950,4673,2950,4673,0,1,2,1
2951,2203,748,2203,1,0,1,1
2951,4673,2951,4673,0,1,2,1
2951,36821,2951,36821,0,0,1,1
2952,4673,2952,4673,0,1,2,1
2953,4673,2953,4673,0,1,2,1
2954,2557,397,2557,1,1,2,1
2954,4673,2954,4673,0,1,2,1
2954,23633,2954,23633,0,1,2,1
2955,4091,2955,4091,0,0,1,1
2955,4673,2955,4673,0,1,2,1
2955,13477,2955,13477,0,1,2,1
2956,4673,2956,4673,0,1,2,1
2956,5861,2956,5861,0,1,2,1
2957,4673,2957,4673,0,1,2,1
2958,263,65,263,11,1,2,1
2958,4673,2958,4673,0,1,2,1
2959,4673,2959,4673,0,1,2,1
2960,2683,277,2683,1,1,2,1
2960,4673,2960,4673,0,1,2,1
2961,4673,2961,4673,0,1,2,1
2961,23689,2961,23689,0,1,2,1
2962,4673,2962,4673,0,1,2,1
2963,4073,2963,4073,0,0,1,1
2963,4673,2963,4673,0,1,2,1
2964,4673,2964,4673,0,1,2,1
2965,4673,2965,4673,0,1,2,1
2966,811,533,811,3,1,2,1
2966,1811,1155,1811,1,1,2,1
2966,3187,2966,3187,0,0,1,1
2966,4673,2966,4673,0,1,2,1
2967,4673,2967,4673,0,1,2,1
2968,4673,2968,4673,0,1,2,1
2969,223,70,223,13,1,2,1
2969,269,10,269,11,0,1,1
2969,4673,2969,4673,0,1,2,1
2969,5153,2969,5153,0,0,1,1
2969,23753,2969,23753,0,1,2,1
2969,24733,2969,24733,0,1,2,1
2970,4673,2970,4673,0,1,2,1
2970,4751,2970,4751,0,1,2,1
2970,23761,2970,23761,0,1,2,1
2971,4673,2971,4673,0,1,2,1
2971,4751,2971,4751,0,1,2,1
2972,269,13,269,11,0,1,1
2972,4673,2972,4673,0,1,2,1
2972,4751,2972,4751,0,1,2,1
2973,283,143,283,10,1,2,1
2973,4673,2973,4673,0,1,2,1
2973,4751,2973,4751,0,1,2,1
2974,421,27,421,7,0,1,1
2974,4673,2974,4673,0,1,2,1
2974,4751,2974,4751,0,1,2,1
2975,2131,844,2131,1,0,1,1
2975,4673,2975,4673,0,1,2,1
2975,4751,2975,4751,0,1,2,1
2976,673,284,673,4,1,2,1
2976,4289,2976,4289,0,0,1,1
2976,4673,2976,4673,0,1,2,1
2976,4751,2976,4751,0,1,2,1
2977,4673,2977,4673,0,1,2,1
2977,4751,2977,4751,0,1,2,1
2978,4673,2978,4673,0,1,2,1
2978,4751,2978,4751,0,1,2,1
2978,34211,2978,34211,0,0,1,1
2979,3821,2979,3821,0,0,1,1
2979,4673,2979,4673,0,1,2,1
2979,4751,2979,4751,0,1,2,1
2980,4673,2980,4673,0,1,2,1
2980,4751,2980,4751,0,1,2,1
2980,7351,2980,7351,0,2,3,1
2981,4673,2981,4673,0,1,2,1
2981,4751,2981,4751,0,1,2,1
2982,4673,2982,4673,0,1,2,1
2982,4751,2982,4751,0,1,2,1
2982,10099,2982,10099,0,0,1,1
2982,23857,2982,23857,0,1,2,1
2983,4673,2983,4673,0,1,2,1
2983,4751,2983,4751,0,1,2,1
2984,4673,2984,4673,0,1,2,1
2984,4751,2984,4751,0,1,2,1
2984,23873,2984,23873,0,1,2,1
2985,4673,2985,4673,0,1,2,1
2985,4751,2985,4751,0,1,2,1
2986,4673,2986,4673,0,1,2,1
2986,4751,2986,4751,0,1,2,1
2987,4673,2987,4673,0,1,2,1
2987,4751,2987,4751,0,1,2,1
2987,7901,2987,7901,0,1,2,1
2988,4673,2988,4673,0,1,2,1
2988,4751,2988,4751,0,1,2,1
2989,4177,2989,4177,0,0,1,1
2989,4673,2989,4673,0,1,2,1
2989,4751,2989,4751,0,1,2,1
2989,8233,2989,8233,0,0,1,1
2989,17519,2989,17519,0,0,1,1
2990,211,36,211,14,0,1,1
2990,4673,2990,4673,0,1,2,1
2990,4751,2990,4751,0,1,2,1
2991,1597,1394,1597,1,0,1,1
2991,4673,2991,4673,0,1,2,1
2991,4751,2991,4751,0,1,2,1
2991,23929,2991,23929,0,1,2,1
2992,4673,2992,4673,0,1,2,1
2992,4751,2992,4751,0,1,2,1
2993,241,101,241,12,1,2,1
2993,4673,2993,4673,0,1,2,1
2993,4751,2993,4751,0,1,2,1
2993,5717,2993,5717,0,1,2,1
2994,241,102,241,12,1,2,1
2994,281,184,281,10,1,2,1
2994,4673,2994,4673,0,1,2,1
2994,4751,2994,4751,0,1,2,1
2995,227,44,227,13,0,1,1
2995,241,103,241,12,1,2,1
2995,337,299,337,8,0,1,1
2995,4673,2995,4673,0,1,2,1
2995,4751,2995,4751,0,1,2,1
2996,241,104,241,12,0,1,1
2996,4673,2996,4673,0,1,2,1
2996,4751,2996,4751,0,1,2,1
2996,38119,2996,38119,0,0,1,1
2997,241,105,241,12,0,1,1
2997,1151,695,1151,2,1,2,1
2997,4673,2997,4673,0,1,2,1
2997,4751,2997,4751,0,1,2,1
2998,241,106,241,12,0,1,1
2998,4673,2998,4673,0,1,2,1
2998,4751,2998,4751,0,1,2,1
2999,241,107,241,12,0,1,1
2999,4129,2999,4129,0,0,1,1
2999,4673,2999,4673,0,1,2,1
2999,4751,2999,4751,0,1,2,1
3000,241,108,241,12,0,1,1
3000,4673,3000,4673,0,1,2,1
3000,4751,3000,4751,0,1,2,1
3001,241,109,241,12,0,1,1
3001,4673,3001,4673,0,1,2,1
3001,4751,3001,4751,0,1,2,1
3001,5881,3001,5881,0,1,2,1
3002,241,110,241,12,0,1,1
3002,739,46,739,4,0,1,1
3002,3823,3002,3823,0,0,1,1
3002,4673,3002,4673,0,1,2,1
3002,4751,3002,4751,0,1,2,1
3003,241,111,241,12,0,1,1
3003,347,227,347,8,1,2,1
3003,907,282,907,3,1,2,1
3003,4673,3003,4673,0,1,2,1
3003,4751,3003,4751,0,1,2,1
3004,241,112,241,12,0,1,1
3004,379,351,379,7,0,1,1
3004,4673,3004,4673,0,1,2,1
3004,4751,3004,4751,0,1,2,1
3005,241,113,241,12,0,1,1
3005,521,400,521,5,1,2,1
3005,4673,3005,4673,0,1,2,1
3005,4751,3005,4751,0,1,2,1
3005,32801,3005,32801,0,0,1,1
3006,241,114,241,12,0,1,1
3006,4673,3006,4673,0,1,2,1
3006,4751,3006,4751,0,1,2,1
3007,241,115,241,12,0,1,1
3007,1031,945,1031,2,1,2,1
3007,4673,3007,4673,0,1,2,1
3007,4751,3007,4751,0,1,2,1
3008,241,116,241,12,0,1,1
3008,4673,3008,4673,0,1,2,1
3008,4751,3008,4751,0,1,2,1
3009,241,117,241,12,0,1,1
3009,4673,3009,4673,0,1,2,1
3009,4751,3009,4751,0,1,2,1
3010,241,118,241,12,0,1,1
3010,4673,3010,4673,0,1,2,1
3010,4751,3010,4751,0,1,2,1
3010,22171,3010,22171,0,2,3,1
3011,241,119,241,12,0,1,1
3011,4673,3011,4673,0,1,2,1
3011,4751,3011,4751,0,1,2,1
3012,241,120,241,12,0,1,1
3012,4673,3012,4673,0,1,2,1
3012,4751,3012,4751,0,1,2,1
3012,11831,3012,11831,0,1,2,1
3013,2843,170,2843,1,0,1,1
3013,4673,3013,4673,0,1,2,1
3013,4751,3013,4751,0,1,2,1
3014,587,79,587,5,2,3,1
3014,4673,3014,4673,0,1,2,1
3014,4751,3014,4751,0,1,2,1
3014,5923,3014,5923,0,1,2,1
3015,4673,3015,4673,0,1,2,1
3015,4751,3015,4751,0,1,2,1
3016,4673,3016,4673,0,1,2,1
3016,4751,3016,4751,0,1,2,1
3017,223,118,223,13,1,2,1
3017,4673,3017,4673,0,1,2,1
3017,4723,3017,4723,0,1,2,1
3017,4751,3017,4751,0,1,2,1
3017,24137,3017,24137,0,1,2,1
3018,4673,3018,4673,0,1,2,1
3018,4751,3018,4751,0,1,2,1
3019,359,147,359,8,2,3,1
3019,4673,3019,4673,0,1,2,1
3019,4751,3019,4751,0,1,2,1
3020,601,15,601,5,0,1,1
3020,4673,3020,4673,0,1,2,1
3020,4751,3020,4751,0,1,2,1
3021,521,416,521,5,0,1,1
3021,4673,3021,4673,0,1,2,1
3021,4751,3021,4751,0,1,2,1
3021,24169,3021,24169,0,1,2,1
3022,227,71,227,13,1,2,1
3022,4673,3022,4673,0,1,2,1
3022,4751,3022,4751,0,1,2,1
3022,10007,3022,10007,0,1,2,1
3023,4673,3023,4673,0,1,2,1
3023,4751,3023,4751,0,1,2,1
3024,4673,3024,4673,0,1,2,1
3024,4751,3024,4751,0,1,2,1
3025,4673,3025,4673,0,1,2,1
3025,4751,3025,4751,0,1,2,1
3026,4673,3026,4673,0,1,2,1
3026,4751,3026,4751,0,1,2,1
3027,4673,3027,4673,0,1,2,1
3027,4751,3027,4751,0,1,2,1
3028,1103,822,1103,2,0,1,1
3028,4673,3028,4673,0,1,2,1
3028,4751,3028,4751,0,1,2,1
3029,4673,3029,4673,0,1,2,1
3029,4751,3029,4751,0,1,2,1
3029,30859,3029,30859,0,0,1,1
3030,4673,3030,4673,0,1,2,1
3030,4751,3030,4751,0,1,2,1
3031,4673,3031,4673,0,1,2,1
3031,4751,3031,4751,0,1,2,1
3032,4673,3032,4673,0,1,2,1
3032,4751,3032,4751,0,1,2,1
3033,233,4,233,13,0,1,1
3033,271,52,271,11,0,1,1
3033,4673,3033,4673,0,1,2,1
3033,4751,3033,4751,0,1,2,1
3034,1013,1008,1013,2,0,1,1
3034,4673,3034,4673,0,1,2,1
3034,4751,3034,4751,0,1,2,1
3035,4673,3035,4673,0,1,2,1
3035,4751,3035,4751,0,1,2,1
3036,4549,3036,4549,0,0,1,1
3036,4673,3036,4673,0,1,2,1
3036,4751,3036,4751,0,1,2,1
3037,4673,3037,4673,0,1,2,1
3037,4751,3037,4751,0,1,2,1
3038,4673,3038,4673,0,1,2,1
3038,4751,3038,4751,0,1,2,1
3039,4673,3039,4673,0,1,2,1
3039,4751,3039,4751,0,1,2,1
3040,503,22,503,6,0,1,1
3040,4673,3040,4673,0,1,2,1
3040,4751,3040,4751,0,1,2,1
3041,4673,3041,4673,0,1,2,1
3041,4751,3041,4751,0,1,2,1
3041,12239,3041,12239,0,1,2,1
3042,347,266,347,8,1,2,1
3042,4673,3042,4673,0,1,2,1
3042,4751,3042,4751,0,1,2,1
3043,4673,3043,4673,0,1,2,1
3043,4751,3043,4751,0,1,2,1
3043,33053,3043,33053,0,0,1,1
3044,4673,3044,4673,0,1,2,1
3044,4751,3044,4751,0,1,2,1
3045,947,204,947,3,1,2,1
3045,971,132,971,3,2,3,1
3045,4673,3045,4673,0,1,2,1
3045,4751,3045,4751,0,1,2,1
3046,3049,3046,3049,0,0,1,1
3046,4673,3046,4673,0,1,2,1
3046,4751,3046,4751,0,1,2,1
3047,4673,3047,4673,0,1,2,1
3047,4751,3047,4751,0,1,2,1
3048,4483,3048,4483,0,0,1,1
3048,4673,3048,4673,0,1,2,1
3048,4751,3048,4751,0,1,2,1
3049,461,283,461,6,1,2,1
3049,1093,863,1093,2,0,1,1
3049,4673,3049,4673,0,1,2,1
3049,4751,3049,4751,0,1,2,1
3050,4673,3050,4673,0,1,2,1
3050,4751,3050,4751,0,1,2,1
3051,463,273,463,6,0,1,1
3051,4673,3051,4673,0,1,2,1
3051,4751,3051,4751,0,1,2,1
3052,1289,474,1289,2,0,1,1
3052,4673,3052,4673,0,1,2,1
3052,4751,3052,4751,0,1,2,1
3052,24917,3052,24917,0,1,2,1
3053,1873,1180,1873,1,1,2,1
3053,4673,3053,4673,0,1,2,1
3053,4751,3053,4751,0,1,2,1
3054,331,75,331,9,1,2,1
3054,4673,3054,4673,0,1,2,1
3054,4751,3054,4751,0,1,2,1
3055,4673,3055,4673,0,1,2,1
3055,4751,3055,4751,0,1,2,1
3056,4673,3056,4673,0,1,2,1
3056,4751,3056,4751,0,1,2,1
3057,587,122,587,5,1,2,1
3057,4673,3057,4673,0,1,2,1
3057,4751,3057,4751,0,1,2,1
3058,4673,3058,4673,0,1,2,1
3058,4751,3058,4751,0,1,2,1
3059,4673,3059,4673,0,1,2,1
3059,4751,3059,4751,0,1,2,1
3060,4673,3060,4673,0,1,2,1
3060,4751,3060,4751,0,1,2,1
3061,4673,3061,4673,0,1,2,1
3061,4751,3061,4751,0,1,2,1
3062,1571,1491,1571,1,0,1,1
3062,4673,3062,4673,0,1,2,1
3062,4751,3062,4751,0,1,2,1
3063,593,98,593,5,1,2,1
3063,1361,341,1361,2,1,2,1
3063,4673,3063,4673,0,1,2,1
3063,4751,3063,4751,0,1,2,1
3064,4079,3064,4079,0,1,2,1
3064,4673,3064,4673,0,1,2,1
3064,4751,3064,4751,0,1,2,1
3065,4673,3065,4673,0,1,2,1
3065,4751,3065,4751,0,1,2,1
3066,4673,3066,4673,0,1,2,1
3066,4751,3066,4751,0,1,2,1
3067,331,88,331,9,1,2,1
3067,3659,3067,3659,0,1,2,1
3067,4673,3067,4673,0,1,2,1
3067,4751,3067,4751,0,1,2,1
3068,521,463,521,5,0,1,1
3068,4673,3068,4673,0,1,2,1
3068,4751,3068,4751,0,1,2,1
3069,701,265,701,4,1,2,1
3069,4673,3069,4673,0,1,2,1
3069,4751,3069,4751,0,1,2,1
3070,4673,3070,4673,0,1,2,1
3070,4751,3070,4751,0,1,2,1
3071,379,39,379,8,1,2,1
3071,4673,3071,4673,0,1,2,1
3071,4751,3071,4751,0,1,2,1
3072,4673,3072,4673,0,1,2,1
3072,4751,3072,4751,0,1,2,1
3073,4673,3073,4673,0,1,2,1
3073,4751,3073,4751,0,1,2,1
3074,4673,3074,4673,0,1,2,1
3074,4751,3074,4751,0,1,2,1
3074,9043,3074,9043,0,0,1,1
3074,31583,3074,31583,0,0,1,1
3075,4673,3075,4673,0,1,2,1
3075,4751,3075,4751,0,1,2,1
3076,4673,3076,4673,0,1,2,1
3076,4751,3076,4751,0,1,2,1
3077,4673,3077,4673,0,1,2,1
3077,4751,3077,4751,0,1,2,1
3078,251,66,251,12,1,2,1
3078,4673,3078,4673,0,1,2,1
3078,4751,3078,4751,0,1,2,1
3079,4673,3079,4673,0,1,2,1
3079,4751,3079,4751,0,1,2,1
3079,26833,3079,26833,0,1,2,1
3080,4673,3080,4673,0,1,2,1
3080,4751,3080,4751,0,1,2,1
3081,419,148,419,7,0,1,1
3081,4673,3081,4673,0,1,2,1
3081,4751,3081,4751,0,1,2,1
3082,1823,1259,1823,1,0,1,1
3082,4673,3082,4673,0,1,2,1
3082,4751,3082,4751,0,1,2,1
3082,6367,3082,6367,0,0,1,1
3083,439,10,439,7,0,1,1
3083,761,39,761,4,0,1,1
3083,4673,3083,4673,0,1,2,1
3083,4751,3083,4751,0,1,2,1
3084,373,100,373,8,1,2,1
3084,4673,3084,4673,0,1,2,1
3084,4751,3084,4751,0,1,2,1
3085,1553,1532,1553,1,0,1,1
3085,4673,3085,4673,0,1,2,1
3085,4751,3085,4751,0,1,2,1
3086,373,102,373,8,1,2,1
3086,4673,3086,4673,0,1,2,1
3086,4751,3086,4751,0,1,2,1
3087,4673,3087,4673,0,1,2,1
3087,4751,3087,4751,0,1,2,1
3087,24697,3087,24697,0,1,2,1
3088,4673,3088,4673,0,1,2,1
3088,4751,3088,4751,0,1,2,1
3089,4673,3089,4673,0,1,2,1
3089,4751,3089,4751,0,1,2,1
3089,17981,3089,17981,0,0,1,1
3090,4673,3090,4673,0,1,2,1
3090,4751,3090,4751,0,1,2,1
3091,4673,3091,4673,0,1,2,1
3091,4751,3091,4751,0,1,2,1
3092,233,63,233,13,1,2,1
3092,4673,3092,4673,0,1,2,1
3092,4751,3092,4751,0,1,2,1
3092,5783,3092,5783,0,1,2,1
3093,4673,3093,4673,0,1,2,1
3093,4751,3093,4751,0,1,2,1
3094,4673,3094,4673,0,1,2,1
3094,4751,3094,4751,0,1,2,1
3094,6121,3094,6121,0,1,2,1
3095,4673,3095,4673,0,1,2,1
3095,4751,3095,4751,0,1,2,1
3096,4673,3096,4673,0,1,2,1
3096,4751,3096,4751,0,1,2,1
3097,4673,3097,4673,0,1,2,1
3097,4751,3097,4751,0,1,2,1
3098,523,483,523,5,0,1,1
3098,2011,1087,2011,1,0,1,1
3098,4673,3098,4673,0,1,2,1
3098,4751,3098,4751,0,1,2,1
3099,4673,3099,4673,0,1,2,1
3099,4751,3099,4751,0,1,2,1
3099,24793,3099,24793,0,1,2,1
3100,4673,3100,4673,0,1,2,1
3100,4751,3100,4751,0,1,2,1
3101,4673,3101,4673,0,1,2,1
3101,4751,3101,4751,0,1,2,1
3101,13729,3101,13729,0,1,2,1
3101,24809,3101,24809,0,1,2,1
3102,4673,3102,4673,0,1,2,1
3102,4751,3102,4751,0,1,2,1
3103,4673,3103,4673,0,1,2,1
3103,4751,3103,4751,0,1,2,1
3103,35803,3103,35803,0,0,1,1
3104,353,280,353,8,0,1,1
3104,4673,3104,4673,0,1,2,1
3104,4751,3104,4751,0,1,2,1
3104,17107,3104,17107,0,0,1,1
3105,4673,3105,4673,0,1,2,1
3105,4751,3105,4751,0,1,2,1
3106,653,494,653,4,1,2,1
3106,4673,3106,4673,0,1,2,1
3106,4751,3106,4751,0,1,2,1
3106,10723,3106,10723,0,0,1,1
3107,4673,3107,4673,0,1,2,1
3107,4751,3107,4751,0,1,2,1
3108,4673,3108,4673,0,1,2,1
3108,4751,3108,4751,0,1,2,1
3109,277,62,277,11,1,2,1
3109,439,36,439,7,0,1,1
3109,1723,1386,1723,1,2,3,1
3109,4673,3109,4673,0,1,2,1
3109,4751,3109,4751,0,1,2,1
3110,4673,3110,4673,0,1,2,1
3110,4751,3110,4751,0,1,2,1
3111,4673,3111,4673,0,1,2,1
3111,4751,3111,4751,0,1,2,1
3111,24889,3111,24889,0,1,2,1
3112,4673,3112,4673,0,1,2,1
3112,4751,3112,4751,0,1,2,1
3112,15299,3112,15299,0,1,2,1
3113,3907,3113,3907,0,0,1,1
3113,4673,3113,4673,0,1,2,1
3113,4751,3113,4751,0,1,2,1
3113,5399,3113,5399,0,0,1,1
3114,4673,3114,4673,0,1,2,1
3114,4751,3114,4751,0,1,2,1
3114,5003,3114,5003,0,1,2,1
3114,11261,3114,11261,0,1,2,1
3115,4493,3115,4493,0,0,1,1
3115,4673,3115,4673,0,1,2,1
3115,4751,3115,4751,0,1,2,1
3116,4673,3116,4673,0,0,1,1
3116,4751,3116,4751,0,1,2,1
3117,223,218,223,13,0,1,1
3117,4673,3117,4673,0,0,1,1
3117,4751,3117,4751,0,1,2,1
3118,4673,3118,4673,0,0,1,1
3118,4751,3118,4751,0,1,2,1
3119,4673,3119,4673,0,0,1,1
3119,4751,3119,4751,0,1,2,1
3120,4673,3120,4673,0,0,1,1
3120,4751,3120,4751,0,1,2,1
3121,4673,3121,4673,0,0,1,1
3121,4751,3121,4751,0,1,2,1
3122,4673,3122,4673,0,0,1,1
3122,4751,3122,4751,0,1,2,1
3122,11519,3122,11519,0,1,2,1
3122,24977,3122,24977,0,1,2,1
3123,2287,836,2287,1,0,1,1
3123,4673,3123,4673,0,0,1,1
3123,4751,3123,4751,0,1,2,1
3124,1129,866,1129,2,1,2,1
3124,4673,3124,4673,0,0,1,1
3124,4751,3124,4751,0,1,2,1
3124,7211,3124,7211,0,0,1,1
3125,457,383,457,6,1,2,1
3125,1297,531,1297,2,2,3,1
3125,4673,3125,4673,0,0,1,1
3125,4751,3125,4751,0,1,2,1
3126,691,362,691,4,1,2,1
3126,4673,3126,4673,0,0,1,1
3126,4751,3126,4751,0,1,2,1
3127,4673,3127,4673,0,0,1,1
3127,4751,3127,4751,0,1,2,1
3128,4673,3128,4673,0,0,1,1
3128,4751,3128,4751,0,1,2,1
3129,4673,3129,4673,0,0,1,1
3129,4751,3129,4751,0,1,2,1
3130,881,487,881,3,0,1,1
3130,4673,3130,4673,0,0,1,1
3130,4751,3130,4751,0,1,2,1
3131,4673,3131,4673,0,0,1,1
3131,4751,3131,4751,0,1,2,1
3132,229,155,229,13,0,1,1
3132,431,115,431,7,1,2,1
3132,4673,3132,4673,0,0,1,1
3132,4751,3132,4751,0,1,2,1
3132,25057,3132,25057,0,1,2,1
3133,4673,3133,4673,0,0,1,1
3133,4751,3133,4751,0,1,2,1
3134,4673,3134,4673,0,0,1,1
3134,4751,3134,4751,0,1,2,1
3135,4673,3135,4673,0,0,1,1
3135,4751,3135,4751,0,1,2,1
3136,853,577,853,3,0,1,1
3136,4673,3136,4673,0,0,1,1
3136,4751,3136,4751,0,1,2,1
3137,251,125,251,12,0,1,1
3137,4673,3137,4673,0,0,1,1
3137,4751,3137,4751,0,1,2,1
3137,25097,3137,25097,0,1,2,1
3138,4673,3138,4673,0,0,1,1
3138,4751,3138,4751,0,1,2,1
3139,4673,3139,4673,0,0,1,1
3139,4751,3139,4751,0,1,2,1
3139,11423,3139,11423,0,1,2,1
3140,4673,3140,4673,0,0,1,1
3140,4751,3140,4751,0,1,2,1
3140,25121,3140,25121,0,1,2,1
3141,4673,3141,4673,0,0,1,1
3141,4751,3141,4751,0,1,2,1
3142,2377,765,2377,1,1,2,1
3142,4673,3142,4673,0,0,1,1
3142,4751,3142,4751,0,1,2,1
3143,3923,3143,3923,0,2,3,1
3143,4673,3143,4673,0,0,1,1
3143,4751,3143,4751,0,1,2,1
3144,227,193,227,13,0,1,1
3144,1103,938,1103,2,0,1,1
3144,4673,3144,4673,0,0,1,1
3144,4751,3144,4751,0,1,2,1
3144,6703,3144,6703,0,0,1,1
3145,4673,3145,4673,0,0,1,1
3145,4751,3145,4751,0,1,2,1
3146,251,134,251,12,1,2,1
3146,1117,912,1117,2,2,3,1
3146,4673,3146,4673,0,0,1,1
3146,4751,3146,4751,0,1,2,1
3146,25169,3146,25169,0,1,2,1
3147,4673,3147,4673,0,0,1,1
3147,4751,3147,4751,0,1,2,1
3148,373,164,373,8,0,1,1
3148,4673,3148,4673,0,0,1,1
3148,4751,3148,4751,0,1,2,1
3149,4673,3149,4673,0,0,1,1
3149,4751,3149,4751,0,1,2,1
3150,4673,3150,4673,0,0,1,1
3150,4751,3150,4751,0,1,2,1
3150,34687,3150,34687,0,0,1,1
3151,2887,264,2887,1,0,1,1
3151,4673,3151,4673,0,0,1,1
3151,4751,3151,4751,0,1,2,1
3152,4673,3152,4673,0,0,1,1
3152,4751,3152,4751,0,1,2,1
3153,4673,3153,4673,0,0,1,1
3153,4751,3153,4751,0,1,2,1
3154,1187,780,1187,2,1,2,1
3154,4673,3154,4673,0,0,1,1
3154,4751,3154,4751,0,1,2,1
3155,4673,3155,4673,0,0,1,1
3155,4751,3155,4751,0,1,2,1
3156,593,191,593,5,1,2,1
3156,4673,3156,4673,0,0,1,1
3156,4751,3156,4751,0,1,2,1
3157,4673,3157,4673,0,0,1,1
3157,4751,3157,4751,0,1,2,1
3158,4673,3158,4673,0,0,1,1
3158,4751,3158,4751,0,1,2,1
3159,317,306,317,9,0,1,1
3159,4673,3159,4673,0,0,1,1
3159,4751,3159,4751,0,1,2,1
3159,8221,3159,8221,0,1,2,1
3160,4673,3160,4673,0,0,1,1
3160,4751,3160,4751,0,1,2,1
3161,673,469,673,4,0,1,1
3161,3121,40,3121,1,0,1,1
3161,4673,3161,4673,0,0,1,1
3161,4751,3161,4751,0,1,2,1
3162,4673,3162,4673,0,0,1,1
3162,4751,3162,4751,0,1,2,1
3163,1049,16,1049,3,0,1,1
3163,4673,3163,4673,0,0,1,1
3163,4751,3163,4751,0,1,2,1
3164,1283,598,1283,2,0,1,1
3164,4673,3164,4673,0,0,1,1
3164,4751,3164,4751,0,1,2,1
3165,233,136,233,13,0,1,1
3165,1009,138,1009,3,2,3,1
3165,4673,3165,4673,0,0,1,1
3165,4751,3165,4751,0,1,2,1
3165,25321,3165,25321,0,1,2,1
3166,367,230,367,8,1,2,1
3166,421,219,421,7,1,2,1
3166,4673,3166,4673,0,0,1,1
3166,4751,3166,4751,0,1,2,1
3167,4673,3167,4673,0,0,1,1
3167,4751,3167,4751,0,1,2,1
3168,4673,3168,4673,0,0,1,1
3168,4751,3168,4751,0,0,1,1
3169,4673,3169,4673,0,0,1,1
3169,4751,3169,4751,0,0,1,1
3170,691,406,691,4,0,1,1
3170,2069,1101,2069,1,1,2,1
3170,4673,3170,4673,0,0,1,1
3170,4751,3170,4751,0,0,1,1
3171,4673,3171,4673,0,0,1,1
3171,4751,3171,4751,0,0,1,1
3172,2857,315,2857,1,1,2,1
3172,4673,3172,4673,0,0,1,1
3172,4751,3172,4751,0,0,1,1
3173,313,43,313,10,2,3,1
3173,2027,1146,2027,1,0,1,1
3173,4673,3173,4673,0,0,1,1
3173,4751,3173,4751,0,0,1,1
3173,6659,3173,6659,0,0,1,1
3174,4673,3174,4673,0,0,1,1
3174,4751,3174,4751,0,0,1,1
3175,4673,3175,4673,0,0,1,1
3175,4751,3175,4751,0,0,1,1
3176,223,54,223,14,1,2,1
3176,881,533,881,3,1,2,1
3176,4673,3176,4673,0,0,1,1
3176,4751,3176,4751,0,0,1,1
3176,25409,3176,25409,0,1,2,1
3177,797,786,797,3,0,1,1
3177,4673,3177,4673,0,0,1,1
3177,4751,3177,4751,0,0,1,1
3178,4673,3178,4673,0,0,1,1
3178,4751,3178,4751,0,0,1,1
3178,7417,3178,7417,0,1,2,1
3179,4673,3179,4673,0,0,1,1
3179,4751,3179,4751,0,0,1,1
3179,13751,3179,13751,0,1,2,1
3180,263,24,263,12,0,1,1
3180,4673,3180,4673,0,0,1,1
3180,4751,3180,4751,0,0,1,1
3181,1213,755,1213,2,1,2,1
3181,1847,1334,1847,1,0,1,1
3181,2543,638,2543,1,1,2,1
3181,4673,3181,4673,0,0,1,1
3181,4751,3181,4751,0,0,1,1
3182,4673,3182,4673,0,0,1,1
3182,4751,3182,4751,0,0,1,1
3182,25457,3182,25457,0,1,2,1
3183,4673,3183,4673,0,0,1,1
3183,4751,3183,4751,0,0,1,1
3184,4673,3184,4673,0,0,1,1
3184,4751,3184,4751,0,0,1,1
3185,4673,3185,4673,0,0,1,1
3185,4751,3185,4751,0,0,1,1
3186,4673,3186,4673,0,0,1,1
3186,4751,3186,4751,0,0,1,1
3187,4673,3187,4673,0,0,1,1
3187,4751,3187,4751,0,0,1,1
3188,521,62,521,6,1,2,1
3188,4673,3188,4673,0,0,1,1
3188,4751,3188,4751,0,0,1,1
3189,4673,3189,4673,0,0,1,1
3189,4751,3189,4751,0,0,1,1
3190,4673,3190,4673,0,0,1,1
3190,4751,3190,4751,0,0,1,1
3191,4673,3191,4673,0,0,1,1
3191,4751,3191,4751,0,0,1,1
3191,8807,3191,8807,0,0,1,1
3192,4673,3192,4673,0,0,1,1
3192,4751,3192,4751,0,0,1,1
3192,25537,3192,25537,0,1,2,1
3193,461,427,461,6,0,1,1
3193,4673,3193,4673,0,0,1,1
3193,4751,3193,4751,0,0,1,1
3194,3793,3194,3793,0,1,2,1
3194,4673,3194,4673,0,0,1,1
3194,4751,3194,4751,0,0,1,1
3195,1493,209,1493,2,2,3,1
3195,4673,3195,4673,0,0,1,1
3195,4751,3195,4751,0,0,1,1
3195,25561,3195,25561,0,1,2,1
3196,4673,3196,4673,0,0,1,1
3196,4751,3196,4751,0,0,1,1
3197,443,96,443,7,1,2,1
3197,4673,3197,4673,0,0,1,1
3197,4751,3197,4751,0,0,1,1
3197,25577,3197,25577,0,1,2,1
3198,4673,3198,4673,0,0,1,1
3198,4751,3198,4751,0,0,1,1
3199,4673,3199,4673,0,0,1,1
3199,4751,3199,4751,0,0,1,1
3200,4673,3200,4673,0,0,1,1
3200,4751,3200,4751,0,0,1,1
3200,11527,3200,11527,0,1,2,1
3200,25601,3200,25601,0,1,2,1
3201,4673,3201,4673,0,0,1,1
3201,4751,3201,4751,0,0,1,1
3202,4673,3202,4673,0,0,1,1
3202,4751,3202,4751,0,0,1,1
3203,4673,3203,4673,0,0,1,1
3203,4751,3203,4751,0,0,1,1
3204,431,187,431,7,0,1,1
3204,4673,3204,4673,0,0,1,1
3204,4751,3204,4751,0,0,1,1
3204,25633,3204,25633,0,1,2,1
3205,4673,3205,4673,0,0,1,1
3205,4751,3205,4751,0,0,1,1
3206,4673,3206,4673,0,0,1,1
3206,4751,3206,4751,0,0,1,1
3207,4673,3207,4673,0,0,1,1
3207,4751,3207,4751,0,0,1,1
3207,25657,3207,25657,0,1,2,1
3208,4673,3208,4673,0,0,1,1
3208,4751,3208,4751,0,0,1,1
3209,379,177,379,8,0,1,1
3209,4673,3209,4673,0,0,1,1
3209,4751,3209,4751,0,0,1,1
3210,2011,1199,2011,1,0,1,1
3210,4673,3210,4673,0,0,1,1
3210,4751,3210,4751,0,0,1,1
3211,4673,3211,4673,0,0,1,1
3211,4751,3211,4751,0,0,1,1
3212,4673,3212,4673,0,0,1,1
3212,4751,3212,4751,0,0,1,1
3213,367,277,367,8,1,2,1
3213,4673,3213,4673,0,0,1,1
3213,4751,3213,4751,0,0,1,1
3214,4673,3214,4673,0,0,1,1
3214,4751,3214,4751,0,0,1,1
3214,15901,3214,15901,0,1,2,1
3215,4673,3215,4673,0,0,1,1
3215,4751,3215,4751,0,0,1,1
3216,4673,3216,4673,0,0,1,1
3216,4751,3216,4751,0,0,1,1
3217,881,574,881,3,1,2,1
3217,4673,3217,4673,0,0,1,1
3217,4751,3217,4751,0,0,1,1
3218,4673,3218,4673,0,0,1,1
3218,4751,3218,4751,0,0,1,1
3219,1163,893,1163,2,1,2,1
3219,4673,3219,4673,0,0,1,1
3219,4751,3219,4751,0,0,1,1
3220,313,90,313,10,0,1,1
3220,4673,3220,4673,0,0,1,1
3220,4751,3220,4751,0,0,1,1
3220,39227,3220,39227,0,0,1,1
3221,4673,3221,4673,0,0,1,1
3221,4751,3221,4751,0,0,1,1
3221,21067,3221,21067,0,1,2,1
3222,1481,260,1481,2,0,1,1
3222,4673,3222,4673,0,0,1,1
3222,4751,3222,4751,0,0,1,1
3223,4673,3223,4673,0,0,1,1
3223,4751,3223,4751,0,0,1,1
3224,4673,3224,4673,0,0,1,1
3224,4751,3224,4751,0,0,1,1
3224,25793,3224,25793,0,1,2,1
3225,859,648,859,3,1,2,1
3225,4673,3225,4673,0,0,1,1
3225,4751,3225,4751,0,0,1,1
3225,25801,3225,25801,0,1,2,1
3226,409,363,409,7,0,1,1
3226,4673,3226,4673,0,0,1,1
3226,4751,3226,4751,0,0,1,1
3226,18691,3226,18691,0,0,1,1
3227,487,305,487,6,1,2,1
3227,4673,3227,4673,0,0,1,1
3227,4751,3227,4751,0,0,1,1
3228,4673,3228,4673,0,0,1,1
3228,4751,3228,4751,0,0,1,1
3229,4673,3229,4673,0,0,1,1
3229,4751,3229,4751,0,0,1,1
3230,797,42,797,4,0,1,1
3230,4673,3230,4673,0,0,1,1
3230,4751,3230,4751,0,0,1,1
3231,4673,3231,4673,0,0,1,1
3231,4751,3231,4751,0,0,1,1
3232,337,199,337,9,0,1,1
3232,541,527,541,5,0,1,1
3232,4673,3232,4673,0,0,1,1
3232,4751,3232,4751,0,0,1,1
3232,5749,3232,5749,0,0,1,1
3233,4673,3233,4673,0,0,1,1
3233,4751,3233,4751,0,0,1,1
3233,27851,3233,27851,0,1,2,1
3234,683,502,683,4,0,1,1
3234,4673,3234,4673,0,0,1,1
3234,4751,3234,4751,0,0,1,1
3235,4673,3235,4673,0,0,1,1
3235,4751,3235,4751,0,0,1,1
3236,4751,3236,4751,0,0,1,1
3236,5099,3236,5099,0,1,2,1
3236,25889,3236,25889,0,1,2,1
3237,953,378,953,3,0,1,1
3237,4751,3237,4751,0,0,1,1
3238,269,10,269,12,0,1,1
3238,4751,3238,4751,0,0,1,1
3239,389,127,389,8,1,2,1
3239,827,758,827,3,1,2,1
3239,4751,3239,4751,0,0,1,1
3239,6529,3239,6529,0,0,1,1
3240,4751,3240,4751,0,0,1,1
3240,17971,3240,17971,0,0,1,1
3241,269,13,269,12,0,1,1
3241,4751,3241,4751,0,0,1,1
3242,4751,3242,4751,0,0,1,1
3243,353,66,353,9,0,1,1
3243,2063,1180,2063,1,0,1,1
3243,4751,3243,4751,0,0,1,1
3244,2731,513,2731,1,0,1,1
3244,4751,3244,4751,0,0,1,1
3244,35083,3244,35083,0,0,1,1
3245,1543,159,1543,2,1,2,1
3245,4751,3245,4751,0,0,1,1
3246,4751,3246,4751,0,0,1,1
3246,25969,3246,25969,0,1,2,1
3247,4751,3247,4751,0,0,1,1
3247,19699,3247,19699,0,1,2,1
3248,443,147,443,7,1,2,1
3248,4751,3248,4751,0,0,1,1
3249,2333,916,2333,1,0,1,1
3249,4751,3249,4751,0,0,1,1
3250,4751,3250,4751,0,0,1,1
3251,4751,3251,4751,0,0,1,1
3252,4751,3252,4751,0,0,1,1
3253,4751,3253,4751,0,0,1,1
3254,4751,3254,4751,0,0,1,1
3254,6793,3254,6793,0,0,1,1
3255,4751,3255,4751,0,0,1,1
3256,4751,3256,4751,0,0,1,1
3257,4751,3257,4751,0,0,1,1
3257,26573,3257,26573,0,1,2,1
3258,4751,3258,4751,0,0,1,1
3259,4751,3259,4751,0,0,1,1
3259,14891,3259,14891,0,1,2,1
3260,331,281,331,9,0,1,1
3260,4751,3260,4751,0,0,1,1
3261,1229,803,1229,2,1,2,1
3261,4751,3261,4751,0,0,1,1
3262,4751,3262,4751,0,0,1,1
3263,1637,1626,1637,1,0,1,1
3263,1787,1476,1787,1,2,3,1
3263,4751,3263,4751,0,0,1,1
3264,4751,3264,4751,0,0,1,1
3265,4751,3265,4751,0,0,1,1
3266,233,4,233,14,0,1,1
3266,4751,3266,4751,0,0,1,1
3267,1783,1484,1783,1,2,3,1
3267,4751,3267,4751,0,0,1,1
3268,4751,3268,4751,0,0,1,1
3269,4751,3269,4751,0,0,1,1
3269,26153,3269,26153,0,1,2,1
3270,4751,3270,4751,0,0,1,1
3271,4549,3271,4549,0,0,1,1
3271,4751,3271,4751,0,0,1,1
3272,449,129,449,7,0,1,1
3272,1229,814,1229,2,1,2,1
3272,4751,3272,4751,0,0,1,1
3272,26177,3272,26177,0,1,2,1
3273,449,130,449,7,0,1,1
3273,4751,3273,4751,0,0,1,1
3273,37201,3273,37201,0,0,1,1
3274,449,131,449,7,0,1,1
3274,4751,3274,4751,0,0,1,1
3275,281,184,281,11,1,2,1
3275,449,132,449,7,0,1,1
3275,457,76,457,7,1,2,1
3275,4751,3275,4751,0,0,1,1
3276,241,143,241,13,0,1,1
3276,449,133,449,7,0,1,1
3276,4751,3276,4751,0,0,1,1
3276,26209,3276,26209,0,1,2,1
3277,449,134,449,7,0,1,1
3277,4751,3277,4751,0,0,1,1
3278,449,135,449,7,1,2,1
3278,4751,3278,4751,0,0,1,1
3279,449,136,449,7,1,2,1
3279,2393,886,2393,1,0,1,1
3279,4751,3279,4751,0,0,1,1
3280,449,137,449,7,1,2,1
3280,2389,891,2389,1,0,1,1
3280,4751,3280,4751,0,0,1,1
3281,449,138,449,7,1,2,1
3281,4751,3281,4751,0,0,1,1
3282,601,277,601,5,0,1,1
3282,4751,3282,4751,0,0,1,1
3283,4583,3283,4583,0,0,1,1
3283,4751,3283,4751,0,0,1,1
3284,1061,101,1061,3,0,1,1
3284,4751,3284,4751,0,0,1,1
3285,4751,3285,4751,0,0,1,1
3286,4751,3286,4751,0,0,1,1
3287,211,122,211,15,0,1,1
3287,4751,3287,4751,0,0,1,1
3288,4751,3288,4751,0,0,1,1
3289,557,504,557,5,1,2,1
3289,4751,3289,4751,0,0,1,1
3291,683,559,683,4,2,3,1
3291,769,215,769,4,1,2,1
3293,523,155,523,6,0,1,1
3299,26393,3299,26393,0,1,2,1
3301,2713,588,2713,1,1,2,1
3302,1627,48,1627,2,0,1,1
3302,26417,3302,26417,0,1,2,1
3304,2953,351,2953,1,1,2,1
3305,379,273,379,8,0,1,1
3306,307,236,307,10,1,2,1
3308,233,46,233,14,0,1,1
3310,379,278,379,8,0,1,1
3311,26489,3311,26489,0,1,2,1
3312,863,723,863,3,1,2,1
3312,26497,3312,26497,0,1,2,1
3313,937,502,937,3,1,2,1
3313,3163,150,3163,1,0,1,1
3314,26513,3314,26513,0,1,2,1
3317,971,404,971,3,2,3,1
3318,503,300,503,6,0,1,1
3320,26561,3320,26561,0,1,2,1
3321,7879,3321,7879,0,1,2,1
3326,487,404,487,6,2,3,1
3327,37223,3327,37223,0,0,1,1
3331,607,296,607,5,0,1,1
3332,337,299,337,9,0,1,1
3333,3541,3333,3541,0,0,1,1
3334,431,317,431,7,0,1,1
3335,13921,3335,13921,0,1,2,1
3335,26681,3335,26681,0,1,2,1
3337,1297,743,1297,2,0,1,1
3338,12269,3338,12269,0,1,2,1
3339,1499,341,1499,2,1,2,1
3339,10589,3339,10589,0,1,2,1
3339,26713,3339,26713,0,1,2,1
3340,223,218,223,14,0,1,1
3341,1061,158,1061,3,1,2,1
3341,26729,3341,26729,0,1,2,1
3342,1093,63,1093,3,0,1,1
3343,797,155,797,4,0,1,1
3344,283,231,283,11,2,3,1
3345,21247,3345,21247,0,1,2,1
3346,1637,72,1637,2,0,1,1
3346,2707,639,2707,1,1,2,1
3348,773,256,773,4,1,2,1
3349,971,436,971,3,0,1,1
3350,347,227,347,9,1,2,1
3351,3463,3351,3463,0,0,1,1
3351,19993,3351,19993,0,0,1,1
3351,28447,3351,28447,0,1,2,1
3354,619,259,619,5,1,2,1
3354,1117,3,1117,3,0,1,1
3356,241,223,241,13,0,1,1
3356,26849,3356,26849,0,1,2,1
3357,241,224,241,13,0,1,1
3357,10531,3357,10531,0,1,2,1
3358,241,225,241,13,0,1,1
3359,241,226,241,13,0,1,1
3359,3347,12,3347,1,0,1,1
3360,241,227,241,13,0,1,1
3360,787,212,787,4,1,2,1
3360,1493,374,1493,2,1,2,1
3360,26881,3360,26881,0,1,2,1
3361,229,155,229,14,0,1,1
3361,241,228,241,13,0,1,1
3361,1459,443,1459,2,1,2,1
3362,241,229,241,13,0,1,1
3363,241,230,241,13,0,1,1
3363,1093,84,1093,3,0,1,1
3364,241,231,241,13,0,1,1
3364,26959,3364,26959,0,1,2,1
3365,241,232,241,13,0,1,1
3365,26921,3365,26921,0,1,2,1
3366,241,233,241,13,0,1,1
3367,241,234,241,13,0,1,1
3367,11087,3367,11087,0,1,2,1
3367,15187,3367,15187,0,1,2,1
3368,241,235,241,13,0,1,1
3369,241,236,241,13,0,1,1
3370,241,237,241,13,0,1,1
3370,359,139,359,9,0,1,1
3370,6917,3370,6917,0,0,1,1
3371,227,193,227,14,0,1,1
3371,241,238,241,13,0,1,1
3371,359,140,359,9,0,1,1
3372,241,239,241,13,0,1,1
3372,359,141,359,9,0,1,1
3373,241,240,241,13,0,1,1
3373,359,142,359,9,0,1,1
3373,599,378,599,5,1,2,1
3374,359,143,359,9,0,1,1
3374,26993,3374,26993,0,1,2,1
3375,1973,1402,1973,1,1,2,1
3377,27017,3377,27017,0,1,2,1
3379,28393,3379,28393,0,1,2,1
3381,3863,3381,3863,0,0,1,1
3381,35747,3381,35747,0,0,1,1
3382,3863,3382,3863,0,0,1,1
3382,4513,3382,4513,0,0,1,1
3382,8719,3382,8719,0,0,1,1
3383,379,351,379,8,0,1,1
3383,3863,3383,3863,0,0,1,1
3384,3863,3384,3863,0,0,1,1
3384,27073,3384,27073,0,1,2,1
3385,277,61,277,12,1,2,1
3385,467,116,467,7,1,2,1
3385,491,439,491,6,0,1,1
3385,2011,1374,2011,1,0,1,1
3385,3863,3385,3863,0,0,1,1
3386,257,45,257,13,0,1,1
3386,3373,13,3373,1,0,1,1
3386,3863,3386,3863,0,0,1,1
3386,9767,3386,9767,0,0,1,1
3387,2099,1288,2099,1,1,2,1
3387,3863,3387,3863,0,0,1,1
3388,251,125,251,13,0,1,1
3388,3863,3388,3863,0,0,1,1
3389,3863,3389,3863,0,0,1,1
3390,419,38,419,8,0,1,1
3390,3863,3390,3863,0,0,1,1
3391,3373,18,3373,1,0,1,1
3391,3863,3391,3863,0,0,1,1
3392,1087,131,1087,3,1,2,1
3392,3863,3392,3863,0,0,1,1
3393,3863,3393,3863,0,0,1,1
3394,1163,1068,1163,2,1,2,1
3394,3863,3394,3863,0,0,1,1
3394,6427,3394,6427,0,1,2,1
3395,421,27,421,8,0,1,1
3395,3863,3395,3863,0,0,1,1
3396,3863,3396,3863,0,0,1,1
3397,3863,3397,3863,0,0,1,1
3398,3863,3398,3863,0,0,1,1
3399,3863,3399,3863,0,0,1,1
3400,1877,1523,1877,1,2,3,1
3400,3863,3400,3863,0,0,1,1
3400,36677,3400,36677,0,0,1,1
3401,541,155,541,6,0,1,1
3401,1259,883,1259,2,1,2,1
3401,3863,3401,3863,0,0,1,1
3402,541,156,541,6,0,1,1
3402,3863,3402,3863,0,0,1,1
3403,541,157,541,6,0,1,1
3403,3863,3403,3863,0,0,1,1
3403,18223,3403,18223,0,0,1,1
3404,541,158,541,6,0,1,1
3404,1601,202,1601,2,2,3,1
3404,3863,3404,3863,0,0,1,1
3404,9151,3404,9151,0,0,1,1
3404,43397,3404,43397,0,0,1,1
3405,541,159,541,6,0,1,1
3405,3863,3405,3863,0,0,1,1
3405,27241,3405,27241,0,1,2,1
3406,541,160,541,6,0,1,1
3406,3863,3406,3863,0,0,1,1
3406,24281,3406,24281,0,2,3,1
3407,541,161,541,6,0,1,1
3407,3863,3407,3863,0,0,1,1
3408,541,162,541,6,0,1,1
3408,3863,3408,3863,0,0,1,1
3409,541,163,541,6,1,2,1
3409,787,261,787,4,1,2,1
3409,3863,3409,3863,0,0,1,1
3410,541,164,541,6,1,2,1
3410,1657,96,1657,2,0,1,1
3410,2663,747,2663,1,1,2,1
3410,3863,3410,3863,0,0,1,1
3410,22973,3410,22973,0,1,2,1
3410,27281,3410,27281,0,1,2,1
3411,251,148,251,13,0,1,1
3411,541,165,541,6,1,2,1
3411,3863,3411,3863,0,0,1,1
3411,25463,3411,25463,0,2,3,1
3412,541,166,541,6,1,2,1
3412,1993,1419,1993,1,1,2,1
3412,3863,3412,3863,0,0,1,1
3413,359,182,359,9,1,2,1
3413,3863,3413,3863,0,0,1,1
3414,3413,1,3413,1,0,1,1
3414,3863,3414,3863,0,0,1,1
3415,3863,3415,3863,0,0,1,1
3416,2221,1195,2221,1,1,2,1
3416,3863,3416,3863,0,0,1,1
3416,27329,3416,27329,0,1,2,1
3417,3863,3417,3863,0,0,1,1
3417,27337,3417,27337,0,1,2,1
3418,3863,3418,3863,0,0,1,1
3419,3863,3419,3863,0,0,1,1
3420,3863,3420,3863,0,0,1,1
3421,3863,3421,3863,0,0,1,1
3422,3863,3422,3863,0,0,1,1
3423,3863,3423,3863,0,0,1,1
3423,6047,3423,6047,0,0,1,1
3424,3863,3424,3863,0,0,1,1
3424,9791,3424,9791,0,0,1,1
3425,3863,3425,3863,0,0,1,1
3426,3863,3426,3863,0,0,1,1
3426,27409,3426,27409,0,1,2,1
3427,3863,3427,3863,0,0,1,1
3428,3863,3428,3863,0,0,1,1
3429,3863,3429,3863,0,0,1,1
3430,2903,527,2903,1,0,1,1
3430,3863,3430,3863,0,0,1,1
3431,3863,3431,3863,0,0,1,1
3432,3863,3432,3863,0,0,1,1
3432,27457,3432,27457,0,1,2,1
3433,3863,3433,3863,0,0,1,1
3434,3863,3434,3863,0,0,1,1
3435,3863,3435,3863,0,0,1,1
3436,3863,3436,3863,0,0,1,1
3436,7211,3436,7211,0,0,1,1
3437,3361,76,3361,1,0,1,1
3437,3863,3437,3863,0,0,1,1
3438,509,384,509,6,1,2,1
3438,3863,3438,3863,0,0,1,1
3439,3863,3439,3863,0,0,1,1
3440,1049,293,1049,3,1,2,1
3440,3863,3440,3863,0,0,1,1
3441,3863,3441,3863,0,0,1,1
3441,27529,3441,27529,0,1,2,1
3442,971,529,971,3,0,1,1
3442,3539,3442,3539,0,0,1,1
3442,3863,3442,3863,0,0,1,1
3443,3863,3443,3863,0,0,1,1
3444,701,640,701,4,1,2,1
3444,3863,3444,3863,0,0,1,1
3445,3863,3445,3863,0,0,1,1
3446,3863,3446,3863,0,0,1,1
3447,3863,3447,3863,0,0,1,1
3448,3863,3448,3863,0,0,1,1
3449,3863,3449,3863,0,0,1,1
3450,3863,3450,3863,0,0,1,1
3450,36107,3450,36107,0,0,1,1
3451,3863,3451,3863,0,0,1,1
3452,3863,3452,3863,0,0,1,1
3452,10957,3452,10957,0,1,2,1
3452,14737,3452,14737,0,1,2,1
3453,3863,3453,3863,0,0,1,1
3454,3863,3454,3863,0,0,1,1
3455,3863,3455,3863,0,0,1,1
3455,5849,3455,5849,0,0,1,1
3456,3863,3456,3863,0,0,1,1
3457,353,280,353,9,0,1,1
3457,3863,3457,3863,0,0,1,1
3458,3863,3458,3863,0,0,1,1
3459,593,494,593,5,2,3,1
3459,3863,3459,3863,0,0,1,1
3459,19463,3459,19463,0,0,1,1
3459,22811,3459,22811,0,1,2,1
3460,523,322,523,6,1,2,1
3460,3863,3460,3863,0,0,1,1
3461,3863,3461,3863,0,0,1,1
3461,27689,3461,27689,0,1,2,1
3462,3863,3462,3863,0,0,1,1
3463,3863,3463,3863,0,0,1,1
3464,3863,3464,3863,0,0,1,1
3465,3863,3465,3863,0,0,1,1
3466,3613,3466,3613,0,0,1,1
3466,3863,3466,3863,0,0,1,1
3466,21493,3466,21493,0,1,2,1
3467,3863,3467,3863,0,0,1,1
3467,27737,3467,27737,0,1,2,1
3468,3863,3468,3863,0,0,1,1
3468,8963,3468,8963,0,0,1,1
3469,3863,3469,3863,0,0,1,1
3470,3391,79,3391,1,0,1,1
3470,3863,3470,3863,0,0,1,1
3471,3863,3471,3863,0,0,1,1
3471,4397,3471,4397,0,0,1,1
3472,701,668,701,4,0,1,1
3472,3863,3472,3863,0,0,1,1
3473,3863,3473,3863,0,0,1,1
3473,5851,3473,5851,0,0,1,1
3474,3863,3474,3863,0,0,1,1
3475,3863,3475,3863,0,0,1,1
3476,317,306,317,10,0,1,1
3476,3863,3476,3863,0,0,1,1
3476,27809,3476,27809,0,1,2,1
3477,2029,1448,2029,1,1,2,1
3477,3863,3477,3863,0,1,2,1
3477,4621,3477,4621,0,1,2,1
3477,27817,3477,27817,0,1,2,1
3478,3863,3478,3863,0,1,2,1
3479,953,620,953,3,1,2,1
3479,3863,3479,3863,0,1,2,1
3480,257,139,257,13,0,1,1
3480,3863,3480,3863,0,1,2,1
3481,257,140,257,13,0,1,1
3481,3863,3481,3863,0,1,2,1
3481,28591,3481,28591,0,1,2,1
3482,257,141,257,13,0,1,1
3482,3863,3482,3863,0,1,2,1
3483,257,142,257,13,0,1,1
3483,3863,3483,3863,0,1,2,1
3484,257,143,257,13,0,1,1
3484,3863,3484,3863,0,1,2,1
3485,257,144,257,13,0,1,1
3485,337,115,337,10,0,1,1
3485,3863,3485,3863,0,1,2,1
3486,257,145,257,13,0,1,1
3486,3863,3486,3863,0,1,2,1
3487,257,146,257,13,0,1,1
3487,3863,3487,3863,0,1,2,1
3488,3863,3488,3863,0,1,2,1
3489,773,397,773,4,1,2,1
3489,3863,3489,3863,0,1,2,1
3489,7699,3489,7699,0,0,1,1
3490,3863,3490,3863,0,1,2,1
3490,44059,3490,44059,0,0,1,1
3491,3863,3491,3863,0,1,2,1
3491,7823,3491,7823,0,0,1,1
3492,2713,779,2713,1,0,1,1
3492,3863,3492,3863,0,1,2,1
3493,3863,3493,3863,0,1,2,1
3493,14561,3493,14561,0,1,2,1
3494,3863,3494,3863,0,1,2,1
3494,27953,3494,27953,0,1,2,1
3495,3863,3495,3863,0,1,2,1
3496,2281,1215,2281,1,1,2,1
3496,3863,3496,3863,0,1,2,1
3497,313,54,313,11,0,1,1
3497,3863,3497,3863,0,1,2,1
3498,229,63,229,15,1,2,1
3498,461,271,461,7,0,1,1
3498,3863,3498,3863,0,1,2,1
3498,16319,3498,16319,0,1,2,1
3498,33961,3498,33961,0,1,2,1
3499,233,4,233,15,0,1,1
3499,3863,3499,3863,0,1,2,1
3500,461,273,461,7,0,1,1
3500,3863,3500,3863,0,1,2,1
3500,28001,3500,28001,0,1,2,1
3501,3863,3501,3863,0,1,2,1
3501,11447,3501,11447,0,1,2,1
3502,3863,3502,3863,0,1,2,1
3503,653,238,653,5,0,1,1
3503,1201,1101,1201,2,1,2,1
3503,3863,3503,3863,0,1,2,1
3504,3863,3504,3863,0,1,2,1
3505,433,41,433,8,0,1,1
3505,3863,3505,3863,0,1,2,1
3505,4157,3505,4157,0,1,2,1
3506,3863,3506,3863,0,1,2,1
3507,269,10,269,13,0,1,1
3507,3863,3507,3863,0,1,2,1
3507,28057,3507,28057,0,1,2,1
3508,3863,3508,3863,0,1,2,1
3509,3863,3509,3863,0,1,2,1
3510,269,13,269,13,0,1,1
3510,3863,3510,3863,0,1,2,1
3511,3863,3511,3863,0,1,2,1
3512,2521,991,2521,1,0,1,1
3512,3863,3512,3863,0,1,2,1
3512,24329,3512,24329,0,1,2,1
3512,27943,3512,27943,0,2,3,1
3513,3863,3513,3863,0,1,2,1
3514,3863,3514,3863,0,1,2,1
3515,3863,3515,3863,0,1,2,1
3516,1163,27,1163,3,0,1,1
3516,3863,3516,3863,0,1,2,1
3517,757,489,757,4,1,2,1
3517,2063,1454,2063,1,1,2,1
3517,3863,3517,3863,0,1,2,1
3518,617,433,617,5,1,2,1
3518,3863,3518,3863,0,1,2,1
3519,233,24,233,15,1,2,1
3519,359,288,359,9,2,3,1
3519,3863,3519,3863,0,1,2,1
3520,3863,3520,3863,0,1,2,1
3521,373,164,373,9,0,1,1
3521,3863,3521,3863,0,1,2,1
3522,439,10,439,8,0,1,1
3522,3863,3522,3863,0,1,2,1
3523,1933,1590,1933,1,2,3,1
3523,3863,3523,3863,0,1,2,1
3524,3863,3524,3863,0,1,2,1
3524,28657,3524,28657,0,1,2,1
3525,3863,3525,3863,0,1,2,1
3526,3863,3526,3863,0,1,2,1
3527,269,30,269,13,1,2,1
3527,1609,309,1609,2,0,1,1
3527,3863,3527,3863,0,1,2,1
3528,3863,3528,3863,0,1,2,1
3528,6287,3528,6287,0,0,1,1
3529,3863,3529,3863,0,1,2,1
3529,6599,3529,6599,0,1,2,1
3530,3643,3530,3643,0,0,1,1
3530,3863,3530,3863,0,1,2,1
3531,3863,3531,3863,0,1,2,1
3531,4363,3531,4363,0,2,3,1
3531,29027,3531,29027,0,1,2,1
3532,3863,3532,3863,0,1,2,1
3532,6199,3532,6199,0,0,1,1
3532,13681,3532,13681,0,1,2,1
3533,313,90,313,11,0,1,1
3533,367,230,367,9,1,2,1
3533,3863,3533,3863,0,1,2,1
3533,22189,3533,22189,0,1,2,1
3534,3863,3534,3863,0,1,2,1
3535,719,659,719,4,1,2,1
3535,3863,3535,3863,0,1,2,1
3535,19997,3535,19997,0,0,1,1
3536,3863,3536,3863,0,1,2,1
3536,25589,3536,25589,0,2,3,1
3537,257,196,257,13,1,2,1
3537,3863,3537,3863,0,1,2,1
3538,3863,3538,3863,0,1,2,1
3538,5479,3538,5479,0,1,2,1
3539,3253,286,3253,1,0,1,1
3539,3863,3539,3863,0,1,2,1
3540,3863,3540,3863,0,1,2,1
3541,2557,984,2557,1,0,1,1
3541,3863,3541,3863,0,1,2,1
3542,521,416,521,6,0,1,1
3542,6883,3542,6883,0,1,2,1
3543,503,22,503,7,0,1,1
3544,647,309,647,5,0,1,1
3545,1301,943,1301,2,0,1,1
3545,41959,3545,41959,0,0,1,1
3546,787,398,787,4,1,2,1
3547,349,57,349,10,1,2,1
3547,28163,3547,28163,0,2,3,1
3548,439,36,439,8,0,1,1
3549,26557,3549,26557,0,2,3,1
3550,3407,143,3407,1,0,1,1
3552,233,57,233,15,1,2,1
3554,28433,3554,28433,0,1,2,1
3555,12109,3555,12109,0,0,1,1
3555,12889,3555,12889,0,1,2,1
3556,281,184,281,12,1,2,1
3559,28927,3559,28927,0,1,2,1
3560,293,44,293,12,1,2,1
3560,883,28,883,4,0,1,1
3561,7121,3561,7121,0,1,2,1
3563,223,218,223,15,0,1,1
3563,6343,3563,6343,0,0,1,1
3564,1217,1130,1217,2,0,1,1
3564,28513,3564,28513,0,1,2,1
3565,677,180,677,5,1,2,1
3567,491,130,491,7,1,2,1
3569,2129,1440,2129,1,0,1,1
3569,2801,768,2801,1,1,2,1
3572,3319,253,3319,1,0,1,1
3573,1213,1147,1213,2,0,1,1
3581,28649,3581,28649,0,1,2,1
3582,4903,3582,4903,0,0,1,1
3582,28657,3582,28657,0,1,2,1
3583,2591,992,2591,1,1,2,1
3585,3793,3585,3793,0,0,1,1
3585,3911,3585,3911,0,1,2,1
3588,379,177,379,9,0,1,1
3589,521,463,521,6,0,1,1
3589,859,153,859,4,0,1,1
3590,229,155,229,15,0,1,1
3591,331,281,331,10,0,1,1
3591,1831,1760,1831,1,0,1,1
3593,307,216,307,11,1,2,1
3594,271,71,271,13,1,2,1
3594,28753,3594,28753,0,1,2,1
3597,20393,3597,20393,0,0,1,1
3598,227,193,227,15,0,1,1
3598,12041,3598,12041,0,0,1,1
3599,23719,3599,23719,0,1,2,1
3599,28793,3599,28793,0,1,2,1
3602,251,88,251,14,0,1,1
3602,863,150,863,4,0,1,1
3602,1129,215,1129,3,0,1,1
3602,28817,3602,28817,0,1,2,1
3603,431,155,431,8,0,1,1
3603,9157,3603,9157,0,0,1,1
3603,34217,3603,34217,0,1,2,1
3604,839,248,839,4,0,1,1
3608,46349,3608,46349,0,0,1,1
3611,251,97,251,14,0,1,1
3612,251,98,251,14,0,1,1
3612,33301,3612,33301,0,1,2,1
3613,251,99,251,14,0,1,1
3613,5669,3613,5669,0,1,2,1
3614,251,100,251,14,0,1,1
3615,28921,3615,28921,0,1,2,1
3617,4211,3617,4211,0,0,1,1
3618,7079,3618,7079,0,1,2,1
3620,24821,3620,24821,0,1,2,1
3620,33961,3620,33961,0,1,2,1
3621,523,483,523,6,0,1,1
3621,601,15,601,6,0,1,1
3622,17729,3622,17729,0,1,2,1
3622,41357,3622,41357,0,0,1,1
3624,1031,531,1031,3,1,2,1
3625,2281,1344,2281,1,0,1,1
3625,25577,3625,25577,0,2,3,1
3628,2851,777,2851,1,1,2,1
3631,233,136,233,15,0,1,1
3632,36761,3632,36761,0,0,1,1
3633,1373,887,1373,2,1,2,1
3634,18217,3634,18217,0,0,1,1
3635,409,363,409,8,0,1,1
3635,431,187,431,8,0,1,1
3636,2027,1609,2027,1,0,1,1
3636,10343,3636,10343,0,0,1,1
3636,33587,3636,33587,0,1,2,1
3638,1373,892,1373,2,1,2,1
3638,1427,784,1427,2,0,1,1
3639,251,125,251,14,0,1,1
3639,263,220,263,13,1,2,1
3640,751,636,751,4,0,1,1
3640,16811,3640,16811,0,1,2,1
3641,29129,3641,29129,0,1,2,1
3642,29137,3642,29137,0,1,2,1
3644,29153,3644,29153,0,1,2,1
3645,2269,1376,2269,1,1,2,1
3645,27397,3645,27397,0,2,3,1
3648,21149,3648,21149,0,0,1,1
3649,673,284,673,5,1,2,1
3650,1471,708,1471,2,0,1,1
3650,29201,3650,29201,0,1,2,1
3653,881,129,881,4,1,2,1
3654,461,427,461,7,0,1,1
3654,20611,3654,20611,0,0,1,1
3655,12967,3655,12967,0,1,2,1
3656,277,55,277,13,0,1,1
3657,233,162,233,15,0,1,1
3658,2663,995,2663,1,0,1,1
3658,7369,3658,7369,0,0,1,1
3659,7069,3659,7069,0,1,2,1
3662,13337,3662,13337,0,1,2,1
3662,19273,3662,19273,0,0,1,1
3663,449,71,449,8,1,2,1
3664,11353,3664,11353,0,1,2,1
3665,1499,667,1499,2,0,1,1
3669,337,299,337,10,0,1,1
3669,1223,0,1,3,0,1,1
3670,1223,1,1223,3,0,1,1
3670,1549,572,1549,2,0,1,1
3671,1223,2,1223,3,0,1,1
3672,1223,3,1223,3,0,1,1
3672,2927,745,2927,1,1,2,1
3673,1223,4,1223,3,0,1,1
3674,1223,5,1223,3,0,1,1
3674,3019,655,3019,1,1,2,1
3674,7109,3674,7109,0,1,2,1
3675,1223,6,1223,3,0,1,1
3675,29401,3675,29401,0,1,2,1
3676,1223,7,1223,3,0,1,1
3677,733,12,733,5,0,1,1
3677,1223,8,1223,3,0,1,1
3677,5701,3677,5701,0,1,2,1
3678,1223,9,1223,3,0,1,1
3679,1223,10,1223,3,0,1,1
3680,1223,11,1223,3,0,1,1
3681,1223,12,1223,3,0,1,1
3681,29023,3681,29023,0,2,3,1
3682,1223,13,1223,3,0,1,1
3683,257,85,257,14,1,2,1
3683,709,138,709,5,0,1,1
3683,1223,14,1223,3,0,1,1
3683,1571,541,1571,2,0,1,1
3684,379,273,379,9,0,1,1
3684,1223,15,1223,3,0,1,1
3685,1223,16,1223,3,0,1,1
3686,1223,17,1223,3,0,1,1
3687,443,143,443,8,1,2,1
3687,1223,18,1223,3,0,1,1
3688,1223,19,1223,3,0,1,1
3689,379,278,379,9,0,1,1
3689,1223,20,1223,3,0,1,1
3690,1223,21,1223,3,0,1,1
3690,19183,3690,19183,0,0,1,1
3691,1223,22,1223,3,0,1,1
3692,1223,23,1223,3,0,1,1
3692,4073,3692,4073,0,1,2,1
3693,1223,24,1223,3,0,1,1
3693,37879,3693,37879,0,0,1,1
3694,1181,151,1181,3,2,3,1
3694,1223,25,1223,3,0,1,1
3694,10313,3694,10313,0,0,1,1
3695,1223,26,1223,3,0,1,1
3696,1223,27,1223,3,0,1,1
3696,29569,3696,29569,0,1,2,1
3697,347,227,347,10,1,2,1
3697,1223,28,1223,3,0,1,1
3697,29167,3697,29167,0,2,3,1
3698,1217,47,1217,3,0,1,1
3698,1223,29,1223,3,0,1,1
3699,1223,30,1223,3,0,1,1
3699,3023,676,3023,1,1,2,1
3700,1223,31,1223,3,0,1,1
3700,12893,3700,12893,0,0,1,1
3701,1223,32,1223,3,0,1,1
3702,1223,33,1223,3,0,1,1
3703,1201,100,1201,3,0,1,1
3703,1223,34,1223,3,0,1,1
3704,313,261,313,11,1,2,1
3704,1223,35,1223,3,0,1,1
3705,1223,36,1223,3,0,1,1
3705,29641,3705,29641,0,1,2,1
3706,1223,37,1223,3,0,1,1
3707,389,206,389,9,1,2,1
3707,1223,38,1223,3,0,1,1
3708,1223,39,1223,3,0,1,1
3708,5851,3708,5851,0,1,2,1
3709,1223,40,1223,3,0,1,1
3710,359,120,359,10,0,1,1
3710,1223,41,1223,3,0,1,1
3710,5531,3710,5531,0,0,1,1
3711,1223,42,1223,3,0,1,1
3712,1223,43,1223,3,0,1,1
3712,2833,879,2833,1,1,2,1
3712,38557,3712,38557,0,0,1,1
3713,1223,44,1223,3,0,1,1
3713,32479,3713,32479,0,1,2,1
3714,347,244,347,10,1,2,1
3714,487,305,487,7,1,2,1
3714,1223,45,1223,3,0,1,1
3715,1223,46,1223,3,0,1,1
3716,479,363,479,7,1,2,1
3716,1223,47,1223,3,0,1,1
3717,1223,48,1223,3,0,1,1
3718,1223,49,1223,3,0,1,1
3719,1223,50,1223,3,0,1,1
3719,29753,3719,29753,0,1,2,1
3720,1223,51,1223,3,0,1,1
3720,29761,3720,29761,0,1,2,1
3721,1223,52,1223,3,0,1,1
3722,1223,53,1223,3,0,1,1
3723,1223,54,1223,3,0,1,1
3723,11831,3723,11831,0,1,2,1
3724,1013,685,1013,3,0,1,1
3724,1223,55,1223,3,0,1,1
3725,1223,56,1223,3,0,1,1
3725,1321,1083,1321,2,2,3,1
3726,223,158,223,16,1,2,1
3726,1223,57,1223,3,0,1,1
3727,1223,58,1223,3,0,1,1
3728,709,183,709,5,1,2,1
3728,1223,59,1223,3,0,1,1
3729,1223,60,1223,3,0,1,1
3729,8161,3729,8161,0,0,1,1
3729,8861,3729,8861,0,1,2,1
3729,22157,3729,22157,0,0,1,1
3730,1223,61,1223,3,0,1,1
3731,271,208,271,13,1,2,1
3731,1223,62,1223,3,0,1,1
3732,233,4,233,16,0,1,1
3732,1223,63,1223,3,0,1,1
3733,1223,64,1223,3,0,1,1
3733,13807,3733,13807,0,1,2,1
3734,1223,65,1223,3,0,1,1
3735,1223,66,1223,3,0,1,1
3735,4973,3735,4973,0,1,2,1
3735,29881,3735,29881,0,1,2,1
3736,1223,67,1223,3,0,1,1
3736,1231,43,1231,3,0,1,1
3737,1223,68,1223,3,0,1,1
3737,2591,1146,2591,1,0,1,1
3738,1223,69,1223,3,0,1,1
3739,1223,70,1223,3,0,1,1
3740,1223,71,1223,3,0,1,1
3740,5227,3740,5227,0,0,1,1
3741,739,46,739,5,0,1,1
3741,1223,72,1223,3,0,1,1
3742,1223,73,1223,3,0,1,1
3743,1223,74,1223,3,0,1,1
3744,1223,75,1223,3,0,1,1
3745,1223,76,1223,3,0,1,1
3745,5347,3745,5347,0,1,2,1
3746,1223,77,1223,3,0,1,1
3747,1223,78,1223,3,0,1,1
3748,1223,79,1223,3,0,1,1
3749,1223,80,1223,3,0,1,1
3750,1223,81,1223,3,0,1,1
3750,4243,3750,4243,0,0,1,1
3750,6143,3750,6143,0,1,2,1
3751,1223,82,1223,3,0,1,1
3752,1223,83,1223,3,0,1,1
3753,1223,84,1223,3,0,1,1
3753,1613,527,1613,2,1,2,1
3754,1223,85,1223,3,0,1,1
3754,1987,1767,1987,1,0,1,1
3755,1223,86,1223,3,0,1,1
3756,1223,87,1223,3,0,1,1
3757,479,404,479,7,1,2,1
3757,1223,88,1223,3,0,1,1
3758,271,235,271,13,0,1,1
3758,839,402,839,4,0,1,1
3758,1223,89,1223,3,0,1,1
3759,1223,90,1223,3,0,1,1
3760,1223,91,1223,3,0,1,1
3761,337,54,337,11,1,2,1
3761,1223,92,1223,3,0,1,1
3762,379,351,379,9,0,1,1
3762,1223,93,1223,3,0,1,1
3763,1223,94,1223,3,0,1,1
3763,1747,269,1747,2,1,2,1
3764,1223,95,1223,3,0,1,1
3765,431,317,431,8,0,1,1
3765,1223,96,1223,3,0,1,1
3766,1223,97,1223,3,0,1,1
3766,9283,3766,9283,0,2,3,1
3767,1223,98,1223,3,0,1,1
3768,1223,99,1223,3,0,1,1
3768,6067,3768,6067,0,1,2,1
3769,1223,100,1223,3,0,1,1
3770,1223,101,1223,3,0,1,1
3770,30161,3770,30161,0,1,2,1
3771,1033,672,1033,3,1,2,1
3771,30169,3771,30169,0,1,2,1
3773,541,527,541,6,0,1,1
3776,269,10,269,14,0,1,1
3777,811,533,811,4,1,2,1
3779,269,13,269,14,0,1,1
3780,30241,3780,30241,0,1,2,1
3781,27073,3781,27073,0,2,3,1
3783,1721,341,1721,2,0,1,1
3784,1733,318,1733,2,0,1,1
3785,2617,1168,2617,1,0,1,1
3786,223,218,223,16,0,1,1
3786,2381,1405,2381,1,0,1,1
3787,8539,3787,8539,0,0,1,1
3789,1531,727,1531,2,0,1,1
3789,30313,3789,30313,0,1,2,1
3791,1151,338,1151,3,0,1,1
3792,1051,639,1051,3,1,2,1
3792,25367,3792,25367,0,1,2,1
3793,317,306,317,11,0,1,1
3793,709,248,709,5,0,1,1
3793,4409,3793,4409,0,0,1,1
3793,11069,3793,11069,0,0,1,1
3794,4751,3794,4751,0,0,1,1
3794,24683,3794,24683,0,1,2,1
3795,6841,3795,6841,0,0,1,1
3797,41957,3797,41957,0,0,1,1
3798,457,142,457,8,1,2,1
3798,1039,681,1039,3,1,2,1
3799,829,483,829,4,0,1,1
3800,1567,666,1567,2,1,2,1
3802,337,95,337,11,1,2,1
3805,1979,1826,1979,1,1,2,1
3807,1231,114,1231,3,0,1,1
3808,8677,3808,8677,0,0,1,1
3809,743,94,743,5,2,3,1
3809,8819,3809,8819,0,0,1,1
3810,353,280,353,10,0,1,1
3812,1307,1198,1307,2,1,2,1
3815,1621,573,1621,2,0,1,1
3816,421,27,421,9,0,1,1
3816,523,155,523,7,0,1,1
3816,30529,3816,30529,0,1,2,1
3818,743,103,743,5,2,3,1
3819,229,155,229,16,0,1,1
3819,1163,330,1163,3,1,2,1
3819,30553,3819,30553,0,1,2,1
3823,3529,294,3529,1,0,1,1
3824,48677,3824,48677,0,0,1,1
3825,227,193,227,16,0,1,1
3829,601,223,601,6,0,1,1
3831,9391,3831,9391,0,2,3,1
3831,30649,3831,30649,0,1,2,1
3833,1151,380,1151,3,1,2,1
3835,4903,3835,4903,0,0,1,1
3836,2861,975,2861,1,0,1,1
3836,9419,3836,9419,0,2,3,1
3836,18679,3836,18679,0,1,2,1
3836,30689,3836,30689,0,1,2,1
3837,281,184,281,13,1,2,1
3837,5527,3837,5527,0,0,1,1
3838,25189,3838,25189,0,1,2,1
3839,887,291,887,4,1,2,1
3839,30713,3839,30713,0,1,2,1
3844,761,39,761,5,0,1,1
3844,4129,3844,4129,0,0,1,1
3846,313,90,313,12,0,1,1
3846,557,504,557,6,1,2,1
3849,5087,3849,5087,0,1,2,1
3850,3697,153,3697,1,0,1,1
3850,5639,3850,5639,0,0,1,1
3851,30809,3851,30809,0,1,2,1
3852,30817,3852,30817,0,1,2,1
3853,239,29,239,16,1,2,1
3857,953,45,953,4,0,1,1
3858,5347,3858,5347,0,0,1,1
3860,30881,3860,30881,0,1,2,1
3863,691,408,691,5,0,1,1
3865,607,223,607,6,0,1,1
3867,11831,3867,11831,0,1,2,1
3867,15329,3867,15329,0,1,2,1
3869,4243,3869,4243,0,1,2,1
3872,30977,3872,30977,0,1,2,1
3875,2081,1794,2081,1,0,1,1
3875,48073,3875,48073,0,0,1,1
3876,491,439,491,7,0,1,1
3878,1327,1224,1327,2,1,2,1
3879,3121,758,3121,1,1,2,1
3883,601,277,601,6,0,1,1
3884,31183,3884,31183,0,1,2,1
3885,4877,3885,4877,0,0,1,1
3885,31081,3885,31081,0,1,2,1
3886,1019,829,1019,3,2,3,1
3888,1021,825,1021,3,2,3,1
3889,10589,3889,10589,0,0,1,1
3890,251,125,251,15,0,1,1
3890,19319,3890,19319,0,1,2,1
3892,7523,3892,7523,0,1,2,1
3893,859,457,859,4,1,2,1
3894,373,164,373,10,0,1,1
3894,31153,3894,31153,0,1,2,1
3895,9187,3895,9187,0,1,2,1
3895,12823,3895,12823,0,1,2,1
3896,383,66,383,10,0,1,1
3897,257,42,257,15,1,2,1
3897,31177,3897,31177,0,1,2,1
3898,2689,1209,2689,1,0,1,1
3898,4931,3898,4931,0,0,1,1
3899,31193,3899,31193,0,1,2,1
3900,367,230,367,10,1,2,1
3900,1277,69,1277,3,0,1,1
3900,6277,3900,6277,0,1,2,1
3902,41603,3902,41603,0,0,1,1
3906,11171,3906,11171,0,0,1,1
3906,31249,3906,31249,0,1,2,1
3908,4231,3908,4231,0,0,1,1
3912,3121,791,3121,1,1,2,1
3913,12953,3913,12953,0,1,2,1
3917,683,502,683,5,0,1,1
3918,7103,3918,7103,0,0,1,1
3920,11177,3920,11177,0,0,1,1
3922,331,281,331,11,0,1,1
3922,983,973,983,3,0,1,1
3924,31393,3924,31393,0,1,2,1
3928,8243,3928,8243,0,0,1,1
3933,16103,3933,16103,0,1,2,1
3935,31481,3935,31481,0,1,2,1
3938,607,296,607,6,0,1,1
3938,39581,3938,39581,0,0,1,1
3940,691,485,691,5,1,2,1
3940,22943,3940,22943,0,0,1,1
3942,14431,3942,14431,0,1,2,1
3945,937,197,937,4,1,2,1
3945,36781,3945,36781,0,1,2,1
3946,239,122,239,16,1,2,1
3948,22273,3948,22273,0,0,1,1
3949,1093,670,1093,3,1,2,1
3950,4049,3950,4049,0,0,1,1
3950,31601,3950,31601,0,1,2,1
3951,277,73,277,14,1,2,1
3951,2731,1220,2731,1,0,1,1
3952,2027,1925,2027,1,0,1,1
3953,42767,3953,42767,0,0,1,1
3954,50363,3954,50363,0,0,1,1
3955,2543,1412,2543,1,0,1,1
3956,31649,3956,31649,0,1,2,1
3957,2713,1244,2713,1,0,1,1
3957,31657,3957,31657,0,1,2,1
3961,439,10,439,9,0,1,1
3961,1301,58,1301,3,0,1,1
3965,233,4,233,17,0,1,1
3966,47123,3966,47123,0,0,1,1
3967,379,177,379,10,0,1,1
3967,1531,905,1531,2,0,1,1
3972,599,378,599,6,1,2,1
3972,1459,1054,1459,2,0,1,1
3972,15797,3972,15797,0,1,2,1
3973,619,259,619,6,1,2,1
3974,797,786,797,4,0,1,1
3974,7129,3974,7129,0,0,1,1
3975,6047,3975,6047,0,1,2,1
3976,1061,793,1061,3,0,1,1
3980,2521,1459,2521,1,0,1,1
3980,10177,3980,10177,0,0,1,1
3981,31849,3981,31849,0,1,2,1
3983,6871,3983,6871,0,0,1,1
3983,50069,3983,50069,0,0,1,1
3984,3511,473,3511,1,2,3,1
3985,21191,3985,21191,0,0,1,1
3987,439,36,439,9,0,1,1
3989,853,577,853,4,0,1,1
3991,2687,1304,2687,1,0,1,1
3992,311,260,311,12,1,2,1
3992,3529,463,3529,1,2,3,1
3993,17623,3993,17623,0,1,2,1
3993,44159,3993,44159,0,0,1,1
3994,17299,3994,17299,0,1,2,1
3996,1217,345,1217,3,1,2,1
3997,8221,3997,8221,0,0,1,1
4002,613,324,613,6,1,2,1
4003,3299,704,3299,1,1,2,1
4003,15263,4003,15263,0,1,2,1
4005,4507,4005,4507,0,0,1,1
4006,337,299,337,11,0,1,1
4007,32057,4007,32057,0,1,2,1
4008,521,361,521,7,0,1,1
4009,677,624,677,5,1,2,1
4009,15731,4009,15731,0,1,2,1
4010,17609,4010,17609,0,1,2,1
4011,881,487,881,4,0,1,1
4013,1871,271,1871,2,1,2,1
4013,2141,1872,2141,1,0,1,1
4013,2309,1704,2309,1,0,1,1
4015,34253,4015,34253,0,1,2,1
4018,12823,4018,12823,0,1,2,1
4019,283,57,283,14,1,2,1
4019,929,303,929,4,1,2,1
4022,5927,4022,5927,0,0,1,1
4022,24083,4022,24083,0,0,1,1
4023,439,72,439,9,1,2,1
4027,797,42,797,5,0,1,1
4027,971,143,971,4,1,2,1
4027,2069,1958,2069,1,0,1,1
4027,2857,1170,2857,1,2,3,1
4029,1913,203,1913,2,1,2,1
4031,281,97,281,14,0,1,1
4032,2393,1639,2393,1,0,1,1
4032,3823,209,3823,1,0,1,1
4032,46451,4032,46451,0,0,1,1
4036,45497,4036,45497,0,0,1,1
4037,5821,4037,5821,0,0,1,1
4038,1031,945,1031,3,1,2,1
4040,32321,4040,32321,0,1,2,1
4041,331,69,331,12,1,2,1
4043,1433,1177,1433,2,2,3,1
4044,347,227,347,11,1,2,1
4044,409,363,409,9,0,1,1
4044,32353,4044,32353,0,1,2,1
4045,269,10,269,15,0,1,1
4046,503,22,503,8,0,1,1
4047,1013,1008,1013,3,0,1,1
4048,269,13,269,15,0,1,1
4048,21481,4048,21481,0,0,1,1
4049,7507,4049,7507,0,0,1,1
4050,14341,4050,14341,0,1,2,1
4051,41227,4051,41227,0,0,1,1
4055,6353,4055,6353,0,1,2,1
4055,19267,4055,19267,0,1,2,1
4055,32441,4055,32441,0,1,2,1
4056,3191,865,3191,1,1,2,1
4057,661,91,661,6,2,3,1
4059,8237,4059,8237,0,0,1,1
4059,23339,4059,23339,0,0,1,1
4060,10139,4060,10139,0,2,3,1
4062,2851,1211,2851,1,1,2,1
4062,32497,4062,32497,0,1,2,1
4063,379,273,379,10,0,1,1
4063,521,416,521,7,0,1,1
4066,431,187,431,9,0,1,1
4066,503,42,503,8,0,1,1
4066,827,758,827,4,1,2,1
4067,6029,4067,6029,0,0,1,1
4067,20107,4067,20107,0,1,2,1
4067,32537,4067,32537,0,1,2,1
4068,379,278,379,10,0,1,1
4068,2741,1327,2741,1,0,1,1
4068,11321,4068,11321,0,0,1,1
4069,37313,4069,37313,0,1,2,1
4070,1217,419,1217,3,0,1,1
4070,38557,4070,38557,0,1,2,1
4071,32569,4071,32569,0,1,2,1
4075,2213,1862,2213,1,1,2,1
4076,19753,4076,19753,0,1,2,1
4077,1471,1135,1471,2,0,1,1
4077,8681,4077,8681,0,0,1,1
4077,46649,4077,46649,0,0,1,1
4079,563,138,563,7,1,2,1
4079,32633,4079,32633,0,1,2,1
4080,1523,1034,1523,2,0,1,1
4083,1499,1085,1499,2,0,1,1
4083,12391,4083,12391,0,1,2,1
4087,1801,485,1801,2,1,2,1
4088,6173,4088,6173,0,1,2,1
4089,1597,895,1597,2,0,1,1
4092,4637,4092,4637,0,0,1,1
4093,12619,4093,12619,0,1,2,1
4095,2879,1216,2879,1,1,2,1
4097,2161,1936,2161,1,0,1,1
4098,881,574,881,4,1,2,1
4098,8291,4098,8291,0,0,1,1
4099,2381,1718,2381,1,0,1,1
4100,2251,1849,2251,1,2,3,1
4103,281,169,281,14,1,2,1
4109,1753,603,1753,2,0,1,1
4110,317,306,317,12,0,1,1
4110,521,463,521,7,0,1,1
4114,3919,195,3919,1,0,1,1
4115,461,427,461,8,0,1,1
4118,281,184,281,14,1,2,1
4120,1471,1178,1471,2,2,3,1
4124,32993,4124,32993,0,1,2,1
4127,557,228,557,7,2,3,1
4128,673,90,673,6,2,3,1
4128,6197,4128,6197,0,1,2,1
4130,5273,4130,5273,0,0,1,1
4131,1103,822,1103,3,0,1,1
4131,33049,4131,33049,0,1,2,1
4131,43963,4131,43963,0,0,1,1
4132,28547,4132,28547,0,1,2,1
4134,2857,1277,2857,1,0,1,1
4134,33073,4134,33073,0,1,2,1
4139,379,349,379,10,1,2,1
4139,6883,4139,6883,0,1,2,1
4139,33113,4139,33113,0,1,2,1
4140,5347,4140,5347,0,0,1,1
4140,17027,4140,17027,0,1,2,1
4141,251,125,251,16,0,1,1
4141,379,351,379,10,0,1,1
4141,1087,880,1087,3,2,3,1
4142,1093,863,1093,3,0,1,1
4144,383,314,383,10,2,3,1
4144,523,483,523,7,0,1,1
4145,701,640,701,5,1,2,1
4145,33161,4145,33161,0,1,2,1
4145,48281,4145,48281,0,0,1,1
4146,33589,4146,33589,0,1,2,1
4148,1553,1042,1553,2,0,1,1
4148,43573,4148,43573,0,0,1,1
4149,337,105,337,12,1,2,1
4149,1499,1151,1499,2,1,2,1
4150,2161,1989,2161,1,1,2,1
4151,367,114,367,11,1,2,1
4153,433,256,433,9,0,1,1
4156,7867,4156,7867,0,1,2,1
4158,811,103,811,5,2,3,1
4158,31123,4158,31123,0,2,3,1
4159,313,90,313,13,0,1,1
4160,47533,4160,47533,0,0,1,1
4161,33289,4161,33289,0,1,2,1
4163,251,147,251,16,0,1,1
4163,353,280,353,11,0,1,1
4164,409,74,409,10,0,1,1
4164,1543,1078,1543,2,0,1,1
4164,16427,4164,16427,0,1,2,1
4169,2687,1482,2687,1,0,1,1
4169,33353,4169,33353,0,1,2,1
4172,33377,4172,33377,0,1,2,1
4173,701,668,701,5,0,1,1
4180,8329,4180,8329,0,1,2,1
4183,8431,4183,8431,0,0,1,1
4183,36793,4183,36793,0,1,2,1
4187,25639,4187,25639,0,1,2,1
4189,31687,4189,31687,0,2,3,1
4190,241,93,241,17,0,1,1
4190,953,378,953,4,0,1,1
4190,33521,4190,33521,0,1,2,1
4191,241,94,241,17,0,1,1
4191,647,309,647,6,0,1,1
4191,1733,725,1733,2,1,2,1
4191,33529,4191,33529,0,1,2,1
4192,241,95,241,17,0,1,1
4193,241,96,241,17,0,1,1
4193,3931,262,3931,1,0,1,1
4194,1621,952,1621,2,0,1,1
4196,431,317,431,9,0,1,1
4196,33569,4196,33569,0,1,2,1
4197,2713,1484,2713,1,0,1,1
4200,659,246,659,6,0,1,1
4201,487,305,487,8,1,2,1
4201,3463,738,3463,1,1,2,1
4202,809,157,809,5,0,1,1
4202,33617,4202,33617,0,1,2,1
4205,5387,4205,5387,0,0,1,1
4208,2341,1867,2341,1,0,1,1
4210,449,169,449,9,1,2,1
4212,1049,16,1049,4,0,1,1
4213,3889,324,3889,1,0,1,1
4214,33713,4214,33713,0,1,2,1
4217,18719,4217,18719,0,1,2,1
4220,1571,1078,1571,2,0,1,1
4221,33769,4221,33769,0,1,2,1
4222,601,15,601,7,0,1,1
4222,809,177,809,5,1,2,1
4227,1303,318,1303,3,1,2,1
4232,33857,4232,33857,0,1,2,1
4234,2549,1685,2549,1,1,2,1
4234,5783,4234,5783,0,0,1,1
4235,26189,4235,26189,0,1,2,1
4237,421,27,421,10,0,1,1
4238,337,194,337,12,0,1,1
4242,33937,4242,33937,0,1,2,1
4243,2153,2090,2153,1,0,1,1
4243,31991,4243,31991,0,2,3,1
4245,1259,468,1259,3,0,1,1
4246,2069,108,2069,2,0,1,1
4247,1103,938,1103,3,0,1,1
4248,8999,4248,8999,0,0,1,1
4252,347,88,347,12,1,2,1
4253,331,281,331,12,0,1,1
4253,4691,4253,4691,0,1,2,1
4253,11083,4253,11083,0,1,2,1
4254,373,151,373,11,2,3,1
4254,719,659,719,5,1,2,1
4255,5419,4255,5419,0,0,1,1
4257,8297,4257,8297,0,1,2,1
4257,34057,4257,34057,0,1,2,1
4259,269,224,269,15,2,3,1
4260,8563,4260,8563,0,0,1,1
4260,9643,4260,9643,0,0,1,1
4262,7681,4262,7681,0,0,1,1
4262,18713,4262,18713,0,1,2,1
4263,6257,4263,6257,0,0,1,1
4266,34129,4266,34129,0,1,2,1
4266,44089,4266,44089,0,0,1,1
4267,241,170,241,17,1,2,1
4267,251,0,1,17,0,1,1
4267,367,230,367,11,1,2,1
4267,373,164,373,11,0,1,1
4268,251,1,251,17,0,1,1
4268,1567,1134,1567,2,0,1,1
4269,251,2,251,17,0,1,1
4269,1709,851,1709,2,0,1,1
4269,5023,4269,5023,0,0,1,1
4270,251,3,251,17,0,1,1
4271,251,4,251,17,0,1,1
4271,1303,362,1303,3,1,2,1
4271,2281,1990,2281,1,0,1,1
4272,251,5,251,17,0,1,1
4273,251,6,251,17,0,1,1
4273,433,376,433,9,0,1,1
4274,251,7,251,17,0,1,1
4274,757,489,757,5,1,2,1
4275,251,8,251,17,0,1,1
4276,251,9,251,17,0,1,1
4277,251,10,251,17,0,1,1
4278,251,11,251,17,0,1,1
4279,251,12,251,17,0,1,1
4279,383,66,383,11,0,1,1
4279,2693,1586,2693,1,0,1,1
4279,4679,4279,4679,0,1,2,1
4280,251,13,251,17,0,1,1
4281,251,14,251,17,0,1,1
4281,18517,4281,18517,0,1,2,1
4282,251,15,251,17,0,1,1
4283,251,16,251,17,0,1,1
4283,6151,4283,6151,0,0,1,1
4284,251,17,251,17,0,1,1
4284,26833,4284,26833,0,1,2,1
4285,251,18,251,17,0,1,1
4285,3779,506,3779,1,2,3,1
4286,251,19,251,17,0,1,1
4287,251,20,251,17,0,1,1
4291,3517,774,3517,1,1,2,1
4291,6947,4291,6947,0,1,2,1
4293,2633,1660,2633,1,1,2,1
4293,10091,4293,10091,0,1,2,1
4298,2969,1329,2969,1,0,1,1
4300,6653,4300,6653,0,1,2,1
4301,487,405,487,8,2,3,1
4303,1279,466,1279,3,0,1,1
4304,6967,4304,6967,0,1,2,1
4304,7589,4304,7589,0,0,1,1
4305,1321,342,1321,3,1,2,1
4307,32327,4307,32327,0,2,3,1
4308,1409,81,1409,3,0,1,1
4310,13259,4310,13259,0,1,2,1
4314,269,10,269,16,0,1,1
4314,541,527,541,7,0,1,1
4314,34513,4314,34513,0,1,2,1
4315,43481,4315,43481,0,0,1,1
4317,269,13,269,16,0,1,1
4317,34537,4317,34537,0,1,2,1
4319,6217,4319,6217,0,0,1,1
4320,971,436,971,4,0,1,1
4321,3299,1022,3299,1,1,2,1
4322,673,284,673,6,1,2,1
4323,39341,4323,39341,0,1,2,1
4326,293,224,293,14,1,2,1
4326,14783,4326,14783,0,0,1,1
4327,2287,2040,2287,1,0,1,1
4327,5987,4327,5987,0,0,1,1
4327,6577,4327,6577,0,1,2,1
4329,523,145,523,8,1,2,1
4329,34211,4329,34211,0,2,3,1
4330,30577,4330,30577,0,2,3,1
4331,34649,4331,34649,0,1,2,1
4332,9049,4332,9049,0,0,1,1
4333,25469,4333,25469,0,0,1,1
4334,10139,4334,10139,0,1,2,1
4335,1061,91,1061,4,0,1,1
4338,1567,1204,1567,2,1,2,1
4339,523,155,523,8,0,1,1
4339,811,284,811,5,0,1,1
4339,18451,4339,18451,0,1,2,1
4340,14633,4340,14633,0,0,1,1
4340,34721,4340,34721,0,1,2,1
4340,39829,4340,39829,0,1,2,1
4341,809,296,809,5,0,1,1
4341,1187,780,1187,3,1,2,1
4341,23041,4341,23041,0,0,1,1
4341,34729,4341,34729,0,1,2,1
4343,337,299,337,12,0,1,1
4346,379,177,379,11,0,1,1
4346,16603,4346,16603,0,1,2,1
4348,21713,4348,21713,0,1,2,1
4348,56489,4348,56489,0,0,1,1
4349,3191,1158,3191,1,0,1,1
4350,12659,4350,12659,0,0,1,1
4352,523,168,523,8,1,2,1
4353,51343,4353,51343,0,0,1,1
4354,353,118,353,12,0,1,1
4356,7351,4356,7351,0,0,1,1
4356,34849,4356,34849,0,1,2,1
4357,7211,4357,7211,0,1,2,1
4357,8297,4357,8297,0,1,2,1
4359,1277,528,1277,3,2,3,1
4362,34897,4362,34897,0,1,2,1
4365,5527,4365,5527,0,0,1,1
4366,11399,4366,11399,0,1,2,1
4367,491,439,491,8,0,1,1
4370,34961,4370,34961,0,1,2,1
4371,353,135,353,12,1,2,1
4372,389,93,389,11,1,2,1
4373,3739,634,3739,1,0,1,1
4375,4451,4375,4451,0,0,1,1
4377,3881,496,3881,1,2,3,1
4377,33113,4377,33113,0,2,3,1
4378,269,74,269,16,1,2,1
4379,719,65,719,6,0,1,1
4380,8443,4380,8443,0,1,2,1
4385,2179,27,2179,2,0,1,1
4385,27793,4385,27793,0,1,2,1
4386,27893,4386,27893,0,1,2,1
4386,35089,4386,35089,0,1,2,1
4387,719,73,719,6,1,2,1
4388,1303,479,1303,3,0,1,1
4388,10501,4388,10501,0,1,2,1
4389,509,317,509,8,1,2,1
4391,347,227,347,12,1,2,1
4391,751,636,751,5,0,1,1
4391,35129,4391,35129,0,1,2,1
4392,251,125,251,17,0,1,1
4392,7039,4392,7039,0,1,2,1
4394,317,273,317,13,0,1,1
4394,2521,1873,2521,1,0,1,1
4394,35153,4394,35153,0,1,2,1
4394,53549,4394,53549,0,0,1,1
4396,13711,4396,13711,0,1,2,1
4398,55579,4398,55579,0,0,1,1
4399,281,184,281,15,1,2,1
4399,1499,1401,1499,2,0,1,1
4399,3083,1316,3083,1,1,2,1
4400,439,10,439,10,0,1,1
4400,35201,4400,35201,0,1,2,1
4402,54377,4402,54377,0,0,1,1
4403,557,504,557,7,1,2,1
4404,2311,2093,2311,1,1,2,1
4405,14009,4405,14009,0,1,2,1
4407,35257,4407,35257,0,1,2,1
4408,3359,1049,3359,1,1,2,1
4409,4967,4409,4967,0,0,1,1
4410,733,12,733,6,0,1,1
4410,22543,4410,22543,0,0,1,1
4412,23327,4412,23327,0,0,1,1
4413,241,75,241,18,1,2,1
4413,311,59,311,14,0,1,1
4413,971,529,971,4,0,1,1
4416,587,307,587,7,1,2,1
4416,5573,4416,5573,0,0,1,1
4416,47629,4416,47629,0,0,1,1
4417,2543,1874,2543,1,0,1,1
4419,2819,1600,2819,1,0,1,1
4419,35353,4419,35353,0,1,2,1
4419,37813,4419,37813,0,1,2,1
4422,479,111,479,9,1,2,1
4424,1013,372,1013,4,0,1,1
4424,8089,4424,8089,0,0,1,1
4426,439,36,439,10,0,1,1
4427,317,306,317,13,0,1,1
4427,18719,4427,18719,0,1,2,1
4428,8467,4428,8467,0,1,2,1
4432,953,620,953,4,1,2,1
4432,3137,1295,3137,1,2,3,1
4432,6323,4432,6323,0,1,2,1
4432,7687,4432,7687,0,0,1,1
4433,509,361,509,8,1,2,1
4433,23873,4433,23873,0,0,1,1
4435,1093,63,1093,4,0,1,1
4439,1201,836,1201,3,0,1,1
4441,3541,900,3541,1,1,2,1
4442,379,273,379,11,0,1,1
4442,7853,4442,7853,0,0,1,1
4442,35537,4442,35537,0,1,2,1
4443,839,248,839,5,0,1,1
4443,883,28,883,5,0,1,1
4443,6991,4443,6991,0,1,2,1
4445,5101,4445,5101,0,0,1,1
4445,8363,4445,8363,0,1,2,1
4447,379,278,379,11,0,1,1
4447,1283,598,1283,3,0,1,1
4447,4201,246,4201,1,0,1,1
4449,35593,4449,35593,0,1,2,1
4450,653,532,653,6,2,3,1
4453,409,363,409,10,0,1,1
4454,24103,4454,24103,0,0,1,1
4455,1319,498,1319,3,1,2,1
4456,1031,332,1031,4,1,2,1
4456,1093,84,1093,4,0,1,1
4459,313,77,313,14,1,2,1
4460,439,70,439,10,1,2,1
4460,4637,4460,4637,0,0,1,1
4461,809,416,809,5,1,2,1
4461,1361,378,1361,3,1,2,1
4465,13763,4465,13763,0,1,2,1
4466,3209,1257,3209,1,0,1,1
4468,367,64,367,12,0,1,1
4469,35753,4469,35753,0,1,2,1
4470,4021,449,4021,1,1,2,1
4471,1117,3,1117,4,0,1,1
4472,313,90,313,14,0,1,1
4476,35809,4476,35809,0,1,2,1
4477,48311,4477,48311,0,0,1,1
4479,2591,1888,2591,1,0,1,1
4480,739,46,739,6,0,1,1
4480,27697,4480,27697,0,1,2,1
4482,10357,4482,10357,0,0,1,1
4484,317,46,317,14,1,2,1
4484,601,277,601,7,0,1,1
4486,1787,912,1787,2,1,2,1
4486,33301,4486,33301,0,2,3,1
4488,20857,4488,20857,0,1,2,1
4489,431,179,431,10,2,3,1
4489,1663,1163,1663,2,0,1,1
4490,1181,947,1181,3,2,3,1
4490,1229,803,1229,3,1,2,1
4491,349,303,349,12,0,1,1
4493,1627,1239,1627,2,1,2,1
4494,521,326,521,8,1,2,1
4495,521,327,521,8,1,2,1
4495,1039,339,1039,4,1,2,1
4495,2731,1764,2731,1,1,2,1
4496,521,328,521,8,1,2,1
4497,431,187,431,10,0,1,1
4497,521,329,521,8,1,2,1
4498,521,330,521,8,1,2,1
4499,521,331,521,8,1,2,1
4499,15161,4499,15161,0,0,1,1
4499,18679,4499,18679,0,1,2,1
4500,521,332,521,8,1,2,1
4501,521,333,521,8,1,2,1
4501,683,403,683,6,0,1,1
4501,1229,814,1229,3,1,2,1
4502,521,334,521,8,1,2,1
4502,36017,4502,36017,0,1,2,1
4503,521,335,521,8,1,2,1
4503,36791,4503,36791,0,1,2,1
4504,521,336,521,8,1,2,1
4504,1621,1262,1621,2,0,1,1
4504,4057,447,4057,1,1,2,1
4505,521,337,521,8,1,2,1
4505,1201,902,1201,3,1,2,1
4506,521,338,521,8,1,2,1
4506,25013,4506,25013,0,0,1,1
4507,521,339,521,8,1,2,1
4507,569,524,569,7,1,2,1
4508,521,340,521,8,1,2,1
4509,521,341,521,8,1,2,1
4509,29873,4509,29873,0,1,2,1
4509,36073,4509,36073,0,1,2,1
4510,521,342,521,8,1,2,1
4510,47797,4510,47797,0,0,1,1
4511,521,343,521,8,1,2,1
4511,3011,1500,3011,1,0,1,1
4512,521,344,521,8,1,2,1
4512,14207,4512,14207,0,1,2,1
4512,36097,4512,36097,0,1,2,1
4513,521,345,521,8,1,2,1
4514,307,216,307,14,1,2,1
4514,521,346,521,8,1,2,1
4515,521,347,521,8,1,2,1
4516,353,280,353,12,0,1,1
4516,521,348,521,8,0,1,1
4516,709,262,709,6,0,1,1
4516,1627,1262,1627,2,0,1,1
4517,521,349,521,8,0,1,1
4517,14779,4517,14779,0,1,2,1
4518,521,350,521,8,0,1,1
4518,937,770,937,4,2,3,1
4519,521,351,521,8,0,1,1
4520,379,351,379,11,0,1,1
4520,521,352,521,8,0,1,1
4521,521,353,521,8,0,1,1
4521,41161,4521,41161,0,1,2,1
4521,42703,4521,42703,0,1,2,1
4522,521,354,521,8,0,1,1
4523,521,355,521,8,0,1,1
4523,7669,4523,7669,0,0,1,1
4524,521,356,521,8,0,1,1
4524,983,592,983,4,1,2,1
4524,20341,4524,20341,0,1,2,1
4525,521,357,521,8,0,1,1
4526,521,358,521,8,0,1,1
4526,36209,4526,36209,0,1,2,1
4527,521,359,521,8,0,1,1
4527,36217,4527,36217,0,1,2,1
4528,521,360,521,8,0,1,1
4529,15461,4529,15461,0,0,1,1
4533,457,420,457,9,1,2,1
4533,877,148,877,5,0,1,1
4535,39607,4535,39607,0,1,2,1
4536,809,491,809,5,1,2,1
4538,4967,4538,4967,0,1,2,1
4539,8089,4539,8089,0,0,1,1
4539,36313,4539,36313,0,1,2,1
4542,56101,4542,56101,0,0,1,1
4543,21011,4543,21011,0,1,2,1
4545,607,296,607,7,0,1,1
4549,503,22,503,9,0,1,1
4553,13009,4553,13009,0,0,1,1
4556,4987,4556,4987,0,1,2,1
4557,7817,4557,7817,0,0,1,1
4559,36473,4559,36473,0,1,2,1
4564,3803,761,3803,1,1,2,1
4565,1097,177,1097,4,1,2,1
4566,449,76,449,10,0,1,1
4566,36529,4566,36529,0,1,2,1
4567,8039,4567,8039,0,0,1,1
4571,547,195,547,8,0,1,1
4571,599,378,599,7,1,2,1
4571,631,154,631,7,1,2,1
4573,26863,4573,26863,0,0,1,1
4576,461,427,461,9,0,1,1
4577,4337,240,4337,1,0,1,1
4578,14657,4578,14657,0,1,2,1
4579,51193,4579,51193,0,0,1,1
4582,331,279,331,13,1,2,1
4583,269,10,269,17,0,1,1
4584,331,281,331,13,0,1,1
4584,521,416,521,8,0,1,1
4584,2411,2173,2411,1,1,2,1
4584,46877,4584,46877,0,0,1,1
4585,15187,4585,15187,0,1,2,1
4586,269,13,269,17,0,1,1
4587,36697,4587,36697,0,1,2,1
4588,811,533,811,5,1,2,1
4588,20897,4588,20897,0,1,2,1
4589,36713,4589,36713,0,1,2,1
4590,1439,273,1439,3,0,1,1
4590,2969,1621,2969,1,0,1,1
4590,36721,4590,36721,0,1,2,1
4590,54629,4590,54629,0,0,1,1
4591,7541,4591,7541,0,1,2,1
4592,619,259,619,7,1,2,1
4595,36761,4595,36761,0,1,2,1
4597,839,402,839,5,0,1,1
4600,683,502,683,6,0,1,1
4601,36809,4601,36809,0,1,2,1
4603,449,113,449,10,1,2,1
4604,36833,4604,36833,0,1,2,1
4605,761,39,761,6,0,1,1
4605,13331,4605,13331,0,0,1,1
4609,3433,1176,3433,1,0,1,1
4609,7669,4609,7669,0,1,2,1
4609,30703,4609,30703,0,1,2,1
4611,2447,2164,2447,1,0,1,1
4612,8069,4612,8069,0,0,1,1
4614,36913,4614,36913,0,1,2,1
4615,971,731,971,4,1,2,1
4616,359,308,359,12,0,1,1
4618,1451,265,1451,3,0,1,1
4618,21023,4618,21023,0,1,2,1
4621,7841,4621,7841,0,0,1,1
4622,4241,381,4241,1,0,1,1
4623,757,81,757,6,1,2,1
4623,8389,4623,8389,0,0,1,1
4627,431,317,431,10,0,1,1
4628,7853,4628,7853,0,0,1,1
4628,17881,4628,17881,0,1,2,1
4629,9103,4629,9103,0,1,2,1
4631,367,227,367,12,1,2,1
4631,521,463,521,8,0,1,1
4632,37057,4632,37057,0,1,2,1
4633,1571,1491,1571,2,0,1,1
4634,367,230,367,12,1,2,1
4634,617,315,617,7,1,2,1
4634,2999,1635,2999,1,0,1,1
4635,631,218,631,7,0,1,1
4636,4523,113,4523,1,0,1,1
4637,5783,4637,5783,0,2,3,1
4637,37097,4637,37097,0,1,2,1
4638,1553,1532,1553,2,0,1,1
4640,373,164,373,12,0,1,1
4640,617,321,617,7,1,2,1
4643,251,125,251,18,0,1,1
4643,2377,2266,2377,1,0,1,1
4644,8677,4644,8677,0,1,2,1
4645,2017,611,2017,2,1,2,1
4645,6803,4645,6803,0,0,1,1
4648,1427,367,1427,3,1,2,1
4649,1447,308,1447,3,1,2,1
4650,37201,4650,37201,0,1,2,1
4651,59051,4651,59051,0,0,1,1
4652,5791,4652,5791,0,2,3,1
4652,37217,4652,37217,0,1,2,1
4653,34183,4653,34183,0,2,3,1
4654,6113,4654,6113,0,1,2,1
4655,6899,4655,6899,0,0,1,1
4656,5813,4656,5813,0,2,3,1
4658,421,27,421,11,0,1,1
4661,4441,220,4441,1,0,1,1
4662,1301,759,1301,3,0,1,1
4662,7283,4662,7283,0,1,2,1
4663,6607,4663,6607,0,1,2,1
4664,37313,4664,37313,0,1,2,1
4667,523,483,523,8,0,1,1
4668,331,34,331,14,1,2,1
4670,37361,4670,37361,0,1,2,1
4671,37369,4671,37369,0,1,2,1
4674,6089,4674,6089,0,1,2,1
4674,20477,4674,20477,0,1,2,1
4675,353,86,353,13,1,2,1
4676,37409,4676,37409,0,1,2,1
4677,4261,416,4261,1,0,1,1
4677,5927,4677,5927,0,0,1,1
4678,8887,4678,8887,0,1,2,1
4679,1163,27,1163,4,0,1,1
4680,281,184,281,16,1,2,1
4680,337,299,337,13,0,1,1
4682,2609,2073,2609,1,0,1,1
4682,15823,4682,15823,0,0,1,1
4686,37489,4686,37489,0,1,2,1
4688,487,305,487,9,1,2,1
4688,1373,569,1373,3,2,3,1
4690,2341,8,2341,2,0,1,1
4690,15761,4690,15761,0,0,1,1
4691,647,162,647,7,1,2,1
4691,37529,4691,37529,0,1,2,1
4692,37537,4692,37537,0,1,2,1
4693,14029,4693,14029,0,0,1,1
4695,37561,4695,37561,0,1,2,1
4697,22093,4697,22093,0,1,2,1
4698,2851,1847,2851,1,1,2,1
4701,1889,923,1889,2,0,1,1
4701,8123,4701,8123,0,0,1,1
4701,14869,4701,14869,0,1,2,1
4702,317,264,317,14,2,3,1
4704,37633,4704,37633,0,1,2,1
4705,3571,1134,3571,1,1,2,1
4706,8089,4706,8089,0,0,1,1
4707,509,126,509,9,1,2,1
4707,37657,4707,37657,0,1,2,1
4708,20509,4708,20509,0,1,2,1
4710,3491,1219,3491,1,0,1,1
4710,30853,4710,30853,0,1,2,1
4711,461,101,461,10,1,2,1
4711,601,504,601,7,1,2,1
4711,32411,4711,32411,0,1,2,1
4713,6007,4713,6007,0,0,1,1
4713,16823,4713,16823,0,1,2,1
4725,379,177,379,12,0,1,1
4726,1229,1039,1229,3,1,2,1
4730,28057,4730,28057,0,0,1,1
4732,1523,163,1523,3,1,2,1
4732,6577,4732,6577,0,0,1,1
4733,7853,4733,7853,0,1,2,1
4737,1013,685,1013,4,0,1,1
4738,347,227,347,13,1,2,1
4738,5189,4738,5189,0,1,2,1
4742,9547,4742,9547,0,0,1,1
4742,22003,4742,22003,0,1,2,1
4744,317,306,317,14,0,1,1
4745,6679,4745,6679,0,1,2,1
4746,4759,4746,4759,0,0,1,1
4748,6091,4748,6091,0,0,1,1
4749,3257,1492,3257,1,0,1,1
4750,1091,386,1091,4,0,1,1
4753,13421,4753,13421,0,0,1,1
4756,6229,4756,6229,0,1,2,1
4759,389,91,389,12,1,2,1
4760,283,232,283,16,2,3,1
4762,743,304,743,6,2,3,1
4764,2251,262,2251,2,1,2,1
4767,20749,4767,20749,0,1,2,1
4768,8837,4768,8837,0,0,1,1
4769,38153,4769,38153,0,1,2,1
4770,827,635,827,5,1,2,1
4771,797,786,797,5,0,1,1
4772,41257,4772,41257,0,1,2,1
4774,2207,360,2207,2,1,2,1
4777,1811,1155,1811,2,1,2,1
4779,33769,4779,33769,0,2,3,1
4780,1109,344,1109,4,1,2,1
4780,7321,4780,7321,0,1,2,1
4781,1217,1130,1217,3,0,1,1
4781,17881,4781,17881,0,1,2,1
4782,9781,4782,9781,0,0,1,1
4783,16361,4783,16361,0,0,1,1
4784,38273,4784,38273,0,1,2,1
4785,313,90,313,15,0,1,1
4786,1213,1147,1213,3,0,1,1
4786,2243,300,2243,2,2,3,1
4787,2591,2196,2591,1,0,1,1
4788,3203,1585,3203,1,0,1,1
4790,311,125,311,15,2,3,1
4790,38321,4790,38321,0,1,2,1
4791,38329,4791,38329,0,1,2,1
4792,3527,1265,3527,1,0,1,1
4795,9781,4795,9781,0,0,1,1
4796,9281,4796,9281,0,1,2,1
4798,9467,4798,9467,0,1,2,1
4799,38393,4799,38393,0,1,2,1
4804,1033,672,1033,4,1,2,1
4804,1447,463,1447,3,1,2,1
4805,8737,4805,8737,0,0,1,1
4806,2843,1963,2843,1,0,1,1
4806,20011,4806,20011,0,1,2,1
4807,13441,4807,13441,0,0,1,1
4808,5717,4808,5717,0,1,2,1
4809,16223,4809,16223,0,0,1,1
4810,953,45,953,5,0,1,1
4811,55889,4811,55889,0,0,1,1
4812,787,90,787,6,1,2,1
4814,41453,4814,41453,0,1,2,1
4815,6661,4815,6661,0,0,1,1
4815,61153,4815,61153,0,0,1,1
4816,281,39,281,17,2,3,1
4816,2141,534,2141,2,1,2,1
4819,1493,340,1493,3,1,2,1
4819,2351,117,2351,2,0,1,1
4820,1459,443,1459,3,1,2,1
4821,379,273,379,12,0,1,1
4821,38569,4821,38569,0,1,2,1
4821,55051,4821,55051,0,0,1,1
4821,56921,4821,56921,0,0,1,1
4822,317,67,317,15,1,2,1
4822,1433,523,1433,3,0,1,1
4822,2297,228,2297,2,0,1,1
4823,601,15,601,8,0,1,1
4824,797,42,797,6,0,1,1
4826,379,278,379,12,0,1,1
4827,36913,4827,36913,0,2,3,1
4828,2711,2117,2711,1,0,1,1
4829,35839,4829,35839,0,2,3,1
4832,4673,159,4673,1,0,1,1
4832,6803,4832,6803,0,1,2,1
4836,307,231,307,15,1,2,1
4836,16931,4836,16931,0,1,2,1
4837,1039,681,1039,4,1,2,1
4837,2897,1940,2897,1,0,1,1
4838,647,309,647,7,0,1,1
4839,439,10,439,11,0,1,1
4839,677,100,677,7,1,2,1
4840,733,442,733,6,1,2,1
4842,853,577,853,5,0,1,1
4846,701,640,701,6,1,2,1
4846,1301,943,1301,3,0,1,1
4846,4133,713,4133,1,0,1,1
4846,5087,4846,5087,0,0,1,1
4846,21031,4846,21031,0,1,2,1
4847,29633,4847,29633,0,1,2,1
4851,709,597,709,6,1,2,1
4852,269,10,269,18,0,1,1
4854,587,158,587,8,1,2,1
4854,1483,405,1483,3,1,2,1
4854,6607,4854,6607,0,0,1,1
4854,38833,4854,38833,0,1,2,1
4855,269,13,269,18,0,1,1
4855,541,527,541,8,0,1,1
4856,1559,179,1559,3,1,2,1
4856,10159,4856,10159,0,0,1,1
4858,491,439,491,9,0,1,1
4861,24623,4861,24623,0,0,1,1
4862,409,363,409,11,0,1,1
4862,523,155,523,9,0,1,1
4862,2707,2155,2707,1,0,1,1
4864,28759,4864,28759,0,0,1,1
4865,439,36,439,11,0,1,1
4865,673,154,673,7,1,2,1
4865,38921,4865,38921,0,1,2,1
4867,4789,78,4789,1,0,1,1
4868,1103,456,1103,4,2,3,1
4869,353,280,353,13,0,1,1
4869,38953,4869,38953,0,1,2,1
4873,709,619,709,6,0,1,1
4873,2999,1874,2999,1,1,2,1
4873,7243,4873,7243,0,0,1,1
4874,431,133,431,11,1,2,1
4874,701,668,701,6,0,1,1
4874,6673,4874,6673,0,0,1,1
4878,19183,4878,19183,0,1,2,1
4879,1579,142,1579,3,0,1,1
4879,2341,197,2341,2,0,1,1
4884,883,469,883,5,1,2,1
4885,1301,982,1301,3,1,2,1
4886,28669,4886,28669,0,0,1,1
4887,39097,4887,39097,0,1,2,1
4888,8291,4888,8291,0,0,1,1
4891,2693,2198,2693,1,2,3,1
4891,12577,4891,12577,0,0,1,1
4892,881,487,881,5,0,1,1
4892,2161,570,2161,2,1,2,1
4892,8819,4892,8819,0,0,1,1
4893,827,758,827,5,1,2,1
4899,379,351,379,12,0,1,1
4900,1637,1626,1637,2,0,1,1
4901,39209,4901,39209,0,1,2,1
4902,997,914,997,4,1,2,1
4903,4057,846,4057,1,1,2,1
4904,1201,100,1201,4,0,1,1
4904,3461,1443,3461,1,1,2,1
4904,39233,4904,39233,0,1,2,1
4905,983,973,983,4,0,1,1
4905,1823,1259,1823,2,0,1,1
4905,3539,1366,3539,1,0,1,1
4905,39241,4905,39241,0,1,2,1
4909,1733,1443,1733,2,2,3,1
4909,21739,4909,21739,0,1,2,1
4911,46441,4911,46441,0,1,2,1
4912,2999,1913,2999,1,1,2,1
4915,331,281,331,14,0,1,1
4915,1217,47,1217,4,0,1,1
4917,2741,2176,2741,1,0,1,1
4918,7723,4918,7723,0,1,2,1
4918,38453,4918,38453,0,2,3,1
4919,1481,476,1481,3,1,2,1
4926,1873,1180,1873,2,1,2,1
4926,39409,4926,39409,0,1,2,1
4927,17669,4927,17669,0,1,2,1
4928,431,187,431,11,0,1,1
4929,1627,48,1627,3,0,1,1
4930,36383,4930,36383,0,2,3,1
4931,6029,4931,6029,0,2,3,1
4932,41189,4932,41189,0,1,2,1
4933,2083,767,2083,2,0,1,1
4934,5309,4934,5309,0,0,1,1
4934,10453,4934,10453,0,0,1,1
4935,33487,4935,33487,0,1,2,1
4937,53717,4937,53717,0,0,1,1
4938,9887,4938,9887,0,0,1,1
4940,35381,4940,35381,0,2,3,1
4940,39521,4940,39521,0,1,2,1
4941,8221,4941,8221,0,1,2,1
4942,281,165,281,17,0,1,1
4942,1151,338,1151,4,0,1,1
4942,3041,1901,3041,1,1,2,1
4943,2251,441,2251,2,0,1,1
4947,35803,4947,35803,0,2,3,1
4949,2791,2158,2791,1,0,1,1
4950,3823,1127,3823,1,0,1,1
4951,409,43,409,12,1,2,1
4952,853,687,853,5,2,3,1
4952,29423,4952,29423,0,0,1,1
4954,8419,4954,8419,0,0,1,1
4954,46769,4954,46769,0,1,2,1
4955,23773,4955,23773,0,1,2,1
4957,2381,195,2381,2,0,1,1
4959,491,49,491,10,0,1,1
4959,36629,4959,36629,0,2,3,1
4960,557,504,557,8,1,2,1
4961,281,184,281,17,1,2,1
4962,28627,4962,28627,0,0,1,1
4963,15377,4963,15377,0,1,2,1
4963,33329,4963,33329,0,1,2,1
4966,41593,4966,41593,0,1,2,1
4967,1231,43,1231,4,0,1,1
4968,54581,4968,54581,0,0,1,1
4970,653,399,653,7,1,2,1
4970,5641,4970,5641,0,0,1,1
4970,39761,4970,39761,0,1,2,1
4971,13177,4971,13177,0,1,2,1
4972,31511,4972,31511,0,1,2,1
4973,719,659,719,6,1,2,1
4975,42299,4975,42299,0,1,2,1
4976,317,221,317,15,0,1,1
4979,881,574,881,5,1,2,1
4980,39841,4980,39841,0,1,2,1
4982,39857,4982,39857,0,1,2,1
4983,1637,72,1637,3,0,1,1
4983,2621,2362,2621,1,1,2,1
4984,677,245,677,7,0,1,1
4988,5449,4988,5449,0,1,2,1
4989,4831,158,4831,1,0,1,1
4990,2659,2331,2659,1,0,1,1
4990,4397,593,4397,1,2,3,1
4991,389,323,389,12,2,3,1
4991,39727,4991,39727,0,2,3,1
4991,39929,4991,39929,0,1,2,1
4993,2549,2444,2549,1,0,1,1
4995,673,284,673,7,1,2,1
4995,3911,1084,3911,1,1,2,1
4997,40507,4997,40507,0,1,2,1
4999,2617,2382,2617,1,1,2,1
5000,269,158,269,18,0,1,1
5000,47431,5000,47431,0,1,2,1
5001,367,230,367,13,1,2,1
5004,983,89,983,5,0,1,1
5005,2383,239,2383,2,1,2,1
5006,491,96,491,10,0,1,1
5006,1373,887,1373,3,1,2,1
5007,2237,533,2237,2,1,2,1
5009,13963,5009,13963,0,0,1,1
5010,283,199,283,17,1,2,1
5011,1373,892,1373,3,1,2,1
5011,12049,5011,12049,0,2,3,1
5012,2671,2341,2671,1,0,1,1
5013,373,164,373,13,0,1,1
5017,337,299,337,14,0,1,1
5018,3719,1299,3719,1,0,1,1
5018,4201,817,4201,1,0,1,1
5020,619,68,619,8,1,2,1
5020,8741,5020,8741,0,0,1,1
5022,2593,2429,2593,1,0,1,1
5022,40177,5022,40177,0,1,2,1
5023,5303,5023,5303,0,0,1,1
5024,12791,5024,12791,0,0,1,1
5025,1229,109,1229,4,0,1,1
5026,743,568,743,6,1,2,1
5028,523,321,523,9,1,2,1
5028,1847,1334,1847,2,0,1,1
5029,2503,23,2503,2,0,1,1
5030,641,543,641,7,0,1,1
5030,40241,5030,40241,0,1,2,1
5030,63241,5030,63241,0,0,1,1
5031,641,544,641,7,0,1,1
5031,757,489,757,6,1,2,1
5031,6907,5031,6907,0,0,1,1
5031,9907,5031,9907,0,1,2,1
5032,641,545,641,7,0,1,1
5033,641,546,641,7,0,1,1
5033,3313,1720,3313,1,1,2,1
5034,641,547,641,7,0,1,1
5035,641,548,641,7,0,1,1
5035,2711,2324,2711,1,0,1,1
5036,641,549,641,7,0,1,1
5036,24169,5036,24169,0,1,2,1
5036,40289,5036,40289,0,1,2,1
5037,461,427,461,10,0,1,1
5037,1061,793,1061,4,0,1,1
5042,3877,1165,3877,1,1,2,1
5043,3121,1922,3121,1,1,2,1
5045,16529,5045,16529,0,1,2,1
5046,1549,399,1549,3,1,2,1
5048,11369,5048,11369,0,0,1,1
5048,63389,5048,63389,0,0,1,1
5049,31051,5049,31051,0,1,2,1
5051,5657,5051,5657,0,0,1,1
5052,503,22,503,10,0,1,1
5054,40433,5054,40433,0,1,2,1
5057,313,49,313,16,1,2,1
5058,431,317,431,11,0,1,1
5060,1013,1008,1013,4,0,1,1
5060,11743,5060,11743,0,0,1,1
5061,317,306,317,15,0,1,1
5065,1117,597,1117,4,1,2,1
5065,1427,784,1427,3,0,1,1
5066,40529,5066,40529,0,1,2,1
5067,1657,96,1657,3,0,1,1
5069,1031,945,1031,4,1,2,1
5072,2371,330,2371,2,2,3,1
5072,40577,5072,40577,0,1,2,1
5073,347,215,347,14,1,2,1
5077,34303,5077,34303,0,1,2,1
5078,829,104,829,6,2,3,1
5078,3313,1765,3313,1,1,2,1
5079,421,27,421,12,0,1,1
5081,2341,399,2341,2,0,1,1
5081,2797,2284,2797,1,2,3,1
5082,577,466,577,8,2,3,1
5083,15661,5083,15661,0,1,2,1
5084,3583,1501,3583,1,1,2,1
5085,347,227,347,14,1,2,1
5085,601,277,601,8,0,1,1
5088,277,102,277,18,0,1,1
5088,19963,5088,19963,0,1,2,1
5090,5527,5090,5527,0,1,2,1
5091,1423,822,1423,3,0,1,1
5095,499,105,499,10,1,2,1
5095,57107,5095,57107,0,0,1,1
5098,313,90,313,16,0,1,1
5100,3623,1477,3623,1,2,3,1
5101,1423,832,1423,3,0,1,1
5103,4127,976,4127,1,1,2,1
5104,379,177,379,13,0,1,1
5104,631,56,631,8,0,1,1
5105,521,416,521,9,0,1,1
5105,57119,5105,57119,0,0,1,1
5106,2131,844,2131,2,0,1,1
5107,8059,5107,8059,0,1,2,1
5108,271,230,271,18,0,1,1
5108,19609,5108,19609,0,1,2,1
5109,271,231,271,18,0,1,1
5109,2011,1087,2011,2,0,1,1
5110,271,232,271,18,0,1,1
5113,2389,335,2389,2,2,3,1
5117,461,46,461,11,0,1,1
5118,3373,1745,3373,1,1,2,1
5118,11483,5118,11483,0,0,1,1
5119,1307,1198,1307,3,1,2,1
5120,4327,793,4327,1,0,1,1
5120,40961,5120,40961,0,1,2,1
5121,269,10,269,19,0,1,1
5121,1471,708,1471,3,0,1,1
5121,57077,5121,57077,0,0,1,1
5123,21799,5123,21799,0,1,2,1
5124,269,13,269,19,0,1,1
5124,2297,530,2297,2,1,2,1
5124,40993,5124,40993,0,1,2,1
5125,19489,5125,19489,0,1,2,1
5127,41017,5127,41017,0,1,2,1
5128,30809,5128,30809,0,1,2,1
5129,2357,415,2357,2,0,1,1
5132,54751,5132,54751,0,0,1,1
5134,5843,5134,5843,0,0,1,1
5140,433,377,433,11,0,1,1
5141,709,178,709,7,1,2,1
5142,751,636,751,6,0,1,1
5143,733,12,733,7,0,1,1
5143,953,378,953,5,0,1,1
5145,2179,787,2179,2,0,1,1
5146,337,91,337,15,1,2,1
5148,977,263,977,5,1,2,1
5149,16649,5149,16649,0,1,2,1
5150,41201,5150,41201,0,1,2,1
5150,58169,5150,58169,0,0,1,1
5151,14639,5151,14639,0,0,1,1
5152,521,463,521,9,0,1,1
5152,607,296,607,8,0,1,1
5153,4639,514,4639,1,1,2,1
5153,7649,5153,7649,0,0,1,1
5154,41233,5154,41233,0,1,2,1
5155,5393,5155,5393,0,0,1,1
5157,45641,5157,45641,0,1,2,1
5160,263,163,263,19,1,2,1
5161,2333,495,2333,2,1,2,1
5163,6203,5163,6203,0,2,3,1
5163,56099,5163,56099,0,0,1,1
5164,1499,667,1499,3,0,1,1
5164,15737,5164,15737,0,1,2,1
5166,1801,1564,1801,2,0,1,1
5167,1831,1505,1831,2,2,3,1
5168,64187,5168,64187,0,0,1,1
5169,3529,1640,3529,1,0,1,1
5170,599,378,599,8,1,2,1
5171,9461,5171,9461,0,0,1,1
5171,34297,5171,34297,0,1,2,1
5175,487,305,487,10,1,2,1
5176,13649,5176,13649,0,1,2,1
5177,1277,69,1277,4,0,1,1
5178,6421,5178,6421,0,2,3,1
5180,2791,2389,2791,1,0,1,1
5180,34183,5180,34183,0,1,2,1
5182,5417,5182,5417,0,0,1,1
5183,5167,16,5167,1,0,1,1
5183,9257,5183,9257,0,0,1,1
5183,27823,5183,27823,0,0,1,1
5184,3581,1603,3581,1,0,1,1
5189,41513,5189,41513,0,1,2,1
5190,523,483,523,9,0,1,1
5190,2053,1084,2053,2,1,2,1
5190,41521,5190,41521,0,1,2,1
5194,3701,1493,3701,1,2,3,1
5196,389,139,389,13,0,1,1
5196,2711,2485,2711,1,1,2,1
5197,1223,305,1223,4,1,2,1
5199,41593,5199,41593,0,1,2,1
5200,379,273,379,13,0,1,1
5200,2027,1146,2027,2,0,1,1
5201,281,143,281,18,1,2,1
5201,41609,5201,41609,0,1,2,1
5203,1451,850,1451,3,0,1,1
5205,379,278,379,13,0,1,1
5205,41641,5205,41641,0,1,2,1
5208,1669,201,1669,3,1,2,1
5210,41681,5210,41681,0,1,2,1
5211,619,259,619,8,1,2,1
5211,3917,1294,3917,1,1,2,1
5213,15569,5213,15569,0,0,1,1
5216,41729,5216,41729,0,1,2,1
5217,41737,5217,41737,0,1,2,1
5219,739,46,739,7,0,1,1
5220,35461,5220,35461,0,1,2,1
5220,41761,5220,41761,0,1,2,1
5222,353,280,353,14,0,1,1
5222,5749,5222,5749,0,1,2,1
5222,29077,5222,29077,0,0,1,1
5222,41777,5222,41777,0,1,2,1
5225,2767,2458,2767,1,0,1,1
5225,41801,5225,41801,0,1,2,1
5226,18413,5226,18413,0,1,2,1
5227,4373,854,4373,1,0,1,1
5231,11093,5231,11093,0,0,1,1
5232,509,142,509,10,1,2,1
5232,761,666,761,6,0,1,1
5232,32159,5232,32159,0,1,2,1
5233,367,95,367,14,1,2,1
5233,431,61,431,12,2,3,1
5233,761,667,761,6,0,1,1
5234,761,668,761,6,0,1,1
5234,1103,822,1103,4,0,1,1
5235,761,669,761,6,0,1,1
5235,1093,863,1093,4,0,1,1
5236,761,670,761,6,0,1,1
5237,761,671,761,6,0,1,1
5237,41897,5237,41897,0,1,2,1
5238,761,672,761,6,0,1,1
5238,1229,322,1229,4,1,2,1
5238,4157,1081,4157,1,1,2,1
5239,761,673,761,6,0,1,1
5240,463,147,463,11,1,2,1
5240,761,674,761,6,0,1,1
5241,761,675,761,6,0,1,1
5241,2447,347,2447,2,2,3,1
5242,281,184,281,18,1,2,1
5242,761,676,761,6,0,1,1
5243,761,677,761,6,0,1,1
5244,761,678,761,6,0,1,1
5245,761,679,761,6,0,1,1
5245,58313,5245,58313,0,0,1,1
5246,331,281,331,15,0,1,1
5246,761,680,761,6,0,1,1
5246,41969,5246,41969,0,1,2,1
5247,761,681,761,6,0,1,1
5248,761,682,761,6,0,1,1
5249,761,683,761,6,0,1,1
5249,8501,5249,8501,0,1,2,1
5249,13687,5249,13687,0,1,2,1
5250,761,684,761,6,0,1,1
5251,761,685,761,6,1,2,1
5252,761,686,761,6,1,2,1
5253,761,687,761,6,1,2,1
5253,55997,5253,55997,0,0,1,1
5254,761,688,761,6,1,2,1
5255,761,689,761,6,1,2,1
5255,10333,5255,10333,0,1,2,1
5256,491,346,491,10,1,2,1
5256,761,690,761,6,1,2,1
5257,761,691,761,6,1,2,1
5258,761,692,761,6,1,2,1
5258,41333,5258,41333,0,2,3,1
5259,761,693,761,6,1,2,1
5259,42073,5259,42073,0,1,2,1
5260,761,694,761,6,1,2,1
5261,761,695,761,6,1,2,1
5261,1049,16,1049,5,0,1,1
5262,761,696,761,6,1,2,1
5262,1301,58,1301,4,0,1,1
5263,761,697,761,6,1,2,1
5264,1693,185,1693,3,1,2,1
5271,409,363,409,12,0,1,1
5271,3083,2188,3083,1,1,2,1
5271,4127,1144,4127,1,1,2,1
5271,10009,5271,10009,0,1,2,1
5271,42169,5271,42169,0,1,2,1
5274,42193,5274,42193,0,1,2,1
5276,42209,5276,42209,0,1,2,1
5278,379,351,379,13,0,1,1
5278,439,10,439,12,0,1,1
5278,9181,5278,9181,0,0,1,1
5280,3329,1951,3329,1,0,1,1
5280,25537,5280,25537,0,1,2,1
5282,839,248,839,6,0,1,1
5283,683,502,683,7,0,1,1
5287,8537,5287,8537,0,1,2,1
5287,23753,5287,23753,0,1,2,1
5288,739,115,739,7,1,2,1
5289,4253,1036,4253,1,1,2,1
5290,263,30,263,20,1,2,1
5290,17351,5290,17351,0,1,2,1
5291,971,436,971,5,0,1,1
5294,1511,761,1511,3,1,2,1
5296,7649,5296,7649,0,0,1,1
5298,839,264,839,6,1,2,1
5298,6841,5298,6841,0,0,1,1
5300,863,122,863,6,2,3,1
5301,42409,5301,42409,0,1,2,1
5302,6781,5302,6781,0,0,1,1
5302,10289,5302,10289,0,1,2,1
5304,439,36,439,12,0,1,1
5304,42433,5304,42433,0,1,2,1
5306,599,514,599,8,0,1,1
5307,42457,5307,42457,0,1,2,1
5309,1091,945,1091,4,0,1,1
5310,7591,5310,7591,0,0,1,1
5310,14107,5310,14107,0,1,2,1
5311,397,150,397,13,1,2,1
5311,13967,5311,13967,0,1,2,1
5317,58427,5317,58427,0,0,1,1
5320,1531,727,1531,3,0,1,1
5321,307,102,307,17,1,2,1
5321,787,599,787,6,1,2,1
5321,42569,5321,42569,0,1,2,1
5322,491,412,491,10,1,2,1
5325,29803,5325,29803,0,0,1,1
5326,883,28,883,6,0,1,1
5326,8389,5326,8389,0,1,2,1
5328,317,256,317,16,2,3,1
5331,42649,5331,42649,0,1,2,1
5335,311,48,311,17,1,2,1
5335,10099,5335,10099,0,1,2,1
5337,17539,5337,17539,0,1,2,1
5337,42697,5337,42697,0,1,2,1
5339,3407,1932,3407,1,0,1,1
5342,997,357,997,5,0,1,1
5342,42737,5342,42737,0,1,2,1
5345,9721,5345,9721,0,0,1,1
5348,3593,1755,3593,1,0,1,1
5348,4327,1021,4327,1,1,2,1
5349,491,439,491,10,0,1,1
5349,11399,5349,11399,0,0,1,1
5349,14951,5349,14951,0,0,1,1
5349,48131,5349,48131,0,1,2,1
5350,1103,938,1103,4,0,1,1
5351,293,77,293,18,1,2,1
5354,337,299,337,15,0,1,1
5354,31123,5354,31123,0,0,1,1
5355,42841,5355,42841,0,1,2,1
5356,5843,5356,5843,0,1,2,1
5358,3727,1631,3727,1,0,1,1
5359,431,187,431,12,0,1,1
5359,1039,164,1039,5,1,2,1
5360,5167,193,5167,1,0,1,1
5365,587,82,587,9,2,3,1
5365,9277,5365,9277,0,0,1,1
5366,761,39,761,7,0,1,1
5367,1567,666,1567,3,1,2,1
5367,4943,424,4943,1,0,1,1
5368,367,230,367,14,1,2,1
5370,9281,5370,9281,0,0,1,1
5370,42961,5370,42961,0,1,2,1
5370,52253,5370,52253,0,1,2,1
5371,571,232,571,9,2,3,1
5372,2069,1234,2069,2,0,1,1
5372,49463,5372,49463,0,1,2,1
5374,3919,1455,3919,1,0,1,1
5374,7177,5374,7177,0,0,1,1
5375,13799,5375,13799,0,0,1,1
5378,317,306,317,16,0,1,1
5379,9403,5379,9403,0,0,1,1
5382,5231,151,5231,1,0,1,1
5384,971,529,971,5,0,1,1
5385,523,155,523,10,0,1,1
5385,953,620,953,5,1,2,1
5386,373,164,373,14,0,1,1
5387,743,186,743,7,1,2,1
5388,24247,5388,24247,0,1,2,1
5390,269,10,269,20,0,1,1
5391,2063,1265,2063,2,1,2,1
5391,7589,5391,7589,0,1,2,1
5393,269,13,269,20,0,1,1
5394,2609,176,2609,2,0,1,1
5395,1249,399,1249,4,1,2,1
5396,541,527,541,9,0,1,1
5396,2011,1374,2011,2,0,1,1
5396,2069,1258,2069,2,1,2,1
5397,26497,5397,26497,0,1,2,1
5397,43177,5397,43177,0,1,2,1
5398,307,179,307,17,0,1,1
5399,811,533,811,6,1,2,1
5400,3083,2317,3083,1,1,2,1
5400,5741,5400,5741,0,0,1,1
5404,709,441,709,7,1,2,1
5407,2719,2688,2719,1,0,1,1
5409,67369,5409,67369,0,0,1,1
5411,313,90,313,17,0,1,1
5412,3847,1565,3847,1,2,3,1
5414,8969,5414,8969,0,1,2,1
5414,43313,5414,43313,0,1,2,1
5415,43321,5415,43321,0,1,2,1
5417,821,491,821,6,0,1,1
5418,5009,409,5009,1,0,1,1
5418,60649,5418,60649,0,0,1,1
5420,24907,5420,24907,0,1,2,1
5421,2647,127,2647,2,0,1,1
5421,40531,5421,40531,0,2,3,1
5422,1831,1760,1831,2,0,1,1
5424,601,15,601,9,0,1,1
5424,67759,5424,67759,0,0,1,1
5426,1637,515,1637,3,1,2,1
5426,21193,5426,21193,0,1,2,1
5428,8287,5428,8287,0,1,2,1
5430,43441,5430,43441,0,1,2,1
5431,1459,1054,1459,3,0,1,1
5432,347,227,347,15,1,2,1
5433,42013,5433,42013,0,2,3,1
5434,617,498,617,8,2,3,1
5434,40241,5434,40241,0,2,3,1
5435,2687,61,2687,2,0,1,1
5436,839,402,839,6,0,1,1
5439,1277,331,1277,4,1,2,1
5440,571,301,571,9,1,2,1
5442,4937,505,4937,1,1,2,1
5444,587,161,587,9,1,2,1
5445,2609,227,2609,2,0,1,1
5448,52807,5448,52807,0,1,2,1
5449,2939,2510,2939,1,0,1,1
5454,317,65,317,17,1,2,1
5456,7883,5456,7883,0,0,1,1
5456,8513,5456,8513,0,1,2,1
5456,43649,5456,43649,0,1,2,1
5458,367,320,367,14,0,1,1
5458,929,813,929,5,0,1,1
5459,409,142,409,13,0,1,1
5459,929,814,929,5,0,1,1
5459,1621,596,1621,3,0,1,1
5460,929,815,929,5,0,1,1
5461,929,816,929,5,0,1,1
5462,929,817,929,5,0,1,1
5463,929,818,929,5,0,1,1
5464,929,819,929,5,0,1,1
5465,359,80,359,15,1,2,1
5465,929,820,929,5,0,1,1
5466,929,821,929,5,0,1,1
5466,2801,2665,2801,1,0,1,1
5467,929,822,929,5,0,1,1
5468,929,823,929,5,0,1,1
5468,15667,5468,15667,0,0,1,1
5469,331,173,331,16,1,2,1
5469,929,824,929,5,0,1,1
5470,929,825,929,5,0,1,1
5471,929,826,929,5,0,1,1
5471,10889,5471,10889,0,1,2,1
5472,929,827,929,5,0,1,1
5472,43777,5472,43777,0,1,2,1
5473,929,828,929,5,0,1,1
5474,929,829,929,5,0,1,1
5474,43793,5474,43793,0,1,2,1
5475,929,830,929,5,0,1,1
5475,43801,5475,43801,0,1,2,1
5476,929,831,929,5,0,1,1
5477,929,832,929,5,0,1,1
5478,929,833,929,5,0,1,1
5479,311,192,311,17,1,2,1
5479,929,834,929,5,0,1,1
5480,929,835,929,5,0,1,1
5481,929,836,929,5,0,1,1
5482,929,837,929,5,1,2,1
5483,379,177,379,14,0,2,2
5483,929,838,929,5,1,2,1
5483,64303,5483,64303,0,0,1,1
5484,347,279,347,15,2,3,1
5484,929,839,929,5,1,2,1
5485,647,309,647,8,0,1,1
5485,929,840,929,5,1,2,1
5486,929,841,929,5,1,2,1
5486,22157,5486,22157,0,1,2,1
5486,43889,5486,43889,0,1,2,1
5487,929,842,929,5,1,2,1
5487,55817,5487,55817,0,0,1,1
5488,929,843,929,5,1,2,1
5488,6679,5488,6679,0,2,3,1
5489,431,317,431,12,0,1,1
5489,929,844,929,5,1,2,1
5489,9649,5489,9649,0,0,1,1
5489,43913,5489,43913,0,1,2,1
5490,929,845,929,5,1,2,1
5490,6691,5490,6691,0,2,3,1
5491,587,208,587,9,0,1,1
5491,929,846,929,5,1,2,1
5492,929,847,929,5,1,2,1
5492,2591,310,2591,2,1,2,1
5493,929,848,929,5,1,2,1
5493,6947,5493,6947,0,0,1,1
5494,929,849,929,5,1,2,1
5495,929,850,929,5,1,2,1
5495,43961,5495,43961,0,1,2,1
5496,929,851,929,5,1,2,1
5496,43969,5496,43969,0,1,2,1
5498,461,427,461,11,0,1,1
5500,421,27,421,13,0,1,1
5503,277,240,277,19,0,1,1
5503,2969,2534,2969,1,0,1,1
5505,44041,5505,44041,0,1,2,1
5506,8689,5506,8689,0,1,2,1
5509,419,62,419,13,1,2,1
5511,6361,5511,6361,0,0,1,1
5516,44129,5516,44129,0,1,2,1
5517,557,504,557,9,1,2,1
5518,7853,5518,7853,0,1,2,1
5519,1951,1617,1951,2,2,3,1
5523,281,184,281,19,1,2,1
5528,1093,63,1093,5,0,1,1
5528,1187,780,1187,4,1,2,1
5528,8753,5528,8753,0,1,2,1
5531,2381,769,2381,2,1,2,1
5531,43607,5531,43607,0,2,3,1
5531,44249,5531,44249,0,1,2,1
5532,44257,5532,44257,0,1,2,1
5534,44273,5534,44273,0,1,2,1
5535,44281,5535,44281,0,1,2,1
5536,2347,842,2347,2,0,1,1
5538,56951,5538,56951,0,0,1,1
5539,15307,5539,15307,0,0,1,1
5542,13619,5542,13619,0,2,3,1
5543,5099,444,5099,1,0,1,1
5543,7577,5543,7577,0,0,1,1
5546,3767,1779,3767,1,0,1,1
5547,701,640,701,7,1,2,1
5548,1471,1135,1471,3,0,1,1
5549,1093,84,1093,5,0,1,1
5551,9311,5551,9311,0,0,1,1
5552,281,213,281,19,1,2,1
5552,44417,5552,44417,0,1,2,1
5553,5237,316,5237,1,0,1,1
5555,503,22,503,11,0,1,1
5556,44449,5556,44449,0,1,2,1
5556,69481,5556,69481,0,0,1,1
5559,5657,5559,5657,0,0,1,1
5560,3701,1859,3701,1,1,2,1
5560,16937,5560,16937,0,1,2,1
5562,44497,5562,44497,0,1,2,1
5567,13499,5567,13499,0,2,3,1
5567,44537,5567,44537,0,1,2,1
5568,797,786,797,6,0,1,1
5569,7247,5569,7247,0,1,2,1
5570,4483,1087,4483,1,1,2,1
5572,2017,1538,2017,2,1,2,1
5572,36229,5572,36229,0,1,2,1
5573,30649,5573,30649,0,0,1,1
5575,277,35,277,20,2,3,1
5575,353,280,353,15,0,1,1
5575,701,668,701,7,0,1,1
5575,38747,5575,38747,0,1,2,1
5577,331,281,331,16,0,1,1
5577,44617,5577,44617,0,1,2,1
5579,379,273,379,14,0,1,1
5579,2797,2782,2797,1,0,1,1
5581,593,244,593,9,2,3,1
5582,1499,1085,1499,3,0,1,1
5582,2333,916,2333,2,0,1,1
5582,61043,5582,61043,0,0,1,1
5583,28027,5583,28027,0,0,1,1
5583,44269,5583,44269,0,2,3,1
5584,379,278,379,14,0,1,1
5585,6823,5585,6823,0,2,3,1
5585,52901,5585,52901,0,1,2,1
5588,1117,3,1117,5,0,1,1
5588,5867,5588,5867,0,0,1,1
5590,28181,5590,28181,0,0,1,1
5591,8609,5591,8609,0,1,2,1
5591,44729,5591,44729,0,1,2,1
5592,66949,5592,66949,0,0,1,1
5597,883,299,883,6,0,1,1
5597,15383,5597,15383,0,0,1,1
5598,727,509,727,7,1,2,1
5598,9871,5598,9871,0,0,1,1
5600,787,91,787,7,1,2,1
5601,2383,835,2383,2,0,1,1
5601,11119,5601,11119,0,1,2,1
5601,44809,5601,44809,0,1,2,1
5602,2801,0,1,2,0,1,1
5602,52697,5602,52697,0,1,2,1
5603,1523,1034,1523,3,0,1,1
5603,2801,1,2801,2,0,1,1
5603,7321,5603,7321,0,1,2,1
5604,2801,2,2801,2,0,1,1
5605,2801,3,2801,2,0,1,1
5606,2801,4,2801,2,0,1,1
5607,2801,5,2801,2,0,1,1
5608,2801,6,2801,2,0,1,1
5609,2801,7,2801,2,0,1,1
5609,27109,5609,27109,0,1,2,1
5609,53861,5609,53861,0,1,2,1
5610,601,201,601,9,0,1,1
5610,2801,8,2801,2,0,1,1
5610,2999,2611,2999,1,0,1,1
5611,2801,9,2801,2,0,1,1
5612,541,202,541,10,0,1,1
5612,2801,10,2801,2,0,1,1
5612,70729,5612,70729,0,0,1,1
5613,2801,11,2801,2,0,1,1
5614,2801,12,2801,2,0,1,1
5615,2801,13,2801,2,0,1,1
5616,2801,14,2801,2,0,1,1
5617,2801,15,2801,2,0,1,1
5617,22787,5617,22787,0,1,2,1
5618,2801,16,2801,2,0,1,1
5619,1693,540,1693,3,1,2,1
5619,2663,293,2663,2,1,2,1
5619,2801,17,2801,2,0,1,1
5619,44953,5619,44953,0,1,2,1
5620,2801,18,2801,2,0,1,1
5620,17011,5620,17011,0,1,2,1
5621,797,42,797,7,0,1,1
5621,2801,19,2801,2,0,1,1
5621,11071,5621,11071,0,1,2,1
5621,19991,5621,19991,0,1,2,1
5622,2801,20,2801,2,0,1,1
5623,2801,21,2801,2,0,1,1
5624,2801,22,2801,2,0,1,1
5625,2801,23,2801,2,0,1,1
5626,397,68,397,14,0,1,1
5626,521,416,521,10,0,1,1
5626,2551,524,2551,2,1,2,1
5626,2801,24,2801,2,0,1,1
5627,2801,25,2801,2,0,1,1
5628,2539,550,2539,2,1,2,1
5628,2801,26,2801,2,0,1,1
5629,2801,27,2801,2,0,1,1
5630,2801,28,2801,2,0,1,1
5631,2801,29,2801,2,0,1,1
5631,7027,5631,7027,0,2,3,1
5632,2801,30,2801,2,0,1,1
5633,2801,31,2801,2,0,1,1
5634,2801,32,2801,2,0,1,1
5634,3539,2095,3539,1,0,1,1
5635,2801,33,2801,2,0,1,1
5635,64849,5635,64849,0,0,1,1
5636,2801,34,2801,2,0,1,1
5637,461,105,461,12,1,2,1
5637,2801,35,2801,2,0,1,1
5638,2801,36,2801,2,0,1,1
5639,2801,37,2801,2,0,1,1
5640,2801,38,2801,2,0,1,1
5640,5939,5640,5939,0,0,1,1
5640,19181,5640,19181,0,0,1,1
5641,2801,39,2801,2,0,1,1
5642,2801,40,2801,2,0,1,1
5642,8819,5642,8819,0,1,2,1
5642,45137,5642,45137,0,1,2,1
5643,2801,41,2801,2,0,1,1
5644,2801,42,2801,2,0,1,1
5644,46307,5644,46307,0,1,2,1
5645,2801,43,2801,2,0,1,1
5646,1693,567,1693,3,0,1,1
5646,2801,44,2801,2,0,1,1
5647,2801,45,2801,2,0,1,1
5648,2801,46,2801,2,0,1,1
5649,2777,95,2777,2,0,1,1
5649,2801,47,2801,2,0,1,1
5650,2801,48,2801,2,0,1,1
5651,2801,49,2801,2,0,1,1
5652,641,524,641,8,2,3,1
5652,2801,50,2801,2,0,1,1
5652,5261,391,5261,1,0,1,1
5653,2801,51,2801,2,0,1,1
5654,2801,52,2801,2,0,1,1
5654,3433,2221,3433,1,1,2,1
5655,823,717,823,6,0,1,1
5655,1291,491,1291,4,1,2,1
5655,2801,53,2801,2,0,1,1
5656,2801,54,2801,2,0,1,1
5656,7723,5656,7723,0,0,1,1
5657,379,351,379,14,0,1,1
5657,2801,55,2801,2,0,1,1
5658,2801,56,2801,2,0,1,1
5659,2801,57,2801,2,0,1,1
5660,2801,58,2801,2,0,1,1
5660,45281,5660,45281,0,1,2,1
5661,2801,59,2801,2,0,1,1
5662,487,305,487,11,1,2,1
5662,2801,60,2801,2,0,1,1
5663,2027,1609,2027,2,0,1,1
5663,2801,61,2801,2,0,1,1
5664,2801,62,2801,2,0,1,1
5665,2801,63,2801,2,0,1,1
5666,2801,64,2801,2,0,1,1
5666,45329,5666,45329,0,1,2,1
5667,2801,65,2801,2,0,1,1
5667,45337,5667,45337,0,1,2,1
5668,673,284,673,8,1,2,1
5668,2801,66,2801,2,0,1,1
5669,2801,67,2801,2,0,1,1
5670,2801,68,2801,2,0,1,1
5671,2801,69,2801,2,0,1,1
5672,2801,70,2801,2,0,1,1
5673,521,463,521,10,0,1,1
5673,2801,71,2801,2,0,1,1
5674,2801,72,2801,2,0,1,1
5675,2801,73,2801,2,0,1,1
5675,5449,226,5449,1,0,1,1
5676,2801,74,2801,2,0,1,1
5677,2801,75,2801,2,0,1,1
5678,2801,76,2801,2,0,1,1
5679,2801,77,2801,2,0,1,1
5680,409,363,409,13,0,1,1
5680,2801,78,2801,2,0,1,1
5680,3221,2459,3221,1,1,2,1
5680,4139,1541,4139,1,0,1,1
5680,42337,5680,42337,0,2,3,1
5681,2801,79,2801,2,0,1,1
5682,2801,80,2801,2,0,1,1
5683,2801,81,2801,2,0,1,1
5684,2801,82,2801,2,0,1,1
5685,2801,83,2801,2,0,1,1
5686,601,277,601,9,0,1,1
5686,1303,474,1303,4,0,1,1
5686,1597,895,1597,3,0,1,1
5686,2801,84,2801,2,0,1,1
5687,2801,85,2801,2,0,1,1
5687,45497,5687,45497,0,1,2,1
5688,2801,86,2801,2,0,1,1
5688,20507,5688,20507,0,1,2,1
5689,2801,87,2801,2,0,1,1
5689,4397,1292,4397,1,0,1,1
5690,2801,88,2801,2,0,1,1
5690,3299,2391,3299,1,0,1,1
5691,337,299,337,16,0,1,1
5691,2801,89,2801,2,0,1,1
5692,719,659,719,7,1,2,1
5692,2801,90,2801,2,0,1,1
5693,2801,91,2801,2,0,1,1
5694,2801,92,2801,2,0,1,1
5695,317,306,317,17,0,1,1
5695,853,577,853,6,0,1,1
5695,2801,93,2801,2,0,1,1
5696,2801,94,2801,2,0,1,1
5697,2801,95,2801,2,0,1,1
5698,2129,1440,2129,2,0,1,1
5698,2801,96,2801,2,0,1,1
5699,2801,97,2801,2,0,1,1
5699,24251,5699,24251,0,1,2,1
5700,353,52,353,16,1,2,1
5700,2801,98,2801,2,0,1,1
5701,739,528,739,7,0,1,1
5701,1553,1042,1553,3,0,1,1
5701,2801,99,2801,2,0,1,1
5702,739,529,739,7,0,1,1
5702,2801,100,2801,2,0,1,1
5702,70573,5702,70573,0,0,1,1
5703,739,530,739,7,0,1,1
5703,2801,101,2801,2,0,1,1
5703,10601,5703,10601,0,1,2,1
5704,313,70,313,18,1,2,1
5704,739,531,739,7,0,1,1
5704,2801,102,2801,2,0,1,1
5705,739,532,739,7,0,1,1
5705,2269,1167,2269,2,1,2,1
5705,2801,103,2801,2,0,1,1
5705,3253,2452,3253,1,1,2,1
5705,45641,5705,45641,0,1,2,1
5706,739,533,739,7,0,1,1
5706,2801,104,2801,2,0,1,1
5707,509,108,509,11,1,2,1
5707,739,534,739,7,0,1,1
5707,2801,105,2801,2,0,1,1
5707,6827,5707,6827,0,1,2,1
5707,70901,5707,70901,0,0,1,1
5708,739,535,739,7,0,1,1
5708,2801,106,2801,2,0,1,1
5709,739,536,739,7,0,1,1
5709,2801,107,2801,2,0,1,1
5709,45673,5709,45673,0,1,2,1
5710,739,537,739,7,0,1,1
5710,2801,108,2801,2,0,1,1
5710,7477,5710,7477,0,1,2,1
5711,739,538,739,7,0,1,1
5711,2801,109,2801,2,0,1,1
5712,739,539,739,7,0,1,1
5712,2801,110,2801,2,0,1,1
5712,32411,5712,32411,0,0,1,1
5712,45697,5712,45697,0,1,2,1
5713,523,483,523,10,0,1,1
5713,739,540,739,7,0,1,1
5713,2801,111,2801,2,0,1,1
5714,739,541,739,7,0,1,1
5714,2801,112,2801,2,0,1,1
5714,11177,5714,11177,0,1,2,1
5715,739,542,739,7,0,1,1
5715,2801,113,2801,2,0,1,1
5715,17417,5715,17417,0,1,2,1
5716,739,543,739,7,0,1,1
5716,2801,114,2801,2,0,1,1
5717,439,10,439,13,0,1,1
5717,739,544,739,7,0,1,1
5717,1409,81,1409,4,0,1,1
5717,2801,115,2801,2,0,1,1
5717,4831,886,4831,1,0,1,1
5718,739,545,739,7,0,1,1
5718,2801,116,2801,2,0,1,1
5719,739,546,739,7,0,1,1
5719,1229,803,1229,4,1,2,1
5719,2801,117,2801,2,0,1,1
5720,739,547,739,7,0,1,1
5720,827,758,827,6,1,2,1
5720,2801,118,2801,2,0,1,1
5721,739,548,739,7,0,1,1
5721,2801,119,2801,2,0,1,1
5722,739,549,739,7,0,1,1
5722,2801,120,2801,2,0,1,1
5723,457,239,457,12,1,2,1
5723,739,550,739,7,0,1,1
5723,2801,121,2801,2,0,1,1
5723,23431,5723,23431,0,1,2,1
5724,313,90,313,18,0,1,1
5724,739,551,739,7,0,1,1
5724,2801,122,2801,2,0,1,1
5724,3613,2111,3613,1,0,1,1
5725,739,552,739,7,0,1,1
5725,2801,123,2801,2,0,1,1
5726,739,553,739,7,0,1,1
5726,2801,124,2801,2,0,1,1
5726,2861,4,2861,2,0,1,1
5727,739,554,739,7,0,1,1
5727,2801,125,2801,2,0,1,1
5727,25759,5727,25759,0,1,2,1
5727,45817,5727,45817,0,1,2,1
5728,2801,126,2801,2,0,1,1
5728,64223,5728,64223,0,0,1,1
5729,2801,127,2801,2,0,1,1
5729,45833,5729,45833,0,1,2,1
5730,1229,814,1229,4,1,2,1
5730,1283,598,1283,4,0,1,1
5730,2801,128,2801,2,0,1,1
5730,3491,2239,3491,1,1,2,1
5730,7369,5730,7369,0,0,1,1
5731,2801,129,2801,2,0,1,1
5732,2801,130,2801,2,0,1,1
5732,6211,5732,6211,0,1,2,1
5733,2647,439,2647,2,1,2,1
5733,2801,131,2801,2,0,1,1
5733,20807,5733,20807,0,1,2,1
5734,2801,132,2801,2,0,1,1
5734,6091,5734,6091,0,0,1,1
5735,367,230,367,15,1,2,1
5735,2801,133,2801,2,0,1,1
5736,2801,134,2801,2,0,1,1
5737,2801,135,2801,2,0,1,1
5737,5419,318,5419,1,0,1,1
5738,2801,136,2801,2,0,1,1
5738,14449,5738,14449,0,0,1,1
5739,2801,137,2801,2,0,1,1
5739,3001,2738,3001,1,1,2,1
5740,2617,506,2617,2,0,1,1
5740,2801,138,2801,2,0,1,1
5740,49633,5740,49633,0,1,2,1
5741,1987,1767,1987,2,0,1,1
5741,2801,139,2801,2,0,1,1
5742,2801,140,2801,2,0,1,1
5743,439,36,439,13,0,1,1
5743,2801,141,2801,2,0,1,1
5744,2801,142,2801,2,0,1,1
5744,5273,471,5273,1,0,1,1
5744,9871,5744,9871,0,0,1,1
5745,2801,143,2801,2,0,1,1
5746,2801,144,2801,2,0,1,1
5747,2801,145,2801,2,0,1,1
5748,2801,146,2801,2,0,1,1
5749,2801,147,2801,2,0,1,1
5750,1013,685,1013,5,0,1,1
5750,2801,148,2801,2,0,1,1
5750,3527,2223,3527,1,1,2,1
5751,2801,149,2801,2,0,1,1
5752,2801,150,2801,2,0,1,1
5753,2801,151,2801,2,0,1,1
5754,2801,152,2801,2,0,1,1
5755,2801,153,2801,2,0,1,1
5755,7673,5755,7673,0,1,2,1
5756,2801,154,2801,2,0,1,1
5756,46049,5756,46049,0,1,2,1
5757,2801,155,2801,2,0,1,1
5758,2801,156,2801,2,0,1,1
5759,317,53,317,18,0,1,1
5759,373,164,373,15,0,1,1
5759,587,476,587,9,2,3,1
5759,607,296,607,9,0,1,1
5759,2699,361,2699,2,2,3,1
5759,2801,157,2801,2,0,1,1
5760,2297,1166,2297,2,1,2,1
5760,2801,158,2801,2,0,1,1
5761,2801,159,2801,2,0,1,1
5761,4259,1502,4259,1,0,1,1
5762,2801,160,2801,2,0,1,1
5762,7019,5762,7019,0,2,3,1
5763,953,45,953,6,0,1,1
5763,2801,161,2801,2,0,1,1
5763,3449,2314,3449,1,0,1,1
5763,17623,5763,17623,0,1,2,1
5763,39371,5763,39371,0,1,2,1
5764,947,82,947,6,0,1,1
5764,2801,162,2801,2,0,1,1
5765,449,377,449,12,1,2,1
5765,2801,163,2801,2,0,1,1
5766,2801,164,2801,2,0,1,1
5767,2801,165,2801,2,0,1,1
5767,5471,296,5471,1,0,1,1
5768,1597,977,1597,3,1,2,1
5768,2801,166,2801,2,0,1,1
5769,599,378,599,9,1,2,1
5769,601,360,601,9,0,1,1
5769,2801,167,2801,2,0,1,1
5769,46153,5769,46153,0,1,2,1
5770,2801,168,2801,2,0,1,1
5771,2801,169,2801,2,0,1,1
5772,467,168,467,12,0,1,1
5772,2801,170,2801,2,0,1,1
5773,881,487,881,6,0,1,1
5773,2801,171,2801,2,0,1,1
5773,55061,5773,55061,0,1,2,1
5774,2801,172,2801,2,0,1,1
5775,2801,173,2801,2,0,1,1
5776,353,128,353,16,0,1,1
5776,563,146,563,10,1,2,1
5776,2801,174,2801,2,0,1,1
5777,2801,175,2801,2,0,1,1
5778,2801,176,2801,2,0,1,1
5778,5179,599,5179,1,1,2,1
5779,347,227,347,16,1,2,1
5779,2801,177,2801,2,0,1,1
5780,2801,178,2801,2,0,1,1
5781,2801,179,2801,2,0,1,1
5782,2801,180,2801,2,0,1,1
5783,2801,181,2801,2,0,1,1
5784,2801,182,2801,2,0,1,1
5784,46273,5784,46273,0,1,2,1
5785,2801,183,2801,2,0,1,1
5785,3919,1866,3919,1,0,1,1
5786,2801,184,2801,2,0,1,1
5786,3083,2703,3083,1,0,1,1
5786,23369,5786,23369,0,1,2,1
5787,2801,185,2801,2,0,1,1
5788,757,489,757,7,1,2,1
5788,2801,186,2801,2,0,1,1
5789,2801,187,2801,2,0,1,1
5789,2879,31,2879,2,0,1,1
5790,431,187,431,13,0,1,1
5790,2801,188,2801,2,0,1,1
5791,1571,1078,1571,3,0,1,1
5791,2801,189,2801,2,0,1,1
5792,2557,678,2557,2,1,2,1
5792,2801,190,2801,2,0,1,1
5792,26393,5792,26393,0,1,2,1
5793,2801,191,2801,2,0,1,1
5794,2801,192,2801,2,0,1,1
5795,2297,1201,2297,2,1,2,1
5795,2801,193,2801,2,0,1,1
5796,2801,194,2801,2,0,1,1
5797,1117,212,1117,5,0,1,1
5797,2801,195,2801,2,0,1,1
5797,10663,5797,10663,0,0,1,1
5798,2801,196,2801,2,0,1,1
5798,25471,5798,25471,0,1,2,1
5799,331,172,331,17,1,2,1
5799,2801,197,2801,2,0,1,1
5800,2801,198,2801,2,0,1,1
5801,2801,199,2801,2,0,1,1
5802,2801,200,2801,2,0,1,1
5802,9901,5802,9901,0,0,1,1
5803,2801,201,2801,2,0,1,1
5803,26317,5803,26317,0,1,2,1
5804,281,184,281,20,1,2,1
5804,2801,202,2801,2,0,1,1
5805,2801,203,2801,2,0,1,1
5806,2801,204,2801,2,0,1,1
5807,2801,205,2801,2,0,1,1
5807,46457,5807,46457,0,1,2,1
5808,2801,206,2801,2,0,1,1
5808,17707,5808,17707,0,1,2,1
5809,2467,875,2467,2,0,1,1
5809,2801,207,2801,2,0,1,1
5810,2801,208,2801,2,0,1,1
5811,2801,209,2801,2,0,1,1
5811,46489,5811,46489,0,1,2,1
5812,2801,210,2801,2,0,1,1
5813,2801,211,2801,2,0,1,1
5814,599,423,599,9,1,2,1
5814,2801,212,2801,2,0,1,1
5815,1741,592,1741,3,0,1,1
5815,2801,213,2801,2,0,1,1
5816,2801,214,2801,2,0,1,1
5817,2801,215,2801,2,0,1,1
5818,2801,216,2801,2,0,1,1
5819,2801,217,2801,2,0,1,1
5820,2801,218,2801,2,0,1,1
5821,2801,219,2801,2,0,1,1
5822,2801,220,2801,2,0,1,1
5823,2801,221,2801,2,0,1,1
5824,2801,222,2801,2,0,1,1
5825,2801,223,2801,2,0,1,1
5826,2801,224,2801,2,0,1,1
5827,2801,225,2801,2,0,1,1
5827,3251,2576,3251,1,0,1,1
5828,2801,226,2801,2,0,1,1
5828,12641,5828,12641,0,0,1,1
5829,1103,314,1103,5,1,2,1
5829,2801,227,2801,2,0,1,1
5829,46633,5829,46633,0,1,2,1
5830,619,259,619,9,1,2,1
5830,2801,228,2801,2,0,1,1
5831,2801,229,2801,2,0,1,1
5831,46649,5831,46649,0,1,2,1
5832,2671,490,2671,2,0,1,1
5832,2801,230,2801,2,0,1,1
5833,2801,231,2801,2,0,1,1
5834,2801,232,2801,2,0,1,1
5835,1567,1134,1567,3,0,1,1
5835,2801,233,2801,2,0,1,1
5837,1033,672,1033,5,1,2,1
5837,3863,1974,3863,1,1,2,1
5837,22433,5837,22433,0,1,2,1
5840,491,439,491,11,0,1,1
5842,1163,27,1163,5,0,1,1
5842,8677,5842,8677,0,0,1,1
5845,4211,1634,4211,1,0,1,1
5846,46769,5846,46769,0,1,2,1
5847,7333,5847,7333,0,0,1,1
5847,34763,5847,34763,0,0,1,1
5848,16673,5848,16673,0,0,1,1
5849,23339,5849,23339,0,1,2,1
5851,5881,5851,5881,0,0,1,1
5852,859,698,859,6,2,3,1
5852,4957,895,4957,1,0,1,1
5852,29753,5852,29753,0,0,1,1
5852,46817,5852,46817,0,1,2,1
5854,8167,5854,8167,0,0,1,1
5856,2843,170,2843,2,0,1,1
5857,3739,2118,3739,1,0,1,1
5858,709,186,709,8,1,2,1
5860,457,376,457,12,2,3,1
5860,881,574,881,6,1,2,1
5860,4003,1857,4003,1,0,1,1
5862,379,177,379,15,0,1,1
5864,16811,5864,16811,0,0,1,1
5864,75337,5864,75337,0,0,1,1
5870,3767,2103,3767,1,0,1,1
5874,46993,5874,46993,0,1,2,1
5875,16223,5875,16223,0,0,1,1
5875,41231,5875,41231,0,2,3,1
5876,733,12,733,8,0,1,1
5876,1039,681,1039,5,1,2,1
5876,10711,5876,10711,0,0,1,1
5877,389,42,389,15,1,2,1
5877,19489,5877,19489,0,1,2,1
5877,39703,5877,39703,0,1,2,1
5878,443,119,443,13,1,2,1
5879,6793,5879,6793,0,0,1,1
5880,433,251,433,13,0,1,1
5880,6067,5880,6067,0,0,1,1
5880,6421,5880,6421,0,1,2,1
5882,359,138,359,16,1,2,1
5882,47057,5882,47057,0,1,2,1
5883,2531,821,2531,2,1,2,1
5883,5861,22,5861,1,0,1,1
5883,36457,5883,36457,0,1,2,1
5884,619,313,619,9,1,2,1
5884,18089,5884,18089,0,1,2,1
5886,5903,5886,5903,0,0,1,1
5888,983,973,983,5,0,1,1
5891,503,358,503,11,1,2,1
5891,28697,5891,28697,0,1,2,1
5892,307,59,307,19,0,1,1
5892,5237,655,5237,1,2,3,1
5893,751,636,751,7,0,1,1
5894,7643,5894,7643,0,0,1,1
5896,46439,5896,46439,0,2,3,1
5898,1499,1401,1499,3,0,1,1
5900,397,342,397,14,0,1,1
5906,70327,5906,70327,0,0,1,1
5907,20107,5907,20107,0,0,1,1
5908,331,281,331,17,0,1,1
5908,523,155,523,11,0,1,1
5908,6703,5908,6703,0,0,1,1
5910,3499,2411,3499,1,0,1,1
5911,16481,5911,16481,0,0,1,1
5911,31139,5911,31139,0,0,1,1
5912,293,52,293,20,0,1,1
5912,47297,5912,47297,0,1,2,1
5915,367,43,367,16,1,2,1
5917,2281,1355,2281,2,0,1,1
5919,47353,5919,47353,0,1,2,1
5920,431,317,431,13,0,1,1
5921,421,27,421,14,0,1,1
5924,1733,725,1733,3,1,2,1
5925,1783,576,1783,3,1,2,1
5927,47417,5927,47417,0,1,2,1
5928,353,280,353,16,0,1,1
5928,3079,2849,3079,1,0,1,1
5933,7853,5933,7853,0,1,2,1
5933,64849,5933,64849,0,0,1,1
5934,15401,5934,15401,0,0,1,1
5937,541,527,541,10,0,1,1
5937,2113,1711,2113,2,2,3,1
5941,14197,5941,14197,0,1,2,1
5941,20071,5941,20071,0,0,1,1
5945,1657,974,1657,3,0,1,1
5945,51991,5945,51991,0,1,2,1
5946,47569,5946,47569,0,1,2,1
5951,1759,674,1759,3,1,2,1
5952,971,126,971,6,2,3,1
5956,1433,224,1433,4,1,2,1
5958,379,273,379,15,0,1,1
5958,739,46,739,8,0,1,1
5958,17911,5958,17911,0,1,2,1
5959,461,427,461,12,0,1,1
5959,6599,5959,6599,0,1,2,1
5960,6577,5960,6577,0,1,2,1
5960,15233,5960,15233,0,0,1,1
5963,347,64,347,17,0,1,1
5963,379,278,379,15,0,1,1
5964,2203,1558,2203,2,1,2,1
5964,2843,278,2843,2,0,1,1
5964,5237,727,5237,1,2,3,1
5964,47713,5964,47713,0,1,2,1
5966,683,502,683,8,0,1,1
5968,4723,1245,4723,1,1,2,1
5970,389,135,389,15,0,1,1
5970,52919,5970,52919,0,1,2,1
5972,47777,5972,47777,0,1,2,1
5975,1319,699,1319,4,1,2,1
5978,1709,851,1709,3,0,1,1
5979,2027,1925,2027,2,0,1,1
5981,9551,5981,9551,0,1,2,1
5981,50333,5981,50333,0,1,2,1
5983,64627,5983,64627,0,0,1,1
5986,8461,5986,8461,0,1,2,1
5993,11719,5993,11719,0,1,2,1
5995,5939,56,5939,1,0,1,1
5997,47977,5997,47977,0,1,2,1
5998,1217,1130,1217,4,0,1,1
5998,56893,5998,56893,0,1,2,1
5999,1213,1147,1213,4,0,1,1
5999,3929,2070,3929,1,1,2,1
6000,31307,6000,31307,0,0,1,1
6002,15269,6002,15269,0,0,1,1
6002,48017,6002,48017,0,1,2,1
6003,313,56,313,19,0,1,1
6003,25639,6003,25639,0,1,2,1
6005,311,96,311,19,1,2,1
6008,61151,6008,61151,0,0,1,1
6009,48073,6009,48073,0,1,2,1
6010,35801,6010,35801,0,0,1,1
6010,50087,6010,50087,0,1,2,1
6012,317,306,317,18,0,1,1
6012,719,260,719,8,0,1,1
6012,6277,6012,6277,0,0,1,1
6013,1091,558,1091,5,1,2,1
6015,3923,2092,3923,1,1,2,1
6015,48121,6015,48121,0,1,2,1
6019,719,267,719,8,0,1,1
6025,373,57,373,16,1,2,1
6025,601,15,601,10,0,1,1
6026,10223,6026,10223,0,0,1,1
6027,5107,920,5107,1,0,1,1
6028,337,299,337,17,0,1,1
6033,2521,991,2521,2,0,1,1
6036,379,351,379,15,0,1,1
6037,313,90,313,19,0,1,1
6039,4943,1096,4943,1,1,2,1
6039,11083,6039,11083,0,0,1,1
6042,48337,6042,48337,0,1,2,1
6046,27583,6046,27583,0,1,2,1
6048,74609,6048,74609,0,0,1,1
6050,3539,2511,3539,1,1,2,1
6050,41849,6050,41849,0,1,2,1
6051,29147,6051,29147,0,1,2,1
6051,48409,6051,48409,0,1,2,1
6054,14639,6054,14639,0,2,3,1
6058,503,22,503,12,0,1,1
6059,48473,6059,48473,0,1,2,1
6061,13967,6061,13967,0,0,1,1
6061,16217,6061,16217,0,0,1,1
6062,48497,6062,48497,0,1,2,1
6064,4591,1473,4591,1,1,2,1
6066,991,120,991,6,1,2,1
6069,953,351,953,6,0,1,1
6069,4259,1810,4259,1,1,2,1
6070,13967,6070,13967,0,0,1,1
6071,68687,6071,68687,0,0,1,1
6072,659,141,659,9,1,2,1
6072,76159,6072,76159,0,0,1,1
6073,1013,1008,1013,5,0,1,1
6073,4967,1106,4967,1,1,2,1
6074,557,504,557,10,1,2,1
6074,48593,6074,48593,0,1,2,1
6075,7129,6075,7129,0,0,1,1
6078,1889,411,1889,3,1,2,1
6081,1571,1368,1571,3,0,1,1
6083,5023,1060,5023,1,1,2,1
6084,48673,6084,48673,0,1,2,1
6086,4021,2065,4021,1,1,2,1
6088,839,215,839,7,1,2,1
6089,409,363,409,14,0,1,1
6089,37511,6089,37511,0,1,2,1
6092,6883,6092,6883,0,0,1,1
6093,1151,338,1151,5,0,1,1
6093,7577,6093,7577,0,2,3,1
6095,3049,3046,3049,1,0,1,1
6095,48761,6095,48761,0,1,2,1
6096,541,145,541,11,1,2,1
6096,953,378,953,6,0,1,1
6096,2069,1958,2069,2,0,1,1
6096,2161,1774,2161,2,2,3,1
6098,311,189,311,19,1,2,1
6098,1061,793,1061,5,0,1,1
6098,2557,984,2557,2,0,1,1
6098,11083,6098,11083,0,0,1,1
6099,40231,6099,40231,0,1,2,1
6100,1031,945,1031,5,1,2,1
6100,26437,6100,26437,0,1,2,1
6100,30773,6100,30773,0,0,1,1
6101,48809,6101,48809,0,1,2,1
6102,367,230,367,16,1,2,1
6102,1409,466,1409,4,1,2,1
6102,3329,2773,3329,1,2,3,1
6102,14983,6102,14983,0,2,3,1
6102,48817,6102,48817,0,1,2,1
6104,2347,1410,2347,2,1,2,1
6105,1201,100,1201,5,0,1,1
6105,5869,236,5869,1,0,1,1
6107,1327,799,1327,4,1,2,1
6107,48857,6107,48857,0,1,2,1
6109,3989,2120,3989,1,1,2,1
6110,9403,6110,9403,0,1,2,1
6112,449,275,449,13,1,2,1
6114,26513,6114,26513,0,1,2,1
6115,8317,6115,8317,0,0,1,1
6116,9043,6116,9043,0,0,1,1
6117,68281,6117,68281,0,0,1,1
6120,3359,2761,3359,1,2,3,1
6121,839,248,839,7,0,1,1
6122,24407,6122,24407,0,1,2,1
6122,41047,6122,41047,0,1,2,1
6125,1621,1262,1621,3,0,1,1
6126,347,227,347,17,1,2,1
6126,3457,2669,3457,1,0,1,1
6126,49009,6126,49009,0,1,2,1
6127,761,39,761,8,0,1,1
6127,1481,203,1481,4,2,3,1
6127,3739,2388,3739,1,1,2,1
6127,13883,6127,13883,0,0,1,1
6128,433,66,433,14,1,2,1
6129,49033,6129,49033,0,1,2,1
6130,3457,2673,3457,1,0,1,1
6132,373,164,373,16,0,1,1
6132,647,309,647,9,0,1,1
6132,1217,47,1217,5,0,1,1
6132,6481,6132,6481,0,0,1,1
6132,49057,6132,49057,0,1,2,1
6135,49081,6135,49081,0,1,2,1
6135,64037,6135,64037,0,0,1,1
6136,1093,671,1093,5,1,2,1
6136,8629,6136,8629,0,1,2,1
6138,593,208,593,10,0,1,1
6139,3203,2936,3203,1,1,2,1
6140,787,631,787,7,2,3,1
6140,49121,6140,49121,0,1,2,1
6142,4441,1701,4441,1,1,2,1
6143,1627,1262,1627,3,0,1,1
6146,1489,190,1489,4,2,3,1
6147,521,416,521,11,0,1,1
6147,1301,943,1301,4,0,1,1
6147,8167,6147,8167,0,1,2,1
6147,49177,6147,49177,0,1,2,1
6149,487,305,487,12,1,2,1
6150,49201,6150,49201,0,1,2,1
6152,4057,2095,4057,1,1,2,1
6153,3187,2966,3187,1,0,1,1
6154,5351,803,5351,1,1,2,1
6154,13591,6154,13591,0,0,1,1
6156,397,201,397,15,1,2,1
6156,439,10,439,14,0,1,1
6157,6823,6157,6823,0,1,2,1
6162,49297,6162,49297,0,1,2,1
6166,1753,907,1753,3,1,2,1
6168,1429,452,1429,4,1,2,1
6171,5717,454,5717,1,0,1,1
6174,49393,6174,49393,0,1,2,1
6175,12071,6175,12071,0,1,2,1
6176,49409,6176,49409,0,1,2,1
6177,11717,6177,11717,0,1,2,1
6179,49433,6179,49433,0,1,2,1
6182,439,36,439,14,0,1,1
6187,797,608,797,7,1,2,1
6188,3391,2797,3391,1,2,3,1
6190,72767,6190,72767,0,0,1,1
6191,1553,1532,1553,3,0,1,1
6191,49529,6191,49529,0,1,2,1
6192,7417,6192,7417,0,1,2,1
6194,521,463,521,11,0,1,1
6194,5743,451,5743,1,0,1,1
6194,22193,6194,22193,0,1,2,1
6195,6091,104,6091,1,0,1,1
6196,10177,6196,10177,0,1,2,1
6198,379,134,379,16,0,1,1
6198,1231,43,1231,5,0,1,1
6198,3769,2429,3769,1,1,2,1
6199,65837,6199,65837,0,0,1,1
6202,25409,6202,25409,0,1,2,1
6204,1571,1491,1571,3,0,1,1
6204,49633,6204,49633,0,1,2,1
6205,2713,779,2713,2,0,1,1
6209,883,28,883,7,0,1,1
6210,811,533,811,7,1,2,1
6210,49681,6210,49681,0,1,2,1
6214,557,87,557,11,1,2,1
6214,16141,6214,16141,0,0,1,1
6217,40897,6217,40897,0,1,2,1
6219,8087,6219,8087,0,1,2,1
6219,12647,6219,12647,0,0,1,1
6220,349,287,349,17,2,3,1
6220,3881,2339,3881,1,1,2,1
6220,11411,6220,11411,0,0,1,1
6221,431,187,431,14,0,1,1
6224,10141,6224,10141,0,1,2,1
6225,6791,6225,6791,0,1,2,1
6225,72733,6225,72733,0,0,1,1
6229,18541,6229,18541,0,0,1,1
6230,53639,6230,53639,0,1,2,1
6234,22343,6234,22343,0,1,2,1
6236,523,483,523,11,0,1,1
6236,6529,6236,6529,0,0,1,1
6238,1913,499,1913,3,1,2,1
6239,331,281,331,18,0,1,1
6241,379,177,379,16,0,1,1
6242,751,234,751,8,1,2,1
6242,42457,6242,42457,0,1,2,1
6244,2969,306,2969,2,1,2,1
6245,5323,922,5323,1,0,1,1
6245,17909,6245,17909,0,0,1,1
6246,11351,6246,11351,0,0,1,1
6247,19813,6247,19813,0,1,2,1
6248,701,640,701,8,1,2,1
6249,293,96,293,21,1,2,1
6249,11969,6249,11969,0,1,2,1
6249,18617,6249,18617,0,0,1,1
6249,49993,6249,49993,0,1,2,1
6251,1187,316,1187,5,1,2,1
6252,12107,6252,12107,0,1,2,1
6257,2861,535,2861,2,0,1,1
6258,2161,1936,2161,2,0,1,1
6258,6833,6258,6833,0,1,2,1
6259,617,89,617,10,1,2,1
6259,13033,6259,13033,0,0,1,1
6260,7793,6260,7793,0,2,3,1
6262,971,436,971,6,0,1,1
6262,2917,428,2917,2,1,2,1
6263,431,229,431,14,1,2,1
6264,877,125,877,7,2,3,1
6265,653,388,653,9,0,1,1
6265,38953,6265,38953,0,1,2,1
6266,15733,6266,15733,0,0,1,1
6267,769,115,769,8,1,2,1
6269,389,45,389,16,1,2,1
6271,29231,6271,29231,0,1,2,1
6272,50177,6272,50177,0,1,2,1
6273,1013,195,1013,6,0,1,1
6273,10079,6273,10079,0,1,2,1
6273,39791,6273,39791,0,1,2,1
6274,40993,6274,40993,0,1,2,1
6275,839,402,839,7,0,1,1
6276,701,668,701,8,0,1,1
6279,1459,443,1459,4,1,2,1
6281,353,280,353,17,0,1,1
6282,3121,40,3121,2,0,1,1
6282,13693,6282,13693,0,0,1,1
6283,11447,6283,11447,0,0,1,1
6285,1427,577,1427,4,2,3,1
6286,61141,6286,61141,0,1,2,1
6287,601,277,601,10,0,1,1
6287,2963,361,2963,2,1,2,1
6288,347,42,347,18,1,2,1
6288,751,280,751,8,0,1,1
6289,23333,6289,23333,0,1,2,1
6290,541,339,541,11,1,2,1
6290,50321,6290,50321,0,1,2,1
6291,541,340,541,11,1,2,1
6292,541,341,541,11,1,2,1
6293,541,342,541,11,1,2,1
6294,541,343,541,11,1,2,1
6295,541,344,541,11,1,2,1
6296,541,345,541,11,1,2,1
6296,859,283,859,7,1,2,1
6297,541,346,541,11,1,2,1
6297,49057,6297,49057,0,2,3,1
6298,379,234,379,16,1,2,1
6298,541,347,541,11,1,2,1
6298,761,210,761,8,1,2,1
6299,307,159,307,20,1,2,1
6299,541,348,541,11,1,2,1
6300,541,349,541,11,1,2,1
6300,13649,6300,13649,0,0,1,1
6301,541,350,541,11,1,2,1
6302,541,351,541,11,1,2,1
6302,11587,6302,11587,0,0,1,1
6302,50417,6302,50417,0,1,2,1
6303,541,352,541,11,1,2,1
6303,5443,860,5443,1,1,2,1
6304,541,353,541,11,1,2,1
6305,541,354,541,11,1,2,1
6305,1867,704,1867,3,1,2,1
6306,541,355,541,11,1,2,1
6307,541,356,541,11,1,2,1
6308,541,357,541,11,1,2,1
6308,2903,502,2903,2,0,1,1
6309,541,358,541,11,1,2,1
6310,541,359,541,11,1,2,1
6310,1049,16,1049,6,0,1,1
6310,2803,704,2803,2,1,2,1
6311,541,360,541,11,1,2,1
6312,541,361,541,11,0,1,1
6312,50497,6312,50497,0,1,2,1
6313,541,362,541,11,0,1,1
6313,12547,6313,12547,0,1,2,1
6314,541,363,541,11,0,1,1
6315,541,364,541,11,0,1,1
6315,2069,108,2069,3,0,1,1
6316,541,365,541,11,0,1,1
6317,541,366,541,11,0,1,1
6318,541,367,541,11,0,1,1
6319,541,368,541,11,0,1,1
6320,541,369,541,11,0,1,1
6321,541,370,541,11,0,1,1
6321,11159,6321,11159,0,0,1,1
6322,541,371,541,11,0,1,1
6322,2309,1704,2309,2,0,1,1
6323,293,170,293,21,0,1,1
6323,541,372,541,11,0,1,1
6324,541,373,541,11,0,1,1
6324,677,231,677,9,0,1,1
6324,7349,6324,7349,0,0,1,1
6324,50593,6324,50593,0,1,2,1
6325,541,374,541,11,0,1,1
6325,1201,320,1201,5,1,2,1
6325,1229,180,1229,5,1,2,1
6328,1093,863,1093,5,0,1,1
6328,2591,1146,2591,2,0,1,1
6329,317,306,317,19,0,1,1
6331,491,439,491,12,0,1,1
6331,571,50,571,11,0,1,1
6335,617,165,617,10,1,2,1
6337,367,98,367,17,1,2,1
6337,379,273,379,16,0,1,1
6337,1103,822,1103,5,0,1,1
6338,953,620,953,6,1,2,1
6338,1031,152,1031,6,1,2,1
6340,16741,6340,16741,0,1,2,1
6341,673,284,673,9,1,2,1
6342,379,278,379,16,0,1,1
6342,421,27,421,15,0,1,1
6344,50753,6344,50753,0,1,2,1
6345,5087,1258,5087,1,1,2,1
6347,50777,6347,50777,0,1,2,1
6350,313,90,313,20,0,1,1
6350,1549,154,1549,4,0,1,1
6350,43403,6350,43403,0,1,2,1
6351,431,317,431,14,0,1,1
6351,7019,6351,7019,0,1,2,1
6354,3911,2443,3911,1,1,2,1
6354,9439,6354,9439,0,0,1,1
6354,50833,6354,50833,0,1,2,1
6355,971,529,971,6,0,1,1
6356,6247,109,6247,1,0,1,1
6358,41651,6358,41651,0,1,2,1
6359,50873,6359,50873,0,1,2,1
6361,22751,6361,22751,0,1,2,1
6362,401,347,401,15,0,1,1
6365,337,299,337,18,0,1,1
6365,797,786,797,7,0,1,1
6366,607,296,607,10,0,1,1
6366,5653,713,5653,1,2,3,1
6366,20393,6366,20393,0,1,2,1
6366,35081,6366,35081,0,0,1,1
6367,601,357,601,10,0,1,1
6367,887,158,887,7,0,1,1
6368,419,83,419,15,0,1,1
6368,599,378,599,10,1,2,1
6371,50969,6371,50969,0,1,2,1
6374,28837,6374,28837,0,1,2,1
6374,50993,6374,50993,0,1,2,1
6375,51001,6375,51001,0,1,2,1
6379,967,577,967,6,0,1,1
6379,1373,887,1373,4,1,2,1
6384,1373,892,1373,4,1,2,1
6387,647,564,647,9,0,1,1
6390,313,130,313,20,2,3,1
6392,51137,6392,51137,0,1,2,1
6394,8171,6394,8171,0,0,1,1
6396,1879,759,1879,3,2,3,1
6396,2153,2090,2153,2,0,1,1
6396,3617,2779,3617,1,1,2,1
6396,17027,6396,17027,0,1,2,1
6396,20233,6396,20233,0,1,2,1
6397,479,170,479,13,0,1,1
6397,2917,563,2917,2,0,1,1
6397,3863,2534,3863,1,1,2,1
6397,5743,654,5743,1,1,2,1
6397,9377,6397,9377,0,0,1,1
6397,16763,6397,16763,0,1,2,1
6397,78167,6397,78167,0,0,1,1
6399,51193,6399,51193,0,1,2,1
6402,2617,1168,2617,2,0,1,1
6402,51217,6402,51217,0,1,2,1
6403,1789,1036,1789,3,0,1,1
6404,673,347,673,9,1,2,1
6405,9181,6405,9181,0,0,1,1
6409,49253,6409,49253,0,2,3,1
6411,719,659,719,8,1,2,1
6412,6389,23,6389,1,0,1,1
6414,1069,0,1,6,0,1,1
6415,379,351,379,16,0,1,1
6415,1069,1,1069,6,0,1,1
6415,3923,2492,3923,1,1,2,1
6416,359,313,359,17,0,1,1
6416,1069,2,1069,6,0,1,1
6416,51329,6416,51329,0,1,2,1
6417,1069,3,1069,6,0,1,1
6418,797,42,797,8,0,1,1
6418,1069,4,1069,6,0,1,1
6419,1069,5,1069,6,0,1,1
6420,461,427,461,13,0,1,1
6420,1069,6,1069,6,0,1,1
6420,51361,6420,51361,0,1,2,1
6421,1069,7,1069,6,0,1,1
6421,1913,682,1913,3,0,1,1
6422,1069,8,1069,6,0,1,1
6423,1069,9,1069,6,0,1,1
6424,811,747,811,7,1,2,1
6424,1069,10,1069,6,0,1,1
6425,1069,11,1069,6,0,1,1
6425,2393,1639,2393,2,0,1,1
6426,1069,12,1069,6,0,1,1
6426,1307,1198,1307,4,1,2,1
6427,331,138,331,19,1,2,1
6427,1069,13,1069,6,0,1,1
6428,331,139,331,19,1,2,1
6428,1069,14,1069,6,0,1,1
6429,331,140,331,19,1,2,1
6429,1069,15,1069,6,0,1,1
6429,8819,6429,8819,0,0,1,1
6430,331,141,331,19,1,2,1
6430,1069,16,1069,6,0,1,1
6430,27529,6430,27529,0,1,2,1
6431,331,142,331,19,0,1,1
6431,523,155,523,12,0,1,1
6431,1069,17,1069,6,0,1,1
6432,331,143,331,19,0,1,1
6432,1069,18,1069,6,0,1,1
6432,4651,1781,4651,1,1,2,1
6432,79687,6432,79687,0,0,1,1
6433,331,144,331,19,0,1,1
6433,1069,19,1069,6,0,1,1
6434,331,145,331,19,0,1,1
6434,1069,20,1069,6,0,1,1
6434,1523,342,1523,4,1,2,1
6435,331,146,331,19,0,1,1
6435,1069,21,1069,6,0,1,1
6435,51481,6435,51481,0,1,2,1
6436,331,147,331,19,0,1,1
6436,601,426,601,10,1,2,1
6436,1069,22,1069,6,0,1,1
6437,331,148,331,19,0,1,1
6437,1069,23,1069,6,0,1,1
6438,331,149,331,19,0,1,1
6438,1069,24,1069,6,0,1,1
6438,27581,6438,27581,0,1,2,1
6439,331,150,331,19,0,1,1
6439,1069,25,1069,6,0,1,1
6440,331,151,331,19,0,1,1
6440,1069,26,1069,6,0,1,1
6440,51521,6440,51521,0,1,2,1
6441,331,152,331,19,0,1,1
6441,1069,27,1069,6,0,1,1
6442,331,153,331,19,0,1,1
6442,1069,28,1069,6,0,1,1
6442,32933,6442,32933,0,0,1,1
6443,331,154,331,19,0,1,1
6443,1069,29,1069,6,0,1,1
6444,331,155,331,19,0,1,1
6444,1069,30,1069,6,0,1,1
6445,331,156,331,19,0,1,1
6445,1069,31,1069,6,0,1,1
6446,331,157,331,19,0,1,1
6446,1069,32,1069,6,0,1,1
6447,331,158,331,19,0,1,1
6447,1069,33,1069,6,0,1,1
6447,51577,6447,51577,0,1,2,1
6448,331,159,331,19,0,1,1
6448,1069,34,1069,6,0,1,1
6449,331,160,331,19,0,1,1
6449,619,259,619,10,1,2,1
6449,1069,35,1069,6,0,1,1
6450,331,161,331,19,0,1,1
6450,1069,36,1069,6,0,1,1
6450,8609,6450,8609,0,0,1,1
6451,331,162,331,19,0,1,1
6451,1069,37,1069,6,0,1,1
6452,331,163,331,19,0,1,1
6452,1069,38,1069,6,0,1,1
6453,331,164,331,19,0,1,1
6453,1069,39,1069,6,0,1,1
6453,1103,938,1103,5,0,1,1
6454,331,165,331,19,0,1,1
6454,1069,40,1069,6,0,1,1
6454,1277,69,1277,5,0,1,1
6454,12241,6454,12241,0,1,2,1
6454,59729,6454,59729,0,1,2,1
6455,1069,41,1069,6,0,1,1
6455,5821,634,5821,1,1,2,1
6456,1069,42,1069,6,0,1,1
6457,1069,43,1069,6,0,1,1
6458,1069,44,1069,6,0,1,1
6459,1069,45,1069,6,0,1,1
6459,9463,6459,9463,0,0,1,1
6459,51673,6459,51673,0,1,2,1
6460,1069,46,1069,6,0,1,1
6461,523,185,523,12,0,1,1
6461,1069,47,1069,6,0,1,1
6461,5903,558,5903,1,0,1,1
6462,1069,48,1069,6,0,1,1
6463,1069,49,1069,6,0,1,1
6464,733,600,733,8,2,3,1
6464,1069,50,1069,6,0,1,1
6465,1069,51,1069,6,0,1,1
6465,6827,6465,6827,0,0,1,1
6465,51721,6465,51721,0,1,2,1
6466,1069,52,1069,6,0,1,1
6467,1069,53,1069,6,0,1,1
6468,1069,54,1069,6,0,1,1
6469,367,230,367,17,1,2,1
6469,1069,55,1069,6,0,1,1
6470,907,121,907,7,2,3,1
6470,1069,56,1069,6,0,1,1
6470,1559,234,1559,4,1,2,1
6471,1069,57,1069,6,0,1,1
6471,12697,6471,12697,0,1,2,1
6472,1069,58,1069,6,0,1,1
6472,9967,6472,9967,0,1,2,1
6473,347,227,347,18,1,2,1
6473,1069,59,1069,6,0,1,1
6473,25447,6473,25447,0,1,2,1
6473,49297,6473,49297,0,2,3,1
6474,1069,60,1069,6,0,1,1
6474,45181,6474,45181,0,1,2,1
6475,1069,61,1069,6,0,1,1
6475,10009,6475,10009,0,1,2,1
6476,1069,62,1069,6,0,1,1
6476,3163,150,3163,2,0,1,1
6477,1069,63,1069,6,0,1,1
6477,42023,6477,42023,0,1,2,1
6477,51817,6477,51817,0,1,2,1
6478,541,527,541,11,0,1,1
6478,1069,64,1069,6,0,1,1
6479,1069,65,1069,6,0,1,1
6480,1069,66,1069,6,0,1,1
6480,2381,1718,2381,2,0,1,1
6481,1069,67,1069,6,0,1,1
6482,1069,68,1069,6,0,1,1
6483,829,680,829,7,2,3,1
6483,1069,69,1069,6,0,1,1
6484,1069,70,1069,6,0,1,1
6485,1069,71,1069,6,0,1,1
6485,25321,6485,25321,0,1,2,1
6486,1069,72,1069,6,0,1,1
6486,6121,365,6121,1,0,1,1
6487,1069,73,1069,6,0,1,1
6488,1069,74,1069,6,0,1,1
6489,1069,75,1069,6,0,1,1
6490,1069,76,1069,6,0,1,1
6490,4583,1907,4583,1,2,3,1
6491,1069,77,1069,6,0,1,1
6491,51929,6491,51929,0,1,2,1
6492,1069,78,1069,6,0,1,1
6492,1427,784,1427,4,0,1,1
6492,13171,6492,13171,0,0,1,1
6493,1069,79,1069,6,0,1,1
6494,1069,80,1069,6,0,1,1
6495,1069,81,1069,6,0,1,1
6496,1069,82,1069,6,0,1,1
6497,1069,83,1069,6,0,1,1
6498,409,363,409,15,0,1,1
6498,1069,84,1069,6,0,1,1
6498,1249,253,1249,5,1,2,1
6498,2543,1412,2543,2,0,1,1
6498,3863,2635,3863,1,0,1,1
6499,1069,85,1069,6,0,1,1
6500,1069,86,1069,6,0,1,1
6500,7829,6500,7829,0,2,3,1
6501,467,430,467,13,1,2,1
6501,1069,87,1069,6,0,1,1
6501,11261,6501,11261,0,0,1,1
6501,52009,6501,52009,0,1,2,1
6502,641,92,641,10,1,2,1
6502,1069,88,1069,6,0,1,1
6503,1069,89,1069,6,0,1,1
6504,6121,383,6121,1,0,1,1
6504,61471,6504,61471,0,1,2,1
6504,70001,6504,70001,0,0,1,1
6505,373,164,373,17,0,1,1
6505,1249,260,1249,5,1,2,1
6510,4421,2089,4421,1,0,1,1
6510,52081,6510,52081,0,1,2,1
6512,449,226,449,14,1,2,1
6512,8819,6512,8819,0,0,1,1
6512,16067,6512,16067,0,2,3,1
6514,3079,356,3079,2,1,2,1
6515,52121,6515,52121,0,1,2,1
6516,1823,1047,1823,3,0,1,1
6518,11257,6518,11257,0,0,1,1
6519,4643,1876,4643,1,2,3,1
6519,9227,6519,9227,0,1,2,1
6519,52153,6519,52153,0,1,2,1
6523,2917,689,2917,2,1,2,1
6524,463,42,463,14,0,1,1
6528,41953,6528,41953,0,1,2,1
6534,5399,1135,5399,1,1,2,1
6535,11939,6535,11939,0,0,1,1
6536,3011,514,3011,2,0,1,1
6536,52289,6536,52289,0,1,2,1
6537,1637,1626,1637,3,0,1,1
6538,5783,755,5783,1,2,3,1
6539,52313,6539,52313,0,1,2,1
6540,52321,6540,52321,0,1,2,1
6541,1063,163,1063,6,1,2,1
6541,3727,2814,3727,1,1,2,1
6543,4357,2186,4357,1,1,2,1
6543,36073,6543,36073,0,0,1,1
6545,757,489,757,8,1,2,1
6545,7349,6545,7349,0,0,1,1
6545,52361,6545,52361,0,1,2,1
6547,827,758,827,7,1,2,1
6548,853,577,853,7,0,1,1
6549,2341,1867,2341,2,0,1,1
6550,35603,6550,35603,0,0,1,1
6553,71147,6553,71147,0,0,1,1
6556,1627,48,1627,4,0,1,1
6557,373,216,373,17,0,1,1
6557,52457,6557,52457,0,1,2,1
6558,433,63,433,15,1,2,1
6558,541,66,541,12,1,2,1
6558,10631,6558,10631,0,1,2,1
6561,503,22,503,13,0,1,1
6561,4969,1592,4969,1,1,2,1
6563,1301,58,1301,5,0,1,1
6564,2179,27,2179,3,0,1,1
6566,79399,6566,79399,0,0,1,1
6568,577,221,577,11,1,2,1
6568,13127,6568,13127,0,1,2,1
6570,331,281,331,19,0,1,1
6570,47111,6570,47111,0,2,3,1
6571,1283,156,1283,5,1,2,1
6575,307,128,307,21,1,2,1
6575,5987,588,5987,1,0,1,1
6576,307,129,307,21,1,2,1
6577,307,130,307,21,1,2,1
6577,1277,192,1277,5,1,2,1
6577,81047,6577,81047,0,0,1,1
6578,307,131,307,21,1,2,1
6578,487,247,487,13,1,2,1
6579,307,132,307,21,0,1,1
6580,307,133,307,21,0,1,1
6580,3643,2937,3643,1,2,3,1
6581,307,134,307,21,0,1,1
6581,29251,6581,29251,0,1,2,1
6582,307,135,307,21,0,1,1
6582,1171,727,1171,5,1,2,1
6582,70117,6582,70117,0,0,1,1
6583,307,136,307,21,0,1,1
6583,13381,6583,13381,0,0,1,1
6584,307,137,307,21,0,1,1
6584,557,457,557,11,2,3,1
6584,52673,6584,52673,0,1,2,1
6585,307,138,307,21,0,1,1
6586,307,139,307,21,0,1,1
6587,307,140,307,21,0,1,1
6587,2689,1209,2689,2,0,1,1
6588,307,141,307,21,0,1,1
6588,1811,1155,1811,3,1,2,1
6589,307,142,307,21,0,1,1
6589,19471,6589,19471,0,0,1,1
6590,307,143,307,21,0,1,1
6590,1889,923,1889,3,0,1,1
6590,24733,6590,24733,0,1,2,1
6590,52721,6590,52721,0,1,2,1
6591,307,144,307,21,0,1,1
6592,307,145,307,21,0,1,1
6592,1471,708,1471,4,0,1,1
6593,307,146,307,21,0,1,1
6594,307,147,307,21,0,1,1
6595,307,148,307,21,0,1,1
6595,439,10,439,15,0,1,1
6596,307,149,307,21,0,1,1
6596,52769,6596,52769,0,1,2,1
6597,307,150,307,21,0,1,1
6597,1571,313,1571,4,0,1,1
6598,307,151,307,21,0,1,1
6599,307,152,307,21,0,1,1
6600,307,153,307,21,0,1,1
6604,6673,6604,6673,0,0,1,1
6606,9929,6606,9929,0,1,2,1
6609,733,12,733,9,0,1,1
6609,19841,6609,19841,0,1,2,1
6610,307,163,307,21,1,2,1
6611,2083,362,2083,3,0,1,1
6611,52889,6611,52889,0,1,2,1
6612,6353,259,6353,1,0,1,1
6613,10891,6613,10891,0,1,2,1
6614,2287,2040,2287,2,0,1,1
6616,4133,2483,4133,1,1,2,1
6620,379,177,379,17,0,1,1
6620,1637,72,1637,4,0,1,1
6621,439,36,439,15,0,1,1
6621,1093,63,1093,6,0,1,1
6622,62603,6622,62603,0,1,2,1
6625,1019,511,1019,6,1,2,1
6626,601,15,601,11,0,1,1
6626,40177,6626,40177,0,1,2,1
6628,449,342,449,14,1,2,1
6628,619,438,619,10,1,2,1
6628,22621,6628,22621,0,0,1,1
6629,24733,6629,24733,0,1,2,1
6631,557,504,557,11,1,2,1
6633,1531,509,1531,4,1,2,1
6633,3767,2866,3767,1,1,2,1
6634,353,280,353,18,0,1,1
6634,17107,6634,17107,0,0,1,1
6636,487,305,487,13,1,2,1
6638,10141,6638,10141,0,1,2,1
6642,1093,84,1093,6,0,1,1
6642,7213,6642,7213,0,1,2,1
6644,751,636,751,8,0,1,1
6645,53161,6645,53161,0,1,2,1
6646,317,306,317,20,0,1,1
6646,2153,187,2153,3,0,1,1
6646,5417,1229,5417,1,1,2,1
6648,5821,827,5821,1,2,3,1
6649,599,60,599,11,1,2,1
6649,683,502,683,9,0,1,1
6650,53201,6650,53201,0,1,2,1
6651,4157,2494,4157,1,0,1,1
6652,431,187,431,15,0,1,1
6654,881,487,881,7,0,1,1
6655,80933,6655,80933,0,0,1,1
6658,3137,384,3137,2,1,2,1
6662,337,259,337,19,1,2,1
6662,2017,611,2017,3,1,2,1
6662,3833,2829,3833,1,0,1,1
6663,313,90,313,21,0,1,1
6663,1499,667,1499,4,0,1,1
6663,7069,6663,7069,0,0,1,1
6665,11027,6665,11027,0,1,2,1
6667,599,78,599,11,2,3,1
6668,521,416,521,12,0,1,1
6668,10691,6668,10691,0,1,2,1
6669,53353,6669,53353,0,1,2,1
6670,2713,1244,2713,2,0,1,1
6672,4099,2573,4099,1,1,2,1
6674,6361,313,6361,1,0,1,1
6675,2063,486,2063,3,1,2,1
6675,53401,6675,53401,0,1,2,1
6678,1601,274,1601,4,0,1,1
6678,2687,1304,2687,2,0,1,1
6680,593,157,593,11,1,2,1
6682,2731,1220,2731,2,0,1,1
6682,10337,6682,10337,0,1,2,1
6682,66383,6682,66383,0,1,2,1
6683,2161,200,2161,3,0,1,1
6685,7993,6685,7993,0,1,2,1
6686,1867,1085,1867,3,0,1,1
6686,18329,6686,18329,0,0,1,1
6689,2851,987,2851,2,0,1,1
6691,15277,6691,15277,0,0,1,1
6695,2063,506,2063,3,1,2,1
6697,739,46,739,9,0,1,1
6697,941,110,941,7,1,2,1
6698,7307,6698,7307,0,1,2,1
6699,53593,6699,53593,0,1,2,1
6701,53609,6701,53609,0,1,2,1
6702,337,299,337,19,0,1,1
6702,53617,6702,53617,0,1,2,1
6703,15919,6703,15919,0,1,2,1
6704,7229,6704,7229,0,0,1,1
6704,41603,6704,41603,0,1,2,1
6704,48079,6704,48079,0,2,3,1
6704,53633,6704,53633,0,1,2,1
6705,1117,3,1117,6,0,1,1
6705,9551,6705,9551,0,1,2,1
6706,3347,12,3347,2,0,1,1
6707,57653,6707,57653,0,1,2,1
6710,56957,6710,56957,0,1,2,1
6711,311,180,311,21,0,1,1
6713,17137,6713,17137,0,0,1,1
6715,521,463,521,12,0,1,1
6715,739,64,739,9,0,1,1
6715,1187,780,1187,5,1,2,1
6715,2311,2093,2311,2,1,2,1
6716,379,273,379,17,0,1,1
6716,953,45,953,7,0,1,1
6721,379,278,379,17,0,1,1
6722,53777,6722,53777,0,1,2,1
6724,1657,96,1657,4,0,1,1
6728,719,257,719,9,0,1,1
6728,1823,1259,1823,3,0,1,1
6729,5471,1258,5471,1,1,2,1
6734,51871,6734,51871,0,2,3,1
6740,3947,2793,3947,1,1,2,1
6740,15427,6740,15427,0,0,1,1
6741,881,574,881,7,1,2,1
6742,24229,6742,24229,0,1,2,1
6743,601,132,601,11,1,2,1
6743,4253,2490,4253,1,0,1,1
6743,72767,6743,72767,0,0,1,1
6746,30893,6746,30893,0,1,2,1
6748,51691,6748,51691,0,2,3,1
6750,54001,6750,54001,0,1,2,1
6754,15731,6754,15731,0,0,1,1
6756,54049,6756,54049,0,1,2,1
6757,10181,6757,10181,0,1,2,1
6759,523,483,523,12,0,1,1
6759,3373,13,3373,2,0,1,1
6759,3943,2816,3943,1,1,2,1
6761,9859,6761,9859,0,0,1,1
6762,1291,307,1291,5,1,2,1
6763,421,27,421,16,0,1,1
6763,1013,685,1013,6,0,1,1
6763,14557,6763,14557,0,0,1,1
6764,3373,18,3373,2,0,1,1
6764,4099,2665,4099,1,1,2,1
6765,54121,6765,54121,0,1,2,1
6766,20707,6766,20707,0,1,2,1
6767,317,110,317,21,0,1,1
6768,9839,6768,9839,0,0,1,1
6770,653,240,653,10,0,1,1
6773,38713,6773,38713,0,0,1,1
6773,70891,6773,70891,0,0,1,1
6776,10859,6776,10859,0,1,2,1
6776,18793,6776,18793,0,0,1,1
6778,1229,633,1229,5,1,2,1
6779,487,448,487,13,1,2,1
6779,647,309,647,10,0,1,1
6782,431,317,431,15,0,1,1
6783,2549,1685,2549,2,1,2,1
6784,42013,6784,42013,0,1,2,1
6788,5351,1437,5351,1,1,2,1
6789,3541,3248,3541,1,1,2,1
6789,7759,6789,7759,0,0,1,1
6789,17351,6789,17351,0,0,1,1
6790,4987,1803,4987,1,0,1,1
6790,5827,963,5827,1,1,2,1
6793,353,86,353,19,1,2,1
6793,1429,1077,1429,4,1,2,1
6794,379,351,379,17,0,1,1
6797,54377,6797,54377,0,1,2,1
6798,3361,76,3361,2,0,1,1
6799,601,188,601,11,1,2,1
6799,1873,1180,1873,3,1,2,1
6800,3821,2979,3821,1,0,1,1
6800,54401,6800,54401,0,1,2,1
6804,1429,1088,1429,4,1,2,1
6804,4339,2465,4339,1,0,1,1
6805,809,333,809,8,2,3,1
6806,1999,809,1999,3,2,3,1
6806,54449,6806,54449,0,1,2,1
6809,2741,1327,2741,2,0,1,1
6809,54869,6809,54869,0,1,2,1
6812,7253,6812,7253,0,0,1,1
6812,54497,6812,54497,0,1,2,1
6812,77899,6812,77899,0,0,1,1
6814,3463,3351,3463,1,0,1,1
6815,54521,6815,54521,0,1,2,1
6816,80021,6816,80021,0,0,1,1
6818,20101,6818,20101,0,0,1,1
6818,79301,6818,79301,0,0,1,1
6819,1889,1152,1889,3,1,2,1
6820,347,227,347,19,1,2,1
6821,5569,1252,5569,1,1,2,1
6822,491,439,491,13,0,1,1
6822,54577,6822,54577,0,1,2,1
6824,5171,1653,5171,1,1,2,1
6824,67499,6824,67499,0,1,2,1
6825,3823,3002,3823,1,0,1,1
6825,7753,6825,7753,0,0,1,1
6825,54601,6825,54601,0,1,2,1
6826,31051,6826,31051,0,1,2,1
6827,3413,1,3413,2,0,1,1
6827,54617,6827,54617,0,1,2,1
6829,353,122,353,19,0,1,1
6835,4517,2318,4517,1,1,2,1
6836,367,230,367,18,1,2,1
6838,35491,6838,35491,0,0,1,1
6839,373,125,373,18,0,1,1
6840,33161,6840,33161,0,1,2,1
6840,54721,6840,54721,0,1,2,1
6841,503,302,503,13,1,2,1
6841,14281,6841,14281,0,0,1,1
6845,1783,1496,1783,3,1,2,1
6850,419,146,419,16,0,1,1
6850,661,240,661,10,0,1,1
6851,1531,727,1531,4,0,1,1
6851,43609,6851,43609,0,1,2,1
6853,38791,6853,38791,0,0,1,1
6853,41813,6853,41813,0,1,2,1
6854,11927,6854,11927,0,0,1,1
6854,33679,6854,33679,0,1,2,1
6854,54833,6854,54833,0,1,2,1
6856,2687,1482,2687,2,0,1,1
6857,85711,6857,85711,0,0,1,1
6860,15767,6860,15767,0,0,1,1
6860,54881,6860,54881,0,1,2,1
6860,71263,6860,71263,0,0,1,1
6861,3391,79,3391,2,0,1,1
6864,1229,719,1229,5,0,1,1
6864,1487,916,1487,4,1,2,1
6866,467,328,467,14,1,2,1
6866,563,110,563,12,0,1,1
6867,653,337,653,10,1,2,1
6868,751,109,751,9,1,2,1
6869,35159,6869,35159,0,0,1,1
6870,1033,672,1033,6,1,2,1
6870,12161,6870,12161,0,0,1,1
6871,983,973,983,6,0,1,1
6871,23767,6871,23767,0,0,1,1
6872,1223,757,1223,5,1,2,1
6874,3541,3333,3541,1,0,1,1
6875,1847,1334,1847,3,0,1,1
6876,45433,6876,45433,0,1,2,1
6877,5701,1176,5701,1,1,2,1
6878,373,164,373,18,0,1,1
6880,739,229,739,9,1,2,1
6881,461,427,461,14,0,1,1
6887,1621,403,1621,4,1,2,1
6887,19013,6887,19013,0,0,1,1
6888,601,277,601,11,0,1,1
6888,761,39,761,9,0,1,1
6890,1459,1054,1459,4,0,1,1
6891,3319,253,3319,2,0,1,1
6892,2129,505,2129,3,1,2,1
6894,89449,6894,89449,0,0,1,1
6897,8573,6897,8573,0,2,3,1
6898,19207,6898,19207,0,0,1,1
6898,57089,6898,57089,0,1,2,1
6901,331,281,331,20,0,1,1
6902,30677,6902,30677,0,1,2,1
6902,55217,6902,55217,0,1,2,1
6906,3037,832,3037,2,1,2,1
6907,409,363,409,16,0,1,1
6907,13219,6907,13219,0,1,2,1
6908,7307,6908,7307,0,0,1,1
6909,32507,6909,32507,0,1,2,1
6910,1583,578,1583,4,0,1,1
6910,2713,1484,2713,2,0,1,1
6912,719,441,719,9,1,2,1
6913,1597,525,1597,4,1,2,1
6913,2851,1211,2851,2,1,2,1
6913,4441,2472,4441,1,0,1,1
6913,5051,1862,5051,1,0,1,1
6914,55313,6914,55313,0,1,2,1
6915,1039,681,1039,6,1,2,1
6915,2521,1873,2521,2,0,1,1
6917,24043,6917,24043,0,0,1,1
6921,491,47,491,14,0,1,1
6925,22643,6925,22643,0,1,2,1
6926,2633,1660,2633,2,1,2,1
6928,5417,1511,5417,1,1,2,1
6930,55441,6930,55441,0,1,2,1
6930,84977,6930,84977,0,0,1,1
6931,2083,682,2083,3,1,2,1
6932,569,104,569,12,0,1,1
6933,71471,6933,71471,0,0,1,1
6934,1567,666,1567,4,1,2,1
6937,3803,3134,3803,1,2,3,1
6939,1307,404,1307,5,1,2,1
6942,4073,2869,4073,1,1,2,1
6944,14143,6944,14143,0,0,1,1
6944,21787,6944,21787,0,1,2,1
6946,1699,150,1699,4,0,1,1
6948,1229,803,1229,5,1,2,1
6948,8447,6948,8447,0,2,3,1
6948,70181,6948,70181,0,0,1,1
6949,701,640,701,9,1,2,1
6954,523,155,523,13,0,1,1
6954,55633,6954,55633,0,1,2,1
6955,14537,6955,14537,0,0,1,1
6956,12043,6956,12043,0,0,1,1
6957,3407,143,3407,2,0,1,1
6959,1229,814,1229,5,1,2,1
6960,839,248,839,8,0,1,1
6960,2543,1874,2543,2,0,1,1
6960,5801,1159,5801,1,0,1,1
6960,55681,6960,55681,0,1,2,1
6963,317,306,317,21,0,1,1
6965,20201,6965,20201,0,0,1,1
6965,55721,6965,55721,0,1,2,1
6966,3323,320,3323,2,0,1,1
6966,6733,233,6733,1,0,1,1
6967,599,378,599,11,1,2,1
6967,3319,329,3319,2,0,1,1
6968,20369,6968,20369,0,0,1,1
6971,2473,2025,2473,2,2,3,1
6971,8707,6971,8707,0,2,3,1
6972,25639,6972,25639,0,1,2,1
6973,607,296,607,11,0,1,1
6974,1031,788,1031,6,1,2,1
6974,2879,1216,2879,2,1,2,1
6974,26267,6974,26267,0,1,2,1
6976,313,90,313,22,0,1,1
6977,701,668,701,9,0,1,1
6977,55817,6977,55817,0,1,2,1
6979,617,192,617,11,1,2,1
6981,3539,3442,3539,1,0,1,1
6982,3023,936,3023,2,1,2,1
6984,58237,6984,58237,0,1,2,1
6985,5347,1638,5347,1,1,2,1
6986,55889,6986,55889,0,1,2,1
6987,353,280,353,19,0,1,1
6987,52609,6987,52609,0,2,3,1
6987,55897,6987,55897,0,1,2,1
6989,11261,6989,11261,0,1,2,1
6991,2857,1277,2857,2,0,1,1
6992,29191,6992,29191,0,1,2,1
6993,1451,1189,1451,4,2,3,1
6993,89387,6993,89387,0,0,1,1
6995,2411,2173,2411,2,1,2,1
6998,8167,6998,8167,0,0,1,1
6999,379,177,379,18,0,1,1
6999,2053,840,2053,3,2,3,1
6999,7589,6999,7589,0,1,2,1
7000,3079,842,3079,2,1,2,1
7001,56009,7001,56009,0,1,2,1
7003,56197,7003,56197,0,1,2,1
7005,1163,27,1163,6,0,1,1
7005,14633,7005,14633,0,0,1,1
7005,56041,7005,56041,0,1,2,1
7008,7591,7008,7591,0,0,1,1
7009,7591,7009,7591,0,0,1,1
7010,7591,7010,7591,0,0,1,1
7010,23813,7010,23813,0,0,1,1
7011,7591,7011,7591,0,0,1,1
7012,7591,7012,7591,0,0,1,1
7013,1283,598,1283,5,0,1,1
7013,7591,7013,7591,0,0,1,1
7014,347,74,347,20,1,2,1
7014,673,284,673,10,1,2,1
7014,7591,7014,7591,0,0,1,1
7014,56113,7014,56113,0,1,2,1
7015,7591,7015,7591,0,0,1,1
7016,7591,7016,7591,0,0,1,1
7017,7591,7017,7591,0,0,1,1
7017,38351,7017,38351,0,0,1,1
7018,577,94,577,12,1,2,1
7018,7591,7018,7591,0,0,1,1
7019,541,527,541,12,0,1,1
7019,1471,1135,1471,4,0,1,1
7019,7591,7019,7591,0,0,1,1
7019,47129,7019,47129,0,1,2,1
7020,311,178,311,22,0,1,1
7020,2377,2266,2377,2,0,1,1
7020,3907,3113,3907,1,0,1,1
7020,7591,7020,7591,0,0,1,1
7020,8831,7020,8831,0,0,1,1
7021,811,533,811,8,1,2,1
7021,7591,7021,7591,0,0,1,1
7022,7591,7022,7591,0,0,1,1
7023,7591,7023,7591,0,0,1,1
7024,5801,1223,5801,1,1,2,1
7024,7591,7024,7591,0,0,1,1
7025,887,816,887,7,1,2,1
7025,7591,7025,7591,0,0,1,1
7026,7591,7026,7591,0,0,1,1
7027,7591,7027,7591,0,0,1,1
7028,7591,7028,7591,0,0,1,1
7029,797,653,797,8,2,3,1
7029,4567,2462,4567,1,0,1,1
7029,7591,7029,7591,0,0,1,1
7029,19973,7029,19973,0,0,1,1
7030,7591,7030,7591,0,0,1,1
7031,2341,8,2341,3,0,1,1
7031,7591,7031,7591,0,0,1,1
7032,7591,7032,7591,0,0,1,1
7033,593,510,593,11,0,1,1
7033,7591,7033,7591,0,0,1,1
7034,439,10,439,16,0,1,1
7034,7591,7034,7591,0,0,1,1
7035,839,323,839,8,0,1,1
7035,7591,7035,7591,0,0,1,1
7036,839,324,839,8,0,1,1
7036,4073,2963,4073,1,0,1,1
7036,7591,7036,7591,0,0,1,1
7037,839,325,839,8,0,1,1
7037,1499,1041,1499,4,0,1,1
7037,7591,7037,7591,0,0,1,1
7037,62597,7037,62597,0,1,2,1
7038,839,326,839,8,0,1,1
7038,7591,7038,7591,0,0,1,1
7039,337,299,337,20,0,1,1
7039,839,327,839,8,0,1,1
7039,7591,7039,7591,0,0,1,1
7039,25087,7039,25087,0,1,2,1
7040,317,66,317,22,1,2,1
7040,433,112,433,16,1,2,1
7040,839,328,839,8,0,1,1
7040,7591,7040,7591,0,0,1,1
7041,839,329,839,8,0,1,1
7041,7591,7041,7591,0,0,1,1
7042,839,330,839,8,0,1,1
7042,7591,7042,7591,0,0,1,1
7043,839,331,839,8,0,1,1
7043,5581,1462,5581,1,1,2,1
7043,7591,7043,7591,0,0,1,1
7044,839,332,839,8,0,1,1
7044,7591,7044,7591,0,0,1,1
7044,18593,7044,18593,0,1,2,1
7045,839,333,839,8,0,1,1
7045,7591,7045,7591,0,0,1,1
7046,839,334,839,8,0,1,1
7046,4091,2955,4091,1,0,1,1
7046,7591,7046,7591,0,0,1,1
7046,61559,7046,61559,0,1,2,1
7047,839,335,839,8,0,1,1
7047,1621,563,1621,4,0,1,1
7047,7591,7047,7591,0,0,1,1
7047,56377,7047,56377,0,1,2,1
7048,7591,7048,7591,0,0,1,1
7048,9067,7048,9067,0,0,1,1
7048,17093,7048,17093,0,2,3,1
7049,953,378,953,7,0,1,1
7049,7591,7049,7591,0,0,1,1
7049,56393,7049,56393,0,1,2,1
7050,7591,7050,7591,0,0,1,1
7051,7591,7051,7591,0,0,1,1
7052,7591,7052,7591,0,0,1,1
7052,56417,7052,56417,0,1,2,1
7053,5167,1886,5167,1,0,1,1
7053,7591,7053,7591,0,0,1,1
7054,7591,7054,7591,0,0,1,1
7055,7591,7055,7591,0,0,1,1
7056,7591,7056,7591,0,0,1,1
7057,7591,7057,7591,0,0,1,1
7058,2447,2164,2447,2,0,1,1
7058,7591,7058,7591,0,0,1,1
7059,7591,7059,7591,0,0,1,1
7059,56473,7059,56473,0,1,2,1
7060,439,36,439,16,0,1,1
7060,7591,7060,7591,0,0,1,1
7061,7591,7061,7591,0,0,1,1
7062,7591,7062,7591,0,0,1,1
7062,74071,7062,74071,0,0,1,1
7063,7591,7063,7591,0,0,1,1
7064,503,22,503,14,0,1,1
7064,7591,7064,7591,0,0,1,1
7064,9857,7064,9857,0,0,1,1
7065,7591,7065,7591,0,0,1,1
7066,7591,7066,7591,0,0,1,1
7067,7591,7067,7591,0,0,1,1
7068,619,259,619,11,1,2,1
7068,7591,7068,7591,0,0,1,1
7068,9697,7068,9697,0,0,1,1
7069,7591,7069,7591,0,0,1,1
7069,34429,7069,34429,0,1,2,1
7070,2591,1888,2591,2,0,1,1
7070,7591,7070,7591,0,0,1,1
7071,7591,7071,7591,0,0,1,1
7071,56569,7071,56569,0,1,2,1
7072,7591,7072,7591,0,0,1,1
7072,22621,7072,22621,0,1,2,1
7073,7591,7073,7591,0,0,1,1
7074,7591,7074,7591,0,0,1,1
7075,7591,7075,7591,0,0,1,1
7076,6733,343,6733,1,0,1,1
7076,7591,7076,7591,0,0,1,1
7077,7591,7077,7591,0,0,1,1
7078,7591,7078,7591,0,0,1,1
7078,19697,7078,19697,0,0,1,1
7079,3613,3466,3613,1,0,1,1
7079,7591,7079,7591,0,0,1,1
7080,409,127,409,17,1,2,1
7080,757,267,757,9,0,1,1
7080,7591,7080,7591,0,0,1,1
7081,1499,1085,1499,4,0,1,1
7081,2521,2039,2521,2,2,3,1
7081,7591,7081,7591,0,0,1,1
7082,7591,7082,7591,0,0,1,1
7083,431,187,431,16,0,1,1
7083,7591,7083,7591,0,0,1,1
7084,7591,7084,7591,0,0,1,1
7085,7591,7085,7591,0,0,1,1
7085,56681,7085,56681,0,1,2,1
7086,1013,1008,1013,6,0,1,1
7086,7591,7086,7591,0,0,1,1
7087,7591,7087,7591,0,0,1,1
7088,7591,7088,7591,0,0,1,1
7089,7591,7089,7591,0,0,1,1
7090,7591,7090,7591,0,0,1,1
7090,67829,7090,67829,0,1,2,1
7091,7591,7091,7591,0,0,1,1
7092,883,28,883,8,0,1,1
7092,7591,7092,7591,0,0,1,1
7092,56737,7092,56737,0,1,2,1
7093,857,237,857,8,1,2,1
7093,7591,7093,7591,0,0,1,1
7094,7591,7094,7591,0,0,1,1
7094,12941,7094,12941,0,0,1,1
7094,87961,7094,87961,0,0,1,1
7095,379,273,379,18,0,1,1
7095,653,565,653,10,0,1,1
7095,7591,7095,7591,0,0,1,1
7096,7591,7096,7591,0,0,1,1
7096,9973,7096,9973,0,1,2,1
7096,43609,7096,43609,0,1,2,1
7097,7591,7097,7591,0,0,1,1
7098,421,362,421,16,0,1,1
7098,1117,396,1117,6,0,1,1
7098,3251,596,3251,2,0,1,1
7098,7591,7098,7591,0,0,1,1
7098,73133,7098,73133,0,0,1,1
7099,7591,7099,7591,0,0,1,1
7099,13417,7099,13417,0,1,2,1
7100,379,278,379,18,0,1,1
7100,7591,7100,7591,0,0,1,1
7101,6257,844,6257,1,2,3,1
7101,7591,7101,7591,0,0,1,1
7101,56809,7101,56809,0,1,2,1
7102,7591,7102,7591,0,0,1,1
7103,7591,7103,7591,0,0,1,1
7103,52541,7103,52541,0,2,3,1
7104,7591,7104,7591,0,0,1,1
7105,7591,7105,7591,0,0,1,1
7106,7591,7106,7591,0,0,1,1
7107,7591,7107,7591,0,0,1,1
7108,7591,7108,7591,0,0,1,1
7108,63281,7108,63281,0,1,2,1
7109,7591,7109,7591,0,0,1,1
7109,56873,7109,56873,0,1,2,1
7110,1223,995,1223,5,2,3,1
7110,1381,205,1381,5,1,2,1
7110,7591,7110,7591,0,0,1,1
7111,5641,1470,5641,1,1,2,1
7111,7591,7111,7591,0,0,1,1
7112,7591,7112,7591,0,0,1,1
7112,56897,7112,56897,0,1,2,1
7113,6551,562,6551,1,0,1,1
7113,7591,7113,7591,0,0,1,1
7114,839,402,839,8,0,1,1
7114,7591,7114,7591,0,0,1,1
7115,7591,7115,7591,0,0,1,1
7115,56921,7115,56921,0,1,2,1
7116,7591,7116,7591,0,0,1,1
7116,56929,7116,56929,0,1,2,1
7117,7591,7117,7591,0,0,1,1
7118,7591,7118,7591,0,0,1,1
7118,79609,7118,79609,0,0,1,1
7119,677,349,677,10,1,2,1
7119,5639,1480,5639,1,1,2,1
7119,7591,7119,7591,0,0,1,1
7119,35171,7119,35171,0,1,2,1
7120,2011,1087,2011,3,0,1,1
7120,7591,7120,7591,0,0,1,1
7121,7591,7121,7591,0,0,1,1
7122,7591,7122,7591,0,0,1,1
7123,307,62,307,23,1,2,1
7123,487,305,487,14,1,2,1
7123,7591,7123,7591,0,0,1,1
7124,7591,7124,7591,0,0,1,1
7124,91163,7124,91163,0,0,1,1
7125,7591,7125,7591,0,0,1,1
7126,1409,81,1409,5,0,1,1
7126,1523,1034,1523,4,0,1,1
7126,4519,2607,4519,1,0,1,1
7126,7591,7126,7591,0,0,1,1
7127,7591,7127,7591,0,0,1,1
7128,311,286,311,22,1,2,1
7128,3923,3205,3923,1,2,3,1
7128,4129,2999,4129,1,0,1,1
7128,7591,7128,7591,0,0,1,1
7129,6287,842,6287,1,2,3,1
7129,7591,7129,7591,0,0,1,1
7130,719,659,719,9,1,2,1
7130,7591,7130,7591,0,0,1,1
7130,57041,7130,57041,0,1,2,1
7130,81817,7130,81817,0,0,1,1
7131,1031,945,1031,6,1,2,1
7131,7591,7131,7591,0,0,1,1
7132,7591,7132,7591,0,0,1,1
7132,22343,7132,22343,0,1,2,1
7132,73141,7132,73141,0,0,1,1
7133,5651,1482,5651,1,1,2,1
7133,7591,7133,7591,0,0,1,1
7134,7591,7134,7591,0,0,1,1
7134,57073,7134,57073,0,1,2,1
7135,2017,1084,2017,3,1,2,1
7135,7591,7135,7591,0,0,1,1
7136,1063,758,1063,6,1,2,1
7136,7591,7136,7591,0,0,1,1
7137,7591,7137,7591,0,0,1,1
7137,57097,7137,57097,0,1,2,1
7138,7591,7138,7591,0,0,1,1
7139,7591,7139,7591,0,0,1,1
7140,7151,7140,7151,0,0,1,1
7140,7591,7140,7591,0,0,1,1
7141,7591,7141,7591,0,0,1,1
7142,7591,7142,7591,0,0,1,1
7142,11527,7142,11527,0,1,2,1
7143,7591,7143,7591,0,0,1,1
7143,13831,7143,13831,0,1,2,1
7144,7591,7144,7591,0,0,1,1
7145,7591,7145,7591,0,0,1,1
7146,7591,7146,7591,0,0,1,1
7147,7591,7147,7591,0,0,1,1
7147,9467,7147,9467,0,1,2,1
7148,7591,7148,7591,0,0,1,1
7148,63997,7148,63997,0,1,2,1
7149,7591,7149,7591,0,0,1,1
7150,7591,7150,7591,0,0,1,1
7151,7591,7151,7591,0,0,1,1
7151,16411,7151,16411,0,0,1,1
7152,7591,7152,7591,0,0,1,1
7153,7591,7153,7591,0,0,1,1
7154,7591,7154,7591,0,0,1,1
7155,569,327,569,12,0,1,1
7155,5059,2096,5059,1,2,3,1
7155,7591,7155,7591,0,0,1,1
7155,57241,7155,57241,0,1,2,1
7156,7591,7156,7591,0,0,1,1
7156,7949,7156,7949,0,1,2,1
7156,79537,7156,79537,0,0,1,1
7157,7591,7157,7591,0,0,1,1
7157,59183,7157,59183,0,1,2,1
7158,7591,7158,7591,0,0,1,1
7159,563,403,563,12,0,1,1
7159,1061,793,1061,6,0,1,1
7159,7591,7159,7591,0,0,1,1
7160,563,404,563,12,0,1,1
7160,7591,7160,7591,0,0,1,1
7161,563,405,563,12,0,1,1
7161,1931,1368,1931,3,1,2,1
7161,7591,7161,7591,0,0,1,1
7162,563,406,563,12,0,1,1
7162,797,786,797,8,0,1,1
7162,7591,7162,7591,0,0,1,1
7163,563,407,563,12,0,1,1
7163,7591,7163,7591,0,0,1,1
7163,74759,7163,74759,0,0,1,1
7164,563,408,563,12,0,1,1
7164,7591,7164,7591,0,0,1,1
7165,563,409,563,12,0,1,1
7165,7591,7165,7591,0,0,1,1
7166,563,410,563,12,0,1,1
7166,1583,834,1583,4,1,2,1
7166,4177,2989,4177,1,0,1,1
7166,7591,7166,7591,0,0,1,1
7166,57329,7166,57329,0,1,2,1
7167,347,227,347,20,1,2,1
7167,563,411,563,12,0,1,1
7167,7591,7167,7591,0,0,1,1
7168,563,412,563,12,0,2,2
7168,7591,7168,7591,0,0,1,1
7168,10831,7168,10831,0,1,2,1
7169,563,413,563,12,0,1,1
7169,7591,7169,7591,0,0,1,1
7170,563,414,563,12,0,1,1
7170,2351,117,2351,3,0,1,1
7170,7591,7170,7591,0,0,1,1
7171,563,415,563,12,0,1,1
7171,7591,7171,7591,0,0,1,1
7172,563,416,563,12,0,1,1
7172,5099,2073,5099,1,2,3,1
7172,7591,7172,7591,0,0,1,1
7173,379,351,379,18,0,1,1
7173,563,417,563,12,0,1,1
7173,3643,3530,3643,1,0,1,1
7173,7591,7173,7591,0,0,1,1
7173,29851,7173,29851,0,1,2,1
7174,563,418,563,12,0,1,1
7174,7591,7174,7591,0,0,1,1
7174,49433,7174,49433,0,1,2,1
7174,69341,7174,69341,0,1,2,1
7175,563,419,563,12,0,1,1
7175,7591,7175,7591,0,0,1,1
7176,563,420,563,12,0,1,1
7176,2741,1694,2741,2,1,2,1
7176,7591,7176,7591,0,0,1,1
7177,563,421,563,12,0,1,1
7177,7591,7177,7591,0,0,1,1
7178,563,422,563,12,0,1,1
7178,7591,7178,7591,0,0,1,1
7179,7591,7179,7591,0,0,1,1
7179,31357,7179,31357,0,1,2,1
7180,7591,7180,7591,0,0,1,1
7181,7591,7181,7591,0,0,1,1
7182,7591,7182,7591,0,0,1,1
7182,57457,7182,57457,0,1,2,1
7183,467,178,467,15,1,2,1
7183,1361,378,1361,5,1,2,1
7183,6361,822,6361,1,2,3,1
7183,7591,7183,7591,0,0,1,1
7184,421,27,421,17,0,1,1
7184,7591,7184,7591,0,0,1,1
7185,571,333,571,12,0,1,1
7185,7591,7185,7591,0,0,1,1
7185,11807,7185,11807,0,1,2,1
7186,7591,7186,7591,0,0,1,1
7187,7591,7187,7591,0,0,1,1
7188,557,504,557,12,1,2,1
7188,7591,7188,7591,0,0,1,1
7189,521,416,521,13,0,1,1
7189,7591,7189,7591,0,0,1,1
7190,6857,333,6857,1,0,1,1
7190,7591,7190,7591,0,0,1,1
7191,6367,824,6367,1,2,3,1
7191,7591,7191,7591,0,0,1,1
7192,7591,7192,7591,0,0,1,1
7192,85361,7192,85361,0,0,1,1
7193,7591,7193,7591,0,0,1,1
7194,997,215,997,7,1,2,1
7194,7591,7194,7591,0,0,1,1
7195,7591,7195,7591,0,0,1,1
7195,17077,7195,17077,0,1,2,1
7195,58309,7195,58309,0,1,2,1
7196,7591,7196,7591,0,0,1,1
7196,10247,7196,10247,0,1,2,1
7197,7591,7197,7591,0,0,1,1
7198,7591,7198,7591,0,0,1,1
7199,7591,7199,7591,0,0,1,1
7200,7591,7200,7591,0,0,1,1
7200,26267,7200,26267,0,1,2,1
7200,57601,7200,57601,0,1,2,1
7201,7591,7201,7591,0,0,1,1
7202,4649,2553,4649,1,0,1,1
7202,7591,7202,7591,0,0,1,1
7203,367,230,367,19,1,2,1
7203,1163,225,1163,6,0,1,1
7203,1879,1566,1879,3,1,2,1
7203,7591,7203,7591,0,0,1,1
7204,7591,7204,7591,0,0,1,1
7205,7591,7205,7591,0,0,1,1
7206,7591,7206,7591,0,0,1,1
7206,57649,7206,57649,0,1,2,1
7207,7591,7207,7591,0,0,1,1
7208,3313,582,3313,2,0,1,1
7208,7591,7208,7591,0,0,1,1
7209,7591,7209,7591,0,0,1,1
7210,7591,7210,7591,0,0,1,1
7210,30253,7210,30253,0,1,2,1
7211,7591,7211,7591,0,0,1,1
7212,1213,1147,1213,5,0,1,1
7212,7591,7212,7591,0,0,1,1
7212,57697,7212,57697,0,1,2,1
7213,431,317,431,16,0,1,1
7213,7591,7213,7591,0,0,1,1
7214,7591,7214,7591,0,0,1,1
7214,8501,7214,8501,0,0,1,1
7214,8719,7214,8719,0,2,3,1
7215,797,42,797,9,0,1,1
7215,1217,1130,1217,5,0,1,1
7215,1741,251,1741,4,1,2,1
7215,7591,7215,7591,0,0,1,1
7216,7591,7216,7591,0,0,1,1
7216,9173,7216,9173,0,0,1,1
7217,7591,7217,7591,0,0,1,1
7217,57737,7217,57737,0,1,2,1
7218,3947,3271,3947,1,2,3,1
7218,7591,7218,7591,0,0,1,1
7219,7591,7219,7591,0,0,1,1
7220,5209,2011,5209,1,0,1,1
7220,6271,949,6271,1,1,2,1
7220,7591,7220,7591,0,0,1,1
7221,7591,7221,7591,0,0,1,1
7222,7591,7222,7591,0,0,1,1
7222,39107,7222,39107,0,0,1,1
7223,7591,7223,7591,0,0,1,1
7224,1093,666,1093,6,1,2,1
7224,7591,7224,7591,0,0,1,1
7224,31883,7224,31883,0,1,2,1
7224,57793,7224,57793,0,1,2,1
7225,7591,7225,7591,0,0,1,1
7226,2731,1764,2731,2,1,2,1
7226,7591,7226,7591,0,0,1,1
7227,601,15,601,12,0,1,1
7227,2027,1146,2027,3,0,1,1
7227,7591,7227,7591,0,0,1,1
7228,7591,7228,7591,0,0,1,1
7229,419,106,419,17,1,2,1
7229,433,301,433,16,0,1,1
7229,7591,7229,7591,0,0,1,1
7230,7591,7230,7591,0,0,1,1
7231,7591,7231,7591,0,0,1,1
7232,331,281,331,21,0,1,1
7232,7591,7232,7591,0,0,1,1
7233,971,436,971,7,0,1,1
7233,7591,7233,7591,0,0,1,1
7234,4861,2373,4861,1,0,1,1
7234,7591,7234,7591,0,0,1,1
7235,7591,7235,7591,0,0,1,1
7236,521,463,521,13,0,1,1
7236,7591,7236,7591,0,0,1,1
7237,2131,844,2131,3,0,1,1
7237,4679,2558,4679,1,0,1,1
7237,7591,7237,7591,0,0,1,1
7238,2819,1600,2819,2,0,1,1
7238,7591,7238,7591,0,0,1,1
7239,7159,80,7159,1,0,1,1
7239,7591,7239,7591,0,0,1,1
7239,16369,7239,16369,0,0,1,1
7240,7591,7240,7591,0,0,1,1
7240,36833,7240,36833,0,0,1,1
7241,7591,7241,7591,0,0,1,1
7242,7591,7242,7591,0,0,1,1
7242,19927,7242,19927,0,0,1,1
7243,7591,7243,7591,0,0,1,1
7243,16981,7243,16981,0,1,2,1
7243,21713,7243,21713,0,0,1,1
7243,80749,7243,80749,0,0,1,1
7244,1151,338,1151,6,0,1,1
7244,1289,799,1289,5,1,2,1
7244,5573,1671,5573,1,0,1,1
7244,7591,7244,7591,0,0,1,1
7245,7591,7245,7591,0,0,1,1
7245,47977,7245,47977,0,1,2,1
7246,647,129,647,11,0,1,1
7246,7591,7246,7591,0,0,1,1
7247,7591,7247,7591,0,0,1,1
7247,57977,7247,57977,0,1,2,1
7247,73771,7247,73771,0,0,1,1
7248,7591,7248,7591,0,0,1,1
7249,7591,7249,7591,0,0,1,1
7250,7591,7250,7591,0,0,1,1
7251,373,164,373,19,0,1,1
7251,5059,2192,5059,1,0,1,1
7251,7591,7251,7591,0,0,1,1
7251,9649,7251,9649,0,1,2,1
7251,57649,7251,57649,0,2,3,1
7252,7591,7252,7591,0,0,1,1
7253,439,229,439,16,1,2,1
7253,1831,1760,1831,3,0,1,1
7253,7591,7253,7591,0,0,1,1
7254,1553,1042,1553,4,0,1,1
7254,7591,7254,7591,0,0,1,1
7255,4561,2694,4561,1,0,1,1
7255,7591,7255,7591,0,0,1,1
7256,7591,7256,7591,0,0,1,1
7256,58049,7256,58049,0,1,2,1
7257,7591,7257,7591,0,0,1,1
7258,7591,7258,7591,0,0,1,1
7259,7591,7259,7591,0,0,1,1
7259,14627,7259,14627,0,0,1,1
7260,7591,7260,7591,0,0,1,1
7260,17257,7260,17257,0,1,2,1
7261,7591,7261,7591,0,0,1,1
7262,4951,2311,4951,1,0,1,1
7262,7591,7262,7591,0,0,1,1
7262,8233,7262,8233,0,0,1,1
7262,39443,7262,39443,0,0,1,1
7263,7591,7263,7591,0,0,1,1
7264,7591,7264,7591,0,0,1,1
7265,311,112,311,23,0,1,1
7265,7591,7265,7591,0,0,1,1
7266,4637,2629,4637,1,0,1,1
7266,7591,7266,7591,0,0,1,1
7266,58129,7266,58129,0,1,2,1
7267,2969,1329,2969,2,0,1,1
7267,5197,2070,5197,1,0,1,1
7267,7591,7267,7591,0,0,1,1
7267,20353,7267,20353,0,0,1,1
7268,7591,7268,7591,0,0,1,1
7269,7591,7269,7591,0,0,1,1
7270,6229,1041,6229,1,0,1,1
7270,7591,7270,7591,0,0,1,1
7271,7591,7271,7591,0,0,1,1
7271,38723,7271,38723,0,0,1,1
7271,58169,7271,58169,0,1,2,1
7272,7591,7272,7591,0,0,1,1
7272,16937,7272,16937,0,0,1,1
7272,75479,7272,75479,0,0,1,1
7273,7591,7273,7591,0,0,1,1
7273,16339,7273,16339,0,0,1,1
7274,7591,7274,7591,0,0,1,1
7275,6659,616,6659,1,0,1,1
7275,7591,7275,7591,0,0,1,1
7276,7591,7276,7591,0,0,1,1
7276,34667,7276,34667,0,1,2,1
7277,7591,7277,7591,0,0,1,1
7277,58217,7277,58217,0,1,2,1
7278,7591,7278,7591,0,0,1,1
7278,55411,7278,55411,0,2,3,1
7279,7591,7279,7591,0,0,1,1
7280,317,306,317,22,0,1,1
7280,7591,7280,7591,0,0,1,1
7281,7591,7281,7591,0,0,1,1
7282,523,483,523,13,0,1,1
7282,7591,7282,7591,0,0,1,1
7283,1597,895,1597,4,0,1,1
7283,7591,7283,7591,0,0,1,1
7284,7591,7284,7591,0,0,1,1
7285,7591,7285,7591,0,0,1,1
7286,7591,7286,7591,0,0,1,1
7286,9721,7286,9721,0,0,1,1
7286,38281,7286,38281,0,0,1,1
7287,7591,7287,7591,0,0,1,1
7288,7591,7288,7591,0,0,1,1
7289,313,90,313,23,0,1,1
7289,7591,7289,7591,0,0,1,1
7290,7591,7290,7591,0,0,1,1
7291,953,620,953,7,1,2,1
7291,2609,2073,2609,2,0,1,1
7291,7591,7291,7591,0,0,1,1
7292,599,104,599,12,0,1,1
7292,7591,7292,7591,0,0,1,1
7292,58337,7292,58337,0,1,2,1
7293,421,136,421,17,1,2,1
7293,7591,7293,7591,0,0,1,1
7294,7591,7294,7591,0,0,1,1
7294,12647,7294,12647,0,0,1,1
7295,7591,7295,7591,0,0,1,1
7296,439,272,439,16,1,2,1
7296,7591,7296,7591,0,0,1,1
7296,58369,7296,58369,0,1,2,1
7297,7591,7297,7591,0,0,1,1
7298,7591,7298,7591,0,0,1,1
7299,7591,7299,7591,0,0,1,1
7300,7591,7300,7591,0,0,1,1
7301,7591,7301,7591,0,0,1,1
7302,757,489,757,9,1,2,1
7302,7591,7302,7591,0,0,1,1
7302,29803,7302,29803,0,1,2,1
7303,401,85,401,18,1,2,1
7303,7591,7303,7591,0,0,1,1
7304,7591,7304,7591,0,0,1,1
7305,7591,7305,7591,0,0,1,1
7306,1201,100,1201,6,0,1,1
7306,7591,7306,7591,0,0,1,1
7307,401,89,401,18,1,2,1
7307,7591,7307,7591,0,0,1,1
7308,7591,7308,7591,0,0,1,1
7309,7591,7309,7591,0,0,1,1
7310,7591,7310,7591,0,0,1,1
7311,1619,835,1619,4,1,2,1
7311,7591,7311,7591,0,0,1,1
7312,7591,7312,7591,0,0,1,1
7312,22067,7312,22067,0,1,2,1
7313,491,439,491,14,0,1,1
7313,7591,7313,7591,0,0,1,1
7313,25933,7313,25933,0,1,2,1
7314,5231,2083,5231,1,0,1,1
7314,7591,7314,7591,0,0,1,1
7314,8761,7314,8761,0,1,2,1
7315,5051,2264,5051,1,0,1,1
7315,7591,7315,7591,0,0,1,1
7315,79333,7315,79333,0,0,1,1
7316,409,363,409,17,0,1,1
7316,5737,1579,5737,1,1,2,1
7316,7591,7316,7591,0,0,1,1
7316,14723,7316,14723,0,0,1,1
7317,619,508,619,11,2,3,1
7317,7591,7317,7591,0,0,1,1
7318,7591,7318,7591,0,0,1,1
7319,1093,761,1093,6,0,1,1
7319,2713,1893,2713,2,0,1,1
7319,7591,7319,7591,0,0,1,1
7320,7591,7320,7591,0,0,1,1
7321,7591,7321,7591,0,0,1,1
7321,24419,7321,24419,0,0,1,1
7322,7591,7322,7591,0,0,1,1
7322,10177,7322,10177,0,0,1,1
7322,88873,7322,88873,0,0,1,1
7323,7591,7323,7591,0,0,1,1
7323,90149,7323,90149,0,0,1,1
7324,7591,7324,7591,0,0,1,1
7324,81919,7324,81919,0,0,1,1
7325,7591,7325,7591,0,0,1,1
7325,58601,7325,58601,0,1,2,1
7326,971,529,971,7,0,1,1
7326,7591,7326,7591,0,0,1,1
7327,7103,224,7103,1,0,1,1
7327,7591,7327,7591,0,0,1,1
7328,7591,7328,7591,0,0,1,1
7329,7591,7329,7591,0,0,1,1
7330,7591,7330,7591,0,0,1,1
7331,7591,7331,7591,0,0,1,1
7332,683,502,683,10,0,1,1
7332,3229,874,3229,2,1,2,1
7332,7591,7332,7591,0,0,1,1
7332,58657,7332,58657,0,1,2,1
7333,7591,7333,7591,0,0,1,1
7334,7591,7334,7591,0,0,1,1
7335,7591,7335,7591,0,0,1,1
7336,7591,7336,7591,0,0,1,1
7336,25939,7336,25939,0,1,2,1
7337,7591,7337,7591,0,0,1,1
7338,2381,195,2381,3,0,1,1
7338,7591,7338,7591,0,0,1,1
7339,7591,7339,7591,0,0,1,1
7339,13183,7339,13183,0,0,1,1
7340,353,280,353,20,0,1,1
7340,7591,7340,7591,0,0,1,1
7341,7591,7341,7591,0,0,1,1
7342,461,427,461,15,0,1,1
7342,733,12,733,10,0,1,1
7342,7591,7342,7591,0,0,1,1
7343,7591,7343,7591,0,0,1,1
7343,18973,7343,18973,0,0,1,1
7344,7591,7344,7591,0,0,1,1
7345,7591,7345,7591,0,0,1,1
7346,7591,7346,7591,0,0,1,1
7346,10657,7346,10657,0,0,1,1
7347,7591,7347,7591,0,0,1,1
7347,25469,7347,25469,0,0,1,1
7348,7591,7348,7591,0,0,1,1
7349,479,164,479,15,0,1,1
7349,1217,47,1217,6,0,1,1
7349,7591,7349,7591,0,0,1,1
7349,87683,7349,87683,0,0,1,1
7350,7591,7350,7591,0,0,1,1
7350,13037,7350,13037,0,0,1,1
7350,29581,7350,29581,0,1,2,1
7351,7591,7351,7591,0,0,1,1
7352,3529,294,3529,2,0,1,1
7352,7591,7352,7591,0,0,1,1
7352,8311,7352,8311,0,0,1,1
7353,7591,7353,7591,0,0,1,1
7353,65837,7353,65837,0,1,2,1
7354,7591,7354,7591,0,0,1,1
7354,31391,7354,31391,0,1,2,1
7355,7591,7355,7591,0,0,1,1
7355,15013,7355,15013,0,0,1,1
7356,7591,7356,7591,0,0,1,1
7357,7591,7357,7591,0,0,1,1
7358,7591,7358,7591,0,0,1,1
7359,1049,16,1049,7,0,1,1
7359,7591,7359,7591,0,0,1,1
7360,7591,7360,7591,0,0,1,1
7360,66169,7360,66169,0,1,2,1
7361,7591,7361,7591,0,0,1,1
7362,787,279,787,9,0,1,1
7362,1571,1078,1571,4,0,1,1
7362,7591,7362,7591,0,0,1,1
7362,58897,7362,58897,0,1,2,1
7363,7591,7363,7591,0,0,1,1
7364,7591,7364,7591,0,0,1,1
7365,7591,7365,7591,0,0,1,1
7365,25621,7365,25621,0,0,1,1
7366,7591,7366,7591,0,0,1,1
7366,34513,7366,34513,0,1,2,1
7367,7591,7367,7591,0,0,1,1
7367,58937,7367,58937,0,1,2,1
7368,1601,964,1601,4,1,2,1
7368,7591,7368,7591,0,0,1,1
7369,7591,7369,7591,0,0,1,1
7370,7591,7370,7591,0,0,1,1
7371,4789,2582,4789,1,0,1,1
7371,7591,7371,7591,0,0,1,1
7372,1321,767,1321,5,0,1,1
7372,7591,7372,7591,0,0,1,1
7372,44029,7372,44029,0,0,1,1
7373,7591,7373,7591,0,0,1,1
7374,827,758,827,8,1,2,1
7374,7591,7374,7591,0,0,1,1
7375,7591,7375,7591,0,0,1,1
7376,337,299,337,21,0,1,1
7376,419,253,419,17,1,2,1
7376,7591,7376,7591,0,0,1,1
7377,7591,7377,7591,0,0,1,1
7378,379,177,379,19,0,1,1
7378,2591,2196,2591,2,0,1,1
7378,3793,3585,3793,1,0,1,1
7378,7591,7378,7591,0,0,1,1
7379,7591,7379,7591,0,0,1,1
7379,18233,7379,18233,0,2,3,1
7380,7591,7380,7591,0,0,1,1
7380,20773,7380,20773,0,0,1,1
7381,7591,7381,7591,0,0,1,1
7382,7591,7382,7591,0,0,1,1
7383,7591,7383,7591,0,0,1,1
7383,30559,7383,30559,0,1,2,1
7384,1151,478,1151,6,2,3,1
7384,7591,7384,7591,0,0,1,1
7384,14633,7384,14633,0,1,2,1
7385,719,195,719,10,1,2,1
7385,7591,7385,7591,0,0,1,1
7386,7591,7386,7591,0,0,1,1
7386,42187,7386,42187,0,0,1,1
7387,7591,7387,7591,0,0,1,1
7388,7591,7388,7591,0,0,1,1
7388,30631,7388,30631,0,1,2,1
7389,1019,256,1019,7,1,2,1
7389,7591,7389,7591,0,0,1,1
7390,997,411,997,7,2,3,1
7390,7591,7390,7591,0,0,1,1
7391,7591,7391,7591,0,0,1,1
7392,7591,7392,7591,0,0,1,1
7393,3541,311,3541,2,0,1,1
7393,7591,7393,7591,0,0,1,1
7394,2819,1756,2819,2,1,2,1
7394,7591,7394,7591,0,0,1,1
7395,751,636,751,9,0,1,1
7395,7591,7395,7591,0,0,1,1
7396,5851,1545,5851,1,1,2,1
7396,7591,7396,7591,0,0,1,1
7397,1499,1401,1499,4,0,1,1
7397,7591,7397,7591,0,0,1,1
7398,7591,7398,7591,0,0,1,1
7399,839,687,839,8,2,3,1
7399,7459,7399,7459,0,0,1,1
7399,7591,7399,7591,0,0,1,1
7400,7591,7400,7591,0,0,1,1
7401,853,577,853,8,0,1,1
7401,2309,474,2309,3,1,2,1
7401,7591,7401,7591,0,0,1,1
7401,59209,7401,59209,0,1,2,1
7402,443,314,443,16,1,2,1
7402,1567,1134,1567,4,0,1,1
7402,7591,7402,7591,0,0,1,1
7403,7591,7403,7591,0,0,1,1
7404,7591,7404,7591,0,0,1,1
7404,59233,7404,59233,0,1,2,1
7405,7591,7405,7591,0,0,1,1
7405,15551,7405,15551,0,0,1,1
7406,7591,7406,7591,0,0,1,1
7406,83591,7406,83591,0,0,1,1
7407,2011,1374,2011,3,0,1,1
7407,7591,7407,7591,0,0,1,1
7407,30103,7407,30103,0,1,2,1
7407,33037,7407,33037,0,1,2,1
7408,7591,7408,7591,0,0,1,1
7409,7591,7409,7591,0,0,1,1
7409,21977,7409,21977,0,0,1,1
7410,7591,7410,7591,0,0,1,1
7410,59281,7410,59281,0,1,2,1
7411,701,401,701,10,0,1,1
7411,7591,7411,7591,0,0,1,1
7412,7591,7412,7591,0,0,1,1
7412,33053,7412,33053,0,1,2,1
7413,467,408,467,15,0,2,2
7413,7591,7413,7591,0,0,1,1
7414,2339,397,2339,3,0,1,1
7414,7591,7414,7591,0,0,1,1
7414,21269,7414,21269,0,0,1,1
7415,7591,7415,7591,0,0,1,1
7416,7591,7416,7591,0,0,1,1
7417,433,56,433,17,2,3,1
7417,7591,7417,7591,0,0,1,1
7418,409,56,409,18,2,3,1
7418,7591,7418,7591,0,0,1,1
7419,7591,7419,7591,0,0,1,1
7420,7591,7420,7591,0,0,1,1
7420,11827,7420,11827,0,1,2,1
7421,1093,863,1093,6,0,1,1
7421,7591,7421,7591,0,0,1,1
7421,59369,7421,59369,0,1,2,1
7422,7591,7422,7591,0,0,1,1
7422,38261,7422,38261,0,0,1,1
7422,42929,7422,42929,0,0,1,1
7423,7591,7423,7591,0,0,1,1
7424,1381,519,1381,5,1,2,1
7424,7591,7424,7591,0,0,1,1
7424,59393,7424,59393,0,1,2,1
7425,7591,7425,7591,0,0,1,1
7426,647,309,647,11,0,1,1
7426,7591,7426,7591,0,0,1,1
7427,7591,7427,7591,0,0,1,1
7427,59417,7427,59417,0,1,2,1
7428,1373,563,1373,5,2,3,1
7428,7591,7428,7591,0,0,1,1
7429,1231,43,1231,6,0,1,1
7429,7591,7429,7591,0,0,1,1
7430,4919,2511,4919,1,1,2,1
7430,7591,7430,7591,0,0,1,1
7430,30313,7430,30313,0,1,2,1
7431,7591,7431,7591,0,0,1,1
7432,1013,341,1013,7,0,1,1
7432,7591,7432,7591,0,0,1,1
7433,7591,7433,7591,0,0,1,1
7434,7591,7434,7591,0,0,1,1
7434,59473,7434,59473,0,1,2,1
7435,7591,7435,7591,0,0,1,1
7436,739,46,739,10,0,1,1
7436,7591,7436,7591,0,0,1,1
7437,7591,7437,7591,0,0,1,1
7437,59497,7437,59497,0,1,2,1
7438,7591,7438,7591,0,0,1,1
7439,7591,7439,7591,0,0,1,1
7439,59513,7439,59513,0,1,2,1
7440,1103,822,1103,6,0,1,1
7440,7591,7440,7591,0,0,1,1
7440,10453,7440,10453,0,1,2,1
7441,7591,7441,7591,0,0,1,1
7442,2239,725,2239,3,1,2,1
7442,7591,7442,7591,0,0,1,1
7443,7591,7443,7591,0,0,1,1
7444,7591,7444,7591,0,0,1,1
7445,7591,7445,7591,0,0,1,1
7445,31793,7445,31793,0,1,2,1
7445,59561,7445,59561,0,1,2,1
7446,709,356,709,10,1,2,1
7446,983,565,983,7,0,1,1
7446,7591,7446,7591,0,0,1,1
7447,7591,7447,7591,0,0,1,1
7448,1301,943,1301,5,0,1,1
7448,7591,7448,7591,0,0,1,1
7448,23333,7448,23333,0,1,2,1
7449,7591,7449,7591,0,0,1,1
7450,7591,7450,7591,0,0,1,1
7450,9437,7450,9437,0,0,1,1
7451,7591,7451,7591,0,0,1,1
7451,16063,7451,16063,0,0,1,1
7451,65437,7451,65437,0,1,2,1
7452,7591,7452,7591,0,0,1,1
7452,24851,7452,24851,0,0,1,1
7453,7591,7453,7591,0,0,1,1
7454,7591,7454,7591,0,0,1,1
7454,38903,7454,38903,0,0,1,1
7455,7591,7455,7591,0,0,1,1
7456,7591,7456,7591,0,0,1,1
7457,443,369,443,16,2,3,1
7457,7591,7457,7591,0,0,1,1
7458,7591,7458,7591,0,0,1,1
7458,14947,7458,14947,0,0,1,1
7459,7591,7459,7591,0,0,1,1
7460,7591,7460,7591,0,0,1,1
7461,331,179,331,22,0,1,1
7461,7591,7461,7591,0,0,1,1
7462,331,180,331,22,0,1,1
7462,7591,7462,7591,0,0,1,1
7463,331,181,331,22,0,1,1
7463,7591,7463,7591,0,0,1,1
7463,50291,7463,50291,0,1,2,1
7464,331,182,331,22,0,1,1
7464,557,223,557,13,2,3,1
7464,7591,7464,7591,0,0,1,1
7465,331,183,331,22,0,1,1
7465,7591,7465,7591,0,0,1,1
7465,45137,7465,45137,0,1,2,1
7466,331,184,331,22,0,1,1
7466,7591,7466,7591,0,0,1,1
7467,331,185,331,22,0,1,1
7467,7591,7467,7591,0,0,1,1
7468,331,186,331,22,0,1,1
7468,7591,7468,7591,0,0,1,1
7469,331,187,331,22,0,1,1
7469,7591,7469,7591,0,0,1,1
7470,331,188,331,22,0,1,1
7470,7591,7470,7591,0,0,1,1
7471,331,189,331,22,0,1,1
7471,7591,7471,7591,0,0,1,1
7472,419,349,419,17,2,3,1
7472,7591,7472,7591,0,0,1,1
7473,439,10,439,17,0,1,1
7473,7591,7473,7591,0,0,1,1
7474,379,273,379,19,0,1,1
7474,7591,7474,7591,0,0,1,1
7474,14419,7474,14419,0,1,2,1
7475,7591,7475,7591,0,0,1,1
7476,7591,7476,7591,0,0,1,1
7476,59809,7476,59809,0,1,2,1
7477,523,155,523,14,0,1,1
7477,7591,7477,7591,0,0,1,1
7478,7591,7478,7591,0,0,1,1
7479,379,278,379,19,0,1,1
7479,661,208,661,11,1,2,1
7479,7591,7479,7591,0,0,1,1
7479,59833,7479,59833,0,1,2,1
7480,7591,7480,7591,0,0,1,1
7481,7591,7481,7591,0,0,1,1
7482,3083,1316,3083,2,1,2,1
7482,7591,7482,7591,0,0,1,1
7482,11261,7482,11261,0,1,2,1
7483,7591,7483,7591,0,0,1,1
7484,7591,7484,7591,0,0,1,1
7485,7591,7485,7591,0,0,1,1
7485,78437,7485,78437,0,0,1,1
7486,7591,7486,7591,0,0,1,1
7487,7591,7487,7591,0,0,1,1
7488,7591,7488,7591,0,0,1,1
7488,83497,7488,83497,0,0,1,1
7489,601,277,601,12,0,1,1
7489,7591,7489,7591,0,0,1,1
7490,7591,7490,7591,0,0,1,1
7491,7591,7491,7591,0,0,1,1
7491,28961,7491,28961,0,1,2,1
7491,59929,7491,59929,0,1,2,1
7492,7591,7492,7591,0,0,1,1
7493,7591,7493,7591,0,0,1,1
7494,7591,7494,7591,0,0,1,1
7495,7591,7495,7591,0,0,1,1
7496,787,413,787,9,1,2,1
7496,3911,3585,3911,1,1,2,1
7496,7591,7496,7591,0,0,1,1
7497,7591,7497,7591,0,0,1,1
7498,7591,7498,7591,0,0,1,1
7499,409,137,409,18,0,1,1
7499,439,36,439,17,0,1,1
7499,7591,7499,7591,0,0,1,1
7500,1783,368,1783,4,1,2,1
7500,7591,7500,7591,0,0,1,1
7500,30727,7500,30727,0,1,2,1
7501,7591,7501,7591,0,0,1,1
7502,337,88,337,22,1,2,1
7502,7591,7502,7591,0,0,1,1
7502,49081,7502,49081,0,1,2,1
7503,541,470,541,13,0,1,1
7503,7591,7503,7591,0,0,1,1
7504,7591,7504,7591,0,0,1,1
7505,1399,510,1399,5,0,1,1
7505,7591,7505,7591,0,0,1,1
7505,60041,7505,60041,0,1,2,1
7506,7591,7506,7591,0,0,1,1
7507,7591,7507,7591,0,0,1,1
7508,5741,1767,5741,1,1,2,1
7508,7591,7508,7591,0,0,1,1
7508,45599,7508,45599,0,1,2,1
7509,7591,7509,7591,0,0,1,1
7509,63031,7509,63031,0,1,2,1
7510,7591,7510,7591,0,0,1,1
7511,7591,7511,7591,0,0,1,1
7512,7591,7512,7591,0,0,1,1
7513,7591,7513,7591,0,0,1,1
7514,347,227,347,21,1,2,1
7514,431,187,431,17,0,1,1
7514,7591,7514,7591,0,0,1,1
7515,7591,7515,7591,0,0,1,1
7516,7591,7516,7591,0,0,1,1
7516,15187,7516,15187,0,0,1,1
7517,7591,7517,7591,0,0,1,1
7518,1801,314,1801,4,0,1,1
7518,7591,7518,7591,0,0,1,1
7519,7591,7519,7591,0,0,1,1
7520,1367,685,1367,5,1,2,1
7520,1471,165,1471,5,1,2,1
7520,7591,7520,7591,0,0,1,1
7520,52673,7520,52673,0,2,3,1
7521,877,505,877,8,0,1,1
7521,7591,7521,7591,0,0,1,1
7521,9739,7521,9739,0,0,1,1
7521,60169,7521,60169,0,1,2,1
7522,3011,1500,3011,2,0,1,1
7522,7591,7522,7591,0,0,1,1
7523,3491,541,3491,2,1,2,1
7523,7591,7523,7591,0,0,1,1
7524,7591,7524,7591,0,0,1,1
7525,7591,7525,7591,0,0,1,1
7526,7591,7526,7591,0,0,1,1
7527,7591,7527,7591,0,0,1,1
7528,7591,7528,7591,0,0,1,1
7529,7591,7529,7591,0,0,1,1
7529,15809,7529,15809,0,0,1,1
7530,7591,7530,7591,0,0,1,1
7531,601,319,601,12,1,2,1
7531,4483,3048,4483,1,0,1,1
7531,7591,7531,7591,0,0,1,1
7532,2503,23,2503,3,0,1,1
7532,7591,7532,7591,0,0,1,1
7532,60257,7532,60257,0,1,2,1
7533,7591,7533,7591,0,0,1,1
7534,7591,7534,7591,0,0,1,1
7535,881,487,881,8,0,1,1
7535,7591,7535,7591,0,0,1,1
7536,7591,7536,7591,0,0,1,1
7537,641,486,641,11,1,2,1
7537,7591,7537,7591,0,0,1,1
7538,7591,7538,7591,0,0,1,1
7539,2711,2117,2711,2,0,1,1
7539,7591,7539,7591,0,0,1,1
7540,2237,829,2237,3,0,1,1
7540,7591,7540,7591,0,0,1,1
7541,7591,7541,7591,0,0,1,1
7542,2549,2444,2549,2,0,1,1
7542,7591,7542,7591,0,0,1,1
7542,60337,7542,60337,0,1,2,1
7543,7591,7543,7591,0,0,1,1
7544,7591,7544,7591,0,0,1,1
7544,60353,7544,60353,0,1,2,1
7545,7591,7545,7591,0,0,1,1
7546,7591,7546,7591,0,0,1,1
7547,3697,153,3697,2,0,1,1
7547,7591,7547,7591,0,0,1,1
7548,7591,7548,7591,0,0,1,1
7549,2851,1847,2851,2,1,2,1
7549,7591,7549,7591,0,0,1,1
7550,7591,7550,7591,0,0,1,1
7551,1213,273,1213,6,1,2,1
7551,7591,7551,7591,0,0,1,1
7551,10597,7551,10597,0,1,2,1
7551,10909,7551,10909,0,0,1,1
7552,379,351,379,19,0,1,1
7552,3391,770,3391,2,1,2,1
7552,7591,7552,7591,0,0,1,1
7553,1483,138,1483,5,0,1,1
7553,7591,7553,7591,0,0,1,1
7554,7591,7554,7591,0,0,1,1
7554,13009,7554,13009,0,0,1,1
7555,7591,7555,7591,0,0,1,1
7556,1103,938,1103,6,0,1,1
7556,5441,2115,5441,1,0,1,1
7556,7591,7556,7591,0,0,1,1
7556,60449,7556,60449,0,1,2,1
7557,3467,623,3467,2,0,1,1
7557,7591,7557,7591,0,0,1,1
7557,60457,7557,60457,0,1,2,1
7558,7591,7558,7591,0,0,1,1
7559,2969,1621,2969,2,0,1,1
7559,7591,7559,7591,0,0,1,1
7560,541,527,541,13,0,1,1
7560,7591,7560,7591,0,0,1,1
7561,7591,7561,7591,0,0,1,1
7562,7591,7562,7591,0,0,1,1
7563,331,281,331,22,0,1,1
7563,7591,7563,7591,0,0,1,1
7564,7591,7564,7591,0,0,1,1
7565,7591,7565,7591,0,0,1,1
7566,463,158,463,16,0,1,1
7566,599,378,599,12,1,2,1
7566,7591,7566,7591,0,0,1,1
7567,503,22,503,15,0,1,1
7567,7591,7567,7591,0,0,1,1
7568,7591,7568,7591,0,0,1,1
7568,16087,7568,16087,0,0,1,1
7569,2707,2155,2707,2,0,1,1
7569,7591,7569,7591,0,0,1,1
7570,367,230,367,20,1,2,1
7570,7591,7570,7591,0,0,1,1
7571,2111,1238,2111,3,0,1,1
7571,7591,7571,7591,0,0,1,1
7572,7591,7572,7591,0,0,1,1
7573,7591,7573,7591,0,0,1,1
7574,7591,7574,7591,0,0,1,1
7575,7591,7575,7591,0,0,1,1
7576,7591,7576,7591,0,0,1,1
7576,49891,7576,49891,0,1,2,1
7577,7591,7577,7591,0,0,1,1
7577,60617,7577,60617,0,1,2,1
7578,7591,7578,7591,0,0,1,1
7579,7591,7579,7591,0,0,1,1
7580,607,296,607,12,0,1,1
7580,7591,7580,7591,0,0,1,1
7580,97943,7580,97943,0,0,1,1
7581,859,709,859,8,2,3,1
7581,7591,7581,7591,0,0,1,1
7582,7591,7582,7591,0,0,1,1
7583,571,160,571,13,1,2,1
7583,7591,7583,7591,0,0,1,1
7584,7591,7584,7591,0,0,1,1
7585,4549,3036,4549,1,0,1,1
7585,7591,7585,7591,0,0,1,1
7586,7591,7586,7591,0,0,1,1
7586,60689,7586,60689,0,1,2,1
7587,7591,7587,7591,0,0,1,1
7587,93199,7587,93199,0,0,1,1
7588,7591,7588,7591,0,0,1,1
7588,19709,7588,19709,0,0,1,1
7589,7591,7589,7591,0,0,1,1
7590,7591,7590,7591,0,0,1,1
7590,8609,7590,8609,0,0,1,1
7591,1487,156,1487,5,1,2,1
7593,1033,362,1033,7,0,1,1
7593,6823,770,6823,1,1,2,1
7594,11393,7594,11393,0,1,2,1
7595,60761,7595,60761,0,1,2,1
7597,317,306,317,23,0,1,1
7598,457,286,457,16,1,2,1
7598,6791,807,6791,1,1,2,1
7598,67789,7598,67789,0,1,2,1
7599,373,139,373,20,0,1,1
7599,457,287,457,16,1,2,1
7599,60793,7599,60793,0,1,2,1
7600,457,288,457,16,1,2,1
7601,457,289,457,16,1,2,1
7602,457,290,457,16,1,2,1
7603,457,291,457,16,1,2,1
7604,457,292,457,16,1,2,1
7604,2621,2362,2621,2,1,2,1
7605,421,27,421,18,0,1,1
7605,457,293,457,16,1,2,1
7606,457,294,457,16,1,2,1
7607,457,295,457,16,1,2,1
7607,53861,7607,53861,0,2,3,1
7608,457,296,457,16,1,2,1
7608,8219,7608,8219,0,0,1,1
7609,457,297,457,16,1,2,1
7609,1447,374,1447,5,1,2,1
7610,457,298,457,16,1,2,1
7610,487,305,487,15,1,2,1
7610,6379,1231,6379,1,0,1,1
7610,32717,7610,32717,0,1,2,1
7611,457,299,457,16,1,2,1
7612,359,73,359,21,1,2,1
7612,457,300,457,16,1,2,1
7613,457,301,457,16,1,2,1
7613,16987,7613,16987,0,0,1,1
7613,86927,7613,86927,0,0,1,1
7614,457,302,457,16,1,2,1
7615,457,303,457,16,1,2,1
7615,2593,2429,2593,2,0,1,1
7616,457,304,457,16,1,2,1
7616,2617,2382,2617,2,1,2,1
7617,457,305,457,16,0,1,1
7617,1657,989,1657,4,0,1,1
7617,60937,7617,60937,0,1,2,1
7618,457,306,457,16,0,1,1
7619,457,307,457,16,0,1,1
7620,457,308,457,16,0,1,1
7621,457,309,457,16,0,1,1
7621,8713,7621,8713,0,0,1,1
7622,457,310,457,16,0,1,1
7622,881,574,881,8,1,2,1
7623,457,311,457,16,0,1,1
7624,373,164,373,20,0,1,1
7624,457,312,457,16,0,1,1
7625,457,313,457,16,0,1,1
7625,61001,7625,61001,0,1,2,1
7626,457,314,457,16,0,1,1
7627,457,315,457,16,0,1,1
7628,457,316,457,16,0,1,1
7630,92657,7630,92657,0,0,1,1
7631,31397,7631,31397,0,1,2,1
7632,69691,7632,69691,0,1,2,1
7632,82307,7632,82307,0,0,1,1
7633,2999,1635,2999,2,0,1,1
7633,18701,7633,18701,0,2,3,1
7633,55807,7633,55807,0,2,3,1
7637,1031,420,1031,7,2,3,1
7637,10601,7637,10601,0,0,1,1
7639,28723,7639,28723,0,1,2,1
7640,7937,7640,7937,0,0,1,1
7640,11959,7640,11959,0,1,2,1
7641,1237,219,1237,6,0,1,1
7644,431,317,431,17,0,1,1
7645,31799,7645,31799,0,1,2,1
7646,22807,7646,22807,0,0,1,1
7646,55681,7646,55681,0,2,3,1
7649,761,39,761,10,0,1,1
7649,2659,2331,2659,2,0,1,1
7649,2843,1963,2843,2,0,1,1
7650,701,640,701,10,1,2,1
7651,631,79,631,12,2,3,1
7656,25303,7656,25303,0,1,2,1
7657,461,281,461,16,1,2,1
7657,1733,725,1733,4,1,2,1
7657,5107,2550,5107,1,0,1,1
7658,2741,2176,2741,2,0,1,1
7659,1487,224,1487,5,1,2,1
7660,317,52,317,24,1,2,1
7661,57397,7661,57397,0,2,3,1
7662,40853,7662,40853,0,0,1,1
7662,61297,7662,61297,0,1,2,1
7663,2309,736,2309,3,1,2,1
7665,2039,1548,2039,3,1,2,1
7665,56443,7665,56443,0,2,3,1
7669,953,45,953,8,0,1,1
7673,47303,7673,47303,0,1,2,1
7675,3209,1257,3209,2,0,1,1
7675,81629,7675,81629,0,0,1,1
7677,61417,7677,61417,0,1,2,1
7678,701,668,701,10,0,1,1
7679,7159,520,7159,1,0,1,1
7680,61441,7680,61441,0,1,2,1
7683,2671,2341,2671,2,0,1,1
7687,619,259,619,12,1,2,1
7687,673,284,673,11,1,2,1
7687,1709,851,1709,4,0,1,1
7688,2143,1259,2143,3,0,1,1
7690,2027,1609,2027,3,0,1,1
7692,6571,1121,6571,1,0,1,1
7692,52813,7692,52813,0,1,2,1
7693,353,280,353,21,0,1,1
7693,6089,1604,6089,1,1,2,1
7693,29723,7693,29723,0,1,2,1
7694,383,34,383,20,0,1,1
7694,61553,7694,61553,0,1,2,1
7695,61561,7695,61561,0,1,2,1
7696,22937,7696,22937,0,0,1,1
7697,7237,460,7237,1,0,1,1
7698,7283,415,7283,1,0,1,1
7702,36263,7702,36263,0,1,2,1
7703,353,290,353,21,2,3,1
7703,1049,360,1049,7,0,1,1
7704,10247,7704,10247,0,1,2,1
7705,1319,1110,1319,5,1,2,1
7705,12007,7705,12007,0,1,2,1
7708,6709,999,6709,1,1,2,1
7708,59063,7708,59063,0,2,3,1
7710,521,416,521,14,0,1,1
7710,94583,7710,94583,0,0,1,1
7713,337,299,337,22,0,1,1
7714,1093,63,1093,7,0,1,1
7714,2753,2208,2753,2,2,3,1
7715,57413,7715,57413,0,2,3,1
7716,61729,7716,61729,0,1,2,1
7719,82307,7719,82307,0,0,1,1
7725,409,363,409,18,0,1,1
7726,13399,7726,13399,0,0,1,1
7728,1987,1767,1987,3,0,1,1
7731,1277,69,1277,6,0,1,1
7731,6829,902,6829,1,2,3,1
7733,1307,1198,1307,5,1,2,1
7733,16339,7733,16339,0,0,1,1
7734,2897,1940,2897,2,0,1,1
7735,1093,84,1093,7,0,1,1
7735,42073,7735,42073,0,0,1,1
7737,577,236,577,13,2,3,1
7738,1459,443,1459,5,1,2,1
7738,85303,7738,85303,0,0,1,1
7739,2477,308,2477,3,1,2,1
7739,21319,7739,21319,0,0,1,1
7739,71947,7739,71947,0,1,2,1
7740,2791,2158,2791,2,0,1,1
7740,4723,3017,4723,1,1,2,1
7741,11801,7741,11801,0,1,2,1
7742,14951,7742,14951,0,1,2,1
7744,1553,1532,1553,4,0,1,1
7745,557,504,557,13,1,2,1
7745,1471,390,1471,5,1,2,1
7745,61961,7745,61961,0,1,2,1
7746,1621,1262,1621,4,0,1,1
7752,1373,887,1373,5,1,2,1
7752,41761,7752,41761,0,0,1,1
7752,50647,7752,50647,0,1,2,1
7754,1327,1119,1327,5,1,2,1
7756,2447,415,2447,3,0,1,1
7757,379,177,379,20,0,1,1
7757,521,463,521,14,0,1,1
7757,1373,892,1373,5,1,2,1
7760,62081,7760,62081,0,1,2,1
7761,1381,856,1381,5,1,2,1
7763,349,85,349,22,1,2,1
7763,17539,7763,17539,0,0,1,1
7765,4073,3692,4073,1,1,2,1
7766,62129,7766,62129,0,1,2,1
7767,62137,7767,62137,0,1,2,1
7768,15497,7768,15497,0,1,2,1
7769,19819,7769,19819,0,0,1,1
7770,1627,1262,1627,4,0,1,1
7771,911,483,911,8,1,2,1
7773,1789,617,1789,4,0,1,1
7773,70921,7773,70921,0,1,2,1
7774,3023,1728,3023,2,0,1,1
7775,1571,1491,1571,4,0,1,1
7775,59513,7775,59513,0,2,3,1
7776,1013,685,1013,7,0,1,1
7780,31387,7780,31387,0,1,2,1
7784,62273,7784,62273,0,1,2,1
7786,6869,917,6869,1,2,3,1
7786,24019,7786,24019,0,1,2,1
7787,8101,7787,8101,0,0,1,1
7787,62297,7787,62297,0,1,2,1
7788,21937,7788,21937,0,0,1,1
7789,5227,2562,5227,1,0,1,1
7790,1723,898,1723,4,1,2,1
7794,8447,7794,8447,0,1,2,1
7796,569,399,569,13,1,2,1
7797,32479,7797,32479,0,1,2,1
7798,6977,821,6977,1,1,2,1
7799,839,248,839,9,0,1,1
7799,853,122,853,9,1,2,1
7799,2999,1801,2999,2,1,2,1
7800,1193,642,1193,6,1,2,1
7802,62417,7802,62417,0,1,2,1
7803,461,427,461,16,0,1,1
7804,491,439,491,15,0,1,1
7805,379,225,379,20,0,1,1
7805,523,483,523,14,0,1,1
7809,9341,7809,9341,0,1,2,1
7809,26801,7809,26801,0,0,1,1
7810,15619,7810,15619,0,1,2,1
7811,34471,7811,34471,0,1,2,1
7812,15413,7812,15413,0,1,2,1
7812,62497,7812,62497,0,1,2,1
7814,88469,7814,88469,0,0,1,1
7815,2297,924,2297,3,2,3,1
7815,16067,7815,16067,0,0,1,1
7817,36847,7817,36847,0,1,2,1
7820,4549,3271,4549,1,0,1,1
7822,1117,3,1117,7,0,1,1
7822,70853,7822,70853,0,1,2,1
7824,59233,7824,59233,0,2,3,1
7825,7621,204,7621,1,0,1,1
7826,6163,1663,6163,1,1,2,1
7827,2129,1440,2129,3,0,1,1
7827,16001,7827,16001,0,0,1,1
7827,62617,7827,62617,0,1,2,1
7828,601,15,601,13,0,1,1
7828,28393,7828,28393,0,1,2,1
7828,35591,7828,35591,0,1,2,1
7829,58733,7829,58733,0,2,3,1
7829,62633,7829,62633,0,1,2,1
7831,7643,188,7643,1,0,1,1
7831,10667,7831,10667,0,0,1,1
7832,811,533,811,9,1,2,1
7833,12007,7833,12007,0,1,2,1
7834,577,333,577,13,0,1,1
7834,7451,383,7451,1,0,1,1
7840,58439,7840,58439,0,2,3,1
7843,1249,349,1249,6,1,2,1
7844,8867,7844,8867,0,0,1,1
7845,99149,7845,99149,0,0,1,1
7846,49307,7846,49307,0,1,2,1
7847,41603,7847,41603,0,0,1,1
7848,28949,7848,28949,0,1,2,1
7849,719,659,719,10,1,2,1
7850,62801,7850,62801,0,1,2,1
7851,7823,28,7823,1,0,1,1
7852,5791,2061,5791,1,0,1,1
7853,379,273,379,20,0,1,1
7854,983,973,983,7,0,1,1
7855,3823,209,3823,2,0,1,1
7856,2531,263,2531,3,1,2,1
7858,379,278,379,20,0,1,1
7858,599,71,599,13,1,2,1
7861,347,227,347,22,1,2,1
7861,1279,187,1279,6,1,2,1
7861,16001,7861,16001,0,0,1,1
7862,4259,3603,4259,1,1,2,1
7864,1301,58,1301,6,0,1,1
7865,62921,7865,62921,0,1,2,1
7866,4583,3283,4583,1,0,1,1
7866,53629,7866,53629,0,1,2,1
7866,62929,7866,62929,0,1,2,1
7868,4397,3471,4397,1,0,1,1
7869,443,338,443,17,1,2,1
7871,359,332,359,21,0,1,1
7871,6469,1402,6469,1,1,2,1
7872,359,333,359,21,0,1,1
7872,1153,954,1153,6,2,3,1
7873,359,334,359,21,0,1,1
7874,359,335,359,21,0,1,1
7875,359,336,359,21,0,1,1
7876,359,337,359,21,0,1,1
7877,359,338,359,21,0,1,1
7877,14249,7877,14249,0,0,1,1
7878,359,339,359,21,0,1,1
7879,359,340,359,21,0,1,1
7880,359,341,359,21,0,1,1
7881,359,342,359,21,0,1,1
7882,359,343,359,21,0,1,1
7883,359,344,359,21,0,1,1
7884,359,345,359,21,0,1,1
7884,11593,7884,11593,0,0,1,1
7885,359,346,359,21,0,1,1
7886,359,347,359,21,0,1,1
7887,359,348,359,21,0,1,1
7888,359,349,359,21,0,1,1
7888,443,357,443,17,2,3,1
7888,4993,2895,4993,1,0,1,1
7889,359,350,359,21,0,1,1
7889,691,288,691,11,1,2,1
7889,63113,7889,63113,0,1,2,1
7890,359,351,359,21,0,1,1
7890,691,289,691,11,1,2,1
7891,359,352,359,21,0,1,1
7891,691,290,691,11,1,2,1
7891,91781,7891,91781,0,0,1,1
7892,359,353,359,21,0,1,1
7892,691,291,691,11,1,2,1
7892,28621,7892,28621,0,1,2,1
7892,47737,7892,47737,0,1,2,1
7893,359,354,359,21,0,1,1
7893,653,57,653,12,0,1,1
7893,691,292,691,11,1,2,1
7894,331,281,331,23,0,1,1
7894,359,355,359,21,0,1,1
7894,433,100,433,18,1,2,1
7894,691,293,691,11,1,2,1
7894,1093,243,1093,7,1,2,1
7895,359,356,359,21,0,1,1
7895,691,294,691,11,1,2,1
7895,4513,3382,4513,1,0,1,1
7896,359,357,359,21,0,1,1
7896,691,295,691,11,1,2,1
7897,359,358,359,21,0,1,1
7897,691,296,691,11,1,2,1
7898,691,297,691,11,0,1,1
7899,691,298,691,11,0,1,1
7900,691,299,691,11,0,1,1
7901,691,300,691,11,0,1,1
7902,691,301,691,11,0,1,1
7902,1187,780,1187,6,1,2,1
7903,691,302,691,11,0,1,1
7903,1033,672,1033,7,1,2,1
7904,691,303,691,11,0,1,1
7904,5113,2791,5113,1,0,1,1
7905,691,304,691,11,0,1,1
7905,967,169,967,8,0,1,1
7905,6389,1516,6389,1,1,2,1
7906,691,305,691,11,0,1,1
7907,691,306,691,11,0,1,1
7907,2711,2485,2711,2,1,2,1
7908,691,307,691,11,0,1,1
7908,100537,7908,100537,0,0,1,1
7909,691,308,691,11,0,1,1
7909,6619,1290,6619,1,0,1,1
7910,691,309,691,11,0,1,1
7910,739,520,739,10,1,2,1
7911,691,310,691,11,0,1,1
7911,2999,1913,2999,2,1,2,1
7912,439,10,439,18,0,1,1
7912,691,311,691,11,0,1,1
7913,691,312,691,11,0,1,1
7914,691,313,691,11,0,1,1
7914,10867,7914,10867,0,0,1,1
7914,63313,7914,63313,0,1,2,1
7915,691,314,691,11,0,1,1
7915,2333,916,2333,3,0,1,1
7915,6229,1686,6229,1,1,2,1
7916,691,315,691,11,0,1,1
7917,691,316,691,11,0,1,1
7917,63337,7917,63337,0,1,2,1
7918,691,317,691,11,0,1,1
7919,691,318,691,11,0,1,1
7919,1427,784,1427,5,0,1,1
7920,691,319,691,11,0,1,1
7921,691,320,691,11,0,1,1
7921,5197,2724,5197,1,1,2,1
7922,691,321,691,11,0,1,1
7923,691,322,691,11,0,1,1
7924,691,323,691,11,0,1,1
7925,691,324,691,11,0,1,1
7925,5281,2644,5281,1,1,2,1
7926,691,325,691,11,0,1,1
7926,63409,7926,63409,0,1,2,1
7927,691,326,691,11,0,1,1
7928,691,327,691,11,0,1,1
7929,691,328,691,11,0,1,1
7930,691,329,691,11,0,1,1
7931,379,351,379,20,0,1,1
7931,691,330,691,11,0,1,1
7932,691,331,691,11,0,1,1
7933,691,332,691,11,0,1,1
7933,23719,7933,23719,0,0,1,1
7934,691,333,691,11,0,1,1
7934,63473,7934,63473,0,1,2,1
7935,691,334,691,11,0,1,1
7936,691,335,691,11,0,1,1
7937,367,230,367,21,1,2,1
7937,523,92,523,15,0,1,1
7937,691,336,691,11,0,1,1
7938,439,36,439,18,0,1,1
7938,691,337,691,11,0,1,1
7939,691,338,691,11,0,1,1
7939,23251,7939,23251,0,0,1,1
7940,691,339,691,11,0,1,1
7940,63521,7940,63521,0,1,2,1
7941,691,340,691,11,0,1,1
7942,619,514,619,12,2,3,1
7942,691,341,691,11,0,1,1
7943,691,342,691,11,0,1,1
7944,691,343,691,11,0,1,1
7945,431,187,431,18,0,1,1
7945,691,344,691,11,0,1,1
7946,691,345,691,11,0,1,1
7947,8429,7947,8429,0,0,1,1
7947,50627,7947,50627,0,1,2,1
7948,12263,7948,12263,0,1,2,1
7950,1277,288,1277,6,1,2,1
7950,3631,688,3631,2,0,1,1
7950,63601,7950,63601,0,1,2,1
7953,839,402,839,9,0,1,1
7954,1039,681,1039,7,1,2,1
7956,38609,7956,38609,0,1,2,1
7957,22811,7957,22811,0,0,1,1
7958,1367,1123,1367,5,2,3,1
7958,4993,2965,4993,1,0,1,1
7958,19609,7958,19609,0,2,3,1
7958,26309,7958,26309,0,1,2,1
7959,797,786,797,9,0,1,1
7961,63689,7961,63689,0,1,2,1
7963,8317,7963,8317,0,0,1,1
7963,12071,7963,12071,0,1,2,1
7965,15299,7965,15299,0,1,2,1
7966,1019,833,1019,7,2,3,1
7967,5981,1986,5981,1,1,2,1
7969,2333,970,2333,3,2,3,1
7970,34259,7970,34259,0,1,2,1
7971,2791,2389,2791,2,0,1,1
7971,5867,2104,5867,1,0,1,1
7973,4129,3844,4129,1,0,1,1
7973,10723,7973,10723,0,0,1,1
7974,859,243,859,9,1,2,1
7974,3491,992,3491,2,1,2,1
7975,883,28,883,9,0,1,1
7975,57241,7975,57241,0,2,3,1
7976,42349,7976,42349,0,0,1,1
7977,3187,1603,3187,2,1,2,1
7980,63841,7980,63841,0,1,2,1
7982,16189,7982,16189,0,0,1,1
7983,3041,1901,3041,2,1,2,1
7983,6323,1660,6323,1,1,2,1
7983,7369,614,7369,1,0,1,1
7984,95383,7984,95383,0,0,1,1
7985,6637,1348,6637,1,1,2,1
7985,76343,7985,76343,0,1,2,1
7986,367,279,367,21,1,2,1
7987,10091,7987,10091,0,0,1,1
7988,4691,3297,4691,1,1,2,1
7991,2099,1694,2099,3,2,3,1
7991,3203,1585,3203,2,0,1,1
7991,9203,7991,9203,0,0,1,1
7991,63929,7991,63929,0,1,2,1
7992,2767,2458,2767,2,0,1,1
7993,4243,3750,4243,1,0,1,1
7997,373,164,373,21,0,1,1
7997,3691,615,3691,2,1,2,1
7997,63977,7997,63977,0,1,2,1
7999,1259,445,1259,6,0,1,1
7999,4049,3950,4049,1,0,1,1
7999,64033,7999,64033,0,1,2,1
8000,523,155,523,15,0,1,1
8002,659,94,659,12,2,3,1
8002,953,378,953,8,0,1,1
8003,2609,176,2609,3,0,1,1
8006,967,270,967,8,1,2,1
8006,2027,1925,2027,3,0,1,1
8006,3257,1492,3257,2,0,1,1
8009,42683,8009,42683,0,0,1,1
8011,15877,8011,15877,0,1,2,1
8011,17327,8011,17327,0,0,1,1
8012,797,42,797,10,0,1,1
8012,1279,338,1279,6,1,2,1
8015,683,502,683,11,0,1,1
8015,1229,641,1229,6,1,2,1
8017,66853,8017,66853,0,1,2,1
8018,5879,2139,5879,1,0,1,1
8018,8747,8018,8747,0,1,2,1
8019,359,121,359,22,0,1,1
8019,64153,8019,64153,0,1,2,1
8020,8231,8020,8231,0,0,1,1
8021,20219,8021,20219,0,0,1,1
8021,104021,8021,104021,0,0,1,1
8025,14813,8025,14813,0,0,1,1
8026,421,27,421,19,0,1,1
8026,883,79,883,9,0,1,1
8027,64217,8027,64217,0,1,2,1
8029,10499,8029,10499,0,1,2,1
8033,3919,195,3919,2,0,1,1
8033,4723,3310,4723,1,1,2,1
8036,21433,8036,21433,0,0,1,1
8037,12611,8037,12611,0,1,2,1
8037,45613,8037,45613,0,0,1,1
8039,63697,8039,63697,0,2,3,1
8040,34591,8040,34591,0,1,2,1
8046,353,280,353,22,0,1,1
8050,337,299,337,23,0,1,1
8050,97301,8050,97301,0,0,1,1
8054,797,84,797,10,1,2,1
8054,64433,8054,64433,0,1,2,1
8055,10007,8055,10007,0,2,3,1
8059,757,489,757,10,1,2,1
8059,3343,1373,3343,2,2,3,1
8061,96769,8061,96769,0,0,1,1
8063,1471,708,1471,5,0,1,1
8065,1931,341,1931,4,0,1,1
8065,70393,8065,70393,0,1,2,1
8068,2647,127,2647,3,0,1,1
8069,1789,913,1789,4,1,2,1
8069,64553,8069,64553,0,1,2,1
8070,353,304,353,22,0,1,1
8070,503,22,503,16,0,1,1
8071,683,558,683,11,2,3,1
8072,1669,1396,1669,4,1,2,1
8073,647,309,647,12,0,1,1
8075,431,317,431,18,0,1,1
8075,733,12,733,11,0,1,1
8076,443,102,443,18,1,2,1
8079,64633,8079,64633,0,1,2,1
8080,2843,2394,2843,2,1,2,1
8081,379,122,379,21,1,2,1
8081,571,87,571,14,1,2,1
8086,9293,8086,9293,0,0,1,1
8087,383,44,383,21,1,2,1
8089,9041,8089,9041,0,0,1,1
8090,601,277,601,13,0,1,1
8092,631,520,631,12,2,3,1
8097,487,305,487,16,1,2,1
8098,10091,8098,10091,0,2,3,1
8099,503,51,503,16,1,2,1
8099,1013,1008,1013,7,0,1,1
8099,64793,8099,64793,0,1,2,1
8101,541,527,541,14,0,1,1
8101,13463,8101,13463,0,1,2,1
8101,36643,8101,36643,0,1,2,1
8102,643,386,643,12,1,2,1
8102,3889,324,3889,2,0,1,1
8102,23321,8102,23321,0,0,1,1
8102,64817,8102,64817,0,1,2,1
8105,37643,8105,37643,0,1,2,1
8105,38329,8105,38329,0,1,2,1
8106,9043,8106,9043,0,0,1,1
8106,64849,8106,64849,0,1,2,1
8108,431,350,431,18,2,3,1
8109,367,35,367,22,0,1,1
8112,4243,3869,4243,1,1,2,1
8113,13163,8113,13163,0,1,2,1
8115,64921,8115,64921,0,1,2,1
8116,1931,392,1931,4,1,2,1
8116,5903,2213,5903,1,0,1,1
8117,64937,8117,64937,0,1,2,1
8121,64969,8121,64969,0,1,2,1
8122,2687,61,2687,3,0,1,1
8124,3931,262,3931,2,0,1,1
8124,5689,2435,5689,1,1,2,1
8126,2719,2688,2719,2,0,1,1
8127,16661,8127,16661,0,0,1,1
8129,39341,8129,39341,0,1,2,1
8134,409,363,409,19,0,1,1
8135,1801,931,1801,4,1,2,1
8136,379,177,379,21,0,1,1
8136,65089,8136,65089,0,1,2,1
8138,27983,8138,27983,0,0,1,1
8139,421,140,421,19,1,2,1
8139,4231,3908,4231,1,0,1,1
8142,787,272,787,10,0,1,1
8142,101063,8142,101063,0,0,1,1
8143,12611,8143,12611,0,1,2,1
8146,751,636,751,10,0,1,1
8153,6067,2086,6067,1,0,1,1
8153,10589,8153,10589,0,0,1,1
8153,28069,8153,28069,0,0,1,1
8154,1567,319,1567,5,1,2,1
8155,14779,8155,14779,0,0,1,1
8156,9349,8156,9349,0,0,1,1
8157,937,661,937,8,1,2,1
8162,1031,945,1031,7,1,2,1
8162,1499,667,1499,5,0,1,1
8163,83653,8163,83653,0,0,1,1
8165,599,378,599,13,1,2,1
8165,2069,1958,2069,3,0,1,1
8167,439,265,439,18,1,2,1
8168,1163,27,1163,7,0,1,1
8168,33199,8168,33199,0,1,2,1
8169,65353,8169,65353,0,1,2,1
8170,709,371,709,11,1,2,1
8172,17203,8172,17203,0,0,1,1
8174,1637,1626,1637,4,0,1,1
8175,739,46,739,11,0,1,1
8175,1549,430,1549,5,1,2,1
8175,3917,341,3917,2,0,1,1
8175,31907,8175,31907,0,1,2,1
8177,1229,803,1229,6,1,2,1
8180,1289,446,1289,6,0,1,1
8183,1511,628,1511,5,2,3,1
8183,1627,48,1627,5,0,1,1
8183,6803,1380,6803,1,1,2,1
8186,15241,8186,15241,0,1,2,1
8186,21481,8186,21481,0,1,2,1
8187,607,296,607,13,0,1,1
8187,65497,8187,65497,0,1,2,1
8188,1229,814,1229,6,1,2,1
8188,17077,8188,17077,0,0,1,1
8190,65521,8190,65521,0,1,2,1
8192,65537,8192,65537,0,1,2,1
8194,63863,8194,63863,0,2,3,1
8195,1153,124,1153,7,1,2,1
8198,1741,1234,1741,4,1,2,1
8201,827,758,827,9,1,2,1
8202,65617,8202,65617,0,1,2,1
8203,349,176,349,23,1,2,1
8204,971,436,971,8,0,1,1
8206,67307,8206,67307,0,1,2,1
8208,347,227,347,23,1,2,1
8211,853,534,853,9,1,2,1
8212,853,535,853,9,1,2,1
8213,331,269,331,24,2,3,1
8213,853,536,853,9,1,2,1
8214,853,537,853,9,1,2,1
8215,853,538,853,9,1,2,1
8215,34283,8215,34283,0,1,2,1
8216,853,539,853,9,1,2,1
8216,65729,8216,65729,0,1,2,1
8217,853,540,853,9,1,2,1
8217,3863,491,3863,2,2,3,1
8218,853,541,853,9,1,2,1
8218,7753,465,7753,1,0,1,1
8219,853,542,853,9,1,2,1
8220,853,543,853,9,1,2,1
8220,1061,793,1061,7,0,1,1
8220,65761,8220,65761,0,1,2,1
8221,853,544,853,9,1,2,1
8221,11933,8221,11933,0,0,1,1
8221,24133,8221,24133,0,0,1,1
8222,853,545,853,9,1,2,1
8222,52321,8222,52321,0,1,2,1
8223,853,546,853,9,1,2,1
8224,853,547,853,9,1,2,1
8225,331,281,331,24,0,1,1
8225,853,548,853,9,1,2,1
8226,853,549,853,9,1,2,1
8227,853,550,853,9,1,2,1
8228,853,551,853,9,1,2,1
8229,853,552,853,9,1,2,1
8230,853,553,853,9,1,2,1
8230,1291,484,1291,6,0,1,1
8230,54581,8230,54581,0,1,2,1
8231,521,416,521,15,0,1,1
8231,853,554,853,9,1,2,1
8232,379,273,379,21,0,1,1
8232,853,555,853,9,1,2,1
8233,853,556,853,9,1,2,1
8234,853,557,853,9,1,2,1
8235,461,398,461,17,0,1,1
8235,853,558,853,9,1,2,1
8236,853,559,853,9,1,2,1
8237,379,278,379,21,0,1,1
8237,853,560,853,9,1,2,1
8237,30269,8237,30269,0,1,2,1
8238,853,561,853,9,1,2,1
8238,2011,194,2011,4,0,1,1
8239,853,562,853,9,1,2,1
8239,9749,8239,9749,0,1,2,1
8239,36467,8239,36467,0,1,2,1
8240,853,563,853,9,1,2,1
8240,17851,8240,17851,0,0,1,1
8240,65921,8240,65921,0,1,2,1
8241,743,68,743,11,0,1,1
8241,853,564,853,9,1,2,1
8242,853,565,853,9,1,2,1
8243,853,566,853,9,1,2,1
8244,853,567,853,9,1,2,1
8244,953,620,953,8,1,2,1
8245,853,568,853,9,1,2,1
8246,641,554,641,12,0,1,1
8246,853,569,853,9,0,1,1
8247,853,570,853,9,0,1,1
8248,853,571,853,9,0,1,1
8249,853,572,853,9,0,1,1
8250,557,452,557,14,2,3,1
8250,853,573,853,9,0,1,1
8250,8287,8250,8287,0,0,1,1
8251,853,574,853,9,0,1,1
8252,853,575,853,9,0,1,1
8253,853,576,853,9,0,1,1
8254,853,577,853,9,0,1,1
8255,853,578,853,9,0,1,1
8255,57899,8255,57899,0,2,3,1
8256,853,579,853,9,0,1,1
8257,853,580,853,9,0,1,1
8257,1321,331,1321,6,1,2,1
8257,1637,72,1637,5,0,1,1
8258,853,581,853,9,0,1,1
8259,853,582,853,9,0,1,1
8260,853,583,853,9,0,1,1
8260,2237,1549,2237,3,0,1,1
8260,13487,8260,13487,0,1,2,1
8261,853,584,853,9,0,1,1
8261,66089,8261,66089,0,1,2,1
8261,85667,8261,85667,0,0,1,1
8262,659,354,659,12,1,2,1
8262,853,585,853,9,0,1,1
8262,38749,8262,38749,0,1,2,1
8263,853,586,853,9,0,1,1
8263,11657,8263,11657,0,1,2,1
8264,461,427,461,17,0,1,1
8264,853,587,853,9,0,1,1
8265,853,588,853,9,0,1,1
8265,8273,8265,8273,0,0,1,1
8265,8467,8265,8467,0,0,1,1
8266,853,589,853,9,0,1,1
8267,853,590,853,9,0,1,1
8267,2801,2665,2801,2,0,1,1
8267,13577,8267,13577,0,1,2,1
8269,22397,8269,22397,0,0,1,1
8270,66161,8270,66161,0,1,2,1
8271,66169,8271,66169,0,1,2,1
8272,4877,3395,4877,1,0,1,1
8272,28319,8272,28319,0,0,1,1
8275,7243,1032,7243,1,2,3,1
8275,65111,8275,65111,0,2,3,1
8278,521,463,521,15,0,1,1
8281,2957,2367,2957,2,2,3,1
8281,23021,8281,23021,0,0,1,1
8281,84509,8281,84509,0,0,1,1
8282,5531,2751,5531,1,0,1,1
8283,58579,8283,58579,0,2,3,1
8284,379,325,379,21,0,1,1
8284,13709,8284,13709,0,1,2,1
8285,25951,8285,25951,0,1,2,1
8286,46757,8286,46757,0,0,1,1
8291,3307,1677,3307,2,1,2,1
8292,66337,8292,66337,0,1,2,1
8293,4507,3786,4507,1,1,2,1
8295,491,439,491,16,0,1,1
8295,66361,8295,66361,0,1,2,1
8296,701,585,701,11,1,2,1
8296,1283,598,1283,6,0,1,1
8296,11503,8296,11503,0,0,1,1
8297,971,529,971,8,0,1,1
8298,2609,471,2609,3,0,1,1
8302,557,504,557,14,1,2,1
8304,367,230,367,22,1,2,1
8304,29033,8304,29033,0,0,1,1
8306,619,259,619,13,1,2,1
8307,433,80,433,19,0,1,1
8308,10709,8308,10709,0,0,1,1
8310,379,351,379,21,0,1,1
8310,29983,8310,29983,0,1,2,1
8317,821,107,821,10,2,3,1
8318,2621,455,2621,3,0,1,1
8318,5779,2539,5779,1,0,1,1
8319,66553,8319,66553,0,1,2,1
8320,673,244,673,12,0,1,1
8321,7681,640,7681,1,0,1,1
8322,1987,374,1987,4,0,1,1
8323,14489,8323,14489,0,0,1,1
8324,3313,1698,3313,2,1,2,1
8324,66593,8324,66593,0,1,2,1
8325,40499,8325,40499,0,1,2,1
8325,66601,8325,66601,0,1,2,1
8328,523,483,523,15,0,1,1
8332,18553,8332,18553,0,0,1,1
8335,5099,3236,5099,1,1,2,1
8339,66713,8339,66713,0,1,2,1
8340,461,42,461,18,0,1,1
8340,1031,92,1031,8,0,1,1
8340,1997,352,1997,4,0,1,1
8341,9539,8341,9539,0,0,1,1
8341,13627,8341,13627,0,1,2,1
8349,1459,1054,1459,5,0,1,1
8349,9433,8349,9433,0,0,1,1
8351,439,10,439,19,0,1,1
8351,701,640,701,11,1,2,1
8351,12959,8351,12959,0,1,2,1
8354,23767,8354,23767,0,0,1,1
8356,6779,1577,6779,1,1,2,1
8359,5651,2708,5651,1,0,1,1
8360,673,284,673,12,1,2,1
8360,13009,8360,13009,0,1,2,1
8361,33809,8361,33809,0,1,2,1
8361,66889,8361,66889,0,1,2,1
8363,15391,8363,15391,0,0,1,1
8365,3461,1443,3461,2,1,2,1
8368,431,179,431,19,2,3,1
8369,3319,1731,3319,2,1,2,1
8370,373,164,373,22,0,1,1
8370,7331,1039,7331,1,2,3,1
8373,72313,8373,72313,0,1,2,1
8375,2707,254,2707,3,0,1,1
8375,45587,8375,45587,0,0,1,1
8376,431,187,431,19,0,1,1
8376,2797,2782,2797,2,0,1,1
8377,439,36,439,19,0,1,1
8377,32941,8377,32941,0,1,2,1
8379,701,668,701,11,0,1,1
8381,1657,96,1657,5,0,1,1
8382,1531,727,1531,5,0,1,1
8382,67057,8382,67057,0,1,2,1
8384,2069,108,2069,4,0,1,1
8384,67073,8384,67073,0,1,2,1
8387,337,299,337,24,0,1,1
8388,2939,2510,2939,2,0,1,1
8391,38287,8391,38287,0,1,2,1
8394,19993,8394,19993,0,1,2,1
8394,23071,8394,23071,0,0,1,1
8395,1151,338,1151,7,0,1,1
8397,51481,8397,51481,0,1,2,1
8398,809,308,809,10,1,2,1
8399,353,280,353,23,0,1,1
8399,463,65,463,18,2,3,1
8399,1321,473,1321,6,0,1,1
8399,1811,1155,1811,4,1,2,1
8401,28837,8401,28837,0,0,1,1
8402,67217,8402,67217,0,1,2,1
8405,93871,8405,93871,0,0,1,1
8407,4637,3770,4637,1,2,3,1
8408,1049,16,1049,8,0,1,1
8408,7951,457,7951,1,0,1,1
8409,21647,8409,21647,0,0,1,1
8409,67273,8409,67273,0,1,2,1
8410,761,39,761,11,0,1,1
8411,509,267,509,16,1,2,1
8412,2689,345,2689,3,2,3,1
8413,57947,8413,57947,0,1,2,1
8416,881,487,881,9,0,1,1
8419,2161,1936,2161,3,0,1,1
8421,21863,8421,21863,0,0,1,1
8421,67369,8421,67369,0,1,2,1
8424,13721,8424,13721,0,1,2,1
8424,14057,8424,14057,0,0,1,1
8425,1213,1147,1213,6,0,1,1
8426,2777,95,2777,3,0,1,1
8426,67409,8426,67409,0,1,2,1
8427,751,166,751,11,1,2,1
8428,857,715,857,9,1,2,1
8428,70921,8428,70921,0,1,2,1
8429,601,15,601,14,0,1,1
8429,20639,8429,20639,0,2,3,1
8430,673,354,673,12,1,2,1
8432,1217,1130,1217,6,0,1,1
8432,6949,1483,6949,1,1,2,1
8433,44171,8433,44171,0,0,1,1
8435,67481,8435,67481,0,1,2,1
8436,877,543,877,9,1,2,1
8436,67489,8436,67489,0,1,2,1
8437,4391,4046,4391,1,1,2,1
8444,3539,1366,3539,2,0,1,1
8445,34057,8445,34057,0,1,2,1
8447,421,27,421,20,0,1,1
8447,67577,8447,67577,0,1,2,1
8450,31013,8450,31013,0,1,2,1
8451,23531,8451,23531,0,0,1,1
8455,7681,774,7681,1,1,2,1
8457,1511,902,1511,5,0,1,1
8463,643,104,643,13,1,2,1
8464,35363,8464,35363,0,1,2,1
8465,10499,8465,10499,0,2,3,1
8465,21503,8465,21503,0,0,1,1
8466,45343,8466,45343,0,0,1,1
8467,2341,1444,2341,3,1,2,1
8470,8887,8470,8887,0,0,1,1
8471,761,100,761,11,2,3,1
8471,19681,8471,19681,0,0,1,1
8472,2969,2534,2969,2,0,1,1
8472,18773,8472,18773,0,0,1,1
8473,40111,8473,40111,0,1,2,1
8475,1487,1040,1487,5,0,1,1
8476,5881,2595,5881,1,0,1,1
8477,2693,398,2693,3,1,2,1
8479,1889,923,1889,4,0,1,1
8479,29753,8479,29753,0,1,2,1
8485,677,361,677,12,1,2,1
8485,4903,3582,4903,1,0,1,1
8488,719,579,719,11,2,3,1
8488,16453,8488,16453,0,1,2,1
8490,1471,1135,1471,5,0,1,1
8493,1151,436,1151,7,1,2,1
8495,67961,8495,67961,0,1,2,1
8496,719,587,719,11,2,3,1
8496,12119,8496,12119,0,1,2,1
8497,3001,2495,3001,2,2,3,1
8499,6173,2326,6173,1,1,2,1
8499,67993,8499,67993,0,1,2,1
8501,1567,666,1567,5,1,2,1
8503,881,574,881,9,1,2,1
8505,68041,8505,68041,0,1,2,1
8506,431,317,431,19,0,1,1
8507,1201,100,1201,7,0,1,1
8508,4027,454,4027,2,1,2,1
8509,359,252,359,23,1,2,1
8510,1621,405,1621,5,1,2,1
8512,4507,4005,4507,1,0,1,1
8512,20857,8512,20857,0,2,3,1
8512,58573,8512,58573,0,1,2,1
8514,1093,863,1093,7,0,1,1
8515,379,177,379,22,0,1,1
8515,68147,8515,68147,0,1,2,1
8516,13633,8516,13633,0,1,2,1
8518,1669,173,1669,5,1,2,1
8520,373,314,373,22,1,2,1
8520,26021,8520,26021,0,1,2,1
8520,68161,8520,68161,0,1,2,1
8521,5927,2594,5927,1,0,1,1
8523,523,155,523,16,0,1,1
8523,1307,681,1307,6,1,2,1
8526,1637,341,1637,5,1,2,1
8526,68209,8526,68209,0,1,2,1
8530,64013,8530,64013,0,2,3,1
8530,101627,8530,101627,0,0,1,1
8531,30643,8531,30643,0,1,2,1
8535,1409,81,1409,6,0,1,1
8535,68281,8535,68281,0,1,2,1
8537,5393,3144,5393,1,0,1,1
8538,10939,8538,10939,0,0,1,1
8539,23609,8539,23609,0,0,1,1
8541,677,417,677,12,1,2,1
8541,6163,2378,6163,1,0,1,1
8541,68329,8541,68329,0,1,2,1
8543,409,363,409,20,0,1,1
8543,1103,822,1103,7,0,1,1
8544,3739,1066,3739,2,1,2,1
8545,4751,3794,4751,1,0,1,1
8545,11261,8545,11261,0,1,2,1
8545,20731,8545,20731,0,2,3,1
8547,3697,1153,3697,2,1,2,1
8549,2153,2090,2153,3,0,1,1
8549,6217,2332,6217,1,1,2,1
8551,1823,1259,1823,4,0,1,1
8553,26501,8553,26501,0,1,2,1
8553,33181,8553,33181,0,1,2,1
8554,2521,991,2521,3,0,1,1
8554,8093,461,8093,1,0,1,1
8554,104021,8554,104021,0,0,1,1
8555,347,227,347,24,1,2,1
8556,68449,8556,68449,0,1,2,1
8557,1823,1265,1823,4,0,1,1
8557,7393,1164,7393,1,1,2,1
8558,66643,8558,66643,0,2,3,1
8559,349,183,349,24,1,2,1
8561,68489,8561,68489,0,1,2,1
8564,4019,526,4019,2,2,3,1
8564,52879,8564,52879,0,1,2,1
8565,65011,8565,65011,0,2,3,1
8565,68521,8565,68521,0,1,2,1
8566,1217,47,1217,7,0,1,1
8566,25841,8566,25841,0,1,2,1
8567,22691,8567,22691,0,1,2,1
8568,719,659,719,11,1,2,1
8569,10753,8569,10753,0,0,1,1
8569,76907,8569,76907,0,1,2,1
8570,91753,8570,91753,0,0,1,1
8573,503,22,503,17,0,1,1
8575,773,72,773,11,0,1,1
8575,57223,8575,57223,0,1,2,1
8576,1301,770,1301,6,0,1,1
8579,68633,8579,68633,0,1,2,1
8580,1499,1085,1499,5,0,1,1
8581,2311,1648,2311,3,1,2,1
8581,6367,2214,6367,1,0,1,1
8581,8443,138,8443,1,0,1,1
8581,12379,8581,12379,0,0,1,1
8581,17971,8581,17971,0,0,1,1
8581,75541,8581,75541,0,1,2,1
8582,4603,3979,4603,1,0,1,1
8582,13043,8582,13043,0,1,2,1
8583,61543,8583,61543,0,2,3,1
8584,487,305,487,17,1,2,1
8584,82373,8584,82373,0,1,2,1
8584,102367,8584,102367,0,0,1,1
8587,2861,4,2861,3,0,1,1
8588,2237,1877,2237,3,1,2,1
8590,367,149,367,23,2,3,1
8591,25943,8591,25943,0,1,2,1
8593,5443,3150,5443,1,0,1,1
8593,6229,2364,6229,1,1,2,1
8596,8011,585,8011,1,0,1,1
8597,997,621,997,8,1,2,1
8597,68777,8597,68777,0,1,2,1
8605,853,75,853,10,0,1,1
8605,83177,8605,83177,0,1,2,1
8606,26437,8606,26437,0,1,2,1
8607,2557,936,2557,3,0,1,1
8607,8221,386,8221,1,0,1,1
8607,11981,8607,11981,0,0,1,1
8610,18289,8610,18289,0,0,1,1
8611,379,273,379,22,0,1,1
8612,68897,8612,68897,0,1,2,1
8613,7927,686,7927,1,0,1,1
8616,379,278,379,22,0,1,1
8616,1213,125,1213,7,1,2,1
8617,919,346,919,9,1,2,1
8618,54623,8618,54623,0,1,2,1
8620,4001,618,4001,2,1,2,1
8622,953,45,953,9,0,1,1
8622,19441,8622,19441,0,0,1,1
8623,3001,2621,3001,2,0,1,1
8629,6089,2540,6089,1,1,2,1
8631,2309,1704,2309,3,0,1,1
8631,2791,258,2791,3,0,1,1
8633,1997,645,1997,4,1,2,1
8633,17189,8633,17189,0,1,2,1
8634,69073,8634,69073,0,1,2,1
8636,19819,8636,19819,0,0,1,1
8638,839,248,839,10,0,1,1
8640,1613,575,1613,5,0,1,1
8641,62201,8641,62201,0,2,3,1
8641,67789,8641,67789,0,2,3,1
8642,541,527,541,15,0,1,1
8642,2749,395,2749,3,1,2,1
8642,36739,8642,36739,0,1,2,1
8643,811,533,811,10,1,2,1
8643,62119,8643,62119,0,2,3,1
8647,1061,159,1061,8,1,2,1
8648,4201,246,4201,2,0,1,1
8649,1523,1034,1523,5,0,1,1
8649,38569,8649,38569,0,1,2,1
8650,373,71,373,23,0,1,1
8654,53437,8654,53437,0,1,2,1
8654,69233,8654,69233,0,1,2,1
8655,2557,984,2557,3,0,1,1
8656,367,215,367,23,0,1,1
8659,1103,938,1103,7,0,1,1
8660,941,191,941,9,1,2,1
8660,1231,43,1231,7,0,1,1
8661,18253,8661,18253,0,0,1,1
8662,21881,8662,21881,0,0,1,1
8662,77243,8662,77243,0,1,2,1
8664,797,694,797,10,0,1,1
8666,6803,1863,6803,1,1,2,1
8666,10861,8666,10861,0,0,1,1
8666,29789,8666,29789,0,0,1,1
8667,503,116,503,17,1,2,1
8667,3583,1501,3583,2,1,2,1
8667,69337,8667,69337,0,1,2,1
8668,2879,31,2879,3,0,1,1
8669,6481,2188,6481,1,0,1,1
8671,367,230,367,23,1,2,1
8672,1873,1180,1873,4,1,2,1
8675,15161,8675,15161,0,0,1,1
8678,3373,1932,3373,2,0,1,1
8678,7283,1395,7283,1,0,1,1
8679,2017,611,2017,4,1,2,1
8681,1039,369,1039,8,0,1,1
8682,69457,8682,69457,0,1,2,1
8686,5449,3237,5449,1,0,1,1
8686,15187,8686,15187,0,0,1,1
8688,607,190,607,14,1,2,1
8688,30059,8688,30059,0,0,1,1
8689,379,351,379,22,0,1,1
8689,10651,8689,10651,0,2,3,1
8690,70717,8690,70717,0,1,2,1
8691,601,277,601,14,0,1,1
8691,653,202,653,13,1,2,1
8693,8243,450,8243,1,0,1,1
8696,733,633,733,11,0,1,1
8696,4729,3967,4729,1,1,2,1
8696,76253,8696,76253,0,1,2,1
8698,683,502,683,12,0,1,1
8698,3529,1640,3529,2,0,1,1
8699,2843,170,2843,3,0,1,1
8699,69593,8699,69593,0,1,2,1
8701,1277,1039,1277,6,2,3,1
8703,42773,8703,42773,0,1,2,1
8703,86353,8703,86353,0,1,2,1
8706,677,582,677,12,0,1,1
8707,55609,8707,55609,0,1,2,1
8708,1699,213,1699,5,2,3,1
8711,5471,3240,5471,1,0,1,1
8712,1609,667,1609,5,2,3,1
8712,69697,8712,69697,0,1,2,1
8715,23831,8715,23831,0,0,1,1
8716,373,137,373,23,0,1,1
8717,509,64,509,17,2,3,1
8717,69737,8717,69737,0,1,2,1
8719,337,294,337,25,0,1,1
8719,3089,2541,3089,2,2,3,1
8720,647,309,647,13,0,1,1
8720,9241,8720,9241,0,0,1,1
8720,52967,8720,52967,0,1,2,1
8720,69761,8720,69761,0,1,2,1
8721,353,249,353,24,1,2,1
8722,1847,1334,1847,4,0,1,1
8724,337,299,337,25,0,1,1
8724,3779,1166,3779,2,1,2,1
8725,461,427,461,18,0,1,1
8725,4049,627,4049,2,1,2,1
8728,8861,8728,8861,0,0,1,1
8729,4637,4092,4637,1,0,1,1
8737,1321,811,1321,6,1,2,1
8738,4903,3835,4903,1,0,1,1
8738,13417,8738,13417,0,1,2,1
8739,28477,8739,28477,0,1,2,1
8740,3001,2738,3001,2,1,2,1
8740,10889,8740,10889,0,2,3,1
8742,8999,8742,8999,0,0,1,1
8743,373,164,373,23,0,1,1
8743,2179,27,2179,4,0,1,1
8743,105767,8743,105767,0,0,1,1
8746,569,211,569,15,0,1,1
8746,3407,1932,3407,2,0,1,1
8747,1181,480,1181,7,2,3,1
8747,2417,1496,2417,3,1,2,1
8747,17497,8747,17497,0,0,1,1
8748,21397,8748,21397,0,2,3,1
8749,1301,943,1301,6,0,1,1
8749,10253,8749,10253,0,0,1,1
8750,577,95,577,15,1,2,1
8750,68449,8750,68449,0,2,3,1
8751,70009,8751,70009,0,1,2,1
8752,353,280,353,24,0,1,1
8752,521,416,521,16,0,1,1
8752,12647,8752,12647,0,0,1,1
8756,797,786,797,10,0,1,1
8758,19301,8758,19301,0,0,1,1
8759,10939,8759,10939,0,2,3,1
8760,619,94,619,14,1,2,1
8761,2477,1330,2477,3,1,2,1
8762,4877,3885,4877,1,0,1,1
8763,53923,8763,53923,0,1,2,1
8764,599,378,599,14,1,2,1
8764,20063,8764,20063,0,0,1,1
8764,57259,8764,57259,0,1,2,1
8765,3581,1603,3581,2,0,1,1
8768,349,43,349,25,1,2,1
8768,74363,8768,74363,0,1,2,1
8769,31259,8769,31259,0,1,2,1
8771,87071,8771,87071,0,1,2,1
8772,3769,1234,3769,2,1,2,1
8773,3823,1127,3823,2,0,1,1
8773,74413,8773,74413,0,1,2,1
8775,70201,8775,70201,0,1,2,1
8782,15199,8782,15199,0,0,1,1
8786,491,439,491,17,0,1,1
8786,70289,8786,70289,0,1,2,1
8788,9007,8788,9007,0,0,1,1
8789,1013,685,1013,8,0,1,1
8789,70313,8789,70313,0,1,2,1
8790,439,10,439,20,0,1,1
8790,70321,8790,70321,0,1,2,1
8792,839,402,839,10,0,1,1
8792,56591,8792,56591,0,1,2,1
8793,17207,8793,17207,0,1,2,1
8794,373,215,373,23,0,1,1
8794,607,296,607,14,0,1,1
8795,69239,8795,69239,0,2,3,1
8796,29587,8796,29587,0,0,1,1
8797,2659,820,2659,3,1,2,1
8798,659,231,659,13,0,1,1
8799,521,463,521,16,0,1,1
8799,70393,8799,70393,0,1,2,1
8807,431,187,431,20,0,1,1
8807,1093,63,1093,8,0,1,1
8807,1553,1042,1553,5,0,1,1
8807,70457,8807,70457,0,1,2,1
8808,733,12,733,12,0,1,1
8809,797,42,797,11,0,1,1
8810,1373,572,1373,6,2,3,1
8810,70481,8810,70481,0,1,2,1
8812,78877,8812,78877,0,1,2,1
8813,1289,1079,1289,6,1,2,1
8813,27143,8813,27143,0,1,2,1
8815,29873,8815,29873,0,0,1,1
8816,439,36,439,20,0,1,1
8816,757,489,757,11,1,2,1
8816,70529,8816,70529,0,1,2,1
8818,2393,1639,2393,3,0,1,1
8818,8821,8818,8821,0,0,1,1
8818,11783,8818,11783,0,0,1,1
8820,1283,1122,1283,6,0,1,1
8823,439,43,439,20,0,1,1
8824,96763,8824,96763,0,0,1,1
8825,641,492,641,13,1,2,1
8826,641,493,641,13,1,2,1
8826,4451,4375,4451,1,0,1,1
8828,1093,84,1093,8,0,1,1
8829,4931,3898,4931,1,0,1,1
8830,9643,8830,9643,0,1,2,1
8832,39863,8832,39863,0,1,2,1
8832,70657,8832,70657,0,1,2,1
8833,349,108,349,25,1,2,1
8834,853,304,853,10,0,1,1
8835,65563,8835,65563,0,2,3,1
8837,983,973,983,8,0,1,1
8838,359,222,359,24,1,2,1
8839,8713,126,8713,1,0,1,1
8840,1697,355,1697,5,1,2,1
8840,2851,287,2851,3,1,2,1
8841,70729,8841,70729,0,1,2,1
8841,72649,8841,72649,0,1,2,1
8843,997,867,997,8,0,1,1
8844,2141,280,2141,4,2,3,1
8846,20921,8846,20921,0,1,2,1
8846,70769,8846,70769,0,1,2,1
8847,397,113,397,22,1,2,1
8849,3529,1791,3529,2,1,2,1
8849,70793,8849,70793,0,1,2,1
8851,523,483,523,16,0,1,1
8851,9349,8851,9349,0,0,1,1
8856,1699,361,1699,5,1,2,1
8858,883,28,883,10,0,1,1
8859,557,504,557,15,1,2,1
8861,2381,1718,2381,3,0,1,1
8861,49957,8861,49957,0,0,1,1
8863,70289,8863,70289,0,2,3,1
8864,719,236,719,12,1,2,1
8864,70913,8864,70913,0,1,2,1
8865,971,126,971,9,2,3,1
8866,21911,8866,21911,0,2,3,1
8867,12421,8867,12421,0,1,2,1
8868,421,27,421,21,0,1,1
8868,439,88,439,20,1,2,1
8869,3083,2703,3083,2,0,1,1
8869,77279,8869,77279,0,1,2,1
8871,4909,3962,4909,1,2,3,1
8875,479,253,479,18,1,2,1
8877,2141,313,2141,4,1,2,1
8880,1597,895,1597,5,0,1,1
8880,11311,8880,11311,0,0,1,1
8883,421,42,421,21,0,1,1
8885,71081,8885,71081,0,1,2,1
8886,11329,8886,11329,0,0,1,1
8886,71089,8886,71089,0,1,2,1
8887,857,317,857,10,0,1,1
8889,16519,8889,16519,0,1,2,1
8889,32957,8889,32957,0,1,2,1
8890,2341,1867,2341,3,0,1,1
8891,71129,8891,71129,0,1,2,1
8892,383,83,383,23,1,2,1
8892,62273,8892,62273,0,2,3,1
8894,379,177,379,23,0,1,1
8894,71153,8894,71153,0,1,2,1
8896,1499,1401,1499,5,0,1,1
8896,23813,8896,23813,0,0,1,1
8897,751,636,751,11,0,1,1
8897,13633,8897,13633,0,1,2,1
8898,8093,805,8093,1,0,1,1
8901,2287,2040,2287,3,0,1,1
8901,71209,8901,71209,0,1,2,1
8902,347,227,347,25,1,2,1
8904,6637,2267,6637,1,0,1,1
8904,71233,8904,71233,0,1,2,1
8906,2087,558,2087,4,1,2,1
8906,71249,8906,71249,0,1,2,1
8908,421,67,421,21,1,2,1
8908,8737,171,8737,1,0,1,1
8909,17959,8909,17959,0,0,1,1
8912,1303,1094,1303,6,1,2,1
8913,16787,8913,16787,0,1,2,1
8914,739,46,739,12,0,1,1
8914,1237,255,1237,7,1,2,1
8914,4337,240,4337,2,0,1,1
8916,71329,8916,71329,0,1,2,1
8918,2713,779,2713,3,0,1,1
8919,2591,1146,2591,3,0,1,1
8919,3877,1165,3877,2,1,2,1
8920,92119,8920,92119,0,0,1,1
8924,4933,3991,4933,1,2,3,1
8925,619,259,619,14,1,2,1
8928,3833,1262,3833,2,1,2,1
8928,74159,8928,74159,0,1,2,1
8932,421,91,421,21,1,2,1
8933,1097,157,1097,8,1,2,1
8933,1571,1078,1571,5,0,1,1
8934,71473,8934,71473,0,1,2,1
8935,3769,1397,3769,2,0,1,1
8936,1033,672,1033,8,1,2,1
8937,431,317,431,20,0,1,1
8939,1117,3,1117,8,0,1,1
8939,1453,221,1453,6,1,2,1
8939,41729,8939,41729,0,1,2,1
8941,1693,476,1693,5,1,2,1
8941,3593,1755,3593,2,0,1,1
8942,349,217,349,25,1,2,1
8944,4691,4253,4691,1,1,2,1
8945,1009,873,1009,8,0,1,1
8945,29663,8945,29663,0,1,2,1
8946,31079,8946,31079,0,0,1,1
8948,431,328,431,20,1,2,1
8950,1429,376,1429,6,1,2,1
8952,409,363,409,21,0,1,1
8953,2801,550,2801,3,0,1,1
8955,953,378,953,9,0,1,1
8955,11057,8955,11057,0,2,3,1
8955,114613,8955,114613,0,0,1,1
8956,2141,392,2141,4,0,1,1
8956,5237,3719,5237,1,1,2,1
8957,347,282,347,25,2,3,1
8958,4679,4279,4679,1,1,2,1
8961,23251,8961,23251,0,0,1,1
8963,2069,687,2069,4,1,2,1
8963,12697,8963,12697,0,1,2,1
8964,5843,3121,5843,1,1,2,1
8967,5227,3740,5227,1,0,1,1
8969,1567,1134,1567,5,0,1,1
8970,71761,8970,71761,0,1,2,1
8972,12143,8972,12143,0,0,1,1
8972,71777,8972,71777,0,1,2,1
8974,34171,8974,34171,0,1,2,1
8975,14869,8975,14869,0,1,2,1
8976,109303,8976,109303,0,0,1,1
8981,5749,3232,5749,1,0,1,1
8981,71849,8981,71849,0,1,2,1
8984,619,318,619,14,1,2,1
8985,18311,8985,18311,0,0,1,1
8985,26339,8985,26339,0,0,1,1
8986,7993,993,7993,1,1,2,1
8988,7187,1801,7187,1,1,2,1
8989,3299,2391,3299,2,0,1,1
8990,379,273,379,23,0,1,1
8990,761,619,761,11,2,3,1
8990,1091,262,1091,8,1,2,1
8990,11681,8990,11681,0,0,1,1
8990,23057,8990,23057,0,0,1,1
8991,2819,534,2819,3,0,1,1
8992,33359,8992,33359,0,1,2,1
8993,1039,681,1039,8,1,2,1
8994,1321,1068,1321,6,2,3,1
8995,379,278,379,23,0,1,1
8995,2087,647,2087,4,1,2,1
8998,2659,1021,2659,3,1,2,1
8999,71993,8999,71993,0,1,2,1
9001,983,154,983,9,1,2,1
9007,1091,279,1091,8,1,2,1
9007,3079,2849,3079,2,0,1,1
9008,1277,69,1277,7,0,1,1
9009,72073,9009,72073,0,1,2,1
9011,1259,198,1259,7,1,2,1
9011,72089,9011,72089,0,1,2,1
9012,383,203,383,23,1,2,1
9014,3863,1288,3863,2,0,1,1
9015,14423,9015,14423,0,1,2,1
9016,14423,9016,14423,0,1,2,1
9017,5479,3538,5479,1,1,2,1
9017,14423,9017,14423,0,1,2,1
9018,14423,9018,14423,0,1,2,1
9019,1759,224,1759,5,2,3,1
9019,2617,1168,2617,3,0,1,1
9019,9839,9019,9839,0,1,2,1
9019,14423,9019,14423,0,1,2,1
9020,14423,9020,14423,0,1,2,1
9021,14423,9021,14423,0,1,2,1
9021,72169,9021,72169,0,1,2,1
9022,14423,9022,14423,0,1,2,1
9023,14423,9023,14423,0,1,2,1
9023,23509,9023,23509,0,1,2,1
9024,3851,1322,3851,2,0,1,1
9024,14423,9024,14423,0,1,2,1
9025,359,50,359,25,2,3,1
9025,14423,9025,14423,0,1,2,1
9026,2311,2093,2311,3,1,2,1
9026,14423,9026,14423,0,1,2,1
9027,14423,9027,14423,0,1,2,1
9028,827,758,827,10,1,2,1
9028,14423,9028,14423,0,1,2,1
9029,14423,9029,14423,0,1,2,1
9030,601,15,601,15,0,1,1
9030,14423,9030,14423,0,1,2,1
9031,14423,9031,14423,0,1,2,1
9032,14423,9032,14423,0,1,2,1
9033,461,274,461,19,0,1,1
9033,673,284,673,13,1,2,1
9033,14423,9033,14423,0,1,2,1
9034,14423,9034,14423,0,1,2,1
9035,14423,9035,14423,0,1,2,1
9036,14423,9036,14423,0,1,2,1
9036,30637,9036,30637,0,0,1,1
9037,14423,9037,14423,0,1,2,1
9038,367,230,367,24,1,3,2
9038,14423,9038,14423,0,1,2,1
9039,14423,9039,14423,0,1,2,1
9040,1307,1198,1307,6,1,2,1
9040,4211,618,4211,2,1,2,1
9040,14423,9040,14423,0,1,2,1
9041,2543,1412,2543,3,0,1,1
9041,14423,9041,14423,0,1,2,1
9042,8167,875,8167,1,1,2,1
9042,14423,9042,14423,0,1,2,1
9043,12821,9043,12821,0,1,2,1
9043,14423,9043,14423,0,1,2,1
9044,14423,9044,14423,0,1,2,1
9045,14423,9045,14423,0,1,2,1
9046,523,155,523,17,0,1,1
9046,14423,9046,14423,0,1,2,1
9047,859,457,859,10,1,2,1
9047,2377,1916,2377,3,2,3,1
9047,14423,9047,14423,0,1,2,1
9047,104597,9047,104597,0,0,1,1
9048,14423,9048,14423,0,1,2,1
9049,2161,405,2161,4,0,1,1
9049,14423,9049,14423,0,1,2,1
9049,27431,9049,27431,0,1,2,1
9050,6163,2887,6163,1,0,1,1
9050,14423,9050,14423,0,1,2,1
9051,14423,9051,14423,0,1,2,1
9052,701,640,701,12,1,2,1
9052,14423,9052,14423,0,1,2,1
9053,14423,9053,14423,0,1,2,1
9054,14423,9054,14423,0,1,2,1
9055,14423,9055,14423,0,1,2,1
9056,14423,9056,14423,0,1,2,1
9056,86561,9056,86561,0,1,2,1
9057,14423,9057,14423,0,1,2,1
9057,37571,9057,37571,0,1,2,1
9058,14423,9058,14423,0,1,2,1
9059,14423,9059,14423,0,1,2,1
9060,14423,9060,14423,0,1,2,1
9060,72481,9060,72481,0,1,2,1
9061,14423,9061,14423,0,1,2,1
9062,14423,9062,14423,0,1,2,1
9062,36599,9062,36599,0,1,2,1
9063,1447,381,1447,6,1,2,1
9063,14423,9063,14423,0,1,2,1
9064,14423,9064,14423,0,1,2,1
9065,14423,9065,14423,0,1,2,1
9066,14423,9066,14423,0,1,2,1
9067,14423,9067,14423,0,1,2,1
9067,70061,9067,70061,0,2,3,1
9068,379,351,379,23,0,1,1
9068,1759,273,1759,5,1,2,1
9068,14423,9068,14423,0,1,2,1
9069,14423,9069,14423,0,1,2,1
9070,2909,343,2909,3,1,2,1
9070,10771,9070,10771,0,1,2,1
9070,14423,9070,14423,0,1,2,1
9071,487,305,487,18,1,2,1
9071,14423,9071,14423,0,1,2,1
9072,14423,9072,14423,0,1,2,1
9072,72577,9072,72577,0,1,2,1
9073,14423,9073,14423,0,1,2,1
9074,14423,9074,14423,0,1,2,1
9075,14423,9075,14423,0,1,2,1
9075,89113,9075,89113,0,1,2,1
9076,503,22,503,18,0,1,1
9076,14423,9076,14423,0,1,2,1
9076,31741,9076,31741,0,0,1,1
9077,14423,9077,14423,0,1,2,1
9077,26731,9077,26731,0,0,1,1
9078,3251,2576,3251,2,0,1,1
9078,7019,2059,7019,1,0,1,1
9078,14423,9078,14423,0,1,2,1
9078,42703,9078,42703,0,1,2,1
9079,14423,9079,14423,0,1,2,1
9080,701,668,701,12,0,1,1
9080,14423,9080,14423,0,1,2,1
9081,14423,9081,14423,0,1,2,1
9081,72649,9081,72649,0,1,2,1
9082,14423,9082,14423,0,1,2,1
9083,14423,9083,14423,0,1,2,1
9083,16519,9083,16519,0,0,1,1
9084,1831,1760,1831,4,0,1,1
9084,14423,9084,14423,0,1,2,1
9084,21673,9084,21673,0,1,2,1
9085,3727,1631,3727,2,0,1,1
9085,14423,9085,14423,0,1,2,1
9086,14423,9086,14423,0,1,2,1
9086,72689,9086,72689,0,1,2,1
9087,3433,2221,3433,2,1,2,1
9087,14423,9087,14423,0,1,2,1
9088,14423,9088,14423,0,1,2,1
9089,1187,780,1187,7,1,2,1
9089,14423,9089,14423,0,1,2,1
9090,14423,9090,14423,0,1,2,1
9091,14423,9091,14423,0,1,2,1
9092,14423,9092,14423,0,1,2,1
9093,14423,9093,14423,0,1,2,1
9094,14423,9094,14423,0,1,2,1
9095,14423,9095,14423,0,1,2,1
9096,503,42,503,18,0,1,1
9096,14423,9096,14423,0,1,2,1
9097,4637,4460,4637,1,0,1,1
9097,14423,9097,14423,0,1,2,1
9098,14423,9098,14423,0,1,2,1
9099,14423,9099,14423,0,1,2,1
9100,8311,789,8311,1,0,1,1
9100,14423,9100,14423,0,1,2,1
9101,13229,9101,13229,0,0,1,1
9101,14423,9101,14423,0,1,2,1
9102,4441,220,4441,2,0,1,1
9102,14423,9102,14423,0,1,2,1
9102,72817,9102,72817,0,1,2,1
9103,14423,9103,14423,0,1,2,1
9104,4231,642,4231,2,1,2,1
9104,14423,9104,14423,0,1,2,1
9105,353,280,353,25,0,1,1
9105,14423,9105,14423,0,1,2,1
9106,6563,2543,6563,1,0,1,1
9106,14423,9106,14423,0,1,2,1
9106,69481,9106,69481,0,2,3,1
9107,853,577,853,10,0,1,1
9107,14423,9107,14423,0,1,2,1
9108,673,359,673,13,1,2,1
9108,14423,9108,14423,0,1,2,1
9109,14423,9109,14423,0,1,2,1
9110,14423,9110,14423,0,1,2,1
9110,52919,9110,52919,0,0,1,1
9111,14423,9111,14423,0,1,2,1
9112,1013,1008,1013,8,0,1,1
9112,14423,9112,14423,0,1,2,1
9112,15451,9112,15451,0,0,1,1
9113,14423,9113,14423,0,1,2,1
9114,14423,9114,14423,0,1,2,1
9115,14423,9115,14423,0,1,2,1
9116,373,164,373,24,0,1,1
9116,1439,482,1439,6,0,1,1
9116,14423,9116,14423,0,1,2,1
9116,79309,9116,79309,0,1,2,1
9117,14423,9117,14423,0,1,2,1
9118,9281,9118,9281,0,0,1,1
9118,14423,9118,14423,0,1,2,1
9118,17257,9118,17257,0,1,2,1
9119,10739,9119,10739,0,0,1,1
9119,14423,9119,14423,0,1,2,1
9120,14423,9120,14423,0,1,2,1
9121,997,148,997,9,1,2,1
9121,14423,9121,14423,0,1,2,1
9122,14423,9122,14423,0,1,2,1
9122,72977,9122,72977,0,1,2,1
9123,14423,9123,14423,0,1,2,1
9124,14423,9124,14423,0,1,2,1
9125,1373,887,1373,6,1,2,1
9125,14423,9125,14423,0,1,2,1
9126,14423,9126,14423,0,1,2,1
9127,14423,9127,14423,0,1,2,1
9128,14423,9128,14423,0,1,2,1
9129,14423,9129,14423,0,1,2,1
9130,1373,892,1373,6,1,2,1
9130,4261,608,4261,2,2,3,1
9130,14423,9130,14423,0,1,2,1
9131,2011,1087,2011,4,0,1,1
9131,14423,9131,14423,0,1,2,1
9132,14423,9132,14423,0,1,2,1
9133,14423,9133,14423,0,1,2,1
9134,14423,9134,14423,0,1,2,1
9135,14423,9135,14423,0,1,2,1
9136,7331,1805,7331,1,1,2,1
9136,14423,9136,14423,0,1,2,1
9137,14423,9137,14423,0,1,2,1
9138,787,481,787,11,1,2,1
9138,14423,9138,14423,0,1,2,1
9139,14423,9139,14423,0,1,2,1
9140,14423,9140,14423,0,1,2,1
9140,31247,9140,31247,0,0,1,1
9141,14423,9141,14423,0,1,2,1
9142,14423,9142,14423,0,1,2,1
9143,7691,1452,7691,1,0,1,1
9143,14423,9143,14423,0,1,2,1
9144,3049,3046,3049,2,0,1,1
9144,14423,9144,14423,0,1,2,1
9145,14423,9145,14423,0,1,2,1
9146,14423,9146,14423,0,1,2,1
9147,14423,9147,14423,0,1,2,1
9148,14423,9148,14423,0,1,2,1
9149,14423,9149,14423,0,1,2,1
9150,14423,9150,14423,0,1,2,1
9151,14423,9151,14423,0,1,2,1
9152,14423,9152,14423,0,1,2,1
9153,14423,9153,14423,0,1,2,1
9154,14423,9154,14423,0,1,2,1
9155,461,396,461,19,0,1,1
9155,10531,9155,10531,0,0,1,1
9155,14423,9155,14423,0,1,2,1
9156,9551,9156,9551,0,0,1,1
9156,14423,9156,14423,0,1,2,1
9157,14423,9157,14423,0,1,2,1
9157,55673,9157,55673,0,1,2,1
9158,14423,9158,14423,0,1,2,1
9158,21143,9158,21143,0,0,1,1
9159,4523,113,4523,2,0,1,1
9159,14423,9159,14423,0,1,2,1
9159,43951,9159,43951,0,1,2,1
9160,14423,9160,14423,0,1,2,1
9161,14423,9161,14423,0,1,2,1
9162,14423,9162,14423,0,1,2,1
9163,607,58,607,15,0,1,1
9163,14423,9163,14423,0,1,2,1
9164,14423,9164,14423,0,1,2,1
9164,27061,9164,27061,0,0,1,1
9165,1301,58,1301,7,0,1,1
9165,4283,599,4283,2,2,3,1
9165,14423,9165,14423,0,1,2,1
9166,14423,9166,14423,0,1,2,1
9166,73009,9166,73009,0,2,3,1
9166,98257,9166,98257,0,0,1,1
9167,14423,9167,14423,0,1,2,1
9167,27673,9167,27673,0,1,2,1
9168,14423,9168,14423,0,1,2,1
9168,22147,9168,22147,0,2,3,1
9169,14423,9169,14423,0,1,2,1
9170,14423,9170,14423,0,1,2,1
9170,73361,9170,73361,0,1,2,1
9171,761,39,761,12,0,1,1
9171,14423,9171,14423,0,1,2,1
9171,73369,9171,73369,0,1,2,1
9172,14423,9172,14423,0,1,2,1
9173,14423,9173,14423,0,1,2,1
9174,14423,9174,14423,0,1,2,1
9175,971,436,971,9,0,1,1
9175,14423,9175,14423,0,1,2,1
9176,14423,9176,14423,0,1,2,1
9177,14423,9177,14423,0,1,2,1
9177,70639,9177,70639,0,2,3,1
9178,14423,9178,14423,0,1,2,1
9179,14423,9179,14423,0,1,2,1
9179,73433,9179,73433,0,1,2,1
9180,14423,9180,14423,0,1,2,1
9181,14423,9181,14423,0,1,2,1
9181,18797,9181,18797,0,0,1,1
9182,14423,9182,14423,0,1,2,1
9183,541,527,541,16,0,1,1
9183,14423,9183,14423,0,1,2,1
9184,433,91,433,21,1,2,1
9184,14423,9184,14423,0,1,2,1
9185,14423,9185,14423,0,1,2,1
9186,461,427,461,19,0,1,1
9186,14423,9186,14423,0,1,2,1
9187,14423,9187,14423,0,1,2,1
9188,14423,9188,14423,0,1,2,1
9189,14423,9189,14423,0,1,2,1
9190,7823,1367,7823,1,0,1,1
9190,8887,303,8887,1,0,1,1
9190,12503,9190,12503,0,0,1,1
9190,14423,9190,14423,0,1,2,1
9191,14423,9191,14423,0,1,2,1
9191,73529,9191,73529,0,1,2,1
9192,14423,9192,14423,0,1,2,1
9193,1031,945,1031,8,1,2,1
9193,14423,9193,14423,0,1,2,1
9194,5237,3957,5237,1,1,2,1
9194,14423,9194,14423,0,1,2,1
9194,73553,9194,73553,0,1,2,1
9195,569,91,569,16,1,2,1
9195,1669,850,1669,5,1,2,1
9195,12041,9195,12041,0,1,2,1
9195,14423,9195,14423,0,1,2,1
9196,12227,9196,12227,0,1,2,1
9196,14423,9196,14423,0,1,2,1
9197,953,620,953,9,1,2,1
9197,1459,443,1459,6,1,2,1
9197,14423,9197,14423,0,1,2,1
9198,14423,9198,14423,0,1,2,1
9199,821,168,821,11,1,2,1
9199,6793,2406,6793,1,0,1,1
9199,14423,9199,14423,0,1,2,1
9199,56873,9199,56873,0,1,2,1
9200,9283,9200,9283,0,0,1,1
9200,14423,9200,14423,0,1,2,1
9201,14423,9201,14423,0,1,2,1
9201,73609,9201,73609,0,1,2,1
9202,14423,9202,14423,0,1,2,1
9203,647,145,647,14,1,2,1
9203,14423,9203,14423,0,1,2,1
9204,14423,9204,14423,0,1,2,1
9204,29123,9204,29123,0,1,2,1
9205,5347,3858,5347,1,0,1,1
9205,14423,9205,14423,0,1,2,1
9206,14423,9206,14423,0,1,2,1
9207,14423,9207,14423,0,1,2,1
9207,60029,9207,60029,0,1,2,1
9208,14423,9208,14423,0,1,2,1
9209,14423,9209,14423,0,1,2,1
9209,73673,9209,73673,0,1,2,1
9210,14423,9210,14423,0,1,2,1
9210,16091,9210,16091,0,0,1,1
9211,14423,9211,14423,0,1,2,1
9212,457,72,457,20,1,2,1
9212,3449,2314,3449,2,0,1,1
9212,14423,9212,14423,0,1,2,1
9213,14423,9213,14423,0,1,2,1
9214,431,163,431,21,1,2,1
9214,1997,1226,1997,4,1,2,1
9214,14423,9214,14423,0,1,2,1
9215,14423,9215,14423,0,1,2,1
9216,14423,9216,14423,0,1,2,1
9216,85517,9216,85517,0,1,2,1
9217,479,116,479,19,1,2,1
9217,13241,9217,13241,0,0,1,1
9217,14423,9217,14423,0,1,2,1
9218,14423,9218,14423,0,1,2,1
9218,35323,9218,35323,0,1,2,1
9219,1283,238,1283,7,0,1,1
9219,14423,9219,14423,0,1,2,1
9220,1907,1592,1907,4,1,2,1
9220,14423,9220,14423,0,1,2,1
9221,3491,2239,3491,2,1,2,1
9221,14423,9221,14423,0,1,2,1
9222,1249,479,1249,7,1,2,1
9222,14423,9222,14423,0,1,2,1
9223,14423,9223,14423,0,1,2,1
9224,14423,9224,14423,0,1,2,1
9224,33409,9224,33409,0,1,2,1
9225,353,47,353,26,2,3,1
9225,14423,9225,14423,0,1,2,1
9225,43591,9225,43591,0,1,2,1
9226,2741,1003,2741,3,0,1,1
9226,14423,9226,14423,0,1,2,1
9227,631,393,631,14,1,2,1
9227,1459,473,1459,6,1,2,1
9227,14423,9227,14423,0,1,2,1
9227,21569,9227,21569,0,1,2,1
9227,112349,9227,112349,0,0,1,1
9228,14423,9228,14423,0,1,2,1
9228,101089,9228,101089,0,0,1,1
9229,439,10,439,21,0,1,1
9229,14423,9229,14423,0,1,2,1
9230,14423,9230,14423,0,1,2,1
9231,571,95,571,16,1,2,1
9231,14423,9231,14423,0,1,2,1
9231,73849,9231,73849,0,1,2,1
9232,14423,9232,14423,0,1,2,1
9233,10559,9233,10559,0,0,1,1
9233,14423,9233,14423,0,1,2,1
9234,14423,9234,14423,0,1,2,1
9235,14423,9235,14423,0,1,2,1
9236,14423,9236,14423,0,1,2,1
9237,14423,9237,14423,0,1,2,1
9237,73897,9237,73897,0,1,2,1
9238,431,187,431,21,0,1,1
9238,14423,9238,14423,0,1,2,1
9238,32647,9238,32647,0,1,2,1
9239,433,146,433,21,0,1,1
9239,14423,9239,14423,0,1,2,1
9240,14423,9240,14423,0,1,2,1
9241,4363,515,4363,2,1,2,1
9241,5531,3710,5531,1,0,1,1
9241,14423,9241,14423,0,1,2,1
9242,14423,9242,14423,0,1,2,1
9243,877,473,877,10,0,1,1
9243,14423,9243,14423,0,1,2,1
9244,877,474,877,10,0,1,1
9244,14423,9244,14423,0,1,2,1
9245,877,475,877,10,0,1,1
9245,14423,9245,14423,0,1,2,1
9246,877,476,877,10,0,1,1
9246,14423,9246,14423,0,1,2,1
9247,877,477,877,10,0,1,1
9247,14423,9247,14423,0,1,2,1
9248,761,116,761,12,1,2,1
9248,877,478,877,10,0,1,1
9248,14423,9248,14423,0,1,2,1
9249,347,227,347,26,1,2,1
9249,877,479,877,10,0,1,1
9249,14423,9249,14423,0,1,2,1
9250,877,480,877,10,0,1,1
9250,14423,9250,14423,0,1,2,1
9250,42043,9250,42043,0,1,2,1
9251,877,481,877,10,0,1,1
9251,14423,9251,14423,0,1,2,1
9252,877,482,877,10,0,1,1
9252,991,333,991,9,0,1,1
9252,14423,9252,14423,0,1,2,1
9252,34543,9252,34543,0,1,2,1
9252,74017,9252,74017,0,1,2,1
9253,877,483,877,10,0,1,1
9253,14423,9253,14423,0,1,2,1
9254,877,484,877,10,0,1,1
9254,2027,1146,2027,4,0,1,1
9254,14423,9254,14423,0,1,2,1
9254,61871,9254,61871,0,1,2,1
9255,439,36,439,21,0,1,1
9255,877,485,877,10,0,1,1
9255,953,678,953,9,1,2,1
9255,10459,9255,10459,0,0,1,1
9255,14423,9255,14423,0,1,2,1
9256,877,486,877,10,0,1,1
9256,14423,9256,14423,0,1,2,1
9257,877,487,877,10,0,1,1
9257,14423,9257,14423,0,1,2,1
9258,877,488,877,10,0,1,1
9258,14423,9258,14423,0,1,2,1
9259,877,489,877,10,0,1,1
9259,14423,9259,14423,0,1,2,1
9260,877,490,877,10,0,1,1
9260,14423,9260,14423,0,1,2,1
9261,877,491,877,10,0,1,1
9261,14423,9261,14423,0,1,2,1
9262,877,492,877,10,0,1,1
9262,14423,9262,14423,0,1,2,1
9263,877,493,877,10,0,1,1
9263,14423,9263,14423,0,1,2,1
9263,16249,9263,16249,0,0,1,1
9264,877,494,877,10,0,1,1
9264,14423,9264,14423,0,1,2,1
9264,23189,9264,23189,0,0,1,1
9264,30871,9264,30871,0,1,2,1
9265,877,495,877,10,0,1,1
9265,14423,9265,14423,0,1,2,1
9266,877,496,877,10,0,1,1
9266,14423,9266,14423,0,1,2,1
9267,877,497,877,10,0,1,1
9267,14423,9267,14423,0,1,2,1
9268,877,498,877,10,0,1,1
9268,971,529,971,9,0,1,1
9268,14423,9268,14423,0,1,2,1
9269,877,499,877,10,0,1,1
9269,14423,9269,14423,0,1,2,1
9270,877,500,877,10,0,1,1
9270,14423,9270,14423,0,1,2,1
9271,877,501,877,10,0,1,1
9271,14423,9271,14423,0,1,2,1
9272,14423,9272,14423,0,1,2,1
9272,93113,9272,93113,0,0,1,1
9273,379,177,379,24,0,1,1
9273,521,416,521,17,0,1,1
9273,14423,9273,14423,0,1,2,1
9274,14423,9274,14423,0,1,2,1
9274,26993,9274,26993,0,0,1,1
9274,33073,9274,33073,0,1,2,1
9275,14423,9275,14423,0,1,2,1
9276,857,706,857,10,2,3,1
9276,2689,1209,2689,3,0,1,1
9276,14423,9276,14423,0,1,2,1
9276,74209,9276,74209,0,1,2,1
9277,491,439,491,18,0,1,1
9277,3527,2223,3527,2,1,2,1
9277,14423,9277,14423,0,1,2,1
9277,54049,9277,54049,0,0,1,1
9278,14423,9278,14423,0,1,2,1
9279,14423,9279,14423,0,1,2,1
9280,14423,9280,14423,0,1,2,1
9281,1061,793,1061,8,0,1,1
9281,14423,9281,14423,0,1,2,1
9282,5669,3613,5669,1,1,2,1
9282,14423,9282,14423,0,1,2,1
9282,74257,9282,74257,0,1,2,1
9283,14423,9283,14423,0,1,2,1
9284,11657,9284,11657,0,0,1,1
9284,14423,9284,14423,0,1,2,1
9285,14423,9285,14423,0,1,2,1
9286,14423,9286,14423,0,1,2,1
9287,719,659,719,12,1,2,1
9287,14423,9287,14423,0,1,2,1
9287,74297,9287,74297,0,1,2,1
9288,14423,9288,14423,0,1,2,1
9289,421,27,421,22,0,1,1
9289,14423,9289,14423,0,1,2,1
9290,14423,9290,14423,0,1,2,1
9290,97241,9290,97241,0,0,1,1
9291,14423,9291,14423,0,1,2,1
9291,69001,9291,69001,0,2,3,1
9292,601,277,601,15,0,1,1
9292,5023,4269,5023,1,0,1,1
9292,14423,9292,14423,0,1,2,1
9293,14423,9293,14423,0,1,2,1
9294,14423,9294,14423,0,1,2,1
9294,15583,9294,15583,0,0,1,1
9294,74353,9294,74353,0,1,2,1
9295,14423,9295,14423,0,1,2,1
9295,46471,9295,46471,0,1,2,1
9296,14423,9296,14423,0,1,2,1
9297,881,487,881,10,0,1,1
9297,1553,1532,1553,5,0,1,1
9297,14423,9297,14423,0,1,2,1
9297,74377,9297,74377,0,1,2,1
9298,14423,9298,14423,0,1,2,1
9299,383,107,383,24,1,2,1
9299,14423,9299,14423,0,1,2,1
9300,14423,9300,14423,0,1,2,1
9301,1571,1446,1571,5,1,2,1
9301,14423,9301,14423,0,1,2,1
9302,14423,9302,14423,0,1,2,1
9303,14423,9303,14423,0,1,2,1
9304,14423,9304,14423,0,1,2,1
9305,14423,9305,14423,0,1,2,1
9305,20357,9305,20357,0,0,1,1
9306,14423,9306,14423,0,1,2,1
9306,74449,9306,74449,0,1,2,1
9306,83717,9306,83717,0,1,2,1
9307,14423,9307,14423,0,1,2,1
9308,709,91,709,13,2,3,1
9308,14423,9308,14423,0,1,2,1
9309,14423,9309,14423,0,1,2,1
9309,53117,9309,53117,0,0,1,1
9310,653,168,653,14,1,2,1
9310,14423,9310,14423,0,1,2,1
9311,14423,9311,14423,0,1,2,1
9311,74489,9311,74489,0,1,2,1
9312,7523,1789,7523,1,1,2,1
9312,14423,9312,14423,0,1,2,1
9313,3767,1779,3767,2,0,1,1
9313,14423,9313,14423,0,1,2,1
9314,14423,9314,14423,0,1,2,1
9315,14423,9315,14423,0,1,2,1
9316,593,421,593,15,1,2,1
9316,2777,985,2777,3,0,1,1
9316,14423,9316,14423,0,1,2,1
9317,14423,9317,14423,0,1,2,1
9318,14423,9318,14423,0,1,2,1
9319,14423,9319,14423,0,1,2,1
9320,521,463,521,17,0,1,1
9320,14423,9320,14423,0,1,2,1
9320,74561,9320,74561,0,1,2,1
9321,14423,9321,14423,0,1,2,1
9322,14423,9322,14423,0,1,2,1
9323,541,126,541,17,1,2,1
9323,787,666,787,11,0,1,1
9323,14423,9323,14423,0,1,2,1
9324,787,667,787,11,0,1,1
9324,14423,9324,14423,0,1,2,1
9325,787,668,787,11,0,1,1
9325,14423,9325,14423,0,1,2,1
9326,787,669,787,11,0,1,1
9326,14423,9326,14423,0,1,2,1
9326,74609,9326,74609,0,1,2,1
9327,787,670,787,11,0,1,1
9327,14423,9327,14423,0,1,2,1
9328,787,671,787,11,0,1,1
9328,14423,9328,14423,0,1,2,1
9329,787,672,787,11,0,1,1
9329,14423,9329,14423,0,1,2,1
9330,787,673,787,11,0,1,1
9330,14423,9330,14423,0,1,2,1
9331,787,674,787,11,0,1,1
9331,1163,27,1163,8,0,1,1
9331,14423,9331,14423,0,1,2,1
9332,2549,1685,2549,3,1,2,1
9332,14423,9332,14423,0,1,2,1
9333,9901,9333,9901,0,0,1,1
9333,14423,9333,14423,0,1,2,1
9334,463,74,463,20,1,2,1
9334,14423,9334,14423,0,1,2,1
9335,1109,463,1109,8,1,2,1
9335,3463,2409,3463,2,0,1,1
9335,14423,9335,14423,0,1,2,1
9336,769,108,769,12,2,3,1
9336,1109,464,1109,8,1,2,1
9336,14423,9336,14423,0,1,2,1
9337,709,120,709,13,0,1,1
9337,1109,465,1109,8,1,2,1
9337,14423,9337,14423,0,1,2,1
9337,19867,9337,19867,0,0,1,1
9338,1109,466,1109,8,1,2,1
9338,14423,9338,14423,0,1,2,1
9339,1109,467,1109,8,1,2,1
9339,14423,9339,14423,0,1,2,1
9340,1109,468,1109,8,1,2,1
9340,3187,2966,3187,2,0,1,1
9340,14423,9340,14423,0,1,2,1
9341,1109,469,1109,8,1,2,1
9341,11897,9341,11897,0,0,1,1
9341,14423,9341,14423,0,1,2,1
9342,641,368,641,14,0,1,1
9342,1109,470,1109,8,1,2,1
9342,3203,2936,3203,2,1,2,1
9342,14423,9342,14423,0,1,2,1
9343,1109,471,1109,8,1,2,1
9343,14423,9343,14423,0,1,2,1
9344,1109,472,1109,8,1,2,1
9344,14423,9344,14423,0,1,2,1
9345,1109,473,1109,8,1,2,1
9345,14423,9345,14423,0,1,2,1
9346,1109,474,1109,8,1,2,1
9346,1427,784,1427,6,0,1,1
9346,1571,1491,1571,5,0,1,1
9346,14423,9346,14423,0,1,2,1
9347,1109,475,1109,8,1,2,1
9347,14423,9347,14423,0,1,2,1
9348,1109,476,1109,8,0,1,1
9348,14423,9348,14423,0,1,2,1
9349,1109,477,1109,8,0,1,1
9349,14423,9349,14423,0,1,2,1
9350,1109,478,1109,8,0,1,1
9350,14423,9350,14423,0,1,2,1
9351,1109,479,1109,8,0,1,1
9351,14423,9351,14423,0,1,2,1
9352,1109,480,1109,8,0,1,1
9352,1831,197,1831,5,1,2,1
9352,14423,9352,14423,0,1,2,1
9352,38723,9352,38723,0,1,2,1
9353,1109,481,1109,8,0,1,1
9353,14423,9353,14423,0,1,2,1
9354,1109,482,1109,8,0,1,1
9354,14423,9354,14423,0,1,2,1
9354,30539,9354,30539,0,1,2,1
9354,33577,9354,33577,0,1,2,1
9355,1109,483,1109,8,0,1,1
9355,9539,9355,9539,0,0,1,1
9355,14423,9355,14423,0,1,2,1
9356,1109,484,1109,8,0,1,1
9356,14423,9356,14423,0,1,2,1
9357,1109,485,1109,8,0,1,1
9357,14423,9357,14423,0,1,2,1
9357,21067,9357,21067,0,0,1,1
9357,74857,9357,74857,0,1,2,1
9358,1109,486,1109,8,0,1,1
9358,14423,9358,14423,0,1,2,1
9359,1109,487,1109,8,0,1,1
9359,14423,9359,14423,0,1,2,1
9359,74873,9359,74873,0,1,2,1
9360,1109,488,1109,8,0,1,1
9360,14423,9360,14423,0,1,2,1
9361,409,363,409,22,0,1,1
9361,1109,489,1109,8,0,1,1
9361,14423,9361,14423,0,1,2,1
9362,1109,490,1109,8,0,1,1
9362,14423,9362,14423,0,1,2,1
9363,599,378,599,15,1,2,1
9363,1109,491,1109,8,0,1,1
9363,14423,9363,14423,0,1,2,1
9364,1109,492,1109,8,0,1,1
9364,14423,9364,14423,0,1,2,1
9365,1109,493,1109,8,0,1,1
9365,2687,1304,2687,3,0,1,1
9365,14423,9365,14423,0,1,2,1
9365,47441,9365,47441,0,0,1,1
9366,1109,494,1109,8,0,1,1
9366,14423,9366,14423,0,1,2,1
9367,647,309,647,14,0,1,1
9367,1109,495,1109,8,0,1,1
9367,1621,1262,1621,5,0,1,1
9367,5897,3470,5897,1,0,1,1
9367,14423,9367,14423,0,1,2,1
9367,76777,9367,76777,0,1,2,1
9368,431,317,431,21,0,1,1
9368,1109,496,1109,8,0,1,1
9368,2131,844,2131,4,0,1,1
9368,14423,9368,14423,0,1,2,1
9369,379,273,379,24,0,1,1
9369,1109,497,1109,8,0,1,1
9369,7247,2122,7247,1,0,1,1
9369,14423,9369,14423,0,1,2,1
9370,1109,498,1109,8,0,1,1
9370,14423,9370,14423,0,1,2,1
9371,1109,499,1109,8,0,1,1
9371,14423,9371,14423,0,1,2,1
9372,1109,500,1109,8,0,1,1
9372,2341,8,2341,4,0,1,1
9372,2963,483,2963,3,1,2,1
9372,14423,9372,14423,0,1,2,1
9373,401,150,401,23,0,1,1
9373,1109,501,1109,8,0,1,1
9373,14423,9373,14423,0,1,2,1
9374,379,278,379,24,0,1,1
9374,523,483,523,17,0,1,1
9374,1109,502,1109,8,0,1,1
9374,14423,9374,14423,0,1,2,1
9375,1109,503,1109,8,0,1,1
9375,14423,9375,14423,0,1,2,1
9376,1109,504,1109,8,0,1,1
9376,4967,4409,4967,1,0,1,1
9376,14423,9376,14423,0,1,2,1
9377,1109,505,1109,8,0,1,1
9377,14423,9377,14423,0,1,2,1
9377,75017,9377,75017,0,1,2,1
9378,1109,506,1109,8,0,1,1
9378,5701,3677,5701,1,1,2,1
9378,14423,9378,14423,0,1,2,1
9379,1109,507,1109,8,0,1,1
9379,14423,9379,14423,0,1,2,1
9380,1109,508,1109,8,0,1,1
9380,14423,9380,14423,0,1,2,1
9380,75041,9380,75041,0,1,2,1
9381,683,502,683,13,0,1,1
9381,1109,509,1109,8,0,1,1
9381,14423,9381,14423,0,1,2,1
9382,1109,510,1109,8,0,1,1
9382,14423,9382,14423,0,1,2,1
9383,1109,511,1109,8,0,1,1
9383,2713,1244,2713,3,0,1,1
9383,14423,9383,14423,0,1,2,1
9383,37199,9383,37199,0,1,2,1
9384,881,574,881,10,1,2,1
9384,1109,512,1109,8,0,1,1
9384,14423,9384,14423,0,1,2,1
9385,1109,513,1109,8,0,1,1
9385,14423,9385,14423,0,1,2,1
9386,1109,514,1109,8,0,1,1
9386,14423,9386,14423,0,1,2,1
9387,1109,515,1109,8,0,1,1
9387,14423,9387,14423,0,1,2,1
9388,919,198,919,10,1,2,1
9388,1109,516,1109,8,0,1,1
9388,14423,9388,14423,0,1,2,1
9389,1109,517,1109,8,0,1,1
9389,14423,9389,14423,0,1,2,1
9390,1109,518,1109,8,0,1,1
9390,1733,725,1733,5,1,2,1
9390,14423,9390,14423,0,1,2,1
9391,1109,519,1109,8,0,1,1
9391,14423,9391,14423,0,1,2,1
9391,78779,9391,78779,0,1,2,1
9392,1109,520,1109,8,0,1,1
9392,14423,9392,14423,0,1,2,1
9393,1109,521,1109,8,0,1,1
9393,14423,9393,14423,0,1,2,1
9394,1109,522,1109,8,0,1,1
9394,12907,9394,12907,0,0,1,1
9394,14423,9394,14423,0,1,2,1
9394,29423,9394,29423,0,1,2,1
9395,1109,523,1109,8,0,1,1
9395,14423,9395,14423,0,1,2,1
9395,48239,9395,48239,0,0,1,1
9395,75161,9395,75161,0,1,2,1
9396,1109,524,1109,8,0,1,1
9396,1709,851,1709,5,0,1,1
9396,7949,1447,7949,1,0,1,1
9396,14423,9396,14423,0,1,2,1
9397,1109,525,1109,8,0,1,1
9397,1627,1262,1627,5,0,1,1
9397,2377,2266,2377,3,0,1,1
9397,14423,9397,14423,0,1,2,1
9398,1109,526,1109,8,0,1,1
9398,14423,9398,14423,0,1,2,1
9399,1109,527,1109,8,0,1,1
9399,14423,9399,14423,0,1,2,1
9400,1109,528,1109,8,0,1,1
9400,14423,9400,14423,0,1,2,1
9401,607,296,607,15,0,1,1
9401,1109,529,1109,8,0,1,1
9401,14423,9401,14423,0,1,2,1
9402,1109,530,1109,8,0,1,1
9402,14423,9402,14423,0,1,2,1
9402,75217,9402,75217,0,1,2,1
9403,1109,531,1109,8,0,1,1
9403,3121,40,3121,3,0,1,1
9403,5273,4130,5273,1,0,1,1
9403,14423,9403,14423,0,1,2,1
9404,1109,532,1109,8,0,1,1
9404,14423,9404,14423,0,1,2,1
9405,367,230,367,25,1,2,1
9405,1109,533,1109,8,0,1,1
9405,14423,9405,14423,0,1,2,1
9406,1109,534,1109,8,0,1,1
9406,1229,803,1229,7,1,2,1
9406,2411,2173,2411,3,1,2,1
9406,13049,9406,13049,0,0,1,1
9406,14423,9406,14423,0,1,2,1
9407,1109,535,1109,8,0,1,1
9407,14423,9407,14423,0,1,2,1
9408,1109,536,1109,8,0,1,1
9408,14423,9408,14423,0,1,2,1
9409,1109,537,1109,8,0,1,1
9409,3499,2411,3499,2,0,1,1
9409,14423,9409,14423,0,1,2,1
9410,1109,538,1109,8,0,1,1
9410,12517,9410,12517,0,1,2,1
9410,14423,9410,14423,0,1,2,1
9410,109267,9410,109267,0,0,1,1
9411,1109,539,1109,8,0,1,1
9411,3307,2797,3307,2,1,2,1
9411,14423,9411,14423,0,1,2,1
9412,1109,540,1109,8,0,1,1
9412,10159,9412,10159,0,0,1,1
9412,14423,9412,14423,0,1,2,1
9413,1109,541,1109,8,0,1,1
9413,2731,1220,2731,3,0,1,1
9413,14423,9413,14423,0,1,2,1
9414,1109,542,1109,8,0,1,1
9414,14423,9414,14423,0,1,2,1
9414,104173,9414,104173,0,0,1,1
9415,1109,543,1109,8,0,1,1
9415,2767,1114,2767,3,2,3,1
9415,14423,9415,14423,0,1,2,1
9416,557,504,557,16,1,2,1
9416,1109,544,1109,8,0,1,1
9416,14423,9416,14423,0,1,2,1
9416,75329,9416,75329,0,1,2,1
9417,1109,545,1109,8,0,1,1
9417,1229,814,1229,7,1,2,1
9417,14423,9417,14423,0,1,2,1
9418,1109,546,1109,8,0,1,1
9418,2011,1374,2011,4,0,1,1
9418,3041,295,3041,3,0,1,1
9418,14423,9418,14423,0,1,2,1
9418,19379,9418,19379,0,0,1,1
9419,1109,547,1109,8,0,1,1
9419,5813,3606,5813,1,1,2,1
9419,14423,9419,14423,0,1,2,1
9420,1109,548,1109,8,0,1,1
9420,14423,9420,14423,0,1,2,1
9421,1109,549,1109,8,0,1,1
9421,14423,9421,14423,0,1,2,1
9422,1109,550,1109,8,0,1,1
9422,14423,9422,14423,0,1,2,1
9423,1109,551,1109,8,0,1,1
9423,6899,2524,6899,1,0,1,1
9423,14423,9423,14423,0,1,2,1
9424,1109,552,1109,8,0,1,1
9424,14423,9424,14423,0,1,2,1
9424,43759,9424,43759,0,1,2,1
9425,1109,553,1109,8,0,1,1
9425,14423,9425,14423,0,1,2,1
9425,75401,9425,75401,0,1,2,1
9426,1109,554,1109,8,0,1,1
9426,14423,9426,14423,0,1,2,1
9427,1031,148,1031,9,1,2,1
9427,14423,9427,14423,0,1,2,1
9428,14423,9428,14423,0,1,2,1
9429,14423,9429,14423,0,1,2,1
9430,13457,9430,13457,0,1,2,1
9430,14423,9430,14423,0,1,2,1
9431,14423,9431,14423,0,1,2,1
9431,22531,9431,22531,0,1,2,1
9432,14423,9432,14423,0,1,2,1
9433,14423,9433,14423,0,1,2,1
9434,2213,582,2213,4,1,2,1
9434,14423,9434,14423,0,1,2,1
9435,14423,9435,14423,0,1,2,1
9435,21611,9435,21611,0,0,1,1
9436,2521,1873,2521,3,0,1,1
9436,14423,9436,14423,0,1,2,1
9437,14423,9437,14423,0,1,2,1
9437,27961,9437,27961,0,0,1,1
9438,14423,9438,14423,0,1,2,1
9439,14423,9439,14423,0,1,2,1
9439,111043,9439,111043,0,0,1,1
9440,14423,9440,14423,0,1,2,1
9441,7669,1772,7669,1,1,2,1
9441,14423,9441,14423,0,1,2,1
9442,14423,9442,14423,0,1,2,1
9443,14423,9443,14423,0,1,2,1
9443,63793,9443,63793,0,1,2,1
9444,14423,9444,14423,0,1,2,1
9444,75553,9444,75553,0,1,2,1
9445,14423,9445,14423,0,1,2,1
9446,14423,9446,14423,0,1,2,1
9447,379,351,379,24,0,1,1
9447,5851,3596,5851,1,1,2,1
9447,14423,9447,14423,0,1,2,1
9447,75577,9447,75577,0,1,2,1
9448,4139,1170,4139,2,1,2,1
9448,14423,9448,14423,0,1,2,1
9448,26879,9448,26879,0,0,1,1
9449,3911,1627,3911,2,2,3,1
9449,6367,3082,6367,1,0,1,1
9449,14423,9449,14423,0,1,2,1
9450,14423,9450,14423,0,1,2,1
9451,4271,909,4271,2,1,2,1
9451,14423,9451,14423,0,1,2,1
9452,14423,9452,14423,0,1,2,1
9452,75617,9452,75617,0,1,2,1
9453,2083,1121,2083,4,1,2,1
9453,14423,9453,14423,0,1,2,1
9454,811,533,811,11,1,2,1
9454,14423,9454,14423,0,1,2,1
9455,397,324,397,23,2,3,1
9455,14423,9455,14423,0,1,2,1
9455,15401,9455,15401,0,1,2,1
9455,75641,9455,75641,0,1,2,1
9456,14423,9456,14423,0,1,2,1
9457,1049,16,1049,9,0,1,1
9457,14423,9457,14423,0,1,2,1
9458,353,280,353,26,0,1,1
9458,14423,9458,14423,0,1,2,1
9459,14423,9459,14423,0,1,2,1
9460,751,448,751,12,0,1,1
9460,14423,9460,14423,0,1,2,1
9461,5519,3942,5519,1,1,2,1
9461,14423,9461,14423,0,1,2,1
9462,14423,9462,14423,0,1,2,1
9463,14423,9463,14423,0,1,2,1
9464,14423,9464,14423,0,1,2,1
9464,40507,9464,40507,0,1,2,1
9465,12781,9465,12781,0,0,1,1
9465,14423,9465,14423,0,1,2,1
9466,433,373,433,21,0,1,1
9466,14401,9466,14401,0,1,2,1
9466,14423,9466,14423,0,1,2,1
9467,14423,9467,14423,0,1,2,1
9468,479,367,479,19,1,2,1
9468,8627,841,8627,1,0,1,1
9468,14423,9468,14423,0,1,2,1
9469,14423,9469,14423,0,1,2,1
9470,6047,3423,6047,1,0,1,1
9470,14423,9470,14423,0,1,2,1
9471,14423,9471,14423,0,1,2,1
9472,2851,919,2851,3,1,2,1
9472,14423,9472,14423,0,1,2,1
9473,14423,9473,14423,0,1,2,1
9474,14423,9474,14423,0,1,2,1
9475,659,249,659,14,1,2,1
9475,14423,9475,14423,0,1,2,1
9475,19913,9475,19913,0,0,1,1
9476,14423,9476,14423,0,1,2,1
9477,839,248,839,11,0,1,1
9477,14423,9477,14423,0,1,2,1
9477,17137,9477,17137,0,0,1,1
9478,503,424,503,18,1,2,1
9478,14423,9478,14423,0,1,2,1
9479,14423,9479,14423,0,1,2,1
9480,14423,9480,14423,0,1,2,1
9480,77969,9480,77969,0,1,2,1
9481,14423,9481,14423,0,1,2,1
9482,14423,9482,14423,0,1,2,1
9482,16787,9482,16787,0,0,1,1
9483,14423,9483,14423,0,1,2,1
9484,353,306,353,26,0,1,1
9484,14423,9484,14423,0,1,2,1
9484,18397,9484,18397,0,1,2,1
9485,7541,1944,7541,1,1,2,1
9485,14423,9485,14423,0,1,2,1
9486,14423,9486,14423,0,1,2,1
9487,5347,4140,5347,1,0,1,1
9487,14423,9487,14423,0,1,2,1
9488,14423,9488,14423,0,1,2,1
9488,17383,9488,17383,0,0,1,1
9489,373,164,373,25,0,1,1
9489,5639,3850,5639,1,0,1,1
9489,10337,9489,10337,0,1,2,1
9489,14423,9489,14423,0,1,2,1
9489,75913,9489,75913,0,1,2,1
9490,14423,9490,14423,0,1,2,1
9491,14423,9491,14423,0,1,2,1
9492,10331,9492,10331,0,1,2,1
9492,14423,9492,14423,0,1,2,1
9492,75937,9492,75937,0,1,2,1
9493,2459,2116,2459,3,0,1,1
9493,14423,9493,14423,0,1,2,1
9494,14423,9494,14423,0,1,2,1
9495,14423,9495,14423,0,1,2,1
9496,14423,9496,14423,0,1,2,1
9497,14423,9497,14423,0,1,2,1
9498,1931,1774,1931,4,1,2,1
9498,14423,9498,14423,0,1,2,1
9499,14423,9499,14423,0,1,2,1
9499,79561,9499,79561,0,1,2,1
9500,14423,9500,14423,0,1,2,1
9501,14423,9501,14423,0,1,2,1
9502,14423,9502,14423,0,1,2,1
9503,2543,1874,2543,3,0,1,1
9503,14423,9503,14423,0,1,2,1
9504,1373,1266,1373,6,1,2,1
9504,14423,9504,14423,0,1,2,1
9505,2447,2164,2447,3,0,1,1
9505,4673,159,4673,2,0,1,1
9505,4759,4746,4759,1,0,1,1
9505,4967,4538,4967,1,1,2,1
9505,14423,9505,14423,0,1,2,1
9506,14423,9506,14423,0,1,2,1
9506,22669,9506,22669,0,1,2,1
9507,14423,9507,14423,0,1,2,1
9507,25601,9507,25601,0,0,1,1
9507,107077,9507,107077,0,0,1,1
9508,14423,9508,14423,0,1,2,1
9509,14423,9509,14423,0,1,2,1
9510,14423,9510,14423,0,1,2,1
9510,104717,9510,104717,0,0,1,1
9511,14423,9511,14423,0,1,2,1
9512,14423,9512,14423,0,1,2,1
9513,14423,9513,14423,0,1,2,1
9514,14423,9514,14423,0,1,2,1
9515,14423,9515,14423,0,1,2,1
9515,22963,9515,22963,0,2,3,1
9516,14423,9516,14423,0,1,2,1
9516,76129,9516,76129,0,1,2,1
9517,14423,9517,14423,0,1,2,1
9518,14423,9518,14423,0,1,2,1
9519,14423,9519,14423,0,1,2,1
9520,14423,9520,14423,0,1,2,1
9521,2351,117,2351,4,0,1,1
9521,14423,9521,14423,0,1,2,1
9522,14423,9522,14423,0,1,2,1
9523,14423,9523,14423,0,1,2,1
9524,7853,1671,7853,1,1,2,1
9524,14423,9524,14423,0,1,2,1
9524,76039,9524,76039,0,2,3,1
9525,14423,9525,14423,0,1,2,1
9526,14423,9526,14423,0,1,2,1
9527,14423,9527,14423,0,1,2,1
9528,14423,9528,14423,0,1,2,1
9528,63097,9528,63097,0,1,2,1
9529,577,297,577,16,1,2,1
9529,14423,9529,14423,0,1,2,1
9530,14423,9530,14423,0,1,2,1
9531,8669,862,8669,1,0,1,1
9531,14423,9531,14423,0,1,2,1
9531,76249,9531,76249,0,1,2,1
9532,5417,4115,5417,1,1,2,1
9532,14423,9532,14423,0,1,2,1
9533,14423,9533,14423,0,1,2,1
9533,34487,9533,34487,0,1,2,1
9534,1471,708,1471,6,0,1,1
9534,13411,9534,13411,0,1,2,1
9534,14423,9534,14423,0,1,2,1
9535,14423,9535,14423,0,1,2,1
9535,46591,9535,46591,0,1,2,1
9536,14423,9536,14423,0,1,2,1
9537,8779,758,8779,1,0,1,1
9537,14423,9537,14423,0,1,2,1
9538,2213,686,2213,4,1,2,1
9538,14423,9538,14423,0,1,2,1
9539,14423,9539,14423,0,1,2,1
9540,14423,9540,14423,0,1,2,1
9541,733,12,733,13,0,1,1
9541,14423,9541,14423,0,1,2,1
9542,701,429,701,13,1,2,1
9542,14423,9542,14423,0,1,2,1
9543,2687,1482,2687,3,0,1,1
9543,4987,4556,4987,1,1,2,1
9543,14423,9543,14423,0,1,2,1
9544,619,259,619,15,1,2,1
9544,14423,9544,14423,0,1,2,1
9544,23687,9544,23687,0,2,3,1
9545,14423,9545,14423,0,1,2,1
9546,1151,338,1151,8,0,1,1
9546,14423,9546,14423,0,1,2,1
9546,23741,9546,23741,0,2,3,1
9546,76369,9546,76369,0,1,2,1
9547,3041,424,3041,3,2,3,1
9547,14423,9547,14423,0,1,2,1
9548,14423,9548,14423,0,1,2,1
9549,881,739,881,10,1,2,1
9549,14423,9549,14423,0,1,2,1
9550,2741,1327,2741,3,0,1,1
9550,14423,9550,14423,0,1,2,1
9551,9677,9551,9677,0,0,1,1
9551,11317,9551,11317,0,1,2,1
9551,14423,9551,14423,0,1,2,1
9552,14423,9552,14423,0,1,2,1
9553,797,786,797,11,0,1,1
9553,14423,9553,14423,0,1,2,1
9554,14423,9554,14423,0,1,2,1
9555,487,302,487,19,1,2,1
9555,14423,9555,14423,0,1,2,1
9555,76441,9555,76441,0,1,2,1
9556,14423,9556,14423,0,1,2,1
9557,14423,9557,14423,0,1,2,1
9558,487,305,487,19,1,2,1
9558,14423,9558,14423,0,1,2,1
9559,2633,1660,2633,3,1,2,1
9559,5851,3708,5851,1,1,2,1
9559,14423,9559,14423,0,1,2,1
9560,14423,9560,14423,0,1,2,1
9560,76481,9560,76481,0,1,2,1
9561,14423,9561,14423,0,1,2,1
9562,14423,9562,14423,0,1,2,1
9563,14423,9563,14423,0,1,2,1
9564,14423,9564,14423,0,1,2,1
9565,641,591,641,14,1,2,1
9565,14423,9565,14423,0,1,2,1
9566,1709,1021,1709,5,0,1,1
9566,14423,9566,14423,0,1,2,1
9567,14423,9567,14423,0,1,2,1
9567,76537,9567,76537,0,1,2,1
9568,7561,2007,7561,1,1,2,1
9568,14423,9568,14423,0,1,2,1
9569,523,155,523,18,0,1,1
9569,14423,9569,14423,0,1,2,1
9570,14423,9570,14423,0,1,2,1
9570,76561,9570,76561,0,1,2,1
9571,14423,9571,14423,0,1,2,1
9572,14423,9572,14423,0,1,2,1
9572,31981,9572,31981,0,0,1,1
9573,757,489,757,12,1,2,1
9573,14423,9573,14423,0,1,2,1
9574,14423,9574,14423,0,1,2,1
9575,953,45,953,10,0,1,1
9575,14423,9575,14423,0,1,2,1
9575,79259,9575,79259,0,1,2,1
9576,14423,9576,14423,0,1,2,1
9577,14423,9577,14423,0,1,2,1
9577,41843,9577,41843,0,1,2,1
9578,14423,9578,14423,0,1,2,1
9579,503,22,503,19,0,1,1
9579,1283,598,1283,7,0,1,1
9579,14423,9579,14423,0,1,2,1
9580,14423,9580,14423,0,1,2,1
9581,14423,9581,14423,0,1,2,1
9582,14423,9582,14423,0,1,2,1
9583,439,364,439,21,2,3,1
9583,3457,2669,3457,2,0,1,1
9583,14423,9583,14423,0,1,2,1
9583,51199,9583,51199,0,0,1,1
9584,14423,9584,14423,0,1,2,1
9585,14423,9585,14423,0,1,2,1
9586,4091,1404,4091,2,0,1,1
9586,14423,9586,14423,0,1,2,1
9587,1051,128,1051,9,1,2,1
9587,3457,2673,3457,2,0,1,1
9587,14423,9587,14423,0,1,2,1
9587,76697,9587,76697,0,1,2,1
9588,577,356,577,16,1,2,1
9588,14423,9588,14423,0,1,2,1
9588,90163,9588,90163,0,1,2,1
9589,14423,9589,14423,0,1,2,1
9590,1307,441,1307,7,0,1,1
9590,14423,9590,14423,0,1,2,1
9591,14423,9591,14423,0,1,2,1
9592,5387,4205,5387,1,0,1,1
9592,14423,9592,14423,0,1,2,1
9593,14423,9593,14423,0,1,2,1
9594,14423,9594,14423,0,1,2,1
9594,76753,9594,76753,0,1,2,1
9595,14423,9595,14423,0,1,2,1
9596,3739,2118,3739,2,0,1,1
9596,14423,9596,14423,0,1,2,1
9597,2969,690,2969,3,1,2,1
9597,14423,9597,14423,0,1,2,1
9597,33413,9597,33413,0,0,1,1
9597,76777,9597,76777,0,1,2,1
9598,14423,9598,14423,0,1,2,1
9598,16193,9598,16193,0,0,1,1
9599,14423,9599,14423,0,1,2,1
9600,14423,9600,14423,0,1,2,1
9601,14423,9601,14423,0,1,2,1
9602,14423,9602,14423,0,1,2,1
9603,14423,9603,14423,0,1,2,1
9603,18671,9603,18671,0,1,2,1
9603,26387,9603,26387,0,0,1,1
9604,14423,9604,14423,0,1,2,1
9605,14423,9605,14423,0,1,2,1
9606,797,42,797,12,0,1,1
9606,14423,9606,14423,0,1,2,1
9606,23917,9606,23917,0,2,3,1
9607,1093,863,1093,8,0,1,1
9607,14423,9607,14423,0,1,2,1
9608,14423,9608,14423,0,1,2,1
9609,14423,9609,14423,0,1,2,1
9609,76873,9609,76873,0,1,2,1
9610,14423,9610,14423,0,1,2,1
9611,14423,9611,14423,0,1,2,1
9612,14423,9612,14423,0,1,2,1
9613,14423,9613,14423,0,1,2,1
9614,14423,9614,14423,0,1,2,1
9614,76913,9614,76913,0,1,2,1
9615,607,510,607,15,1,2,1
9615,14423,9615,14423,0,1,2,1
9616,14423,9616,14423,0,0,1,1
9617,14423,9617,14423,0,0,1,1
9618,14423,9618,14423,0,0,1,1
9619,14423,9619,14423,0,0,1,1
9619,45691,9619,45691,0,1,2,1
9620,14423,9620,14423,0,0,1,1
9621,14423,9621,14423,0,0,1,1
9622,14423,9622,14423,0,0,1,1
9623,2713,1484,2713,3,0,1,1
9623,14423,9623,14423,0,0,1,1
9623,24007,9623,24007,0,2,3,1
9624,14423,9624,14423,0,0,1,1
9625,1229,1022,1229,7,2,3,1
9625,14423,9625,14423,0,0,1,1
9625,19471,9625,19471,0,0,1,1
9626,14423,9626,14423,0,0,1,1
9627,2357,199,2357,4,0,1,1
9627,14423,9627,14423,0,0,1,1
9627,77017,9627,77017,0,1,2,1
9628,14423,9628,14423,0,0,1,1
9629,1231,1012,1231,7,2,3,1
9629,14423,9629,14423,0,0,1,1
9629,70177,9629,70177,0,2,3,1
9630,397,102,397,24,1,2,1
9630,14423,9630,14423,0,0,1,1
9631,601,15,601,16,0,1,1
9631,839,402,839,11,0,1,1
9631,14423,9631,14423,0,0,1,1
9632,14423,9632,14423,0,0,1,1
9633,14423,9633,14423,0,0,1,1
9633,117541,9633,117541,0,0,1,1
9634,14423,9634,14423,0,0,1,1
9634,18773,9634,18773,0,1,2,1
9635,14423,9635,14423,0,0,1,1
9635,77081,9635,77081,0,1,2,1
9636,14423,9636,14423,0,0,1,1
9637,3767,2103,3767,2,0,1,1
9637,14423,9637,14423,0,0,1,1
9637,40487,9637,40487,0,1,2,1
9638,1213,1147,1213,7,0,1,1
9638,14423,9638,14423,0,0,1,1
9639,3163,150,3163,3,0,1,1
9639,14423,9639,14423,0,0,1,1
9640,14423,9640,14423,0,0,1,1
9641,14423,9641,14423,0,0,1,1
9642,1801,637,1801,5,0,1,1
9642,14423,9642,14423,0,0,1,1
9643,14423,9643,14423,0,0,1,1
9644,14423,9644,14423,0,0,1,1
9645,367,103,367,26,1,2,1
9645,14423,9645,14423,0,0,1,1
9645,16301,9645,16301,0,0,1,1
9646,1103,822,1103,8,0,1,1
9646,14423,9646,14423,0,0,1,1
9646,52511,9646,52511,0,0,1,1
9647,461,427,461,20,0,1,1
9647,14423,9647,14423,0,0,1,1
9648,751,636,751,12,0,1,1
9648,10169,9648,10169,0,0,1,1
9648,14423,9648,14423,0,0,1,1
9649,1217,1130,1217,7,0,1,1
9649,14423,9649,14423,0,0,1,1
9650,1439,1016,1439,6,1,2,1
9650,7727,1923,7727,1,1,2,1
9650,14423,9650,14423,0,0,1,1
9650,77201,9650,77201,0,1,2,1
9651,14423,9651,14423,0,0,1,1
9652,379,177,379,25,0,1,1
9652,557,183,557,17,1,2,1
9652,6311,3341,6311,1,1,2,1
9652,14423,9652,14423,0,0,1,1
9653,739,46,739,13,0,1,1
9653,14423,9653,14423,0,0,1,1
9654,757,570,757,12,1,2,1
9654,14423,9654,14423,0,0,1,1
9655,14423,9655,14423,0,0,1,1
9656,4789,78,4789,2,0,1,1
9656,14423,9656,14423,0,0,1,1
9656,77249,9656,77249,0,1,2,1
9657,14423,9657,14423,0,0,1,1
9658,14423,9658,14423,0,0,1,1
9658,79397,9658,79397,0,1,2,1
9659,757,575,757,12,1,2,1
9659,14423,9659,14423,0,0,1,1
9660,2333,328,2333,4,2,3,1
9660,14423,9660,14423,0,0,1,1
9661,1499,667,1499,6,0,1,1
9661,2591,1888,2591,3,0,1,1
9661,14423,9661,14423,0,0,1,1
9662,14423,9662,14423,0,0,1,1
9663,983,816,983,9,2,3,1
9663,14423,9663,14423,0,0,1,1
9663,45119,9663,45119,0,1,2,1
9664,14423,9664,14423,0,0,1,1
9665,14423,9665,14423,0,0,1,1
9666,14423,9666,14423,0,0,1,1
9667,14423,9667,14423,0,0,1,1
9668,439,10,439,22,0,1,1
9668,1697,1183,1697,5,0,1,1
9668,14423,9668,14423,0,0,1,1
9669,431,187,431,22,0,1,1
9669,853,286,853,11,0,1,1
9669,14423,9669,14423,0,0,1,1
9670,14423,9670,14423,0,0,1,1
9671,14423,9671,14423,0,0,1,1
9671,77369,9671,77369,0,1,2,1
9672,14423,9672,14423,0,0,1,1
9673,14423,9673,14423,0,0,1,1
9674,5419,4255,5419,1,0,1,1
9674,14423,9674,14423,0,0,1,1
9675,14423,9675,14423,0,0,1,1
9676,14423,9676,14423,0,0,1,1
9677,14423,9677,14423,0,0,1,1
9678,2917,927,2917,3,1,2,1
9678,14423,9678,14423,0,0,1,1
9679,14423,9679,14423,0,0,1,1
9679,110503,9679,110503,0,0,1,1
9680,1193,136,1193,8,1,2,1
9680,14423,9680,14423,0,0,1,1
9681,14423,9681,14423,0,0,1,1
9681,22229,9681,22229,0,0,1,1
9682,773,406,773,12,1,2,1
9682,14423,9682,14423,0,0,1,1
9683,1163,379,1163,8,1,2,1
9683,14423,9683,14423,0,0,1,1
9684,3457,2770,3457,2,2,3,1
9684,14423,9684,14423,0,0,1,1
9685,14423,9685,14423,0,0,1,1
9686,14423,9686,14423,0,0,1,1
9686,77489,9686,77489,0,1,2,1
9687,14423,9687,14423,0,0,1,1
9688,14423,9688,14423,0,0,1,1
9689,14423,9689,14423,0,0,1,1
9689,77513,9689,77513,0,1,2,1
9690,14327,9690,14327,0,0,1,1
9690,14423,9690,14423,0,0,1,1
9691,14423,9691,14423,0,0,1,1
9692,14423,9692,14423,0,0,1,1
9693,4583,527,4583,2,1,2,1
9693,14423,9693,14423,0,0,1,1
9694,419,57,419,23,2,3,1
9694,439,36,439,22,0,1,1
9694,14423,9694,14423,0,0,1,1
9695,14423,9695,14423,0,0,1,1
9696,14423,9696,14423,0,0,1,1
9696,29077,9696,29077,0,0,1,1
9696,77569,9696,77569,0,1,2,1
9697,599,113,599,16,0,1,1
9697,14423,9697,14423,0,0,1,1
9698,14423,9698,14423,0,0,1,1
9699,9497,202,9497,1,0,1,1
9699,14423,9699,14423,0,0,1,1
9699,57737,9699,57737,0,0,1,1
9700,14423,9700,14423,0,0,1,1
9701,14423,9701,14423,0,0,1,1
9702,14423,9702,14423,0,0,1,1
9702,77617,9702,77617,0,1,2,1
9703,14423,9703,14423,0,0,1,1
9704,3919,1866,3919,2,0,1,1
9704,14423,9704,14423,0,0,1,1
9705,439,47,439,22,1,2,1
9705,14423,9705,14423,0,0,1,1
9705,17291,9705,17291,0,0,1,1
9705,20369,9705,20369,0,0,1,1
9705,77641,9705,77641,0,1,2,1
9706,673,284,673,14,1,2,1
9706,14423,9706,14423,0,0,1,1
9707,14423,9707,14423,0,0,1,1
9708,1201,100,1201,8,0,1,1
9708,14423,9708,14423,0,0,1,1
9708,78791,9708,78791,0,1,2,1
9708,96581,9708,96581,0,1,2,1
9709,14423,9709,14423,0,0,1,1
9710,421,27,421,23,0,1,1
9710,14423,9710,14423,0,0,1,1
9711,563,140,563,17,1,2,1
9711,14423,9711,14423,0,0,1,1
9711,35839,9711,35839,0,1,2,1
9712,14423,9712,14423,0,0,1,1
9713,14423,9713,14423,0,0,1,1
9713,17477,9713,17477,0,0,1,1
9713,18719,9713,18719,0,1,2,1
9714,14423,9714,14423,0,0,1,1
9715,857,288,857,11,0,1,1
9715,1987,1767,1987,4,0,1,1
9715,14423,9715,14423,0,0,1,1
9716,14423,9716,14423,0,0,1,1
9717,2027,1609,2027,4,0,1,1
9717,14423,9717,14423,0,0,1,1
9718,14423,9718,14423,0,0,1,1
9719,563,148,563,17,1,2,1
9719,2381,195,2381,4,0,1,1
9719,14423,9719,14423,0,0,1,1
9719,22691,9719,22691,0,1,2,1
9720,14423,9720,14423,0,0,1,1
9721,14423,9721,14423,0,0,1,1
9722,14423,9722,14423,0,0,1,1
9723,419,86,419,23,1,2,1
9723,14423,9723,14423,0,0,1,1
9723,54779,9723,54779,0,0,1,1
9724,541,527,541,17,0,1,1
9724,14423,9724,14423,0,0,1,1
9725,3121,362,3121,3,1,2,1
9725,14423,9725,14423,0,0,1,1
9725,77801,9725,77801,0,1,2,1
9726,14423,9726,14423,0,0,1,1
9726,54973,9726,54973,0,0,1,1
9727,14423,9727,14423,0,0,1,1
9728,14423,9728,14423,0,0,1,1
9729,14423,9729,14423,0,0,1,1
9730,14423,9730,14423,0,0,1,1
9731,6199,3532,6199,1,0,1,1
9731,14423,9731,14423,0,0,1,1
9732,14423,9732,14423,0,0,1,1
9732,23311,9732,23311,0,1,2,1
9733,14423,9733,14423,0,0,1,1
9734,14423,9734,14423,0,0,1,1
9735,14423,9735,14423,0,0,1,1
9736,13649,9736,13649,0,1,2,1
9736,14423,9736,14423,0,0,1,1
9737,14423,9737,14423,0,0,1,1
9738,14423,9738,14423,0,0,1,1
9739,14423,9739,14423,0,0,1,1
9739,44249,9739,44249,0,1,2,1
9740,14423,9740,14423,0,0,1,1
9741,883,28,883,11,0,1,1
9741,2309,505,2309,4,1,2,1
9741,14423,9741,14423,0,0,1,1
9742,14423,9742,14423,0,0,1,1
9743,14423,9743,14423,0,0,1,1
9744,14423,9744,14423,0,0,1,1
9745,14423,9745,14423,0,0,1,1
9745,18223,9745,18223,0,1,2,1
9746,14423,9746,14423,0,0,1,1
9746,77969,9746,77969,0,1,2,1
9746,91121,9746,91121,0,1,2,1
9747,14423,9747,14423,0,0,1,1
9747,20611,9747,20611,0,0,1,1
9748,379,273,379,25,0,1,1
9748,14423,9748,14423,0,0,1,1
9749,14423,9749,14423,0,0,1,1
9749,77641,9749,77641,0,2,3,1
9749,117841,9749,117841,0,0,1,1
9750,14423,9750,14423,0,0,1,1
9751,14423,9751,14423,0,0,1,1
9752,14423,9752,14423,0,0,1,1
9753,379,278,379,25,0,1,1
9753,701,640,701,13,1,2,1
9753,14423,9753,14423,0,0,1,1
9754,14423,9754,14423,0,0,1,1
9755,14423,9755,14423,0,0,1,1
9756,3041,633,3041,3,1,2,1
9756,14423,9756,14423,0,0,1,1
9756,18713,9756,18713,0,1,2,1
9756,23869,9756,23869,0,2,3,1
9756,78049,9756,78049,0,1,2,1
9757,14423,9757,14423,0,0,1,1
9758,14423,9758,14423,0,0,1,1
9758,48673,9758,48673,0,1,2,1
9759,14423,9759,14423,0,0,1,1
9759,43151,9759,43151,0,1,2,1
9760,14423,9760,14423,0,0,1,1
9761,14423,9761,14423,0,0,1,1
9762,1103,938,1103,8,0,1,1
9762,8089,1673,8089,1,1,2,1
9762,14423,9762,14423,0,0,1,1
9763,14423,9763,14423,0,0,1,1
9763,62539,9763,62539,0,1,2,1
9763,95911,9763,95911,0,1,2,1
9764,2851,1211,2851,3,1,2,1
9764,14423,9764,14423,0,0,1,1
9765,14423,9765,14423,0,0,1,1
9765,78121,9765,78121,0,1,2,1
9766,14423,9766,14423,0,0,1,1
9766,99523,9766,99523,0,0,1,1
9767,7669,2098,7669,1,1,2,1
9767,14423,9767,14423,0,0,1,1
9767,16823,9767,16823,0,0,1,1
9767,78137,9767,78137,0,1,2,1
9768,491,439,491,19,0,1,1
9768,6529,3239,6529,1,0,1,1
9768,14423,9768,14423,0,0,1,1
9769,14423,9769,14423,0,0,1,1
9770,397,242,397,24,1,2,1
9770,409,363,409,23,0,1,1
9770,2129,1254,2129,4,0,1,1
9770,14423,9770,14423,0,0,1,1
9771,14423,9771,14423,0,0,1,1
9772,367,230,367,26,1,2,1
9772,827,675,827,11,2,3,1
9772,14423,9772,14423,0,0,1,1
9773,14423,9773,14423,0,0,1,1
9774,14423,9774,14423,0,0,1,1
9775,14423,9775,14423,0,0,1,1
9776,373,78,373,26,1,2,1
9776,14423,9776,14423,0,0,1,1
9777,14423,9777,14423,0,0,1,1
9778,14423,9778,14423,0,0,1,1
9779,14423,9779,14423,0,0,1,1
9780,14423,9780,14423,0,0,1,1
9781,701,668,701,13,0,1,1
9781,14423,9781,14423,0,0,1,1
9782,14423,9782,14423,0,0,1,1
9783,1217,47,1217,8,0,1,1
9783,14423,9783,14423,0,0,1,1
9784,14423,9784,14423,0,0,1,1
9785,14423,9785,14423,0,0,1,1
9786,14423,9786,14423,0,0,1,1
9786,45497,9786,45497,0,1,2,1
9787,14423,9787,14423,0,0,1,1
9787,32381,9787,32381,0,1,2,1
9788,14423,9788,14423,0,0,1,1
9789,14423,9789,14423,0,0,1,1
9789,109579,9789,109579,0,0,1,1
9790,14423,9790,14423,0,0,1,1
9791,14423,9791,14423,0,0,1,1
9792,3167,291,3167,3,0,1,1
9792,3793,2206,3793,2,0,1,1
9792,14423,9792,14423,0,0,1,1
9793,1487,871,1487,6,0,1,1
9793,14423,9793,14423,0,0,1,1
9793,27329,9793,27329,0,0,1,1
9794,521,416,521,18,0,1,1
9794,14423,9794,14423,0,0,1,1
9795,14423,9795,14423,0,0,1,1
9796,14423,9796,14423,0,0,1,1
9797,14423,9797,14423,0,0,1,1
9797,15329,9797,15329,0,1,2,1
9798,14423,9798,14423,0,0,1,1
9799,431,317,431,22,0,1,1
9799,14423,9799,14423,0,0,1,1
9800,14423,9800,14423,0,0,1,1
9800,78401,9800,78401,0,1,2,1
9801,14423,9801,14423,0,0,1,1
9802,1013,685,1013,9,0,1,1
9802,14423,9802,14423,0,0,1,1
9802,68227,9802,68227,0,1,2,1
9803,4139,1525,4139,2,0,1,1
9803,14423,9803,14423,0,0,1,1
9803,56809,9803,56809,0,0,1,1
9804,14423,9804,14423,0,0,1,1
9804,95873,9804,95873,0,1,2,1
9805,2347,417,2347,4,0,1,1
9805,14423,9805,14423,0,0,1,1
9806,14423,9806,14423,0,0,1,1
9807,14423,9807,14423,0,0,1,1
9808,1459,1054,1459,6,0,1,1
9808,14423,9808,14423,0,0,1,1
9809,14423,9809,14423,0,0,1,1
9810,1627,48,1627,6,0,1,1
9810,14423,9810,14423,0,0,1,1
9811,1637,1626,1637,5,0,1,1
9811,14423,9811,14423,0,0,1,1
9812,14423,9812,14423,0,0,1,1
9813,2927,1032,2927,3,0,1,1
9813,14423,9813,14423,0,0,1,1
9814,14423,9814,14423,0,0,1,1
9815,6287,3528,6287,1,0,1,1
9815,14423,9815,14423,0,0,1,1
9816,14423,9816,14423,0,0,1,1
9817,14423,9817,14423,0,0,1,1
9818,14423,9818,14423,0,0,1,1
9819,3061,636,3061,3,1,2,1
9819,14423,9819,14423,0,0,1,1
9819,78553,9819,78553,0,1,2,1
9820,983,973,983,9,0,1,1
9820,4831,158,4831,2,0,1,1
9820,14423,9820,14423,0,0,1,1
9821,1297,742,1297,7,0,1,1
9821,14423,9821,14423,0,0,1,1
9822,14423,9822,14423,0,0,1,1
9823,14423,9823,14423,0,0,1,1
9824,14423,9824,14423,0,0,1,1
9824,20149,9824,20149,0,0,1,1
9824,78593,9824,78593,0,1,2,1
9825,14423,9825,14423,0,0,1,1
9826,379,351,379,25,0,1,1
9826,14423,9826,14423,0,0,1,1
9827,14423,9827,14423,0,0,1,1
9828,14423,9828,14423,0,0,1,1
9829,14423,9829,14423,0,0,1,1
9829,98731,9829,98731,0,0,1,1
9830,14423,9830,14423,0,0,1,1
9831,14423,9831,14423,0,0,1,1
9831,78649,9831,78649,0,1,2,1
9832,6659,3173,6659,1,0,1,1
9832,14423,9832,14423,0,0,1,1
9832,54419,9832,54419,0,0,1,1
9833,14423,9833,14423,0,0,1,1
9834,14423,9834,14423,0,0,1,1
9835,14423,9835,14423,0,0,1,1
9835,16339,9835,16339,0,1,2,1
9835,45179,9835,45179,0,1,2,1
9836,14423,9836,14423,0,0,1,1
9836,47963,9836,47963,0,1,2,1
9837,14423,9837,14423,0,0,1,1
9838,14423,9838,14423,0,0,1,1
9839,14423,9839,14423,0,0,1,1
9839,78713,9839,78713,0,1,2,1
9840,691,166,691,14,1,2,1
9840,14423,9840,14423,0,0,1,1
9840,78721,9840,78721,0,1,2,1
9841,521,463,521,18,0,1,1
9841,1559,487,1559,6,1,2,1
9841,14423,9841,14423,0,0,1,1
9842,14423,9842,14423,0,0,1,1
9842,78737,9842,78737,0,1,2,1
9843,14423,9843,14423,0,0,1,1
9844,14423,9844,14423,0,0,1,1
9845,14423,9845,14423,0,0,1,1
9846,14423,9846,14423,0,0,1,1
9847,6703,3144,6703,1,0,1,1
9847,14423,9847,14423,0,0,1,1
9848,2857,1277,2857,3,0,1,1
9848,14423,9848,14423,0,0,1,1
9849,12043,9849,12043,0,2,3,1
9849,14423,9849,14423,0,0,1,1
9850,1559,496,1559,6,1,2,1
9850,14423,9850,14423,0,0,1,1
9851,14423,9851,14423,0,0,1,1
9852,14423,9852,14423,0,0,1,1
9853,2879,1216,2879,3,1,2,1
9853,5407,4446,5407,1,2,3,1
9853,14423,9853,14423,0,0,1,1
9854,787,410,787,12,1,2,1
9854,14423,9854,14423,0,0,1,1
9855,827,758,827,11,1,2,1
9855,14423,9855,14423,0,0,1,1
9856,8093,1763,8093,1,1,2,1
9856,14423,9856,14423,0,0,1,1
9856,23021,9856,23021,0,1,2,1
9857,14423,9857,14423,0,0,1,1
9857,78857,9857,78857,0,1,2,1
9858,14423,9858,14423,0,0,1,1
9859,14423,9859,14423,0,0,1,1
9860,14423,9860,14423,0,0,1,1
9861,14423,9861,14423,0,0,1,1
9862,373,164,373,26,0,1,1
9862,14423,9862,14423,0,0,1,1
9863,4003,1857,4003,2,0,1,1
9863,14423,9863,14423,0,0,1,1
9864,14423,9864,14423,0,0,1,1
9865,14423,9865,14423,0,0,1,1
9865,50069,9865,50069,0,0,1,1
9866,3739,2388,3739,2,1,2,1
9866,14423,9866,14423,0,0,1,1
9866,78929,9866,78929,0,1,2,1
9867,4621,625,4621,2,2,3,1
9867,14423,9867,14423,0,0,1,1
9868,14423,9868,14423,0,0,1,1
9868,27551,9868,27551,0,0,1,1
9869,14423,9869,14423,0,0,1,1
9870,14423,9870,14423,0,0,1,1
9871,2411,227,2411,4,0,1,1
9871,14423,9871,14423,0,0,1,1
9872,14423,9872,14423,0,0,1,1
9873,14423,9873,14423,0,0,1,1
9873,56167,9873,56167,0,0,1,1
9874,7309,2565,7309,1,0,1,1
9874,14423,9874,14423,0,0,1,1
9875,14423,9875,14423,0,0,1,1
9876,14423,9876,14423,0,0,1,1
9877,14423,9877,14423,0,0,1,1
9878,14423,9878,14423,0,0,1,1
9879,14423,9879,14423,0,0,1,1
9879,22531,9879,22531,0,0,1,1
9880,14423,9880,14423,0,0,1,1
9881,14423,9881,14423,0,0,1,1
9881,75277,9881,75277,0,2,3,1
9882,14423,9882,14423,0,0,1,1
9883,14423,9883,14423,0,0,1,1
9883,102301,9883,102301,0,0,1,1
9884,14423,9884,14423,0,0,1,1
9885,541,147,541,18,1,2,1
9885,1123,901,1123,8,2,3,1
9885,10273,9885,10273,0,0,1,1
9885,14423,9885,14423,0,0,1,1
9886,14423,9886,14423,0,0,1,1
9887,14423,9887,14423,0,0,1,1
9888,14423,9888,14423,0,0,1,1
9889,9173,716,9173,1,0,1,1
9889,14423,9889,14423,0,0,1,1
9890,1861,585,1861,5,1,2,1
9890,14423,9890,14423,0,0,1,1
9891,1231,43,1231,8,0,1,1
9891,14423,9891,14423,0,0,1,1
9892,5527,4365,5527,1,0,1,1
9892,10181,9892,10181,0,0,1,1
9892,14423,9892,14423,0,0,1,1
9893,601,277,601,16,0,1,1
9893,14423,9893,14423,0,0,1,1
9894,1637,72,1637,6,0,1,1
9894,8311,1583,8311,1,0,1,1
9894,14423,9894,14423,0,0,1,1
9895,14423,9895,14423,0,0,1,1
9895,24571,9895,24571,0,2,3,1
9896,383,321,383,25,1,2,1
9896,14423,9896,14423,0,0,1,1
9897,523,483,523,18,0,1,1
9897,14423,9897,14423,0,0,1,1
9897,29311,9897,29311,0,0,1,1
9898,14423,9898,14423,0,0,1,1
9898,29389,9898,29389,0,0,1,1
9899,14423,9899,14423,0,0,1,1
9900,1093,63,1093,9,0,1,1
9900,2609,2073,2609,3,0,1,1
9900,14423,9900,14423,0,0,1,1
9901,14423,9901,14423,0,0,1,1
9902,14423,9902,14423,0,0,1,1
9903,8117,1786,8117,1,1,2,1
9903,14423,9903,14423,0,0,1,1
9903,17341,9903,17341,0,0,1,1
9904,8581,1323,8581,1,1,2,1
9904,14423,9904,14423,0,0,1,1
9905,967,235,967,10,1,2,1
9905,14423,9905,14423,0,0,1,1
9906,6343,3563,6343,1,0,1,1
9906,14423,9906,14423,0,0,1,1
9907,14423,9907,14423,0,0,1,1
9908,953,378,953,10,0,1,1
9908,14423,9908,14423,0,0,1,1
9909,14423,9909,14423,0,0,1,1
9909,42577,9909,42577,0,1,2,1
9910,14423,9910,14423,0,0,1,1
9911,14423,9911,14423,0,0,1,1
9911,16823,9911,16823,0,0,1,1
9912,14423,9912,14423,0,0,1,1
9913,1531,727,1531,6,0,1,1
9913,14423,9913,14423,0,0,1,1
9914,14423,9914,14423,0,0,1,1
9915,3037,804,3037,3,1,2,1
9915,14423,9915,14423,0,0,1,1
9916,14423,9916,14423,0,0,1,1
9917,1699,1422,1699,5,1,2,1
9917,14423,9917,14423,0,0,1,1
9917,79337,9917,79337,0,1,2,1
9918,14423,9918,14423,0,0,1,1
9919,14423,9919,14423,0,0,1,1
9920,1913,355,1913,5,0,1,1
9920,7963,1957,7963,1,1,2,1
9920,14423,9920,14423,0,0,1,1
9921,1093,84,1093,9,0,1,1
9921,14423,9921,14423,0,0,1,1
9921,106957,9921,106957,0,0,1,1
9922,14423,9922,14423,0,0,1,1
9923,14423,9923,14423,0,0,1,1
9924,461,243,461,21,1,2,1
9924,8237,1687,8237,1,1,2,1
9924,14423,9924,14423,0,0,1,1
9925,2161,1281,2161,4,0,1,1
9925,14423,9925,14423,0,0,1,1
9925,27337,9925,27337,0,0,1,1
9925,65101,9925,65101,0,1,2,1
9926,14423,9926,14423,0,0,1,1
9927,5189,4738,5189,1,1,2,1
9927,14423,9927,14423,0,0,1,1
9928,14423,9928,14423,0,0,1,1
9929,881,238,881,11,1,2,1
9929,14423,9929,14423,0,0,1,1
9929,25841,9929,25841,0,1,2,1
9929,79433,9929,79433,0,1,2,1
9930,7589,2341,7589,1,1,2,1
9930,14423,9930,14423,0,0,1,1
9931,3847,2237,3847,2,0,1,1
9931,14423,9931,14423,0,0,1,1
9932,761,39,761,13,0,1,1
9932,14423,9932,14423,0,0,1,1
9933,5087,4846,5087,1,0,1,1
9933,14423,9933,14423,0,0,1,1
9934,14423,9934,14423,0,0,1,1
9935,14423,9935,14423,0,0,1,1
9935,79481,9935,79481,0,1,2,1
9936,14423,9936,14423,0,0,1,1
9937,14423,9937,14423,0,0,1,1
9938,14423,9938,14423,0,0,1,1
9939,14423,9939,14423,0,0,1,1
9940,14423,9940,14423,0,0,1,1
9941,14423,9941,14423,0,0,1,1
9942,14423,9942,14423,0,0,1,1
9942,79537,9942,79537,0,1,2,1
9943,14423,9943,14423,0,0,1,1
9944,1409,81,1409,7,0,1,1
9944,14423,9944,14423,0,0,1,1
9945,9467,478,9467,1,0,1,1
9945,14423,9945,14423,0,0,1,1
9945,79561,9945,79561,0,1,2,1
9946,14423,9946,14423,0,0,1,1
9946,42929,9946,42929,0,1,2,1
9947,14423,9947,14423,0,0,1,1
9947,18253,9947,18253,0,0,1,1
9947,28051,9947,28051,0,0,1,1
9948,14423,9948,14423,0,0,1,1
9949,2411,305,2411,4,2,3,1
9949,5927,4022,5927,1,0,1,1
9949,14423,9949,14423,0,0,1,1
9950,14423,9950,14423,0,0,1,1
9950,79601,9950,79601,0,1,2,1
9951,14423,9951,14423,0,0,1,1
9952,14423,9952,14423,0,0,1,1
9953,14423,9953,14423,0,0,1,1
9954,14423,9954,14423,0,0,1,1
9955,4261,1433,4261,2,0,1,1
9955,14423,9955,14423,0,0,1,1
9956,2129,1440,2129,4,0,1,1
9956,14423,9956,14423,0,0,1,1
9957,2731,1764,2731,3,1,2,1
9957,14423,9957,14423,0,0,1,1
9957,79657,9957,79657,0,1,2,1
9958,491,138,491,20,1,2,1
9958,14423,9958,14423,0,0,1,1
9959,14423,9959,14423,0,0,1,1
9960,853,577,853,11,0,1,1
9960,14423,9960,14423,0,0,1,1
9961,1471,1135,1471,6,0,1,1
9961,14423,9961,14423,0,0,1,1
9961,39607,9961,39607,0,1,2,1
9962,599,378,599,16,1,2,1
9962,14423,9962,14423,0,0,1,1
9962,79697,9962,79697,0,1,2,1
9963,4421,1121,4421,2,1,2,1
9963,10847,9963,10847,0,1,2,1
9963,14423,9963,14423,0,0,1,1
9964,13619,9964,13619,0,0,1,1
9964,14423,9964,14423,0,0,1,1
9965,12577,9965,12577,0,0,1,1
9965,14423,9965,14423,0,0,1,1
9966,14423,9966,14423,0,0,1,1
9967,3769,2429,3769,2,1,2,1
9967,14423,9967,14423,0,0,1,1
9968,14423,9968,14423,0,0,1,1
9968,115877,9968,115877,0,0,1,1
9969,1033,672,1033,9,1,2,1
9969,2591,2196,2591,3,0,1,1
9969,14423,9969,14423,0,0,1,1
9970,14423,9970,14423,0,0,1,1
9971,14423,9971,14423,0,0,1,1
9972,2927,1191,2927,3,2,3,1
9972,14423,9972,14423,0,0,1,1
9973,557,504,557,17,1,2,1
9973,1637,151,1637,6,0,1,1
9973,14423,9973,14423,0,0,1,1
9974,7603,2371,7603,1,1,2,1
9974,14423,9974,14423,0,0,1,1
9975,7639,2336,7639,1,1,2,1
9975,14423,9975,14423,0,0,1,1
9975,20707,9975,20707,0,0,1,1
9976,14423,9976,14423,0,0,1,1
9977,14423,9977,14423,0,0,1,1
9978,14423,9978,14423,0,0,1,1
9979,6143,3836,6143,1,1,2,1
9979,14423,9979,14423,0,0,1,1
9980,823,104,823,12,2,3,1
9980,14423,9980,14423,0,0,1,1
9980,40949,9980,40949,0,1,2,1
9980,79841,9980,79841,0,1,2,1
9981,977,211,977,10,1,2,1
9981,14423,9981,14423,0,0,1,1
9982,14423,9982,14423,0,0,1,1
9983,14423,9983,14423,0,0,1,1
9984,14423,9984,14423,0,0,1,1
9985,2971,1072,2971,3,0,1,1
9985,14423,9985,14423,0,0,1,1
9986,79889,9986,79889,0,1,2,1
9987,51431,9987,51431,0,0,1,1
9987,69143,9987,69143,0,1,2,1
9989,5573,4416,5573,1,0,1,1
9990,9199,791,9199,1,0,1,1
9991,659,106,659,15,1,2,1
9992,8933,1059,8933,1,1,2,1
9992,92413,9992,92413,0,1,2,1
9995,619,91,619,16,1,2,1
10000,5693,4307,5693,1,1,2,1


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/all10000_histogram.csv <==
e_RV,v_gcd,count
0,0,29395442
0,1,7061
0,2,10
1,1,28160465
1,2,5222
1,3,6
2,2,5855046
2,3,517


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/direct_n225.txt <==
-4303946830377140901828838822745309974256830858846657265311168681777674850776608841295683343882853737567794661845187668865109987777633528161581257425887362175965812830625440472525890082183530043630855561880465058371774951875973727232914432960487403105691891525902480655497118356961688470909041175466575893459016761848268690810755415761472135979894429686727185019513284447865282124386235316235779961995137110534908618953869870554716467991703555134356929022352142590465124866957509062024597329968696584116019105806042569165600327901233338434390896738220538335246903125333456394156742525558297944272742155989515528213130238805241800560908898304182149004755863649404529374704695547783968875426638300553837710318238321563752981211944362548845163246992294418154666330105053631002119395747368368297521010370866951946439956099436597869153140492643923833710484012093204866374854690247309956272960272869128891831980969191763340857221871389623673518651370630078096637417189100346495531884022680536507881910995138491739814732256548598185696131623109654241731382073685197959888805280873294098138391920340084760122404071788442628373022541277699212700914914303163651107567040469418562860699820267042200879401773461342969556455997229270985178456664891305494438947231987732226169026800463241991360926841950094916382639485114968176004107137708167824447938475127277988141889645607909841227861256498254341968960697858825525894709360642129764581346454086294288758197893412380072841337930356499874075367764217082147194832357792813194292016999752847178299367012226803162638421166801883554159001146087155445307581668999162158242879260654440351242701280352799507746935864210982992372322873516754232441717365222055381465342116830978667159233615921564892265339442080955836632065169309970623710175697696821316452114084827531257823546810320699851405192290133349166561903899464231725929115874788038060873312141670799796487943312105120878986306719261551985082304084291014933226224007721099378489485057723036295367053270533577452415462506946286791906484803714127376590295594177535802461151278769899257344315462766001669287604025760809922329532075361890651797137363485980163620094106846504813107349707006050660515322043365261033399957571684234211448012100468956913562368867573574295469988297770730418428991982405055280690168093802454130854865863533203530642671849042036039773929309387775568241740664781522663042508089720447330131004820947412811357757174384717983816656465605654805901849825833241408621824655385129843177138823859012431031936717904685678000446481371765617491806563111591848868072822392157625752035819991469381532353322144570654875418495394394886482957408750149755774057361028316301007556560531866396944289844682290732510774470356334506454734920360356983856371847729062634891735064695658423934195248022385536474082028517135394946771753695181382188300415381644950928432929845927942656178835292557140857660608526724155923389135402323182630134161948168854593497317543822983637402618610646585893160732150532003339240458993555922075876827567337048335257842226237355679524194633225664491529160624683801372743732999837861882064311221544099662021938998966868165769647866907518713602600832530562568703582735012203588643452502548970225726463019826430734558011179504914631091400642901526798792527463025340776273691650191464876912103826080393154321670653080262091495388236303575363338287771046636809482750440242749638860728922729736812127554577256583647170880063986483609779599245241800892140676738993957088792099659510881837206267259970119806374788583481615035107129830838660770922458988227395466683913126582055679558753274173908067679633495984541767865677422184969941058241703475575090957037439900015209585684501908335685011508933110482967745922930784679504492452840891351101741896374466198841686445690775941779444681391071800749629614147433306513319817353090759246585708472739164061994187463921479073681783932502349713872365476020667333144478733893809485680461703622023791086752001001136630710082176104235154826787681694838968131171788469435182375805359307808546748625126286339577047662711106918490631854327789732623407747419026227200
4026641295466085720185842115053789003799918864626825889467411862533142132071022404642155389559465794302295084789079285753465164703081866215292626739044924621245069073461052748423088143388547417134496583839037909755733892986581346248405561409351658131799272157867805573048567407830105824812033020530416254159562989570073362401153487664161126717698193387454124397321014994066426721624929465631498989136714223174295052992943549752641545258503818727626676336901546839153724577309966065684371897037220457973122421921171625062539639069098213469417069230423030889238659798891143130756951465063469944784595843894571627959346888589215198700943789197888258239357806050208219325608138092505031940041018239214778328941470218660337552397921098872674777385173181103875187098011861582068659529336723515769097690409409783609463767764790429524192274580204963198444954504223533072180771824644045710570521588211367128559868320178912039774064418603469294691964775121590740918358406485394180140029839917609835635279129332450828709112949413736652045123209536482979381331958731865922634293587167652046841922513296096799431922850794124155158254473766891173427918137031588966697312761585101079460041036964381842216589748705170158926674039974391875651264648069800856229072447336202136504593471476349493858052886425734832447852708498184396223735025025369316019607388744471466431950188113505529454849376670406215668167338086720384714478099230836586768504508072427389447443505485636887644292465729896656278909748629364649798403766598905274591244117383196958768417411629700686517497164289044446730867813675441757258374698463275491760551808816406640252445564726305931736273549025084014500187472812362592939307981444692422248085116313573437570039761354064835772993278626992608847050931237449758461932513112474629767868990366175933428838496189285173540282955538841520479693803559002133031907977164446318729089641400641428572876342880397974593363568611639824517139143573089520554177955092178754321743155485178874567933337069087803090366057107809671062430868406743235199955033391239864978112416963500606456049981891936470521992849638244664806440410385231189528517145807322038424243741383410209210457940571738170645774772183574154413290522658401131686279024038361699589914187734020040528204580870534623700955085201816647174922594016543218683287262931838332110029472756935866859892868852400942932556459817691869614723868047581121912902282655800839855001933872955918843691506785996976912695387578222712680303068075025722100463853656186885607799706712352530226045450840761259319777822406385283054258017192283083948885016008824394138319694646029701851497898008916462911434299355889348819860888731274623216074702699104080201534555757807126759129631980607661147166277987319964156168956894015260905223155017195906316832975935129635448495804743254667547482880156525120973448474341270599380396897169931969821592805835887089207001442084456499460110496381227155285382546506258836023071687762724087233612235139913322525375943079855580924014179092385433655024146081474515362463129993765460556972004525512136481736055250645789790019070474488125874948749226418523409890638196560659983237972461695080189241176930081339051052075955580542386818525288025537401534754705355086424152073298895313684304330752303921624158043808673173450931088228783518552363009675031661878262961703652305023803595499041299793206858711391895387974962278505725388788324272024968550095250424792629740936931925824243057049000351877472955819253243491918797041659110346425768711558185414998155734412590228181837177623160001555091707476074911677423347680880621019606520303232160226951320499297395452445645379822300916331768933317812720627881982917625821191270248454560453605488634648495800925611020876199864822300889114106986333407493448351790829753858341270114110206125641735924048318886716320298006506599337658796957735556204521941022368262321769065006627389194011677418989764739130291649661429494090562789349937009482528222701657717954541903207241274559096601531492928413875430227326516935685562800563573500058514748463661250051113225075802760732367972915085650220309273643276971585665080037632794959106165538350325141873048882583219185732404920880955487143295824227527239092746308155050079846990702032862680321957419874992426892782726523743113900505113261513969462770694021180527842049427661851065199243664257666726129649374675523193874004031231405490226951041556767556548425288201823937094983830020692160824261958351809326095474140076973630710724567484085599697116339302104747903296497854289862004995004593105662676181449943430120432666742207569623365636193950697895335177639827528399659511314497259842262701674519563079382232761621787087755069503512820973186347316311878608042813629420821059512285176765818983441270318846356175574246513976038340080154780874617324173727845967590208744904689950560022430483377038948849581326378097091449716630126723276635089198282911192913698639968533839168343380921506623260650030450635822282179931609313355655707933867034226457864395842284616991233353265541099824260786618842071068528018609850398086869346565998571048528172295776414936769752896528772347409142836025882308971395250187640291398133252059346627613939391474846863285845944826143754622858044912224627945227065478704737440067159602101230124250290593540173541281128167142060092840547120793095547844314730400996114478082133587948593674567515763808370984087496292865249317798766804122723287320982361295725239337350324499213833721529485773460035870175176715527796159763076774997459414044017367429820898104654234367949760545577846939899744175451429891870674059784644073807914565298930436091133739362475518969553447122338072159402142646286218145815252519162557654786639784867522246163403225603536048844945190973377204234129831046089488653855817601559283085443083233644611174080291134662736892970564788878357979373615072377017139473144493431964411060850619143699121590619035007013247709492348034138861105721836582592050503939782532850437657681143831176004964136282269405061363620527663620057564043232318362833706605861465729734920598335423461764466195249962918839929944896724235871555336528036478897462226225005561517146273569153166640339040791270006266430707006449876152334673776636254462408995042633923262232090198394170142944710670531708046160374998184099574891393670798868465178186175203462530555588491564915906898667342227/3965952941040347818948104324290905998204703343192803788734477257339544905806367348694548935804014321349141474784719164377567248174366803130536994922695709432978518445639018278487132754226623494284801981676537223250146720763635206346702083181552220475009777060758253521077480326027590761475871016706233127335855804627525195908546103064013407482941532756412661535411061482603596106235429175892747031387295491567480701516017620530351133343101877348691447532586488085265322591640533399580120132040568475121163513975240755313164217158646456291890305973412283115596187941307423578923574333087391193680513566451836239561596951864522415359911479272115846940483577360940329712665231342212312909709833689384134111181242373341920312626990982892010698657516546926221130872603934369735052416859585714174495925703561864178311220464948604420380229635000995797274480689773567952003754612373082455909612152348165027299137012830622835486489705420459897406646708565908683175971454770993340054889661267586866314742642329311410749003798086489890904872383456078744870966668317217297520469740138360926996923836645138617133114001451165915928957460034088007064970587324634825422405112397627416037912679814687772362332788356864983884384850953266765033754370399395073997530487807997072866431891286200123652290928474934756428308011619009597902560510849181095861285988784676657142324862205860049048808706972884140635295738932400028619163516300608379515228544213640603796378269932905553012697248261504559618145048351267565934572704731715716761591668557596186680209922263073490551168734440372305288998137508469193188947303975586233352428881658664651255516645200797567673651259319868460577371969167509446648607257186471820388643798829374552466957551030045305165605193636196856843412206217180937528610229492187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/direct_n32.txt <==
236930322017352976899017464763996370433748980334032820679694802677681127870018846229987750460657089102908841252552083409493711172452747838880974035579277487703730588279475821048976955749905640564635281838200936853779413306262081116704343457040199093131422755127941219630778246234151621801092552017742509164000611662933781261882279170677011212352185418507084682229904088828079908310496778930088211235011253360587807438010896264317672054725456881516155143367328292735200495816732299163008213360757138444139003056974016943355115388669625461525416206701349277036841776867461310709760000
-1662507906987169377576379871297520000604771380908452087104660616987460173729956815286372730741174088832428493834272885250766819053575617873247205211293168918152806516293821669686319896314738076153984414170741517085579106651759198662847165679835361957311269947119200613858824325093167804820338589001040126009963889458273822960407585927431655465543958127850254832898052756907998128080366431741849781750372469200676649777938035170771197757983085387899937799412712031628932034633044880333201951110523708916305384215216274360631493248917051253266105406901229741300309452449740757931152209723233342006708408217794756042307543692095468225147436726533760681436615587836340278381099968018362496719771497401162561088165532017105288254338318903552316793013087008502491659758809418992288117611555319080475550147951300981978351146288371249450330102181883333971798450009218654843176305119379707531272837045211/29745041959265333104774750034926522751992797307907757649016604174026284726712695342923639885997017009849415503744695462459369726795310685341202846422579228951556194822951626666335161521007424408163637743410169032239565182187614440917968750000000000000000000000000000000000000000000000000000000000000000000000000000


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/elementary_cells.csv <==
left,right,exponent,defects
0,1/13,0,"[0, 0, 0, 0, 0]"
1/13,1/12,0,"[0, -1, 0, -1, 0]"
1/12,1/10,0,"[-1, -1, 0, -1, -1]"
1/10,1/8,1,"[0, 1, 0, 0, 1]"
1/8,1/7,2,"[1, 1, 1, 2, 1]"
1/7,2/13,1,"[1, 0, 0, 1, 0]"
2/13,1/6,1,"[1, -1, 0, 0, 0]"
1/6,1/5,0,"[-1, -1, -1, -1, -2]"
1/5,3/13,1,"[0, 1, 0, 0, 1]"
3/13,1/4,1,"[0, 0, 0, -1, 1]"
1/4,2/7,1,"[0, 0, 1, 1, 0]"
2/7,3/10,0,"[0, -1, 0, 0, -1]"
3/10,4/13,1,"[1, 1, 0, 1, 1]"
4/13,1/3,1,"[1, 0, 0, 0, 1]"
1/3,3/8,0,"[-1, 0, -1, -1, -1]"
3/8,5/13,1,"[0, 0, 0, 1, -1]"
5/13,2/5,0,"[0, -1, 0, 0, -1]"
2/5,5/12,2,"[1, 1, 1, 1, 2]"
5/12,3/7,1,"[0, 1, 1, 1, 1]"
3/7,6/13,0,"[0, 0, 0, 0, 0]"
6/13,1/2,0,"[0, -1, 0, -1, 0]"
1/2,7/13,1,"[0, 1, 0, 1, 0]"
7/13,4/7,0,"[0, 0, 0, 0, 0]"
4/7,7/12,0,"[0, -1, -1, -1, -1]"
7/12,3/5,0,"[-1, -1, -1, -1, -2]"
3/5,8/13,1,"[0, 1, 0, 0, 1]"
8/13,5/8,1,"[0, 0, 0, -1, 1]"
5/8,2/3,1,"[1, 0, 1, 1, 1]"
2/3,9/13,0,"[-1, 0, 0, 0, -1]"
9/13,7/10,0,"[-1, -1, 0, -1, -1]"
7/10,5/7,1,"[0, 1, 0, 0, 1]"
5/7,3/4,0,"[0, 0, -1, -1, 0]"
3/4,10/13,1,"[0, 0, 0, 1, -1]"
10/13,4/5,0,"[0, -1, 0, 0, -1]"
4/5,5/6,2,"[1, 1, 1, 1, 2]"
5/6,11/13,1,"[-1, 1, 0, 0, 0]"
11/13,6/7,0,"[-1, 0, 0, -1, 0]"
6/7,7/8,0,"[-1, -1, -1, -2, -1]"
7/8,9/10,0,"[0, -1, 0, 0, -1]"
9/10,11/12,1,"[1, 1, 0, 1, 1]"
11/12,12/13,1,"[0, 1, 0, 1, 0]"
12/13,1,0,"[0, 0, 0, 0, 0]"


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/exact_profile.json <==
{
  "ray": [
    10,
    8,
    8,
    5,
    10
  ],
  "M": 13,
  "N": 12,
  "number_cells": 42,
  "orbit": [
    [
      10,
      8,
      7,
      6,
      10
    ],
    [
      10,
      8,
      8,
      5,
      10
    ],
    [
      10,
      10,
      5,
      8,
      8
    ],
    [
      10,
      10,
      6,
      7,
      8
    ],
    [
      12,
      6,
      7,
      8,
      8
    ],
    [
      12,
      6,
      10,
      5,
      8
    ],
    [
      12,
      8,
      5,
      10,
      6
    ],
    [
      12,
      8,
      8,
      7,
      6
    ],
    [
      13,
      5,
      8,
      8,
      7
    ],
    [
      13,
      5,
      10,
      6,
      7
    ],
    [
      13,
      7,
      6,
      10,
      5
    ],
    [
      13,
      7,
      8,
      8,
      5
    ]
  ],
  "merged": [
    {
      "left": "0",
      "right": "1/10",
      "exponent": 0
    },
    {
      "left": "1/10",
      "right": "1/8",
      "exponent": 1
    },
    {
      "left": "1/8",
      "right": "1/7",
      "exponent": 2
    },
    {
      "left": "1/7",
      "right": "1/6",
      "exponent": 1
    },
    {
      "left": "1/6",
      "right": "1/5",
      "exponent": 0
    },
    {
      "left": "1/5",
      "right": "2/7",
      "exponent": 1
    },
    {
      "left": "2/7",
      "right": "3/10",
      "exponent": 0
    },
    {
      "left": "3/10",
      "right": "1/3",
      "exponent": 1
    },
    {
      "left": "1/3",
      "right": "3/8",
      "exponent": 0
    },
    {
      "left": "3/8",
      "right": "5/13",
      "exponent": 1
    },
    {
      "left": "5/13",
      "right": "2/5",
      "exponent": 0
    },
    {
      "left": "2/5",
      "right": "5/12",
      "exponent": 2
    },
    {
      "left": "5/12",
      "right": "3/7",
      "exponent": 1
    },
    {
      "left": "3/7",
      "right": "1/2",
      "exponent": 0
    },
    {
      "left": "1/2",
      "right": "7/13",
      "exponent": 1
    },
    {
      "left": "7/13",
      "right": "3/5",
      "exponent": 0
    },
    {
      "left": "3/5",
      "right": "2/3",
      "exponent": 1
    },
    {
      "left": "2/3",
      "right": "7/10",
      "exponent": 0
    },
    {
      "left": "7/10",
      "right": "5/7",
      "exponent": 1
    },
    {
      "left": "5/7",
      "right": "3/4",
      "exponent": 0
    },
    {
      "left": "3/4",
      "right": "10/13",
      "exponent": 1
    },
    {
      "left": "10/13",
      "right": "4/5",
      "exponent": 0
    },
    {
      "left": "4/5",
      "right": "5/6",
      "exponent": 2
    },
    {
      "left": "5/6",
      "right": "11/13",
      "exponent": 1
    },
    {
      "left": "11/13",
      "right": "9/10",
      "exponent": 0
    },
    {
      "left": "9/10",
      "right": "12/13",
      "exponent": 1
    },
    {
      "left": "12/13",
      "right": "1",
      "exponent": 0
    }
  ],
  "nonzero": [
    {
      "left": "1/10",
      "right": "1/8",
      "exponent": 1
    },
    {
      "left": "1/8",
      "right": "1/7",
      "exponent": 2
    },
    {
      "left": "1/7",
      "right": "1/6",
      "exponent": 1
    },
    {
      "left": "1/5",
      "right": "2/7",
      "exponent": 1
    },
    {
      "left": "3/10",
      "right": "1/3",
      "exponent": 1
    },
    {
      "left": "3/8",
      "right": "5/13",
      "exponent": 1
    },
    {
      "left": "2/5",
      "right": "5/12",
      "exponent": 2
    },
    {
      "left": "5/12",
      "right": "3/7",
      "exponent": 1
    },
    {
      "left": "1/2",
      "right": "7/13",
      "exponent": 1
    },
    {
      "left": "3/5",
      "right": "2/3",
      "exponent": 1
    },
    {
      "left": "7/10",
      "right": "5/7",
      "exponent": 1
    },
    {
      "left": "3/4",
      "right": "10/13",
      "exponent": 1
    },
    {
      "left": "4/5",
      "right": "5/6",
      "exponent": 2
    },
    {
      "left": "5/6",
      "right": "11/13",
      "exponent": 1
    },
    {
      "left": "9/10",
      "right": "12/13",
      "exponent": 1
    }
  ],
  "S3": "1947661908206663/242860520775600",
  "Cinf": "8.1872175578860589010298866768370765154906991719731197214317841707",
  "tail_after_three": "0.16754477621448547882224397832126866400813036914703816429729749383",
  "source": "Rhin-Viola (2005), Lemma 4.1, equations (4.10)-(4.11)"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n1.json <==
{
  "n": 1,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      3,
      1
    ],
    [
      5,
      3
    ],
    [
      7,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n10.json <==
{
  "n": 10,
  "gcd_factors": [
    [
      2,
      5
    ],
    [
      3,
      6
    ],
    [
      5,
      6
    ],
    [
      7,
      1
    ],
    [
      11,
      1
    ],
    [
      19,
      1
    ],
    [
      31,
      1
    ],
    [
      37,
      1
    ],
    [
      41,
      1
    ],
    [
      43,
      1
    ],
    [
      47,
      1
    ],
    [
      61,
      1
    ],
    [
      67,
      1
    ],
    [
      71,
      2
    ],
    [
      73,
      2
    ],
    [
      79,
      2
    ],
    [
      83,
      1
    ],
    [
      89,
      1
    ],
    [
      97,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n100.json <==
{
  "n": 100,
  "gcd_factors": [
    [
      2,
      5
    ],
    [
      3,
      8
    ],
    [
      5,
      8
    ],
    [
      11,
      2
    ],
    [
      17,
      1
    ],
    [
      19,
      2
    ],
    [
      29,
      1
    ],
    [
      31,
      2
    ],
    [
      37,
      1
    ],
    [
      43,
      1
    ],
    [
      47,
      2
    ],
    [
      61,
      1
    ],
    [
      71,
      2
    ],
    [
      79,
      1
    ],
    [
      83,
      1
    ],
    [
      89,
      1
    ],
    [
      109,
      1
    ],
    [
      131,
      1
    ],
    [
      151,
      1
    ],
    [
      157,
      1
    ],
    [
      163,
      1
    ],
    [
      191,
      1
    ],
    [
      193,
      1
    ],
    [
      197,
      1
    ],
    [
      199,
      1
    ],
    [
      239,
      1
    ],
    [
      241,
      2
    ],
    [
      263,
      1
    ],
    [
      307,
      1
    ],
    [
      311,
      1
    ],
    [
      313,
      1
    ],
    [
      317,
      1
    ],
    [
      331,
      1
    ],
    [
      353,
      1
    ],
    [
      359,
      1
    ],
    [
      367,
      1
    ],
    [
      373,
      1
    ],
    [
      379,
      1
    ],
    [
      383,
      1
    ],
    [
      389,
      1
    ],
    [
      397,
      1
    ],
    [
      401,
      1
    ],
    [
      409,
      1
    ],
    [
      419,
      1
    ],
    [
      421,
      1
    ],
    [
      431,
      1
    ],
    [
      433,
      1
    ],
    [
      439,
      1
    ],
    [
      443,
      1
    ],
    [
      449,
      1
    ],
    [
      457,
      1
    ],
    [
      461,
      1
    ],
    [
      463,
      1
    ],
    [
      467,
      1
    ],
    [
      479,
      1
    ],
    [
      487,
      1
    ],
    [
      491,
      1
    ],
    [
      499,
      1
    ],
    [
      601,
      1
    ],
    [
      607,
      1
    ],
    [
      613,
      1
    ],
    [
      617,
      1
    ],
    [
      619,
      1
    ],
    [
      631,
      1
    ],
    [
      641,
      1
    ],
    [
      643,
      1
    ],
    [
      647,
      1
    ],
    [
      653,
      1
    ],
    [
      659,
      1
    ],
    [
      661,
      1
    ],
    [
      673,
      1
    ],
    [
      677,
      1
    ],
    [
      683,
      1
    ],
    [
      691,
      1
    ],
    [
      701,
      2
    ],
    [
      709,
      2
    ],
    [
      719,
      2
    ],
    [
      727,
      2
    ],
    [
      733,
      2
    ],
    [
      739,
      2
    ],
    [
      743,
      2
    ],
    [
      751,
      2
    ],
    [
      757,
      2
    ],
    [
      761,
      2
    ],
    [
      769,
      2
    ],
    [
      773,
      2
    ],
    [
      787,
      2
    ],
    [
      797,
      2
    ],
    [
      809,
      1
    ],
    [
      811,
      1
    ],
    [
      821,
      1
    ],
    [
      823,
      1
    ],
    [
      827,
      1
    ],
    [
      829,
      1
    ],
    [
      839,
      1
    ],
    [
      853,
      1
    ],
    [
      857,
      1
    ],
    [
      859,
      1
    ],
    [
      863,
      1
    ],
    [
      877,
      1
    ],
    [
      881,
      1
    ],
    [
      883,
      1
    ],
    [
      887,
      1
    ],
    [
      907,
      1
    ],
    [
      911,
      1
    ],
    [
      919,
      1
    ],
    [
      929,
      1
    ],
    [
      937,
      1
    ],
    [
      941,
      1
    ],
    [
      947,
      1
    ],
    [
      953,
      1
    ],
    [
      967,
      1
    ],
    [
      971,
      1
    ],
    [
      977,
      1
    ],
    [
      983,
      1
    ],
    [
      991,
      1
    ],
    [
      997,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n1000.json <==
{
  "n": 1000,
  "gcd_factors": [
    [
      2,
      10
    ],
    [
      3,
      3
    ],
    [
      5,
      8
    ],
    [
      7,
      5
    ],
    [
      11,
      3
    ],
    [
      13,
      1
    ],
    [
      17,
      3
    ],
    [
      19,
      2
    ],
    [
      31,
      1
    ],
    [
      43,
      1
    ],
    [
      47,
      1
    ],
    [
      61,
      1
    ],
    [
      67,
      1
    ],
    [
      79,
      2
    ],
    [
      83,
      2
    ],
    [
      89,
      3
    ],
    [
      97,
      2
    ],
    [
      101,
      1
    ],
    [
      103,
      1
    ],
    [
      131,
      1
    ],
    [
      149,
      1
    ],
    [
      151,
      1
    ],
    [
      163,
      2
    ],
    [
      181,
      1
    ],
    [
      191,
      1
    ],
    [
      227,
      2
    ],
    [
      241,
      1
    ],
    [
      263,
      2
    ],
    [
      277,
      1
    ],
    [
      283,
      1
    ],
    [
      293,
      2
    ],
    [
      307,
      1
    ],
    [
      311,
      1
    ],
    [
      317,
      1
    ],
    [
      353,
      2
    ],
    [
      379,
      1
    ],
    [
      383,
      1
    ],
    [
      397,
      1
    ],
    [
      421,
      1
    ],
    [
      431,
      1
    ],
    [
      433,
      1
    ],
    [
      439,
      1
    ],
    [
      443,
      1
    ],
    [
      449,
      1
    ],
    [
      463,
      1
    ],
    [
      467,
      2
    ],
    [
      521,
      1
    ],
    [
      523,
      1
    ],
    [
      547,
      2
    ],
    [
      569,
      1
    ],
    [
      571,
      1
    ],
    [
      587,
      1
    ],
    [
      601,
      1
    ],
    [
      607,
      1
    ],
    [
      613,
      1
    ],
    [
      617,
      1
    ],
    [
      619,
      1
    ],
    [
      653,
      1
    ],
    [
      659,
      1
    ],
    [
      661,
      1
    ],
    [
      701,
      1
    ],
    [
      709,
      2
    ],
    [
      727,
      1
    ],
    [
      751,
      1
    ],
    [
      757,
      1
    ],
    [
      761,
      1
    ],
    [
      769,
      1
    ],
    [
      787,
      1
    ],
    [
      797,
      1
    ],
    [
      809,
      1
    ],
    [
      811,
      1
    ],
    [
      821,
      1
    ],
    [
      823,
      1
    ],
    [
      827,
      1
    ],
    [
      829,
      1
    ],
    [
      859,
      1
    ],
    [
      863,
      1
    ],
    [
      877,
      2
    ],
    [
      881,
      2
    ],
    [
      883,
      2
    ],
    [
      887,
      2
    ],
    [
      907,
      1
    ],
    [
      1087,
      1
    ],
    [
      1091,
      1
    ],
    [
      1093,
      1
    ],
    [
      1097,
      1
    ],
    [
      1103,
      1
    ],
    [
      1109,
      1
    ],
    [
      1187,
      1
    ],
    [
      1193,
      1
    ],
    [
      1201,
      2
    ],
    [
      1213,
      2
    ],
    [
      1217,
      2
    ],
    [
      1223,
      2
    ],
    [
      1229,
      2
    ],
    [
      1231,
      2
    ],
    [
      1237,
      2
    ],
    [
      1249,
      2
    ],
    [
      1301,
      1
    ],
    [
      1303,
      1
    ],
    [
      1307,
      1
    ],
    [
      1319,
      1
    ],
    [
      1321,
      1
    ],
    [
      1327,
      1
    ],
    [
      1409,
      1
    ],
    [
      1423,
      1
    ],
    [
      1427,
      1
    ],
    [
      1511,
      1
    ],
    [
      1523,
      1
    ],
    [
      1531,
      1
    ],
    [
      1543,
      1
    ],
    [
      1549,
      1
    ],
    [
      1553,
      1
    ],
    [
      1559,
      1
    ],
    [
      1567,
      1
    ],
    [
      1571,
      1
    ],
    [
      1579,
      1
    ],
    [
      1583,
      1
    ],
    [
      1597,
      1
    ],
    [
      1601,
      1
    ],
    [
      1607,
      1
    ],
    [
      1609,
      1
    ],
    [
      1613,
      1
    ],
    [
      1619,
      1
    ],
    [
      1621,
      1
    ],
    [
      1627,
      1
    ],
    [
      1637,
      1
    ],
    [
      1657,
      1
    ],
    [
      1663,
      1
    ],
    [
      1861,
      1
    ],
    [
      1867,
      1
    ],
    [
      1871,
      1
    ],
    [
      1873,
      1
    ],
    [
      1877,
      1
    ],
    [
      1879,
      1
    ],
    [
      1889,
      1
    ],
    [
      1901,
      1
    ],
    [
      1907,
      1
    ],
    [
      1913,
      1
    ],
    [
      1931,
      1
    ],
    [
      1933,
      1
    ],
    [
      1949,
      1
    ],
    [
      1951,
      1
    ],
    [
      1973,
      1
    ],
    [
      1979,
      1
    ],
    [
      1987,
      1
    ],
    [
      1993,
      1
    ],
    [
      1997,
      1
    ],
    [
      1999,
      1
    ],
    [
      2339,
      1
    ],
    [
      2341,
      1
    ],
    [
      2347,
      1
    ],
    [
      2351,
      1
    ],
    [
      2357,
      1
    ],
    [
      2371,
      1
    ],
    [
      2377,
      1
    ],
    [
      2381,
      1
    ],
    [
      2383,
      1
    ],
    [
      2389,
      1
    ],
    [
      2393,
      1
    ],
    [
      2399,
      1
    ],
    [
      2411,
      2
    ],
    [
      2417,
      2
    ],
    [
      2423,
      2
    ],
    [
      2437,
      2
    ],
    [
      2441,
      2
    ],
    [
      2447,
      2
    ],
    [
      2459,
      2
    ],
    [
      2467,
      2
    ],
    [
      2473,
      2
    ],
    [
      2477,
      2
    ],
    [
      2609,
      1
    ],
    [
      2617,
      1
    ],
    [
      2621,
      1
    ],
    [
      2633,
      1
    ],
    [
      2647,
      1
    ],
    [
      2657,
      1
    ],
    [
      2659,
      1
    ],
    [
      2663,
      1
    ],
    [
      3001,
      1
    ],
    [
      3011,
      1
    ],
    [
      3019,
      1
    ],
    [
      3023,
      1
    ],
    [
      3037,
      1
    ],
    [
      3041,
      1
    ],
    [
      3049,
      1
    ],
    [
      3061,
      1
    ],
    [
      3067,
      1
    ],
    [
      3079,
      1
    ],
    [
      3083,
      1
    ],
    [
      3089,
      1
    ],
    [
      3109,
      1
    ],
    [
      3119,
      1
    ],
    [
      3121,
      1
    ],
    [
      3137,
      1
    ],
    [
      3163,
      1
    ],
    [
      3167,
      1
    ],
    [
      3169,
      1
    ],
    [
      3181,
      1
    ],
    [
      3187,
      1
    ],
    [
      3191,
      1
    ],
    [
      3203,
      1
    ],
    [
      3209,
      1
    ],
    [
      3217,
      1
    ],
    [
      3221,
      1
    ],
    [
      3229,
      1
    ],
    [
      3251,
      1
    ],
    [
      3253,
      1
    ],
    [
      3257,
      1
    ],
    [
      3259,
      1
    ],
    [
      3271,
      1
    ],
    [
      3299,
      1
    ],
    [
      3301,
      1
    ],
    [
      3307,
      1
    ],
    [
      3313,
      1
    ],
    [
      3319,
      1
    ],
    [
      3323,
      1
    ],
    [
      3329,
      1
    ],
    [
      3331,
      1
    ],
    [
      3511,
      1
    ],
    [
      3517,
      1
    ],
    [
      3527,
      1
    ],
    [
      3529,
      1
    ],
    [
      3533,
      1
    ],
    [
      3539,
      1
    ],
    [
      3541,
      1
    ],
    [
      3547,
      1
    ],
    [
      3557,
      1
    ],
    [
      3559,
      1
    ],
    [
      3571,
      1
    ],
    [
      3581,
      1
    ],
    [
      3583,
      1
    ],
    [
      3593,
      1
    ],
    [
      3607,
      1
    ],
    [
      3613,
      1
    ],
    [
      3617,
      1
    ],
    [
      3623,
      1
    ],
    [
      3631,
      1
    ],
    [
      3637,
      1
    ],
    [
      3643,
      1
    ],
    [
      3659,
      1
    ],
    [
      3671,
      1
    ],
    [
      3673,
      1
    ],
    [
      3677,
      1
    ],
    [
      3691,
      1
    ],
    [
      3697,
      1
    ],
    [
      3701,
      1
    ],
    [
      3709,
      1
    ],
    [
      3719,
      1
    ],
    [
      3727,
      1
    ],
    [
      3733,
      1
    ],
    [
      3739,
      1
    ],
    [
      3761,
      1
    ],
    [
      3767,
      1
    ],
    [
      3769,
      1
    ],
    [
      3779,
      1
    ],
    [
      3793,
      1
    ],
    [
      3797,
      1
    ],
    [
      3803,
      1
    ],
    [
      3821,
      1
    ],
    [
      3823,
      1
    ],
    [
      3833,
      1
    ],
    [
      3847,
      1
    ],
    [
      3851,
      1
    ],
    [
      3853,
      1
    ],
    [
      3863,
      1
    ],
    [
      3877,
      1
    ],
    [
      3881,
      1
    ],
    [
      3889,
      1
    ],
    [
      3907,
      1
    ],
    [
      3911,
      1
    ],
    [
      3917,
      1
    ],
    [
      3919,
      1
    ],
    [
      3923,
      1
    ],
    [
      3929,
      1
    ],
    [
      3931,
      1
    ],
    [
      3943,
      1
    ],
    [
      3947,
      1
    ],
    [
      3967,
      1
    ],
    [
      3989,
      1
    ],
    [
      4001,
      1
    ],
    [
      4003,
      1
    ],
    [
      4007,
      1
    ],
    [
      4013,
      1
    ],
    [
      4019,
      1
    ],
    [
      4021,
      1
    ],
    [
      4027,
      1
    ],
    [
      4049,
      1
    ],
    [
      4051,
      1
    ],
    [
      4057,
      1
    ],
    [
      4073,
      1
    ],
    [
      4079,
      1
    ],
    [
      4091,
      1
    ],
    [
      4093,
      1
    ],
    [
      4099,
      1
    ],
    [
      4111,
      1
    ],
    [
      4127,
      1
    ],
    [
      4129,
      1
    ],
    [
      4133,
      1
    ],
    [
      4139,
      1
    ],
    [
      4153,
      1
    ],
    [
      4157,
      1
    ],
    [
      4159,
      1
    ],
    [
      4177,
      1
    ],
    [
      4201,
      1
    ],
    [
      4211,
      1
    ],
    [
      4217,
      1
    ],
    [
      4219,
      1
    ],
    [
      4229,
      1
    ],
    [
      4231,
      1
    ],
    [
      4241,
      1
    ],
    [
      4243,
      1
    ],
    [
      4253,
      1
    ],
    [
      4259,
      1
    ],
    [
      4261,
      1
    ],
    [
      4271,
      1
    ],
    [
      4273,
      1
    ],
    [
      4283,
      1
    ],
    [
      4289,
      1
    ],
    [
      4297,
      1
    ],
    [
      4327,
      1
    ],
    [
      4337,
      1
    ],
    [
      4339,
      1
    ],
    [
      4349,
      1
    ],
    [
      4357,
      1
    ],
    [
      4363,
      1
    ],
    [
      4373,
      1
    ],
    [
      4391,
      1
    ],
    [
      4397,
      1
    ],
    [
      4409,
      1
    ],
    [
      4421,
      1
    ],
    [
      4423,
      1
    ],
    [
      4441,
      1
    ],
    [
      4447,
      1
    ],
    [
      4451,
      1
    ],
    [
      4457,
      1
    ],
    [
      4463,
      1
    ],
    [
      4481,
      1
    ],
    [
      4483,
      1
    ],
    [
      4493,
      1
    ],
    [
      4507,
      1
    ],
    [
      4513,
      1
    ],
    [
      4517,
      1
    ],
    [
      4519,
      1
    ],
    [
      4523,
      1
    ],
    [
      4547,
      1
    ],
    [
      4549,
      1
    ],
    [
      4561,
      1
    ],
    [
      4567,
      1
    ],
    [
      4583,
      1
    ],
    [
      4591,
      1
    ],
    [
      4597,
      1
    ],
    [
      4603,
      1
    ],
    [
      4621,
      1
    ],
    [
      4637,
      1
    ],
    [
      4639,
      1
    ],
    [
      4643,
      1
    ],
    [
      4649,
      1
    ],
    [
      4651,
      1
    ],
    [
      4657,
      1
    ],
    [
      4663,
      1
    ],
    [
      4673,
      1
    ],
    [
      4679,
      1
    ],
    [
      4691,
      1
    ],
    [
      4703,
      1
    ],
    [
      4721,
      1
    ],
    [
      4723,
      1
    ],
    [
      4729,
      1
    ],
    [
      4733,
      1
    ],
    [
      4751,
      1
    ],
    [
      4759,
      1
    ],
    [
      4783,
      1
    ],
    [
      4787,
      1
    ],
    [
      4789,
      1
    ],
    [
      4793,
      1
    ],
    [
      4799,
      1
    ],
    [
      4801,
      1
    ],
    [
      4813,
      1
    ],
    [
      4817,
      1
    ],
    [
      4831,
      1
    ],
    [
      4861,
      1
    ],
    [
      4871,
      1
    ],
    [
      4877,
      1
    ],
    [
      4889,
      1
    ],
    [
      4903,
      1
    ],
    [
      4909,
      1
    ],
    [
      4919,
      1
    ],
    [
      4931,
      1
    ],
    [
      4933,
      1
    ],
    [
      4937,
      1
    ],
    [
      4943,
      1
    ],
    [
      4951,
      1
    ],
    [
      4957,
      1
    ],
    [
      4967,
      1
    ],
    [
      4969,
      1
    ],
    [
      4973,
      1
    ],
    [
      4987,
      1
    ],
    [
      4993,
      1
    ],
    [
      4999,
      1
    ],
    [
      6007,
      1
    ],
    [
      6011,
      1
    ],
    [
      6029,
      1
    ],
    [
      6037,
      1
    ],
    [
      6043,
      1
    ],
    [
      6047,
      1
    ],
    [
      6053,
      1
    ],
    [
      6067,
      1
    ],
    [
      6073,
      1
    ],
    [
      6079,
      1
    ],
    [
      6089,
      1
    ],
    [
      6091,
      1
    ],
    [
      6101,
      1
    ],
    [
      6113,
      1
    ],
    [
      6121,
      1
    ],
    [
      6131,
      1
    ],
    [
      6133,
      1
    ],
    [
      6143,
      1
    ],
    [
      6151,
      1
    ],
    [
      6163,
      1
    ],
    [
      6173,
      1
    ],
    [
      6197,
      1
    ],
    [
      6199,
      1
    ],
    [
      6203,
      1
    ],
    [
      6211,
      1
    ],
    [
      6217,
      1
    ],
    [
      6221,
      1
    ],
    [
      6229,
      1
    ],
    [
      6247,
      1
    ],
    [
      6257,
      1
    ],
    [
      6263,
      1
    ],
    [
      6269,
      1
    ],
    [
      6271,
      1
    ],
    [
      6277,
      1
    ],
    [
      6287,
      1
    ],
    [
      6299,
      1
    ],
    [
      6301,
      1
    ],
    [
      6311,
      1
    ],
    [
      6317,
      1
    ],
    [
      6323,
      1
    ],
    [
      6329,
      1
    ],
    [
      6337,
      1
    ],
    [
      6343,
      1
    ],
    [
      6353,
      1
    ],
    [
      6359,
      1
    ],
    [
      6361,
      1
    ],
    [
      6367,
      1
    ],
    [
      6373,
      1
    ],
    [
      6379,
      1
    ],
    [
      6389,
      1
    ],
    [
      6397,
      1
    ],
    [
      6421,
      1
    ],
    [
      6427,
      1
    ],
    [
      6449,
      1
    ],
    [
      6451,
      1
    ],
    [
      6469,
      1
    ],
    [
      6473,
      1
    ],
    [
      6481,
      1
    ],
    [
      6491,
      1
    ],
    [
      6521,
      1
    ],
    [
      6529,
      1
    ],
    [
      6547,
      1
    ],
    [
      6551,
      1
    ],
    [
      6553,
      1
    ],
    [
      6563,
      1
    ],
    [
      6569,
      1
    ],
    [
      6571,
      1
    ],
    [
      6577,
      1
    ],
    [
      6581,
      1
    ],
    [
      6599,
      1
    ],
    [
      6607,
      1
    ],
    [
      6619,
      1
    ],
    [
      6637,
      1
    ],
    [
      6653,
      1
    ],
    [
      6659,
      1
    ],
    [
      6661,
      1
    ],
    [
      6673,
      1
    ],
    [
      6679,
      1
    ],
    [
      6689,
      1
    ],
    [
      6691,
      1
    ],
    [
      6701,
      1
    ],
    [
      6703,
      1
    ],
    [
      6709,
      1
    ],
    [
      6719,
      1
    ],
    [
      6733,
      1
    ],
    [
      6737,
      1
    ],
    [
      6761,
      1
    ],
    [
      6763,
      1
    ],
    [
      6779,
      1
    ],
    [
      6781,
      1
    ],
    [
      6791,
      1
    ],
    [
      6793,
      1
    ],
    [
      6803,
      1
    ],
    [
      6823,
      1
    ],
    [
      6827,
      1
    ],
    [
      6829,
      1
    ],
    [
      6833,
      1
    ],
    [
      6841,
      1
    ],
    [
      6857,
      1
    ],
    [
      6863,
      1
    ],
    [
      6869,
      1
    ],
    [
      6871,
      1
    ],
    [
      6883,
      1
    ],
    [
      6899,
      1
    ],
    [
      6907,
      1
    ],
    [
      6911,
      1
    ],
    [
      6917,
      1
    ],
    [
      6947,
      1
    ],
    [
      6949,
      1
    ],
    [
      6959,
      1
    ],
    [
      6961,
      1
    ],
    [
      6967,
      1
    ],
    [
      6971,
      1
    ],
    [
      6977,
      1
    ],
    [
      6983,
      1
    ],
    [
      6991,
      1
    ],
    [
      6997,
      1
    ],
    [
      7001,
      2
    ],
    [
      7013,
      2
    ],
    [
      7019,
      2
    ],
    [
      7027,
      2
    ],
    [
      7039,
      2
    ],
    [
      7043,
      2
    ],
    [
      7057,
      2
    ],
    [
      7069,
      2
    ],
    [
      7079,
      2
    ],
    [
      7103,
      2
    ],
    [
      7109,
      2
    ],
    [
      7121,
      2
    ],
    [
      7127,
      2
    ],
    [
      7129,
      2
    ],
    [
      7151,
      2
    ],
    [
      7159,
      2
    ],
    [
      7177,
      2
    ],
    [
      7187,
      2
    ],
    [
      7193,
      2
    ],
    [
      7207,
      2
    ],
    [
      7211,
      2
    ],
    [
      7213,
      2
    ],
    [
      7219,
      2
    ],
    [
      7229,
      2
    ],
    [
      7237,
      2
    ],
    [
      7243,
      2
    ],
    [
      7247,
      2
    ],
    [
      7253,
      2
    ],
    [
      7283,
      2
    ],
    [
      7297,
      2
    ],
    [
      7307,
      2
    ],
    [
      7309,
      2
    ],
    [
      7321,
      2
    ],
    [
      7331,
      2
    ],
    [
      7333,
      2
    ],
    [
      7349,
      2
    ],
    [
      7351,
      2
    ],
    [
      7369,
      2
    ],
    [
      7393,
      2
    ],
    [
      7411,
      2
    ],
    [
      7417,
      2
    ],
    [
      7433,
      2
    ],
    [
      7451,
      2
    ],
    [
      7457,
      2
    ],
    [
      7459,
      2
    ],
    [
      7477,
      2
    ],
    [
      7481,
      2
    ],
    [
      7487,
      2
    ],
    [
      7489,
      2
    ],
    [
      7499,
      2
    ],
    [
      7507,
      2
    ],
    [
      7517,
      2
    ],
    [
      7523,
      2
    ],
    [
      7529,
      2
    ],
    [
      7537,
      2
    ],
    [
      7541,
      2
    ],
    [
      7547,
      2
    ],
    [
      7549,
      2
    ],
    [
      7559,
      2
    ],
    [
      7561,
      2
    ],
    [
      7573,
      2
    ],
    [
      7577,
      2
    ],
    [
      7583,
      2
    ],
    [
      7589,
      2
    ],
    [
      7591,
      2
    ],
    [
      7603,
      2
    ],
    [
      7607,
      2
    ],
    [
      7621,
      2
    ],
    [
      7639,
      2
    ],
    [
      7643,
      2
    ],
    [
      7649,
      2
    ],
    [
      7669,
      2
    ],
    [
      7673,
      2
    ],
    [
      7681,
      2
    ],
    [
      7687,
      2
    ],
    [
      7691,
      2
    ],
    [
      7699,
      2
    ],
    [
      7703,
      2
    ],
    [
      7717,
      2
    ],
    [
      7723,
      2
    ],
    [
      7727,
      2
    ],
    [
      7741,
      2
    ],
    [
      7753,
      2
    ],
    [
      7757,
      2
    ],
    [
      7759,
      2
    ],
    [
      7789,
      2
    ],
    [
      7793,
      2
    ],
    [
      7817,
      2
    ],
    [
      7823,
      2
    ],
    [
      7829,
      2
    ],
    [
      7841,
      2
    ],
    [
      7853,
      2
    ],
    [
      7867,
      2
    ],
    [
      7873,
      2
    ],
    [
      7877,
      2
    ],
    [
      7879,
      2
    ],
    [
      7883,
      2
    ],
    [
      7901,
      2
    ],
    [
      7907,
      2
    ],
    [
      7919,
      2
    ],
    [
      7927,
      2
    ],
    [
      7933,
      2
    ],
    [
      7937,
      2
    ],
    [
      7949,
      2
    ],
    [
      7951,
      2
    ],
    [
      7963,
      2
    ],
    [
      7993,
      2
    ],
    [
      8009,
      1
    ],
    [
      8011,
      1
    ],
    [
      8017,
      1
    ],
    [
      8039,
      1
    ],
    [
      8053,
      1
    ],
    [
      8059,
      1
    ],
    [
      8069,
      1
    ],
    [
      8081,
      1
    ],
    [
      8087,
      1
    ],
    [
      8089,
      1
    ],
    [
      8093,
      1
    ],
    [
      8101,
      1
    ],
    [
      8111,
      1
    ],
    [
      8117,
      1
    ],
    [
      8123,
      1
    ],
    [
      8147,
      1
    ],
    [
      8161,
      1
    ],
    [
      8167,
      1
    ],
    [
      8171,
      1
    ],
    [
      8179,
      1
    ],
    [
      8191,
      1
    ],
    [
      8209,
      1
    ],
    [
      8219,
      1
    ],
    [
      8221,
      1
    ],
    [
      8231,
      1
    ],
    [
      8233,
      1
    ],
    [
      8237,
      1
    ],
    [
      8243,
      1
    ],
    [
      8263,
      1
    ],
    [
      8269,
      1
    ],
    [
      8273,
      1
    ],
    [
      8287,
      1
    ],
    [
      8291,
      1
    ],
    [
      8293,
      1
    ],
    [
      8297,
      1
    ],
    [
      8311,
      1
    ],
    [
      8317,
      1
    ],
    [
      8329,
      1
    ],
    [
      8353,
      1
    ],
    [
      8363,
      1
    ],
    [
      8369,
      1
    ],
    [
      8377,
      1
    ],
    [
      8387,
      1
    ],
    [
      8389,
      1
    ],
    [
      8419,
      1
    ],
    [
      8423,
      1
    ],
    [
      8429,
      1
    ],
    [
      8431,
      1
    ],
    [
      8443,
      1
    ],
    [
      8447,
      1
    ],
    [
      8461,
      1
    ],
    [
      8467,
      1
    ],
    [
      8501,
      1
    ],
    [
      8513,
      1
    ],
    [
      8521,
      1
    ],
    [
      8527,
      1
    ],
    [
      8537,
      1
    ],
    [
      8539,
      1
    ],
    [
      8543,
      1
    ],
    [
      8563,
      1
    ],
    [
      8573,
      1
    ],
    [
      8581,
      1
    ],
    [
      8597,
      1
    ],
    [
      8599,
      1
    ],
    [
      8609,
      1
    ],
    [
      8623,
      1
    ],
    [
      8627,
      1
    ],
    [
      8629,
      1
    ],
    [
      8641,
      1
    ],
    [
      8647,
      1
    ],
    [
      8663,
      1
    ],
    [
      8669,
      1
    ],
    [
      8677,
      1
    ],
    [
      8681,
      1
    ],
    [
      8689,
      1
    ],
    [
      8693,
      1
    ],
    [
      8699,
      1
    ],
    [
      8707,
      1
    ],
    [
      8713,
      1
    ],
    [
      8719,
      1
    ],
    [
      8731,
      1
    ],
    [
      8737,
      1
    ],
    [
      8741,
      1
    ],
    [
      8747,
      1
    ],
    [
      8753,
      1
    ],
    [
      8761,
      1
    ],
    [
      8779,
      1
    ],
    [
      8783,
      1
    ],
    [
      8803,
      1
    ],
    [
      8807,
      1
    ],
    [
      8819,
      1
    ],
    [
      8821,
      1
    ],
    [
      8831,
      1
    ],
    [
      8837,
      1
    ],
    [
      8839,
      1
    ],
    [
      8849,
      1
    ],
    [
      8861,
      1
    ],
    [
      8863,
      1
    ],
    [
      8867,
      1
    ],
    [
      8887,
      1
    ],
    [
      8893,
      1
    ],
    [
      8923,
      1
    ],
    [
      8929,
      1
    ],
    [
      8933,
      1
    ],
    [
      8941,
      1
    ],
    [
      8951,
      1
    ],
    [
      8963,
      1
    ],
    [
      8969,
      1
    ],
    [
      8971,
      1
    ],
    [
      8999,
      1
    ],
    [
      9001,
      1
    ],
    [
      9007,
      1
    ],
    [
      9011,
      1
    ],
    [
      9013,
      1
    ],
    [
      9029,
      1
    ],
    [
      9041,
      1
    ],
    [
      9043,
      1
    ],
    [
      9049,
      1
    ],
    [
      9059,
      1
    ],
    [
      9067,
      1
    ],
    [
      9091,
      1
    ],
    [
      9103,
      1
    ],
    [
      9109,
      1
    ],
    [
      9127,
      1
    ],
    [
      9133,
      1
    ],
    [
      9137,
      1
    ],
    [
      9151,
      1
    ],
    [
      9157,
      1
    ],
    [
      9161,
      1
    ],
    [
      9173,
      1
    ],
    [
      9181,
      1
    ],
    [
      9187,
      1
    ],
    [
      9199,
      1
    ],
    [
      9203,
      1
    ],
    [
      9209,
      1
    ],
    [
      9221,
      1
    ],
    [
      9227,
      1
    ],
    [
      9239,
      1
    ],
    [
      9241,
      1
    ],
    [
      9257,
      1
    ],
    [
      9277,
      1
    ],
    [
      9281,
      1
    ],
    [
      9283,
      1
    ],
    [
      9293,
      1
    ],
    [
      9311,
      1
    ],
    [
      9319,
      1
    ],
    [
      9323,
      1
    ],
    [
      9337,
      1
    ],
    [
      9341,
      1
    ],
    [
      9343,
      1
    ],
    [
      9349,
      1
    ],
    [
      9371,
      1
    ],
    [
      9377,
      1
    ],
    [
      9391,
      1
    ],
    [
      9397,
      1
    ],
    [
      9403,
      1
    ],
    [
      9413,
      1
    ],
    [
      9419,
      1
    ],
    [
      9421,
      1
    ],
    [
      9431,
      1
    ],
    [
      9433,
      1
    ],
    [
      9437,
      1
    ],
    [
      9439,
      1
    ],
    [
      9461,
      1
    ],
    [
      9463,
      1
    ],
    [
      9467,
      1
    ],
    [
      9473,
      1
    ],
    [
      9479,
      1
    ],
    [
      9491,
      1
    ],
    [
      9497,
      1
    ],
    [
      9511,
      1
    ],
    [
      9521,
      1
    ],
    [
      9533,
      1
    ],
    [
      9539,
      1
    ],
    [
      9547,
      1
    ],
    [
      9551,
      1
    ],
    [
      9587,
      1
    ],
    [
      9601,
      1
    ],
    [
      9613,
      1
    ],
    [
      9619,
      1
    ],
    [
      9623,
      1
    ],
    [
      9629,
      1
    ],
    [
      9631,
      1
    ],
    [
      9643,
      1
    ],
    [
      9649,
      1
    ],
    [
      9661,
      1
    ],
    [
      9677,
      1
    ],
    [
      9679,
      1
    ],
    [
      9689,
      1
    ],
    [
      9697,
      1
    ],
    [
      9719,
      1
    ],
    [
      9721,
      1
    ],
    [
      9733,
      1
    ],
    [
      9739,
      1
    ],
    [
      9743,
      1
    ],
    [
      9749,
      1
    ],
    [
      9767,
      1
    ],
    [
      9769,
      1
    ],
    [
      9781,
      1
    ],
    [
      9787,
      1
    ],
    [
      9791,
      1
    ],
    [
      9803,
      1
    ],
    [
      9811,
      1
    ],
    [
      9817,
      1
    ],
    [
      9829,
      1
    ],
    [
      9833,
      1
    ],
    [
      9839,
      1
    ],
    [
      9851,
      1
    ],
    [
      9857,
      1
    ],
    [
      9859,
      1
    ],
    [
      9871,
      1
    ],
    [
      9883,
      1
    ],
    [
      9887,
      1
    ],
    [
      9901,
      1
    ],
    [
      9907,
      1
    ],
    [
      9923,
      1
    ],
    [
      9929,
      1
    ],
    [
      9931,
      1
    ],
    [
      9941,
      1
    ],
    [
      9949,
      1
    ],
    [
      9967,
      1
    ],
    [
      9973,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n10000.json <==
{
  "n": 10000,
  "gcd_factors": [
    [
      2,
      18
    ],
    [
      3,
      6
    ],
    [
      5,
      12
    ],
    [
      7,
      3
    ],
    [
      11,
      2
    ],
    [
      13,
      1
    ],
    [
      17,
      3
    ],
    [
      19,
      2
    ],
    [
      23,
      3
    ],
    [
      29,
      4
    ],
    [
      31,
      2
    ],
    [
      37,
      2
    ],
    [
      41,
      2
    ],
    [
      43,
      4
    ],
    [
      47,
      2
    ],
    [
      67,
      2
    ],
    [
      71,
      2
    ],
    [
      79,
      1
    ],
    [
      89,
      1
    ],
    [
      109,
      1
    ],
    [
      127,
      1
    ],
    [
      137,
      1
    ],
    [
      139,
      1
    ],
    [
      149,
      1
    ],
    [
      151,
      1
    ],
    [
      157,
      2
    ],
    [
      163,
      1
    ],
    [
      173,
      2
    ],
    [
      179,
      1
    ],
    [
      181,
      2
    ],
    [
      191,
      1
    ],
    [
      193,
      3
    ],
    [
      197,
      2
    ],
    [
      199,
      2
    ],
    [
      211,
      1
    ],
    [
      223,
      2
    ],
    [
      233,
      1
    ],
    [
      239,
      1
    ],
    [
      251,
      2
    ],
    [
      257,
      2
    ],
    [
      263,
      1
    ],
    [
      269,
      2
    ],
    [
      271,
      3
    ],
    [
      277,
      3
    ],
    [
      281,
      2
    ],
    [
      283,
      1
    ],
    [
      293,
      3
    ],
    [
      307,
      1
    ],
    [
      311,
      2
    ],
    [
      313,
      1
    ],
    [
      331,
      1
    ],
    [
      347,
      2
    ],
    [
      349,
      1
    ],
    [
      353,
      1
    ],
    [
      367,
      1
    ],
    [
      373,
      2
    ],
    [
      383,
      1
    ],
    [
      389,
      1
    ],
    [
      421,
      1
    ],
    [
      431,
      1
    ],
    [
      449,
      1
    ],
    [
      467,
      2
    ],
    [
      487,
      1
    ],
    [
      509,
      1
    ],
    [
      523,
      1
    ],
    [
      547,
      1
    ],
    [
      563,
      1
    ],
    [
      571,
      1
    ],
    [
      577,
      1
    ],
    [
      601,
      1
    ],
    [
      613,
      1
    ],
    [
      617,
      1
    ],
    [
      619,
      1
    ],
    [
      641,
      1
    ],
    [
      653,
      1
    ],
    [
      661,
      2
    ],
    [
      683,
      1
    ],
    [
      701,
      1
    ],
    [
      709,
      1
    ],
    [
      719,
      1
    ],
    [
      727,
      1
    ],
    [
      733,
      1
    ],
    [
      739,
      1
    ],
    [
      751,
      1
    ],
    [
      757,
      1
    ],
    [
      761,
      2
    ],
    [
      787,
      1
    ],
    [
      811,
      1
    ],
    [
      823,
      1
    ],
    [
      839,
      1
    ],
    [
      859,
      1
    ],
    [
      877,
      2
    ],
    [
      883,
      1
    ],
    [
      887,
      1
    ],
    [
      929,
      1
    ],
    [
      941,
      1
    ],
    [
      977,
      1
    ],
    [
      1009,
      1
    ],
    [
      1019,
      2
    ],
    [
      1039,
      1
    ],
    [
      1049,
      1
    ],
    [
      1051,
      1
    ],
    [
      1061,
      1
    ],
    [
      1063,
      2
    ],
    [
      1091,
      1
    ],
    [
      1093,
      1
    ],
    [
      1097,
      1
    ],
    [
      1123,
      1
    ],
    [
      1187,
      1
    ],
    [
      1193,
      1
    ],
    [
      1201,
      1
    ],
    [
      1213,
      1
    ],
    [
      1217,
      1
    ],
    [
      1229,
      2
    ],
    [
      1231,
      1
    ],
    [
      1277,
      2
    ],
    [
      1279,
      2
    ],
    [
      1289,
      1
    ],
    [
      1297,
      1
    ],
    [
      1307,
      1
    ],
    [
      1327,
      1
    ],
    [
      1367,
      1
    ],
    [
      1373,
      1
    ],
    [
      1381,
      1
    ],
    [
      1399,
      1
    ],
    [
      1447,
      1
    ],
    [
      1481,
      1
    ],
    [
      1511,
      1
    ],
    [
      1531,
      1
    ],
    [
      1559,
      2
    ],
    [
      1567,
      1
    ],
    [
      1579,
      1
    ],
    [
      1583,
      1
    ],
    [
      1597,
      1
    ],
    [
      1601,
      1
    ],
    [
      1607,
      1
    ],
    [
      1609,
      1
    ],
    [
      1627,
      1
    ],
    [
      1637,
      1
    ],
    [
      1693,
      1
    ],
    [
      1721,
      2
    ],
    [
      1723,
      2
    ],
    [
      1753,
      1
    ],
    [
      1777,
      1
    ],
    [
      1783,
      1
    ],
    [
      1811,
      1
    ],
    [
      1847,
      2
    ],
    [
      1877,
      1
    ],
    [
      1879,
      1
    ],
    [
      1901,
      1
    ],
    [
      1907,
      1
    ],
    [
      1913,
      1
    ],
    [
      1949,
      2
    ],
    [
      1951,
      2
    ],
    [
      2039,
      1
    ],
    [
      2069,
      2
    ],
    [
      2081,
      2
    ],
    [
      2083,
      2
    ],
    [
      2099,
      1
    ],
    [
      2143,
      1
    ],
    [
      2153,
      1
    ],
    [
      2161,
      1
    ],
    [
      2207,
      1
    ],
    [
      2213,
      1
    ],
    [
      2221,
      1
    ],
    [
      2267,
      2
    ],
    [
      2269,
      2
    ],
    [
      2281,
      1
    ],
    [
      2309,
      1
    ],
    [
      2311,
      1
    ],
    [
      2339,
      1
    ],
    [
      2341,
      1
    ],
    [
      2347,
      1
    ],
    [
      2351,
      1
    ],
    [
      2357,
      1
    ],
    [
      2371,
      1
    ],
    [
      2377,
      1
    ],
    [
      2411,
      1
    ],
    [
      2417,
      2
    ],
    [
      2423,
      2
    ],
    [
      2437,
      1
    ],
    [
      2551,
      1
    ],
    [
      2557,
      1
    ],
    [
      2609,
      2
    ],
    [
      2617,
      2
    ],
    [
      2621,
      2
    ],
    [
      2657,
      1
    ],
    [
      2659,
      1
    ],
    [
      2663,
      1
    ],
    [
      2693,
      1
    ],
    [
      2699,
      1
    ],
    [
      2729,
      1
    ],
    [
      2731,
      1
    ],
    [
      2741,
      1
    ],
    [
      2749,
      1
    ],
    [
      2753,
      1
    ],
    [
      2767,
      1
    ],
    [
      2777,
      1
    ],
    [
      2833,
      1
    ],
    [
      2837,
      1
    ],
    [
      2843,
      1
    ],
    [
      2851,
      1
    ],
    [
      2857,
      1
    ],
    [
      2917,
      1
    ],
    [
      2927,
      2
    ],
    [
      2939,
      2
    ],
    [
      2957,
      1
    ],
    [
      3001,
      1
    ],
    [
      3011,
      1
    ],
    [
      3019,
      1
    ],
    [
      3023,
      1
    ],
    [
      3049,
      1
    ],
    [
      3061,
      1
    ],
    [
      3067,
      1
    ],
    [
      3079,
      1
    ],
    [
      3083,
      1
    ],
    [
      3089,
      1
    ],
    [
      3109,
      1
    ],
    [
      3119,
      1
    ],
    [
      3121,
      1
    ],
    [
      3163,
      1
    ],
    [
      3167,
      1
    ],
    [
      3169,
      1
    ],
    [
      3181,
      1
    ],
    [
      3187,
      2
    ],
    [
      3191,
      2
    ],
    [
      3203,
      1
    ],
    [
      3209,
      1
    ],
    [
      3217,
      1
    ],
    [
      3221,
      1
    ],
    [
      3433,
      1
    ],
    [
      3517,
      1
    ],
    [
      3527,
      1
    ],
    [
      3529,
      1
    ],
    [
      3533,
      2
    ],
    [
      3539,
      2
    ],
    [
      3541,
      2
    ],
    [
      3547,
      2
    ],
    [
      3557,
      2
    ],
    [
      3559,
      2
    ],
    [
      3571,
      2
    ],
    [
      3613,
      1
    ],
    [
      3617,
      1
    ],
    [
      3623,
      1
    ],
    [
      3631,
      1
    ],
    [
      3691,
      1
    ],
    [
      3697,
      1
    ],
    [
      3701,
      1
    ],
    [
      3761,
      1
    ],
    [
      3767,
      1
    ],
    [
      3769,
      1
    ],
    [
      3779,
      1
    ],
    [
      3793,
      1
    ],
    [
      3797,
      1
    ],
    [
      3803,
      1
    ],
    [
      3821,
      1
    ],
    [
      3823,
      1
    ],
    [
      3833,
      1
    ],
    [
      3943,
      1
    ],
    [
      3947,
      1
    ],
    [
      3967,
      1
    ],
    [
      3989,
      1
    ],
    [
      4127,
      1
    ],
    [
      4129,
      1
    ],
    [
      4133,
      1
    ],
    [
      4139,
      2
    ],
    [
      4153,
      2
    ],
    [
      4157,
      2
    ],
    [
      4159,
      2
    ],
    [
      4201,
      1
    ],
    [
      4289,
      1
    ],
    [
      4297,
      1
    ],
    [
      4327,
      1
    ],
    [
      4337,
      1
    ],
    [
      4339,
      1
    ],
    [
      4391,
      1
    ],
    [
      4397,
      1
    ],
    [
      4409,
      1
    ],
    [
      4421,
      1
    ],
    [
      4423,
      1
    ],
    [
      4441,
      1
    ],
    [
      4447,
      1
    ],
    [
      4451,
      1
    ],
    [
      4457,
      1
    ],
    [
      4463,
      1
    ],
    [
      4481,
      1
    ],
    [
      4483,
      1
    ],
    [
      4493,
      1
    ],
    [
      4507,
      1
    ],
    [
      4513,
      1
    ],
    [
      4517,
      1
    ],
    [
      4519,
      1
    ],
    [
      4523,
      1
    ],
    [
      4621,
      1
    ],
    [
      4637,
      1
    ],
    [
      4639,
      1
    ],
    [
      4643,
      1
    ],
    [
      4649,
      1
    ],
    [
      4651,
      1
    ],
    [
      4657,
      1
    ],
    [
      4663,
      1
    ],
    [
      4673,
      2
    ],
    [
      4679,
      2
    ],
    [
      4691,
      2
    ],
    [
      4703,
      2
    ],
    [
      4721,
      1
    ],
    [
      4723,
      1
    ],
    [
      4729,
      1
    ],
    [
      4733,
      1
    ],
    [
      4751,
      1
    ],
    [
      4759,
      1
    ],
    [
      5209,
      1
    ],
    [
      5227,
      1
    ],
    [
      5231,
      1
    ],
    [
      5233,
      1
    ],
    [
      5237,
      1
    ],
    [
      5261,
      1
    ],
    [
      5417,
      1
    ],
    [
      5419,
      1
    ],
    [
      5431,
      1
    ],
    [
      5437,
      1
    ],
    [
      5441,
      1
    ],
    [
      5443,
      1
    ],
    [
      5449,
      1
    ],
    [
      5471,
      2
    ],
    [
      5477,
      2
    ],
    [
      5479,
      2
    ],
    [
      5483,
      2
    ],
    [
      5501,
      2
    ],
    [
      5503,
      2
    ],
    [
      5507,
      2
    ],
    [
      5519,
      2
    ],
    [
      5521,
      2
    ],
    [
      5527,
      2
    ],
    [
      5531,
      2
    ],
    [
      5653,
      1
    ],
    [
      5657,
      1
    ],
    [
      5659,
      1
    ],
    [
      5669,
      1
    ],
    [
      5683,
      1
    ],
    [
      5689,
      1
    ],
    [
      5693,
      2
    ],
    [
      5701,
      1
    ],
    [
      5711,
      1
    ],
    [
      5839,
      1
    ],
    [
      5843,
      1
    ],
    [
      5849,
      1
    ],
    [
      5851,
      1
    ],
    [
      5857,
      1
    ],
    [
      5861,
      1
    ],
    [
      5867,
      1
    ],
    [
      5869,
      1
    ],
    [
      5879,
      1
    ],
    [
      5881,
      1
    ],
    [
      6007,
      1
    ],
    [
      6011,
      1
    ],
    [
      6029,
      1
    ],
    [
      6037,
      1
    ],
    [
      6043,
      1
    ],
    [
      6047,
      1
    ],
    [
      6053,
      1
    ],
    [
      6067,
      1
    ],
    [
      6073,
      1
    ],
    [
      6079,
      1
    ],
    [
      6089,
      1
    ],
    [
      6091,
      1
    ],
    [
      6101,
      1
    ],
    [
      6113,
      1
    ],
    [
      6121,
      1
    ],
    [
      6131,
      1
    ],
    [
      6133,
      1
    ],
    [
      6143,
      1
    ],
    [
      6151,
      1
    ],
    [
      6163,
      1
    ],
    [
      6173,
      1
    ],
    [
      6197,
      1
    ],
    [
      6199,
      1
    ],
    [
      6203,
      1
    ],
    [
      6211,
      1
    ],
    [
      6217,
      1
    ],
    [
      6221,
      1
    ],
    [
      6229,
      1
    ],
    [
      6247,
      1
    ],
    [
      6521,
      1
    ],
    [
      6529,
      1
    ],
    [
      6547,
      1
    ],
    [
      6551,
      1
    ],
    [
      6553,
      1
    ],
    [
      6563,
      1
    ],
    [
      6569,
      1
    ],
    [
      6571,
      1
    ],
    [
      6577,
      1
    ],
    [
      6581,
      1
    ],
    [
      6599,
      1
    ],
    [
      6607,
      1
    ],
    [
      6619,
      1
    ],
    [
      6637,
      1
    ],
    [
      6653,
      1
    ],
    [
      6659,
      1
    ],
    [
      6661,
      1
    ],
    [
      7001,
      1
    ],
    [
      7013,
      1
    ],
    [
      7019,
      1
    ],
    [
      7027,
      1
    ],
    [
      7039,
      1
    ],
    [
      7043,
      1
    ],
    [
      7057,
      1
    ],
    [
      7069,
      2
    ],
    [
      7079,
      2
    ],
    [
      7103,
      2
    ],
    [
      7109,
      2
    ],
    [
      7121,
      2
    ],
    [
      7127,
      2
    ],
    [
      7129,
      2
    ],
    [
      7229,
      1
    ],
    [
      7237,
      1
    ],
    [
      7243,
      1
    ],
    [
      7247,
      1
    ],
    [
      7253,
      1
    ],
    [
      7507,
      1
    ],
    [
      7517,
      1
    ],
    [
      7523,
      1
    ],
    [
      7529,
      1
    ],
    [
      7537,
      1
    ],
    [
      7541,
      1
    ],
    [
      7547,
      1
    ],
    [
      7549,
      1
    ],
    [
      7559,
      1
    ],
    [
      7561,
      1
    ],
    [
      7573,
      1
    ],
    [
      7577,
      1
    ],
    [
      7583,
      1
    ],
    [
      7589,
      1
    ],
    [
      7591,
      1
    ],
    [
      7603,
      1
    ],
    [
      7607,
      1
    ],
    [
      7621,
      1
    ],
    [
      7639,
      1
    ],
    [
      7643,
      1
    ],
    [
      7649,
      1
    ],
    [
      7669,
      1
    ],
    [
      7673,
      1
    ],
    [
      7681,
      1
    ],
    [
      7687,
      1
    ],
    [
      7691,
      1
    ],
    [
      7789,
      1
    ],
    [
      7793,
      1
    ],
    [
      7817,
      1
    ],
    [
      7823,
      1
    ],
    [
      7829,
      1
    ],
    [
      7841,
      1
    ],
    [
      7853,
      1
    ],
    [
      7867,
      1
    ],
    [
      7873,
      1
    ],
    [
      7877,
      1
    ],
    [
      7879,
      1
    ],
    [
      7883,
      1
    ],
    [
      7901,
      1
    ],
    [
      7907,
      1
    ],
    [
      7919,
      1
    ],
    [
      7927,
      1
    ],
    [
      7933,
      1
    ],
    [
      7937,
      1
    ],
    [
      7949,
      1
    ],
    [
      7951,
      1
    ],
    [
      7963,
      1
    ],
    [
      7993,
      1
    ],
    [
      8009,
      1
    ],
    [
      8011,
      1
    ],
    [
      8017,
      1
    ],
    [
      8039,
      1
    ],
    [
      8053,
      1
    ],
    [
      8059,
      1
    ],
    [
      8069,
      1
    ],
    [
      8081,
      1
    ],
    [
      8087,
      1
    ],
    [
      8089,
      1
    ],
    [
      8093,
      1
    ],
    [
      8101,
      1
    ],
    [
      8111,
      1
    ],
    [
      8117,
      1
    ],
    [
      8123,
      1
    ],
    [
      8147,
      1
    ],
    [
      8161,
      1
    ],
    [
      8167,
      1
    ],
    [
      8171,
      1
    ],
    [
      8179,
      1
    ],
    [
      8191,
      1
    ],
    [
      8209,
      1
    ],
    [
      8219,
      1
    ],
    [
      8221,
      1
    ],
    [
      8231,
      1
    ],
    [
      8233,
      1
    ],
    [
      8237,
      1
    ],
    [
      8243,
      1
    ],
    [
      8263,
      1
    ],
    [
      8269,
      1
    ],
    [
      8273,
      1
    ],
    [
      8287,
      1
    ],
    [
      8291,
      1
    ],
    [
      8293,
      1
    ],
    [
      8297,
      1
    ],
    [
      8311,
      1
    ],
    [
      8317,
      1
    ],
    [
      8329,
      1
    ],
    [
      8573,
      1
    ],
    [
      8581,
      1
    ],
    [
      8597,
      1
    ],
    [
      8599,
      1
    ],
    [
      8609,
      1
    ],
    [
      8623,
      1
    ],
    [
      8627,
      1
    ],
    [
      8629,
      1
    ],
    [
      8641,
      1
    ],
    [
      8647,
      1
    ],
    [
      8663,
      1
    ],
    [
      8669,
      1
    ],
    [
      8677,
      1
    ],
    [
      8681,
      1
    ],
    [
      8689,
      1
    ],
    [
      8693,
      1
    ],
    [
      8699,
      1
    ],
    [
      8707,
      1
    ],
    [
      8713,
      1
    ],
    [
      8719,
      1
    ],
    [
      8731,
      1
    ],
    [
      8737,
      1
    ],
    [
      8741,
      1
    ],
    [
      8747,
      1
    ],
    [
      8753,
      2
    ],
    [
      8761,
      2
    ],
    [
      8779,
      2
    ],
    [
      8783,
      2
    ],
    [
      8803,
      2
    ],
    [
      8807,
      2
    ],
    [
      8819,
      2
    ],
    [
      8821,
      2
    ],
    [
      8831,
      2
    ],
    [
      8837,
      2
    ],
    [
      8839,
      2
    ],
    [
      8849,
      2
    ],
    [
      8861,
      2
    ],
    [
      8863,
      2
    ],
    [
      8867,
      2
    ],
    [
      8887,
      2
    ],
    [
      8893,
      1
    ],
    [
      8923,
      1
    ],
    [
      8929,
      1
    ],
    [
      8933,
      1
    ],
    [
      8941,
      1
    ],
    [
      8951,
      1
    ],
    [
      8963,
      1
    ],
    [
      8969,
      1
    ],
    [
      8971,
      1
    ],
    [
      8999,
      1
    ],
    [
      9001,
      1
    ],
    [
      9007,
      1
    ],
    [
      9011,
      1
    ],
    [
      9013,
      1
    ],
    [
      9029,
      1
    ],
    [
      9041,
      1
    ],
    [
      9043,
      1
    ],
    [
      9049,
      1
    ],
    [
      9059,
      1
    ],
    [
      9067,
      1
    ],
    [
      10837,
      1
    ],
    [
      10847,
      1
    ],
    [
      10853,
      1
    ],
    [
      10859,
      1
    ],
    [
      10861,
      1
    ],
    [
      10867,
      1
    ],
    [
      10883,
      1
    ],
    [
      10889,
      1
    ],
    [
      10891,
      1
    ],
    [
      10903,
      1
    ],
    [
      10909,
      1
    ],
    [
      10937,
      1
    ],
    [
      10939,
      1
    ],
    [
      10949,
      1
    ],
    [
      10957,
      1
    ],
    [
      10973,
      1
    ],
    [
      10979,
      1
    ],
    [
      10987,
      1
    ],
    [
      10993,
      1
    ],
    [
      11003,
      1
    ],
    [
      11027,
      1
    ],
    [
      11047,
      1
    ],
    [
      11057,
      1
    ],
    [
      11059,
      1
    ],
    [
      11069,
      1
    ],
    [
      11071,
      1
    ],
    [
      11083,
      1
    ],
    [
      11087,
      1
    ],
    [
      11093,
      1
    ],
    [
      11821,
      1
    ],
    [
      11827,
      1
    ],
    [
      11831,
      1
    ],
    [
      11833,
      1
    ],
    [
      11839,
      1
    ],
    [
      11863,
      1
    ],
    [
      11867,
      1
    ],
    [
      11887,
      1
    ],
    [
      11897,
      1
    ],
    [
      11903,
      1
    ],
    [
      11909,
      1
    ],
    [
      11923,
      1
    ],
    [
      11927,
      1
    ],
    [
      11933,
      1
    ],
    [
      11939,
      1
    ],
    [
      11941,
      1
    ],
    [
      11953,
      1
    ],
    [
      11959,
      1
    ],
    [
      11969,
      1
    ],
    [
      11971,
      1
    ],
    [
      11981,
      1
    ],
    [
      11987,
      1
    ],
    [
      12007,
      2
    ],
    [
      12011,
      2
    ],
    [
      12037,
      2
    ],
    [
      12041,
      2
    ],
    [
      12043,
      2
    ],
    [
      12049,
      2
    ],
    [
      12071,
      2
    ],
    [
      12073,
      2
    ],
    [
      12097,
      2
    ],
    [
      12101,
      2
    ],
    [
      12107,
      2
    ],
    [
      12109,
      2
    ],
    [
      12113,
      2
    ],
    [
      12119,
      2
    ],
    [
      12143,
      2
    ],
    [
      12149,
      2
    ],
    [
      12157,
      2
    ],
    [
      12161,
      2
    ],
    [
      12163,
      2
    ],
    [
      12197,
      2
    ],
    [
      12203,
      2
    ],
    [
      12211,
      2
    ],
    [
      12227,
      2
    ],
    [
      12239,
      2
    ],
    [
      12241,
      2
    ],
    [
      12251,
      2
    ],
    [
      12253,
      2
    ],
    [
      12263,
      2
    ],
    [
      12269,
      2
    ],
    [
      12277,
      2
    ],
    [
      12281,
      2
    ],
    [
      12289,
      2
    ],
    [
      12301,
      2
    ],
    [
      12323,
      2
    ],
    [
      12329,
      2
    ],
    [
      12343,
      2
    ],
    [
      12347,
      2
    ],
    [
      12373,
      2
    ],
    [
      12377,
      2
    ],
    [
      12379,
      2
    ],
    [
      12391,
      2
    ],
    [
      12401,
      2
    ],
    [
      12409,
      2
    ],
    [
      12413,
      2
    ],
    [
      12421,
      2
    ],
    [
      12433,
      2
    ],
    [
      12437,
      2
    ],
    [
      12451,
      2
    ],
    [
      12457,
      2
    ],
    [
      12473,
      2
    ],
    [
      12479,
      2
    ],
    [
      12487,
      2
    ],
    [
      12491,
      2
    ],
    [
      12497,
      2
    ],
    [
      13001,
      1
    ],
    [
      13003,
      1
    ],
    [
      13007,
      1
    ],
    [
      13009,
      1
    ],
    [
      13033,
      1
    ],
    [
      13037,
      1
    ],
    [
      13043,
      1
    ],
    [
      13049,
      1
    ],
    [
      13063,
      1
    ],
    [
      13093,
      1
    ],
    [
      13099,
      1
    ],
    [
      13103,
      1
    ],
    [
      13109,
      1
    ],
    [
      13121,
      1
    ],
    [
      13127,
      1
    ],
    [
      13147,
      1
    ],
    [
      13151,
      1
    ],
    [
      13159,
      1
    ],
    [
      13163,
      1
    ],
    [
      13171,
      1
    ],
    [
      13177,
      1
    ],
    [
      13183,
      1
    ],
    [
      13187,
      1
    ],
    [
      13217,
      1
    ],
    [
      13219,
      1
    ],
    [
      13229,
      1
    ],
    [
      13241,
      1
    ],
    [
      13249,
      1
    ],
    [
      13259,
      1
    ],
    [
      13267,
      1
    ],
    [
      13291,
      1
    ],
    [
      13297,
      1
    ],
    [
      13309,
      1
    ],
    [
      13313,
      1
    ],
    [
      13327,
      1
    ],
    [
      13331,
      1
    ],
    [
      14009,
      1
    ],
    [
      14011,
      1
    ],
    [
      14029,
      1
    ],
    [
      14033,
      1
    ],
    [
      14051,
      1
    ],
    [
      14057,
      1
    ],
    [
      14071,
      1
    ],
    [
      14081,
      1
    ],
    [
      14083,
      1
    ],
    [
      14087,
      1
    ],
    [
      14107,
      1
    ],
    [
      14143,
      1
    ],
    [
      14149,
      1
    ],
    [
      14153,
      1
    ],
    [
      14159,
      1
    ],
    [
      14173,
      1
    ],
    [
      14177,
      1
    ],
    [
      14197,
      1
    ],
    [
      14207,
      1
    ],
    [
      14221,
      1
    ],
    [
      14243,
      1
    ],
    [
      14249,
      1
    ],
    [
      14251,
      1
    ],
    [
      14281,
      1
    ],
    [
      15013,
      1
    ],
    [
      15017,
      1
    ],
    [
      15031,
      1
    ],
    [
      15053,
      1
    ],
    [
      15061,
      1
    ],
    [
      15073,
      1
    ],
    [
      15077,
      1
    ],
    [
      15083,
      1
    ],
    [
      15091,
      1
    ],
    [
      15101,
      1
    ],
    [
      15107,
      1
    ],
    [
      15121,
      1
    ],
    [
      15131,
      1
    ],
    [
      15137,
      1
    ],
    [
      15139,
      1
    ],
    [
      15149,
      1
    ],
    [
      15161,
      1
    ],
    [
      15173,
      1
    ],
    [
      15187,
      1
    ],
    [
      15193,
      1
    ],
    [
      15199,
      1
    ],
    [
      15217,
      1
    ],
    [
      15227,
      1
    ],
    [
      15233,
      1
    ],
    [
      15241,
      1
    ],
    [
      15259,
      1
    ],
    [
      15263,
      1
    ],
    [
      15269,
      1
    ],
    [
      15271,
      1
    ],
    [
      15277,
      1
    ],
    [
      15287,
      1
    ],
    [
      15289,
      1
    ],
    [
      15299,
      1
    ],
    [
      15307,
      1
    ],
    [
      15313,
      1
    ],
    [
      15319,
      1
    ],
    [
      15329,
      1
    ],
    [
      15331,
      1
    ],
    [
      15349,
      1
    ],
    [
      15359,
      1
    ],
    [
      15361,
      1
    ],
    [
      15373,
      1
    ],
    [
      15377,
      1
    ],
    [
      15383,
      1
    ],
    [
      15391,
      1
    ],
    [
      15401,
      1
    ],
    [
      15413,
      1
    ],
    [
      15427,
      1
    ],
    [
      15439,
      1
    ],
    [
      15443,
      1
    ],
    [
      15451,
      1
    ],
    [
      15461,
      1
    ],
    [
      15467,
      1
    ],
    [
      15473,
      1
    ],
    [
      15493,
      1
    ],
    [
      15497,
      1
    ],
    [
      15511,
      1
    ],
    [
      15527,
      1
    ],
    [
      15541,
      1
    ],
    [
      15551,
      1
    ],
    [
      15559,
      1
    ],
    [
      15569,
      1
    ],
    [
      15581,
      1
    ],
    [
      15583,
      1
    ],
    [
      15601,
      1
    ],
    [
      15607,
      1
    ],
    [
      15619,
      1
    ],
    [
      15629,
      1
    ],
    [
      15641,
      1
    ],
    [
      15643,
      1
    ],
    [
      15647,
      1
    ],
    [
      15649,
      1
    ],
    [
      15661,
      1
    ],
    [
      15667,
      1
    ],
    [
      15671,
      1
    ],
    [
      15679,
      1
    ],
    [
      15683,
      1
    ],
    [
      15727,
      1
    ],
    [
      15731,
      1
    ],
    [
      15733,
      1
    ],
    [
      15737,
      1
    ],
    [
      15739,
      1
    ],
    [
      15749,
      1
    ],
    [
      15761,
      1
    ],
    [
      15767,
      1
    ],
    [
      15773,
      1
    ],
    [
      15787,
      1
    ],
    [
      15791,
      1
    ],
    [
      15797,
      1
    ],
    [
      15803,
      1
    ],
    [
      15809,
      1
    ],
    [
      15817,
      1
    ],
    [
      15823,
      1
    ],
    [
      15859,
      1
    ],
    [
      15877,
      1
    ],
    [
      15881,
      1
    ],
    [
      15887,
      1
    ],
    [
      15889,
      1
    ],
    [
      15901,
      1
    ],
    [
      15907,
      1
    ],
    [
      15913,
      1
    ],
    [
      15919,
      1
    ],
    [
      15923,
      1
    ],
    [
      15937,
      1
    ],
    [
      15959,
      1
    ],
    [
      15971,
      1
    ],
    [
      15973,
      1
    ],
    [
      15991,
      1
    ],
    [
      16001,
      1
    ],
    [
      16007,
      1
    ],
    [
      16033,
      1
    ],
    [
      16057,
      1
    ],
    [
      16061,
      1
    ],
    [
      16063,
      1
    ],
    [
      16067,
      1
    ],
    [
      16069,
      1
    ],
    [
      16073,
      1
    ],
    [
      16087,
      1
    ],
    [
      16091,
      1
    ],
    [
      16097,
      1
    ],
    [
      16103,
      1
    ],
    [
      16111,
      1
    ],
    [
      16127,
      1
    ],
    [
      16139,
      1
    ],
    [
      16141,
      1
    ],
    [
      16183,
      1
    ],
    [
      16187,
      1
    ],
    [
      16189,
      1
    ],
    [
      16193,
      1
    ],
    [
      16217,
      1
    ],
    [
      16223,
      1
    ],
    [
      16229,
      1
    ],
    [
      16231,
      1
    ],
    [
      16249,
      1
    ],
    [
      16253,
      1
    ],
    [
      16267,
      1
    ],
    [
      16273,
      1
    ],
    [
      16301,
      1
    ],
    [
      16319,
      1
    ],
    [
      16333,
      1
    ],
    [
      16339,
      1
    ],
    [
      16349,
      1
    ],
    [
      16361,
      1
    ],
    [
      16363,
      1
    ],
    [
      16369,
      1
    ],
    [
      16381,
      1
    ],
    [
      16411,
      1
    ],
    [
      16417,
      1
    ],
    [
      16421,
      1
    ],
    [
      16427,
      1
    ],
    [
      16433,
      1
    ],
    [
      16447,
      1
    ],
    [
      16451,
      1
    ],
    [
      16453,
      1
    ],
    [
      16477,
      1
    ],
    [
      16481,
      1
    ],
    [
      16487,
      1
    ],
    [
      16493,
      1
    ],
    [
      16519,
      1
    ],
    [
      16529,
      1
    ],
    [
      16547,
      1
    ],
    [
      16553,
      1
    ],
    [
      16561,
      1
    ],
    [
      16567,
      1
    ],
    [
      16573,
      1
    ],
    [
      16603,
      1
    ],
    [
      16607,
      1
    ],
    [
      16619,
      1
    ],
    [
      16631,
      1
    ],
    [
      16633,
      1
    ],
    [
      16649,
      1
    ],
    [
      16651,
      1
    ],
    [
      16657,
      1
    ],
    [
      16661,
      1
    ],
    [
      18583,
      1
    ],
    [
      18587,
      1
    ],
    [
      18593,
      1
    ],
    [
      18617,
      1
    ],
    [
      18637,
      1
    ],
    [
      18661,
      1
    ],
    [
      18671,
      1
    ],
    [
      18679,
      1
    ],
    [
      18691,
      1
    ],
    [
      18701,
      1
    ],
    [
      18713,
      1
    ],
    [
      18719,
      1
    ],
    [
      18731,
      1
    ],
    [
      18743,
      1
    ],
    [
      18749,
      1
    ],
    [
      18757,
      1
    ],
    [
      18773,
      1
    ],
    [
      18787,
      1
    ],
    [
      18793,
      1
    ],
    [
      18797,
      1
    ],
    [
      18803,
      1
    ],
    [
      18839,
      1
    ],
    [
      18859,
      1
    ],
    [
      18869,
      1
    ],
    [
      18899,
      1
    ],
    [
      18911,
      1
    ],
    [
      18913,
      1
    ],
    [
      18917,
      1
    ],
    [
      18919,
      1
    ],
    [
      18947,
      1
    ],
    [
      18959,
      1
    ],
    [
      18973,
      1
    ],
    [
      18979,
      1
    ],
    [
      19001,
      1
    ],
    [
      19009,
      1
    ],
    [
      19013,
      1
    ],
    [
      19031,
      1
    ],
    [
      19037,
      1
    ],
    [
      19051,
      1
    ],
    [
      19069,
      1
    ],
    [
      19073,
      1
    ],
    [
      19079,
      1
    ],
    [
      19081,
      1
    ],
    [
      19087,
      1
    ],
    [
      19121,
      1
    ],
    [
      19139,
      1
    ],
    [
      19141,
      1
    ],
    [
      19157,
      1
    ],
    [
      19163,
      1
    ],
    [
      19181,
      1
    ],
    [
      19183,
      1
    ],
    [
      19207,
      1
    ],
    [
      19211,
      1
    ],
    [
      19213,
      1
    ],
    [
      19219,
      1
    ],
    [
      19231,
      1
    ],
    [
      19237,
      1
    ],
    [
      19249,
      1
    ],
    [
      19259,
      1
    ],
    [
      19267,
      1
    ],
    [
      19273,
      1
    ],
    [
      19289,
      1
    ],
    [
      19301,
      1
    ],
    [
      19309,
      1
    ],
    [
      19319,
      1
    ],
    [
      19333,
      1
    ],
    [
      19373,
      1
    ],
    [
      19379,
      1
    ],
    [
      19381,
      1
    ],
    [
      19387,
      1
    ],
    [
      19391,
      1
    ],
    [
      19403,
      1
    ],
    [
      19417,
      1
    ],
    [
      19421,
      1
    ],
    [
      19423,
      1
    ],
    [
      19427,
      1
    ],
    [
      19429,
      1
    ],
    [
      19433,
      1
    ],
    [
      19441,
      1
    ],
    [
      19447,
      1
    ],
    [
      19457,
      1
    ],
    [
      19463,
      1
    ],
    [
      19469,
      1
    ],
    [
      19471,
      1
    ],
    [
      19477,
      1
    ],
    [
      19483,
      1
    ],
    [
      19489,
      1
    ],
    [
      19501,
      1
    ],
    [
      19507,
      1
    ],
    [
      19531,
      1
    ],
    [
      19541,
      1
    ],
    [
      19543,
      1
    ],
    [
      19553,
      1
    ],
    [
      19559,
      1
    ],
    [
      19571,
      1
    ],
    [
      19577,
      1
    ],
    [
      19583,
      1
    ],
    [
      19597,
      1
    ],
    [
      19603,
      1
    ],
    [
      19609,
      1
    ],
    [
      19661,
      1
    ],
    [
      19681,
      1
    ],
    [
      19687,
      1
    ],
    [
      19697,
      1
    ],
    [
      19699,
      1
    ],
    [
      19709,
      1
    ],
    [
      19717,
      1
    ],
    [
      19727,
      1
    ],
    [
      19739,
      1
    ],
    [
      19751,
      1
    ],
    [
      19753,
      1
    ],
    [
      19759,
      1
    ],
    [
      19763,
      1
    ],
    [
      19777,
      1
    ],
    [
      19793,
      1
    ],
    [
      19801,
      1
    ],
    [
      19813,
      1
    ],
    [
      19819,
      1
    ],
    [
      19841,
      1
    ],
    [
      19843,
      1
    ],
    [
      19853,
      1
    ],
    [
      19861,
      1
    ],
    [
      19867,
      1
    ],
    [
      19889,
      1
    ],
    [
      19891,
      1
    ],
    [
      19913,
      1
    ],
    [
      19919,
      1
    ],
    [
      19927,
      1
    ],
    [
      19937,
      1
    ],
    [
      19949,
      1
    ],
    [
      19961,
      1
    ],
    [
      19963,
      1
    ],
    [
      19973,
      1
    ],
    [
      19979,
      1
    ],
    [
      19991,
      1
    ],
    [
      19993,
      1
    ],
    [
      19997,
      1
    ],
    [
      23339,
      1
    ],
    [
      23357,
      1
    ],
    [
      23369,
      1
    ],
    [
      23371,
      1
    ],
    [
      23399,
      1
    ],
    [
      23417,
      1
    ],
    [
      23431,
      1
    ],
    [
      23447,
      1
    ],
    [
      23459,
      1
    ],
    [
      23473,
      1
    ],
    [
      23497,
      1
    ],
    [
      23509,
      1
    ],
    [
      23531,
      1
    ],
    [
      23537,
      1
    ],
    [
      23539,
      1
    ],
    [
      23549,
      1
    ],
    [
      23557,
      1
    ],
    [
      23561,
      1
    ],
    [
      23563,
      1
    ],
    [
      23567,
      1
    ],
    [
      23581,
      1
    ],
    [
      23593,
      1
    ],
    [
      23599,
      1
    ],
    [
      23603,
      1
    ],
    [
      23609,
      1
    ],
    [
      23623,
      1
    ],
    [
      23627,
      1
    ],
    [
      23629,
      1
    ],
    [
      23633,
      1
    ],
    [
      23663,
      1
    ],
    [
      23669,
      1
    ],
    [
      23671,
      1
    ],
    [
      23677,
      1
    ],
    [
      23687,
      1
    ],
    [
      23689,
      1
    ],
    [
      23719,
      1
    ],
    [
      23741,
      1
    ],
    [
      23743,
      1
    ],
    [
      23747,
      1
    ],
    [
      23753,
      1
    ],
    [
      23761,
      1
    ],
    [
      23767,
      1
    ],
    [
      23773,
      1
    ],
    [
      23789,
      1
    ],
    [
      23801,
      1
    ],
    [
      23813,
      1
    ],
    [
      23819,
      1
    ],
    [
      23827,
      1
    ],
    [
      23831,
      1
    ],
    [
      23833,
      1
    ],
    [
      23857,
      1
    ],
    [
      23869,
      1
    ],
    [
      23873,
      1
    ],
    [
      23879,
      1
    ],
    [
      23887,
      1
    ],
    [
      23893,
      1
    ],
    [
      23899,
      1
    ],
    [
      23909,
      1
    ],
    [
      23911,
      1
    ],
    [
      23917,
      1
    ],
    [
      23929,
      1
    ],
    [
      23957,
      1
    ],
    [
      23971,
      1
    ],
    [
      23977,
      1
    ],
    [
      23981,
      1
    ],
    [
      23993,
      1
    ],
    [
      24001,
      2
    ],
    [
      24007,
      2
    ],
    [
      24019,
      2
    ],
    [
      24023,
      2
    ],
    [
      24029,
      2
    ],
    [
      24043,
      2
    ],
    [
      24049,
      2
    ],
    [
      24061,
      2
    ],
    [
      24071,
      2
    ],
    [
      24077,
      2
    ],
    [
      24083,
      2
    ],
    [
      24091,
      2
    ],
    [
      24097,
      2
    ],
    [
      24103,
      2
    ],
    [
      24107,
      2
    ],
    [
      24109,
      2
    ],
    [
      24113,
      2
    ],
    [
      24121,
      2
    ],
    [
      24133,
      2
    ],
    [
      24137,
      2
    ],
    [
      24151,
      2
    ],
    [
      24169,
      2
    ],
    [
      24179,
      2
    ],
    [
      24181,
      2
    ],
    [
      24197,
      2
    ],
    [
      24203,
      2
    ],
    [
      24223,
      2
    ],
    [
      24229,
      2
    ],
    [
      24239,
      2
    ],
    [
      24247,
      2
    ],
    [
      24251,
      2
    ],
    [
      24281,
      2
    ],
    [
      24317,
      2
    ],
    [
      24329,
      2
    ],
    [
      24337,
      2
    ],
    [
      24359,
      2
    ],
    [
      24371,
      2
    ],
    [
      24373,
      2
    ],
    [
      24379,
      2
    ],
    [
      24391,
      2
    ],
    [
      24407,
      2
    ],
    [
      24413,
      2
    ],
    [
      24419,
      2
    ],
    [
      24421,
      2
    ],
    [
      24439,
      2
    ],
    [
      24443,
      2
    ],
    [
      24469,
      2
    ],
    [
      24473,
      2
    ],
    [
      24481,
      2
    ],
    [
      24499,
      2
    ],
    [
      24509,
      2
    ],
    [
      24517,
      2
    ],
    [
      24527,
      2
    ],
    [
      24533,
      2
    ],
    [
      24547,
      2
    ],
    [
      24551,
      2
    ],
    [
      24571,
      2
    ],
    [
      24593,
      2
    ],
    [
      24611,
      2
    ],
    [
      24623,
      2
    ],
    [
      24631,
      2
    ],
    [
      24659,
      2
    ],
    [
      24671,
      2
    ],
    [
      24677,
      2
    ],
    [
      24683,
      2
    ],
    [
      24691,
      2
    ],
    [
      24697,
      2
    ],
    [
      24709,
      2
    ],
    [
      24733,
      2
    ],
    [
      24749,
      2
    ],
    [
      24763,
      2
    ],
    [
      24767,
      2
    ],
    [
      24781,
      2
    ],
    [
      24793,
      2
    ],
    [
      24799,
      2
    ],
    [
      24809,
      2
    ],
    [
      24821,
      2
    ],
    [
      24841,
      2
    ],
    [
      24847,
      2
    ],
    [
      24851,
      2
    ],
    [
      24859,
      2
    ],
    [
      24877,
      2
    ],
    [
      24889,
      2
    ],
    [
      24907,
      2
    ],
    [
      24917,
      2
    ],
    [
      24919,
      2
    ],
    [
      24923,
      2
    ],
    [
      24943,
      2
    ],
    [
      24953,
      2
    ],
    [
      24967,
      2
    ],
    [
      24971,
      2
    ],
    [
      24977,
      2
    ],
    [
      24979,
      2
    ],
    [
      24989,
      2
    ],
    [
      26003,
      1
    ],
    [
      26017,
      1
    ],
    [
      26021,
      1
    ],
    [
      26029,
      1
    ],
    [
      26041,
      1
    ],
    [
      26053,
      1
    ],
    [
      26083,
      1
    ],
    [
      26099,
      1
    ],
    [
      26107,
      1
    ],
    [
      26111,
      1
    ],
    [
      26113,
      1
    ],
    [
      26119,
      1
    ],
    [
      26141,
      1
    ],
    [
      26153,
      1
    ],
    [
      26161,
      1
    ],
    [
      26171,
      1
    ],
    [
      26177,
      1
    ],
    [
      26183,
      1
    ],
    [
      26189,
      1
    ],
    [
      26203,
      1
    ],
    [
      26209,
      1
    ],
    [
      26227,
      1
    ],
    [
      26237,
      1
    ],
    [
      26249,
      1
    ],
    [
      26251,
      1
    ],
    [
      26261,
      1
    ],
    [
      26263,
      1
    ],
    [
      26267,
      1
    ],
    [
      26293,
      1
    ],
    [
      26297,
      1
    ],
    [
      26309,
      1
    ],
    [
      26317,
      1
    ],
    [
      26321,
      1
    ],
    [
      26339,
      1
    ],
    [
      26347,
      1
    ],
    [
      26357,
      1
    ],
    [
      26371,
      1
    ],
    [
      26387,
      1
    ],
    [
      26393,
      1
    ],
    [
      26399,
      1
    ],
    [
      26407,
      1
    ],
    [
      26417,
      1
    ],
    [
      26423,
      1
    ],
    [
      26431,
      1
    ],
    [
      26437,
      1
    ],
    [
      26449,
      1
    ],
    [
      26459,
      1
    ],
    [
      26479,
      1
    ],
    [
      26489,
      1
    ],
    [
      26497,
      1
    ],
    [
      26501,
      1
    ],
    [
      26513,
      1
    ],
    [
      26539,
      1
    ],
    [
      26557,
      1
    ],
    [
      26561,
      1
    ],
    [
      26573,
      1
    ],
    [
      26591,
      1
    ],
    [
      26597,
      1
    ],
    [
      26627,
      1
    ],
    [
      26633,
      1
    ],
    [
      26641,
      1
    ],
    [
      26647,
      1
    ],
    [
      30011,
      1
    ],
    [
      30013,
      1
    ],
    [
      30029,
      1
    ],
    [
      30047,
      1
    ],
    [
      30059,
      1
    ],
    [
      30071,
      1
    ],
    [
      30089,
      1
    ],
    [
      30091,
      1
    ],
    [
      30097,
      1
    ],
    [
      30103,
      1
    ],
    [
      30109,
      1
    ],
    [
      30113,
      1
    ],
    [
      30119,
      1
    ],
    [
      30133,
      1
    ],
    [
      30137,
      1
    ],
    [
      30139,
      1
    ],
    [
      30161,
      1
    ],
    [
      30169,
      1
    ],
    [
      30181,
      1
    ],
    [
      30187,
      1
    ],
    [
      30197,
      1
    ],
    [
      30203,
      1
    ],
    [
      30211,
      1
    ],
    [
      30223,
      1
    ],
    [
      30241,
      1
    ],
    [
      30253,
      1
    ],
    [
      30259,
      1
    ],
    [
      30269,
      1
    ],
    [
      30271,
      1
    ],
    [
      30293,
      1
    ],
    [
      30307,
      1
    ],
    [
      30313,
      1
    ],
    [
      30319,
      1
    ],
    [
      30323,
      1
    ],
    [
      30341,
      1
    ],
    [
      30347,
      1
    ],
    [
      30367,
      1
    ],
    [
      30389,
      1
    ],
    [
      30391,
      1
    ],
    [
      30403,
      1
    ],
    [
      30427,
      1
    ],
    [
      30431,
      1
    ],
    [
      30449,
      1
    ],
    [
      30467,
      1
    ],
    [
      30469,
      1
    ],
    [
      30491,
      1
    ],
    [
      30493,
      1
    ],
    [
      30497,
      1
    ],
    [
      30509,
      1
    ],
    [
      30517,
      1
    ],
    [
      30529,
      1
    ],
    [
      30539,
      1
    ],
    [
      30553,
      1
    ],
    [
      30557,
      1
    ],
    [
      30559,
      1
    ],
    [
      30577,
      1
    ],
    [
      30593,
      1
    ],
    [
      30631,
      1
    ],
    [
      30637,
      1
    ],
    [
      30643,
      1
    ],
    [
      30649,
      1
    ],
    [
      30661,
      1
    ],
    [
      30671,
      1
    ],
    [
      30677,
      1
    ],
    [
      30689,
      1
    ],
    [
      30697,
      1
    ],
    [
      30703,
      1
    ],
    [
      30707,
      1
    ],
    [
      30713,
      1
    ],
    [
      30727,
      1
    ],
    [
      30757,
      1
    ],
    [
      30763,
      1
    ],
    [
      30773,
      1
    ],
    [
      30781,
      1
    ],
    [
      30803,
      1
    ],
    [
      30809,
      1
    ],
    [
      30817,
      1
    ],
    [
      30829,
      1
    ],
    [
      30839,
      1
    ],
    [
      30841,
      1
    ],
    [
      30851,
      1
    ],
    [
      30853,
      1
    ],
    [
      30859,
      1
    ],
    [
      30869,
      1
    ],
    [
      30871,
      1
    ],
    [
      30881,
      1
    ],
    [
      30893,
      1
    ],
    [
      30911,
      1
    ],
    [
      30931,
      1
    ],
    [
      30937,
      1
    ],
    [
      30941,
      1
    ],
    [
      30949,
      1
    ],
    [
      30971,
      1
    ],
    [
      30977,
      1
    ],
    [
      30983,
      1
    ],
    [
      31013,
      1
    ],
    [
      31019,
      1
    ],
    [
      31033,
      1
    ],
    [
      31039,
      1
    ],
    [
      31051,
      1
    ],
    [
      31063,
      1
    ],
    [
      31069,
      1
    ],
    [
      31079,
      1
    ],
    [
      31081,
      1
    ],
    [
      31091,
      1
    ],
    [
      31121,
      1
    ],
    [
      31123,
      1
    ],
    [
      31139,
      1
    ],
    [
      31147,
      1
    ],
    [
      31151,
      1
    ],
    [
      31153,
      1
    ],
    [
      31159,
      1
    ],
    [
      31177,
      1
    ],
    [
      31181,
      1
    ],
    [
      31183,
      1
    ],
    [
      31189,
      1
    ],
    [
      31193,
      1
    ],
    [
      31219,
      1
    ],
    [
      31223,
      1
    ],
    [
      31231,
      1
    ],
    [
      31237,
      1
    ],
    [
      31247,
      1
    ],
    [
      31249,
      1
    ],
    [
      31253,
      1
    ],
    [
      31259,
      1
    ],
    [
      31267,
      1
    ],
    [
      31271,
      1
    ],
    [
      31277,
      1
    ],
    [
      31307,
      1
    ],
    [
      31319,
      1
    ],
    [
      31321,
      1
    ],
    [
      31327,
      1
    ],
    [
      31333,
      1
    ],
    [
      31337,
      1
    ],
    [
      31357,
      1
    ],
    [
      31379,
      1
    ],
    [
      31387,
      1
    ],
    [
      31391,
      1
    ],
    [
      31393,
      1
    ],
    [
      31397,
      1
    ],
    [
      31469,
      1
    ],
    [
      31477,
      1
    ],
    [
      31481,
      1
    ],
    [
      31489,
      1
    ],
    [
      31511,
      1
    ],
    [
      31513,
      1
    ],
    [
      31517,
      1
    ],
    [
      31531,
      1
    ],
    [
      31541,
      1
    ],
    [
      31543,
      1
    ],
    [
      31547,
      1
    ],
    [
      31567,
      1
    ],
    [
      31573,
      1
    ],
    [
      31583,
      1
    ],
    [
      31601,
      1
    ],
    [
      31607,
      1
    ],
    [
      31627,
      1
    ],
    [
      31643,
      1
    ],
    [
      31649,
      1
    ],
    [
      31657,
      1
    ],
    [
      31663,
      1
    ],
    [
      31667,
      1
    ],
    [
      31687,
      1
    ],
    [
      31699,
      1
    ],
    [
      31721,
      1
    ],
    [
      31723,
      1
    ],
    [
      31727,
      1
    ],
    [
      31729,
      1
    ],
    [
      31741,
      1
    ],
    [
      31751,
      1
    ],
    [
      31769,
      1
    ],
    [
      31771,
      1
    ],
    [
      31793,
      1
    ],
    [
      31799,
      1
    ],
    [
      31817,
      1
    ],
    [
      31847,
      1
    ],
    [
      31849,
      1
    ],
    [
      31859,
      1
    ],
    [
      31873,
      1
    ],
    [
      31883,
      1
    ],
    [
      31891,
      1
    ],
    [
      31907,
      1
    ],
    [
      31957,
      1
    ],
    [
      31963,
      1
    ],
    [
      31973,
      1
    ],
    [
      31981,
      1
    ],
    [
      31991,
      1
    ],
    [
      32003,
      1
    ],
    [
      32009,
      1
    ],
    [
      32027,
      1
    ],
    [
      32029,
      1
    ],
    [
      32051,
      1
    ],
    [
      32057,
      1
    ],
    [
      32059,
      1
    ],
    [
      32063,
      1
    ],
    [
      32069,
      1
    ],
    [
      32077,
      1
    ],
    [
      32083,
      1
    ],
    [
      32089,
      1
    ],
    [
      32099,
      1
    ],
    [
      32117,
      1
    ],
    [
      32119,
      1
    ],
    [
      32141,
      1
    ],
    [
      32143,
      1
    ],
    [
      32159,
      1
    ],
    [
      32173,
      1
    ],
    [
      32183,
      1
    ],
    [
      32189,
      1
    ],
    [
      32191,
      1
    ],
    [
      32203,
      1
    ],
    [
      32213,
      1
    ],
    [
      32233,
      1
    ],
    [
      32237,
      1
    ],
    [
      32251,
      1
    ],
    [
      32257,
      1
    ],
    [
      32261,
      1
    ],
    [
      32297,
      1
    ],
    [
      32299,
      1
    ],
    [
      32303,
      1
    ],
    [
      32309,
      1
    ],
    [
      32321,
      1
    ],
    [
      32323,
      1
    ],
    [
      32327,
      1
    ],
    [
      32341,
      1
    ],
    [
      32353,
      1
    ],
    [
      32359,
      1
    ],
    [
      32363,
      1
    ],
    [
      32369,
      1
    ],
    [
      32371,
      1
    ],
    [
      32377,
      1
    ],
    [
      32381,
      1
    ],
    [
      32401,
      1
    ],
    [
      32411,
      1
    ],
    [
      32413,
      1
    ],
    [
      32423,
      1
    ],
    [
      32429,
      1
    ],
    [
      32441,
      1
    ],
    [
      32443,
      1
    ],
    [
      32467,
      1
    ],
    [
      32479,
      1
    ],
    [
      32491,
      1
    ],
    [
      32497,
      1
    ],
    [
      32503,
      1
    ],
    [
      32507,
      1
    ],
    [
      32531,
      1
    ],
    [
      32533,
      1
    ],
    [
      32537,
      1
    ],
    [
      32561,
      1
    ],
    [
      32563,
      1
    ],
    [
      32569,
      1
    ],
    [
      32573,
      1
    ],
    [
      32579,
      1
    ],
    [
      32587,
      1
    ],
    [
      32603,
      1
    ],
    [
      32609,
      1
    ],
    [
      32611,
      1
    ],
    [
      32621,
      1
    ],
    [
      32633,
      1
    ],
    [
      32647,
      1
    ],
    [
      32653,
      1
    ],
    [
      32687,
      1
    ],
    [
      32693,
      1
    ],
    [
      32707,
      1
    ],
    [
      32713,
      1
    ],
    [
      32717,
      1
    ],
    [
      32719,
      1
    ],
    [
      32749,
      1
    ],
    [
      32771,
      1
    ],
    [
      32779,
      1
    ],
    [
      32783,
      1
    ],
    [
      32789,
      1
    ],
    [
      32797,
      1
    ],
    [
      32801,
      1
    ],
    [
      32803,
      1
    ],
    [
      32831,
      1
    ],
    [
      32833,
      1
    ],
    [
      32839,
      1
    ],
    [
      32843,
      1
    ],
    [
      32869,
      1
    ],
    [
      32887,
      1
    ],
    [
      32909,
      1
    ],
    [
      32911,
      1
    ],
    [
      32917,
      1
    ],
    [
      32933,
      1
    ],
    [
      32939,
      1
    ],
    [
      32941,
      1
    ],
    [
      32957,
      1
    ],
    [
      32969,
      1
    ],
    [
      32971,
      1
    ],
    [
      32983,
      1
    ],
    [
      32987,
      1
    ],
    [
      32993,
      1
    ],
    [
      32999,
      1
    ],
    [
      33013,
      1
    ],
    [
      33023,
      1
    ],
    [
      33029,
      1
    ],
    [
      33037,
      1
    ],
    [
      33049,
      1
    ],
    [
      33053,
      1
    ],
    [
      33071,
      1
    ],
    [
      33073,
      1
    ],
    [
      33083,
      1
    ],
    [
      33091,
      1
    ],
    [
      33107,
      1
    ],
    [
      33113,
      1
    ],
    [
      33119,
      1
    ],
    [
      33149,
      1
    ],
    [
      33151,
      1
    ],
    [
      33161,
      1
    ],
    [
      33179,
      1
    ],
    [
      33181,
      1
    ],
    [
      33191,
      1
    ],
    [
      33199,
      1
    ],
    [
      33203,
      1
    ],
    [
      33211,
      1
    ],
    [
      33223,
      1
    ],
    [
      33247,
      1
    ],
    [
      33287,
      1
    ],
    [
      33289,
      1
    ],
    [
      33301,
      1
    ],
    [
      33311,
      1
    ],
    [
      33317,
      1
    ],
    [
      33329,
      1
    ],
    [
      33331,
      1
    ],
    [
      35023,
      1
    ],
    [
      35027,
      1
    ],
    [
      35051,
      1
    ],
    [
      35053,
      1
    ],
    [
      35059,
      1
    ],
    [
      35069,
      1
    ],
    [
      35081,
      1
    ],
    [
      35083,
      1
    ],
    [
      35089,
      1
    ],
    [
      35099,
      1
    ],
    [
      35107,
      1
    ],
    [
      35111,
      1
    ],
    [
      35117,
      1
    ],
    [
      35129,
      1
    ],
    [
      35141,
      1
    ],
    [
      35149,
      1
    ],
    [
      35153,
      1
    ],
    [
      35159,
      1
    ],
    [
      35171,
      1
    ],
    [
      35201,
      1
    ],
    [
      35221,
      1
    ],
    [
      35227,
      1
    ],
    [
      35251,
      1
    ],
    [
      35257,
      1
    ],
    [
      35267,
      1
    ],
    [
      35279,
      1
    ],
    [
      35281,
      1
    ],
    [
      35291,
      1
    ],
    [
      35311,
      1
    ],
    [
      35317,
      1
    ],
    [
      35323,
      1
    ],
    [
      35327,
      1
    ],
    [
      35339,
      1
    ],
    [
      35353,
      1
    ],
    [
      35363,
      1
    ],
    [
      35381,
      1
    ],
    [
      35393,
      1
    ],
    [
      35401,
      1
    ],
    [
      35407,
      1
    ],
    [
      35419,
      1
    ],
    [
      35423,
      1
    ],
    [
      35437,
      1
    ],
    [
      35447,
      1
    ],
    [
      35449,
      1
    ],
    [
      35461,
      1
    ],
    [
      35491,
      1
    ],
    [
      35507,
      1
    ],
    [
      35509,
      1
    ],
    [
      35521,
      1
    ],
    [
      35527,
      1
    ],
    [
      35531,
      1
    ],
    [
      35533,
      1
    ],
    [
      35537,
      1
    ],
    [
      35543,
      1
    ],
    [
      35569,
      1
    ],
    [
      35573,
      1
    ],
    [
      35591,
      1
    ],
    [
      35593,
      1
    ],
    [
      35597,
      1
    ],
    [
      35603,
      1
    ],
    [
      35617,
      1
    ],
    [
      35671,
      1
    ],
    [
      35677,
      1
    ],
    [
      35729,
      1
    ],
    [
      35731,
      1
    ],
    [
      35747,
      1
    ],
    [
      35753,
      1
    ],
    [
      35759,
      1
    ],
    [
      35771,
      1
    ],
    [
      35797,
      1
    ],
    [
      35801,
      1
    ],
    [
      35803,
      1
    ],
    [
      35809,
      1
    ],
    [
      35831,
      1
    ],
    [
      35837,
      1
    ],
    [
      35839,
      1
    ],
    [
      35851,
      1
    ],
    [
      35863,
      1
    ],
    [
      35869,
      1
    ],
    [
      35879,
      1
    ],
    [
      35897,
      1
    ],
    [
      35899,
      1
    ],
    [
      35911,
      1
    ],
    [
      35923,
      1
    ],
    [
      35933,
      1
    ],
    [
      35951,
      1
    ],
    [
      35963,
      1
    ],
    [
      35969,
      1
    ],
    [
      35977,
      1
    ],
    [
      35983,
      1
    ],
    [
      35993,
      1
    ],
    [
      35999,
      1
    ],
    [
      36007,
      1
    ],
    [
      36011,
      1
    ],
    [
      36013,
      1
    ],
    [
      36017,
      1
    ],
    [
      36037,
      1
    ],
    [
      36061,
      1
    ],
    [
      36067,
      1
    ],
    [
      36073,
      1
    ],
    [
      36083,
      1
    ],
    [
      36097,
      1
    ],
    [
      36107,
      1
    ],
    [
      36109,
      1
    ],
    [
      36131,
      1
    ],
    [
      36137,
      1
    ],
    [
      36151,
      1
    ],
    [
      36161,
      1
    ],
    [
      36187,
      1
    ],
    [
      36191,
      1
    ],
    [
      36209,
      1
    ],
    [
      36217,
      1
    ],
    [
      36229,
      1
    ],
    [
      36241,
      1
    ],
    [
      36251,
      1
    ],
    [
      36263,
      1
    ],
    [
      36269,
      1
    ],
    [
      36277,
      1
    ],
    [
      36293,
      1
    ],
    [
      36299,
      1
    ],
    [
      36307,
      1
    ],
    [
      36313,
      1
    ],
    [
      36319,
      1
    ],
    [
      36341,
      1
    ],
    [
      36343,
      1
    ],
    [
      36353,
      1
    ],
    [
      36373,
      1
    ],
    [
      36383,
      1
    ],
    [
      36389,
      1
    ],
    [
      36433,
      1
    ],
    [
      36451,
      1
    ],
    [
      36457,
      1
    ],
    [
      36467,
      1
    ],
    [
      36469,
      1
    ],
    [
      36473,
      1
    ],
    [
      36479,
      1
    ],
    [
      36493,
      1
    ],
    [
      36497,
      1
    ],
    [
      36523,
      1
    ],
    [
      36527,
      1
    ],
    [
      36529,
      1
    ],
    [
      36541,
      1
    ],
    [
      36551,
      1
    ],
    [
      36559,
      1
    ],
    [
      36563,
      1
    ],
    [
      36571,
      1
    ],
    [
      36583,
      1
    ],
    [
      36587,
      1
    ],
    [
      36599,
      1
    ],
    [
      36607,
      1
    ],
    [
      36629,
      1
    ],
    [
      36637,
      1
    ],
    [
      36643,
      1
    ],
    [
      36653,
      1
    ],
    [
      36671,
      1
    ],
    [
      36677,
      1
    ],
    [
      36683,
      1
    ],
    [
      36691,
      1
    ],
    [
      36697,
      1
    ],
    [
      36709,
      1
    ],
    [
      36713,
      1
    ],
    [
      36721,
      1
    ],
    [
      36739,
      1
    ],
    [
      36749,
      1
    ],
    [
      36761,
      1
    ],
    [
      36767,
      1
    ],
    [
      36779,
      1
    ],
    [
      36781,
      1
    ],
    [
      36787,
      1
    ],
    [
      36791,
      1
    ],
    [
      36793,
      1
    ],
    [
      36809,
      1
    ],
    [
      36821,
      1
    ],
    [
      36833,
      1
    ],
    [
      36847,
      1
    ],
    [
      36857,
      1
    ],
    [
      36871,
      1
    ],
    [
      36877,
      1
    ],
    [
      36887,
      1
    ],
    [
      36899,
      1
    ],
    [
      36901,
      1
    ],
    [
      36913,
      1
    ],
    [
      36919,
      1
    ],
    [
      36923,
      1
    ],
    [
      36929,
      1
    ],
    [
      36931,
      1
    ],
    [
      36943,
      1
    ],
    [
      36947,
      1
    ],
    [
      36973,
      1
    ],
    [
      36979,
      1
    ],
    [
      36997,
      1
    ],
    [
      37003,
      1
    ],
    [
      37013,
      1
    ],
    [
      37019,
      1
    ],
    [
      37021,
      1
    ],
    [
      37039,
      1
    ],
    [
      37049,
      1
    ],
    [
      37057,
      1
    ],
    [
      37061,
      1
    ],
    [
      37087,
      1
    ],
    [
      37097,
      1
    ],
    [
      37117,
      1
    ],
    [
      37123,
      1
    ],
    [
      37139,
      1
    ],
    [
      37159,
      1
    ],
    [
      37171,
      1
    ],
    [
      37181,
      1
    ],
    [
      37189,
      1
    ],
    [
      37199,
      1
    ],
    [
      37201,
      1
    ],
    [
      37217,
      1
    ],
    [
      37223,
      1
    ],
    [
      37243,
      1
    ],
    [
      37253,
      1
    ],
    [
      37273,
      1
    ],
    [
      37277,
      1
    ],
    [
      37307,
      1
    ],
    [
      37309,
      1
    ],
    [
      37313,
      1
    ],
    [
      37321,
      1
    ],
    [
      37337,
      1
    ],
    [
      37339,
      1
    ],
    [
      37357,
      1
    ],
    [
      37361,
      1
    ],
    [
      37363,
      1
    ],
    [
      37369,
      1
    ],
    [
      37379,
      1
    ],
    [
      37397,
      1
    ],
    [
      37409,
      1
    ],
    [
      37423,
      1
    ],
    [
      37441,
      1
    ],
    [
      37447,
      1
    ],
    [
      37463,
      1
    ],
    [
      37483,
      1
    ],
    [
      37489,
      1
    ],
    [
      37493,
      1
    ],
    [
      37501,
      1
    ],
    [
      37507,
      1
    ],
    [
      37511,
      1
    ],
    [
      37517,
      1
    ],
    [
      37529,
      1
    ],
    [
      37537,
      1
    ],
    [
      37547,
      1
    ],
    [
      37549,
      1
    ],
    [
      37561,
      1
    ],
    [
      37567,
      1
    ],
    [
      37571,
      1
    ],
    [
      37573,
      1
    ],
    [
      37579,
      1
    ],
    [
      37589,
      1
    ],
    [
      37591,
      1
    ],
    [
      37607,
      1
    ],
    [
      37619,
      1
    ],
    [
      37633,
      1
    ],
    [
      37643,
      1
    ],
    [
      37649,
      1
    ],
    [
      37657,
      1
    ],
    [
      37663,
      1
    ],
    [
      37691,
      1
    ],
    [
      37693,
      1
    ],
    [
      37699,
      1
    ],
    [
      37717,
      1
    ],
    [
      37747,
      1
    ],
    [
      37781,
      1
    ],
    [
      37783,
      1
    ],
    [
      37799,
      1
    ],
    [
      37811,
      1
    ],
    [
      37813,
      1
    ],
    [
      37831,
      1
    ],
    [
      37847,
      1
    ],
    [
      37853,
      1
    ],
    [
      37861,
      1
    ],
    [
      37871,
      1
    ],
    [
      37879,
      1
    ],
    [
      37889,
      1
    ],
    [
      37897,
      1
    ],
    [
      37907,
      1
    ],
    [
      37951,
      1
    ],
    [
      37957,
      1
    ],
    [
      37963,
      1
    ],
    [
      37967,
      1
    ],
    [
      37987,
      1
    ],
    [
      37991,
      1
    ],
    [
      37993,
      1
    ],
    [
      37997,
      1
    ],
    [
      38011,
      1
    ],
    [
      38039,
      1
    ],
    [
      38047,
      1
    ],
    [
      38053,
      1
    ],
    [
      38069,
      1
    ],
    [
      38083,
      1
    ],
    [
      38113,
      1
    ],
    [
      38119,
      1
    ],
    [
      38149,
      1
    ],
    [
      38153,
      1
    ],
    [
      38167,
      1
    ],
    [
      38177,
      1
    ],
    [
      38183,
      1
    ],
    [
      38189,
      1
    ],
    [
      38197,
      1
    ],
    [
      38201,
      1
    ],
    [
      38219,
      1
    ],
    [
      38231,
      1
    ],
    [
      38237,
      1
    ],
    [
      38239,
      1
    ],
    [
      38261,
      1
    ],
    [
      38273,
      1
    ],
    [
      38281,
      1
    ],
    [
      38287,
      1
    ],
    [
      38299,
      1
    ],
    [
      38303,
      1
    ],
    [
      38317,
      1
    ],
    [
      38321,
      1
    ],
    [
      38327,
      1
    ],
    [
      38329,
      1
    ],
    [
      38333,
      1
    ],
    [
      38351,
      1
    ],
    [
      38371,
      1
    ],
    [
      38377,
      1
    ],
    [
      38393,
      1
    ],
    [
      38431,
      1
    ],
    [
      38447,
      1
    ],
    [
      38449,
      1
    ],
    [
      38453,
      1
    ],
    [
      38459,
      1
    ],
    [
      38461,
      1
    ],
    [
      38501,
      1
    ],
    [
      38543,
      1
    ],
    [
      38557,
      1
    ],
    [
      38561,
      1
    ],
    [
      38567,
      1
    ],
    [
      38569,
      1
    ],
    [
      38593,
      1
    ],
    [
      38603,
      1
    ],
    [
      38609,
      1
    ],
    [
      38611,
      1
    ],
    [
      38629,
      1
    ],
    [
      38639,
      1
    ],
    [
      38651,
      1
    ],
    [
      38653,
      1
    ],
    [
      38669,
      1
    ],
    [
      38671,
      1
    ],
    [
      38677,
      1
    ],
    [
      38693,
      1
    ],
    [
      38699,
      1
    ],
    [
      38707,
      1
    ],
    [
      38711,
      1
    ],
    [
      38713,
      1
    ],
    [
      38723,
      1
    ],
    [
      38729,
      1
    ],
    [
      38737,
      1
    ],
    [
      38747,
      1
    ],
    [
      38749,
      1
    ],
    [
      38767,
      1
    ],
    [
      38783,
      1
    ],
    [
      38791,
      1
    ],
    [
      38803,
      1
    ],
    [
      38821,
      1
    ],
    [
      38833,
      1
    ],
    [
      38839,
      1
    ],
    [
      38851,
      1
    ],
    [
      38861,
      1
    ],
    [
      38867,
      1
    ],
    [
      38873,
      1
    ],
    [
      38891,
      1
    ],
    [
      38903,
      1
    ],
    [
      38917,
      1
    ],
    [
      38921,
      1
    ],
    [
      38923,
      1
    ],
    [
      38933,
      1
    ],
    [
      38953,
      1
    ],
    [
      38959,
      1
    ],
    [
      38971,
      1
    ],
    [
      38977,
      1
    ],
    [
      38993,
      1
    ],
    [
      39019,
      1
    ],
    [
      39023,
      1
    ],
    [
      39041,
      1
    ],
    [
      39043,
      1
    ],
    [
      39047,
      1
    ],
    [
      39079,
      1
    ],
    [
      39089,
      1
    ],
    [
      39097,
      1
    ],
    [
      39103,
      1
    ],
    [
      39107,
      1
    ],
    [
      39113,
      1
    ],
    [
      39119,
      1
    ],
    [
      39133,
      1
    ],
    [
      39139,
      1
    ],
    [
      39157,
      1
    ],
    [
      39161,
      1
    ],
    [
      39163,
      1
    ],
    [
      39181,
      1
    ],
    [
      39191,
      1
    ],
    [
      39199,
      1
    ],
    [
      39209,
      1
    ],
    [
      39217,
      1
    ],
    [
      39227,
      1
    ],
    [
      39229,
      1
    ],
    [
      39233,
      1
    ],
    [
      39239,
      1
    ],
    [
      39241,
      1
    ],
    [
      39251,
      1
    ],
    [
      39293,
      1
    ],
    [
      39301,
      1
    ],
    [
      39313,
      1
    ],
    [
      39317,
      1
    ],
    [
      39323,
      1
    ],
    [
      39341,
      1
    ],
    [
      39343,
      1
    ],
    [
      39359,
      1
    ],
    [
      39367,
      1
    ],
    [
      39371,
      1
    ],
    [
      39373,
      1
    ],
    [
      39383,
      1
    ],
    [
      39397,
      1
    ],
    [
      39409,
      1
    ],
    [
      39419,
      1
    ],
    [
      39439,
      1
    ],
    [
      39443,
      1
    ],
    [
      39451,
      1
    ],
    [
      39461,
      1
    ],
    [
      39499,
      1
    ],
    [
      39503,
      1
    ],
    [
      39509,
      1
    ],
    [
      39511,
      1
    ],
    [
      39521,
      1
    ],
    [
      39541,
      1
    ],
    [
      39551,
      1
    ],
    [
      39563,
      1
    ],
    [
      39569,
      1
    ],
    [
      39581,
      1
    ],
    [
      39607,
      1
    ],
    [
      39619,
      1
    ],
    [
      39623,
      1
    ],
    [
      39631,
      1
    ],
    [
      39659,
      1
    ],
    [
      39667,
      1
    ],
    [
      39671,
      1
    ],
    [
      39679,
      1
    ],
    [
      39703,
      1
    ],
    [
      39709,
      1
    ],
    [
      39719,
      1
    ],
    [
      39727,
      1
    ],
    [
      39733,
      1
    ],
    [
      39749,
      1
    ],
    [
      39761,
      1
    ],
    [
      39769,
      1
    ],
    [
      39779,
      1
    ],
    [
      39791,
      1
    ],
    [
      39799,
      1
    ],
    [
      39821,
      1
    ],
    [
      39827,
      1
    ],
    [
      39829,
      1
    ],
    [
      39839,
      1
    ],
    [
      39841,
      1
    ],
    [
      39847,
      1
    ],
    [
      39857,
      1
    ],
    [
      39863,
      1
    ],
    [
      39869,
      1
    ],
    [
      39877,
      1
    ],
    [
      39883,
      1
    ],
    [
      39887,
      1
    ],
    [
      39901,
      1
    ],
    [
      39929,
      1
    ],
    [
      39937,
      1
    ],
    [
      39953,
      1
    ],
    [
      39971,
      1
    ],
    [
      39979,
      1
    ],
    [
      39983,
      1
    ],
    [
      39989,
      1
    ],
    [
      40009,
      1
    ],
    [
      40013,
      1
    ],
    [
      40031,
      1
    ],
    [
      40037,
      1
    ],
    [
      40039,
      1
    ],
    [
      40063,
      1
    ],
    [
      40087,
      1
    ],
    [
      40093,
      1
    ],
    [
      40099,
      1
    ],
    [
      40111,
      1
    ],
    [
      40123,
      1
    ],
    [
      40127,
      1
    ],
    [
      40129,
      1
    ],
    [
      40151,
      1
    ],
    [
      40153,
      1
    ],
    [
      40163,
      1
    ],
    [
      40169,
      1
    ],
    [
      40177,
      1
    ],
    [
      40189,
      1
    ],
    [
      40193,
      1
    ],
    [
      40213,
      1
    ],
    [
      40231,
      1
    ],
    [
      40237,
      1
    ],
    [
      40241,
      1
    ],
    [
      40253,
      1
    ],
    [
      40277,
      1
    ],
    [
      40283,
      1
    ],
    [
      40289,
      1
    ],
    [
      40343,
      1
    ],
    [
      40351,
      1
    ],
    [
      40357,
      1
    ],
    [
      40361,
      1
    ],
    [
      40387,
      1
    ],
    [
      40423,
      1
    ],
    [
      40427,
      1
    ],
    [
      40429,
      1
    ],
    [
      40433,
      1
    ],
    [
      40459,
      1
    ],
    [
      40471,
      1
    ],
    [
      40483,
      1
    ],
    [
      40487,
      1
    ],
    [
      40493,
      1
    ],
    [
      40499,
      1
    ],
    [
      40507,
      1
    ],
    [
      40519,
      1
    ],
    [
      40529,
      1
    ],
    [
      40531,
      1
    ],
    [
      40543,
      1
    ],
    [
      40559,
      1
    ],
    [
      40577,
      1
    ],
    [
      40583,
      1
    ],
    [
      40591,
      1
    ],
    [
      40597,
      1
    ],
    [
      40609,
      1
    ],
    [
      40627,
      1
    ],
    [
      40637,
      1
    ],
    [
      40639,
      1
    ],
    [
      40693,
      1
    ],
    [
      40697,
      1
    ],
    [
      40699,
      1
    ],
    [
      40709,
      1
    ],
    [
      40739,
      1
    ],
    [
      40751,
      1
    ],
    [
      40759,
      1
    ],
    [
      40763,
      1
    ],
    [
      40771,
      1
    ],
    [
      40787,
      1
    ],
    [
      40801,
      1
    ],
    [
      40813,
      1
    ],
    [
      40819,
      1
    ],
    [
      40823,
      1
    ],
    [
      40829,
      1
    ],
    [
      40841,
      1
    ],
    [
      40847,
      1
    ],
    [
      40849,
      1
    ],
    [
      40853,
      1
    ],
    [
      40867,
      1
    ],
    [
      40879,
      1
    ],
    [
      40883,
      1
    ],
    [
      40897,
      1
    ],
    [
      40903,
      1
    ],
    [
      40927,
      1
    ],
    [
      40933,
      1
    ],
    [
      40939,
      1
    ],
    [
      40949,
      1
    ],
    [
      40961,
      1
    ],
    [
      40973,
      1
    ],
    [
      40993,
      1
    ],
    [
      41011,
      1
    ],
    [
      41017,
      1
    ],
    [
      41023,
      1
    ],
    [
      41039,
      1
    ],
    [
      41047,
      1
    ],
    [
      41051,
      1
    ],
    [
      41057,
      1
    ],
    [
      41077,
      1
    ],
    [
      41081,
      1
    ],
    [
      41113,
      1
    ],
    [
      41117,
      1
    ],
    [
      41131,
      1
    ],
    [
      41141,
      1
    ],
    [
      41143,
      1
    ],
    [
      41149,
      1
    ],
    [
      41161,
      1
    ],
    [
      41177,
      1
    ],
    [
      41179,
      1
    ],
    [
      41183,
      1
    ],
    [
      41189,
      1
    ],
    [
      41201,
      1
    ],
    [
      41203,
      1
    ],
    [
      41213,
      1
    ],
    [
      41221,
      1
    ],
    [
      41227,
      1
    ],
    [
      41231,
      1
    ],
    [
      41233,
      1
    ],
    [
      41243,
      1
    ],
    [
      41257,
      1
    ],
    [
      41263,
      1
    ],
    [
      41269,
      1
    ],
    [
      41281,
      1
    ],
    [
      41299,
      1
    ],
    [
      41333,
      1
    ],
    [
      41341,
      1
    ],
    [
      41351,
      1
    ],
    [
      41357,
      1
    ],
    [
      41381,
      1
    ],
    [
      41387,
      1
    ],
    [
      41389,
      1
    ],
    [
      41399,
      1
    ],
    [
      41411,
      1
    ],
    [
      41413,
      1
    ],
    [
      41443,
      1
    ],
    [
      41453,
      1
    ],
    [
      41467,
      1
    ],
    [
      41479,
      1
    ],
    [
      41491,
      1
    ],
    [
      41507,
      1
    ],
    [
      41513,
      1
    ],
    [
      41519,
      1
    ],
    [
      41521,
      1
    ],
    [
      41539,
      1
    ],
    [
      41543,
      1
    ],
    [
      41549,
      1
    ],
    [
      41579,
      1
    ],
    [
      41593,
      1
    ],
    [
      41597,
      1
    ],
    [
      41603,
      1
    ],
    [
      41609,
      1
    ],
    [
      41611,
      1
    ],
    [
      41617,
      1
    ],
    [
      41621,
      1
    ],
    [
      41627,
      1
    ],
    [
      41641,
      1
    ],
    [
      41647,
      1
    ],
    [
      41651,
      1
    ],
    [
      41659,
      1
    ],
    [
      41669,
      1
    ],
    [
      41681,
      1
    ],
    [
      41687,
      1
    ],
    [
      41719,
      1
    ],
    [
      41729,
      1
    ],
    [
      41737,
      1
    ],
    [
      41759,
      1
    ],
    [
      41761,
      1
    ],
    [
      41771,
      1
    ],
    [
      41777,
      1
    ],
    [
      41801,
      1
    ],
    [
      41809,
      1
    ],
    [
      41813,
      1
    ],
    [
      41843,
      1
    ],
    [
      41849,
      1
    ],
    [
      41851,
      1
    ],
    [
      41863,
      1
    ],
    [
      41879,
      1
    ],
    [
      41887,
      1
    ],
    [
      41893,
      1
    ],
    [
      41897,
      1
    ],
    [
      41903,
      1
    ],
    [
      41911,
      1
    ],
    [
      41927,
      1
    ],
    [
      41941,
      1
    ],
    [
      41947,
      1
    ],
    [
      41953,
      1
    ],
    [
      41957,
      1
    ],
    [
      41959,
      1
    ],
    [
      41969,
      1
    ],
    [
      41981,
      1
    ],
    [
      41983,
      1
    ],
    [
      41999,
      1
    ],
    [
      42013,
      1
    ],
    [
      42017,
      1
    ],
    [
      42019,
      1
    ],
    [
      42023,
      1
    ],
    [
      42043,
      1
    ],
    [
      42061,
      1
    ],
    [
      42071,
      1
    ],
    [
      42073,
      1
    ],
    [
      42083,
      1
    ],
    [
      42089,
      1
    ],
    [
      42101,
      1
    ],
    [
      42131,
      1
    ],
    [
      42139,
      1
    ],
    [
      42157,
      1
    ],
    [
      42169,
      1
    ],
    [
      42179,
      1
    ],
    [
      42181,
      1
    ],
    [
      42187,
      1
    ],
    [
      42193,
      1
    ],
    [
      42197,
      1
    ],
    [
      42209,
      1
    ],
    [
      42221,
      1
    ],
    [
      42223,
      1
    ],
    [
      42227,
      1
    ],
    [
      42239,
      1
    ],
    [
      42257,
      1
    ],
    [
      42281,
      1
    ],
    [
      42283,
      1
    ],
    [
      42293,
      1
    ],
    [
      42299,
      1
    ],
    [
      42307,
      1
    ],
    [
      42323,
      1
    ],
    [
      42331,
      1
    ],
    [
      42337,
      1
    ],
    [
      42349,
      1
    ],
    [
      42359,
      1
    ],
    [
      42373,
      1
    ],
    [
      42379,
      1
    ],
    [
      42391,
      1
    ],
    [
      42397,
      1
    ],
    [
      42403,
      1
    ],
    [
      42407,
      1
    ],
    [
      42409,
      1
    ],
    [
      42433,
      1
    ],
    [
      42437,
      1
    ],
    [
      42443,
      1
    ],
    [
      42451,
      1
    ],
    [
      42457,
      1
    ],
    [
      42461,
      1
    ],
    [
      42463,
      1
    ],
    [
      42467,
      1
    ],
    [
      42473,
      1
    ],
    [
      42487,
      1
    ],
    [
      42491,
      1
    ],
    [
      42499,
      1
    ],
    [
      42509,
      1
    ],
    [
      42533,
      1
    ],
    [
      42557,
      1
    ],
    [
      42569,
      1
    ],
    [
      42571,
      1
    ],
    [
      42577,
      1
    ],
    [
      42589,
      1
    ],
    [
      42611,
      1
    ],
    [
      42641,
      1
    ],
    [
      42643,
      1
    ],
    [
      42649,
      1
    ],
    [
      42667,
      1
    ],
    [
      42677,
      1
    ],
    [
      42683,
      1
    ],
    [
      42689,
      1
    ],
    [
      42697,
      1
    ],
    [
      42701,
      1
    ],
    [
      42703,
      1
    ],
    [
      42709,
      1
    ],
    [
      42719,
      1
    ],
    [
      42727,
      1
    ],
    [
      42737,
      1
    ],
    [
      42743,
      1
    ],
    [
      42751,
      1
    ],
    [
      42767,
      1
    ],
    [
      42773,
      1
    ],
    [
      42787,
      1
    ],
    [
      42793,
      1
    ],
    [
      42797,
      1
    ],
    [
      42821,
      1
    ],
    [
      42829,
      1
    ],
    [
      42839,
      1
    ],
    [
      42841,
      1
    ],
    [
      42853,
      1
    ],
    [
      42859,
      1
    ],
    [
      42863,
      1
    ],
    [
      42899,
      1
    ],
    [
      42901,
      1
    ],
    [
      42923,
      1
    ],
    [
      42929,
      1
    ],
    [
      42937,
      1
    ],
    [
      42943,
      1
    ],
    [
      42953,
      1
    ],
    [
      42961,
      1
    ],
    [
      42967,
      1
    ],
    [
      42979,
      1
    ],
    [
      42989,
      1
    ],
    [
      43003,
      1
    ],
    [
      43013,
      1
    ],
    [
      43019,
      1
    ],
    [
      43037,
      1
    ],
    [
      43049,
      1
    ],
    [
      43051,
      1
    ],
    [
      43063,
      1
    ],
    [
      43067,
      1
    ],
    [
      43093,
      1
    ],
    [
      43103,
      1
    ],
    [
      43117,
      1
    ],
    [
      43133,
      1
    ],
    [
      43151,
      1
    ],
    [
      43159,
      1
    ],
    [
      43177,
      1
    ],
    [
      43189,
      1
    ],
    [
      43201,
      1
    ],
    [
      43207,
      1
    ],
    [
      43223,
      1
    ],
    [
      43237,
      1
    ],
    [
      43261,
      1
    ],
    [
      43271,
      1
    ],
    [
      43283,
      1
    ],
    [
      43291,
      1
    ],
    [
      43313,
      1
    ],
    [
      43319,
      1
    ],
    [
      43321,
      1
    ],
    [
      43331,
      1
    ],
    [
      43391,
      1
    ],
    [
      43397,
      1
    ],
    [
      43399,
      1
    ],
    [
      43403,
      1
    ],
    [
      43411,
      1
    ],
    [
      43427,
      1
    ],
    [
      43441,
      1
    ],
    [
      43451,
      1
    ],
    [
      43457,
      1
    ],
    [
      43481,
      1
    ],
    [
      43487,
      1
    ],
    [
      43499,
      1
    ],
    [
      43517,
      1
    ],
    [
      43541,
      1
    ],
    [
      43543,
      1
    ],
    [
      43573,
      1
    ],
    [
      43577,
      1
    ],
    [
      43579,
      1
    ],
    [
      43591,
      1
    ],
    [
      43597,
      1
    ],
    [
      43607,
      1
    ],
    [
      43609,
      1
    ],
    [
      43613,
      1
    ],
    [
      43627,
      1
    ],
    [
      43633,
      1
    ],
    [
      43649,
      1
    ],
    [
      43651,
      1
    ],
    [
      43661,
      1
    ],
    [
      43669,
      1
    ],
    [
      43691,
      1
    ],
    [
      43711,
      1
    ],
    [
      43717,
      1
    ],
    [
      43721,
      1
    ],
    [
      43753,
      1
    ],
    [
      43759,
      1
    ],
    [
      43777,
      1
    ],
    [
      43781,
      1
    ],
    [
      43783,
      1
    ],
    [
      43787,
      1
    ],
    [
      43789,
      1
    ],
    [
      43793,
      1
    ],
    [
      43801,
      1
    ],
    [
      43853,
      1
    ],
    [
      43867,
      1
    ],
    [
      43889,
      1
    ],
    [
      43891,
      1
    ],
    [
      43913,
      1
    ],
    [
      43933,
      1
    ],
    [
      43943,
      1
    ],
    [
      43951,
      1
    ],
    [
      43961,
      1
    ],
    [
      43963,
      1
    ],
    [
      43969,
      1
    ],
    [
      43973,
      1
    ],
    [
      43987,
      1
    ],
    [
      43991,
      1
    ],
    [
      43997,
      1
    ],
    [
      44017,
      1
    ],
    [
      44021,
      1
    ],
    [
      44027,
      1
    ],
    [
      44029,
      1
    ],
    [
      44041,
      1
    ],
    [
      44053,
      1
    ],
    [
      44059,
      1
    ],
    [
      44071,
      1
    ],
    [
      44087,
      1
    ],
    [
      44089,
      1
    ],
    [
      44101,
      1
    ],
    [
      44111,
      1
    ],
    [
      44119,
      1
    ],
    [
      44123,
      1
    ],
    [
      44129,
      1
    ],
    [
      44131,
      1
    ],
    [
      44159,
      1
    ],
    [
      44171,
      1
    ],
    [
      44179,
      1
    ],
    [
      44189,
      1
    ],
    [
      44201,
      1
    ],
    [
      44203,
      1
    ],
    [
      44207,
      1
    ],
    [
      44221,
      1
    ],
    [
      44249,
      1
    ],
    [
      44257,
      1
    ],
    [
      44263,
      1
    ],
    [
      44267,
      1
    ],
    [
      44269,
      1
    ],
    [
      44273,
      1
    ],
    [
      44279,
      1
    ],
    [
      44281,
      1
    ],
    [
      44293,
      1
    ],
    [
      44351,
      1
    ],
    [
      44357,
      1
    ],
    [
      44371,
      1
    ],
    [
      44381,
      1
    ],
    [
      44383,
      1
    ],
    [
      44389,
      1
    ],
    [
      44417,
      1
    ],
    [
      44449,
      1
    ],
    [
      44453,
      1
    ],
    [
      44483,
      1
    ],
    [
      44491,
      1
    ],
    [
      44497,
      1
    ],
    [
      44501,
      1
    ],
    [
      44507,
      1
    ],
    [
      44519,
      1
    ],
    [
      44531,
      1
    ],
    [
      44533,
      1
    ],
    [
      44537,
      1
    ],
    [
      44543,
      1
    ],
    [
      44549,
      1
    ],
    [
      44563,
      1
    ],
    [
      44579,
      1
    ],
    [
      44587,
      1
    ],
    [
      44617,
      1
    ],
    [
      44621,
      1
    ],
    [
      44623,
      1
    ],
    [
      44633,
      1
    ],
    [
      44641,
      1
    ],
    [
      44647,
      1
    ],
    [
      44651,
      1
    ],
    [
      44657,
      1
    ],
    [
      44683,
      1
    ],
    [
      44687,
      1
    ],
    [
      44699,
      1
    ],
    [
      44701,
      1
    ],
    [
      44711,
      1
    ],
    [
      44729,
      1
    ],
    [
      44741,
      1
    ],
    [
      44753,
      1
    ],
    [
      44771,
      1
    ],
    [
      44773,
      1
    ],
    [
      44777,
      1
    ],
    [
      44789,
      1
    ],
    [
      44797,
      1
    ],
    [
      44809,
      1
    ],
    [
      44819,
      1
    ],
    [
      44839,
      1
    ],
    [
      44843,
      1
    ],
    [
      44851,
      1
    ],
    [
      44867,
      1
    ],
    [
      44879,
      1
    ],
    [
      44887,
      1
    ],
    [
      44893,
      1
    ],
    [
      44909,
      1
    ],
    [
      44917,
      1
    ],
    [
      44927,
      1
    ],
    [
      44939,
      1
    ],
    [
      44953,
      1
    ],
    [
      44959,
      1
    ],
    [
      44963,
      1
    ],
    [
      44971,
      1
    ],
    [
      44983,
      1
    ],
    [
      44987,
      1
    ],
    [
      45007,
      1
    ],
    [
      45013,
      1
    ],
    [
      45053,
      1
    ],
    [
      45061,
      1
    ],
    [
      45077,
      1
    ],
    [
      45083,
      1
    ],
    [
      45119,
      1
    ],
    [
      45121,
      1
    ],
    [
      45127,
      1
    ],
    [
      45131,
      1
    ],
    [
      45137,
      1
    ],
    [
      45139,
      1
    ],
    [
      45161,
      1
    ],
    [
      45179,
      1
    ],
    [
      45181,
      1
    ],
    [
      45191,
      1
    ],
    [
      45197,
      1
    ],
    [
      45233,
      1
    ],
    [
      45247,
      1
    ],
    [
      45259,
      1
    ],
    [
      45263,
      1
    ],
    [
      45281,
      1
    ],
    [
      45289,
      1
    ],
    [
      45293,
      1
    ],
    [
      45307,
      1
    ],
    [
      45317,
      1
    ],
    [
      45319,
      1
    ],
    [
      45329,
      1
    ],
    [
      45337,
      1
    ],
    [
      45341,
      1
    ],
    [
      45343,
      1
    ],
    [
      45361,
      1
    ],
    [
      45377,
      1
    ],
    [
      45389,
      1
    ],
    [
      45403,
      1
    ],
    [
      45413,
      1
    ],
    [
      45427,
      1
    ],
    [
      45433,
      1
    ],
    [
      45439,
      1
    ],
    [
      45481,
      1
    ],
    [
      45491,
      1
    ],
    [
      45497,
      1
    ],
    [
      45503,
      1
    ],
    [
      45523,
      1
    ],
    [
      45533,
      1
    ],
    [
      45541,
      1
    ],
    [
      45553,
      1
    ],
    [
      45557,
      1
    ],
    [
      45569,
      1
    ],
    [
      45587,
      1
    ],
    [
      45589,
      1
    ],
    [
      45599,
      1
    ],
    [
      45613,
      1
    ],
    [
      45631,
      1
    ],
    [
      45641,
      1
    ],
    [
      45659,
      1
    ],
    [
      45667,
      1
    ],
    [
      45673,
      1
    ],
    [
      45677,
      1
    ],
    [
      45691,
      1
    ],
    [
      45697,
      1
    ],
    [
      45707,
      1
    ],
    [
      45737,
      1
    ],
    [
      45751,
      1
    ],
    [
      45757,
      1
    ],
    [
      45763,
      1
    ],
    [
      45767,
      1
    ],
    [
      45779,
      1
    ],
    [
      45817,
      1
    ],
    [
      45821,
      1
    ],
    [
      45823,
      1
    ],
    [
      45827,
      1
    ],
    [
      45833,
      1
    ],
    [
      45841,
      1
    ],
    [
      45853,
      1
    ],
    [
      45863,
      1
    ],
    [
      45869,
      1
    ],
    [
      45887,
      1
    ],
    [
      45893,
      1
    ],
    [
      45943,
      1
    ],
    [
      45949,
      1
    ],
    [
      45953,
      1
    ],
    [
      45959,
      1
    ],
    [
      45971,
      1
    ],
    [
      45979,
      1
    ],
    [
      45989,
      1
    ],
    [
      46021,
      1
    ],
    [
      46027,
      1
    ],
    [
      46049,
      1
    ],
    [
      46051,
      1
    ],
    [
      46061,
      1
    ],
    [
      46073,
      1
    ],
    [
      46091,
      1
    ],
    [
      46093,
      1
    ],
    [
      46099,
      1
    ],
    [
      46103,
      1
    ],
    [
      46133,
      1
    ],
    [
      46141,
      1
    ],
    [
      46147,
      1
    ],
    [
      46153,
      1
    ],
    [
      46171,
      1
    ],
    [
      46181,
      1
    ],
    [
      46183,
      1
    ],
    [
      46187,
      1
    ],
    [
      46199,
      1
    ],
    [
      46219,
      1
    ],
    [
      46229,
      1
    ],
    [
      46237,
      1
    ],
    [
      46261,
      1
    ],
    [
      46271,
      1
    ],
    [
      46273,
      1
    ],
    [
      46279,
      1
    ],
    [
      46301,
      1
    ],
    [
      46307,
      1
    ],
    [
      46309,
      1
    ],
    [
      46327,
      1
    ],
    [
      46337,
      1
    ],
    [
      46349,
      1
    ],
    [
      46351,
      1
    ],
    [
      46381,
      1
    ],
    [
      46399,
      1
    ],
    [
      46411,
      1
    ],
    [
      46439,
      1
    ],
    [
      46441,
      1
    ],
    [
      46447,
      1
    ],
    [
      46451,
      1
    ],
    [
      46457,
      1
    ],
    [
      46471,
      1
    ],
    [
      46477,
      1
    ],
    [
      46489,
      1
    ],
    [
      46499,
      1
    ],
    [
      46507,
      1
    ],
    [
      46511,
      1
    ],
    [
      46523,
      1
    ],
    [
      46549,
      1
    ],
    [
      46559,
      1
    ],
    [
      46567,
      1
    ],
    [
      46573,
      1
    ],
    [
      46589,
      1
    ],
    [
      46591,
      1
    ],
    [
      46601,
      1
    ],
    [
      46619,
      1
    ],
    [
      46633,
      1
    ],
    [
      46639,
      1
    ],
    [
      46643,
      1
    ],
    [
      46649,
      1
    ],
    [
      46663,
      1
    ],
    [
      46679,
      1
    ],
    [
      46681,
      1
    ],
    [
      46687,
      1
    ],
    [
      46691,
      1
    ],
    [
      46703,
      1
    ],
    [
      46723,
      1
    ],
    [
      46727,
      1
    ],
    [
      46747,
      1
    ],
    [
      46751,
      1
    ],
    [
      46757,
      1
    ],
    [
      46769,
      1
    ],
    [
      46771,
      1
    ],
    [
      46807,
      1
    ],
    [
      46811,
      1
    ],
    [
      46817,
      1
    ],
    [
      46819,
      1
    ],
    [
      46829,
      1
    ],
    [
      46831,
      1
    ],
    [
      46853,
      1
    ],
    [
      46861,
      1
    ],
    [
      46867,
      1
    ],
    [
      46877,
      1
    ],
    [
      46889,
      1
    ],
    [
      46901,
      1
    ],
    [
      46919,
      1
    ],
    [
      46933,
      1
    ],
    [
      46957,
      1
    ],
    [
      46993,
      1
    ],
    [
      46997,
      1
    ],
    [
      47017,
      1
    ],
    [
      47041,
      1
    ],
    [
      47051,
      1
    ],
    [
      47057,
      1
    ],
    [
      47059,
      1
    ],
    [
      47087,
      1
    ],
    [
      47093,
      1
    ],
    [
      47111,
      1
    ],
    [
      47119,
      1
    ],
    [
      47123,
      1
    ],
    [
      47129,
      1
    ],
    [
      47137,
      1
    ],
    [
      47143,
      1
    ],
    [
      47147,
      1
    ],
    [
      47149,
      1
    ],
    [
      47161,
      1
    ],
    [
      47189,
      1
    ],
    [
      47207,
      1
    ],
    [
      47221,
      1
    ],
    [
      47237,
      1
    ],
    [
      47251,
      1
    ],
    [
      47269,
      1
    ],
    [
      47279,
      1
    ],
    [
      47287,
      1
    ],
    [
      47293,
      1
    ],
    [
      47297,
      1
    ],
    [
      47303,
      1
    ],
    [
      47309,
      1
    ],
    [
      47317,
      1
    ],
    [
      47339,
      1
    ],
    [
      47351,
      1
    ],
    [
      47353,
      1
    ],
    [
      47363,
      1
    ],
    [
      47381,
      1
    ],
    [
      47387,
      1
    ],
    [
      47389,
      1
    ],
    [
      47407,
      1
    ],
    [
      47417,
      1
    ],
    [
      47419,
      1
    ],
    [
      47431,
      1
    ],
    [
      47441,
      1
    ],
    [
      47459,
      1
    ],
    [
      47491,
      1
    ],
    [
      47497,
      1
    ],
    [
      47501,
      1
    ],
    [
      47507,
      1
    ],
    [
      47513,
      1
    ],
    [
      47521,
      1
    ],
    [
      47527,
      1
    ],
    [
      47533,
      1
    ],
    [
      47543,
      1
    ],
    [
      47563,
      1
    ],
    [
      47569,
      1
    ],
    [
      47581,
      1
    ],
    [
      47591,
      1
    ],
    [
      47599,
      1
    ],
    [
      47609,
      1
    ],
    [
      47623,
      1
    ],
    [
      47629,
      1
    ],
    [
      47639,
      1
    ],
    [
      47653,
      1
    ],
    [
      47657,
      1
    ],
    [
      47659,
      1
    ],
    [
      47681,
      1
    ],
    [
      47699,
      1
    ],
    [
      47701,
      1
    ],
    [
      47711,
      1
    ],
    [
      47713,
      1
    ],
    [
      47717,
      1
    ],
    [
      47737,
      1
    ],
    [
      47741,
      1
    ],
    [
      47743,
      1
    ],
    [
      47777,
      1
    ],
    [
      47779,
      1
    ],
    [
      47791,
      1
    ],
    [
      47797,
      1
    ],
    [
      47807,
      1
    ],
    [
      47809,
      1
    ],
    [
      47819,
      1
    ],
    [
      47837,
      1
    ],
    [
      47843,
      1
    ],
    [
      47857,
      1
    ],
    [
      47869,
      1
    ],
    [
      47881,
      1
    ],
    [
      47903,
      1
    ],
    [
      47911,
      1
    ],
    [
      47917,
      1
    ],
    [
      47933,
      1
    ],
    [
      47939,
      1
    ],
    [
      47947,
      1
    ],
    [
      47951,
      1
    ],
    [
      47963,
      1
    ],
    [
      47969,
      1
    ],
    [
      47977,
      1
    ],
    [
      47981,
      1
    ],
    [
      48017,
      1
    ],
    [
      48023,
      1
    ],
    [
      48029,
      1
    ],
    [
      48049,
      1
    ],
    [
      48073,
      1
    ],
    [
      48079,
      1
    ],
    [
      48091,
      1
    ],
    [
      48109,
      1
    ],
    [
      48119,
      1
    ],
    [
      48121,
      1
    ],
    [
      48131,
      1
    ],
    [
      48157,
      1
    ],
    [
      48163,
      1
    ],
    [
      48179,
      1
    ],
    [
      48187,
      1
    ],
    [
      48193,
      1
    ],
    [
      48197,
      1
    ],
    [
      48221,
      1
    ],
    [
      48239,
      1
    ],
    [
      48247,
      1
    ],
    [
      48259,
      1
    ],
    [
      48271,
      1
    ],
    [
      48281,
      1
    ],
    [
      48299,
      1
    ],
    [
      48311,
      1
    ],
    [
      48313,
      1
    ],
    [
      48337,
      1
    ],
    [
      48341,
      1
    ],
    [
      48353,
      1
    ],
    [
      48371,
      1
    ],
    [
      48383,
      1
    ],
    [
      48397,
      1
    ],
    [
      48407,
      1
    ],
    [
      48409,
      1
    ],
    [
      48413,
      1
    ],
    [
      48437,
      1
    ],
    [
      48449,
      1
    ],
    [
      48463,
      1
    ],
    [
      48473,
      1
    ],
    [
      48479,
      1
    ],
    [
      48481,
      1
    ],
    [
      48487,
      1
    ],
    [
      48491,
      1
    ],
    [
      48497,
      1
    ],
    [
      48523,
      1
    ],
    [
      48527,
      1
    ],
    [
      48533,
      1
    ],
    [
      48539,
      1
    ],
    [
      48541,
      1
    ],
    [
      48563,
      1
    ],
    [
      48571,
      1
    ],
    [
      48589,
      1
    ],
    [
      48593,
      1
    ],
    [
      48611,
      1
    ],
    [
      48619,
      1
    ],
    [
      48623,
      1
    ],
    [
      48647,
      1
    ],
    [
      48649,
      1
    ],
    [
      48661,
      1
    ],
    [
      48673,
      1
    ],
    [
      48677,
      1
    ],
    [
      48679,
      1
    ],
    [
      48731,
      1
    ],
    [
      48733,
      1
    ],
    [
      48751,
      1
    ],
    [
      48757,
      1
    ],
    [
      48761,
      1
    ],
    [
      48767,
      1
    ],
    [
      48779,
      1
    ],
    [
      48781,
      1
    ],
    [
      48787,
      1
    ],
    [
      48799,
      1
    ],
    [
      48809,
      1
    ],
    [
      48817,
      1
    ],
    [
      48821,
      1
    ],
    [
      48823,
      1
    ],
    [
      48847,
      1
    ],
    [
      48857,
      1
    ],
    [
      48859,
      1
    ],
    [
      48869,
      1
    ],
    [
      48871,
      1
    ],
    [
      48883,
      1
    ],
    [
      48889,
      1
    ],
    [
      48907,
      1
    ],
    [
      48947,
      1
    ],
    [
      48953,
      1
    ],
    [
      48973,
      1
    ],
    [
      48989,
      1
    ],
    [
      48991,
      1
    ],
    [
      49003,
      1
    ],
    [
      49009,
      1
    ],
    [
      49019,
      1
    ],
    [
      49031,
      1
    ],
    [
      49033,
      1
    ],
    [
      49037,
      1
    ],
    [
      49043,
      1
    ],
    [
      49057,
      1
    ],
    [
      49069,
      1
    ],
    [
      49081,
      1
    ],
    [
      49103,
      1
    ],
    [
      49109,
      1
    ],
    [
      49117,
      1
    ],
    [
      49121,
      1
    ],
    [
      49123,
      1
    ],
    [
      49139,
      1
    ],
    [
      49157,
      1
    ],
    [
      49169,
      1
    ],
    [
      49171,
      1
    ],
    [
      49177,
      1
    ],
    [
      49193,
      1
    ],
    [
      49199,
      1
    ],
    [
      49201,
      1
    ],
    [
      49207,
      1
    ],
    [
      49211,
      1
    ],
    [
      49223,
      1
    ],
    [
      49253,
      1
    ],
    [
      49261,
      1
    ],
    [
      49277,
      1
    ],
    [
      49279,
      1
    ],
    [
      49297,
      1
    ],
    [
      49307,
      1
    ],
    [
      49331,
      1
    ],
    [
      49333,
      1
    ],
    [
      49339,
      1
    ],
    [
      49363,
      1
    ],
    [
      49367,
      1
    ],
    [
      49369,
      1
    ],
    [
      49391,
      1
    ],
    [
      49393,
      1
    ],
    [
      49409,
      1
    ],
    [
      49411,
      1
    ],
    [
      49417,
      1
    ],
    [
      49429,
      1
    ],
    [
      49433,
      1
    ],
    [
      49451,
      1
    ],
    [
      49459,
      1
    ],
    [
      49463,
      1
    ],
    [
      49477,
      1
    ],
    [
      49481,
      1
    ],
    [
      49499,
      1
    ],
    [
      49523,
      1
    ],
    [
      49529,
      1
    ],
    [
      49531,
      1
    ],
    [
      49537,
      1
    ],
    [
      49547,
      1
    ],
    [
      49549,
      1
    ],
    [
      49559,
      1
    ],
    [
      49597,
      1
    ],
    [
      49603,
      1
    ],
    [
      49613,
      1
    ],
    [
      49627,
      1
    ],
    [
      49633,
      1
    ],
    [
      49639,
      1
    ],
    [
      49663,
      1
    ],
    [
      49667,
      1
    ],
    [
      49669,
      1
    ],
    [
      49681,
      1
    ],
    [
      49697,
      1
    ],
    [
      49711,
      1
    ],
    [
      49727,
      1
    ],
    [
      49739,
      1
    ],
    [
      49741,
      1
    ],
    [
      49747,
      1
    ],
    [
      49757,
      1
    ],
    [
      49783,
      1
    ],
    [
      49787,
      1
    ],
    [
      49789,
      1
    ],
    [
      49801,
      1
    ],
    [
      49807,
      1
    ],
    [
      49811,
      1
    ],
    [
      49823,
      1
    ],
    [
      49831,
      1
    ],
    [
      49843,
      1
    ],
    [
      49853,
      1
    ],
    [
      49871,
      1
    ],
    [
      49877,
      1
    ],
    [
      49891,
      1
    ],
    [
      49919,
      1
    ],
    [
      49921,
      1
    ],
    [
      49927,
      1
    ],
    [
      49937,
      1
    ],
    [
      49939,
      1
    ],
    [
      49943,
      1
    ],
    [
      49957,
      1
    ],
    [
      49991,
      1
    ],
    [
      49993,
      1
    ],
    [
      49999,
      1
    ],
    [
      60013,
      1
    ],
    [
      60017,
      1
    ],
    [
      60029,
      1
    ],
    [
      60037,
      1
    ],
    [
      60041,
      1
    ],
    [
      60077,
      1
    ],
    [
      60083,
      1
    ],
    [
      60089,
      1
    ],
    [
      60091,
      1
    ],
    [
      60101,
      1
    ],
    [
      60103,
      1
    ],
    [
      60107,
      1
    ],
    [
      60127,
      1
    ],
    [
      60133,
      1
    ],
    [
      60139,
      1
    ],
    [
      60149,
      1
    ],
    [
      60161,
      1
    ],
    [
      60167,
      1
    ],
    [
      60169,
      1
    ],
    [
      60209,
      1
    ],
    [
      60217,
      1
    ],
    [
      60223,
      1
    ],
    [
      60251,
      1
    ],
    [
      60257,
      1
    ],
    [
      60259,
      1
    ],
    [
      60271,
      1
    ],
    [
      60289,
      1
    ],
    [
      60293,
      1
    ],
    [
      60317,
      1
    ],
    [
      60331,
      1
    ],
    [
      60337,
      1
    ],
    [
      60343,
      1
    ],
    [
      60353,
      1
    ],
    [
      60373,
      1
    ],
    [
      60383,
      1
    ],
    [
      60397,
      1
    ],
    [
      60413,
      1
    ],
    [
      60427,
      1
    ],
    [
      60443,
      1
    ],
    [
      60449,
      1
    ],
    [
      60457,
      1
    ],
    [
      60493,
      1
    ],
    [
      60497,
      1
    ],
    [
      60509,
      1
    ],
    [
      60521,
      1
    ],
    [
      60527,
      1
    ],
    [
      60539,
      1
    ],
    [
      60589,
      1
    ],
    [
      60601,
      1
    ],
    [
      60607,
      1
    ],
    [
      60611,
      1
    ],
    [
      60617,
      1
    ],
    [
      60623,
      1
    ],
    [
      60631,
      1
    ],
    [
      60637,
      1
    ],
    [
      60647,
      1
    ],
    [
      60649,
      1
    ],
    [
      60659,
      1
    ],
    [
      60661,
      1
    ],
    [
      60679,
      1
    ],
    [
      60689,
      1
    ],
    [
      60703,
      1
    ],
    [
      60719,
      1
    ],
    [
      60727,
      1
    ],
    [
      60733,
      1
    ],
    [
      60737,
      1
    ],
    [
      60757,
      1
    ],
    [
      60761,
      1
    ],
    [
      60763,
      1
    ],
    [
      60773,
      1
    ],
    [
      60779,
      1
    ],
    [
      60793,
      1
    ],
    [
      60811,
      1
    ],
    [
      60821,
      1
    ],
    [
      60859,
      1
    ],
    [
      60869,
      1
    ],
    [
      60887,
      1
    ],
    [
      60889,
      1
    ],
    [
      60899,
      1
    ],
    [
      60901,
      1
    ],
    [
      60913,
      1
    ],
    [
      60917,
      1
    ],
    [
      60919,
      1
    ],
    [
      60923,
      1
    ],
    [
      60937,
      1
    ],
    [
      60943,
      1
    ],
    [
      60953,
      1
    ],
    [
      60961,
      1
    ],
    [
      61001,
      1
    ],
    [
      61007,
      1
    ],
    [
      61027,
      1
    ],
    [
      61031,
      1
    ],
    [
      61043,
      1
    ],
    [
      61051,
      1
    ],
    [
      61057,
      1
    ],
    [
      61091,
      1
    ],
    [
      61099,
      1
    ],
    [
      61121,
      1
    ],
    [
      61129,
      1
    ],
    [
      61141,
      1
    ],
    [
      61151,
      1
    ],
    [
      61153,
      1
    ],
    [
      61169,
      1
    ],
    [
      61211,
      1
    ],
    [
      61223,
      1
    ],
    [
      61231,
      1
    ],
    [
      61253,
      1
    ],
    [
      61261,
      1
    ],
    [
      61283,
      1
    ],
    [
      61291,
      1
    ],
    [
      61297,
      1
    ],
    [
      61331,
      1
    ],
    [
      61333,
      1
    ],
    [
      61339,
      1
    ],
    [
      61343,
      1
    ],
    [
      61357,
      1
    ],
    [
      61363,
      1
    ],
    [
      61379,
      1
    ],
    [
      61381,
      1
    ],
    [
      61403,
      1
    ],
    [
      61409,
      1
    ],
    [
      61417,
      1
    ],
    [
      61441,
      1
    ],
    [
      61463,
      1
    ],
    [
      61469,
      1
    ],
    [
      61471,
      1
    ],
    [
      61483,
      1
    ],
    [
      61487,
      1
    ],
    [
      61493,
      1
    ],
    [
      61507,
      1
    ],
    [
      61511,
      1
    ],
    [
      61519,
      1
    ],
    [
      61543,
      1
    ],
    [
      61547,
      1
    ],
    [
      61553,
      1
    ],
    [
      61559,
      1
    ],
    [
      61561,
      1
    ],
    [
      61583,
      1
    ],
    [
      61603,
      1
    ],
    [
      61609,
      1
    ],
    [
      61613,
      1
    ],
    [
      61627,
      1
    ],
    [
      61631,
      1
    ],
    [
      61637,
      1
    ],
    [
      61643,
      1
    ],
    [
      61651,
      1
    ],
    [
      61657,
      1
    ],
    [
      61667,
      1
    ],
    [
      61673,
      1
    ],
    [
      61681,
      1
    ],
    [
      61687,
      1
    ],
    [
      61703,
      1
    ],
    [
      61717,
      1
    ],
    [
      61723,
      1
    ],
    [
      61729,
      1
    ],
    [
      61751,
      1
    ],
    [
      61757,
      1
    ],
    [
      61781,
      1
    ],
    [
      61813,
      1
    ],
    [
      61819,
      1
    ],
    [
      61837,
      1
    ],
    [
      61843,
      1
    ],
    [
      61861,
      1
    ],
    [
      61871,
      1
    ],
    [
      61879,
      1
    ],
    [
      61909,
      1
    ],
    [
      61927,
      1
    ],
    [
      61933,
      1
    ],
    [
      61949,
      1
    ],
    [
      61961,
      1
    ],
    [
      61967,
      1
    ],
    [
      61979,
      1
    ],
    [
      61981,
      1
    ],
    [
      61987,
      1
    ],
    [
      61991,
      1
    ],
    [
      62003,
      1
    ],
    [
      62011,
      1
    ],
    [
      62017,
      1
    ],
    [
      62039,
      1
    ],
    [
      62047,
      1
    ],
    [
      62053,
      1
    ],
    [
      62057,
      1
    ],
    [
      62071,
      1
    ],
    [
      62081,
      1
    ],
    [
      62099,
      1
    ],
    [
      62119,
      1
    ],
    [
      62129,
      1
    ],
    [
      62131,
      1
    ],
    [
      62137,
      1
    ],
    [
      62141,
      1
    ],
    [
      62143,
      1
    ],
    [
      62171,
      1
    ],
    [
      62189,
      1
    ],
    [
      62191,
      1
    ],
    [
      62201,
      1
    ],
    [
      62207,
      1
    ],
    [
      62213,
      1
    ],
    [
      62219,
      1
    ],
    [
      62233,
      1
    ],
    [
      62273,
      1
    ],
    [
      62297,
      1
    ],
    [
      62299,
      1
    ],
    [
      62303,
      1
    ],
    [
      62311,
      1
    ],
    [
      62323,
      1
    ],
    [
      62327,
      1
    ],
    [
      62347,
      1
    ],
    [
      62351,
      1
    ],
    [
      62383,
      1
    ],
    [
      62401,
      1
    ],
    [
      62417,
      1
    ],
    [
      62423,
      1
    ],
    [
      62459,
      1
    ],
    [
      62467,
      1
    ],
    [
      62473,
      1
    ],
    [
      62477,
      1
    ],
    [
      62483,
      1
    ],
    [
      62497,
      1
    ],
    [
      62501,
      1
    ],
    [
      62507,
      1
    ],
    [
      62533,
      1
    ],
    [
      62539,
      1
    ],
    [
      62549,
      1
    ],
    [
      62563,
      1
    ],
    [
      62581,
      1
    ],
    [
      62591,
      1
    ],
    [
      62597,
      1
    ],
    [
      62603,
      1
    ],
    [
      62617,
      1
    ],
    [
      62627,
      1
    ],
    [
      62633,
      1
    ],
    [
      62639,
      1
    ],
    [
      62653,
      1
    ],
    [
      62659,
      1
    ],
    [
      62683,
      1
    ],
    [
      62687,
      1
    ],
    [
      62701,
      1
    ],
    [
      62723,
      1
    ],
    [
      62731,
      1
    ],
    [
      62743,
      1
    ],
    [
      62753,
      1
    ],
    [
      62761,
      1
    ],
    [
      62773,
      1
    ],
    [
      62791,
      1
    ],
    [
      62801,
      1
    ],
    [
      62819,
      1
    ],
    [
      62827,
      1
    ],
    [
      62851,
      1
    ],
    [
      62861,
      1
    ],
    [
      62869,
      1
    ],
    [
      62873,
      1
    ],
    [
      62897,
      1
    ],
    [
      62903,
      1
    ],
    [
      62921,
      1
    ],
    [
      62927,
      1
    ],
    [
      62929,
      1
    ],
    [
      62939,
      1
    ],
    [
      62969,
      1
    ],
    [
      62971,
      1
    ],
    [
      62981,
      1
    ],
    [
      62983,
      1
    ],
    [
      62987,
      1
    ],
    [
      62989,
      1
    ],
    [
      63029,
      1
    ],
    [
      63031,
      1
    ],
    [
      63059,
      1
    ],
    [
      63067,
      1
    ],
    [
      63073,
      1
    ],
    [
      63079,
      1
    ],
    [
      63097,
      1
    ],
    [
      63103,
      1
    ],
    [
      63113,
      1
    ],
    [
      63127,
      1
    ],
    [
      63131,
      1
    ],
    [
      63149,
      1
    ],
    [
      63179,
      1
    ],
    [
      63197,
      1
    ],
    [
      63199,
      1
    ],
    [
      63211,
      1
    ],
    [
      63241,
      1
    ],
    [
      63247,
      1
    ],
    [
      63277,
      1
    ],
    [
      63281,
      1
    ],
    [
      63299,
      1
    ],
    [
      63311,
      1
    ],
    [
      63313,
      1
    ],
    [
      63317,
      1
    ],
    [
      63331,
      1
    ],
    [
      63337,
      1
    ],
    [
      63347,
      1
    ],
    [
      63353,
      1
    ],
    [
      63361,
      1
    ],
    [
      63367,
      1
    ],
    [
      63377,
      1
    ],
    [
      63389,
      1
    ],
    [
      63391,
      1
    ],
    [
      63397,
      1
    ],
    [
      63409,
      1
    ],
    [
      63419,
      1
    ],
    [
      63421,
      1
    ],
    [
      63439,
      1
    ],
    [
      63443,
      1
    ],
    [
      63463,
      1
    ],
    [
      63467,
      1
    ],
    [
      63473,
      1
    ],
    [
      63487,
      1
    ],
    [
      63493,
      1
    ],
    [
      63499,
      1
    ],
    [
      63521,
      1
    ],
    [
      63527,
      1
    ],
    [
      63533,
      1
    ],
    [
      63541,
      1
    ],
    [
      63559,
      1
    ],
    [
      63577,
      1
    ],
    [
      63587,
      1
    ],
    [
      63589,
      1
    ],
    [
      63599,
      1
    ],
    [
      63601,
      1
    ],
    [
      63607,
      1
    ],
    [
      63611,
      1
    ],
    [
      63617,
      1
    ],
    [
      63629,
      1
    ],
    [
      63647,
      1
    ],
    [
      63649,
      1
    ],
    [
      63659,
      1
    ],
    [
      63667,
      1
    ],
    [
      63671,
      1
    ],
    [
      63689,
      1
    ],
    [
      63691,
      1
    ],
    [
      63697,
      1
    ],
    [
      63703,
      1
    ],
    [
      63709,
      1
    ],
    [
      63719,
      1
    ],
    [
      63727,
      1
    ],
    [
      63737,
      1
    ],
    [
      63743,
      1
    ],
    [
      63761,
      1
    ],
    [
      63773,
      1
    ],
    [
      63781,
      1
    ],
    [
      63793,
      1
    ],
    [
      63799,
      1
    ],
    [
      63803,
      1
    ],
    [
      63809,
      1
    ],
    [
      63823,
      1
    ],
    [
      63839,
      1
    ],
    [
      63841,
      1
    ],
    [
      63853,
      1
    ],
    [
      63857,
      1
    ],
    [
      63863,
      1
    ],
    [
      63901,
      1
    ],
    [
      63907,
      1
    ],
    [
      63913,
      1
    ],
    [
      63929,
      1
    ],
    [
      63949,
      1
    ],
    [
      63977,
      1
    ],
    [
      63997,
      1
    ],
    [
      64007,
      1
    ],
    [
      64013,
      1
    ],
    [
      64019,
      1
    ],
    [
      64033,
      1
    ],
    [
      64037,
      1
    ],
    [
      64063,
      1
    ],
    [
      64067,
      1
    ],
    [
      64081,
      1
    ],
    [
      64091,
      1
    ],
    [
      64109,
      1
    ],
    [
      64123,
      1
    ],
    [
      64151,
      1
    ],
    [
      64153,
      1
    ],
    [
      64157,
      1
    ],
    [
      64171,
      1
    ],
    [
      64187,
      1
    ],
    [
      64189,
      1
    ],
    [
      64217,
      1
    ],
    [
      64223,
      1
    ],
    [
      64231,
      1
    ],
    [
      64237,
      1
    ],
    [
      64271,
      1
    ],
    [
      64279,
      1
    ],
    [
      64283,
      1
    ],
    [
      64301,
      1
    ],
    [
      64303,
      1
    ],
    [
      64319,
      1
    ],
    [
      64327,
      1
    ],
    [
      64333,
      1
    ],
    [
      64373,
      1
    ],
    [
      64381,
      1
    ],
    [
      64399,
      1
    ],
    [
      64403,
      1
    ],
    [
      64433,
      1
    ],
    [
      64439,
      1
    ],
    [
      64451,
      1
    ],
    [
      64453,
      1
    ],
    [
      64483,
      1
    ],
    [
      64489,
      1
    ],
    [
      64499,
      1
    ],
    [
      64513,
      1
    ],
    [
      64553,
      1
    ],
    [
      64567,
      1
    ],
    [
      64577,
      1
    ],
    [
      64579,
      1
    ],
    [
      64591,
      1
    ],
    [
      64601,
      1
    ],
    [
      64609,
      1
    ],
    [
      64613,
      1
    ],
    [
      64621,
      1
    ],
    [
      64627,
      1
    ],
    [
      64633,
      1
    ],
    [
      64661,
      1
    ],
    [
      64663,
      1
    ],
    [
      64667,
      1
    ],
    [
      64679,
      1
    ],
    [
      64693,
      1
    ],
    [
      64709,
      1
    ],
    [
      64717,
      1
    ],
    [
      64747,
      1
    ],
    [
      64763,
      1
    ],
    [
      64781,
      1
    ],
    [
      64783,
      1
    ],
    [
      64793,
      1
    ],
    [
      64811,
      1
    ],
    [
      64817,
      1
    ],
    [
      64849,
      1
    ],
    [
      64853,
      1
    ],
    [
      64871,
      1
    ],
    [
      64877,
      1
    ],
    [
      64879,
      1
    ],
    [
      64891,
      1
    ],
    [
      64901,
      1
    ],
    [
      64919,
      1
    ],
    [
      64921,
      1
    ],
    [
      64927,
      1
    ],
    [
      64937,
      1
    ],
    [
      64951,
      1
    ],
    [
      64969,
      1
    ],
    [
      64997,
      1
    ],
    [
      65003,
      1
    ],
    [
      65011,
      1
    ],
    [
      65027,
      1
    ],
    [
      65029,
      1
    ],
    [
      65033,
      1
    ],
    [
      65053,
      1
    ],
    [
      65063,
      1
    ],
    [
      65071,
      1
    ],
    [
      65089,
      1
    ],
    [
      65099,
      1
    ],
    [
      65101,
      1
    ],
    [
      65111,
      1
    ],
    [
      65119,
      1
    ],
    [
      65123,
      1
    ],
    [
      65129,
      1
    ],
    [
      65141,
      1
    ],
    [
      65147,
      1
    ],
    [
      65167,
      1
    ],
    [
      65171,
      1
    ],
    [
      65173,
      1
    ],
    [
      65179,
      1
    ],
    [
      65183,
      1
    ],
    [
      65203,
      1
    ],
    [
      65213,
      1
    ],
    [
      65239,
      1
    ],
    [
      65257,
      1
    ],
    [
      65267,
      1
    ],
    [
      65269,
      1
    ],
    [
      65287,
      1
    ],
    [
      65293,
      1
    ],
    [
      65309,
      1
    ],
    [
      65323,
      1
    ],
    [
      65327,
      1
    ],
    [
      65353,
      1
    ],
    [
      65357,
      1
    ],
    [
      65371,
      1
    ],
    [
      65381,
      1
    ],
    [
      65393,
      1
    ],
    [
      65407,
      1
    ],
    [
      65413,
      1
    ],
    [
      65419,
      1
    ],
    [
      65423,
      1
    ],
    [
      65437,
      1
    ],
    [
      65447,
      1
    ],
    [
      65449,
      1
    ],
    [
      65479,
      1
    ],
    [
      65497,
      1
    ],
    [
      65519,
      1
    ],
    [
      65521,
      1
    ],
    [
      65537,
      1
    ],
    [
      65539,
      1
    ],
    [
      65543,
      1
    ],
    [
      65551,
      1
    ],
    [
      65557,
      1
    ],
    [
      65563,
      1
    ],
    [
      65579,
      1
    ],
    [
      65581,
      1
    ],
    [
      65587,
      1
    ],
    [
      65599,
      1
    ],
    [
      65609,
      1
    ],
    [
      65617,
      1
    ],
    [
      65629,
      1
    ],
    [
      65633,
      1
    ],
    [
      65647,
      1
    ],
    [
      65651,
      1
    ],
    [
      65657,
      1
    ],
    [
      65677,
      1
    ],
    [
      65687,
      1
    ],
    [
      65699,
      1
    ],
    [
      65701,
      1
    ],
    [
      65707,
      1
    ],
    [
      65713,
      1
    ],
    [
      65717,
      1
    ],
    [
      65719,
      1
    ],
    [
      65729,
      1
    ],
    [
      65731,
      1
    ],
    [
      65761,
      1
    ],
    [
      65777,
      1
    ],
    [
      65789,
      1
    ],
    [
      65809,
      1
    ],
    [
      65827,
      1
    ],
    [
      65831,
      1
    ],
    [
      65837,
      1
    ],
    [
      65839,
      1
    ],
    [
      65843,
      1
    ],
    [
      65851,
      1
    ],
    [
      65867,
      1
    ],
    [
      65881,
      1
    ],
    [
      65899,
      1
    ],
    [
      65921,
      1
    ],
    [
      65927,
      1
    ],
    [
      65929,
      1
    ],
    [
      65951,
      1
    ],
    [
      65957,
      1
    ],
    [
      65963,
      1
    ],
    [
      65981,
      1
    ],
    [
      65983,
      1
    ],
    [
      65993,
      1
    ],
    [
      66029,
      1
    ],
    [
      66037,
      1
    ],
    [
      66041,
      1
    ],
    [
      66047,
      1
    ],
    [
      66067,
      1
    ],
    [
      66071,
      1
    ],
    [
      66083,
      1
    ],
    [
      66089,
      1
    ],
    [
      66103,
      1
    ],
    [
      66107,
      1
    ],
    [
      66109,
      1
    ],
    [
      66137,
      1
    ],
    [
      66161,
      1
    ],
    [
      66169,
      1
    ],
    [
      66173,
      1
    ],
    [
      66179,
      1
    ],
    [
      66191,
      1
    ],
    [
      66221,
      1
    ],
    [
      66239,
      1
    ],
    [
      66271,
      1
    ],
    [
      66293,
      1
    ],
    [
      66301,
      1
    ],
    [
      66337,
      1
    ],
    [
      66343,
      1
    ],
    [
      66347,
      1
    ],
    [
      66359,
      1
    ],
    [
      66361,
      1
    ],
    [
      66373,
      1
    ],
    [
      66377,
      1
    ],
    [
      66383,
      1
    ],
    [
      66403,
      1
    ],
    [
      66413,
      1
    ],
    [
      66431,
      1
    ],
    [
      66449,
      1
    ],
    [
      66457,
      1
    ],
    [
      66463,
      1
    ],
    [
      66467,
      1
    ],
    [
      66491,
      1
    ],
    [
      66499,
      1
    ],
    [
      66509,
      1
    ],
    [
      66523,
      1
    ],
    [
      66529,
      1
    ],
    [
      66533,
      1
    ],
    [
      66541,
      1
    ],
    [
      66553,
      1
    ],
    [
      66569,
      1
    ],
    [
      66571,
      1
    ],
    [
      66587,
      1
    ],
    [
      66593,
      1
    ],
    [
      66601,
      1
    ],
    [
      66617,
      1
    ],
    [
      66629,
      1
    ],
    [
      66643,
      1
    ],
    [
      66653,
      1
    ],
    [
      66683,
      1
    ],
    [
      66697,
      1
    ],
    [
      66701,
      1
    ],
    [
      66713,
      1
    ],
    [
      66721,
      1
    ],
    [
      66733,
      1
    ],
    [
      66739,
      1
    ],
    [
      66749,
      1
    ],
    [
      66751,
      1
    ],
    [
      66763,
      1
    ],
    [
      66791,
      1
    ],
    [
      66797,
      1
    ],
    [
      66809,
      1
    ],
    [
      66821,
      1
    ],
    [
      66841,
      1
    ],
    [
      66851,
      1
    ],
    [
      66853,
      1
    ],
    [
      66863,
      1
    ],
    [
      66877,
      1
    ],
    [
      66883,
      1
    ],
    [
      66889,
      1
    ],
    [
      66919,
      1
    ],
    [
      66923,
      1
    ],
    [
      66931,
      1
    ],
    [
      66943,
      1
    ],
    [
      66947,
      1
    ],
    [
      66949,
      1
    ],
    [
      66959,
      1
    ],
    [
      66973,
      1
    ],
    [
      66977,
      1
    ],
    [
      67003,
      1
    ],
    [
      67021,
      1
    ],
    [
      67033,
      1
    ],
    [
      67043,
      1
    ],
    [
      67049,
      1
    ],
    [
      67057,
      1
    ],
    [
      67061,
      1
    ],
    [
      67073,
      1
    ],
    [
      67079,
      1
    ],
    [
      67103,
      1
    ],
    [
      67121,
      1
    ],
    [
      67129,
      1
    ],
    [
      67139,
      1
    ],
    [
      67141,
      1
    ],
    [
      67153,
      1
    ],
    [
      67157,
      1
    ],
    [
      67169,
      1
    ],
    [
      67181,
      1
    ],
    [
      67187,
      1
    ],
    [
      67189,
      1
    ],
    [
      67211,
      1
    ],
    [
      67213,
      1
    ],
    [
      67217,
      1
    ],
    [
      67219,
      1
    ],
    [
      67231,
      1
    ],
    [
      67247,
      1
    ],
    [
      67261,
      1
    ],
    [
      67271,
      1
    ],
    [
      67273,
      1
    ],
    [
      67289,
      1
    ],
    [
      67307,
      1
    ],
    [
      67339,
      1
    ],
    [
      67343,
      1
    ],
    [
      67349,
      1
    ],
    [
      67369,
      1
    ],
    [
      67391,
      1
    ],
    [
      67399,
      1
    ],
    [
      67409,
      1
    ],
    [
      67411,
      1
    ],
    [
      67421,
      1
    ],
    [
      67427,
      1
    ],
    [
      67429,
      1
    ],
    [
      67433,
      1
    ],
    [
      67447,
      1
    ],
    [
      67453,
      1
    ],
    [
      67477,
      1
    ],
    [
      67481,
      1
    ],
    [
      67489,
      1
    ],
    [
      67493,
      1
    ],
    [
      67499,
      1
    ],
    [
      67511,
      1
    ],
    [
      67523,
      1
    ],
    [
      67531,
      1
    ],
    [
      67537,
      1
    ],
    [
      67547,
      1
    ],
    [
      67559,
      1
    ],
    [
      67567,
      1
    ],
    [
      67577,
      1
    ],
    [
      67579,
      1
    ],
    [
      67589,
      1
    ],
    [
      67601,
      1
    ],
    [
      67607,
      1
    ],
    [
      67619,
      1
    ],
    [
      67631,
      1
    ],
    [
      67651,
      1
    ],
    [
      67679,
      1
    ],
    [
      67699,
      1
    ],
    [
      67709,
      1
    ],
    [
      67723,
      1
    ],
    [
      67733,
      1
    ],
    [
      67741,
      1
    ],
    [
      67751,
      1
    ],
    [
      67757,
      1
    ],
    [
      67759,
      1
    ],
    [
      67763,
      1
    ],
    [
      67777,
      1
    ],
    [
      67783,
      1
    ],
    [
      67789,
      1
    ],
    [
      67801,
      1
    ],
    [
      67807,
      1
    ],
    [
      67819,
      1
    ],
    [
      67829,
      1
    ],
    [
      67843,
      1
    ],
    [
      67853,
      1
    ],
    [
      67867,
      1
    ],
    [
      67883,
      1
    ],
    [
      67891,
      1
    ],
    [
      67901,
      1
    ],
    [
      67927,
      1
    ],
    [
      67931,
      1
    ],
    [
      67933,
      1
    ],
    [
      67939,
      1
    ],
    [
      67943,
      1
    ],
    [
      67957,
      1
    ],
    [
      67961,
      1
    ],
    [
      67967,
      1
    ],
    [
      67979,
      1
    ],
    [
      67987,
      1
    ],
    [
      67993,
      1
    ],
    [
      68023,
      1
    ],
    [
      68041,
      1
    ],
    [
      68053,
      1
    ],
    [
      68059,
      1
    ],
    [
      68071,
      1
    ],
    [
      68087,
      1
    ],
    [
      68099,
      1
    ],
    [
      68111,
      1
    ],
    [
      68113,
      1
    ],
    [
      68141,
      1
    ],
    [
      68147,
      1
    ],
    [
      68161,
      1
    ],
    [
      68171,
      1
    ],
    [
      68207,
      1
    ],
    [
      68209,
      1
    ],
    [
      68213,
      1
    ],
    [
      68219,
      1
    ],
    [
      68227,
      1
    ],
    [
      68239,
      1
    ],
    [
      68261,
      1
    ],
    [
      68279,
      1
    ],
    [
      68281,
      1
    ],
    [
      68311,
      1
    ],
    [
      68329,
      1
    ],
    [
      68351,
      1
    ],
    [
      68371,
      1
    ],
    [
      68389,
      1
    ],
    [
      68399,
      1
    ],
    [
      68437,
      1
    ],
    [
      68443,
      1
    ],
    [
      68447,
      1
    ],
    [
      68449,
      1
    ],
    [
      68473,
      1
    ],
    [
      68477,
      1
    ],
    [
      68483,
      1
    ],
    [
      68489,
      1
    ],
    [
      68491,
      1
    ],
    [
      68501,
      1
    ],
    [
      68507,
      1
    ],
    [
      68521,
      1
    ],
    [
      68531,
      1
    ],
    [
      68539,
      1
    ],
    [
      68543,
      1
    ],
    [
      68567,
      1
    ],
    [
      68581,
      1
    ],
    [
      68597,
      1
    ],
    [
      68611,
      1
    ],
    [
      68633,
      1
    ],
    [
      68639,
      1
    ],
    [
      68659,
      1
    ],
    [
      68669,
      1
    ],
    [
      68683,
      1
    ],
    [
      68687,
      1
    ],
    [
      68699,
      1
    ],
    [
      68711,
      1
    ],
    [
      68713,
      1
    ],
    [
      68729,
      1
    ],
    [
      68737,
      1
    ],
    [
      68743,
      1
    ],
    [
      68749,
      1
    ],
    [
      68767,
      1
    ],
    [
      68771,
      1
    ],
    [
      68777,
      1
    ],
    [
      68791,
      1
    ],
    [
      68813,
      1
    ],
    [
      68819,
      1
    ],
    [
      68821,
      1
    ],
    [
      68863,
      1
    ],
    [
      68879,
      1
    ],
    [
      68881,
      1
    ],
    [
      68891,
      1
    ],
    [
      68897,
      1
    ],
    [
      68899,
      1
    ],
    [
      68903,
      1
    ],
    [
      68909,
      1
    ],
    [
      68917,
      1
    ],
    [
      68927,
      1
    ],
    [
      68947,
      1
    ],
    [
      68963,
      1
    ],
    [
      68993,
      1
    ],
    [
      69001,
      1
    ],
    [
      69011,
      1
    ],
    [
      69019,
      1
    ],
    [
      69029,
      1
    ],
    [
      69031,
      1
    ],
    [
      69061,
      1
    ],
    [
      69067,
      1
    ],
    [
      69073,
      1
    ],
    [
      69109,
      1
    ],
    [
      69119,
      1
    ],
    [
      69127,
      1
    ],
    [
      69143,
      1
    ],
    [
      69149,
      1
    ],
    [
      69151,
      1
    ],
    [
      69163,
      1
    ],
    [
      69191,
      1
    ],
    [
      69193,
      1
    ],
    [
      69197,
      1
    ],
    [
      69203,
      1
    ],
    [
      69221,
      1
    ],
    [
      69233,
      1
    ],
    [
      69239,
      1
    ],
    [
      69247,
      1
    ],
    [
      69257,
      1
    ],
    [
      69259,
      1
    ],
    [
      69263,
      1
    ],
    [
      69313,
      1
    ],
    [
      69317,
      1
    ],
    [
      69337,
      1
    ],
    [
      69341,
      1
    ],
    [
      69371,
      1
    ],
    [
      69379,
      1
    ],
    [
      69383,
      1
    ],
    [
      69389,
      1
    ],
    [
      69401,
      1
    ],
    [
      69403,
      1
    ],
    [
      69427,
      1
    ],
    [
      69431,
      1
    ],
    [
      69439,
      1
    ],
    [
      69457,
      1
    ],
    [
      69463,
      1
    ],
    [
      69467,
      1
    ],
    [
      69473,
      1
    ],
    [
      69481,
      1
    ],
    [
      69491,
      1
    ],
    [
      69493,
      1
    ],
    [
      69497,
      1
    ],
    [
      69499,
      1
    ],
    [
      69539,
      1
    ],
    [
      69557,
      1
    ],
    [
      69593,
      1
    ],
    [
      69623,
      1
    ],
    [
      69653,
      1
    ],
    [
      69661,
      1
    ],
    [
      69677,
      1
    ],
    [
      69691,
      1
    ],
    [
      69697,
      1
    ],
    [
      69709,
      1
    ],
    [
      69737,
      1
    ],
    [
      69739,
      1
    ],
    [
      69761,
      1
    ],
    [
      69763,
      1
    ],
    [
      69767,
      1
    ],
    [
      69779,
      1
    ],
    [
      69809,
      1
    ],
    [
      69821,
      1
    ],
    [
      69827,
      1
    ],
    [
      69829,
      1
    ],
    [
      69833,
      1
    ],
    [
      69847,
      1
    ],
    [
      69857,
      1
    ],
    [
      69859,
      1
    ],
    [
      69877,
      1
    ],
    [
      69899,
      1
    ],
    [
      69911,
      1
    ],
    [
      69929,
      1
    ],
    [
      69931,
      1
    ],
    [
      69941,
      1
    ],
    [
      69959,
      1
    ],
    [
      69991,
      1
    ],
    [
      69997,
      1
    ],
    [
      70001,
      2
    ],
    [
      70003,
      2
    ],
    [
      70009,
      2
    ],
    [
      70019,
      2
    ],
    [
      70039,
      2
    ],
    [
      70051,
      2
    ],
    [
      70061,
      2
    ],
    [
      70067,
      2
    ],
    [
      70079,
      2
    ],
    [
      70099,
      2
    ],
    [
      70111,
      2
    ],
    [
      70117,
      2
    ],
    [
      70121,
      2
    ],
    [
      70123,
      2
    ],
    [
      70139,
      2
    ],
    [
      70141,
      2
    ],
    [
      70157,
      2
    ],
    [
      70163,
      2
    ],
    [
      70177,
      2
    ],
    [
      70181,
      2
    ],
    [
      70183,
      2
    ],
    [
      70199,
      2
    ],
    [
      70201,
      2
    ],
    [
      70207,
      2
    ],
    [
      70223,
      2
    ],
    [
      70229,
      2
    ],
    [
      70237,
      2
    ],
    [
      70241,
      2
    ],
    [
      70249,
      2
    ],
    [
      70271,
      2
    ],
    [
      70289,
      2
    ],
    [
      70297,
      2
    ],
    [
      70309,
      2
    ],
    [
      70313,
      2
    ],
    [
      70321,
      2
    ],
    [
      70327,
      2
    ],
    [
      70351,
      2
    ],
    [
      70373,
      2
    ],
    [
      70379,
      2
    ],
    [
      70381,
      2
    ],
    [
      70393,
      2
    ],
    [
      70423,
      2
    ],
    [
      70429,
      2
    ],
    [
      70439,
      2
    ],
    [
      70451,
      2
    ],
    [
      70457,
      2
    ],
    [
      70459,
      2
    ],
    [
      70481,
      2
    ],
    [
      70487,
      2
    ],
    [
      70489,
      2
    ],
    [
      70501,
      2
    ],
    [
      70507,
      2
    ],
    [
      70529,
      2
    ],
    [
      70537,
      2
    ],
    [
      70549,
      2
    ],
    [
      70571,
      2
    ],
    [
      70573,
      2
    ],
    [
      70583,
      2
    ],
    [
      70589,
      2
    ],
    [
      70607,
      2
    ],
    [
      70619,
      2
    ],
    [
      70621,
      2
    ],
    [
      70627,
      2
    ],
    [
      70639,
      2
    ],
    [
      70657,
      2
    ],
    [
      70663,
      2
    ],
    [
      70667,
      2
    ],
    [
      70687,
      2
    ],
    [
      70709,
      2
    ],
    [
      70717,
      2
    ],
    [
      70729,
      2
    ],
    [
      70753,
      2
    ],
    [
      70769,
      2
    ],
    [
      70783,
      2
    ],
    [
      70793,
      2
    ],
    [
      70823,
      2
    ],
    [
      70841,
      2
    ],
    [
      70843,
      2
    ],
    [
      70849,
      2
    ],
    [
      70853,
      2
    ],
    [
      70867,
      2
    ],
    [
      70877,
      2
    ],
    [
      70879,
      2
    ],
    [
      70891,
      2
    ],
    [
      70901,
      2
    ],
    [
      70913,
      2
    ],
    [
      70919,
      2
    ],
    [
      70921,
      2
    ],
    [
      70937,
      2
    ],
    [
      70949,
      2
    ],
    [
      70951,
      2
    ],
    [
      70957,
      2
    ],
    [
      70969,
      2
    ],
    [
      70979,
      2
    ],
    [
      70981,
      2
    ],
    [
      70991,
      2
    ],
    [
      70997,
      2
    ],
    [
      70999,
      2
    ],
    [
      71011,
      2
    ],
    [
      71023,
      2
    ],
    [
      71039,
      2
    ],
    [
      71059,
      2
    ],
    [
      71069,
      2
    ],
    [
      71081,
      2
    ],
    [
      71089,
      2
    ],
    [
      71119,
      2
    ],
    [
      71129,
      2
    ],
    [
      71143,
      2
    ],
    [
      71147,
      2
    ],
    [
      71153,
      2
    ],
    [
      71161,
      2
    ],
    [
      71167,
      2
    ],
    [
      71171,
      2
    ],
    [
      71191,
      2
    ],
    [
      71209,
      2
    ],
    [
      71233,
      2
    ],
    [
      71237,
      2
    ],
    [
      71249,
      2
    ],
    [
      71257,
      2
    ],
    [
      71261,
      2
    ],
    [
      71263,
      2
    ],
    [
      71287,
      2
    ],
    [
      71293,
      2
    ],
    [
      71317,
      2
    ],
    [
      71327,
      2
    ],
    [
      71329,
      2
    ],
    [
      71333,
      2
    ],
    [
      71339,
      2
    ],
    [
      71341,
      2
    ],
    [
      71347,
      2
    ],
    [
      71353,
      2
    ],
    [
      71359,
      2
    ],
    [
      71363,
      2
    ],
    [
      71387,
      2
    ],
    [
      71389,
      2
    ],
    [
      71399,
      2
    ],
    [
      71411,
      2
    ],
    [
      71413,
      2
    ],
    [
      71419,
      2
    ],
    [
      71429,
      2
    ],
    [
      71437,
      2
    ],
    [
      71443,
      2
    ],
    [
      71453,
      2
    ],
    [
      71471,
      2
    ],
    [
      71473,
      2
    ],
    [
      71479,
      2
    ],
    [
      71483,
      2
    ],
    [
      71503,
      2
    ],
    [
      71527,
      2
    ],
    [
      71537,
      2
    ],
    [
      71549,
      2
    ],
    [
      71551,
      2
    ],
    [
      71563,
      2
    ],
    [
      71569,
      2
    ],
    [
      71593,
      2
    ],
    [
      71597,
      2
    ],
    [
      71633,
      2
    ],
    [
      71647,
      2
    ],
    [
      71663,
      2
    ],
    [
      71671,
      2
    ],
    [
      71693,
      2
    ],
    [
      71699,
      2
    ],
    [
      71707,
      2
    ],
    [
      71711,
      2
    ],
    [
      71713,
      2
    ],
    [
      71719,
      2
    ],
    [
      71741,
      2
    ],
    [
      71761,
      2
    ],
    [
      71777,
      2
    ],
    [
      71789,
      2
    ],
    [
      71807,
      2
    ],
    [
      71809,
      2
    ],
    [
      71821,
      2
    ],
    [
      71837,
      2
    ],
    [
      71843,
      2
    ],
    [
      71849,
      2
    ],
    [
      71861,
      2
    ],
    [
      71867,
      2
    ],
    [
      71879,
      2
    ],
    [
      71881,
      2
    ],
    [
      71887,
      2
    ],
    [
      71899,
      2
    ],
    [
      71909,
      2
    ],
    [
      71917,
      2
    ],
    [
      71933,
      2
    ],
    [
      71941,
      2
    ],
    [
      71947,
      2
    ],
    [
      71963,
      2
    ],
    [
      71971,
      2
    ],
    [
      71983,
      2
    ],
    [
      71987,
      2
    ],
    [
      71993,
      2
    ],
    [
      71999,
      2
    ],
    [
      72019,
      2
    ],
    [
      72031,
      2
    ],
    [
      72043,
      2
    ],
    [
      72047,
      2
    ],
    [
      72053,
      2
    ],
    [
      72073,
      2
    ],
    [
      72077,
      2
    ],
    [
      72089,
      2
    ],
    [
      72091,
      2
    ],
    [
      72101,
      2
    ],
    [
      72103,
      2
    ],
    [
      72109,
      2
    ],
    [
      72139,
      2
    ],
    [
      72161,
      2
    ],
    [
      72167,
      2
    ],
    [
      72169,
      2
    ],
    [
      72173,
      2
    ],
    [
      72211,
      2
    ],
    [
      72221,
      2
    ],
    [
      72223,
      2
    ],
    [
      72227,
      2
    ],
    [
      72229,
      2
    ],
    [
      72251,
      2
    ],
    [
      72253,
      2
    ],
    [
      72269,
      2
    ],
    [
      72271,
      2
    ],
    [
      72277,
      2
    ],
    [
      72287,
      2
    ],
    [
      72307,
      2
    ],
    [
      72313,
      2
    ],
    [
      72337,
      2
    ],
    [
      72341,
      2
    ],
    [
      72353,
      2
    ],
    [
      72367,
      2
    ],
    [
      72379,
      2
    ],
    [
      72383,
      2
    ],
    [
      72421,
      2
    ],
    [
      72431,
      2
    ],
    [
      72461,
      2
    ],
    [
      72467,
      2
    ],
    [
      72469,
      2
    ],
    [
      72481,
      2
    ],
    [
      72493,
      2
    ],
    [
      72497,
      2
    ],
    [
      72503,
      2
    ],
    [
      72533,
      2
    ],
    [
      72547,
      2
    ],
    [
      72551,
      2
    ],
    [
      72559,
      2
    ],
    [
      72577,
      2
    ],
    [
      72613,
      2
    ],
    [
      72617,
      2
    ],
    [
      72623,
      2
    ],
    [
      72643,
      2
    ],
    [
      72647,
      2
    ],
    [
      72649,
      2
    ],
    [
      72661,
      2
    ],
    [
      72671,
      2
    ],
    [
      72673,
      2
    ],
    [
      72679,
      2
    ],
    [
      72689,
      2
    ],
    [
      72701,
      2
    ],
    [
      72707,
      2
    ],
    [
      72719,
      2
    ],
    [
      72727,
      2
    ],
    [
      72733,
      2
    ],
    [
      72739,
      2
    ],
    [
      72763,
      2
    ],
    [
      72767,
      2
    ],
    [
      72797,
      2
    ],
    [
      72817,
      2
    ],
    [
      72823,
      2
    ],
    [
      72859,
      2
    ],
    [
      72869,
      2
    ],
    [
      72871,
      2
    ],
    [
      72883,
      2
    ],
    [
      72889,
      2
    ],
    [
      72893,
      2
    ],
    [
      72901,
      2
    ],
    [
      72907,
      2
    ],
    [
      72911,
      2
    ],
    [
      72923,
      2
    ],
    [
      72931,
      2
    ],
    [
      72937,
      2
    ],
    [
      72949,
      2
    ],
    [
      72953,
      2
    ],
    [
      72959,
      2
    ],
    [
      72973,
      2
    ],
    [
      72977,
      2
    ],
    [
      72997,
      2
    ],
    [
      73009,
      2
    ],
    [
      73013,
      2
    ],
    [
      73019,
      2
    ],
    [
      73037,
      2
    ],
    [
      73039,
      2
    ],
    [
      73043,
      2
    ],
    [
      73061,
      2
    ],
    [
      73063,
      2
    ],
    [
      73079,
      2
    ],
    [
      73091,
      2
    ],
    [
      73121,
      2
    ],
    [
      73127,
      2
    ],
    [
      73133,
      2
    ],
    [
      73141,
      2
    ],
    [
      73181,
      2
    ],
    [
      73189,
      2
    ],
    [
      73237,
      2
    ],
    [
      73243,
      2
    ],
    [
      73259,
      2
    ],
    [
      73277,
      2
    ],
    [
      73291,
      2
    ],
    [
      73303,
      2
    ],
    [
      73309,
      2
    ],
    [
      73327,
      2
    ],
    [
      73331,
      2
    ],
    [
      73351,
      2
    ],
    [
      73361,
      2
    ],
    [
      73363,
      2
    ],
    [
      73369,
      2
    ],
    [
      73379,
      2
    ],
    [
      73387,
      2
    ],
    [
      73417,
      2
    ],
    [
      73421,
      2
    ],
    [
      73433,
      2
    ],
    [
      73453,
      2
    ],
    [
      73459,
      2
    ],
    [
      73471,
      2
    ],
    [
      73477,
      2
    ],
    [
      73483,
      2
    ],
    [
      73517,
      2
    ],
    [
      73523,
      2
    ],
    [
      73529,
      2
    ],
    [
      73547,
      2
    ],
    [
      73553,
      2
    ],
    [
      73561,
      2
    ],
    [
      73571,
      2
    ],
    [
      73583,
      2
    ],
    [
      73589,
      2
    ],
    [
      73597,
      2
    ],
    [
      73607,
      2
    ],
    [
      73609,
      2
    ],
    [
      73613,
      2
    ],
    [
      73637,
      2
    ],
    [
      73643,
      2
    ],
    [
      73651,
      2
    ],
    [
      73673,
      2
    ],
    [
      73679,
      2
    ],
    [
      73681,
      2
    ],
    [
      73693,
      2
    ],
    [
      73699,
      2
    ],
    [
      73709,
      2
    ],
    [
      73721,
      2
    ],
    [
      73727,
      2
    ],
    [
      73751,
      2
    ],
    [
      73757,
      2
    ],
    [
      73771,
      2
    ],
    [
      73783,
      2
    ],
    [
      73819,
      2
    ],
    [
      73823,
      2
    ],
    [
      73847,
      2
    ],
    [
      73849,
      2
    ],
    [
      73859,
      2
    ],
    [
      73867,
      2
    ],
    [
      73877,
      2
    ],
    [
      73883,
      2
    ],
    [
      73897,
      2
    ],
    [
      73907,
      2
    ],
    [
      73939,
      2
    ],
    [
      73943,
      2
    ],
    [
      73951,
      2
    ],
    [
      73961,
      2
    ],
    [
      73973,
      2
    ],
    [
      73999,
      2
    ],
    [
      74017,
      2
    ],
    [
      74021,
      2
    ],
    [
      74027,
      2
    ],
    [
      74047,
      2
    ],
    [
      74051,
      2
    ],
    [
      74071,
      2
    ],
    [
      74077,
      2
    ],
    [
      74093,
      2
    ],
    [
      74099,
      2
    ],
    [
      74101,
      2
    ],
    [
      74131,
      2
    ],
    [
      74143,
      2
    ],
    [
      74149,
      2
    ],
    [
      74159,
      2
    ],
    [
      74161,
      2
    ],
    [
      74167,
      2
    ],
    [
      74177,
      2
    ],
    [
      74189,
      2
    ],
    [
      74197,
      2
    ],
    [
      74201,
      2
    ],
    [
      74203,
      2
    ],
    [
      74209,
      2
    ],
    [
      74219,
      2
    ],
    [
      74231,
      2
    ],
    [
      74257,
      2
    ],
    [
      74279,
      2
    ],
    [
      74287,
      2
    ],
    [
      74293,
      2
    ],
    [
      74297,
      2
    ],
    [
      74311,
      2
    ],
    [
      74317,
      2
    ],
    [
      74323,
      2
    ],
    [
      74353,
      2
    ],
    [
      74357,
      2
    ],
    [
      74363,
      2
    ],
    [
      74377,
      2
    ],
    [
      74381,
      2
    ],
    [
      74383,
      2
    ],
    [
      74411,
      2
    ],
    [
      74413,
      2
    ],
    [
      74419,
      2
    ],
    [
      74441,
      2
    ],
    [
      74449,
      2
    ],
    [
      74453,
      2
    ],
    [
      74471,
      2
    ],
    [
      74489,
      2
    ],
    [
      74507,
      2
    ],
    [
      74509,
      2
    ],
    [
      74521,
      2
    ],
    [
      74527,
      2
    ],
    [
      74531,
      2
    ],
    [
      74551,
      2
    ],
    [
      74561,
      2
    ],
    [
      74567,
      2
    ],
    [
      74573,
      2
    ],
    [
      74587,
      2
    ],
    [
      74597,
      2
    ],
    [
      74609,
      2
    ],
    [
      74611,
      2
    ],
    [
      74623,
      2
    ],
    [
      74653,
      2
    ],
    [
      74687,
      2
    ],
    [
      74699,
      2
    ],
    [
      74707,
      2
    ],
    [
      74713,
      2
    ],
    [
      74717,
      2
    ],
    [
      74719,
      2
    ],
    [
      74729,
      2
    ],
    [
      74731,
      2
    ],
    [
      74747,
      2
    ],
    [
      74759,
      2
    ],
    [
      74761,
      2
    ],
    [
      74771,
      2
    ],
    [
      74779,
      2
    ],
    [
      74797,
      2
    ],
    [
      74821,
      2
    ],
    [
      74827,
      2
    ],
    [
      74831,
      2
    ],
    [
      74843,
      2
    ],
    [
      74857,
      2
    ],
    [
      74861,
      2
    ],
    [
      74869,
      2
    ],
    [
      74873,
      2
    ],
    [
      74887,
      2
    ],
    [
      74891,
      2
    ],
    [
      74897,
      2
    ],
    [
      74903,
      2
    ],
    [
      74923,
      2
    ],
    [
      74929,
      2
    ],
    [
      74933,
      2
    ],
    [
      74941,
      2
    ],
    [
      74959,
      2
    ],
    [
      75011,
      2
    ],
    [
      75013,
      2
    ],
    [
      75017,
      2
    ],
    [
      75029,
      2
    ],
    [
      75037,
      2
    ],
    [
      75041,
      2
    ],
    [
      75079,
      2
    ],
    [
      75083,
      2
    ],
    [
      75109,
      2
    ],
    [
      75133,
      2
    ],
    [
      75149,
      2
    ],
    [
      75161,
      2
    ],
    [
      75167,
      2
    ],
    [
      75169,
      2
    ],
    [
      75181,
      2
    ],
    [
      75193,
      2
    ],
    [
      75209,
      2
    ],
    [
      75211,
      2
    ],
    [
      75217,
      2
    ],
    [
      75223,
      2
    ],
    [
      75227,
      2
    ],
    [
      75239,
      2
    ],
    [
      75253,
      2
    ],
    [
      75269,
      2
    ],
    [
      75277,
      2
    ],
    [
      75289,
      2
    ],
    [
      75307,
      2
    ],
    [
      75323,
      2
    ],
    [
      75329,
      2
    ],
    [
      75337,
      2
    ],
    [
      75347,
      2
    ],
    [
      75353,
      2
    ],
    [
      75367,
      2
    ],
    [
      75377,
      2
    ],
    [
      75389,
      2
    ],
    [
      75391,
      2
    ],
    [
      75401,
      2
    ],
    [
      75403,
      2
    ],
    [
      75407,
      2
    ],
    [
      75431,
      2
    ],
    [
      75437,
      2
    ],
    [
      75479,
      2
    ],
    [
      75503,
      2
    ],
    [
      75511,
      2
    ],
    [
      75521,
      2
    ],
    [
      75527,
      2
    ],
    [
      75533,
      2
    ],
    [
      75539,
      2
    ],
    [
      75541,
      2
    ],
    [
      75553,
      2
    ],
    [
      75557,
      2
    ],
    [
      75571,
      2
    ],
    [
      75577,
      2
    ],
    [
      75583,
      2
    ],
    [
      75611,
      2
    ],
    [
      75617,
      2
    ],
    [
      75619,
      2
    ],
    [
      75629,
      2
    ],
    [
      75641,
      2
    ],
    [
      75653,
      2
    ],
    [
      75659,
      2
    ],
    [
      75679,
      2
    ],
    [
      75683,
      2
    ],
    [
      75689,
      2
    ],
    [
      75703,
      2
    ],
    [
      75707,
      2
    ],
    [
      75709,
      2
    ],
    [
      75721,
      2
    ],
    [
      75731,
      2
    ],
    [
      75743,
      2
    ],
    [
      75767,
      2
    ],
    [
      75773,
      2
    ],
    [
      75781,
      2
    ],
    [
      75787,
      2
    ],
    [
      75793,
      2
    ],
    [
      75797,
      2
    ],
    [
      75821,
      2
    ],
    [
      75833,
      2
    ],
    [
      75853,
      2
    ],
    [
      75869,
      2
    ],
    [
      75883,
      2
    ],
    [
      75913,
      2
    ],
    [
      75931,
      2
    ],
    [
      75937,
      2
    ],
    [
      75941,
      2
    ],
    [
      75967,
      2
    ],
    [
      75979,
      2
    ],
    [
      75983,
      2
    ],
    [
      75989,
      2
    ],
    [
      75991,
      2
    ],
    [
      75997,
      2
    ],
    [
      76001,
      2
    ],
    [
      76003,
      2
    ],
    [
      76031,
      2
    ],
    [
      76039,
      2
    ],
    [
      76079,
      2
    ],
    [
      76081,
      2
    ],
    [
      76091,
      2
    ],
    [
      76099,
      2
    ],
    [
      76103,
      2
    ],
    [
      76123,
      2
    ],
    [
      76129,
      2
    ],
    [
      76147,
      2
    ],
    [
      76157,
      2
    ],
    [
      76159,
      2
    ],
    [
      76163,
      2
    ],
    [
      76207,
      2
    ],
    [
      76213,
      2
    ],
    [
      76231,
      2
    ],
    [
      76243,
      2
    ],
    [
      76249,
      2
    ],
    [
      76253,
      2
    ],
    [
      76259,
      2
    ],
    [
      76261,
      2
    ],
    [
      76283,
      2
    ],
    [
      76289,
      2
    ],
    [
      76303,
      2
    ],
    [
      76333,
      2
    ],
    [
      76343,
      2
    ],
    [
      76367,
      2
    ],
    [
      76369,
      2
    ],
    [
      76379,
      2
    ],
    [
      76387,
      2
    ],
    [
      76403,
      2
    ],
    [
      76421,
      2
    ],
    [
      76423,
      2
    ],
    [
      76441,
      2
    ],
    [
      76463,
      2
    ],
    [
      76471,
      2
    ],
    [
      76481,
      2
    ],
    [
      76487,
      2
    ],
    [
      76493,
      2
    ],
    [
      76507,
      2
    ],
    [
      76511,
      2
    ],
    [
      76519,
      2
    ],
    [
      76537,
      2
    ],
    [
      76541,
      2
    ],
    [
      76543,
      2
    ],
    [
      76561,
      2
    ],
    [
      76579,
      2
    ],
    [
      76597,
      2
    ],
    [
      76603,
      2
    ],
    [
      76607,
      2
    ],
    [
      76631,
      2
    ],
    [
      76649,
      2
    ],
    [
      76651,
      2
    ],
    [
      76667,
      2
    ],
    [
      76673,
      2
    ],
    [
      76679,
      2
    ],
    [
      76697,
      2
    ],
    [
      76717,
      2
    ],
    [
      76733,
      2
    ],
    [
      76753,
      2
    ],
    [
      76757,
      2
    ],
    [
      76771,
      2
    ],
    [
      76777,
      2
    ],
    [
      76781,
      2
    ],
    [
      76801,
      2
    ],
    [
      76819,
      2
    ],
    [
      76829,
      2
    ],
    [
      76831,
      2
    ],
    [
      76837,
      2
    ],
    [
      76847,
      2
    ],
    [
      76871,
      2
    ],
    [
      76873,
      2
    ],
    [
      76883,
      2
    ],
    [
      76907,
      2
    ],
    [
      76913,
      2
    ],
    [
      76919,
      2
    ],
    [
      76943,
      2
    ],
    [
      76949,
      2
    ],
    [
      76961,
      2
    ],
    [
      76963,
      2
    ],
    [
      76991,
      2
    ],
    [
      77003,
      2
    ],
    [
      77017,
      2
    ],
    [
      77023,
      2
    ],
    [
      77029,
      2
    ],
    [
      77041,
      2
    ],
    [
      77047,
      2
    ],
    [
      77069,
      2
    ],
    [
      77081,
      2
    ],
    [
      77093,
      2
    ],
    [
      77101,
      2
    ],
    [
      77137,
      2
    ],
    [
      77141,
      2
    ],
    [
      77153,
      2
    ],
    [
      77167,
      2
    ],
    [
      77171,
      2
    ],
    [
      77191,
      2
    ],
    [
      77201,
      2
    ],
    [
      77213,
      2
    ],
    [
      77237,
      2
    ],
    [
      77239,
      2
    ],
    [
      77243,
      2
    ],
    [
      77249,
      2
    ],
    [
      77261,
      2
    ],
    [
      77263,
      2
    ],
    [
      77267,
      2
    ],
    [
      77269,
      2
    ],
    [
      77279,
      2
    ],
    [
      77291,
      2
    ],
    [
      77317,
      2
    ],
    [
      77323,
      2
    ],
    [
      77339,
      2
    ],
    [
      77347,
      2
    ],
    [
      77351,
      2
    ],
    [
      77359,
      2
    ],
    [
      77369,
      2
    ],
    [
      77377,
      2
    ],
    [
      77383,
      2
    ],
    [
      77417,
      2
    ],
    [
      77419,
      2
    ],
    [
      77431,
      2
    ],
    [
      77447,
      2
    ],
    [
      77471,
      2
    ],
    [
      77477,
      2
    ],
    [
      77479,
      2
    ],
    [
      77489,
      2
    ],
    [
      77491,
      2
    ],
    [
      77509,
      2
    ],
    [
      77513,
      2
    ],
    [
      77521,
      2
    ],
    [
      77527,
      2
    ],
    [
      77543,
      2
    ],
    [
      77549,
      2
    ],
    [
      77551,
      2
    ],
    [
      77557,
      2
    ],
    [
      77563,
      2
    ],
    [
      77569,
      2
    ],
    [
      77573,
      2
    ],
    [
      77587,
      2
    ],
    [
      77591,
      2
    ],
    [
      77611,
      2
    ],
    [
      77617,
      2
    ],
    [
      77621,
      2
    ],
    [
      77641,
      2
    ],
    [
      77647,
      2
    ],
    [
      77659,
      2
    ],
    [
      77681,
      2
    ],
    [
      77687,
      2
    ],
    [
      77689,
      2
    ],
    [
      77699,
      2
    ],
    [
      77711,
      2
    ],
    [
      77713,
      2
    ],
    [
      77719,
      2
    ],
    [
      77723,
      2
    ],
    [
      77731,
      2
    ],
    [
      77743,
      2
    ],
    [
      77747,
      2
    ],
    [
      77761,
      2
    ],
    [
      77773,
      2
    ],
    [
      77783,
      2
    ],
    [
      77797,
      2
    ],
    [
      77801,
      2
    ],
    [
      77813,
      2
    ],
    [
      77839,
      2
    ],
    [
      77849,
      2
    ],
    [
      77863,
      2
    ],
    [
      77867,
      2
    ],
    [
      77893,
      2
    ],
    [
      77899,
      2
    ],
    [
      77929,
      2
    ],
    [
      77933,
      2
    ],
    [
      77951,
      2
    ],
    [
      77969,
      2
    ],
    [
      77977,
      2
    ],
    [
      77983,
      2
    ],
    [
      77999,
      2
    ],
    [
      78007,
      2
    ],
    [
      78017,
      2
    ],
    [
      78031,
      2
    ],
    [
      78041,
      2
    ],
    [
      78049,
      2
    ],
    [
      78059,
      2
    ],
    [
      78079,
      2
    ],
    [
      78101,
      2
    ],
    [
      78121,
      2
    ],
    [
      78137,
      2
    ],
    [
      78139,
      2
    ],
    [
      78157,
      2
    ],
    [
      78163,
      2
    ],
    [
      78167,
      2
    ],
    [
      78173,
      2
    ],
    [
      78179,
      2
    ],
    [
      78191,
      2
    ],
    [
      78193,
      2
    ],
    [
      78203,
      2
    ],
    [
      78229,
      2
    ],
    [
      78233,
      2
    ],
    [
      78241,
      2
    ],
    [
      78259,
      2
    ],
    [
      78277,
      2
    ],
    [
      78283,
      2
    ],
    [
      78301,
      2
    ],
    [
      78307,
      2
    ],
    [
      78311,
      2
    ],
    [
      78317,
      2
    ],
    [
      78341,
      2
    ],
    [
      78347,
      2
    ],
    [
      78367,
      2
    ],
    [
      78401,
      2
    ],
    [
      78427,
      2
    ],
    [
      78437,
      2
    ],
    [
      78439,
      2
    ],
    [
      78467,
      2
    ],
    [
      78479,
      2
    ],
    [
      78487,
      2
    ],
    [
      78497,
      2
    ],
    [
      78509,
      2
    ],
    [
      78511,
      2
    ],
    [
      78517,
      2
    ],
    [
      78539,
      2
    ],
    [
      78541,
      2
    ],
    [
      78553,
      2
    ],
    [
      78569,
      2
    ],
    [
      78571,
      2
    ],
    [
      78577,
      2
    ],
    [
      78583,
      2
    ],
    [
      78593,
      2
    ],
    [
      78607,
      2
    ],
    [
      78623,
      2
    ],
    [
      78643,
      2
    ],
    [
      78649,
      2
    ],
    [
      78653,
      2
    ],
    [
      78691,
      2
    ],
    [
      78697,
      2
    ],
    [
      78707,
      2
    ],
    [
      78713,
      2
    ],
    [
      78721,
      2
    ],
    [
      78737,
      2
    ],
    [
      78779,
      2
    ],
    [
      78781,
      2
    ],
    [
      78787,
      2
    ],
    [
      78791,
      2
    ],
    [
      78797,
      2
    ],
    [
      78803,
      2
    ],
    [
      78809,
      2
    ],
    [
      78823,
      2
    ],
    [
      78839,
      2
    ],
    [
      78853,
      2
    ],
    [
      78857,
      2
    ],
    [
      78877,
      2
    ],
    [
      78887,
      2
    ],
    [
      78889,
      2
    ],
    [
      78893,
      2
    ],
    [
      78901,
      2
    ],
    [
      78919,
      2
    ],
    [
      78929,
      2
    ],
    [
      78941,
      2
    ],
    [
      78977,
      2
    ],
    [
      78979,
      2
    ],
    [
      78989,
      2
    ],
    [
      79031,
      2
    ],
    [
      79039,
      2
    ],
    [
      79043,
      2
    ],
    [
      79063,
      2
    ],
    [
      79087,
      2
    ],
    [
      79103,
      2
    ],
    [
      79111,
      2
    ],
    [
      79133,
      2
    ],
    [
      79139,
      2
    ],
    [
      79147,
      2
    ],
    [
      79151,
      2
    ],
    [
      79153,
      2
    ],
    [
      79159,
      2
    ],
    [
      79181,
      2
    ],
    [
      79187,
      2
    ],
    [
      79193,
      2
    ],
    [
      79201,
      2
    ],
    [
      79229,
      2
    ],
    [
      79231,
      2
    ],
    [
      79241,
      2
    ],
    [
      79259,
      2
    ],
    [
      79273,
      2
    ],
    [
      79279,
      2
    ],
    [
      79283,
      2
    ],
    [
      79301,
      2
    ],
    [
      79309,
      2
    ],
    [
      79319,
      2
    ],
    [
      79333,
      2
    ],
    [
      79337,
      2
    ],
    [
      79349,
      2
    ],
    [
      79357,
      2
    ],
    [
      79367,
      2
    ],
    [
      79379,
      2
    ],
    [
      79393,
      2
    ],
    [
      79397,
      2
    ],
    [
      79399,
      2
    ],
    [
      79411,
      2
    ],
    [
      79423,
      2
    ],
    [
      79427,
      2
    ],
    [
      79433,
      2
    ],
    [
      79451,
      2
    ],
    [
      79481,
      2
    ],
    [
      79493,
      2
    ],
    [
      79531,
      2
    ],
    [
      79537,
      2
    ],
    [
      79549,
      2
    ],
    [
      79559,
      2
    ],
    [
      79561,
      2
    ],
    [
      79579,
      2
    ],
    [
      79589,
      2
    ],
    [
      79601,
      2
    ],
    [
      79609,
      2
    ],
    [
      79613,
      2
    ],
    [
      79621,
      2
    ],
    [
      79627,
      2
    ],
    [
      79631,
      2
    ],
    [
      79633,
      2
    ],
    [
      79657,
      2
    ],
    [
      79669,
      2
    ],
    [
      79687,
      2
    ],
    [
      79691,
      2
    ],
    [
      79693,
      2
    ],
    [
      79697,
      2
    ],
    [
      79699,
      2
    ],
    [
      79757,
      2
    ],
    [
      79769,
      2
    ],
    [
      79777,
      2
    ],
    [
      79801,
      2
    ],
    [
      79811,
      2
    ],
    [
      79813,
      2
    ],
    [
      79817,
      2
    ],
    [
      79823,
      2
    ],
    [
      79829,
      2
    ],
    [
      79841,
      2
    ],
    [
      79843,
      2
    ],
    [
      79847,
      2
    ],
    [
      79861,
      2
    ],
    [
      79867,
      2
    ],
    [
      79873,
      2
    ],
    [
      79889,
      2
    ],
    [
      79901,
      2
    ],
    [
      79903,
      2
    ],
    [
      79907,
      2
    ],
    [
      79939,
      2
    ],
    [
      79943,
      2
    ],
    [
      79967,
      2
    ],
    [
      79973,
      2
    ],
    [
      79979,
      2
    ],
    [
      79987,
      2
    ],
    [
      79997,
      2
    ],
    [
      79999,
      2
    ],
    [
      80021,
      1
    ],
    [
      80039,
      1
    ],
    [
      80051,
      1
    ],
    [
      80071,
      1
    ],
    [
      80077,
      1
    ],
    [
      80107,
      1
    ],
    [
      80111,
      1
    ],
    [
      80141,
      1
    ],
    [
      80147,
      1
    ],
    [
      80149,
      1
    ],
    [
      80153,
      1
    ],
    [
      80167,
      1
    ],
    [
      80173,
      1
    ],
    [
      80177,
      1
    ],
    [
      80191,
      1
    ],
    [
      80207,
      1
    ],
    [
      80209,
      1
    ],
    [
      80221,
      1
    ],
    [
      80231,
      1
    ],
    [
      80233,
      1
    ],
    [
      80239,
      1
    ],
    [
      80251,
      1
    ],
    [
      80263,
      1
    ],
    [
      80273,
      1
    ],
    [
      80279,
      1
    ],
    [
      80287,
      1
    ],
    [
      80309,
      1
    ],
    [
      80317,
      1
    ],
    [
      80329,
      1
    ],
    [
      80341,
      1
    ],
    [
      80347,
      1
    ],
    [
      80363,
      1
    ],
    [
      80369,
      1
    ],
    [
      80387,
      1
    ],
    [
      80407,
      1
    ],
    [
      80429,
      1
    ],
    [
      80447,
      1
    ],
    [
      80449,
      1
    ],
    [
      80471,
      1
    ],
    [
      80473,
      1
    ],
    [
      80489,
      1
    ],
    [
      80491,
      1
    ],
    [
      80513,
      1
    ],
    [
      80527,
      1
    ],
    [
      80537,
      1
    ],
    [
      80557,
      1
    ],
    [
      80567,
      1
    ],
    [
      80599,
      1
    ],
    [
      80603,
      1
    ],
    [
      80611,
      1
    ],
    [
      80621,
      1
    ],
    [
      80627,
      1
    ],
    [
      80629,
      1
    ],
    [
      80651,
      1
    ],
    [
      80657,
      1
    ],
    [
      80669,
      1
    ],
    [
      80671,
      1
    ],
    [
      80677,
      1
    ],
    [
      80681,
      1
    ],
    [
      80683,
      1
    ],
    [
      80687,
      1
    ],
    [
      80701,
      1
    ],
    [
      80713,
      1
    ],
    [
      80737,
      1
    ],
    [
      80747,
      1
    ],
    [
      80749,
      1
    ],
    [
      80761,
      1
    ],
    [
      80777,
      1
    ],
    [
      80779,
      1
    ],
    [
      80783,
      1
    ],
    [
      80789,
      1
    ],
    [
      80803,
      1
    ],
    [
      80809,
      1
    ],
    [
      80819,
      1
    ],
    [
      80831,
      1
    ],
    [
      80833,
      1
    ],
    [
      80849,
      1
    ],
    [
      80863,
      1
    ],
    [
      80897,
      1
    ],
    [
      80909,
      1
    ],
    [
      80911,
      1
    ],
    [
      80917,
      1
    ],
    [
      80923,
      1
    ],
    [
      80929,
      1
    ],
    [
      80933,
      1
    ],
    [
      80953,
      1
    ],
    [
      80963,
      1
    ],
    [
      80989,
      1
    ],
    [
      81001,
      1
    ],
    [
      81013,
      1
    ],
    [
      81017,
      1
    ],
    [
      81019,
      1
    ],
    [
      81023,
      1
    ],
    [
      81031,
      1
    ],
    [
      81041,
      1
    ],
    [
      81043,
      1
    ],
    [
      81047,
      1
    ],
    [
      81049,
      1
    ],
    [
      81071,
      1
    ],
    [
      81077,
      1
    ],
    [
      81083,
      1
    ],
    [
      81097,
      1
    ],
    [
      81101,
      1
    ],
    [
      81119,
      1
    ],
    [
      81131,
      1
    ],
    [
      81157,
      1
    ],
    [
      81163,
      1
    ],
    [
      81173,
      1
    ],
    [
      81181,
      1
    ],
    [
      81197,
      1
    ],
    [
      81199,
      1
    ],
    [
      81203,
      1
    ],
    [
      81223,
      1
    ],
    [
      81233,
      1
    ],
    [
      81239,
      1
    ],
    [
      81281,
      1
    ],
    [
      81283,
      1
    ],
    [
      81293,
      1
    ],
    [
      81299,
      1
    ],
    [
      81307,
      1
    ],
    [
      81331,
      1
    ],
    [
      81343,
      1
    ],
    [
      81349,
      1
    ],
    [
      81353,
      1
    ],
    [
      81359,
      1
    ],
    [
      81371,
      1
    ],
    [
      81373,
      1
    ],
    [
      81401,
      1
    ],
    [
      81409,
      1
    ],
    [
      81421,
      1
    ],
    [
      81439,
      1
    ],
    [
      81457,
      1
    ],
    [
      81463,
      1
    ],
    [
      81509,
      1
    ],
    [
      81517,
      1
    ],
    [
      81527,
      1
    ],
    [
      81533,
      1
    ],
    [
      81547,
      1
    ],
    [
      81551,
      1
    ],
    [
      81553,
      1
    ],
    [
      81559,
      1
    ],
    [
      81563,
      1
    ],
    [
      81569,
      1
    ],
    [
      81611,
      1
    ],
    [
      81619,
      1
    ],
    [
      81629,
      1
    ],
    [
      81637,
      1
    ],
    [
      81647,
      1
    ],
    [
      81649,
      1
    ],
    [
      81667,
      1
    ],
    [
      81671,
      1
    ],
    [
      81677,
      1
    ],
    [
      81689,
      1
    ],
    [
      81701,
      1
    ],
    [
      81703,
      1
    ],
    [
      81707,
      1
    ],
    [
      81727,
      1
    ],
    [
      81737,
      1
    ],
    [
      81749,
      1
    ],
    [
      81761,
      1
    ],
    [
      81769,
      1
    ],
    [
      81773,
      1
    ],
    [
      81799,
      1
    ],
    [
      81817,
      1
    ],
    [
      81839,
      1
    ],
    [
      81847,
      1
    ],
    [
      81853,
      1
    ],
    [
      81869,
      1
    ],
    [
      81883,
      1
    ],
    [
      81899,
      1
    ],
    [
      81901,
      1
    ],
    [
      81919,
      1
    ],
    [
      81929,
      1
    ],
    [
      81931,
      1
    ],
    [
      81937,
      1
    ],
    [
      81943,
      1
    ],
    [
      81953,
      1
    ],
    [
      81967,
      1
    ],
    [
      81971,
      1
    ],
    [
      81973,
      1
    ],
    [
      82003,
      1
    ],
    [
      82007,
      1
    ],
    [
      82009,
      1
    ],
    [
      82013,
      1
    ],
    [
      82021,
      1
    ],
    [
      82031,
      1
    ],
    [
      82037,
      1
    ],
    [
      82039,
      1
    ],
    [
      82051,
      1
    ],
    [
      82067,
      1
    ],
    [
      82073,
      1
    ],
    [
      82129,
      1
    ],
    [
      82139,
      1
    ],
    [
      82141,
      1
    ],
    [
      82153,
      1
    ],
    [
      82163,
      1
    ],
    [
      82171,
      1
    ],
    [
      82183,
      1
    ],
    [
      82189,
      1
    ],
    [
      82193,
      1
    ],
    [
      82207,
      1
    ],
    [
      82217,
      1
    ],
    [
      82219,
      1
    ],
    [
      82223,
      1
    ],
    [
      82231,
      1
    ],
    [
      82237,
      1
    ],
    [
      82241,
      1
    ],
    [
      82261,
      1
    ],
    [
      82267,
      1
    ],
    [
      82279,
      1
    ],
    [
      82301,
      1
    ],
    [
      82307,
      1
    ],
    [
      82339,
      1
    ],
    [
      82349,
      1
    ],
    [
      82351,
      1
    ],
    [
      82361,
      1
    ],
    [
      82373,
      1
    ],
    [
      82387,
      1
    ],
    [
      82393,
      1
    ],
    [
      82421,
      1
    ],
    [
      82457,
      1
    ],
    [
      82463,
      1
    ],
    [
      82469,
      1
    ],
    [
      82471,
      1
    ],
    [
      82483,
      1
    ],
    [
      82487,
      1
    ],
    [
      82493,
      1
    ],
    [
      82499,
      1
    ],
    [
      82507,
      1
    ],
    [
      82529,
      1
    ],
    [
      82531,
      1
    ],
    [
      82549,
      1
    ],
    [
      82559,
      1
    ],
    [
      82561,
      1
    ],
    [
      82567,
      1
    ],
    [
      82571,
      1
    ],
    [
      82591,
      1
    ],
    [
      82601,
      1
    ],
    [
      82609,
      1
    ],
    [
      82613,
      1
    ],
    [
      82619,
      1
    ],
    [
      82633,
      1
    ],
    [
      82651,
      1
    ],
    [
      82657,
      1
    ],
    [
      82699,
      1
    ],
    [
      82721,
      1
    ],
    [
      82723,
      1
    ],
    [
      82727,
      1
    ],
    [
      82729,
      1
    ],
    [
      82757,
      1
    ],
    [
      82759,
      1
    ],
    [
      82763,
      1
    ],
    [
      82781,
      1
    ],
    [
      82787,
      1
    ],
    [
      82793,
      1
    ],
    [
      82799,
      1
    ],
    [
      82811,
      1
    ],
    [
      82813,
      1
    ],
    [
      82837,
      1
    ],
    [
      82847,
      1
    ],
    [
      82883,
      1
    ],
    [
      82889,
      1
    ],
    [
      82891,
      1
    ],
    [
      82903,
      1
    ],
    [
      82913,
      1
    ],
    [
      82939,
      1
    ],
    [
      82963,
      1
    ],
    [
      82981,
      1
    ],
    [
      82997,
      1
    ],
    [
      83003,
      1
    ],
    [
      83009,
      1
    ],
    [
      83023,
      1
    ],
    [
      83047,
      1
    ],
    [
      83059,
      1
    ],
    [
      83063,
      1
    ],
    [
      83071,
      1
    ],
    [
      83077,
      1
    ],
    [
      83089,
      1
    ],
    [
      83093,
      1
    ],
    [
      83101,
      1
    ],
    [
      83117,
      1
    ],
    [
      83137,
      1
    ],
    [
      83177,
      1
    ],
    [
      83203,
      1
    ],
    [
      83207,
      1
    ],
    [
      83219,
      1
    ],
    [
      83221,
      1
    ],
    [
      83227,
      1
    ],
    [
      83231,
      1
    ],
    [
      83233,
      1
    ],
    [
      83243,
      1
    ],
    [
      83257,
      1
    ],
    [
      83267,
      1
    ],
    [
      83269,
      1
    ],
    [
      83273,
      1
    ],
    [
      83299,
      1
    ],
    [
      83311,
      1
    ],
    [
      83339,
      1
    ],
    [
      83341,
      1
    ],
    [
      83357,
      1
    ],
    [
      83383,
      1
    ],
    [
      83389,
      1
    ],
    [
      83399,
      1
    ],
    [
      83401,
      1
    ],
    [
      83407,
      1
    ],
    [
      83417,
      1
    ],
    [
      83423,
      1
    ],
    [
      83431,
      1
    ],
    [
      83437,
      1
    ],
    [
      83443,
      1
    ],
    [
      83449,
      1
    ],
    [
      83459,
      1
    ],
    [
      83471,
      1
    ],
    [
      83477,
      1
    ],
    [
      83497,
      1
    ],
    [
      83537,
      1
    ],
    [
      83557,
      1
    ],
    [
      83561,
      1
    ],
    [
      83563,
      1
    ],
    [
      83579,
      1
    ],
    [
      83591,
      1
    ],
    [
      83597,
      1
    ],
    [
      83609,
      1
    ],
    [
      83617,
      1
    ],
    [
      83621,
      1
    ],
    [
      83639,
      1
    ],
    [
      83641,
      1
    ],
    [
      83653,
      1
    ],
    [
      83663,
      1
    ],
    [
      83689,
      1
    ],
    [
      83701,
      1
    ],
    [
      83717,
      1
    ],
    [
      83719,
      1
    ],
    [
      83737,
      1
    ],
    [
      83761,
      1
    ],
    [
      83773,
      1
    ],
    [
      83777,
      1
    ],
    [
      83791,
      1
    ],
    [
      83813,
      1
    ],
    [
      83833,
      1
    ],
    [
      83843,
      1
    ],
    [
      83857,
      1
    ],
    [
      83869,
      1
    ],
    [
      83873,
      1
    ],
    [
      83891,
      1
    ],
    [
      83903,
      1
    ],
    [
      83911,
      1
    ],
    [
      83921,
      1
    ],
    [
      83933,
      1
    ],
    [
      83939,
      1
    ],
    [
      83969,
      1
    ],
    [
      83983,
      1
    ],
    [
      83987,
      1
    ],
    [
      84011,
      1
    ],
    [
      84017,
      1
    ],
    [
      84047,
      1
    ],
    [
      84053,
      1
    ],
    [
      84059,
      1
    ],
    [
      84061,
      1
    ],
    [
      84067,
      1
    ],
    [
      84089,
      1
    ],
    [
      84121,
      1
    ],
    [
      84127,
      1
    ],
    [
      84131,
      1
    ],
    [
      84137,
      1
    ],
    [
      84143,
      1
    ],
    [
      84163,
      1
    ],
    [
      84179,
      1
    ],
    [
      84181,
      1
    ],
    [
      84191,
      1
    ],
    [
      84199,
      1
    ],
    [
      84211,
      1
    ],
    [
      84221,
      1
    ],
    [
      84223,
      1
    ],
    [
      84229,
      1
    ],
    [
      84239,
      1
    ],
    [
      84247,
      1
    ],
    [
      84263,
      1
    ],
    [
      84299,
      1
    ],
    [
      84307,
      1
    ],
    [
      84313,
      1
    ],
    [
      84317,
      1
    ],
    [
      84319,
      1
    ],
    [
      84347,
      1
    ],
    [
      84349,
      1
    ],
    [
      84377,
      1
    ],
    [
      84389,
      1
    ],
    [
      84391,
      1
    ],
    [
      84401,
      1
    ],
    [
      84407,
      1
    ],
    [
      84421,
      1
    ],
    [
      84431,
      1
    ],
    [
      84437,
      1
    ],
    [
      84443,
      1
    ],
    [
      84449,
      1
    ],
    [
      84457,
      1
    ],
    [
      84463,
      1
    ],
    [
      84467,
      1
    ],
    [
      84481,
      1
    ],
    [
      84499,
      1
    ],
    [
      84503,
      1
    ],
    [
      84509,
      1
    ],
    [
      84521,
      1
    ],
    [
      84523,
      1
    ],
    [
      84533,
      1
    ],
    [
      84551,
      1
    ],
    [
      84559,
      1
    ],
    [
      84589,
      1
    ],
    [
      84629,
      1
    ],
    [
      84631,
      1
    ],
    [
      84649,
      1
    ],
    [
      84653,
      1
    ],
    [
      84659,
      1
    ],
    [
      84673,
      1
    ],
    [
      84691,
      1
    ],
    [
      84697,
      1
    ],
    [
      84701,
      1
    ],
    [
      84713,
      1
    ],
    [
      84719,
      1
    ],
    [
      84731,
      1
    ],
    [
      84737,
      1
    ],
    [
      84751,
      1
    ],
    [
      84761,
      1
    ],
    [
      84787,
      1
    ],
    [
      84793,
      1
    ],
    [
      84809,
      1
    ],
    [
      84811,
      1
    ],
    [
      84827,
      1
    ],
    [
      84857,
      1
    ],
    [
      84859,
      1
    ],
    [
      84869,
      1
    ],
    [
      84871,
      1
    ],
    [
      84913,
      1
    ],
    [
      84919,
      1
    ],
    [
      84947,
      1
    ],
    [
      84961,
      1
    ],
    [
      84967,
      1
    ],
    [
      84977,
      1
    ],
    [
      84979,
      1
    ],
    [
      84991,
      1
    ],
    [
      85009,
      1
    ],
    [
      85021,
      1
    ],
    [
      85027,
      1
    ],
    [
      85037,
      1
    ],
    [
      85049,
      1
    ],
    [
      85061,
      1
    ],
    [
      85081,
      1
    ],
    [
      85087,
      1
    ],
    [
      85091,
      1
    ],
    [
      85093,
      1
    ],
    [
      85103,
      1
    ],
    [
      85109,
      1
    ],
    [
      85121,
      1
    ],
    [
      85133,
      1
    ],
    [
      85147,
      1
    ],
    [
      85159,
      1
    ],
    [
      85193,
      1
    ],
    [
      85199,
      1
    ],
    [
      85201,
      1
    ],
    [
      85213,
      1
    ],
    [
      85223,
      1
    ],
    [
      85229,
      1
    ],
    [
      85237,
      1
    ],
    [
      85243,
      1
    ],
    [
      85247,
      1
    ],
    [
      85259,
      1
    ],
    [
      85297,
      1
    ],
    [
      85303,
      1
    ],
    [
      85313,
      1
    ],
    [
      85331,
      1
    ],
    [
      85333,
      1
    ],
    [
      85361,
      1
    ],
    [
      85363,
      1
    ],
    [
      85369,
      1
    ],
    [
      85381,
      1
    ],
    [
      85411,
      1
    ],
    [
      85427,
      1
    ],
    [
      85429,
      1
    ],
    [
      85439,
      1
    ],
    [
      85447,
      1
    ],
    [
      85451,
      1
    ],
    [
      85453,
      1
    ],
    [
      85469,
      1
    ],
    [
      85487,
      1
    ],
    [
      85513,
      1
    ],
    [
      85517,
      1
    ],
    [
      85523,
      1
    ],
    [
      85531,
      1
    ],
    [
      85549,
      1
    ],
    [
      85571,
      1
    ],
    [
      85577,
      1
    ],
    [
      85597,
      1
    ],
    [
      85601,
      1
    ],
    [
      85607,
      1
    ],
    [
      85619,
      1
    ],
    [
      85621,
      1
    ],
    [
      85627,
      1
    ],
    [
      85639,
      1
    ],
    [
      85643,
      1
    ],
    [
      85661,
      1
    ],
    [
      85667,
      1
    ],
    [
      85669,
      1
    ],
    [
      85691,
      1
    ],
    [
      85703,
      1
    ],
    [
      85711,
      1
    ],
    [
      85717,
      1
    ],
    [
      85733,
      1
    ],
    [
      85751,
      1
    ],
    [
      85781,
      1
    ],
    [
      85793,
      1
    ],
    [
      85817,
      1
    ],
    [
      85819,
      1
    ],
    [
      85829,
      1
    ],
    [
      85831,
      1
    ],
    [
      85837,
      1
    ],
    [
      85843,
      1
    ],
    [
      85847,
      1
    ],
    [
      85853,
      1
    ],
    [
      85889,
      1
    ],
    [
      85903,
      1
    ],
    [
      85909,
      1
    ],
    [
      85931,
      1
    ],
    [
      85933,
      1
    ],
    [
      85991,
      1
    ],
    [
      85999,
      1
    ],
    [
      86011,
      1
    ],
    [
      86017,
      1
    ],
    [
      86027,
      1
    ],
    [
      86029,
      1
    ],
    [
      86069,
      1
    ],
    [
      86077,
      1
    ],
    [
      86083,
      1
    ],
    [
      86111,
      1
    ],
    [
      86113,
      1
    ],
    [
      86117,
      1
    ],
    [
      86131,
      1
    ],
    [
      86137,
      1
    ],
    [
      86143,
      1
    ],
    [
      86161,
      1
    ],
    [
      86171,
      1
    ],
    [
      86179,
      1
    ],
    [
      86183,
      1
    ],
    [
      86197,
      1
    ],
    [
      86201,
      1
    ],
    [
      86209,
      1
    ],
    [
      86239,
      1
    ],
    [
      86243,
      1
    ],
    [
      86249,
      1
    ],
    [
      86257,
      1
    ],
    [
      86263,
      1
    ],
    [
      86269,
      1
    ],
    [
      86287,
      1
    ],
    [
      86291,
      1
    ],
    [
      86293,
      1
    ],
    [
      86297,
      1
    ],
    [
      86311,
      1
    ],
    [
      86323,
      1
    ],
    [
      86341,
      1
    ],
    [
      86351,
      1
    ],
    [
      86353,
      1
    ],
    [
      86357,
      1
    ],
    [
      86369,
      1
    ],
    [
      86371,
      1
    ],
    [
      86381,
      1
    ],
    [
      86389,
      1
    ],
    [
      86399,
      1
    ],
    [
      86413,
      1
    ],
    [
      86423,
      1
    ],
    [
      86441,
      1
    ],
    [
      86453,
      1
    ],
    [
      86461,
      1
    ],
    [
      86467,
      1
    ],
    [
      86477,
      1
    ],
    [
      86491,
      1
    ],
    [
      86501,
      1
    ],
    [
      86509,
      1
    ],
    [
      86531,
      1
    ],
    [
      86533,
      1
    ],
    [
      86539,
      1
    ],
    [
      86561,
      1
    ],
    [
      86573,
      1
    ],
    [
      86579,
      1
    ],
    [
      86587,
      1
    ],
    [
      86599,
      1
    ],
    [
      86627,
      1
    ],
    [
      86629,
      1
    ],
    [
      86677,
      1
    ],
    [
      86689,
      1
    ],
    [
      86693,
      1
    ],
    [
      86711,
      1
    ],
    [
      86719,
      1
    ],
    [
      86729,
      1
    ],
    [
      86743,
      1
    ],
    [
      86753,
      1
    ],
    [
      86767,
      1
    ],
    [
      86771,
      1
    ],
    [
      86783,
      1
    ],
    [
      86813,
      1
    ],
    [
      86837,
      1
    ],
    [
      86843,
      1
    ],
    [
      86851,
      1
    ],
    [
      86857,
      1
    ],
    [
      86861,
      1
    ],
    [
      86869,
      1
    ],
    [
      86923,
      1
    ],
    [
      86927,
      1
    ],
    [
      86929,
      1
    ],
    [
      86939,
      1
    ],
    [
      86951,
      1
    ],
    [
      86959,
      1
    ],
    [
      86969,
      1
    ],
    [
      86981,
      1
    ],
    [
      86993,
      1
    ],
    [
      87011,
      1
    ],
    [
      87013,
      1
    ],
    [
      87037,
      1
    ],
    [
      87041,
      1
    ],
    [
      87049,
      1
    ],
    [
      87071,
      1
    ],
    [
      87083,
      1
    ],
    [
      87103,
      1
    ],
    [
      87107,
      1
    ],
    [
      87119,
      1
    ],
    [
      87121,
      1
    ],
    [
      87133,
      1
    ],
    [
      87149,
      1
    ],
    [
      87151,
      1
    ],
    [
      87179,
      1
    ],
    [
      87181,
      1
    ],
    [
      87187,
      1
    ],
    [
      87211,
      1
    ],
    [
      87221,
      1
    ],
    [
      87223,
      1
    ],
    [
      87251,
      1
    ],
    [
      87253,
      1
    ],
    [
      87257,
      1
    ],
    [
      87277,
      1
    ],
    [
      87281,
      1
    ],
    [
      87293,
      1
    ],
    [
      87299,
      1
    ],
    [
      87313,
      1
    ],
    [
      87317,
      1
    ],
    [
      87323,
      1
    ],
    [
      87337,
      1
    ],
    [
      87359,
      1
    ],
    [
      87383,
      1
    ],
    [
      87403,
      1
    ],
    [
      87407,
      1
    ],
    [
      87421,
      1
    ],
    [
      87427,
      1
    ],
    [
      87433,
      1
    ],
    [
      87443,
      1
    ],
    [
      87473,
      1
    ],
    [
      87481,
      1
    ],
    [
      87491,
      1
    ],
    [
      87509,
      1
    ],
    [
      87511,
      1
    ],
    [
      87517,
      1
    ],
    [
      87523,
      1
    ],
    [
      87539,
      1
    ],
    [
      87541,
      1
    ],
    [
      87547,
      1
    ],
    [
      87553,
      1
    ],
    [
      87557,
      1
    ],
    [
      87559,
      1
    ],
    [
      87583,
      1
    ],
    [
      87587,
      1
    ],
    [
      87589,
      1
    ],
    [
      87613,
      1
    ],
    [
      87623,
      1
    ],
    [
      87629,
      1
    ],
    [
      87631,
      1
    ],
    [
      87641,
      1
    ],
    [
      87643,
      1
    ],
    [
      87649,
      1
    ],
    [
      87671,
      1
    ],
    [
      87679,
      1
    ],
    [
      87683,
      1
    ],
    [
      87691,
      1
    ],
    [
      87697,
      1
    ],
    [
      87701,
      1
    ],
    [
      87719,
      1
    ],
    [
      87721,
      1
    ],
    [
      87739,
      1
    ],
    [
      87743,
      1
    ],
    [
      87751,
      1
    ],
    [
      87767,
      1
    ],
    [
      87793,
      1
    ],
    [
      87797,
      1
    ],
    [
      87803,
      1
    ],
    [
      87811,
      1
    ],
    [
      87833,
      1
    ],
    [
      87853,
      1
    ],
    [
      87869,
      1
    ],
    [
      87877,
      1
    ],
    [
      87881,
      1
    ],
    [
      87887,
      1
    ],
    [
      87911,
      1
    ],
    [
      87917,
      1
    ],
    [
      87931,
      1
    ],
    [
      87943,
      1
    ],
    [
      87959,
      1
    ],
    [
      87961,
      1
    ],
    [
      87973,
      1
    ],
    [
      87977,
      1
    ],
    [
      87991,
      1
    ],
    [
      88001,
      1
    ],
    [
      88003,
      1
    ],
    [
      88007,
      1
    ],
    [
      88019,
      1
    ],
    [
      88037,
      1
    ],
    [
      88069,
      1
    ],
    [
      88079,
      1
    ],
    [
      88093,
      1
    ],
    [
      88117,
      1
    ],
    [
      88129,
      1
    ],
    [
      88169,
      1
    ],
    [
      88177,
      1
    ],
    [
      88211,
      1
    ],
    [
      88223,
      1
    ],
    [
      88237,
      1
    ],
    [
      88241,
      1
    ],
    [
      88259,
      1
    ],
    [
      88261,
      1
    ],
    [
      88289,
      1
    ],
    [
      88301,
      1
    ],
    [
      88321,
      1
    ],
    [
      88327,
      1
    ],
    [
      88337,
      1
    ],
    [
      88339,
      1
    ],
    [
      88379,
      1
    ],
    [
      88397,
      1
    ],
    [
      88411,
      1
    ],
    [
      88423,
      1
    ],
    [
      88427,
      1
    ],
    [
      88463,
      1
    ],
    [
      88469,
      1
    ],
    [
      88471,
      1
    ],
    [
      88493,
      1
    ],
    [
      88499,
      1
    ],
    [
      88513,
      1
    ],
    [
      88523,
      1
    ],
    [
      88547,
      1
    ],
    [
      88589,
      1
    ],
    [
      88591,
      1
    ],
    [
      88607,
      1
    ],
    [
      88609,
      1
    ],
    [
      88643,
      1
    ],
    [
      88651,
      1
    ],
    [
      88657,
      1
    ],
    [
      88661,
      1
    ],
    [
      88663,
      1
    ],
    [
      88667,
      1
    ],
    [
      88681,
      1
    ],
    [
      88721,
      1
    ],
    [
      88729,
      1
    ],
    [
      88741,
      1
    ],
    [
      88747,
      1
    ],
    [
      88771,
      1
    ],
    [
      88789,
      1
    ],
    [
      88793,
      1
    ],
    [
      88799,
      1
    ],
    [
      88801,
      1
    ],
    [
      88807,
      1
    ],
    [
      88811,
      1
    ],
    [
      88813,
      1
    ],
    [
      88817,
      1
    ],
    [
      88819,
      1
    ],
    [
      88843,
      1
    ],
    [
      88853,
      1
    ],
    [
      88861,
      1
    ],
    [
      88867,
      1
    ],
    [
      88873,
      1
    ],
    [
      88883,
      1
    ],
    [
      88897,
      1
    ],
    [
      88903,
      1
    ],
    [
      88919,
      1
    ],
    [
      88937,
      1
    ],
    [
      88951,
      1
    ],
    [
      88969,
      1
    ],
    [
      88993,
      1
    ],
    [
      88997,
      1
    ],
    [
      89003,
      1
    ],
    [
      89009,
      1
    ],
    [
      89017,
      1
    ],
    [
      89021,
      1
    ],
    [
      89041,
      1
    ],
    [
      89051,
      1
    ],
    [
      89057,
      1
    ],
    [
      89069,
      1
    ],
    [
      89071,
      1
    ],
    [
      89083,
      1
    ],
    [
      89087,
      1
    ],
    [
      89101,
      1
    ],
    [
      89107,
      1
    ],
    [
      89113,
      1
    ],
    [
      89119,
      1
    ],
    [
      89123,
      1
    ],
    [
      89137,
      1
    ],
    [
      89153,
      1
    ],
    [
      89189,
      1
    ],
    [
      89203,
      1
    ],
    [
      89209,
      1
    ],
    [
      89213,
      1
    ],
    [
      89227,
      1
    ],
    [
      89231,
      1
    ],
    [
      89237,
      1
    ],
    [
      89261,
      1
    ],
    [
      89269,
      1
    ],
    [
      89273,
      1
    ],
    [
      89293,
      1
    ],
    [
      89303,
      1
    ],
    [
      89317,
      1
    ],
    [
      89329,
      1
    ],
    [
      89363,
      1
    ],
    [
      89371,
      1
    ],
    [
      89381,
      1
    ],
    [
      89387,
      1
    ],
    [
      89393,
      1
    ],
    [
      89399,
      1
    ],
    [
      89413,
      1
    ],
    [
      89417,
      1
    ],
    [
      89431,
      1
    ],
    [
      89443,
      1
    ],
    [
      89449,
      1
    ],
    [
      89459,
      1
    ],
    [
      89477,
      1
    ],
    [
      89491,
      1
    ],
    [
      89501,
      1
    ],
    [
      89513,
      1
    ],
    [
      89519,
      1
    ],
    [
      89521,
      1
    ],
    [
      89527,
      1
    ],
    [
      89533,
      1
    ],
    [
      89561,
      1
    ],
    [
      89563,
      1
    ],
    [
      89567,
      1
    ],
    [
      89591,
      1
    ],
    [
      89597,
      1
    ],
    [
      89599,
      1
    ],
    [
      89603,
      1
    ],
    [
      89611,
      1
    ],
    [
      89627,
      1
    ],
    [
      89633,
      1
    ],
    [
      89653,
      1
    ],
    [
      89657,
      1
    ],
    [
      89659,
      1
    ],
    [
      89669,
      1
    ],
    [
      89671,
      1
    ],
    [
      89681,
      1
    ],
    [
      89689,
      1
    ],
    [
      89753,
      1
    ],
    [
      89759,
      1
    ],
    [
      89767,
      1
    ],
    [
      89779,
      1
    ],
    [
      89783,
      1
    ],
    [
      89797,
      1
    ],
    [
      89809,
      1
    ],
    [
      89819,
      1
    ],
    [
      89821,
      1
    ],
    [
      89833,
      1
    ],
    [
      89839,
      1
    ],
    [
      89849,
      1
    ],
    [
      89867,
      1
    ],
    [
      89891,
      1
    ],
    [
      89897,
      1
    ],
    [
      89899,
      1
    ],
    [
      89909,
      1
    ],
    [
      89917,
      1
    ],
    [
      89923,
      1
    ],
    [
      89939,
      1
    ],
    [
      89959,
      1
    ],
    [
      89963,
      1
    ],
    [
      89977,
      1
    ],
    [
      89983,
      1
    ],
    [
      89989,
      1
    ],
    [
      90001,
      1
    ],
    [
      90007,
      1
    ],
    [
      90011,
      1
    ],
    [
      90017,
      1
    ],
    [
      90019,
      1
    ],
    [
      90023,
      1
    ],
    [
      90031,
      1
    ],
    [
      90053,
      1
    ],
    [
      90059,
      1
    ],
    [
      90067,
      1
    ],
    [
      90071,
      1
    ],
    [
      90073,
      1
    ],
    [
      90089,
      1
    ],
    [
      90107,
      1
    ],
    [
      90121,
      1
    ],
    [
      90127,
      1
    ],
    [
      90149,
      1
    ],
    [
      90163,
      1
    ],
    [
      90173,
      1
    ],
    [
      90187,
      1
    ],
    [
      90191,
      1
    ],
    [
      90197,
      1
    ],
    [
      90199,
      1
    ],
    [
      90203,
      1
    ],
    [
      90217,
      1
    ],
    [
      90227,
      1
    ],
    [
      90239,
      1
    ],
    [
      90247,
      1
    ],
    [
      90263,
      1
    ],
    [
      90271,
      1
    ],
    [
      90281,
      1
    ],
    [
      90289,
      1
    ],
    [
      90313,
      1
    ],
    [
      90353,
      1
    ],
    [
      90359,
      1
    ],
    [
      90371,
      1
    ],
    [
      90373,
      1
    ],
    [
      90379,
      1
    ],
    [
      90397,
      1
    ],
    [
      90401,
      1
    ],
    [
      90403,
      1
    ],
    [
      90407,
      1
    ],
    [
      90437,
      1
    ],
    [
      90439,
      1
    ],
    [
      90469,
      1
    ],
    [
      90473,
      1
    ],
    [
      90481,
      1
    ],
    [
      90499,
      1
    ],
    [
      90511,
      1
    ],
    [
      90523,
      1
    ],
    [
      90527,
      1
    ],
    [
      90529,
      1
    ],
    [
      90533,
      1
    ],
    [
      90547,
      1
    ],
    [
      90583,
      1
    ],
    [
      90599,
      1
    ],
    [
      90617,
      1
    ],
    [
      90619,
      1
    ],
    [
      90631,
      1
    ],
    [
      90641,
      1
    ],
    [
      90647,
      1
    ],
    [
      90659,
      1
    ],
    [
      90677,
      1
    ],
    [
      90679,
      1
    ],
    [
      90697,
      1
    ],
    [
      90703,
      1
    ],
    [
      90709,
      1
    ],
    [
      90731,
      1
    ],
    [
      90749,
      1
    ],
    [
      90787,
      1
    ],
    [
      90793,
      1
    ],
    [
      90803,
      1
    ],
    [
      90821,
      1
    ],
    [
      90823,
      1
    ],
    [
      90833,
      1
    ],
    [
      90841,
      1
    ],
    [
      90847,
      1
    ],
    [
      90863,
      1
    ],
    [
      90887,
      1
    ],
    [
      90901,
      1
    ],
    [
      90907,
      1
    ],
    [
      90911,
      1
    ],
    [
      90917,
      1
    ],
    [
      90931,
      1
    ],
    [
      90947,
      1
    ],
    [
      90971,
      1
    ],
    [
      90977,
      1
    ],
    [
      90989,
      1
    ],
    [
      90997,
      1
    ],
    [
      91009,
      1
    ],
    [
      91019,
      1
    ],
    [
      91033,
      1
    ],
    [
      91079,
      1
    ],
    [
      91081,
      1
    ],
    [
      91097,
      1
    ],
    [
      91099,
      1
    ],
    [
      91121,
      1
    ],
    [
      91127,
      1
    ],
    [
      91129,
      1
    ],
    [
      91139,
      1
    ],
    [
      91141,
      1
    ],
    [
      91151,
      1
    ],
    [
      91153,
      1
    ],
    [
      91159,
      1
    ],
    [
      91163,
      1
    ],
    [
      91183,
      1
    ],
    [
      91193,
      1
    ],
    [
      91199,
      1
    ],
    [
      91229,
      1
    ],
    [
      91237,
      1
    ],
    [
      91243,
      1
    ],
    [
      91249,
      1
    ],
    [
      91253,
      1
    ],
    [
      91283,
      1
    ],
    [
      91291,
      1
    ],
    [
      91297,
      1
    ],
    [
      91303,
      1
    ],
    [
      91309,
      1
    ],
    [
      91331,
      1
    ],
    [
      91367,
      1
    ],
    [
      91369,
      1
    ],
    [
      91373,
      1
    ],
    [
      91381,
      1
    ],
    [
      91387,
      1
    ],
    [
      91393,
      1
    ],
    [
      91397,
      1
    ],
    [
      91411,
      1
    ],
    [
      91423,
      1
    ],
    [
      91433,
      1
    ],
    [
      91453,
      1
    ],
    [
      91457,
      1
    ],
    [
      91459,
      1
    ],
    [
      91463,
      1
    ],
    [
      91493,
      1
    ],
    [
      91499,
      1
    ],
    [
      91513,
      1
    ],
    [
      91529,
      1
    ],
    [
      91541,
      1
    ],
    [
      91571,
      1
    ],
    [
      91573,
      1
    ],
    [
      91577,
      1
    ],
    [
      91583,
      1
    ],
    [
      91591,
      1
    ],
    [
      91621,
      1
    ],
    [
      91631,
      1
    ],
    [
      91639,
      1
    ],
    [
      91673,
      1
    ],
    [
      91691,
      1
    ],
    [
      91703,
      1
    ],
    [
      91711,
      1
    ],
    [
      91733,
      1
    ],
    [
      91753,
      1
    ],
    [
      91757,
      1
    ],
    [
      91771,
      1
    ],
    [
      91781,
      1
    ],
    [
      91801,
      1
    ],
    [
      91807,
      1
    ],
    [
      91811,
      1
    ],
    [
      91813,
      1
    ],
    [
      91823,
      1
    ],
    [
      91837,
      1
    ],
    [
      91841,
      1
    ],
    [
      91867,
      1
    ],
    [
      91873,
      1
    ],
    [
      91909,
      1
    ],
    [
      91921,
      1
    ],
    [
      91939,
      1
    ],
    [
      91943,
      1
    ],
    [
      91951,
      1
    ],
    [
      91957,
      1
    ],
    [
      91961,
      1
    ],
    [
      91967,
      1
    ],
    [
      91969,
      1
    ],
    [
      91997,
      1
    ],
    [
      92003,
      1
    ],
    [
      92009,
      1
    ],
    [
      92033,
      1
    ],
    [
      92041,
      1
    ],
    [
      92051,
      1
    ],
    [
      92077,
      1
    ],
    [
      92083,
      1
    ],
    [
      92107,
      1
    ],
    [
      92111,
      1
    ],
    [
      92119,
      1
    ],
    [
      92143,
      1
    ],
    [
      92153,
      1
    ],
    [
      92173,
      1
    ],
    [
      92177,
      1
    ],
    [
      92179,
      1
    ],
    [
      92189,
      1
    ],
    [
      92203,
      1
    ],
    [
      92219,
      1
    ],
    [
      92221,
      1
    ],
    [
      92227,
      1
    ],
    [
      92233,
      1
    ],
    [
      92237,
      1
    ],
    [
      92243,
      1
    ],
    [
      92251,
      1
    ],
    [
      92269,
      1
    ],
    [
      92297,
      1
    ],
    [
      92311,
      1
    ],
    [
      92317,
      1
    ],
    [
      92333,
      1
    ],
    [
      92347,
      1
    ],
    [
      92353,
      1
    ],
    [
      92357,
      1
    ],
    [
      92363,
      1
    ],
    [
      92369,
      1
    ],
    [
      92377,
      1
    ],
    [
      92381,
      1
    ],
    [
      92383,
      1
    ],
    [
      92387,
      1
    ],
    [
      92399,
      1
    ],
    [
      92401,
      1
    ],
    [
      92413,
      1
    ],
    [
      92419,
      1
    ],
    [
      92431,
      1
    ],
    [
      92459,
      1
    ],
    [
      92461,
      1
    ],
    [
      92467,
      1
    ],
    [
      92479,
      1
    ],
    [
      92489,
      1
    ],
    [
      92503,
      1
    ],
    [
      92507,
      1
    ],
    [
      92551,
      1
    ],
    [
      92557,
      1
    ],
    [
      92567,
      1
    ],
    [
      92569,
      1
    ],
    [
      92581,
      1
    ],
    [
      92593,
      1
    ],
    [
      92623,
      1
    ],
    [
      92627,
      1
    ],
    [
      92639,
      1
    ],
    [
      92641,
      1
    ],
    [
      92647,
      1
    ],
    [
      92657,
      1
    ],
    [
      92669,
      1
    ],
    [
      92671,
      1
    ],
    [
      92681,
      1
    ],
    [
      92683,
      1
    ],
    [
      92693,
      1
    ],
    [
      92699,
      1
    ],
    [
      92707,
      1
    ],
    [
      92717,
      1
    ],
    [
      92723,
      1
    ],
    [
      92737,
      1
    ],
    [
      92753,
      1
    ],
    [
      92761,
      1
    ],
    [
      92767,
      1
    ],
    [
      92779,
      1
    ],
    [
      92789,
      1
    ],
    [
      92791,
      1
    ],
    [
      92801,
      1
    ],
    [
      92809,
      1
    ],
    [
      92821,
      1
    ],
    [
      92831,
      1
    ],
    [
      92849,
      1
    ],
    [
      92857,
      1
    ],
    [
      92861,
      1
    ],
    [
      92863,
      1
    ],
    [
      92867,
      1
    ],
    [
      92893,
      1
    ],
    [
      92899,
      1
    ],
    [
      92921,
      1
    ],
    [
      92927,
      1
    ],
    [
      92941,
      1
    ],
    [
      92951,
      1
    ],
    [
      92957,
      1
    ],
    [
      92959,
      1
    ],
    [
      92987,
      1
    ],
    [
      92993,
      1
    ],
    [
      93001,
      1
    ],
    [
      93047,
      1
    ],
    [
      93053,
      1
    ],
    [
      93059,
      1
    ],
    [
      93077,
      1
    ],
    [
      93083,
      1
    ],
    [
      93089,
      1
    ],
    [
      93097,
      1
    ],
    [
      93103,
      1
    ],
    [
      93113,
      1
    ],
    [
      93131,
      1
    ],
    [
      93133,
      1
    ],
    [
      93139,
      1
    ],
    [
      93151,
      1
    ],
    [
      93169,
      1
    ],
    [
      93179,
      1
    ],
    [
      93187,
      1
    ],
    [
      93199,
      1
    ],
    [
      93229,
      1
    ],
    [
      93239,
      1
    ],
    [
      93241,
      1
    ],
    [
      93251,
      1
    ],
    [
      93253,
      1
    ],
    [
      93257,
      1
    ],
    [
      93263,
      1
    ],
    [
      93281,
      1
    ],
    [
      93283,
      1
    ],
    [
      93287,
      1
    ],
    [
      93307,
      1
    ],
    [
      93319,
      1
    ],
    [
      93323,
      1
    ],
    [
      93329,
      1
    ],
    [
      93337,
      1
    ],
    [
      93371,
      1
    ],
    [
      93377,
      1
    ],
    [
      93383,
      1
    ],
    [
      93407,
      1
    ],
    [
      93419,
      1
    ],
    [
      93427,
      1
    ],
    [
      93463,
      1
    ],
    [
      93479,
      1
    ],
    [
      93481,
      1
    ],
    [
      93487,
      1
    ],
    [
      93491,
      1
    ],
    [
      93493,
      1
    ],
    [
      93497,
      1
    ],
    [
      93503,
      1
    ],
    [
      93523,
      1
    ],
    [
      93529,
      1
    ],
    [
      93553,
      1
    ],
    [
      93557,
      1
    ],
    [
      93559,
      1
    ],
    [
      93563,
      1
    ],
    [
      93581,
      1
    ],
    [
      93601,
      1
    ],
    [
      93607,
      1
    ],
    [
      93629,
      1
    ],
    [
      93637,
      1
    ],
    [
      93683,
      1
    ],
    [
      93701,
      1
    ],
    [
      93703,
      1
    ],
    [
      93719,
      1
    ],
    [
      93739,
      1
    ],
    [
      93761,
      1
    ],
    [
      93763,
      1
    ],
    [
      93787,
      1
    ],
    [
      93809,
      1
    ],
    [
      93811,
      1
    ],
    [
      93827,
      1
    ],
    [
      93851,
      1
    ],
    [
      93871,
      1
    ],
    [
      93887,
      1
    ],
    [
      93889,
      1
    ],
    [
      93893,
      1
    ],
    [
      93901,
      1
    ],
    [
      93911,
      1
    ],
    [
      93913,
      1
    ],
    [
      93923,
      1
    ],
    [
      93937,
      1
    ],
    [
      93941,
      1
    ],
    [
      93949,
      1
    ],
    [
      93967,
      1
    ],
    [
      93971,
      1
    ],
    [
      93979,
      1
    ],
    [
      93983,
      1
    ],
    [
      93997,
      1
    ],
    [
      94007,
      1
    ],
    [
      94009,
      1
    ],
    [
      94033,
      1
    ],
    [
      94049,
      1
    ],
    [
      94057,
      1
    ],
    [
      94063,
      1
    ],
    [
      94079,
      1
    ],
    [
      94099,
      1
    ],
    [
      94109,
      1
    ],
    [
      94111,
      1
    ],
    [
      94117,
      1
    ],
    [
      94121,
      1
    ],
    [
      94151,
      1
    ],
    [
      94153,
      1
    ],
    [
      94169,
      1
    ],
    [
      94201,
      1
    ],
    [
      94207,
      1
    ],
    [
      94219,
      1
    ],
    [
      94229,
      1
    ],
    [
      94253,
      1
    ],
    [
      94261,
      1
    ],
    [
      94273,
      1
    ],
    [
      94291,
      1
    ],
    [
      94307,
      1
    ],
    [
      94309,
      1
    ],
    [
      94321,
      1
    ],
    [
      94327,
      1
    ],
    [
      94331,
      1
    ],
    [
      94343,
      1
    ],
    [
      94349,
      1
    ],
    [
      94351,
      1
    ],
    [
      94379,
      1
    ],
    [
      94397,
      1
    ],
    [
      94399,
      1
    ],
    [
      94421,
      1
    ],
    [
      94427,
      1
    ],
    [
      94433,
      1
    ],
    [
      94439,
      1
    ],
    [
      94441,
      1
    ],
    [
      94447,
      1
    ],
    [
      94463,
      1
    ],
    [
      94477,
      1
    ],
    [
      94483,
      1
    ],
    [
      94513,
      1
    ],
    [
      94529,
      1
    ],
    [
      94531,
      1
    ],
    [
      94541,
      1
    ],
    [
      94543,
      1
    ],
    [
      94547,
      1
    ],
    [
      94559,
      1
    ],
    [
      94561,
      1
    ],
    [
      94573,
      1
    ],
    [
      94583,
      1
    ],
    [
      94597,
      1
    ],
    [
      94603,
      1
    ],
    [
      94613,
      1
    ],
    [
      94621,
      1
    ],
    [
      94649,
      1
    ],
    [
      94651,
      1
    ],
    [
      94687,
      1
    ],
    [
      94693,
      1
    ],
    [
      94709,
      1
    ],
    [
      94723,
      1
    ],
    [
      94727,
      1
    ],
    [
      94747,
      1
    ],
    [
      94771,
      1
    ],
    [
      94777,
      1
    ],
    [
      94781,
      1
    ],
    [
      94789,
      1
    ],
    [
      94793,
      1
    ],
    [
      94811,
      1
    ],
    [
      94819,
      1
    ],
    [
      94823,
      1
    ],
    [
      94837,
      1
    ],
    [
      94841,
      1
    ],
    [
      94847,
      1
    ],
    [
      94849,
      1
    ],
    [
      94873,
      1
    ],
    [
      94889,
      1
    ],
    [
      94903,
      1
    ],
    [
      94907,
      1
    ],
    [
      94933,
      1
    ],
    [
      94949,
      1
    ],
    [
      94951,
      1
    ],
    [
      94961,
      1
    ],
    [
      94993,
      1
    ],
    [
      94999,
      1
    ],
    [
      95003,
      1
    ],
    [
      95009,
      1
    ],
    [
      95021,
      1
    ],
    [
      95027,
      1
    ],
    [
      95063,
      1
    ],
    [
      95071,
      1
    ],
    [
      95083,
      1
    ],
    [
      95087,
      1
    ],
    [
      95089,
      1
    ],
    [
      95093,
      1
    ],
    [
      95101,
      1
    ],
    [
      95107,
      1
    ],
    [
      95111,
      1
    ],
    [
      95131,
      1
    ],
    [
      95143,
      1
    ],
    [
      95153,
      1
    ],
    [
      95177,
      1
    ],
    [
      95189,
      1
    ],
    [
      95191,
      1
    ],
    [
      95203,
      1
    ],
    [
      95213,
      1
    ],
    [
      95219,
      1
    ],
    [
      95231,
      1
    ],
    [
      95233,
      1
    ],
    [
      95239,
      1
    ],
    [
      95257,
      1
    ],
    [
      95261,
      1
    ],
    [
      95267,
      1
    ],
    [
      95273,
      1
    ],
    [
      95279,
      1
    ],
    [
      95287,
      1
    ],
    [
      95311,
      1
    ],
    [
      95317,
      1
    ],
    [
      95327,
      1
    ],
    [
      95339,
      1
    ],
    [
      95369,
      1
    ],
    [
      95383,
      1
    ],
    [
      95393,
      1
    ],
    [
      95401,
      1
    ],
    [
      95413,
      1
    ],
    [
      95419,
      1
    ],
    [
      95429,
      1
    ],
    [
      95441,
      1
    ],
    [
      95443,
      1
    ],
    [
      95461,
      1
    ],
    [
      95467,
      1
    ],
    [
      95471,
      1
    ],
    [
      95479,
      1
    ],
    [
      95483,
      1
    ],
    [
      95507,
      1
    ],
    [
      95527,
      1
    ],
    [
      95531,
      1
    ],
    [
      95539,
      1
    ],
    [
      95549,
      1
    ],
    [
      95561,
      1
    ],
    [
      95569,
      1
    ],
    [
      95581,
      1
    ],
    [
      95597,
      1
    ],
    [
      95603,
      1
    ],
    [
      95617,
      1
    ],
    [
      95621,
      1
    ],
    [
      95629,
      1
    ],
    [
      95633,
      1
    ],
    [
      95651,
      1
    ],
    [
      95701,
      1
    ],
    [
      95707,
      1
    ],
    [
      95713,
      1
    ],
    [
      95717,
      1
    ],
    [
      95723,
      1
    ],
    [
      95731,
      1
    ],
    [
      95737,
      1
    ],
    [
      95747,
      1
    ],
    [
      95773,
      1
    ],
    [
      95783,
      1
    ],
    [
      95789,
      1
    ],
    [
      95791,
      1
    ],
    [
      95801,
      1
    ],
    [
      95803,
      1
    ],
    [
      95813,
      1
    ],
    [
      95819,
      1
    ],
    [
      95857,
      1
    ],
    [
      95869,
      1
    ],
    [
      95873,
      1
    ],
    [
      95881,
      1
    ],
    [
      95891,
      1
    ],
    [
      95911,
      1
    ],
    [
      95917,
      1
    ],
    [
      95923,
      1
    ],
    [
      95929,
      1
    ],
    [
      95947,
      1
    ],
    [
      95957,
      1
    ],
    [
      95959,
      1
    ],
    [
      95971,
      1
    ],
    [
      95987,
      1
    ],
    [
      95989,
      1
    ],
    [
      96001,
      1
    ],
    [
      96013,
      1
    ],
    [
      96017,
      1
    ],
    [
      96043,
      1
    ],
    [
      96053,
      1
    ],
    [
      96059,
      1
    ],
    [
      96079,
      1
    ],
    [
      96097,
      1
    ],
    [
      96137,
      1
    ],
    [
      96149,
      1
    ],
    [
      96157,
      1
    ],
    [
      96167,
      1
    ],
    [
      96179,
      1
    ],
    [
      96181,
      1
    ],
    [
      96199,
      1
    ],
    [
      96211,
      1
    ],
    [
      96221,
      1
    ],
    [
      96223,
      1
    ],
    [
      96233,
      1
    ],
    [
      96259,
      1
    ],
    [
      96263,
      1
    ],
    [
      96269,
      1
    ],
    [
      96281,
      1
    ],
    [
      96289,
      1
    ],
    [
      96293,
      1
    ],
    [
      96323,
      1
    ],
    [
      96329,
      1
    ],
    [
      96331,
      1
    ],
    [
      96337,
      1
    ],
    [
      96353,
      1
    ],
    [
      96377,
      1
    ],
    [
      96401,
      1
    ],
    [
      96419,
      1
    ],
    [
      96431,
      1
    ],
    [
      96443,
      1
    ],
    [
      96451,
      1
    ],
    [
      96457,
      1
    ],
    [
      96461,
      1
    ],
    [
      96469,
      1
    ],
    [
      96479,
      1
    ],
    [
      96487,
      1
    ],
    [
      96493,
      1
    ],
    [
      96497,
      1
    ],
    [
      96517,
      1
    ],
    [
      96527,
      1
    ],
    [
      96553,
      1
    ],
    [
      96557,
      1
    ],
    [
      96581,
      1
    ],
    [
      96587,
      1
    ],
    [
      96589,
      1
    ],
    [
      96601,
      1
    ],
    [
      96643,
      1
    ],
    [
      96661,
      1
    ],
    [
      96667,
      1
    ],
    [
      96671,
      1
    ],
    [
      96697,
      1
    ],
    [
      96703,
      1
    ],
    [
      96731,
      1
    ],
    [
      96737,
      1
    ],
    [
      96739,
      1
    ],
    [
      96749,
      1
    ],
    [
      96757,
      1
    ],
    [
      96763,
      1
    ],
    [
      96769,
      1
    ],
    [
      96779,
      1
    ],
    [
      96787,
      1
    ],
    [
      96797,
      1
    ],
    [
      96799,
      1
    ],
    [
      96821,
      1
    ],
    [
      96823,
      1
    ],
    [
      96827,
      1
    ],
    [
      96847,
      1
    ],
    [
      96851,
      1
    ],
    [
      96857,
      1
    ],
    [
      96893,
      1
    ],
    [
      96907,
      1
    ],
    [
      96911,
      1
    ],
    [
      96931,
      1
    ],
    [
      96953,
      1
    ],
    [
      96959,
      1
    ],
    [
      96973,
      1
    ],
    [
      96979,
      1
    ],
    [
      96989,
      1
    ],
    [
      96997,
      1
    ],
    [
      97001,
      1
    ],
    [
      97003,
      1
    ],
    [
      97007,
      1
    ],
    [
      97021,
      1
    ],
    [
      97039,
      1
    ],
    [
      97073,
      1
    ],
    [
      97081,
      1
    ],
    [
      97103,
      1
    ],
    [
      97117,
      1
    ],
    [
      97127,
      1
    ],
    [
      97151,
      1
    ],
    [
      97157,
      1
    ],
    [
      97159,
      1
    ],
    [
      97169,
      1
    ],
    [
      97171,
      1
    ],
    [
      97177,
      1
    ],
    [
      97187,
      1
    ],
    [
      97213,
      1
    ],
    [
      97231,
      1
    ],
    [
      97241,
      1
    ],
    [
      97259,
      1
    ],
    [
      97283,
      1
    ],
    [
      97301,
      1
    ],
    [
      97303,
      1
    ],
    [
      97327,
      1
    ],
    [
      97367,
      1
    ],
    [
      97369,
      1
    ],
    [
      97373,
      1
    ],
    [
      97379,
      1
    ],
    [
      97381,
      1
    ],
    [
      97387,
      1
    ],
    [
      97397,
      1
    ],
    [
      97423,
      1
    ],
    [
      97429,
      1
    ],
    [
      97441,
      1
    ],
    [
      97453,
      1
    ],
    [
      97459,
      1
    ],
    [
      97463,
      1
    ],
    [
      97499,
      1
    ],
    [
      97501,
      1
    ],
    [
      97511,
      1
    ],
    [
      97523,
      1
    ],
    [
      97547,
      1
    ],
    [
      97549,
      1
    ],
    [
      97553,
      1
    ],
    [
      97561,
      1
    ],
    [
      97571,
      1
    ],
    [
      97577,
      1
    ],
    [
      97579,
      1
    ],
    [
      97583,
      1
    ],
    [
      97607,
      1
    ],
    [
      97609,
      1
    ],
    [
      97613,
      1
    ],
    [
      97649,
      1
    ],
    [
      97651,
      1
    ],
    [
      97673,
      1
    ],
    [
      97687,
      1
    ],
    [
      97711,
      1
    ],
    [
      97729,
      1
    ],
    [
      97771,
      1
    ],
    [
      97777,
      1
    ],
    [
      97787,
      1
    ],
    [
      97789,
      1
    ],
    [
      97813,
      1
    ],
    [
      97829,
      1
    ],
    [
      97841,
      1
    ],
    [
      97843,
      1
    ],
    [
      97847,
      1
    ],
    [
      97849,
      1
    ],
    [
      97859,
      1
    ],
    [
      97861,
      1
    ],
    [
      97871,
      1
    ],
    [
      97879,
      1
    ],
    [
      97883,
      1
    ],
    [
      97919,
      1
    ],
    [
      97927,
      1
    ],
    [
      97931,
      1
    ],
    [
      97943,
      1
    ],
    [
      97961,
      1
    ],
    [
      97967,
      1
    ],
    [
      97973,
      1
    ],
    [
      97987,
      1
    ],
    [
      98009,
      1
    ],
    [
      98011,
      1
    ],
    [
      98017,
      1
    ],
    [
      98041,
      1
    ],
    [
      98047,
      1
    ],
    [
      98057,
      1
    ],
    [
      98081,
      1
    ],
    [
      98101,
      1
    ],
    [
      98123,
      1
    ],
    [
      98129,
      1
    ],
    [
      98143,
      1
    ],
    [
      98179,
      1
    ],
    [
      98207,
      1
    ],
    [
      98213,
      1
    ],
    [
      98221,
      1
    ],
    [
      98227,
      1
    ],
    [
      98251,
      1
    ],
    [
      98257,
      1
    ],
    [
      98269,
      1
    ],
    [
      98297,
      1
    ],
    [
      98299,
      1
    ],
    [
      98317,
      1
    ],
    [
      98321,
      1
    ],
    [
      98323,
      1
    ],
    [
      98327,
      1
    ],
    [
      98347,
      1
    ],
    [
      98369,
      1
    ],
    [
      98377,
      1
    ],
    [
      98387,
      1
    ],
    [
      98389,
      1
    ],
    [
      98407,
      1
    ],
    [
      98411,
      1
    ],
    [
      98419,
      1
    ],
    [
      98429,
      1
    ],
    [
      98443,
      1
    ],
    [
      98453,
      1
    ],
    [
      98459,
      1
    ],
    [
      98467,
      1
    ],
    [
      98473,
      1
    ],
    [
      98479,
      1
    ],
    [
      98491,
      1
    ],
    [
      98507,
      1
    ],
    [
      98519,
      1
    ],
    [
      98533,
      1
    ],
    [
      98543,
      1
    ],
    [
      98561,
      1
    ],
    [
      98563,
      1
    ],
    [
      98573,
      1
    ],
    [
      98597,
      1
    ],
    [
      98621,
      1
    ],
    [
      98627,
      1
    ],
    [
      98639,
      1
    ],
    [
      98641,
      1
    ],
    [
      98663,
      1
    ],
    [
      98669,
      1
    ],
    [
      98689,
      1
    ],
    [
      98711,
      1
    ],
    [
      98713,
      1
    ],
    [
      98717,
      1
    ],
    [
      98729,
      1
    ],
    [
      98731,
      1
    ],
    [
      98737,
      1
    ],
    [
      98773,
      1
    ],
    [
      98779,
      1
    ],
    [
      98801,
      1
    ],
    [
      98807,
      1
    ],
    [
      98809,
      1
    ],
    [
      98837,
      1
    ],
    [
      98849,
      1
    ],
    [
      98867,
      1
    ],
    [
      98869,
      1
    ],
    [
      98873,
      1
    ],
    [
      98887,
      1
    ],
    [
      98893,
      1
    ],
    [
      98897,
      1
    ],
    [
      98899,
      1
    ],
    [
      98909,
      1
    ],
    [
      98911,
      1
    ],
    [
      98927,
      1
    ],
    [
      98929,
      1
    ],
    [
      98939,
      1
    ],
    [
      98947,
      1
    ],
    [
      98953,
      1
    ],
    [
      98963,
      1
    ],
    [
      98981,
      1
    ],
    [
      98993,
      1
    ],
    [
      98999,
      1
    ],
    [
      99013,
      1
    ],
    [
      99017,
      1
    ],
    [
      99023,
      1
    ],
    [
      99041,
      1
    ],
    [
      99053,
      1
    ],
    [
      99079,
      1
    ],
    [
      99083,
      1
    ],
    [
      99089,
      1
    ],
    [
      99103,
      1
    ],
    [
      99109,
      1
    ],
    [
      99119,
      1
    ],
    [
      99131,
      1
    ],
    [
      99133,
      1
    ],
    [
      99137,
      1
    ],
    [
      99139,
      1
    ],
    [
      99149,
      1
    ],
    [
      99173,
      1
    ],
    [
      99181,
      1
    ],
    [
      99191,
      1
    ],
    [
      99223,
      1
    ],
    [
      99233,
      1
    ],
    [
      99241,
      1
    ],
    [
      99251,
      1
    ],
    [
      99257,
      1
    ],
    [
      99259,
      1
    ],
    [
      99277,
      1
    ],
    [
      99289,
      1
    ],
    [
      99317,
      1
    ],
    [
      99347,
      1
    ],
    [
      99349,
      1
    ],
    [
      99367,
      1
    ],
    [
      99371,
      1
    ],
    [
      99377,
      1
    ],
    [
      99391,
      1
    ],
    [
      99397,
      1
    ],
    [
      99401,
      1
    ],
    [
      99409,
      1
    ],
    [
      99431,
      1
    ],
    [
      99439,
      1
    ],
    [
      99469,
      1
    ],
    [
      99487,
      1
    ],
    [
      99497,
      1
    ],
    [
      99523,
      1
    ],
    [
      99527,
      1
    ],
    [
      99529,
      1
    ],
    [
      99551,
      1
    ],
    [
      99559,
      1
    ],
    [
      99563,
      1
    ],
    [
      99571,
      1
    ],
    [
      99577,
      1
    ],
    [
      99581,
      1
    ],
    [
      99607,
      1
    ],
    [
      99611,
      1
    ],
    [
      99623,
      1
    ],
    [
      99643,
      1
    ],
    [
      99661,
      1
    ],
    [
      99667,
      1
    ],
    [
      99679,
      1
    ],
    [
      99689,
      1
    ],
    [
      99707,
      1
    ],
    [
      99709,
      1
    ],
    [
      99713,
      1
    ],
    [
      99719,
      1
    ],
    [
      99721,
      1
    ],
    [
      99733,
      1
    ],
    [
      99761,
      1
    ],
    [
      99767,
      1
    ],
    [
      99787,
      1
    ],
    [
      99793,
      1
    ],
    [
      99809,
      1
    ],
    [
      99817,
      1
    ],
    [
      99823,
      1
    ],
    [
      99829,
      1
    ],
    [
      99833,
      1
    ],
    [
      99839,
      1
    ],
    [
      99859,
      1
    ],
    [
      99871,
      1
    ],
    [
      99877,
      1
    ],
    [
      99881,
      1
    ],
    [
      99901,
      1
    ],
    [
      99907,
      1
    ],
    [
      99923,
      1
    ],
    [
      99929,
      1
    ],
    [
      99961,
      1
    ],
    [
      99971,
      1
    ],
    [
      99989,
      1
    ],
    [
      99991,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n16.json <==
{
  "n": 16,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      5,
      8
    ],
    [
      7,
      1
    ],
    [
      11,
      2
    ],
    [
      13,
      1
    ],
    [
      19,
      1
    ],
    [
      31,
      1
    ],
    [
      53,
      1
    ],
    [
      59,
      1
    ],
    [
      61,
      1
    ],
    [
      67,
      1
    ],
    [
      71,
      1
    ],
    [
      73,
      1
    ],
    [
      79,
      1
    ],
    [
      97,
      1
    ],
    [
      101,
      1
    ],
    [
      103,
      1
    ],
    [
      107,
      1
    ],
    [
      109,
      1
    ],
    [
      113,
      2
    ],
    [
      127,
      2
    ],
    [
      131,
      1
    ],
    [
      137,
      1
    ],
    [
      139,
      1
    ],
    [
      149,
      1
    ],
    [
      151,
      1
    ],
    [
      157,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n192.json <==
{
  "n": 192,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      3,
      2
    ],
    [
      5,
      10
    ],
    [
      7,
      1
    ],
    [
      11,
      1
    ],
    [
      13,
      3
    ],
    [
      17,
      1
    ],
    [
      19,
      3
    ],
    [
      29,
      2
    ],
    [
      37,
      2
    ],
    [
      41,
      1
    ],
    [
      43,
      1
    ],
    [
      53,
      1
    ],
    [
      59,
      1
    ],
    [
      61,
      1
    ],
    [
      71,
      1
    ],
    [
      73,
      1
    ],
    [
      83,
      1
    ],
    [
      89,
      1
    ],
    [
      101,
      1
    ],
    [
      109,
      1
    ],
    [
      127,
      1
    ],
    [
      137,
      2
    ],
    [
      139,
      1
    ],
    [
      151,
      1
    ],
    [
      157,
      1
    ],
    [
      167,
      1
    ],
    [
      173,
      1
    ],
    [
      211,
      1
    ],
    [
      227,
      1
    ],
    [
      229,
      1
    ],
    [
      233,
      2
    ],
    [
      239,
      2
    ],
    [
      251,
      1
    ],
    [
      269,
      1
    ],
    [
      271,
      1
    ],
    [
      293,
      1
    ],
    [
      307,
      1
    ],
    [
      311,
      1
    ],
    [
      313,
      1
    ],
    [
      317,
      1
    ],
    [
      359,
      1
    ],
    [
      367,
      1
    ],
    [
      373,
      1
    ],
    [
      379,
      1
    ],
    [
      383,
      1
    ],
    [
      449,
      1
    ],
    [
      457,
      1
    ],
    [
      461,
      2
    ],
    [
      463,
      2
    ],
    [
      467,
      2
    ],
    [
      479,
      2
    ],
    [
      503,
      1
    ],
    [
      509,
      1
    ],
    [
      577,
      1
    ],
    [
      587,
      1
    ],
    [
      593,
      1
    ],
    [
      599,
      1
    ],
    [
      601,
      1
    ],
    [
      607,
      1
    ],
    [
      613,
      1
    ],
    [
      617,
      1
    ],
    [
      619,
      1
    ],
    [
      631,
      1
    ],
    [
      673,
      1
    ],
    [
      677,
      1
    ],
    [
      683,
      1
    ],
    [
      691,
      1
    ],
    [
      701,
      1
    ],
    [
      709,
      1
    ],
    [
      719,
      1
    ],
    [
      727,
      1
    ],
    [
      733,
      1
    ],
    [
      739,
      1
    ],
    [
      743,
      1
    ],
    [
      751,
      1
    ],
    [
      757,
      1
    ],
    [
      761,
      1
    ],
    [
      769,
      1
    ],
    [
      773,
      1
    ],
    [
      787,
      1
    ],
    [
      797,
      1
    ],
    [
      809,
      1
    ],
    [
      811,
      1
    ],
    [
      821,
      1
    ],
    [
      823,
      1
    ],
    [
      827,
      1
    ],
    [
      829,
      1
    ],
    [
      839,
      1
    ],
    [
      853,
      1
    ],
    [
      857,
      1
    ],
    [
      859,
      1
    ],
    [
      863,
      1
    ],
    [
      877,
      1
    ],
    [
      881,
      1
    ],
    [
      883,
      1
    ],
    [
      887,
      1
    ],
    [
      907,
      1
    ],
    [
      911,
      1
    ],
    [
      919,
      1
    ],
    [
      929,
      1
    ],
    [
      937,
      1
    ],
    [
      941,
      1
    ],
    [
      947,
      1
    ],
    [
      953,
      1
    ],
    [
      1153,
      1
    ],
    [
      1163,
      1
    ],
    [
      1171,
      1
    ],
    [
      1181,
      1
    ],
    [
      1187,
      1
    ],
    [
      1193,
      1
    ],
    [
      1201,
      1
    ],
    [
      1213,
      1
    ],
    [
      1217,
      1
    ],
    [
      1223,
      1
    ],
    [
      1229,
      1
    ],
    [
      1231,
      1
    ],
    [
      1237,
      1
    ],
    [
      1249,
      1
    ],
    [
      1259,
      1
    ],
    [
      1277,
      1
    ],
    [
      1279,
      1
    ],
    [
      1283,
      1
    ],
    [
      1289,
      1
    ],
    [
      1291,
      1
    ],
    [
      1297,
      1
    ],
    [
      1301,
      1
    ],
    [
      1303,
      1
    ],
    [
      1307,
      1
    ],
    [
      1319,
      1
    ],
    [
      1321,
      1
    ],
    [
      1327,
      1
    ],
    [
      1361,
      2
    ],
    [
      1367,
      2
    ],
    [
      1373,
      2
    ],
    [
      1381,
      2
    ],
    [
      1399,
      2
    ],
    [
      1409,
      2
    ],
    [
      1423,
      2
    ],
    [
      1427,
      2
    ],
    [
      1429,
      2
    ],
    [
      1433,
      2
    ],
    [
      1439,
      2
    ],
    [
      1447,
      2
    ],
    [
      1451,
      2
    ],
    [
      1453,
      2
    ],
    [
      1459,
      2
    ],
    [
      1471,
      2
    ],
    [
      1481,
      2
    ],
    [
      1483,
      2
    ],
    [
      1487,
      2
    ],
    [
      1489,
      2
    ],
    [
      1493,
      2
    ],
    [
      1499,
      2
    ],
    [
      1511,
      2
    ],
    [
      1523,
      2
    ],
    [
      1531,
      2
    ],
    [
      1543,
      1
    ],
    [
      1549,
      1
    ],
    [
      1553,
      1
    ],
    [
      1559,
      1
    ],
    [
      1567,
      1
    ],
    [
      1571,
      1
    ],
    [
      1579,
      1
    ],
    [
      1583,
      1
    ],
    [
      1597,
      1
    ],
    [
      1601,
      1
    ],
    [
      1607,
      1
    ],
    [
      1609,
      1
    ],
    [
      1613,
      1
    ],
    [
      1619,
      1
    ],
    [
      1621,
      1
    ],
    [
      1627,
      1
    ],
    [
      1637,
      1
    ],
    [
      1657,
      1
    ],
    [
      1663,
      1
    ],
    [
      1667,
      1
    ],
    [
      1669,
      1
    ],
    [
      1693,
      1
    ],
    [
      1697,
      1
    ],
    [
      1699,
      1
    ],
    [
      1709,
      1
    ],
    [
      1721,
      1
    ],
    [
      1723,
      1
    ],
    [
      1733,
      1
    ],
    [
      1741,
      1
    ],
    [
      1747,
      1
    ],
    [
      1753,
      1
    ],
    [
      1759,
      1
    ],
    [
      1777,
      1
    ],
    [
      1783,
      1
    ],
    [
      1787,
      1
    ],
    [
      1789,
      1
    ],
    [
      1801,
      1
    ],
    [
      1811,
      1
    ],
    [
      1823,
      1
    ],
    [
      1831,
      1
    ],
    [
      1847,
      1
    ],
    [
      1861,
      1
    ],
    [
      1867,
      1
    ],
    [
      1871,
      1
    ],
    [
      1873,
      1
    ],
    [
      1877,
      1
    ],
    [
      1879,
      1
    ],
    [
      1889,
      1
    ],
    [
      1901,
      1
    ],
    [
      1907,
      1
    ],
    [
      1913,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n2.json <==
{
  "n": 2,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      3,
      1
    ],
    [
      5,
      5
    ],
    [
      13,
      1
    ],
    [
      17,
      1
    ],
    [
      19,
      2
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n2000.json <==
{
  "n": 2000,
  "gcd_factors": [
    [
      2,
      10
    ],
    [
      3,
      5
    ],
    [
      5,
      11
    ],
    [
      7,
      8
    ],
    [
      11,
      6
    ],
    [
      13,
      3
    ],
    [
      17,
      5
    ],
    [
      19,
      1
    ],
    [
      23,
      1
    ],
    [
      29,
      1
    ],
    [
      31,
      1
    ],
    [
      43,
      1
    ],
    [
      47,
      1
    ],
    [
      53,
      1
    ],
    [
      61,
      1
    ],
    [
      73,
      1
    ],
    [
      79,
      2
    ],
    [
      89,
      1
    ],
    [
      97,
      2
    ],
    [
      101,
      2
    ],
    [
      103,
      1
    ],
    [
      113,
      1
    ],
    [
      127,
      1
    ],
    [
      131,
      2
    ],
    [
      137,
      1
    ],
    [
      139,
      2
    ],
    [
      149,
      1
    ],
    [
      151,
      1
    ],
    [
      163,
      1
    ],
    [
      197,
      1
    ],
    [
      227,
      2
    ],
    [
      263,
      1
    ],
    [
      271,
      1
    ],
    [
      277,
      1
    ],
    [
      281,
      1
    ],
    [
      293,
      2
    ],
    [
      307,
      1
    ],
    [
      317,
      1
    ],
    [
      347,
      1
    ],
    [
      353,
      1
    ],
    [
      379,
      1
    ],
    [
      383,
      1
    ],
    [
      389,
      2
    ],
    [
      421,
      1
    ],
    [
      431,
      1
    ],
    [
      433,
      1
    ],
    [
      443,
      1
    ],
    [
      457,
      1
    ],
    [
      463,
      1
    ],
    [
      467,
      1
    ],
    [
      487,
      1
    ],
    [
      521,
      1
    ],
    [
      523,
      2
    ],
    [
      547,
      1
    ],
    [
      569,
      1
    ],
    [
      571,
      1
    ],
    [
      587,
      2
    ],
    [
      601,
      1
    ],
    [
      613,
      1
    ],
    [
      617,
      1
    ],
    [
      619,
      1
    ],
    [
      641,
      1
    ],
    [
      643,
      1
    ],
    [
      709,
      2
    ],
    [
      727,
      1
    ],
    [
      739,
      1
    ],
    [
      751,
      1
    ],
    [
      757,
      1
    ],
    [
      761,
      1
    ],
    [
      769,
      1
    ],
    [
      797,
      1
    ],
    [
      827,
      1
    ],
    [
      829,
      2
    ],
    [
      839,
      1
    ],
    [
      859,
      1
    ],
    [
      863,
      1
    ],
    [
      877,
      1
    ],
    [
      881,
      1
    ],
    [
      883,
      1
    ],
    [
      887,
      1
    ],
    [
      907,
      1
    ],
    [
      929,
      1
    ],
    [
      937,
      2
    ],
    [
      941,
      2
    ],
    [
      947,
      1
    ],
    [
      1049,
      1
    ],
    [
      1051,
      1
    ],
    [
      1087,
      1
    ],
    [
      1091,
      2
    ],
    [
      1093,
      2
    ],
    [
      1097,
      2
    ],
    [
      1103,
      2
    ],
    [
      1109,
      2
    ],
    [
      1171,
      1
    ],
    [
      1201,
      1
    ],
    [
      1213,
      1
    ],
    [
      1217,
      1
    ],
    [
      1223,
      1
    ],
    [
      1229,
      1
    ],
    [
      1231,
      1
    ],
    [
      1237,
      1
    ],
    [
      1249,
      1
    ],
    [
      1301,
      1
    ],
    [
      1303,
      1
    ],
    [
      1307,
      1
    ],
    [
      1319,
      1
    ],
    [
      1321,
      1
    ],
    [
      1327,
      1
    ],
    [
      1409,
      1
    ],
    [
      1423,
      2
    ],
    [
      1427,
      2
    ],
    [
      1447,
      1
    ],
    [
      1451,
      1
    ],
    [
      1453,
      1
    ],
    [
      1511,
      1
    ],
    [
      1523,
      1
    ],
    [
      1531,
      1
    ],
    [
      1559,
      1
    ],
    [
      1567,
      1
    ],
    [
      1571,
      1
    ],
    [
      1579,
      1
    ],
    [
      1583,
      1
    ],
    [
      1597,
      1
    ],
    [
      1601,
      1
    ],
    [
      1607,
      1
    ],
    [
      1609,
      1
    ],
    [
      1613,
      1
    ],
    [
      1619,
      1
    ],
    [
      1621,
      1
    ],
    [
      1627,
      1
    ],
    [
      1637,
      1
    ],
    [
      1657,
      1
    ],
    [
      1663,
      1
    ],
    [
      1721,
      1
    ],
    [
      1723,
      1
    ],
    [
      1733,
      1
    ],
    [
      1741,
      1
    ],
    [
      1747,
      1
    ],
    [
      1753,
      2
    ],
    [
      1759,
      2
    ],
    [
      1777,
      2
    ],
    [
      1783,
      1
    ],
    [
      1787,
      1
    ],
    [
      1789,
      1
    ],
    [
      1801,
      1
    ],
    [
      1811,
      1
    ],
    [
      2179,
      1
    ],
    [
      2203,
      1
    ],
    [
      2207,
      1
    ],
    [
      2213,
      1
    ],
    [
      2221,
      1
    ],
    [
      2371,
      1
    ],
    [
      2377,
      1
    ],
    [
      2381,
      1
    ],
    [
      2383,
      1
    ],
    [
      2389,
      1
    ],
    [
      2393,
      1
    ],
    [
      2399,
      1
    ],
    [
      2411,
      2
    ],
    [
      2417,
      2
    ],
    [
      2423,
      2
    ],
    [
      2437,
      2
    ],
    [
      2441,
      2
    ],
    [
      2447,
      2
    ],
    [
      2459,
      2
    ],
    [
      2467,
      2
    ],
    [
      2473,
      2
    ],
    [
      2477,
      2
    ],
    [
      2609,
      1
    ],
    [
      2617,
      1
    ],
    [
      2621,
      1
    ],
    [
      2633,
      1
    ],
    [
      2647,
      1
    ],
    [
      2657,
      1
    ],
    [
      2659,
      1
    ],
    [
      2663,
      1
    ],
    [
      2801,
      1
    ],
    [
      2803,
      1
    ],
    [
      2819,
      1
    ],
    [
      2833,
      1
    ],
    [
      2837,
      1
    ],
    [
      2843,
      1
    ],
    [
      2851,
      1
    ],
    [
      2857,
      1
    ],
    [
      3001,
      1
    ],
    [
      3011,
      1
    ],
    [
      3019,
      1
    ],
    [
      3023,
      1
    ],
    [
      3037,
      1
    ],
    [
      3041,
      1
    ],
    [
      3049,
      1
    ],
    [
      3061,
      1
    ],
    [
      3067,
      1
    ],
    [
      3079,
      1
    ],
    [
      3083,
      1
    ],
    [
      3089,
      1
    ],
    [
      3109,
      1
    ],
    [
      3119,
      1
    ],
    [
      3121,
      1
    ],
    [
      3137,
      1
    ],
    [
      3163,
      1
    ],
    [
      3167,
      1
    ],
    [
      3169,
      1
    ],
    [
      3181,
      1
    ],
    [
      3187,
      1
    ],
    [
      3191,
      1
    ],
    [
      3203,
      1
    ],
    [
      3209,
      1
    ],
    [
      3217,
      1
    ],
    [
      3221,
      1
    ],
    [
      3229,
      1
    ],
    [
      3251,
      1
    ],
    [
      3253,
      1
    ],
    [
      3257,
      1
    ],
    [
      3259,
      1
    ],
    [
      3271,
      1
    ],
    [
      3299,
      1
    ],
    [
      3301,
      1
    ],
    [
      3307,
      1
    ],
    [
      3313,
      1
    ],
    [
      3319,
      1
    ],
    [
      3323,
      1
    ],
    [
      3329,
      1
    ],
    [
      3331,
      1
    ],
    [
      3719,
      1
    ],
    [
      3727,
      1
    ],
    [
      3733,
      1
    ],
    [
      3739,
      1
    ],
    [
      3761,
      1
    ],
    [
      3767,
      1
    ],
    [
      3769,
      1
    ],
    [
      3779,
      1
    ],
    [
      3793,
      1
    ],
    [
      3797,
      1
    ],
    [
      3803,
      1
    ],
    [
      3821,
      1
    ],
    [
      3823,
      1
    ],
    [
      3833,
      1
    ],
    [
      3847,
      1
    ],
    [
      3851,
      1
    ],
    [
      3853,
      1
    ],
    [
      3863,
      1
    ],
    [
      3877,
      1
    ],
    [
      3881,
      1
    ],
    [
      3889,
      1
    ],
    [
      3907,
      1
    ],
    [
      3911,
      1
    ],
    [
      3917,
      1
    ],
    [
      3919,
      1
    ],
    [
      3923,
      1
    ],
    [
      3929,
      1
    ],
    [
      3931,
      1
    ],
    [
      3943,
      1
    ],
    [
      3947,
      1
    ],
    [
      3967,
      1
    ],
    [
      3989,
      1
    ],
    [
      4673,
      1
    ],
    [
      4679,
      1
    ],
    [
      4691,
      1
    ],
    [
      4703,
      1
    ],
    [
      4721,
      1
    ],
    [
      4723,
      1
    ],
    [
      4729,
      1
    ],
    [
      4733,
      1
    ],
    [
      4751,
      1
    ],
    [
      4759,
      1
    ],
    [
      4783,
      1
    ],
    [
      4787,
      1
    ],
    [
      4789,
      1
    ],
    [
      4793,
      1
    ],
    [
      4799,
      1
    ],
    [
      4801,
      2
    ],
    [
      4813,
      2
    ],
    [
      4817,
      2
    ],
    [
      4831,
      2
    ],
    [
      4861,
      2
    ],
    [
      4871,
      2
    ],
    [
      4877,
      2
    ],
    [
      4889,
      2
    ],
    [
      4903,
      2
    ],
    [
      4909,
      2
    ],
    [
      4919,
      2
    ],
    [
      4931,
      2
    ],
    [
      4933,
      2
    ],
    [
      4937,
      2
    ],
    [
      4943,
      2
    ],
    [
      4951,
      2
    ],
    [
      4957,
      2
    ],
    [
      4967,
      2
    ],
    [
      4969,
      2
    ],
    [
      4973,
      2
    ],
    [
      4987,
      2
    ],
    [
      4993,
      2
    ],
    [
      4999,
      2
    ],
    [
      5209,
      1
    ],
    [
      5227,
      1
    ],
    [
      5231,
      1
    ],
    [
      5233,
      1
    ],
    [
      5237,
      1
    ],
    [
      5261,
      1
    ],
    [
      5273,
      1
    ],
    [
      5279,
      1
    ],
    [
      5281,
      1
    ],
    [
      5297,
      1
    ],
    [
      5303,
      1
    ],
    [
      5309,
      1
    ],
    [
      5323,
      1
    ],
    [
      5333,
      1
    ],
    [
      6007,
      1
    ],
    [
      6011,
      1
    ],
    [
      6029,
      1
    ],
    [
      6037,
      1
    ],
    [
      6043,
      1
    ],
    [
      6047,
      1
    ],
    [
      6053,
      1
    ],
    [
      6067,
      1
    ],
    [
      6073,
      1
    ],
    [
      6079,
      1
    ],
    [
      6089,
      1
    ],
    [
      6091,
      1
    ],
    [
      6101,
      1
    ],
    [
      6113,
      1
    ],
    [
      6121,
      1
    ],
    [
      6131,
      1
    ],
    [
      6133,
      1
    ],
    [
      6143,
      1
    ],
    [
      6151,
      1
    ],
    [
      6163,
      1
    ],
    [
      6173,
      1
    ],
    [
      6197,
      1
    ],
    [
      6199,
      1
    ],
    [
      6203,
      1
    ],
    [
      6211,
      1
    ],
    [
      6217,
      1
    ],
    [
      6221,
      1
    ],
    [
      6229,
      1
    ],
    [
      6247,
      1
    ],
    [
      6257,
      1
    ],
    [
      6263,
      1
    ],
    [
      6269,
      1
    ],
    [
      6271,
      1
    ],
    [
      6277,
      1
    ],
    [
      6287,
      1
    ],
    [
      6299,
      1
    ],
    [
      6301,
      1
    ],
    [
      6311,
      1
    ],
    [
      6317,
      1
    ],
    [
      6323,
      1
    ],
    [
      6329,
      1
    ],
    [
      6337,
      1
    ],
    [
      6343,
      1
    ],
    [
      6353,
      1
    ],
    [
      6359,
      1
    ],
    [
      6361,
      1
    ],
    [
      6367,
      1
    ],
    [
      6373,
      1
    ],
    [
      6379,
      1
    ],
    [
      6389,
      1
    ],
    [
      6397,
      1
    ],
    [
      6421,
      1
    ],
    [
      6427,
      1
    ],
    [
      6449,
      1
    ],
    [
      6451,
      1
    ],
    [
      6469,
      1
    ],
    [
      6473,
      1
    ],
    [
      6481,
      1
    ],
    [
      6491,
      1
    ],
    [
      6521,
      1
    ],
    [
      6529,
      1
    ],
    [
      6547,
      1
    ],
    [
      6551,
      1
    ],
    [
      6553,
      1
    ],
    [
      6563,
      1
    ],
    [
      6569,
      1
    ],
    [
      6571,
      1
    ],
    [
      6577,
      1
    ],
    [
      6581,
      1
    ],
    [
      6599,
      1
    ],
    [
      6607,
      1
    ],
    [
      6619,
      1
    ],
    [
      6637,
      1
    ],
    [
      6653,
      1
    ],
    [
      6659,
      1
    ],
    [
      6661,
      1
    ],
    [
      6709,
      1
    ],
    [
      7001,
      1
    ],
    [
      7013,
      1
    ],
    [
      7019,
      1
    ],
    [
      7027,
      1
    ],
    [
      7039,
      1
    ],
    [
      7043,
      1
    ],
    [
      7057,
      1
    ],
    [
      7069,
      1
    ],
    [
      7079,
      1
    ],
    [
      7103,
      1
    ],
    [
      7109,
      1
    ],
    [
      7121,
      1
    ],
    [
      7127,
      1
    ],
    [
      7129,
      1
    ],
    [
      7151,
      1
    ],
    [
      7159,
      1
    ],
    [
      7177,
      1
    ],
    [
      7187,
      1
    ],
    [
      7193,
      1
    ],
    [
      7207,
      1
    ],
    [
      7211,
      1
    ],
    [
      7213,
      1
    ],
    [
      7219,
      1
    ],
    [
      7229,
      1
    ],
    [
      7237,
      1
    ],
    [
      7243,
      1
    ],
    [
      7247,
      1
    ],
    [
      7253,
      1
    ],
    [
      7283,
      1
    ],
    [
      7297,
      1
    ],
    [
      7307,
      1
    ],
    [
      7309,
      1
    ],
    [
      7321,
      1
    ],
    [
      7331,
      1
    ],
    [
      7333,
      1
    ],
    [
      7349,
      1
    ],
    [
      7351,
      1
    ],
    [
      7369,
      1
    ],
    [
      7393,
      1
    ],
    [
      7411,
      1
    ],
    [
      7417,
      1
    ],
    [
      7433,
      1
    ],
    [
      7451,
      1
    ],
    [
      7457,
      1
    ],
    [
      7459,
      1
    ],
    [
      7477,
      1
    ],
    [
      7481,
      1
    ],
    [
      7487,
      1
    ],
    [
      7489,
      1
    ],
    [
      7499,
      1
    ],
    [
      7507,
      1
    ],
    [
      7517,
      1
    ],
    [
      7523,
      1
    ],
    [
      7529,
      1
    ],
    [
      7537,
      1
    ],
    [
      7541,
      1
    ],
    [
      7547,
      1
    ],
    [
      7549,
      1
    ],
    [
      7559,
      1
    ],
    [
      7561,
      1
    ],
    [
      7573,
      1
    ],
    [
      7577,
      1
    ],
    [
      7583,
      1
    ],
    [
      7589,
      1
    ],
    [
      7591,
      1
    ],
    [
      7603,
      1
    ],
    [
      7607,
      1
    ],
    [
      7621,
      1
    ],
    [
      7639,
      1
    ],
    [
      7643,
      1
    ],
    [
      7649,
      1
    ],
    [
      7669,
      1
    ],
    [
      7673,
      1
    ],
    [
      7681,
      1
    ],
    [
      7687,
      1
    ],
    [
      7691,
      1
    ],
    [
      7699,
      1
    ],
    [
      7703,
      1
    ],
    [
      7717,
      1
    ],
    [
      7723,
      1
    ],
    [
      7727,
      1
    ],
    [
      7741,
      1
    ],
    [
      7753,
      1
    ],
    [
      7757,
      1
    ],
    [
      7759,
      1
    ],
    [
      7789,
      1
    ],
    [
      7793,
      1
    ],
    [
      7817,
      1
    ],
    [
      7823,
      1
    ],
    [
      7829,
      1
    ],
    [
      7841,
      1
    ],
    [
      7853,
      1
    ],
    [
      7867,
      1
    ],
    [
      7873,
      1
    ],
    [
      7877,
      1
    ],
    [
      7879,
      1
    ],
    [
      7883,
      1
    ],
    [
      7901,
      1
    ],
    [
      7907,
      1
    ],
    [
      7919,
      1
    ],
    [
      7927,
      1
    ],
    [
      7933,
      1
    ],
    [
      7937,
      1
    ],
    [
      7949,
      1
    ],
    [
      7951,
      1
    ],
    [
      7963,
      1
    ],
    [
      7993,
      1
    ],
    [
      8009,
      1
    ],
    [
      8011,
      1
    ],
    [
      8017,
      1
    ],
    [
      8039,
      1
    ],
    [
      8053,
      1
    ],
    [
      8059,
      1
    ],
    [
      8069,
      1
    ],
    [
      8081,
      1
    ],
    [
      8087,
      1
    ],
    [
      8089,
      1
    ],
    [
      8093,
      1
    ],
    [
      8101,
      1
    ],
    [
      8111,
      1
    ],
    [
      8117,
      1
    ],
    [
      8123,
      1
    ],
    [
      8147,
      1
    ],
    [
      8161,
      1
    ],
    [
      8167,
      1
    ],
    [
      8171,
      1
    ],
    [
      8179,
      1
    ],
    [
      8191,
      1
    ],
    [
      8209,
      1
    ],
    [
      8219,
      1
    ],
    [
      8221,
      1
    ],
    [
      8231,
      1
    ],
    [
      8233,
      1
    ],
    [
      8237,
      1
    ],
    [
      8243,
      1
    ],
    [
      8263,
      1
    ],
    [
      8269,
      1
    ],
    [
      8273,
      1
    ],
    [
      8287,
      1
    ],
    [
      8291,
      1
    ],
    [
      8293,
      1
    ],
    [
      8297,
      1
    ],
    [
      8311,
      1
    ],
    [
      8317,
      1
    ],
    [
      8329,
      1
    ],
    [
      8353,
      1
    ],
    [
      8363,
      1
    ],
    [
      8369,
      1
    ],
    [
      8377,
      1
    ],
    [
      8387,
      1
    ],
    [
      8389,
      1
    ],
    [
      8419,
      1
    ],
    [
      8423,
      1
    ],
    [
      8429,
      1
    ],
    [
      8431,
      1
    ],
    [
      8443,
      1
    ],
    [
      8447,
      1
    ],
    [
      8461,
      1
    ],
    [
      8467,
      1
    ],
    [
      8501,
      1
    ],
    [
      8513,
      1
    ],
    [
      8521,
      1
    ],
    [
      8527,
      1
    ],
    [
      8537,
      1
    ],
    [
      8539,
      1
    ],
    [
      8543,
      1
    ],
    [
      8563,
      1
    ],
    [
      8573,
      1
    ],
    [
      8581,
      1
    ],
    [
      8597,
      1
    ],
    [
      8599,
      1
    ],
    [
      8609,
      1
    ],
    [
      8623,
      1
    ],
    [
      8627,
      1
    ],
    [
      8629,
      1
    ],
    [
      8641,
      1
    ],
    [
      8647,
      1
    ],
    [
      8663,
      1
    ],
    [
      8669,
      1
    ],
    [
      8677,
      1
    ],
    [
      8681,
      1
    ],
    [
      8689,
      1
    ],
    [
      8693,
      1
    ],
    [
      8699,
      1
    ],
    [
      8707,
      1
    ],
    [
      8713,
      1
    ],
    [
      8719,
      1
    ],
    [
      8731,
      1
    ],
    [
      8737,
      1
    ],
    [
      8741,
      1
    ],
    [
      8747,
      1
    ],
    [
      8753,
      1
    ],
    [
      8761,
      1
    ],
    [
      8779,
      1
    ],
    [
      8783,
      1
    ],
    [
      8803,
      1
    ],
    [
      8807,
      1
    ],
    [
      8819,
      1
    ],
    [
      8821,
      1
    ],
    [
      8831,
      1
    ],
    [
      8837,
      1
    ],
    [
      8839,
      1
    ],
    [
      8849,
      1
    ],
    [
      8861,
      1
    ],
    [
      8863,
      1
    ],
    [
      8867,
      1
    ],
    [
      8887,
      1
    ],
    [
      8893,
      1
    ],
    [
      8923,
      1
    ],
    [
      8929,
      1
    ],
    [
      8933,
      1
    ],
    [
      8941,
      1
    ],
    [
      8951,
      1
    ],
    [
      8963,
      1
    ],
    [
      8969,
      1
    ],
    [
      8971,
      1
    ],
    [
      8999,
      1
    ],
    [
      9001,
      1
    ],
    [
      9007,
      1
    ],
    [
      9011,
      1
    ],
    [
      9013,
      1
    ],
    [
      9029,
      1
    ],
    [
      9041,
      1
    ],
    [
      9043,
      1
    ],
    [
      9049,
      1
    ],
    [
      9059,
      1
    ],
    [
      9067,
      1
    ],
    [
      9091,
      1
    ],
    [
      9103,
      1
    ],
    [
      9109,
      1
    ],
    [
      9127,
      1
    ],
    [
      9133,
      1
    ],
    [
      9137,
      1
    ],
    [
      9151,
      1
    ],
    [
      9157,
      1
    ],
    [
      9161,
      1
    ],
    [
      9173,
      1
    ],
    [
      9181,
      1
    ],
    [
      9187,
      1
    ],
    [
      9199,
      1
    ],
    [
      9203,
      1
    ],
    [
      9209,
      1
    ],
    [
      9221,
      1
    ],
    [
      9227,
      1
    ],
    [
      9239,
      1
    ],
    [
      9241,
      1
    ],
    [
      9257,
      1
    ],
    [
      9277,
      1
    ],
    [
      9281,
      1
    ],
    [
      9283,
      1
    ],
    [
      9293,
      1
    ],
    [
      9311,
      1
    ],
    [
      9319,
      1
    ],
    [
      9323,
      1
    ],
    [
      9337,
      1
    ],
    [
      9341,
      1
    ],
    [
      9343,
      1
    ],
    [
      9349,
      1
    ],
    [
      9371,
      1
    ],
    [
      9377,
      1
    ],
    [
      9391,
      1
    ],
    [
      9397,
      1
    ],
    [
      9403,
      1
    ],
    [
      9413,
      1
    ],
    [
      9419,
      1
    ],
    [
      9421,
      1
    ],
    [
      9431,
      1
    ],
    [
      9433,
      1
    ],
    [
      9437,
      1
    ],
    [
      9439,
      1
    ],
    [
      9461,
      1
    ],
    [
      9463,
      1
    ],
    [
      9467,
      1
    ],
    [
      9473,
      1
    ],
    [
      9479,
      1
    ],
    [
      9491,
      1
    ],
    [
      9497,
      1
    ],
    [
      9511,
      1
    ],
    [
      9521,
      1
    ],
    [
      9533,
      1
    ],
    [
      9539,
      1
    ],
    [
      9547,
      1
    ],
    [
      9551,
      1
    ],
    [
      9587,
      1
    ],
    [
      9601,
      1
    ],
    [
      9613,
      1
    ],
    [
      9619,
      1
    ],
    [
      9623,
      1
    ],
    [
      9629,
      1
    ],
    [
      9631,
      1
    ],
    [
      9643,
      1
    ],
    [
      9649,
      1
    ],
    [
      9661,
      1
    ],
    [
      9677,
      1
    ],
    [
      9679,
      1
    ],
    [
      9689,
      1
    ],
    [
      9697,
      1
    ],
    [
      9719,
      1
    ],
    [
      9721,
      1
    ],
    [
      9733,
      1
    ],
    [
      9739,
      1
    ],
    [
      9743,
      1
    ],
    [
      9749,
      1
    ],
    [
      9767,
      1
    ],
    [
      9769,
      1
    ],
    [
      9781,
      1
    ],
    [
      9787,
      1
    ],
    [
      9791,
      1
    ],
    [
      9803,
      1
    ],
    [
      9811,
      1
    ],
    [
      9817,
      1
    ],
    [
      9829,
      1
    ],
    [
      9833,
      1
    ],
    [
      9839,
      1
    ],
    [
      9851,
      1
    ],
    [
      9857,
      1
    ],
    [
      9859,
      1
    ],
    [
      9871,
      1
    ],
    [
      9883,
      1
    ],
    [
      9887,
      1
    ],
    [
      9901,
      1
    ],
    [
      9907,
      1
    ],
    [
      9923,
      1
    ],
    [
      9929,
      1
    ],
    [
      9931,
      1
    ],
    [
      9941,
      1
    ],
    [
      9949,
      1
    ],
    [
      9967,
      1
    ],
    [
      9973,
      1
    ],
    [
      12007,
      1
    ],
    [
      12011,
      1
    ],
    [
      12037,
      1
    ],
    [
      12041,
      1
    ],
    [
      12043,
      1
    ],
    [
      12049,
      1
    ],
    [
      12071,
      1
    ],
    [
      12073,
      1
    ],
    [
      12097,
      1
    ],
    [
      12101,
      1
    ],
    [
      12107,
      1
    ],
    [
      12109,
      1
    ],
    [
      12113,
      1
    ],
    [
      12119,
      1
    ],
    [
      12143,
      1
    ],
    [
      12149,
      1
    ],
    [
      12157,
      1
    ],
    [
      12161,
      1
    ],
    [
      12163,
      1
    ],
    [
      12197,
      1
    ],
    [
      12203,
      1
    ],
    [
      12211,
      1
    ],
    [
      12227,
      1
    ],
    [
      12239,
      1
    ],
    [
      12241,
      1
    ],
    [
      12251,
      1
    ],
    [
      12253,
      1
    ],
    [
      12263,
      1
    ],
    [
      12269,
      1
    ],
    [
      12277,
      1
    ],
    [
      12281,
      1
    ],
    [
      12289,
      1
    ],
    [
      12301,
      1
    ],
    [
      12323,
      1
    ],
    [
      12329,
      1
    ],
    [
      12343,
      1
    ],
    [
      12347,
      1
    ],
    [
      12373,
      1
    ],
    [
      12377,
      1
    ],
    [
      12379,
      1
    ],
    [
      12391,
      1
    ],
    [
      12401,
      1
    ],
    [
      12409,
      1
    ],
    [
      12413,
      1
    ],
    [
      12421,
      1
    ],
    [
      12433,
      1
    ],
    [
      12437,
      1
    ],
    [
      12451,
      1
    ],
    [
      12457,
      1
    ],
    [
      12473,
      1
    ],
    [
      12479,
      1
    ],
    [
      12487,
      1
    ],
    [
      12491,
      1
    ],
    [
      12497,
      1
    ],
    [
      12503,
      1
    ],
    [
      12511,
      1
    ],
    [
      12517,
      1
    ],
    [
      12527,
      1
    ],
    [
      12539,
      1
    ],
    [
      12541,
      1
    ],
    [
      12547,
      1
    ],
    [
      12553,
      1
    ],
    [
      12569,
      1
    ],
    [
      12577,
      1
    ],
    [
      12583,
      1
    ],
    [
      12589,
      1
    ],
    [
      12601,
      1
    ],
    [
      12611,
      1
    ],
    [
      12613,
      1
    ],
    [
      12619,
      1
    ],
    [
      12637,
      1
    ],
    [
      12641,
      1
    ],
    [
      12647,
      1
    ],
    [
      12653,
      1
    ],
    [
      12659,
      1
    ],
    [
      12671,
      1
    ],
    [
      12689,
      1
    ],
    [
      12697,
      1
    ],
    [
      12703,
      1
    ],
    [
      12713,
      1
    ],
    [
      12721,
      1
    ],
    [
      12739,
      1
    ],
    [
      12743,
      1
    ],
    [
      12757,
      1
    ],
    [
      12763,
      1
    ],
    [
      12781,
      1
    ],
    [
      12791,
      1
    ],
    [
      12799,
      1
    ],
    [
      12809,
      1
    ],
    [
      12821,
      1
    ],
    [
      12823,
      1
    ],
    [
      12829,
      1
    ],
    [
      12841,
      1
    ],
    [
      12853,
      1
    ],
    [
      12889,
      1
    ],
    [
      12893,
      1
    ],
    [
      12899,
      1
    ],
    [
      12907,
      1
    ],
    [
      12911,
      1
    ],
    [
      12917,
      1
    ],
    [
      12919,
      1
    ],
    [
      12923,
      1
    ],
    [
      12941,
      1
    ],
    [
      12953,
      1
    ],
    [
      12959,
      1
    ],
    [
      12967,
      1
    ],
    [
      12973,
      1
    ],
    [
      12979,
      1
    ],
    [
      12983,
      1
    ],
    [
      13001,
      1
    ],
    [
      13003,
      1
    ],
    [
      13007,
      1
    ],
    [
      13009,
      1
    ],
    [
      13033,
      1
    ],
    [
      13037,
      1
    ],
    [
      13043,
      1
    ],
    [
      13049,
      1
    ],
    [
      13063,
      1
    ],
    [
      13093,
      1
    ],
    [
      13099,
      1
    ],
    [
      13103,
      1
    ],
    [
      13109,
      1
    ],
    [
      13121,
      1
    ],
    [
      13127,
      1
    ],
    [
      13147,
      1
    ],
    [
      13151,
      1
    ],
    [
      13159,
      1
    ],
    [
      13163,
      1
    ],
    [
      13171,
      1
    ],
    [
      13177,
      1
    ],
    [
      13183,
      1
    ],
    [
      13187,
      1
    ],
    [
      13217,
      1
    ],
    [
      13219,
      1
    ],
    [
      13229,
      1
    ],
    [
      13241,
      1
    ],
    [
      13249,
      1
    ],
    [
      13259,
      1
    ],
    [
      13267,
      1
    ],
    [
      13291,
      1
    ],
    [
      13297,
      1
    ],
    [
      13309,
      1
    ],
    [
      13313,
      1
    ],
    [
      13327,
      1
    ],
    [
      13331,
      1
    ],
    [
      13337,
      1
    ],
    [
      13339,
      1
    ],
    [
      13367,
      1
    ],
    [
      13381,
      1
    ],
    [
      13397,
      1
    ],
    [
      13399,
      1
    ],
    [
      13411,
      1
    ],
    [
      13417,
      1
    ],
    [
      13421,
      1
    ],
    [
      13441,
      1
    ],
    [
      13451,
      1
    ],
    [
      13457,
      1
    ],
    [
      13463,
      1
    ],
    [
      13469,
      1
    ],
    [
      13477,
      1
    ],
    [
      13487,
      1
    ],
    [
      13499,
      1
    ],
    [
      13513,
      1
    ],
    [
      13523,
      1
    ],
    [
      13537,
      1
    ],
    [
      13553,
      1
    ],
    [
      13567,
      1
    ],
    [
      13577,
      1
    ],
    [
      13591,
      1
    ],
    [
      13597,
      1
    ],
    [
      13613,
      1
    ],
    [
      13619,
      1
    ],
    [
      13627,
      1
    ],
    [
      13633,
      1
    ],
    [
      13649,
      1
    ],
    [
      13669,
      1
    ],
    [
      13679,
      1
    ],
    [
      13681,
      1
    ],
    [
      13687,
      1
    ],
    [
      13691,
      1
    ],
    [
      13693,
      1
    ],
    [
      13697,
      1
    ],
    [
      13709,
      1
    ],
    [
      13711,
      1
    ],
    [
      13721,
      1
    ],
    [
      13723,
      1
    ],
    [
      13729,
      1
    ],
    [
      13751,
      1
    ],
    [
      13757,
      1
    ],
    [
      13759,
      1
    ],
    [
      13763,
      1
    ],
    [
      13781,
      1
    ],
    [
      13789,
      1
    ],
    [
      13799,
      1
    ],
    [
      13807,
      1
    ],
    [
      13829,
      1
    ],
    [
      13831,
      1
    ],
    [
      13841,
      1
    ],
    [
      13859,
      1
    ],
    [
      13873,
      1
    ],
    [
      13877,
      1
    ],
    [
      13879,
      1
    ],
    [
      13883,
      1
    ],
    [
      13901,
      1
    ],
    [
      13903,
      1
    ],
    [
      13907,
      1
    ],
    [
      13913,
      1
    ],
    [
      13921,
      1
    ],
    [
      13931,
      1
    ],
    [
      13933,
      1
    ],
    [
      13963,
      1
    ],
    [
      13967,
      1
    ],
    [
      13997,
      1
    ],
    [
      13999,
      1
    ],
    [
      14009,
      2
    ],
    [
      14011,
      2
    ],
    [
      14029,
      2
    ],
    [
      14033,
      2
    ],
    [
      14051,
      2
    ],
    [
      14057,
      2
    ],
    [
      14071,
      2
    ],
    [
      14081,
      2
    ],
    [
      14083,
      2
    ],
    [
      14087,
      2
    ],
    [
      14107,
      2
    ],
    [
      14143,
      2
    ],
    [
      14149,
      2
    ],
    [
      14153,
      2
    ],
    [
      14159,
      2
    ],
    [
      14173,
      2
    ],
    [
      14177,
      2
    ],
    [
      14197,
      2
    ],
    [
      14207,
      2
    ],
    [
      14221,
      2
    ],
    [
      14243,
      2
    ],
    [
      14249,
      2
    ],
    [
      14251,
      2
    ],
    [
      14281,
      2
    ],
    [
      14293,
      2
    ],
    [
      14303,
      2
    ],
    [
      14321,
      2
    ],
    [
      14323,
      2
    ],
    [
      14327,
      2
    ],
    [
      14341,
      2
    ],
    [
      14347,
      2
    ],
    [
      14369,
      2
    ],
    [
      14387,
      2
    ],
    [
      14389,
      2
    ],
    [
      14401,
      2
    ],
    [
      14407,
      2
    ],
    [
      14411,
      2
    ],
    [
      14419,
      2
    ],
    [
      14423,
      2
    ],
    [
      14431,
      2
    ],
    [
      14437,
      2
    ],
    [
      14447,
      2
    ],
    [
      14449,
      2
    ],
    [
      14461,
      2
    ],
    [
      14479,
      2
    ],
    [
      14489,
      2
    ],
    [
      14503,
      2
    ],
    [
      14519,
      2
    ],
    [
      14533,
      2
    ],
    [
      14537,
      2
    ],
    [
      14543,
      2
    ],
    [
      14549,
      2
    ],
    [
      14551,
      2
    ],
    [
      14557,
      2
    ],
    [
      14561,
      2
    ],
    [
      14563,
      2
    ],
    [
      14591,
      2
    ],
    [
      14593,
      2
    ],
    [
      14621,
      2
    ],
    [
      14627,
      2
    ],
    [
      14629,
      2
    ],
    [
      14633,
      2
    ],
    [
      14639,
      2
    ],
    [
      14653,
      2
    ],
    [
      14657,
      2
    ],
    [
      14669,
      2
    ],
    [
      14683,
      2
    ],
    [
      14699,
      2
    ],
    [
      14713,
      2
    ],
    [
      14717,
      2
    ],
    [
      14723,
      2
    ],
    [
      14731,
      2
    ],
    [
      14737,
      2
    ],
    [
      14741,
      2
    ],
    [
      14747,
      2
    ],
    [
      14753,
      2
    ],
    [
      14759,
      2
    ],
    [
      14767,
      2
    ],
    [
      14771,
      2
    ],
    [
      14779,
      2
    ],
    [
      14783,
      2
    ],
    [
      14797,
      2
    ],
    [
      14813,
      2
    ],
    [
      14821,
      2
    ],
    [
      14827,
      2
    ],
    [
      14831,
      2
    ],
    [
      14843,
      2
    ],
    [
      14851,
      2
    ],
    [
      14867,
      2
    ],
    [
      14869,
      2
    ],
    [
      14879,
      2
    ],
    [
      14887,
      2
    ],
    [
      14891,
      2
    ],
    [
      14897,
      2
    ],
    [
      14923,
      2
    ],
    [
      14929,
      2
    ],
    [
      14939,
      2
    ],
    [
      14947,
      2
    ],
    [
      14951,
      2
    ],
    [
      14957,
      2
    ],
    [
      14969,
      2
    ],
    [
      14983,
      2
    ],
    [
      15013,
      2
    ],
    [
      15017,
      2
    ],
    [
      15031,
      2
    ],
    [
      15053,
      2
    ],
    [
      15061,
      2
    ],
    [
      15073,
      2
    ],
    [
      15077,
      2
    ],
    [
      15083,
      2
    ],
    [
      15091,
      2
    ],
    [
      15101,
      2
    ],
    [
      15107,
      2
    ],
    [
      15121,
      2
    ],
    [
      15131,
      2
    ],
    [
      15137,
      2
    ],
    [
      15139,
      2
    ],
    [
      15149,
      2
    ],
    [
      15161,
      2
    ],
    [
      15173,
      2
    ],
    [
      15187,
      2
    ],
    [
      15193,
      2
    ],
    [
      15199,
      2
    ],
    [
      15217,
      2
    ],
    [
      15227,
      2
    ],
    [
      15233,
      2
    ],
    [
      15241,
      2
    ],
    [
      15259,
      2
    ],
    [
      15263,
      2
    ],
    [
      15269,
      2
    ],
    [
      15271,
      2
    ],
    [
      15277,
      2
    ],
    [
      15287,
      2
    ],
    [
      15289,
      2
    ],
    [
      15299,
      2
    ],
    [
      15307,
      2
    ],
    [
      15313,
      2
    ],
    [
      15319,
      2
    ],
    [
      15329,
      2
    ],
    [
      15331,
      2
    ],
    [
      15349,
      2
    ],
    [
      15359,
      2
    ],
    [
      15361,
      2
    ],
    [
      15373,
      2
    ],
    [
      15377,
      2
    ],
    [
      15383,
      2
    ],
    [
      15391,
      2
    ],
    [
      15401,
      2
    ],
    [
      15413,
      2
    ],
    [
      15427,
      2
    ],
    [
      15439,
      2
    ],
    [
      15443,
      2
    ],
    [
      15451,
      2
    ],
    [
      15461,
      2
    ],
    [
      15467,
      2
    ],
    [
      15473,
      2
    ],
    [
      15493,
      2
    ],
    [
      15497,
      2
    ],
    [
      15511,
      2
    ],
    [
      15527,
      2
    ],
    [
      15541,
      2
    ],
    [
      15551,
      2
    ],
    [
      15559,
      2
    ],
    [
      15569,
      2
    ],
    [
      15581,
      2
    ],
    [
      15583,
      2
    ],
    [
      15601,
      2
    ],
    [
      15607,
      2
    ],
    [
      15619,
      2
    ],
    [
      15629,
      2
    ],
    [
      15641,
      2
    ],
    [
      15643,
      2
    ],
    [
      15647,
      2
    ],
    [
      15649,
      2
    ],
    [
      15661,
      2
    ],
    [
      15667,
      2
    ],
    [
      15671,
      2
    ],
    [
      15679,
      2
    ],
    [
      15683,
      2
    ],
    [
      15727,
      2
    ],
    [
      15731,
      2
    ],
    [
      15733,
      2
    ],
    [
      15737,
      2
    ],
    [
      15739,
      2
    ],
    [
      15749,
      2
    ],
    [
      15761,
      2
    ],
    [
      15767,
      2
    ],
    [
      15773,
      2
    ],
    [
      15787,
      2
    ],
    [
      15791,
      2
    ],
    [
      15797,
      2
    ],
    [
      15803,
      2
    ],
    [
      15809,
      2
    ],
    [
      15817,
      2
    ],
    [
      15823,
      2
    ],
    [
      15859,
      2
    ],
    [
      15877,
      2
    ],
    [
      15881,
      2
    ],
    [
      15887,
      2
    ],
    [
      15889,
      2
    ],
    [
      15901,
      2
    ],
    [
      15907,
      2
    ],
    [
      15913,
      2
    ],
    [
      15919,
      2
    ],
    [
      15923,
      2
    ],
    [
      15937,
      2
    ],
    [
      15959,
      2
    ],
    [
      15971,
      2
    ],
    [
      15973,
      2
    ],
    [
      15991,
      2
    ],
    [
      16001,
      1
    ],
    [
      16007,
      1
    ],
    [
      16033,
      1
    ],
    [
      16057,
      1
    ],
    [
      16061,
      1
    ],
    [
      16063,
      1
    ],
    [
      16067,
      1
    ],
    [
      16069,
      1
    ],
    [
      16073,
      1
    ],
    [
      16087,
      1
    ],
    [
      16091,
      1
    ],
    [
      16097,
      1
    ],
    [
      16103,
      1
    ],
    [
      16111,
      1
    ],
    [
      16127,
      1
    ],
    [
      16139,
      1
    ],
    [
      16141,
      1
    ],
    [
      16183,
      1
    ],
    [
      16187,
      1
    ],
    [
      16189,
      1
    ],
    [
      16193,
      1
    ],
    [
      16217,
      1
    ],
    [
      16223,
      1
    ],
    [
      16229,
      1
    ],
    [
      16231,
      1
    ],
    [
      16249,
      1
    ],
    [
      16253,
      1
    ],
    [
      16267,
      1
    ],
    [
      16273,
      1
    ],
    [
      16301,
      1
    ],
    [
      16319,
      1
    ],
    [
      16333,
      1
    ],
    [
      16339,
      1
    ],
    [
      16349,
      1
    ],
    [
      16361,
      1
    ],
    [
      16363,
      1
    ],
    [
      16369,
      1
    ],
    [
      16381,
      1
    ],
    [
      16411,
      1
    ],
    [
      16417,
      1
    ],
    [
      16421,
      1
    ],
    [
      16427,
      1
    ],
    [
      16433,
      1
    ],
    [
      16447,
      1
    ],
    [
      16451,
      1
    ],
    [
      16453,
      1
    ],
    [
      16477,
      1
    ],
    [
      16481,
      1
    ],
    [
      16487,
      1
    ],
    [
      16493,
      1
    ],
    [
      16519,
      1
    ],
    [
      16529,
      1
    ],
    [
      16547,
      1
    ],
    [
      16553,
      1
    ],
    [
      16561,
      1
    ],
    [
      16567,
      1
    ],
    [
      16573,
      1
    ],
    [
      16603,
      1
    ],
    [
      16607,
      1
    ],
    [
      16619,
      1
    ],
    [
      16631,
      1
    ],
    [
      16633,
      1
    ],
    [
      16649,
      1
    ],
    [
      16651,
      1
    ],
    [
      16657,
      1
    ],
    [
      16661,
      1
    ],
    [
      16673,
      1
    ],
    [
      16691,
      1
    ],
    [
      16693,
      1
    ],
    [
      16699,
      1
    ],
    [
      16703,
      1
    ],
    [
      16729,
      1
    ],
    [
      16741,
      1
    ],
    [
      16747,
      1
    ],
    [
      16759,
      1
    ],
    [
      16763,
      1
    ],
    [
      16787,
      1
    ],
    [
      16811,
      1
    ],
    [
      16823,
      1
    ],
    [
      16829,
      1
    ],
    [
      16831,
      1
    ],
    [
      16843,
      1
    ],
    [
      16871,
      1
    ],
    [
      16879,
      1
    ],
    [
      16883,
      1
    ],
    [
      16889,
      1
    ],
    [
      16901,
      1
    ],
    [
      16903,
      1
    ],
    [
      16921,
      1
    ],
    [
      16927,
      1
    ],
    [
      16931,
      1
    ],
    [
      16937,
      1
    ],
    [
      16943,
      1
    ],
    [
      16963,
      1
    ],
    [
      16979,
      1
    ],
    [
      16981,
      1
    ],
    [
      16987,
      1
    ],
    [
      16993,
      1
    ],
    [
      17011,
      1
    ],
    [
      17021,
      1
    ],
    [
      17027,
      1
    ],
    [
      17029,
      1
    ],
    [
      17033,
      1
    ],
    [
      17041,
      1
    ],
    [
      17047,
      1
    ],
    [
      17053,
      1
    ],
    [
      17077,
      1
    ],
    [
      17093,
      1
    ],
    [
      17099,
      1
    ],
    [
      17107,
      1
    ],
    [
      17117,
      1
    ],
    [
      17123,
      1
    ],
    [
      17137,
      1
    ],
    [
      17159,
      1
    ],
    [
      17167,
      1
    ],
    [
      17183,
      1
    ],
    [
      17189,
      1
    ],
    [
      17191,
      1
    ],
    [
      17203,
      1
    ],
    [
      17207,
      1
    ],
    [
      17209,
      1
    ],
    [
      17231,
      1
    ],
    [
      17239,
      1
    ],
    [
      17257,
      1
    ],
    [
      17291,
      1
    ],
    [
      17293,
      1
    ],
    [
      17299,
      1
    ],
    [
      17317,
      1
    ],
    [
      17321,
      1
    ],
    [
      17327,
      1
    ],
    [
      17333,
      1
    ],
    [
      17341,
      1
    ],
    [
      17351,
      1
    ],
    [
      17359,
      1
    ],
    [
      17377,
      1
    ],
    [
      17383,
      1
    ],
    [
      17387,
      1
    ],
    [
      17389,
      1
    ],
    [
      17393,
      1
    ],
    [
      17401,
      1
    ],
    [
      17417,
      1
    ],
    [
      17419,
      1
    ],
    [
      17431,
      1
    ],
    [
      17443,
      1
    ],
    [
      17449,
      1
    ],
    [
      17467,
      1
    ],
    [
      17471,
      1
    ],
    [
      17477,
      1
    ],
    [
      17483,
      1
    ],
    [
      17489,
      1
    ],
    [
      17491,
      1
    ],
    [
      17497,
      1
    ],
    [
      17509,
      1
    ],
    [
      17519,
      1
    ],
    [
      17539,
      1
    ],
    [
      17551,
      1
    ],
    [
      17569,
      1
    ],
    [
      17573,
      1
    ],
    [
      17579,
      1
    ],
    [
      17581,
      1
    ],
    [
      17597,
      1
    ],
    [
      17599,
      1
    ],
    [
      17609,
      1
    ],
    [
      17623,
      1
    ],
    [
      17627,
      1
    ],
    [
      17657,
      1
    ],
    [
      17659,
      1
    ],
    [
      17669,
      1
    ],
    [
      17681,
      1
    ],
    [
      17683,
      1
    ],
    [
      17707,
      1
    ],
    [
      17713,
      1
    ],
    [
      17729,
      1
    ],
    [
      17737,
      1
    ],
    [
      17747,
      1
    ],
    [
      17749,
      1
    ],
    [
      17761,
      1
    ],
    [
      17783,
      1
    ],
    [
      17789,
      1
    ],
    [
      17791,
      1
    ],
    [
      17807,
      1
    ],
    [
      17827,
      1
    ],
    [
      17837,
      1
    ],
    [
      17839,
      1
    ],
    [
      17851,
      1
    ],
    [
      17863,
      1
    ],
    [
      17881,
      1
    ],
    [
      17891,
      1
    ],
    [
      17903,
      1
    ],
    [
      17909,
      1
    ],
    [
      17911,
      1
    ],
    [
      17921,
      1
    ],
    [
      17923,
      1
    ],
    [
      17929,
      1
    ],
    [
      17939,
      1
    ],
    [
      17957,
      1
    ],
    [
      17959,
      1
    ],
    [
      17971,
      1
    ],
    [
      17977,
      1
    ],
    [
      17981,
      1
    ],
    [
      17987,
      1
    ],
    [
      17989,
      1
    ],
    [
      18013,
      1
    ],
    [
      18041,
      1
    ],
    [
      18043,
      1
    ],
    [
      18047,
      1
    ],
    [
      18049,
      1
    ],
    [
      18059,
      1
    ],
    [
      18061,
      1
    ],
    [
      18077,
      1
    ],
    [
      18089,
      1
    ],
    [
      18097,
      1
    ],
    [
      18119,
      1
    ],
    [
      18121,
      1
    ],
    [
      18127,
      1
    ],
    [
      18131,
      1
    ],
    [
      18133,
      1
    ],
    [
      18143,
      1
    ],
    [
      18149,
      1
    ],
    [
      18169,
      1
    ],
    [
      18181,
      1
    ],
    [
      18191,
      1
    ],
    [
      18199,
      1
    ],
    [
      18211,
      1
    ],
    [
      18217,
      1
    ],
    [
      18223,
      1
    ],
    [
      18229,
      1
    ],
    [
      18233,
      1
    ],
    [
      18251,
      1
    ],
    [
      18253,
      1
    ],
    [
      18257,
      1
    ],
    [
      18269,
      1
    ],
    [
      18287,
      1
    ],
    [
      18289,
      1
    ],
    [
      18301,
      1
    ],
    [
      18307,
      1
    ],
    [
      18311,
      1
    ],
    [
      18313,
      1
    ],
    [
      18329,
      1
    ],
    [
      18341,
      1
    ],
    [
      18353,
      1
    ],
    [
      18367,
      1
    ],
    [
      18371,
      1
    ],
    [
      18379,
      1
    ],
    [
      18397,
      1
    ],
    [
      18401,
      1
    ],
    [
      18413,
      1
    ],
    [
      18427,
      1
    ],
    [
      18433,
      1
    ],
    [
      18439,
      1
    ],
    [
      18443,
      1
    ],
    [
      18451,
      1
    ],
    [
      18457,
      1
    ],
    [
      18461,
      1
    ],
    [
      18481,
      1
    ],
    [
      18493,
      1
    ],
    [
      18503,
      1
    ],
    [
      18517,
      1
    ],
    [
      18521,
      1
    ],
    [
      18523,
      1
    ],
    [
      18539,
      1
    ],
    [
      18541,
      1
    ],
    [
      18553,
      1
    ],
    [
      18583,
      1
    ],
    [
      18587,
      1
    ],
    [
      18593,
      1
    ],
    [
      18617,
      1
    ],
    [
      18637,
      1
    ],
    [
      18661,
      1
    ],
    [
      18671,
      1
    ],
    [
      18679,
      1
    ],
    [
      18691,
      1
    ],
    [
      18701,
      1
    ],
    [
      18713,
      1
    ],
    [
      18719,
      1
    ],
    [
      18731,
      1
    ],
    [
      18743,
      1
    ],
    [
      18749,
      1
    ],
    [
      18757,
      1
    ],
    [
      18773,
      1
    ],
    [
      18787,
      1
    ],
    [
      18793,
      1
    ],
    [
      18797,
      1
    ],
    [
      18803,
      1
    ],
    [
      18839,
      1
    ],
    [
      18859,
      1
    ],
    [
      18869,
      1
    ],
    [
      18899,
      1
    ],
    [
      18911,
      1
    ],
    [
      18913,
      1
    ],
    [
      18917,
      1
    ],
    [
      18919,
      1
    ],
    [
      18947,
      1
    ],
    [
      18959,
      1
    ],
    [
      18973,
      1
    ],
    [
      18979,
      1
    ],
    [
      19001,
      1
    ],
    [
      19009,
      1
    ],
    [
      19013,
      1
    ],
    [
      19031,
      1
    ],
    [
      19037,
      1
    ],
    [
      19051,
      1
    ],
    [
      19069,
      1
    ],
    [
      19073,
      1
    ],
    [
      19079,
      1
    ],
    [
      19081,
      1
    ],
    [
      19087,
      1
    ],
    [
      19121,
      1
    ],
    [
      19139,
      1
    ],
    [
      19141,
      1
    ],
    [
      19157,
      1
    ],
    [
      19163,
      1
    ],
    [
      19181,
      1
    ],
    [
      19183,
      1
    ],
    [
      19207,
      1
    ],
    [
      19211,
      1
    ],
    [
      19213,
      1
    ],
    [
      19219,
      1
    ],
    [
      19231,
      1
    ],
    [
      19237,
      1
    ],
    [
      19249,
      1
    ],
    [
      19259,
      1
    ],
    [
      19267,
      1
    ],
    [
      19273,
      1
    ],
    [
      19289,
      1
    ],
    [
      19301,
      1
    ],
    [
      19309,
      1
    ],
    [
      19319,
      1
    ],
    [
      19333,
      1
    ],
    [
      19373,
      1
    ],
    [
      19379,
      1
    ],
    [
      19381,
      1
    ],
    [
      19387,
      1
    ],
    [
      19391,
      1
    ],
    [
      19403,
      1
    ],
    [
      19417,
      1
    ],
    [
      19421,
      1
    ],
    [
      19423,
      1
    ],
    [
      19427,
      1
    ],
    [
      19429,
      1
    ],
    [
      19433,
      1
    ],
    [
      19441,
      1
    ],
    [
      19447,
      1
    ],
    [
      19457,
      1
    ],
    [
      19463,
      1
    ],
    [
      19469,
      1
    ],
    [
      19471,
      1
    ],
    [
      19477,
      1
    ],
    [
      19483,
      1
    ],
    [
      19489,
      1
    ],
    [
      19501,
      1
    ],
    [
      19507,
      1
    ],
    [
      19531,
      1
    ],
    [
      19541,
      1
    ],
    [
      19543,
      1
    ],
    [
      19553,
      1
    ],
    [
      19559,
      1
    ],
    [
      19571,
      1
    ],
    [
      19577,
      1
    ],
    [
      19583,
      1
    ],
    [
      19597,
      1
    ],
    [
      19603,
      1
    ],
    [
      19609,
      1
    ],
    [
      19661,
      1
    ],
    [
      19681,
      1
    ],
    [
      19687,
      1
    ],
    [
      19697,
      1
    ],
    [
      19699,
      1
    ],
    [
      19709,
      1
    ],
    [
      19717,
      1
    ],
    [
      19727,
      1
    ],
    [
      19739,
      1
    ],
    [
      19751,
      1
    ],
    [
      19753,
      1
    ],
    [
      19759,
      1
    ],
    [
      19763,
      1
    ],
    [
      19777,
      1
    ],
    [
      19793,
      1
    ],
    [
      19801,
      1
    ],
    [
      19813,
      1
    ],
    [
      19819,
      1
    ],
    [
      19841,
      1
    ],
    [
      19843,
      1
    ],
    [
      19853,
      1
    ],
    [
      19861,
      1
    ],
    [
      19867,
      1
    ],
    [
      19889,
      1
    ],
    [
      19891,
      1
    ],
    [
      19913,
      1
    ],
    [
      19919,
      1
    ],
    [
      19927,
      1
    ],
    [
      19937,
      1
    ],
    [
      19949,
      1
    ],
    [
      19961,
      1
    ],
    [
      19963,
      1
    ],
    [
      19973,
      1
    ],
    [
      19979,
      1
    ],
    [
      19991,
      1
    ],
    [
      19993,
      1
    ],
    [
      19997,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n256.json <==
{
  "n": 256,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      3,
      3
    ],
    [
      5,
      11
    ],
    [
      7,
      3
    ],
    [
      11,
      2
    ],
    [
      13,
      2
    ],
    [
      19,
      1
    ],
    [
      23,
      2
    ],
    [
      29,
      3
    ],
    [
      31,
      2
    ],
    [
      37,
      1
    ],
    [
      41,
      2
    ],
    [
      43,
      2
    ],
    [
      47,
      1
    ],
    [
      53,
      2
    ],
    [
      67,
      2
    ],
    [
      71,
      1
    ],
    [
      73,
      1
    ],
    [
      79,
      2
    ],
    [
      97,
      1
    ],
    [
      101,
      1
    ],
    [
      103,
      1
    ],
    [
      113,
      1
    ],
    [
      139,
      1
    ],
    [
      157,
      1
    ],
    [
      167,
      1
    ],
    [
      181,
      2
    ],
    [
      193,
      1
    ],
    [
      211,
      1
    ],
    [
      223,
      1
    ],
    [
      227,
      2
    ],
    [
      229,
      1
    ],
    [
      281,
      1
    ],
    [
      283,
      1
    ],
    [
      307,
      1
    ],
    [
      311,
      2
    ],
    [
      313,
      2
    ],
    [
      317,
      2
    ],
    [
      337,
      1
    ],
    [
      359,
      1
    ],
    [
      389,
      1
    ],
    [
      397,
      1
    ],
    [
      401,
      1
    ],
    [
      409,
      1
    ],
    [
      419,
      1
    ],
    [
      421,
      1
    ],
    [
      479,
      1
    ],
    [
      487,
      1
    ],
    [
      491,
      1
    ],
    [
      499,
      1
    ],
    [
      503,
      1
    ],
    [
      509,
      1
    ],
    [
      599,
      1
    ],
    [
      601,
      1
    ],
    [
      607,
      1
    ],
    [
      613,
      1
    ],
    [
      617,
      2
    ],
    [
      619,
      2
    ],
    [
      631,
      2
    ],
    [
      673,
      1
    ],
    [
      677,
      1
    ],
    [
      769,
      1
    ],
    [
      773,
      1
    ],
    [
      787,
      1
    ],
    [
      797,
      1
    ],
    [
      809,
      1
    ],
    [
      811,
      1
    ],
    [
      821,
      1
    ],
    [
      823,
      1
    ],
    [
      827,
      1
    ],
    [
      829,
      1
    ],
    [
      839,
      1
    ],
    [
      853,
      1
    ],
    [
      907,
      1
    ],
    [
      911,
      1
    ],
    [
      919,
      1
    ],
    [
      929,
      1
    ],
    [
      937,
      1
    ],
    [
      941,
      1
    ],
    [
      947,
      1
    ],
    [
      953,
      1
    ],
    [
      967,
      1
    ],
    [
      971,
      1
    ],
    [
      977,
      1
    ],
    [
      983,
      1
    ],
    [
      991,
      1
    ],
    [
      997,
      1
    ],
    [
      1009,
      1
    ],
    [
      1013,
      1
    ],
    [
      1019,
      1
    ],
    [
      1021,
      1
    ],
    [
      1031,
      1
    ],
    [
      1033,
      1
    ],
    [
      1039,
      1
    ],
    [
      1049,
      1
    ],
    [
      1051,
      1
    ],
    [
      1061,
      1
    ],
    [
      1063,
      1
    ],
    [
      1069,
      1
    ],
    [
      1087,
      1
    ],
    [
      1091,
      1
    ],
    [
      1093,
      1
    ],
    [
      1097,
      1
    ],
    [
      1103,
      1
    ],
    [
      1109,
      1
    ],
    [
      1117,
      1
    ],
    [
      1123,
      1
    ],
    [
      1129,
      1
    ],
    [
      1151,
      1
    ],
    [
      1153,
      1
    ],
    [
      1163,
      1
    ],
    [
      1171,
      1
    ],
    [
      1181,
      1
    ],
    [
      1187,
      1
    ],
    [
      1193,
      1
    ],
    [
      1201,
      1
    ],
    [
      1213,
      1
    ],
    [
      1217,
      1
    ],
    [
      1223,
      1
    ],
    [
      1229,
      1
    ],
    [
      1231,
      1
    ],
    [
      1237,
      1
    ],
    [
      1249,
      1
    ],
    [
      1259,
      1
    ],
    [
      1277,
      1
    ],
    [
      1279,
      1
    ],
    [
      1543,
      1
    ],
    [
      1549,
      1
    ],
    [
      1553,
      1
    ],
    [
      1559,
      1
    ],
    [
      1567,
      1
    ],
    [
      1571,
      1
    ],
    [
      1579,
      1
    ],
    [
      1583,
      1
    ],
    [
      1597,
      1
    ],
    [
      1601,
      1
    ],
    [
      1607,
      1
    ],
    [
      1609,
      1
    ],
    [
      1613,
      1
    ],
    [
      1619,
      1
    ],
    [
      1621,
      1
    ],
    [
      1627,
      1
    ],
    [
      1637,
      1
    ],
    [
      1657,
      1
    ],
    [
      1663,
      1
    ],
    [
      1667,
      1
    ],
    [
      1669,
      1
    ],
    [
      1693,
      1
    ],
    [
      1697,
      1
    ],
    [
      1699,
      1
    ],
    [
      1709,
      1
    ],
    [
      1721,
      1
    ],
    [
      1723,
      1
    ],
    [
      1733,
      1
    ],
    [
      1741,
      1
    ],
    [
      1747,
      1
    ],
    [
      1753,
      1
    ],
    [
      1759,
      1
    ],
    [
      1777,
      1
    ],
    [
      1783,
      1
    ],
    [
      1787,
      1
    ],
    [
      1789,
      1
    ],
    [
      1801,
      2
    ],
    [
      1811,
      2
    ],
    [
      1823,
      2
    ],
    [
      1831,
      2
    ],
    [
      1847,
      2
    ],
    [
      1861,
      2
    ],
    [
      1867,
      2
    ],
    [
      1871,
      2
    ],
    [
      1873,
      2
    ],
    [
      1877,
      2
    ],
    [
      1879,
      2
    ],
    [
      1889,
      2
    ],
    [
      1901,
      2
    ],
    [
      1907,
      2
    ],
    [
      1913,
      2
    ],
    [
      1931,
      2
    ],
    [
      1933,
      2
    ],
    [
      1949,
      2
    ],
    [
      1951,
      2
    ],
    [
      1973,
      2
    ],
    [
      1979,
      2
    ],
    [
      1987,
      2
    ],
    [
      1993,
      2
    ],
    [
      1997,
      2
    ],
    [
      1999,
      2
    ],
    [
      2003,
      2
    ],
    [
      2011,
      2
    ],
    [
      2017,
      2
    ],
    [
      2027,
      2
    ],
    [
      2029,
      2
    ],
    [
      2039,
      2
    ],
    [
      2053,
      1
    ],
    [
      2063,
      1
    ],
    [
      2069,
      1
    ],
    [
      2081,
      1
    ],
    [
      2083,
      1
    ],
    [
      2087,
      1
    ],
    [
      2089,
      1
    ],
    [
      2099,
      1
    ],
    [
      2111,
      1
    ],
    [
      2113,
      1
    ],
    [
      2129,
      1
    ],
    [
      2131,
      1
    ],
    [
      2137,
      1
    ],
    [
      2141,
      1
    ],
    [
      2143,
      1
    ],
    [
      2153,
      1
    ],
    [
      2161,
      1
    ],
    [
      2179,
      1
    ],
    [
      2203,
      1
    ],
    [
      2207,
      1
    ],
    [
      2213,
      1
    ],
    [
      2221,
      1
    ],
    [
      2237,
      1
    ],
    [
      2239,
      1
    ],
    [
      2243,
      1
    ],
    [
      2251,
      1
    ],
    [
      2267,
      1
    ],
    [
      2269,
      1
    ],
    [
      2273,
      1
    ],
    [
      2281,
      1
    ],
    [
      2287,
      1
    ],
    [
      2293,
      1
    ],
    [
      2297,
      1
    ],
    [
      2309,
      1
    ],
    [
      2311,
      1
    ],
    [
      2333,
      1
    ],
    [
      2339,
      1
    ],
    [
      2341,
      1
    ],
    [
      2347,
      1
    ],
    [
      2351,
      1
    ],
    [
      2357,
      1
    ],
    [
      2371,
      1
    ],
    [
      2377,
      1
    ],
    [
      2381,
      1
    ],
    [
      2383,
      1
    ],
    [
      2389,
      1
    ],
    [
      2393,
      1
    ],
    [
      2399,
      1
    ],
    [
      2411,
      1
    ],
    [
      2417,
      1
    ],
    [
      2423,
      1
    ],
    [
      2437,
      1
    ],
    [
      2441,
      1
    ],
    [
      2447,
      1
    ],
    [
      2459,
      1
    ],
    [
      2467,
      1
    ],
    [
      2473,
      1
    ],
    [
      2477,
      1
    ],
    [
      2503,
      1
    ],
    [
      2521,
      1
    ],
    [
      2531,
      1
    ],
    [
      2539,
      1
    ],
    [
      2543,
      1
    ],
    [
      2549,
      1
    ],
    [
      2551,
      1
    ],
    [
      2557,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n3.json <==
{
  "n": 3,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      3,
      1
    ],
    [
      5,
      6
    ],
    [
      11,
      1
    ],
    [
      13,
      1
    ],
    [
      19,
      1
    ],
    [
      23,
      2
    ],
    [
      29,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n32.json <==
{
  "n": 32,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      3,
      3
    ],
    [
      5,
      8
    ],
    [
      7,
      1
    ],
    [
      11,
      2
    ],
    [
      17,
      1
    ],
    [
      29,
      1
    ],
    [
      53,
      1
    ],
    [
      61,
      1
    ],
    [
      79,
      2
    ],
    [
      97,
      1
    ],
    [
      101,
      1
    ],
    [
      103,
      1
    ],
    [
      113,
      1
    ],
    [
      127,
      1
    ],
    [
      131,
      1
    ],
    [
      137,
      1
    ],
    [
      139,
      1
    ],
    [
      149,
      1
    ],
    [
      151,
      1
    ],
    [
      157,
      1
    ],
    [
      193,
      2
    ],
    [
      197,
      1
    ],
    [
      199,
      1
    ],
    [
      211,
      1
    ],
    [
      223,
      1
    ],
    [
      227,
      2
    ],
    [
      229,
      2
    ],
    [
      233,
      2
    ],
    [
      239,
      2
    ],
    [
      241,
      2
    ],
    [
      251,
      2
    ],
    [
      257,
      2
    ],
    [
      263,
      1
    ],
    [
      269,
      1
    ],
    [
      271,
      1
    ],
    [
      277,
      1
    ],
    [
      281,
      1
    ],
    [
      283,
      1
    ],
    [
      293,
      1
    ],
    [
      307,
      1
    ],
    [
      311,
      1
    ],
    [
      313,
      1
    ],
    [
      317,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n4.json <==
{
  "n": 4,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      3,
      2
    ],
    [
      5,
      6
    ],
    [
      11,
      1
    ],
    [
      13,
      1
    ],
    [
      17,
      1
    ],
    [
      19,
      1
    ],
    [
      29,
      2
    ],
    [
      31,
      2
    ],
    [
      37,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n5.json <==
{
  "n": 5,
  "gcd_factors": [
    [
      2,
      5
    ],
    [
      3,
      1
    ],
    [
      5,
      4
    ],
    [
      7,
      4
    ],
    [
      19,
      1
    ],
    [
      23,
      1
    ],
    [
      31,
      1
    ],
    [
      37,
      2
    ],
    [
      41,
      2
    ],
    [
      43,
      1
    ],
    [
      47,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n5000.json <==
{
  "n": 5000,
  "gcd_factors": [
    [
      2,
      18
    ],
    [
      3,
      4
    ],
    [
      5,
      9
    ],
    [
      7,
      1
    ],
    [
      11,
      2
    ],
    [
      13,
      2
    ],
    [
      17,
      2
    ],
    [
      19,
      1
    ],
    [
      23,
      2
    ],
    [
      29,
      3
    ],
    [
      31,
      1
    ],
    [
      37,
      3
    ],
    [
      43,
      2
    ],
    [
      47,
      2
    ],
    [
      67,
      2
    ],
    [
      71,
      1
    ],
    [
      79,
      2
    ],
    [
      83,
      1
    ],
    [
      89,
      1
    ],
    [
      97,
      1
    ],
    [
      101,
      1
    ],
    [
      109,
      1
    ],
    [
      113,
      1
    ],
    [
      127,
      1
    ],
    [
      137,
      1
    ],
    [
      139,
      1
    ],
    [
      149,
      1
    ],
    [
      151,
      2
    ],
    [
      157,
      1
    ],
    [
      173,
      1
    ],
    [
      179,
      1
    ],
    [
      181,
      2
    ],
    [
      191,
      2
    ],
    [
      193,
      3
    ],
    [
      197,
      3
    ],
    [
      199,
      4
    ],
    [
      211,
      1
    ],
    [
      223,
      2
    ],
    [
      229,
      1
    ],
    [
      239,
      1
    ],
    [
      251,
      1
    ],
    [
      269,
      1
    ],
    [
      331,
      1
    ],
    [
      337,
      1
    ],
    [
      347,
      2
    ],
    [
      349,
      1
    ],
    [
      353,
      1
    ],
    [
      367,
      1
    ],
    [
      373,
      2
    ],
    [
      409,
      1
    ],
    [
      431,
      1
    ],
    [
      449,
      2
    ],
    [
      461,
      1
    ],
    [
      467,
      1
    ],
    [
      487,
      1
    ],
    [
      509,
      2
    ],
    [
      541,
      1
    ],
    [
      547,
      2
    ],
    [
      571,
      1
    ],
    [
      577,
      1
    ],
    [
      587,
      1
    ],
    [
      601,
      1
    ],
    [
      607,
      1
    ],
    [
      613,
      1
    ],
    [
      617,
      1
    ],
    [
      641,
      2
    ],
    [
      653,
      1
    ],
    [
      683,
      1
    ],
    [
      691,
      1
    ],
    [
      701,
      2
    ],
    [
      733,
      2
    ],
    [
      739,
      1
    ],
    [
      751,
      1
    ],
    [
      757,
      1
    ],
    [
      769,
      1
    ],
    [
      797,
      1
    ],
    [
      811,
      1
    ],
    [
      857,
      1
    ],
    [
      859,
      2
    ],
    [
      877,
      1
    ],
    [
      883,
      1
    ],
    [
      887,
      1
    ],
    [
      907,
      1
    ],
    [
      929,
      1
    ],
    [
      941,
      1
    ],
    [
      947,
      1
    ],
    [
      953,
      1
    ],
    [
      971,
      1
    ],
    [
      977,
      1
    ],
    [
      1019,
      1
    ],
    [
      1033,
      1
    ],
    [
      1039,
      2
    ],
    [
      1049,
      1
    ],
    [
      1051,
      1
    ],
    [
      1061,
      1
    ],
    [
      1063,
      1
    ],
    [
      1103,
      1
    ],
    [
      1109,
      1
    ],
    [
      1171,
      1
    ],
    [
      1181,
      1
    ],
    [
      1187,
      1
    ],
    [
      1201,
      1
    ],
    [
      1213,
      1
    ],
    [
      1217,
      1
    ],
    [
      1277,
      1
    ],
    [
      1279,
      1
    ],
    [
      1301,
      1
    ],
    [
      1303,
      1
    ],
    [
      1307,
      2
    ],
    [
      1327,
      1
    ],
    [
      1367,
      1
    ],
    [
      1373,
      1
    ],
    [
      1381,
      1
    ],
    [
      1423,
      1
    ],
    [
      1427,
      1
    ],
    [
      1459,
      1
    ],
    [
      1481,
      1
    ],
    [
      1511,
      1
    ],
    [
      1523,
      1
    ],
    [
      1531,
      1
    ],
    [
      1543,
      1
    ],
    [
      1549,
      1
    ],
    [
      1553,
      1
    ],
    [
      1559,
      1
    ],
    [
      1579,
      1
    ],
    [
      1583,
      1
    ],
    [
      1597,
      2
    ],
    [
      1601,
      1
    ],
    [
      1607,
      1
    ],
    [
      1609,
      1
    ],
    [
      1721,
      1
    ],
    [
      1723,
      1
    ],
    [
      1759,
      1
    ],
    [
      1777,
      2
    ],
    [
      1783,
      2
    ],
    [
      1811,
      1
    ],
    [
      1847,
      1
    ],
    [
      1877,
      1
    ],
    [
      1879,
      1
    ],
    [
      1889,
      1
    ],
    [
      1901,
      1
    ],
    [
      1907,
      1
    ],
    [
      1913,
      1
    ],
    [
      1973,
      1
    ],
    [
      1979,
      1
    ],
    [
      1987,
      1
    ],
    [
      1993,
      1
    ],
    [
      1997,
      1
    ],
    [
      1999,
      1
    ],
    [
      2063,
      1
    ],
    [
      2069,
      2
    ],
    [
      2081,
      2
    ],
    [
      2083,
      2
    ],
    [
      2099,
      1
    ],
    [
      2143,
      1
    ],
    [
      2153,
      1
    ],
    [
      2161,
      1
    ],
    [
      2203,
      1
    ],
    [
      2207,
      1
    ],
    [
      2213,
      1
    ],
    [
      2221,
      1
    ],
    [
      2237,
      1
    ],
    [
      2239,
      1
    ],
    [
      2243,
      1
    ],
    [
      2251,
      1
    ],
    [
      2267,
      1
    ],
    [
      2269,
      1
    ],
    [
      2309,
      1
    ],
    [
      2311,
      1
    ],
    [
      2333,
      1
    ],
    [
      2339,
      2
    ],
    [
      2341,
      2
    ],
    [
      2347,
      2
    ],
    [
      2351,
      2
    ],
    [
      2357,
      1
    ],
    [
      2371,
      1
    ],
    [
      2377,
      1
    ],
    [
      2609,
      1
    ],
    [
      2617,
      1
    ],
    [
      2621,
      1
    ],
    [
      2711,
      1
    ],
    [
      2713,
      1
    ],
    [
      2719,
      1
    ],
    [
      2729,
      2
    ],
    [
      2731,
      2
    ],
    [
      2741,
      2
    ],
    [
      2749,
      2
    ],
    [
      2753,
      2
    ],
    [
      2767,
      2
    ],
    [
      2777,
      2
    ],
    [
      2833,
      1
    ],
    [
      2837,
      1
    ],
    [
      2843,
      1
    ],
    [
      2851,
      1
    ],
    [
      2857,
      1
    ],
    [
      2917,
      1
    ],
    [
      2927,
      1
    ],
    [
      2939,
      1
    ],
    [
      3001,
      1
    ],
    [
      3011,
      1
    ],
    [
      3019,
      1
    ],
    [
      3023,
      1
    ],
    [
      3037,
      1
    ],
    [
      3041,
      1
    ],
    [
      3049,
      1
    ],
    [
      3061,
      1
    ],
    [
      3067,
      1
    ],
    [
      3079,
      1
    ],
    [
      3083,
      1
    ],
    [
      3089,
      1
    ],
    [
      3109,
      1
    ],
    [
      3119,
      1
    ],
    [
      3121,
      1
    ],
    [
      3251,
      1
    ],
    [
      3253,
      1
    ],
    [
      3257,
      1
    ],
    [
      3259,
      1
    ],
    [
      3271,
      1
    ],
    [
      3299,
      1
    ],
    [
      3301,
      1
    ],
    [
      3307,
      1
    ],
    [
      3313,
      1
    ],
    [
      3319,
      1
    ],
    [
      3323,
      1
    ],
    [
      3329,
      1
    ],
    [
      3331,
      1
    ],
    [
      3511,
      1
    ],
    [
      3517,
      1
    ],
    [
      3527,
      1
    ],
    [
      3529,
      1
    ],
    [
      3533,
      2
    ],
    [
      3539,
      2
    ],
    [
      3541,
      2
    ],
    [
      3547,
      2
    ],
    [
      3557,
      2
    ],
    [
      3559,
      2
    ],
    [
      3571,
      2
    ],
    [
      3613,
      1
    ],
    [
      3617,
      1
    ],
    [
      3623,
      1
    ],
    [
      3631,
      1
    ],
    [
      3761,
      1
    ],
    [
      3767,
      1
    ],
    [
      3769,
      1
    ],
    [
      3779,
      1
    ],
    [
      3793,
      1
    ],
    [
      3797,
      1
    ],
    [
      3803,
      1
    ],
    [
      3821,
      1
    ],
    [
      3823,
      1
    ],
    [
      3833,
      1
    ],
    [
      3889,
      1
    ],
    [
      3907,
      1
    ],
    [
      3911,
      1
    ],
    [
      3917,
      1
    ],
    [
      3919,
      1
    ],
    [
      3923,
      1
    ],
    [
      3929,
      1
    ],
    [
      3931,
      1
    ],
    [
      3943,
      1
    ],
    [
      3947,
      1
    ],
    [
      3967,
      1
    ],
    [
      3989,
      1
    ],
    [
      4001,
      1
    ],
    [
      4003,
      1
    ],
    [
      4007,
      1
    ],
    [
      4013,
      1
    ],
    [
      4019,
      1
    ],
    [
      4021,
      1
    ],
    [
      4027,
      1
    ],
    [
      4049,
      1
    ],
    [
      4051,
      1
    ],
    [
      4057,
      1
    ],
    [
      4073,
      1
    ],
    [
      4079,
      1
    ],
    [
      4091,
      1
    ],
    [
      4093,
      1
    ],
    [
      4099,
      1
    ],
    [
      4111,
      1
    ],
    [
      4127,
      1
    ],
    [
      4129,
      1
    ],
    [
      4133,
      1
    ],
    [
      4139,
      1
    ],
    [
      4153,
      1
    ],
    [
      4157,
      1
    ],
    [
      4159,
      1
    ],
    [
      4289,
      1
    ],
    [
      4297,
      1
    ],
    [
      4327,
      1
    ],
    [
      4337,
      1
    ],
    [
      4339,
      1
    ],
    [
      4349,
      1
    ],
    [
      4357,
      1
    ],
    [
      4363,
      1
    ],
    [
      4373,
      1
    ],
    [
      4391,
      2
    ],
    [
      4397,
      2
    ],
    [
      4409,
      2
    ],
    [
      4421,
      2
    ],
    [
      4423,
      2
    ],
    [
      4441,
      2
    ],
    [
      4447,
      1
    ],
    [
      4451,
      1
    ],
    [
      4457,
      1
    ],
    [
      4463,
      1
    ],
    [
      4481,
      1
    ],
    [
      4483,
      1
    ],
    [
      4493,
      1
    ],
    [
      4507,
      1
    ],
    [
      4513,
      1
    ],
    [
      4517,
      1
    ],
    [
      4519,
      1
    ],
    [
      4523,
      1
    ],
    [
      5417,
      1
    ],
    [
      5419,
      1
    ],
    [
      5431,
      1
    ],
    [
      5437,
      1
    ],
    [
      5441,
      1
    ],
    [
      5443,
      1
    ],
    [
      5449,
      1
    ],
    [
      5471,
      1
    ],
    [
      5477,
      1
    ],
    [
      5479,
      1
    ],
    [
      5483,
      1
    ],
    [
      5501,
      1
    ],
    [
      5503,
      1
    ],
    [
      5507,
      1
    ],
    [
      5519,
      1
    ],
    [
      5521,
      1
    ],
    [
      5527,
      1
    ],
    [
      5531,
      1
    ],
    [
      5923,
      1
    ],
    [
      5927,
      1
    ],
    [
      5939,
      1
    ],
    [
      5953,
      1
    ],
    [
      5981,
      1
    ],
    [
      5987,
      1
    ],
    [
      6007,
      2
    ],
    [
      6011,
      2
    ],
    [
      6029,
      2
    ],
    [
      6037,
      2
    ],
    [
      6043,
      2
    ],
    [
      6047,
      2
    ],
    [
      6053,
      2
    ],
    [
      6067,
      2
    ],
    [
      6073,
      2
    ],
    [
      6079,
      2
    ],
    [
      6089,
      2
    ],
    [
      6091,
      2
    ],
    [
      6101,
      2
    ],
    [
      6113,
      2
    ],
    [
      6121,
      2
    ],
    [
      6131,
      2
    ],
    [
      6133,
      2
    ],
    [
      6143,
      2
    ],
    [
      6151,
      2
    ],
    [
      6163,
      2
    ],
    [
      6173,
      2
    ],
    [
      6197,
      2
    ],
    [
      6199,
      2
    ],
    [
      6203,
      2
    ],
    [
      6211,
      2
    ],
    [
      6217,
      2
    ],
    [
      6221,
      2
    ],
    [
      6229,
      2
    ],
    [
      6247,
      2
    ],
    [
      6521,
      1
    ],
    [
      6529,
      1
    ],
    [
      6547,
      1
    ],
    [
      6551,
      1
    ],
    [
      6553,
      1
    ],
    [
      6563,
      1
    ],
    [
      6569,
      1
    ],
    [
      6571,
      1
    ],
    [
      6577,
      1
    ],
    [
      6581,
      1
    ],
    [
      6599,
      1
    ],
    [
      6607,
      1
    ],
    [
      6619,
      1
    ],
    [
      6637,
      1
    ],
    [
      6653,
      1
    ],
    [
      6659,
      1
    ],
    [
      6661,
      1
    ],
    [
      7001,
      1
    ],
    [
      7013,
      1
    ],
    [
      7019,
      1
    ],
    [
      7027,
      1
    ],
    [
      7039,
      1
    ],
    [
      7043,
      1
    ],
    [
      7057,
      1
    ],
    [
      7069,
      1
    ],
    [
      7079,
      1
    ],
    [
      7103,
      1
    ],
    [
      7109,
      1
    ],
    [
      7121,
      1
    ],
    [
      7127,
      1
    ],
    [
      7129,
      1
    ],
    [
      7507,
      1
    ],
    [
      7517,
      1
    ],
    [
      7523,
      1
    ],
    [
      7529,
      1
    ],
    [
      7537,
      1
    ],
    [
      7541,
      1
    ],
    [
      7547,
      1
    ],
    [
      7549,
      1
    ],
    [
      7559,
      1
    ],
    [
      7561,
      1
    ],
    [
      7573,
      1
    ],
    [
      7577,
      1
    ],
    [
      7583,
      1
    ],
    [
      7589,
      1
    ],
    [
      7591,
      1
    ],
    [
      7603,
      1
    ],
    [
      7607,
      1
    ],
    [
      7621,
      1
    ],
    [
      7639,
      1
    ],
    [
      7643,
      1
    ],
    [
      7649,
      1
    ],
    [
      7669,
      1
    ],
    [
      7673,
      1
    ],
    [
      7681,
      1
    ],
    [
      7687,
      1
    ],
    [
      7691,
      1
    ],
    [
      7699,
      1
    ],
    [
      7703,
      1
    ],
    [
      7717,
      1
    ],
    [
      7723,
      1
    ],
    [
      7727,
      1
    ],
    [
      7741,
      1
    ],
    [
      7753,
      1
    ],
    [
      7757,
      1
    ],
    [
      7759,
      1
    ],
    [
      7789,
      1
    ],
    [
      7793,
      1
    ],
    [
      7817,
      1
    ],
    [
      7823,
      1
    ],
    [
      7829,
      1
    ],
    [
      7841,
      1
    ],
    [
      7853,
      1
    ],
    [
      7867,
      1
    ],
    [
      7873,
      1
    ],
    [
      7877,
      1
    ],
    [
      7879,
      1
    ],
    [
      7883,
      1
    ],
    [
      7901,
      1
    ],
    [
      7907,
      1
    ],
    [
      7919,
      1
    ],
    [
      7927,
      1
    ],
    [
      7933,
      1
    ],
    [
      7937,
      1
    ],
    [
      7949,
      1
    ],
    [
      7951,
      1
    ],
    [
      7963,
      1
    ],
    [
      7993,
      1
    ],
    [
      8009,
      1
    ],
    [
      8011,
      1
    ],
    [
      8017,
      1
    ],
    [
      8039,
      1
    ],
    [
      8053,
      1
    ],
    [
      8059,
      1
    ],
    [
      8069,
      1
    ],
    [
      8081,
      1
    ],
    [
      8087,
      1
    ],
    [
      8089,
      1
    ],
    [
      8093,
      1
    ],
    [
      8101,
      1
    ],
    [
      8111,
      1
    ],
    [
      8117,
      1
    ],
    [
      8123,
      1
    ],
    [
      8147,
      1
    ],
    [
      8161,
      1
    ],
    [
      8167,
      1
    ],
    [
      8171,
      1
    ],
    [
      8179,
      1
    ],
    [
      8191,
      1
    ],
    [
      8209,
      1
    ],
    [
      8219,
      1
    ],
    [
      8221,
      1
    ],
    [
      8231,
      1
    ],
    [
      8233,
      1
    ],
    [
      8237,
      1
    ],
    [
      8243,
      1
    ],
    [
      8263,
      1
    ],
    [
      8269,
      1
    ],
    [
      8273,
      1
    ],
    [
      8287,
      1
    ],
    [
      8291,
      1
    ],
    [
      8293,
      1
    ],
    [
      8297,
      1
    ],
    [
      8311,
      1
    ],
    [
      8317,
      1
    ],
    [
      8329,
      1
    ],
    [
      9293,
      1
    ],
    [
      9311,
      1
    ],
    [
      9319,
      1
    ],
    [
      9323,
      1
    ],
    [
      9337,
      1
    ],
    [
      9341,
      1
    ],
    [
      9343,
      1
    ],
    [
      9349,
      1
    ],
    [
      9371,
      1
    ],
    [
      9377,
      1
    ],
    [
      9391,
      1
    ],
    [
      9397,
      1
    ],
    [
      9403,
      1
    ],
    [
      9413,
      1
    ],
    [
      9419,
      1
    ],
    [
      9421,
      1
    ],
    [
      9431,
      1
    ],
    [
      9433,
      1
    ],
    [
      9437,
      1
    ],
    [
      9439,
      1
    ],
    [
      9461,
      1
    ],
    [
      9463,
      1
    ],
    [
      9467,
      1
    ],
    [
      9473,
      1
    ],
    [
      9479,
      1
    ],
    [
      9491,
      1
    ],
    [
      9497,
      1
    ],
    [
      9511,
      1
    ],
    [
      9521,
      1
    ],
    [
      9533,
      1
    ],
    [
      9539,
      1
    ],
    [
      9547,
      1
    ],
    [
      9551,
      1
    ],
    [
      9587,
      1
    ],
    [
      9601,
      1
    ],
    [
      9613,
      1
    ],
    [
      9619,
      1
    ],
    [
      9623,
      1
    ],
    [
      9629,
      1
    ],
    [
      9631,
      1
    ],
    [
      9643,
      1
    ],
    [
      9649,
      1
    ],
    [
      9661,
      1
    ],
    [
      9677,
      1
    ],
    [
      9679,
      1
    ],
    [
      9689,
      1
    ],
    [
      9697,
      1
    ],
    [
      9719,
      1
    ],
    [
      9721,
      1
    ],
    [
      9733,
      1
    ],
    [
      9739,
      1
    ],
    [
      9743,
      1
    ],
    [
      9749,
      1
    ],
    [
      9767,
      1
    ],
    [
      9769,
      1
    ],
    [
      9781,
      1
    ],
    [
      9787,
      1
    ],
    [
      9791,
      1
    ],
    [
      9803,
      1
    ],
    [
      9811,
      1
    ],
    [
      9817,
      1
    ],
    [
      9829,
      1
    ],
    [
      9833,
      1
    ],
    [
      9839,
      1
    ],
    [
      9851,
      1
    ],
    [
      9857,
      1
    ],
    [
      9859,
      1
    ],
    [
      9871,
      1
    ],
    [
      9883,
      1
    ],
    [
      9887,
      1
    ],
    [
      9901,
      1
    ],
    [
      9907,
      1
    ],
    [
      9923,
      1
    ],
    [
      9929,
      1
    ],
    [
      9931,
      1
    ],
    [
      9941,
      1
    ],
    [
      9949,
      1
    ],
    [
      9967,
      1
    ],
    [
      9973,
      1
    ],
    [
      11677,
      1
    ],
    [
      11681,
      1
    ],
    [
      11689,
      1
    ],
    [
      11699,
      1
    ],
    [
      11701,
      1
    ],
    [
      11717,
      1
    ],
    [
      11719,
      1
    ],
    [
      11731,
      1
    ],
    [
      11743,
      1
    ],
    [
      11777,
      1
    ],
    [
      11779,
      1
    ],
    [
      11783,
      1
    ],
    [
      11789,
      1
    ],
    [
      11801,
      1
    ],
    [
      11807,
      1
    ],
    [
      11813,
      1
    ],
    [
      11821,
      1
    ],
    [
      11827,
      1
    ],
    [
      11831,
      1
    ],
    [
      11833,
      1
    ],
    [
      11839,
      1
    ],
    [
      11863,
      1
    ],
    [
      11867,
      1
    ],
    [
      11887,
      1
    ],
    [
      11897,
      1
    ],
    [
      11903,
      1
    ],
    [
      11909,
      1
    ],
    [
      11923,
      1
    ],
    [
      11927,
      1
    ],
    [
      11933,
      1
    ],
    [
      11939,
      1
    ],
    [
      11941,
      1
    ],
    [
      11953,
      1
    ],
    [
      11959,
      1
    ],
    [
      11969,
      1
    ],
    [
      11971,
      1
    ],
    [
      11981,
      1
    ],
    [
      11987,
      1
    ],
    [
      12007,
      2
    ],
    [
      12011,
      2
    ],
    [
      12037,
      2
    ],
    [
      12041,
      2
    ],
    [
      12043,
      2
    ],
    [
      12049,
      2
    ],
    [
      12071,
      2
    ],
    [
      12073,
      2
    ],
    [
      12097,
      2
    ],
    [
      12101,
      2
    ],
    [
      12107,
      2
    ],
    [
      12109,
      2
    ],
    [
      12113,
      2
    ],
    [
      12119,
      2
    ],
    [
      12143,
      2
    ],
    [
      12149,
      2
    ],
    [
      12157,
      2
    ],
    [
      12161,
      2
    ],
    [
      12163,
      2
    ],
    [
      12197,
      2
    ],
    [
      12203,
      2
    ],
    [
      12211,
      2
    ],
    [
      12227,
      2
    ],
    [
      12239,
      2
    ],
    [
      12241,
      2
    ],
    [
      12251,
      2
    ],
    [
      12253,
      2
    ],
    [
      12263,
      2
    ],
    [
      12269,
      2
    ],
    [
      12277,
      2
    ],
    [
      12281,
      2
    ],
    [
      12289,
      2
    ],
    [
      12301,
      2
    ],
    [
      12323,
      2
    ],
    [
      12329,
      2
    ],
    [
      12343,
      2
    ],
    [
      12347,
      2
    ],
    [
      12373,
      2
    ],
    [
      12377,
      2
    ],
    [
      12379,
      2
    ],
    [
      12391,
      2
    ],
    [
      12401,
      2
    ],
    [
      12409,
      2
    ],
    [
      12413,
      2
    ],
    [
      12421,
      2
    ],
    [
      12433,
      2
    ],
    [
      12437,
      2
    ],
    [
      12451,
      2
    ],
    [
      12457,
      2
    ],
    [
      12473,
      2
    ],
    [
      12479,
      2
    ],
    [
      12487,
      2
    ],
    [
      12491,
      2
    ],
    [
      12497,
      2
    ],
    [
      13001,
      1
    ],
    [
      13003,
      1
    ],
    [
      13007,
      1
    ],
    [
      13009,
      1
    ],
    [
      13033,
      1
    ],
    [
      13037,
      1
    ],
    [
      13043,
      1
    ],
    [
      13049,
      1
    ],
    [
      13063,
      1
    ],
    [
      13093,
      1
    ],
    [
      13099,
      1
    ],
    [
      13103,
      1
    ],
    [
      13109,
      1
    ],
    [
      13121,
      1
    ],
    [
      13127,
      1
    ],
    [
      13147,
      1
    ],
    [
      13151,
      1
    ],
    [
      13159,
      1
    ],
    [
      13163,
      1
    ],
    [
      13171,
      1
    ],
    [
      13177,
      1
    ],
    [
      13183,
      1
    ],
    [
      13187,
      1
    ],
    [
      13217,
      1
    ],
    [
      13219,
      1
    ],
    [
      13229,
      1
    ],
    [
      13241,
      1
    ],
    [
      13249,
      1
    ],
    [
      13259,
      1
    ],
    [
      13267,
      1
    ],
    [
      13291,
      1
    ],
    [
      13297,
      1
    ],
    [
      13309,
      1
    ],
    [
      13313,
      1
    ],
    [
      13327,
      1
    ],
    [
      13331,
      1
    ],
    [
      15013,
      1
    ],
    [
      15017,
      1
    ],
    [
      15031,
      1
    ],
    [
      15053,
      1
    ],
    [
      15061,
      1
    ],
    [
      15073,
      1
    ],
    [
      15077,
      1
    ],
    [
      15083,
      1
    ],
    [
      15091,
      1
    ],
    [
      15101,
      1
    ],
    [
      15107,
      1
    ],
    [
      15121,
      1
    ],
    [
      15131,
      1
    ],
    [
      15137,
      1
    ],
    [
      15139,
      1
    ],
    [
      15149,
      1
    ],
    [
      15161,
      1
    ],
    [
      15173,
      1
    ],
    [
      15187,
      1
    ],
    [
      15193,
      1
    ],
    [
      15199,
      1
    ],
    [
      15217,
      1
    ],
    [
      15227,
      1
    ],
    [
      15233,
      1
    ],
    [
      15241,
      1
    ],
    [
      15259,
      1
    ],
    [
      15263,
      1
    ],
    [
      15269,
      1
    ],
    [
      15271,
      1
    ],
    [
      15277,
      1
    ],
    [
      15287,
      1
    ],
    [
      15289,
      1
    ],
    [
      15299,
      1
    ],
    [
      15307,
      1
    ],
    [
      15313,
      1
    ],
    [
      15319,
      1
    ],
    [
      15329,
      1
    ],
    [
      15331,
      1
    ],
    [
      15349,
      1
    ],
    [
      15359,
      1
    ],
    [
      15361,
      1
    ],
    [
      15373,
      1
    ],
    [
      15377,
      1
    ],
    [
      15383,
      1
    ],
    [
      15391,
      1
    ],
    [
      15401,
      1
    ],
    [
      15413,
      1
    ],
    [
      15427,
      1
    ],
    [
      15439,
      1
    ],
    [
      15443,
      1
    ],
    [
      15451,
      1
    ],
    [
      15461,
      1
    ],
    [
      15467,
      1
    ],
    [
      15473,
      1
    ],
    [
      15493,
      1
    ],
    [
      15497,
      1
    ],
    [
      15511,
      1
    ],
    [
      15527,
      1
    ],
    [
      15541,
      1
    ],
    [
      15551,
      1
    ],
    [
      15559,
      1
    ],
    [
      15569,
      1
    ],
    [
      15581,
      1
    ],
    [
      15583,
      1
    ],
    [
      15601,
      1
    ],
    [
      15607,
      1
    ],
    [
      15619,
      1
    ],
    [
      15629,
      1
    ],
    [
      15641,
      1
    ],
    [
      15643,
      1
    ],
    [
      15647,
      1
    ],
    [
      15649,
      1
    ],
    [
      15661,
      1
    ],
    [
      15667,
      1
    ],
    [
      15671,
      1
    ],
    [
      15679,
      1
    ],
    [
      15683,
      1
    ],
    [
      15727,
      1
    ],
    [
      15731,
      1
    ],
    [
      15733,
      1
    ],
    [
      15737,
      1
    ],
    [
      15739,
      1
    ],
    [
      15749,
      1
    ],
    [
      15761,
      1
    ],
    [
      15767,
      1
    ],
    [
      15773,
      1
    ],
    [
      15787,
      1
    ],
    [
      15791,
      1
    ],
    [
      15797,
      1
    ],
    [
      15803,
      1
    ],
    [
      15809,
      1
    ],
    [
      15817,
      1
    ],
    [
      15823,
      1
    ],
    [
      15859,
      1
    ],
    [
      15877,
      1
    ],
    [
      15881,
      1
    ],
    [
      15887,
      1
    ],
    [
      15889,
      1
    ],
    [
      15901,
      1
    ],
    [
      15907,
      1
    ],
    [
      15913,
      1
    ],
    [
      15919,
      1
    ],
    [
      15923,
      1
    ],
    [
      15937,
      1
    ],
    [
      15959,
      1
    ],
    [
      15971,
      1
    ],
    [
      15973,
      1
    ],
    [
      15991,
      1
    ],
    [
      16001,
      1
    ],
    [
      16007,
      1
    ],
    [
      16033,
      1
    ],
    [
      16057,
      1
    ],
    [
      16061,
      1
    ],
    [
      16063,
      1
    ],
    [
      16067,
      1
    ],
    [
      16069,
      1
    ],
    [
      16073,
      1
    ],
    [
      16087,
      1
    ],
    [
      16091,
      1
    ],
    [
      16097,
      1
    ],
    [
      16103,
      1
    ],
    [
      16111,
      1
    ],
    [
      16127,
      1
    ],
    [
      16139,
      1
    ],
    [
      16141,
      1
    ],
    [
      16183,
      1
    ],
    [
      16187,
      1
    ],
    [
      16189,
      1
    ],
    [
      16193,
      1
    ],
    [
      16217,
      1
    ],
    [
      16223,
      1
    ],
    [
      16229,
      1
    ],
    [
      16231,
      1
    ],
    [
      16249,
      1
    ],
    [
      16253,
      1
    ],
    [
      16267,
      1
    ],
    [
      16273,
      1
    ],
    [
      16301,
      1
    ],
    [
      16319,
      1
    ],
    [
      16333,
      1
    ],
    [
      16339,
      1
    ],
    [
      16349,
      1
    ],
    [
      16361,
      1
    ],
    [
      16363,
      1
    ],
    [
      16369,
      1
    ],
    [
      16381,
      1
    ],
    [
      16411,
      1
    ],
    [
      16417,
      1
    ],
    [
      16421,
      1
    ],
    [
      16427,
      1
    ],
    [
      16433,
      1
    ],
    [
      16447,
      1
    ],
    [
      16451,
      1
    ],
    [
      16453,
      1
    ],
    [
      16477,
      1
    ],
    [
      16481,
      1
    ],
    [
      16487,
      1
    ],
    [
      16493,
      1
    ],
    [
      16519,
      1
    ],
    [
      16529,
      1
    ],
    [
      16547,
      1
    ],
    [
      16553,
      1
    ],
    [
      16561,
      1
    ],
    [
      16567,
      1
    ],
    [
      16573,
      1
    ],
    [
      16603,
      1
    ],
    [
      16607,
      1
    ],
    [
      16619,
      1
    ],
    [
      16631,
      1
    ],
    [
      16633,
      1
    ],
    [
      16649,
      1
    ],
    [
      16651,
      1
    ],
    [
      16657,
      1
    ],
    [
      16661,
      1
    ],
    [
      17509,
      1
    ],
    [
      17519,
      1
    ],
    [
      17539,
      1
    ],
    [
      17551,
      1
    ],
    [
      17569,
      1
    ],
    [
      17573,
      1
    ],
    [
      17579,
      1
    ],
    [
      17581,
      1
    ],
    [
      17597,
      1
    ],
    [
      17599,
      1
    ],
    [
      17609,
      1
    ],
    [
      17623,
      1
    ],
    [
      17627,
      1
    ],
    [
      17657,
      1
    ],
    [
      17659,
      1
    ],
    [
      17669,
      1
    ],
    [
      17681,
      1
    ],
    [
      17683,
      1
    ],
    [
      17707,
      1
    ],
    [
      17713,
      1
    ],
    [
      17729,
      1
    ],
    [
      17737,
      1
    ],
    [
      17747,
      1
    ],
    [
      17749,
      1
    ],
    [
      17761,
      1
    ],
    [
      17783,
      1
    ],
    [
      17789,
      1
    ],
    [
      17791,
      1
    ],
    [
      17807,
      1
    ],
    [
      17827,
      1
    ],
    [
      17837,
      1
    ],
    [
      17839,
      1
    ],
    [
      17851,
      1
    ],
    [
      17863,
      1
    ],
    [
      17881,
      1
    ],
    [
      17891,
      1
    ],
    [
      17903,
      1
    ],
    [
      17909,
      1
    ],
    [
      17911,
      1
    ],
    [
      17921,
      1
    ],
    [
      17923,
      1
    ],
    [
      17929,
      1
    ],
    [
      17939,
      1
    ],
    [
      17957,
      1
    ],
    [
      17959,
      1
    ],
    [
      17971,
      1
    ],
    [
      17977,
      1
    ],
    [
      17981,
      1
    ],
    [
      17987,
      1
    ],
    [
      17989,
      1
    ],
    [
      18013,
      1
    ],
    [
      18041,
      1
    ],
    [
      18043,
      1
    ],
    [
      18047,
      1
    ],
    [
      18049,
      1
    ],
    [
      18059,
      1
    ],
    [
      18061,
      1
    ],
    [
      18077,
      1
    ],
    [
      18089,
      1
    ],
    [
      18097,
      1
    ],
    [
      18119,
      1
    ],
    [
      18121,
      1
    ],
    [
      18127,
      1
    ],
    [
      18131,
      1
    ],
    [
      18133,
      1
    ],
    [
      18143,
      1
    ],
    [
      18149,
      1
    ],
    [
      18169,
      1
    ],
    [
      18181,
      1
    ],
    [
      18191,
      1
    ],
    [
      18199,
      1
    ],
    [
      18211,
      1
    ],
    [
      18217,
      1
    ],
    [
      18223,
      1
    ],
    [
      18229,
      1
    ],
    [
      18233,
      1
    ],
    [
      18251,
      1
    ],
    [
      18253,
      1
    ],
    [
      18257,
      1
    ],
    [
      18269,
      1
    ],
    [
      18287,
      1
    ],
    [
      18289,
      1
    ],
    [
      18301,
      1
    ],
    [
      18307,
      1
    ],
    [
      18311,
      1
    ],
    [
      18313,
      1
    ],
    [
      18329,
      1
    ],
    [
      18341,
      1
    ],
    [
      18353,
      1
    ],
    [
      18367,
      1
    ],
    [
      18371,
      1
    ],
    [
      18379,
      1
    ],
    [
      18397,
      1
    ],
    [
      18401,
      1
    ],
    [
      18413,
      1
    ],
    [
      18427,
      1
    ],
    [
      18433,
      1
    ],
    [
      18439,
      1
    ],
    [
      18443,
      1
    ],
    [
      18451,
      1
    ],
    [
      18457,
      1
    ],
    [
      18461,
      1
    ],
    [
      18481,
      1
    ],
    [
      18493,
      1
    ],
    [
      18503,
      1
    ],
    [
      18517,
      1
    ],
    [
      18521,
      1
    ],
    [
      18523,
      1
    ],
    [
      18539,
      1
    ],
    [
      18541,
      1
    ],
    [
      18553,
      1
    ],
    [
      18583,
      1
    ],
    [
      18587,
      1
    ],
    [
      18593,
      1
    ],
    [
      18617,
      1
    ],
    [
      18637,
      1
    ],
    [
      18661,
      1
    ],
    [
      18671,
      1
    ],
    [
      18679,
      1
    ],
    [
      18691,
      1
    ],
    [
      18701,
      1
    ],
    [
      18713,
      1
    ],
    [
      18719,
      1
    ],
    [
      18731,
      1
    ],
    [
      18743,
      1
    ],
    [
      18749,
      1
    ],
    [
      18757,
      1
    ],
    [
      18773,
      1
    ],
    [
      18787,
      1
    ],
    [
      18793,
      1
    ],
    [
      18797,
      1
    ],
    [
      18803,
      1
    ],
    [
      18839,
      1
    ],
    [
      18859,
      1
    ],
    [
      18869,
      1
    ],
    [
      18899,
      1
    ],
    [
      18911,
      1
    ],
    [
      18913,
      1
    ],
    [
      18917,
      1
    ],
    [
      18919,
      1
    ],
    [
      18947,
      1
    ],
    [
      18959,
      1
    ],
    [
      18973,
      1
    ],
    [
      18979,
      1
    ],
    [
      19001,
      1
    ],
    [
      19009,
      1
    ],
    [
      19013,
      1
    ],
    [
      19031,
      1
    ],
    [
      19037,
      1
    ],
    [
      19051,
      1
    ],
    [
      19069,
      1
    ],
    [
      19073,
      1
    ],
    [
      19079,
      1
    ],
    [
      19081,
      1
    ],
    [
      19087,
      1
    ],
    [
      19121,
      1
    ],
    [
      19139,
      1
    ],
    [
      19141,
      1
    ],
    [
      19157,
      1
    ],
    [
      19163,
      1
    ],
    [
      19181,
      1
    ],
    [
      19183,
      1
    ],
    [
      19207,
      1
    ],
    [
      19211,
      1
    ],
    [
      19213,
      1
    ],
    [
      19219,
      1
    ],
    [
      19231,
      1
    ],
    [
      19237,
      1
    ],
    [
      19249,
      1
    ],
    [
      19259,
      1
    ],
    [
      19267,
      1
    ],
    [
      19273,
      1
    ],
    [
      19289,
      1
    ],
    [
      19301,
      1
    ],
    [
      19309,
      1
    ],
    [
      19319,
      1
    ],
    [
      19333,
      1
    ],
    [
      19373,
      1
    ],
    [
      19379,
      1
    ],
    [
      19381,
      1
    ],
    [
      19387,
      1
    ],
    [
      19391,
      1
    ],
    [
      19403,
      1
    ],
    [
      19417,
      1
    ],
    [
      19421,
      1
    ],
    [
      19423,
      1
    ],
    [
      19427,
      1
    ],
    [
      19429,
      1
    ],
    [
      19433,
      1
    ],
    [
      19441,
      1
    ],
    [
      19447,
      1
    ],
    [
      19457,
      1
    ],
    [
      19463,
      1
    ],
    [
      19469,
      1
    ],
    [
      19471,
      1
    ],
    [
      19477,
      1
    ],
    [
      19483,
      1
    ],
    [
      19489,
      1
    ],
    [
      19501,
      1
    ],
    [
      19507,
      1
    ],
    [
      19531,
      1
    ],
    [
      19541,
      1
    ],
    [
      19543,
      1
    ],
    [
      19553,
      1
    ],
    [
      19559,
      1
    ],
    [
      19571,
      1
    ],
    [
      19577,
      1
    ],
    [
      19583,
      1
    ],
    [
      19597,
      1
    ],
    [
      19603,
      1
    ],
    [
      19609,
      1
    ],
    [
      19661,
      1
    ],
    [
      19681,
      1
    ],
    [
      19687,
      1
    ],
    [
      19697,
      1
    ],
    [
      19699,
      1
    ],
    [
      19709,
      1
    ],
    [
      19717,
      1
    ],
    [
      19727,
      1
    ],
    [
      19739,
      1
    ],
    [
      19751,
      1
    ],
    [
      19753,
      1
    ],
    [
      19759,
      1
    ],
    [
      19763,
      1
    ],
    [
      19777,
      1
    ],
    [
      19793,
      1
    ],
    [
      19801,
      1
    ],
    [
      19813,
      1
    ],
    [
      19819,
      1
    ],
    [
      19841,
      1
    ],
    [
      19843,
      1
    ],
    [
      19853,
      1
    ],
    [
      19861,
      1
    ],
    [
      19867,
      1
    ],
    [
      19889,
      1
    ],
    [
      19891,
      1
    ],
    [
      19913,
      1
    ],
    [
      19919,
      1
    ],
    [
      19927,
      1
    ],
    [
      19937,
      1
    ],
    [
      19949,
      1
    ],
    [
      19961,
      1
    ],
    [
      19963,
      1
    ],
    [
      19973,
      1
    ],
    [
      19979,
      1
    ],
    [
      19991,
      1
    ],
    [
      19993,
      1
    ],
    [
      19997,
      1
    ],
    [
      20011,
      1
    ],
    [
      20021,
      1
    ],
    [
      20023,
      1
    ],
    [
      20029,
      1
    ],
    [
      20047,
      1
    ],
    [
      20051,
      1
    ],
    [
      20063,
      1
    ],
    [
      20071,
      1
    ],
    [
      20089,
      1
    ],
    [
      20101,
      1
    ],
    [
      20107,
      1
    ],
    [
      20113,
      1
    ],
    [
      20117,
      1
    ],
    [
      20123,
      1
    ],
    [
      20129,
      1
    ],
    [
      20143,
      1
    ],
    [
      20147,
      1
    ],
    [
      20149,
      1
    ],
    [
      20161,
      1
    ],
    [
      20173,
      1
    ],
    [
      20177,
      1
    ],
    [
      20183,
      1
    ],
    [
      20201,
      1
    ],
    [
      20219,
      1
    ],
    [
      20231,
      1
    ],
    [
      20233,
      1
    ],
    [
      20249,
      1
    ],
    [
      20261,
      1
    ],
    [
      20269,
      1
    ],
    [
      20287,
      1
    ],
    [
      20297,
      1
    ],
    [
      20323,
      1
    ],
    [
      20327,
      1
    ],
    [
      20333,
      1
    ],
    [
      20341,
      1
    ],
    [
      20347,
      1
    ],
    [
      20353,
      1
    ],
    [
      20357,
      1
    ],
    [
      20359,
      1
    ],
    [
      20369,
      1
    ],
    [
      20389,
      1
    ],
    [
      20393,
      1
    ],
    [
      20399,
      1
    ],
    [
      20407,
      1
    ],
    [
      20411,
      1
    ],
    [
      20431,
      1
    ],
    [
      20441,
      1
    ],
    [
      20443,
      1
    ],
    [
      20477,
      1
    ],
    [
      20479,
      1
    ],
    [
      20483,
      1
    ],
    [
      20507,
      1
    ],
    [
      20509,
      1
    ],
    [
      20521,
      1
    ],
    [
      20533,
      1
    ],
    [
      20543,
      1
    ],
    [
      20549,
      1
    ],
    [
      20551,
      1
    ],
    [
      20563,
      1
    ],
    [
      20593,
      1
    ],
    [
      20599,
      1
    ],
    [
      20611,
      1
    ],
    [
      20627,
      1
    ],
    [
      20639,
      1
    ],
    [
      20641,
      1
    ],
    [
      20663,
      1
    ],
    [
      20681,
      1
    ],
    [
      20693,
      1
    ],
    [
      20707,
      1
    ],
    [
      20717,
      1
    ],
    [
      20719,
      1
    ],
    [
      20731,
      1
    ],
    [
      20743,
      1
    ],
    [
      20747,
      1
    ],
    [
      20749,
      1
    ],
    [
      20753,
      1
    ],
    [
      20759,
      1
    ],
    [
      20771,
      1
    ],
    [
      20773,
      1
    ],
    [
      20789,
      1
    ],
    [
      20807,
      1
    ],
    [
      20809,
      1
    ],
    [
      20849,
      1
    ],
    [
      20857,
      1
    ],
    [
      20873,
      1
    ],
    [
      20879,
      1
    ],
    [
      20887,
      1
    ],
    [
      20897,
      1
    ],
    [
      20899,
      1
    ],
    [
      20903,
      1
    ],
    [
      20921,
      1
    ],
    [
      20929,
      1
    ],
    [
      20939,
      1
    ],
    [
      20947,
      1
    ],
    [
      20959,
      1
    ],
    [
      20963,
      1
    ],
    [
      20981,
      1
    ],
    [
      20983,
      1
    ],
    [
      21001,
      1
    ],
    [
      21011,
      1
    ],
    [
      21013,
      1
    ],
    [
      21017,
      1
    ],
    [
      21019,
      1
    ],
    [
      21023,
      1
    ],
    [
      21031,
      1
    ],
    [
      21059,
      1
    ],
    [
      21061,
      1
    ],
    [
      21067,
      1
    ],
    [
      21089,
      1
    ],
    [
      21101,
      1
    ],
    [
      21107,
      1
    ],
    [
      21121,
      1
    ],
    [
      21139,
      1
    ],
    [
      21143,
      1
    ],
    [
      21149,
      1
    ],
    [
      21157,
      1
    ],
    [
      21163,
      1
    ],
    [
      21169,
      1
    ],
    [
      21179,
      1
    ],
    [
      21187,
      1
    ],
    [
      21191,
      1
    ],
    [
      21193,
      1
    ],
    [
      21211,
      1
    ],
    [
      21221,
      1
    ],
    [
      21227,
      1
    ],
    [
      21247,
      1
    ],
    [
      21269,
      1
    ],
    [
      21277,
      1
    ],
    [
      21283,
      1
    ],
    [
      21313,
      1
    ],
    [
      21317,
      1
    ],
    [
      21319,
      1
    ],
    [
      21323,
      1
    ],
    [
      21341,
      1
    ],
    [
      21347,
      1
    ],
    [
      21377,
      1
    ],
    [
      21379,
      1
    ],
    [
      21383,
      1
    ],
    [
      21391,
      1
    ],
    [
      21397,
      1
    ],
    [
      21401,
      1
    ],
    [
      21407,
      1
    ],
    [
      21419,
      1
    ],
    [
      21433,
      1
    ],
    [
      21467,
      1
    ],
    [
      21481,
      1
    ],
    [
      21487,
      1
    ],
    [
      21491,
      1
    ],
    [
      21493,
      1
    ],
    [
      21499,
      1
    ],
    [
      21503,
      1
    ],
    [
      21517,
      1
    ],
    [
      21521,
      1
    ],
    [
      21523,
      1
    ],
    [
      21529,
      1
    ],
    [
      21557,
      1
    ],
    [
      21559,
      1
    ],
    [
      21563,
      1
    ],
    [
      21569,
      1
    ],
    [
      21577,
      1
    ],
    [
      21587,
      1
    ],
    [
      21589,
      1
    ],
    [
      21599,
      1
    ],
    [
      21601,
      1
    ],
    [
      21611,
      1
    ],
    [
      21613,
      1
    ],
    [
      21617,
      1
    ],
    [
      21647,
      1
    ],
    [
      21649,
      1
    ],
    [
      21661,
      1
    ],
    [
      21673,
      1
    ],
    [
      21683,
      1
    ],
    [
      21701,
      1
    ],
    [
      21713,
      1
    ],
    [
      21727,
      1
    ],
    [
      21737,
      1
    ],
    [
      21739,
      1
    ],
    [
      21751,
      1
    ],
    [
      21757,
      1
    ],
    [
      21767,
      1
    ],
    [
      21773,
      1
    ],
    [
      21787,
      1
    ],
    [
      21799,
      1
    ],
    [
      21803,
      1
    ],
    [
      21817,
      1
    ],
    [
      21821,
      1
    ],
    [
      21839,
      1
    ],
    [
      21841,
      1
    ],
    [
      21851,
      1
    ],
    [
      21859,
      1
    ],
    [
      21863,
      1
    ],
    [
      21871,
      1
    ],
    [
      21881,
      1
    ],
    [
      21893,
      1
    ],
    [
      21911,
      1
    ],
    [
      21929,
      1
    ],
    [
      21937,
      1
    ],
    [
      21943,
      1
    ],
    [
      21961,
      1
    ],
    [
      21977,
      1
    ],
    [
      21991,
      1
    ],
    [
      21997,
      1
    ],
    [
      22003,
      1
    ],
    [
      22013,
      1
    ],
    [
      22027,
      1
    ],
    [
      22031,
      1
    ],
    [
      22037,
      1
    ],
    [
      22039,
      1
    ],
    [
      22051,
      1
    ],
    [
      22063,
      1
    ],
    [
      22067,
      1
    ],
    [
      22073,
      1
    ],
    [
      22079,
      1
    ],
    [
      22091,
      1
    ],
    [
      22093,
      1
    ],
    [
      22109,
      1
    ],
    [
      22111,
      1
    ],
    [
      22123,
      1
    ],
    [
      22129,
      1
    ],
    [
      22133,
      1
    ],
    [
      22147,
      1
    ],
    [
      22153,
      1
    ],
    [
      22157,
      1
    ],
    [
      22159,
      1
    ],
    [
      22171,
      1
    ],
    [
      22189,
      1
    ],
    [
      22193,
      1
    ],
    [
      22229,
      1
    ],
    [
      22247,
      1
    ],
    [
      22259,
      1
    ],
    [
      22271,
      1
    ],
    [
      22273,
      1
    ],
    [
      22277,
      1
    ],
    [
      22279,
      1
    ],
    [
      22283,
      1
    ],
    [
      22291,
      1
    ],
    [
      22303,
      1
    ],
    [
      22307,
      1
    ],
    [
      22343,
      1
    ],
    [
      22349,
      1
    ],
    [
      22367,
      1
    ],
    [
      22369,
      1
    ],
    [
      22381,
      1
    ],
    [
      22391,
      1
    ],
    [
      22397,
      1
    ],
    [
      22409,
      1
    ],
    [
      22433,
      1
    ],
    [
      22441,
      1
    ],
    [
      22447,
      1
    ],
    [
      22453,
      1
    ],
    [
      22469,
      1
    ],
    [
      22481,
      1
    ],
    [
      22483,
      1
    ],
    [
      22501,
      1
    ],
    [
      22511,
      1
    ],
    [
      22531,
      1
    ],
    [
      22541,
      1
    ],
    [
      22543,
      1
    ],
    [
      22549,
      1
    ],
    [
      22567,
      1
    ],
    [
      22571,
      1
    ],
    [
      22573,
      1
    ],
    [
      22613,
      1
    ],
    [
      22619,
      1
    ],
    [
      22621,
      1
    ],
    [
      22637,
      1
    ],
    [
      22639,
      1
    ],
    [
      22643,
      1
    ],
    [
      22651,
      1
    ],
    [
      22669,
      1
    ],
    [
      22679,
      1
    ],
    [
      22691,
      1
    ],
    [
      22697,
      1
    ],
    [
      22699,
      1
    ],
    [
      22709,
      1
    ],
    [
      22717,
      1
    ],
    [
      22721,
      1
    ],
    [
      22727,
      1
    ],
    [
      22739,
      1
    ],
    [
      22741,
      1
    ],
    [
      22751,
      1
    ],
    [
      22769,
      1
    ],
    [
      22777,
      1
    ],
    [
      22783,
      1
    ],
    [
      22787,
      1
    ],
    [
      22807,
      1
    ],
    [
      22811,
      1
    ],
    [
      22817,
      1
    ],
    [
      22853,
      1
    ],
    [
      22859,
      1
    ],
    [
      22861,
      1
    ],
    [
      22871,
      1
    ],
    [
      22877,
      1
    ],
    [
      22901,
      1
    ],
    [
      22907,
      1
    ],
    [
      22921,
      1
    ],
    [
      22937,
      1
    ],
    [
      22943,
      1
    ],
    [
      22961,
      1
    ],
    [
      22963,
      1
    ],
    [
      22973,
      1
    ],
    [
      22993,
      1
    ],
    [
      23003,
      1
    ],
    [
      23011,
      1
    ],
    [
      23017,
      1
    ],
    [
      23021,
      1
    ],
    [
      23027,
      1
    ],
    [
      23029,
      1
    ],
    [
      23039,
      1
    ],
    [
      23041,
      1
    ],
    [
      23053,
      1
    ],
    [
      23057,
      1
    ],
    [
      23059,
      1
    ],
    [
      23063,
      1
    ],
    [
      23071,
      1
    ],
    [
      23081,
      1
    ],
    [
      23087,
      1
    ],
    [
      23099,
      1
    ],
    [
      23117,
      1
    ],
    [
      23131,
      1
    ],
    [
      23143,
      1
    ],
    [
      23159,
      1
    ],
    [
      23167,
      1
    ],
    [
      23173,
      1
    ],
    [
      23189,
      1
    ],
    [
      23197,
      1
    ],
    [
      23201,
      1
    ],
    [
      23203,
      1
    ],
    [
      23209,
      1
    ],
    [
      23227,
      1
    ],
    [
      23251,
      1
    ],
    [
      23269,
      1
    ],
    [
      23279,
      1
    ],
    [
      23291,
      1
    ],
    [
      23293,
      1
    ],
    [
      23297,
      1
    ],
    [
      23311,
      1
    ],
    [
      23321,
      1
    ],
    [
      23327,
      1
    ],
    [
      23333,
      1
    ],
    [
      23339,
      1
    ],
    [
      23357,
      1
    ],
    [
      23369,
      1
    ],
    [
      23371,
      1
    ],
    [
      23399,
      1
    ],
    [
      23417,
      1
    ],
    [
      23431,
      1
    ],
    [
      23447,
      1
    ],
    [
      23459,
      1
    ],
    [
      23473,
      1
    ],
    [
      23497,
      1
    ],
    [
      23509,
      1
    ],
    [
      23531,
      1
    ],
    [
      23537,
      1
    ],
    [
      23539,
      1
    ],
    [
      23549,
      1
    ],
    [
      23557,
      1
    ],
    [
      23561,
      1
    ],
    [
      23563,
      1
    ],
    [
      23567,
      1
    ],
    [
      23581,
      1
    ],
    [
      23593,
      1
    ],
    [
      23599,
      1
    ],
    [
      23603,
      1
    ],
    [
      23609,
      1
    ],
    [
      23623,
      1
    ],
    [
      23627,
      1
    ],
    [
      23629,
      1
    ],
    [
      23633,
      1
    ],
    [
      23663,
      1
    ],
    [
      23669,
      1
    ],
    [
      23671,
      1
    ],
    [
      23677,
      1
    ],
    [
      23687,
      1
    ],
    [
      23689,
      1
    ],
    [
      23719,
      1
    ],
    [
      23741,
      1
    ],
    [
      23743,
      1
    ],
    [
      23747,
      1
    ],
    [
      23753,
      1
    ],
    [
      23761,
      1
    ],
    [
      23767,
      1
    ],
    [
      23773,
      1
    ],
    [
      23789,
      1
    ],
    [
      23801,
      1
    ],
    [
      23813,
      1
    ],
    [
      23819,
      1
    ],
    [
      23827,
      1
    ],
    [
      23831,
      1
    ],
    [
      23833,
      1
    ],
    [
      23857,
      1
    ],
    [
      23869,
      1
    ],
    [
      23873,
      1
    ],
    [
      23879,
      1
    ],
    [
      23887,
      1
    ],
    [
      23893,
      1
    ],
    [
      23899,
      1
    ],
    [
      23909,
      1
    ],
    [
      23911,
      1
    ],
    [
      23917,
      1
    ],
    [
      23929,
      1
    ],
    [
      23957,
      1
    ],
    [
      23971,
      1
    ],
    [
      23977,
      1
    ],
    [
      23981,
      1
    ],
    [
      23993,
      1
    ],
    [
      24001,
      1
    ],
    [
      24007,
      1
    ],
    [
      24019,
      1
    ],
    [
      24023,
      1
    ],
    [
      24029,
      1
    ],
    [
      24043,
      1
    ],
    [
      24049,
      1
    ],
    [
      24061,
      1
    ],
    [
      24071,
      1
    ],
    [
      24077,
      1
    ],
    [
      24083,
      1
    ],
    [
      24091,
      1
    ],
    [
      24097,
      1
    ],
    [
      24103,
      1
    ],
    [
      24107,
      1
    ],
    [
      24109,
      1
    ],
    [
      24113,
      1
    ],
    [
      24121,
      1
    ],
    [
      24133,
      1
    ],
    [
      24137,
      1
    ],
    [
      24151,
      1
    ],
    [
      24169,
      1
    ],
    [
      24179,
      1
    ],
    [
      24181,
      1
    ],
    [
      24197,
      1
    ],
    [
      24203,
      1
    ],
    [
      24223,
      1
    ],
    [
      24229,
      1
    ],
    [
      24239,
      1
    ],
    [
      24247,
      1
    ],
    [
      24251,
      1
    ],
    [
      24281,
      1
    ],
    [
      24317,
      1
    ],
    [
      24329,
      1
    ],
    [
      24337,
      1
    ],
    [
      24359,
      1
    ],
    [
      24371,
      1
    ],
    [
      24373,
      1
    ],
    [
      24379,
      1
    ],
    [
      24391,
      1
    ],
    [
      24407,
      1
    ],
    [
      24413,
      1
    ],
    [
      24419,
      1
    ],
    [
      24421,
      1
    ],
    [
      24439,
      1
    ],
    [
      24443,
      1
    ],
    [
      24469,
      1
    ],
    [
      24473,
      1
    ],
    [
      24481,
      1
    ],
    [
      24499,
      1
    ],
    [
      24509,
      1
    ],
    [
      24517,
      1
    ],
    [
      24527,
      1
    ],
    [
      24533,
      1
    ],
    [
      24547,
      1
    ],
    [
      24551,
      1
    ],
    [
      24571,
      1
    ],
    [
      24593,
      1
    ],
    [
      24611,
      1
    ],
    [
      24623,
      1
    ],
    [
      24631,
      1
    ],
    [
      24659,
      1
    ],
    [
      24671,
      1
    ],
    [
      24677,
      1
    ],
    [
      24683,
      1
    ],
    [
      24691,
      1
    ],
    [
      24697,
      1
    ],
    [
      24709,
      1
    ],
    [
      24733,
      1
    ],
    [
      24749,
      1
    ],
    [
      24763,
      1
    ],
    [
      24767,
      1
    ],
    [
      24781,
      1
    ],
    [
      24793,
      1
    ],
    [
      24799,
      1
    ],
    [
      24809,
      1
    ],
    [
      24821,
      1
    ],
    [
      24841,
      1
    ],
    [
      24847,
      1
    ],
    [
      24851,
      1
    ],
    [
      24859,
      1
    ],
    [
      24877,
      1
    ],
    [
      24889,
      1
    ],
    [
      24907,
      1
    ],
    [
      24917,
      1
    ],
    [
      24919,
      1
    ],
    [
      24923,
      1
    ],
    [
      24943,
      1
    ],
    [
      24953,
      1
    ],
    [
      24967,
      1
    ],
    [
      24971,
      1
    ],
    [
      24977,
      1
    ],
    [
      24979,
      1
    ],
    [
      24989,
      1
    ],
    [
      30011,
      1
    ],
    [
      30013,
      1
    ],
    [
      30029,
      1
    ],
    [
      30047,
      1
    ],
    [
      30059,
      1
    ],
    [
      30071,
      1
    ],
    [
      30089,
      1
    ],
    [
      30091,
      1
    ],
    [
      30097,
      1
    ],
    [
      30103,
      1
    ],
    [
      30109,
      1
    ],
    [
      30113,
      1
    ],
    [
      30119,
      1
    ],
    [
      30133,
      1
    ],
    [
      30137,
      1
    ],
    [
      30139,
      1
    ],
    [
      30161,
      1
    ],
    [
      30169,
      1
    ],
    [
      30181,
      1
    ],
    [
      30187,
      1
    ],
    [
      30197,
      1
    ],
    [
      30203,
      1
    ],
    [
      30211,
      1
    ],
    [
      30223,
      1
    ],
    [
      30241,
      1
    ],
    [
      30253,
      1
    ],
    [
      30259,
      1
    ],
    [
      30269,
      1
    ],
    [
      30271,
      1
    ],
    [
      30293,
      1
    ],
    [
      30307,
      1
    ],
    [
      30313,
      1
    ],
    [
      30319,
      1
    ],
    [
      30323,
      1
    ],
    [
      30341,
      1
    ],
    [
      30347,
      1
    ],
    [
      30367,
      1
    ],
    [
      30389,
      1
    ],
    [
      30391,
      1
    ],
    [
      30403,
      1
    ],
    [
      30427,
      1
    ],
    [
      30431,
      1
    ],
    [
      30449,
      1
    ],
    [
      30467,
      1
    ],
    [
      30469,
      1
    ],
    [
      30491,
      1
    ],
    [
      30493,
      1
    ],
    [
      30497,
      1
    ],
    [
      30509,
      1
    ],
    [
      30517,
      1
    ],
    [
      30529,
      1
    ],
    [
      30539,
      1
    ],
    [
      30553,
      1
    ],
    [
      30557,
      1
    ],
    [
      30559,
      1
    ],
    [
      30577,
      1
    ],
    [
      30593,
      1
    ],
    [
      30631,
      1
    ],
    [
      30637,
      1
    ],
    [
      30643,
      1
    ],
    [
      30649,
      1
    ],
    [
      30661,
      1
    ],
    [
      30671,
      1
    ],
    [
      30677,
      1
    ],
    [
      30689,
      1
    ],
    [
      30697,
      1
    ],
    [
      30703,
      1
    ],
    [
      30707,
      1
    ],
    [
      30713,
      1
    ],
    [
      30727,
      1
    ],
    [
      30757,
      1
    ],
    [
      30763,
      1
    ],
    [
      30773,
      1
    ],
    [
      30781,
      1
    ],
    [
      30803,
      1
    ],
    [
      30809,
      1
    ],
    [
      30817,
      1
    ],
    [
      30829,
      1
    ],
    [
      30839,
      1
    ],
    [
      30841,
      1
    ],
    [
      30851,
      1
    ],
    [
      30853,
      1
    ],
    [
      30859,
      1
    ],
    [
      30869,
      1
    ],
    [
      30871,
      1
    ],
    [
      30881,
      1
    ],
    [
      30893,
      1
    ],
    [
      30911,
      1
    ],
    [
      30931,
      1
    ],
    [
      30937,
      1
    ],
    [
      30941,
      1
    ],
    [
      30949,
      1
    ],
    [
      30971,
      1
    ],
    [
      30977,
      1
    ],
    [
      30983,
      1
    ],
    [
      31013,
      1
    ],
    [
      31019,
      1
    ],
    [
      31033,
      1
    ],
    [
      31039,
      1
    ],
    [
      31051,
      1
    ],
    [
      31063,
      1
    ],
    [
      31069,
      1
    ],
    [
      31079,
      1
    ],
    [
      31081,
      1
    ],
    [
      31091,
      1
    ],
    [
      31121,
      1
    ],
    [
      31123,
      1
    ],
    [
      31139,
      1
    ],
    [
      31147,
      1
    ],
    [
      31151,
      1
    ],
    [
      31153,
      1
    ],
    [
      31159,
      1
    ],
    [
      31177,
      1
    ],
    [
      31181,
      1
    ],
    [
      31183,
      1
    ],
    [
      31189,
      1
    ],
    [
      31193,
      1
    ],
    [
      31219,
      1
    ],
    [
      31223,
      1
    ],
    [
      31231,
      1
    ],
    [
      31237,
      1
    ],
    [
      31247,
      1
    ],
    [
      31249,
      1
    ],
    [
      31253,
      1
    ],
    [
      31259,
      1
    ],
    [
      31267,
      1
    ],
    [
      31271,
      1
    ],
    [
      31277,
      1
    ],
    [
      31307,
      1
    ],
    [
      31319,
      1
    ],
    [
      31321,
      1
    ],
    [
      31327,
      1
    ],
    [
      31333,
      1
    ],
    [
      31337,
      1
    ],
    [
      31357,
      1
    ],
    [
      31379,
      1
    ],
    [
      31387,
      1
    ],
    [
      31391,
      1
    ],
    [
      31393,
      1
    ],
    [
      31397,
      1
    ],
    [
      31469,
      1
    ],
    [
      31477,
      1
    ],
    [
      31481,
      1
    ],
    [
      31489,
      1
    ],
    [
      31511,
      1
    ],
    [
      31513,
      1
    ],
    [
      31517,
      1
    ],
    [
      31531,
      1
    ],
    [
      31541,
      1
    ],
    [
      31543,
      1
    ],
    [
      31547,
      1
    ],
    [
      31567,
      1
    ],
    [
      31573,
      1
    ],
    [
      31583,
      1
    ],
    [
      31601,
      1
    ],
    [
      31607,
      1
    ],
    [
      31627,
      1
    ],
    [
      31643,
      1
    ],
    [
      31649,
      1
    ],
    [
      31657,
      1
    ],
    [
      31663,
      1
    ],
    [
      31667,
      1
    ],
    [
      31687,
      1
    ],
    [
      31699,
      1
    ],
    [
      31721,
      1
    ],
    [
      31723,
      1
    ],
    [
      31727,
      1
    ],
    [
      31729,
      1
    ],
    [
      31741,
      1
    ],
    [
      31751,
      1
    ],
    [
      31769,
      1
    ],
    [
      31771,
      1
    ],
    [
      31793,
      1
    ],
    [
      31799,
      1
    ],
    [
      31817,
      1
    ],
    [
      31847,
      1
    ],
    [
      31849,
      1
    ],
    [
      31859,
      1
    ],
    [
      31873,
      1
    ],
    [
      31883,
      1
    ],
    [
      31891,
      1
    ],
    [
      31907,
      1
    ],
    [
      31957,
      1
    ],
    [
      31963,
      1
    ],
    [
      31973,
      1
    ],
    [
      31981,
      1
    ],
    [
      31991,
      1
    ],
    [
      32003,
      1
    ],
    [
      32009,
      1
    ],
    [
      32027,
      1
    ],
    [
      32029,
      1
    ],
    [
      32051,
      1
    ],
    [
      32057,
      1
    ],
    [
      32059,
      1
    ],
    [
      32063,
      1
    ],
    [
      32069,
      1
    ],
    [
      32077,
      1
    ],
    [
      32083,
      1
    ],
    [
      32089,
      1
    ],
    [
      32099,
      1
    ],
    [
      32117,
      1
    ],
    [
      32119,
      1
    ],
    [
      32141,
      1
    ],
    [
      32143,
      1
    ],
    [
      32159,
      1
    ],
    [
      32173,
      1
    ],
    [
      32183,
      1
    ],
    [
      32189,
      1
    ],
    [
      32191,
      1
    ],
    [
      32203,
      1
    ],
    [
      32213,
      1
    ],
    [
      32233,
      1
    ],
    [
      32237,
      1
    ],
    [
      32251,
      1
    ],
    [
      32257,
      1
    ],
    [
      32261,
      1
    ],
    [
      32297,
      1
    ],
    [
      32299,
      1
    ],
    [
      32303,
      1
    ],
    [
      32309,
      1
    ],
    [
      32321,
      1
    ],
    [
      32323,
      1
    ],
    [
      32327,
      1
    ],
    [
      32341,
      1
    ],
    [
      32353,
      1
    ],
    [
      32359,
      1
    ],
    [
      32363,
      1
    ],
    [
      32369,
      1
    ],
    [
      32371,
      1
    ],
    [
      32377,
      1
    ],
    [
      32381,
      1
    ],
    [
      32401,
      1
    ],
    [
      32411,
      1
    ],
    [
      32413,
      1
    ],
    [
      32423,
      1
    ],
    [
      32429,
      1
    ],
    [
      32441,
      1
    ],
    [
      32443,
      1
    ],
    [
      32467,
      1
    ],
    [
      32479,
      1
    ],
    [
      32491,
      1
    ],
    [
      32497,
      1
    ],
    [
      32503,
      1
    ],
    [
      32507,
      1
    ],
    [
      32531,
      1
    ],
    [
      32533,
      1
    ],
    [
      32537,
      1
    ],
    [
      32561,
      1
    ],
    [
      32563,
      1
    ],
    [
      32569,
      1
    ],
    [
      32573,
      1
    ],
    [
      32579,
      1
    ],
    [
      32587,
      1
    ],
    [
      32603,
      1
    ],
    [
      32609,
      1
    ],
    [
      32611,
      1
    ],
    [
      32621,
      1
    ],
    [
      32633,
      1
    ],
    [
      32647,
      1
    ],
    [
      32653,
      1
    ],
    [
      32687,
      1
    ],
    [
      32693,
      1
    ],
    [
      32707,
      1
    ],
    [
      32713,
      1
    ],
    [
      32717,
      1
    ],
    [
      32719,
      1
    ],
    [
      32749,
      1
    ],
    [
      32771,
      1
    ],
    [
      32779,
      1
    ],
    [
      32783,
      1
    ],
    [
      32789,
      1
    ],
    [
      32797,
      1
    ],
    [
      32801,
      1
    ],
    [
      32803,
      1
    ],
    [
      32831,
      1
    ],
    [
      32833,
      1
    ],
    [
      32839,
      1
    ],
    [
      32843,
      1
    ],
    [
      32869,
      1
    ],
    [
      32887,
      1
    ],
    [
      32909,
      1
    ],
    [
      32911,
      1
    ],
    [
      32917,
      1
    ],
    [
      32933,
      1
    ],
    [
      32939,
      1
    ],
    [
      32941,
      1
    ],
    [
      32957,
      1
    ],
    [
      32969,
      1
    ],
    [
      32971,
      1
    ],
    [
      32983,
      1
    ],
    [
      32987,
      1
    ],
    [
      32993,
      1
    ],
    [
      32999,
      1
    ],
    [
      33013,
      1
    ],
    [
      33023,
      1
    ],
    [
      33029,
      1
    ],
    [
      33037,
      1
    ],
    [
      33049,
      1
    ],
    [
      33053,
      1
    ],
    [
      33071,
      1
    ],
    [
      33073,
      1
    ],
    [
      33083,
      1
    ],
    [
      33091,
      1
    ],
    [
      33107,
      1
    ],
    [
      33113,
      1
    ],
    [
      33119,
      1
    ],
    [
      33149,
      1
    ],
    [
      33151,
      1
    ],
    [
      33161,
      1
    ],
    [
      33179,
      1
    ],
    [
      33181,
      1
    ],
    [
      33191,
      1
    ],
    [
      33199,
      1
    ],
    [
      33203,
      1
    ],
    [
      33211,
      1
    ],
    [
      33223,
      1
    ],
    [
      33247,
      1
    ],
    [
      33287,
      1
    ],
    [
      33289,
      1
    ],
    [
      33301,
      1
    ],
    [
      33311,
      1
    ],
    [
      33317,
      1
    ],
    [
      33329,
      1
    ],
    [
      33331,
      1
    ],
    [
      33343,
      1
    ],
    [
      33347,
      1
    ],
    [
      33349,
      1
    ],
    [
      33353,
      1
    ],
    [
      33359,
      1
    ],
    [
      33377,
      1
    ],
    [
      33391,
      1
    ],
    [
      33403,
      1
    ],
    [
      33409,
      1
    ],
    [
      33413,
      1
    ],
    [
      33427,
      1
    ],
    [
      33457,
      1
    ],
    [
      33461,
      1
    ],
    [
      33469,
      1
    ],
    [
      33479,
      1
    ],
    [
      33487,
      1
    ],
    [
      33493,
      1
    ],
    [
      33503,
      1
    ],
    [
      33521,
      1
    ],
    [
      33529,
      1
    ],
    [
      33533,
      1
    ],
    [
      33547,
      1
    ],
    [
      33563,
      1
    ],
    [
      33569,
      1
    ],
    [
      33577,
      1
    ],
    [
      33581,
      1
    ],
    [
      33587,
      1
    ],
    [
      33589,
      1
    ],
    [
      33599,
      1
    ],
    [
      33601,
      1
    ],
    [
      33613,
      1
    ],
    [
      33617,
      1
    ],
    [
      33619,
      1
    ],
    [
      33623,
      1
    ],
    [
      33629,
      1
    ],
    [
      33637,
      1
    ],
    [
      33641,
      1
    ],
    [
      33647,
      1
    ],
    [
      33679,
      1
    ],
    [
      33703,
      1
    ],
    [
      33713,
      1
    ],
    [
      33721,
      1
    ],
    [
      33739,
      1
    ],
    [
      33749,
      1
    ],
    [
      33751,
      1
    ],
    [
      33757,
      1
    ],
    [
      33767,
      1
    ],
    [
      33769,
      1
    ],
    [
      33773,
      1
    ],
    [
      33791,
      1
    ],
    [
      33797,
      1
    ],
    [
      33809,
      1
    ],
    [
      33811,
      1
    ],
    [
      33827,
      1
    ],
    [
      33829,
      1
    ],
    [
      33851,
      1
    ],
    [
      33857,
      1
    ],
    [
      33863,
      1
    ],
    [
      33871,
      1
    ],
    [
      33889,
      1
    ],
    [
      33893,
      1
    ],
    [
      33911,
      1
    ],
    [
      33923,
      1
    ],
    [
      33931,
      1
    ],
    [
      33937,
      1
    ],
    [
      33941,
      1
    ],
    [
      33961,
      1
    ],
    [
      33967,
      1
    ],
    [
      33997,
      1
    ],
    [
      34019,
      1
    ],
    [
      34031,
      1
    ],
    [
      34033,
      1
    ],
    [
      34039,
      1
    ],
    [
      34057,
      1
    ],
    [
      34061,
      1
    ],
    [
      34123,
      1
    ],
    [
      34127,
      1
    ],
    [
      34129,
      1
    ],
    [
      34141,
      1
    ],
    [
      34147,
      1
    ],
    [
      34157,
      1
    ],
    [
      34159,
      1
    ],
    [
      34171,
      1
    ],
    [
      34183,
      1
    ],
    [
      34211,
      1
    ],
    [
      34213,
      1
    ],
    [
      34217,
      1
    ],
    [
      34231,
      1
    ],
    [
      34253,
      1
    ],
    [
      34259,
      1
    ],
    [
      34261,
      1
    ],
    [
      34267,
      1
    ],
    [
      34273,
      1
    ],
    [
      34283,
      1
    ],
    [
      34297,
      1
    ],
    [
      34301,
      1
    ],
    [
      34303,
      1
    ],
    [
      34313,
      1
    ],
    [
      34319,
      1
    ],
    [
      34327,
      1
    ],
    [
      34337,
      1
    ],
    [
      34351,
      1
    ],
    [
      34361,
      1
    ],
    [
      34367,
      1
    ],
    [
      34369,
      1
    ],
    [
      34381,
      1
    ],
    [
      34403,
      1
    ],
    [
      34421,
      1
    ],
    [
      34429,
      1
    ],
    [
      34439,
      1
    ],
    [
      34457,
      1
    ],
    [
      34469,
      1
    ],
    [
      34471,
      1
    ],
    [
      34483,
      1
    ],
    [
      34487,
      1
    ],
    [
      34499,
      1
    ],
    [
      34501,
      1
    ],
    [
      34511,
      1
    ],
    [
      34513,
      1
    ],
    [
      34519,
      1
    ],
    [
      34537,
      1
    ],
    [
      34543,
      1
    ],
    [
      34549,
      1
    ],
    [
      34583,
      1
    ],
    [
      34589,
      1
    ],
    [
      34591,
      1
    ],
    [
      34603,
      1
    ],
    [
      34607,
      1
    ],
    [
      34613,
      1
    ],
    [
      34631,
      1
    ],
    [
      34649,
      1
    ],
    [
      34651,
      1
    ],
    [
      34667,
      1
    ],
    [
      34673,
      1
    ],
    [
      34679,
      1
    ],
    [
      34687,
      1
    ],
    [
      34693,
      1
    ],
    [
      34703,
      1
    ],
    [
      34721,
      1
    ],
    [
      34729,
      1
    ],
    [
      34739,
      1
    ],
    [
      34747,
      1
    ],
    [
      34757,
      1
    ],
    [
      34759,
      1
    ],
    [
      34763,
      1
    ],
    [
      34781,
      1
    ],
    [
      34807,
      1
    ],
    [
      34819,
      1
    ],
    [
      34841,
      1
    ],
    [
      34843,
      1
    ],
    [
      34847,
      1
    ],
    [
      34849,
      1
    ],
    [
      34871,
      1
    ],
    [
      34877,
      1
    ],
    [
      34883,
      1
    ],
    [
      34897,
      1
    ],
    [
      34913,
      1
    ],
    [
      34919,
      1
    ],
    [
      34939,
      1
    ],
    [
      34949,
      1
    ],
    [
      34961,
      1
    ],
    [
      34963,
      1
    ],
    [
      34981,
      1
    ],
    [
      35023,
      2
    ],
    [
      35027,
      2
    ],
    [
      35051,
      2
    ],
    [
      35053,
      2
    ],
    [
      35059,
      2
    ],
    [
      35069,
      2
    ],
    [
      35081,
      2
    ],
    [
      35083,
      2
    ],
    [
      35089,
      2
    ],
    [
      35099,
      2
    ],
    [
      35107,
      2
    ],
    [
      35111,
      2
    ],
    [
      35117,
      2
    ],
    [
      35129,
      2
    ],
    [
      35141,
      2
    ],
    [
      35149,
      2
    ],
    [
      35153,
      2
    ],
    [
      35159,
      2
    ],
    [
      35171,
      2
    ],
    [
      35201,
      2
    ],
    [
      35221,
      2
    ],
    [
      35227,
      2
    ],
    [
      35251,
      2
    ],
    [
      35257,
      2
    ],
    [
      35267,
      2
    ],
    [
      35279,
      2
    ],
    [
      35281,
      2
    ],
    [
      35291,
      2
    ],
    [
      35311,
      2
    ],
    [
      35317,
      2
    ],
    [
      35323,
      2
    ],
    [
      35327,
      2
    ],
    [
      35339,
      2
    ],
    [
      35353,
      2
    ],
    [
      35363,
      2
    ],
    [
      35381,
      2
    ],
    [
      35393,
      2
    ],
    [
      35401,
      2
    ],
    [
      35407,
      2
    ],
    [
      35419,
      2
    ],
    [
      35423,
      2
    ],
    [
      35437,
      2
    ],
    [
      35447,
      2
    ],
    [
      35449,
      2
    ],
    [
      35461,
      2
    ],
    [
      35491,
      2
    ],
    [
      35507,
      2
    ],
    [
      35509,
      2
    ],
    [
      35521,
      2
    ],
    [
      35527,
      2
    ],
    [
      35531,
      2
    ],
    [
      35533,
      2
    ],
    [
      35537,
      2
    ],
    [
      35543,
      2
    ],
    [
      35569,
      2
    ],
    [
      35573,
      2
    ],
    [
      35591,
      2
    ],
    [
      35593,
      2
    ],
    [
      35597,
      2
    ],
    [
      35603,
      2
    ],
    [
      35617,
      2
    ],
    [
      35671,
      2
    ],
    [
      35677,
      2
    ],
    [
      35729,
      2
    ],
    [
      35731,
      2
    ],
    [
      35747,
      2
    ],
    [
      35753,
      2
    ],
    [
      35759,
      2
    ],
    [
      35771,
      2
    ],
    [
      35797,
      2
    ],
    [
      35801,
      2
    ],
    [
      35803,
      2
    ],
    [
      35809,
      2
    ],
    [
      35831,
      2
    ],
    [
      35837,
      2
    ],
    [
      35839,
      2
    ],
    [
      35851,
      2
    ],
    [
      35863,
      2
    ],
    [
      35869,
      2
    ],
    [
      35879,
      2
    ],
    [
      35897,
      2
    ],
    [
      35899,
      2
    ],
    [
      35911,
      2
    ],
    [
      35923,
      2
    ],
    [
      35933,
      2
    ],
    [
      35951,
      2
    ],
    [
      35963,
      2
    ],
    [
      35969,
      2
    ],
    [
      35977,
      2
    ],
    [
      35983,
      2
    ],
    [
      35993,
      2
    ],
    [
      35999,
      2
    ],
    [
      36007,
      2
    ],
    [
      36011,
      2
    ],
    [
      36013,
      2
    ],
    [
      36017,
      2
    ],
    [
      36037,
      2
    ],
    [
      36061,
      2
    ],
    [
      36067,
      2
    ],
    [
      36073,
      2
    ],
    [
      36083,
      2
    ],
    [
      36097,
      2
    ],
    [
      36107,
      2
    ],
    [
      36109,
      2
    ],
    [
      36131,
      2
    ],
    [
      36137,
      2
    ],
    [
      36151,
      2
    ],
    [
      36161,
      2
    ],
    [
      36187,
      2
    ],
    [
      36191,
      2
    ],
    [
      36209,
      2
    ],
    [
      36217,
      2
    ],
    [
      36229,
      2
    ],
    [
      36241,
      2
    ],
    [
      36251,
      2
    ],
    [
      36263,
      2
    ],
    [
      36269,
      2
    ],
    [
      36277,
      2
    ],
    [
      36293,
      2
    ],
    [
      36299,
      2
    ],
    [
      36307,
      2
    ],
    [
      36313,
      2
    ],
    [
      36319,
      2
    ],
    [
      36341,
      2
    ],
    [
      36343,
      2
    ],
    [
      36353,
      2
    ],
    [
      36373,
      2
    ],
    [
      36383,
      2
    ],
    [
      36389,
      2
    ],
    [
      36433,
      2
    ],
    [
      36451,
      2
    ],
    [
      36457,
      2
    ],
    [
      36467,
      2
    ],
    [
      36469,
      2
    ],
    [
      36473,
      2
    ],
    [
      36479,
      2
    ],
    [
      36493,
      2
    ],
    [
      36497,
      2
    ],
    [
      36523,
      2
    ],
    [
      36527,
      2
    ],
    [
      36529,
      2
    ],
    [
      36541,
      2
    ],
    [
      36551,
      2
    ],
    [
      36559,
      2
    ],
    [
      36563,
      2
    ],
    [
      36571,
      2
    ],
    [
      36583,
      2
    ],
    [
      36587,
      2
    ],
    [
      36599,
      2
    ],
    [
      36607,
      2
    ],
    [
      36629,
      2
    ],
    [
      36637,
      2
    ],
    [
      36643,
      2
    ],
    [
      36653,
      2
    ],
    [
      36671,
      2
    ],
    [
      36677,
      2
    ],
    [
      36683,
      2
    ],
    [
      36691,
      2
    ],
    [
      36697,
      2
    ],
    [
      36709,
      2
    ],
    [
      36713,
      2
    ],
    [
      36721,
      2
    ],
    [
      36739,
      2
    ],
    [
      36749,
      2
    ],
    [
      36761,
      2
    ],
    [
      36767,
      2
    ],
    [
      36779,
      2
    ],
    [
      36781,
      2
    ],
    [
      36787,
      2
    ],
    [
      36791,
      2
    ],
    [
      36793,
      2
    ],
    [
      36809,
      2
    ],
    [
      36821,
      2
    ],
    [
      36833,
      2
    ],
    [
      36847,
      2
    ],
    [
      36857,
      2
    ],
    [
      36871,
      2
    ],
    [
      36877,
      2
    ],
    [
      36887,
      2
    ],
    [
      36899,
      2
    ],
    [
      36901,
      2
    ],
    [
      36913,
      2
    ],
    [
      36919,
      2
    ],
    [
      36923,
      2
    ],
    [
      36929,
      2
    ],
    [
      36931,
      2
    ],
    [
      36943,
      2
    ],
    [
      36947,
      2
    ],
    [
      36973,
      2
    ],
    [
      36979,
      2
    ],
    [
      36997,
      2
    ],
    [
      37003,
      2
    ],
    [
      37013,
      2
    ],
    [
      37019,
      2
    ],
    [
      37021,
      2
    ],
    [
      37039,
      2
    ],
    [
      37049,
      2
    ],
    [
      37057,
      2
    ],
    [
      37061,
      2
    ],
    [
      37087,
      2
    ],
    [
      37097,
      2
    ],
    [
      37117,
      2
    ],
    [
      37123,
      2
    ],
    [
      37139,
      2
    ],
    [
      37159,
      2
    ],
    [
      37171,
      2
    ],
    [
      37181,
      2
    ],
    [
      37189,
      2
    ],
    [
      37199,
      2
    ],
    [
      37201,
      2
    ],
    [
      37217,
      2
    ],
    [
      37223,
      2
    ],
    [
      37243,
      2
    ],
    [
      37253,
      2
    ],
    [
      37273,
      2
    ],
    [
      37277,
      2
    ],
    [
      37307,
      2
    ],
    [
      37309,
      2
    ],
    [
      37313,
      2
    ],
    [
      37321,
      2
    ],
    [
      37337,
      2
    ],
    [
      37339,
      2
    ],
    [
      37357,
      2
    ],
    [
      37361,
      2
    ],
    [
      37363,
      2
    ],
    [
      37369,
      2
    ],
    [
      37379,
      2
    ],
    [
      37397,
      2
    ],
    [
      37409,
      2
    ],
    [
      37423,
      2
    ],
    [
      37441,
      2
    ],
    [
      37447,
      2
    ],
    [
      37463,
      2
    ],
    [
      37483,
      2
    ],
    [
      37489,
      2
    ],
    [
      37493,
      2
    ],
    [
      37501,
      2
    ],
    [
      37507,
      2
    ],
    [
      37511,
      2
    ],
    [
      37517,
      2
    ],
    [
      37529,
      2
    ],
    [
      37537,
      2
    ],
    [
      37547,
      2
    ],
    [
      37549,
      2
    ],
    [
      37561,
      2
    ],
    [
      37567,
      2
    ],
    [
      37571,
      2
    ],
    [
      37573,
      2
    ],
    [
      37579,
      2
    ],
    [
      37589,
      2
    ],
    [
      37591,
      2
    ],
    [
      37607,
      2
    ],
    [
      37619,
      2
    ],
    [
      37633,
      2
    ],
    [
      37643,
      2
    ],
    [
      37649,
      2
    ],
    [
      37657,
      2
    ],
    [
      37663,
      2
    ],
    [
      37691,
      2
    ],
    [
      37693,
      2
    ],
    [
      37699,
      2
    ],
    [
      37717,
      2
    ],
    [
      37747,
      2
    ],
    [
      37781,
      2
    ],
    [
      37783,
      2
    ],
    [
      37799,
      2
    ],
    [
      37811,
      2
    ],
    [
      37813,
      2
    ],
    [
      37831,
      2
    ],
    [
      37847,
      2
    ],
    [
      37853,
      2
    ],
    [
      37861,
      2
    ],
    [
      37871,
      2
    ],
    [
      37879,
      2
    ],
    [
      37889,
      2
    ],
    [
      37897,
      2
    ],
    [
      37907,
      2
    ],
    [
      37951,
      2
    ],
    [
      37957,
      2
    ],
    [
      37963,
      2
    ],
    [
      37967,
      2
    ],
    [
      37987,
      2
    ],
    [
      37991,
      2
    ],
    [
      37993,
      2
    ],
    [
      37997,
      2
    ],
    [
      38011,
      2
    ],
    [
      38039,
      2
    ],
    [
      38047,
      2
    ],
    [
      38053,
      2
    ],
    [
      38069,
      2
    ],
    [
      38083,
      2
    ],
    [
      38113,
      2
    ],
    [
      38119,
      2
    ],
    [
      38149,
      2
    ],
    [
      38153,
      2
    ],
    [
      38167,
      2
    ],
    [
      38177,
      2
    ],
    [
      38183,
      2
    ],
    [
      38189,
      2
    ],
    [
      38197,
      2
    ],
    [
      38201,
      2
    ],
    [
      38219,
      2
    ],
    [
      38231,
      2
    ],
    [
      38237,
      2
    ],
    [
      38239,
      2
    ],
    [
      38261,
      2
    ],
    [
      38273,
      2
    ],
    [
      38281,
      2
    ],
    [
      38287,
      2
    ],
    [
      38299,
      2
    ],
    [
      38303,
      2
    ],
    [
      38317,
      2
    ],
    [
      38321,
      2
    ],
    [
      38327,
      2
    ],
    [
      38329,
      2
    ],
    [
      38333,
      2
    ],
    [
      38351,
      2
    ],
    [
      38371,
      2
    ],
    [
      38377,
      2
    ],
    [
      38393,
      2
    ],
    [
      38431,
      2
    ],
    [
      38447,
      2
    ],
    [
      38449,
      2
    ],
    [
      38453,
      2
    ],
    [
      38459,
      2
    ],
    [
      38461,
      2
    ],
    [
      38501,
      2
    ],
    [
      38543,
      2
    ],
    [
      38557,
      2
    ],
    [
      38561,
      2
    ],
    [
      38567,
      2
    ],
    [
      38569,
      2
    ],
    [
      38593,
      2
    ],
    [
      38603,
      2
    ],
    [
      38609,
      2
    ],
    [
      38611,
      2
    ],
    [
      38629,
      2
    ],
    [
      38639,
      2
    ],
    [
      38651,
      2
    ],
    [
      38653,
      2
    ],
    [
      38669,
      2
    ],
    [
      38671,
      2
    ],
    [
      38677,
      2
    ],
    [
      38693,
      2
    ],
    [
      38699,
      2
    ],
    [
      38707,
      2
    ],
    [
      38711,
      2
    ],
    [
      38713,
      2
    ],
    [
      38723,
      2
    ],
    [
      38729,
      2
    ],
    [
      38737,
      2
    ],
    [
      38747,
      2
    ],
    [
      38749,
      2
    ],
    [
      38767,
      2
    ],
    [
      38783,
      2
    ],
    [
      38791,
      2
    ],
    [
      38803,
      2
    ],
    [
      38821,
      2
    ],
    [
      38833,
      2
    ],
    [
      38839,
      2
    ],
    [
      38851,
      2
    ],
    [
      38861,
      2
    ],
    [
      38867,
      2
    ],
    [
      38873,
      2
    ],
    [
      38891,
      2
    ],
    [
      38903,
      2
    ],
    [
      38917,
      2
    ],
    [
      38921,
      2
    ],
    [
      38923,
      2
    ],
    [
      38933,
      2
    ],
    [
      38953,
      2
    ],
    [
      38959,
      2
    ],
    [
      38971,
      2
    ],
    [
      38977,
      2
    ],
    [
      38993,
      2
    ],
    [
      39019,
      2
    ],
    [
      39023,
      2
    ],
    [
      39041,
      2
    ],
    [
      39043,
      2
    ],
    [
      39047,
      2
    ],
    [
      39079,
      2
    ],
    [
      39089,
      2
    ],
    [
      39097,
      2
    ],
    [
      39103,
      2
    ],
    [
      39107,
      2
    ],
    [
      39113,
      2
    ],
    [
      39119,
      2
    ],
    [
      39133,
      2
    ],
    [
      39139,
      2
    ],
    [
      39157,
      2
    ],
    [
      39161,
      2
    ],
    [
      39163,
      2
    ],
    [
      39181,
      2
    ],
    [
      39191,
      2
    ],
    [
      39199,
      2
    ],
    [
      39209,
      2
    ],
    [
      39217,
      2
    ],
    [
      39227,
      2
    ],
    [
      39229,
      2
    ],
    [
      39233,
      2
    ],
    [
      39239,
      2
    ],
    [
      39241,
      2
    ],
    [
      39251,
      2
    ],
    [
      39293,
      2
    ],
    [
      39301,
      2
    ],
    [
      39313,
      2
    ],
    [
      39317,
      2
    ],
    [
      39323,
      2
    ],
    [
      39341,
      2
    ],
    [
      39343,
      2
    ],
    [
      39359,
      2
    ],
    [
      39367,
      2
    ],
    [
      39371,
      2
    ],
    [
      39373,
      2
    ],
    [
      39383,
      2
    ],
    [
      39397,
      2
    ],
    [
      39409,
      2
    ],
    [
      39419,
      2
    ],
    [
      39439,
      2
    ],
    [
      39443,
      2
    ],
    [
      39451,
      2
    ],
    [
      39461,
      2
    ],
    [
      39499,
      2
    ],
    [
      39503,
      2
    ],
    [
      39509,
      2
    ],
    [
      39511,
      2
    ],
    [
      39521,
      2
    ],
    [
      39541,
      2
    ],
    [
      39551,
      2
    ],
    [
      39563,
      2
    ],
    [
      39569,
      2
    ],
    [
      39581,
      2
    ],
    [
      39607,
      2
    ],
    [
      39619,
      2
    ],
    [
      39623,
      2
    ],
    [
      39631,
      2
    ],
    [
      39659,
      2
    ],
    [
      39667,
      2
    ],
    [
      39671,
      2
    ],
    [
      39679,
      2
    ],
    [
      39703,
      2
    ],
    [
      39709,
      2
    ],
    [
      39719,
      2
    ],
    [
      39727,
      2
    ],
    [
      39733,
      2
    ],
    [
      39749,
      2
    ],
    [
      39761,
      2
    ],
    [
      39769,
      2
    ],
    [
      39779,
      2
    ],
    [
      39791,
      2
    ],
    [
      39799,
      2
    ],
    [
      39821,
      2
    ],
    [
      39827,
      2
    ],
    [
      39829,
      2
    ],
    [
      39839,
      2
    ],
    [
      39841,
      2
    ],
    [
      39847,
      2
    ],
    [
      39857,
      2
    ],
    [
      39863,
      2
    ],
    [
      39869,
      2
    ],
    [
      39877,
      2
    ],
    [
      39883,
      2
    ],
    [
      39887,
      2
    ],
    [
      39901,
      2
    ],
    [
      39929,
      2
    ],
    [
      39937,
      2
    ],
    [
      39953,
      2
    ],
    [
      39971,
      2
    ],
    [
      39979,
      2
    ],
    [
      39983,
      2
    ],
    [
      39989,
      2
    ],
    [
      40009,
      1
    ],
    [
      40013,
      1
    ],
    [
      40031,
      1
    ],
    [
      40037,
      1
    ],
    [
      40039,
      1
    ],
    [
      40063,
      1
    ],
    [
      40087,
      1
    ],
    [
      40093,
      1
    ],
    [
      40099,
      1
    ],
    [
      40111,
      1
    ],
    [
      40123,
      1
    ],
    [
      40127,
      1
    ],
    [
      40129,
      1
    ],
    [
      40151,
      1
    ],
    [
      40153,
      1
    ],
    [
      40163,
      1
    ],
    [
      40169,
      1
    ],
    [
      40177,
      1
    ],
    [
      40189,
      1
    ],
    [
      40193,
      1
    ],
    [
      40213,
      1
    ],
    [
      40231,
      1
    ],
    [
      40237,
      1
    ],
    [
      40241,
      1
    ],
    [
      40253,
      1
    ],
    [
      40277,
      1
    ],
    [
      40283,
      1
    ],
    [
      40289,
      1
    ],
    [
      40343,
      1
    ],
    [
      40351,
      1
    ],
    [
      40357,
      1
    ],
    [
      40361,
      1
    ],
    [
      40387,
      1
    ],
    [
      40423,
      1
    ],
    [
      40427,
      1
    ],
    [
      40429,
      1
    ],
    [
      40433,
      1
    ],
    [
      40459,
      1
    ],
    [
      40471,
      1
    ],
    [
      40483,
      1
    ],
    [
      40487,
      1
    ],
    [
      40493,
      1
    ],
    [
      40499,
      1
    ],
    [
      40507,
      1
    ],
    [
      40519,
      1
    ],
    [
      40529,
      1
    ],
    [
      40531,
      1
    ],
    [
      40543,
      1
    ],
    [
      40559,
      1
    ],
    [
      40577,
      1
    ],
    [
      40583,
      1
    ],
    [
      40591,
      1
    ],
    [
      40597,
      1
    ],
    [
      40609,
      1
    ],
    [
      40627,
      1
    ],
    [
      40637,
      1
    ],
    [
      40639,
      1
    ],
    [
      40693,
      1
    ],
    [
      40697,
      1
    ],
    [
      40699,
      1
    ],
    [
      40709,
      1
    ],
    [
      40739,
      1
    ],
    [
      40751,
      1
    ],
    [
      40759,
      1
    ],
    [
      40763,
      1
    ],
    [
      40771,
      1
    ],
    [
      40787,
      1
    ],
    [
      40801,
      1
    ],
    [
      40813,
      1
    ],
    [
      40819,
      1
    ],
    [
      40823,
      1
    ],
    [
      40829,
      1
    ],
    [
      40841,
      1
    ],
    [
      40847,
      1
    ],
    [
      40849,
      1
    ],
    [
      40853,
      1
    ],
    [
      40867,
      1
    ],
    [
      40879,
      1
    ],
    [
      40883,
      1
    ],
    [
      40897,
      1
    ],
    [
      40903,
      1
    ],
    [
      40927,
      1
    ],
    [
      40933,
      1
    ],
    [
      40939,
      1
    ],
    [
      40949,
      1
    ],
    [
      40961,
      1
    ],
    [
      40973,
      1
    ],
    [
      40993,
      1
    ],
    [
      41011,
      1
    ],
    [
      41017,
      1
    ],
    [
      41023,
      1
    ],
    [
      41039,
      1
    ],
    [
      41047,
      1
    ],
    [
      41051,
      1
    ],
    [
      41057,
      1
    ],
    [
      41077,
      1
    ],
    [
      41081,
      1
    ],
    [
      41113,
      1
    ],
    [
      41117,
      1
    ],
    [
      41131,
      1
    ],
    [
      41141,
      1
    ],
    [
      41143,
      1
    ],
    [
      41149,
      1
    ],
    [
      41161,
      1
    ],
    [
      41177,
      1
    ],
    [
      41179,
      1
    ],
    [
      41183,
      1
    ],
    [
      41189,
      1
    ],
    [
      41201,
      1
    ],
    [
      41203,
      1
    ],
    [
      41213,
      1
    ],
    [
      41221,
      1
    ],
    [
      41227,
      1
    ],
    [
      41231,
      1
    ],
    [
      41233,
      1
    ],
    [
      41243,
      1
    ],
    [
      41257,
      1
    ],
    [
      41263,
      1
    ],
    [
      41269,
      1
    ],
    [
      41281,
      1
    ],
    [
      41299,
      1
    ],
    [
      41333,
      1
    ],
    [
      41341,
      1
    ],
    [
      41351,
      1
    ],
    [
      41357,
      1
    ],
    [
      41381,
      1
    ],
    [
      41387,
      1
    ],
    [
      41389,
      1
    ],
    [
      41399,
      1
    ],
    [
      41411,
      1
    ],
    [
      41413,
      1
    ],
    [
      41443,
      1
    ],
    [
      41453,
      1
    ],
    [
      41467,
      1
    ],
    [
      41479,
      1
    ],
    [
      41491,
      1
    ],
    [
      41507,
      1
    ],
    [
      41513,
      1
    ],
    [
      41519,
      1
    ],
    [
      41521,
      1
    ],
    [
      41539,
      1
    ],
    [
      41543,
      1
    ],
    [
      41549,
      1
    ],
    [
      41579,
      1
    ],
    [
      41593,
      1
    ],
    [
      41597,
      1
    ],
    [
      41603,
      1
    ],
    [
      41609,
      1
    ],
    [
      41611,
      1
    ],
    [
      41617,
      1
    ],
    [
      41621,
      1
    ],
    [
      41627,
      1
    ],
    [
      41641,
      1
    ],
    [
      41647,
      1
    ],
    [
      41651,
      1
    ],
    [
      41659,
      1
    ],
    [
      41669,
      1
    ],
    [
      41681,
      1
    ],
    [
      41687,
      1
    ],
    [
      41719,
      1
    ],
    [
      41729,
      1
    ],
    [
      41737,
      1
    ],
    [
      41759,
      1
    ],
    [
      41761,
      1
    ],
    [
      41771,
      1
    ],
    [
      41777,
      1
    ],
    [
      41801,
      1
    ],
    [
      41809,
      1
    ],
    [
      41813,
      1
    ],
    [
      41843,
      1
    ],
    [
      41849,
      1
    ],
    [
      41851,
      1
    ],
    [
      41863,
      1
    ],
    [
      41879,
      1
    ],
    [
      41887,
      1
    ],
    [
      41893,
      1
    ],
    [
      41897,
      1
    ],
    [
      41903,
      1
    ],
    [
      41911,
      1
    ],
    [
      41927,
      1
    ],
    [
      41941,
      1
    ],
    [
      41947,
      1
    ],
    [
      41953,
      1
    ],
    [
      41957,
      1
    ],
    [
      41959,
      1
    ],
    [
      41969,
      1
    ],
    [
      41981,
      1
    ],
    [
      41983,
      1
    ],
    [
      41999,
      1
    ],
    [
      42013,
      1
    ],
    [
      42017,
      1
    ],
    [
      42019,
      1
    ],
    [
      42023,
      1
    ],
    [
      42043,
      1
    ],
    [
      42061,
      1
    ],
    [
      42071,
      1
    ],
    [
      42073,
      1
    ],
    [
      42083,
      1
    ],
    [
      42089,
      1
    ],
    [
      42101,
      1
    ],
    [
      42131,
      1
    ],
    [
      42139,
      1
    ],
    [
      42157,
      1
    ],
    [
      42169,
      1
    ],
    [
      42179,
      1
    ],
    [
      42181,
      1
    ],
    [
      42187,
      1
    ],
    [
      42193,
      1
    ],
    [
      42197,
      1
    ],
    [
      42209,
      1
    ],
    [
      42221,
      1
    ],
    [
      42223,
      1
    ],
    [
      42227,
      1
    ],
    [
      42239,
      1
    ],
    [
      42257,
      1
    ],
    [
      42281,
      1
    ],
    [
      42283,
      1
    ],
    [
      42293,
      1
    ],
    [
      42299,
      1
    ],
    [
      42307,
      1
    ],
    [
      42323,
      1
    ],
    [
      42331,
      1
    ],
    [
      42337,
      1
    ],
    [
      42349,
      1
    ],
    [
      42359,
      1
    ],
    [
      42373,
      1
    ],
    [
      42379,
      1
    ],
    [
      42391,
      1
    ],
    [
      42397,
      1
    ],
    [
      42403,
      1
    ],
    [
      42407,
      1
    ],
    [
      42409,
      1
    ],
    [
      42433,
      1
    ],
    [
      42437,
      1
    ],
    [
      42443,
      1
    ],
    [
      42451,
      1
    ],
    [
      42457,
      1
    ],
    [
      42461,
      1
    ],
    [
      42463,
      1
    ],
    [
      42467,
      1
    ],
    [
      42473,
      1
    ],
    [
      42487,
      1
    ],
    [
      42491,
      1
    ],
    [
      42499,
      1
    ],
    [
      42509,
      1
    ],
    [
      42533,
      1
    ],
    [
      42557,
      1
    ],
    [
      42569,
      1
    ],
    [
      42571,
      1
    ],
    [
      42577,
      1
    ],
    [
      42589,
      1
    ],
    [
      42611,
      1
    ],
    [
      42641,
      1
    ],
    [
      42643,
      1
    ],
    [
      42649,
      1
    ],
    [
      42667,
      1
    ],
    [
      42677,
      1
    ],
    [
      42683,
      1
    ],
    [
      42689,
      1
    ],
    [
      42697,
      1
    ],
    [
      42701,
      1
    ],
    [
      42703,
      1
    ],
    [
      42709,
      1
    ],
    [
      42719,
      1
    ],
    [
      42727,
      1
    ],
    [
      42737,
      1
    ],
    [
      42743,
      1
    ],
    [
      42751,
      1
    ],
    [
      42767,
      1
    ],
    [
      42773,
      1
    ],
    [
      42787,
      1
    ],
    [
      42793,
      1
    ],
    [
      42797,
      1
    ],
    [
      42821,
      1
    ],
    [
      42829,
      1
    ],
    [
      42839,
      1
    ],
    [
      42841,
      1
    ],
    [
      42853,
      1
    ],
    [
      42859,
      1
    ],
    [
      42863,
      1
    ],
    [
      42899,
      1
    ],
    [
      42901,
      1
    ],
    [
      42923,
      1
    ],
    [
      42929,
      1
    ],
    [
      42937,
      1
    ],
    [
      42943,
      1
    ],
    [
      42953,
      1
    ],
    [
      42961,
      1
    ],
    [
      42967,
      1
    ],
    [
      42979,
      1
    ],
    [
      42989,
      1
    ],
    [
      43003,
      1
    ],
    [
      43013,
      1
    ],
    [
      43019,
      1
    ],
    [
      43037,
      1
    ],
    [
      43049,
      1
    ],
    [
      43051,
      1
    ],
    [
      43063,
      1
    ],
    [
      43067,
      1
    ],
    [
      43093,
      1
    ],
    [
      43103,
      1
    ],
    [
      43117,
      1
    ],
    [
      43133,
      1
    ],
    [
      43151,
      1
    ],
    [
      43159,
      1
    ],
    [
      43177,
      1
    ],
    [
      43189,
      1
    ],
    [
      43201,
      1
    ],
    [
      43207,
      1
    ],
    [
      43223,
      1
    ],
    [
      43237,
      1
    ],
    [
      43261,
      1
    ],
    [
      43271,
      1
    ],
    [
      43283,
      1
    ],
    [
      43291,
      1
    ],
    [
      43313,
      1
    ],
    [
      43319,
      1
    ],
    [
      43321,
      1
    ],
    [
      43331,
      1
    ],
    [
      43391,
      1
    ],
    [
      43397,
      1
    ],
    [
      43399,
      1
    ],
    [
      43403,
      1
    ],
    [
      43411,
      1
    ],
    [
      43427,
      1
    ],
    [
      43441,
      1
    ],
    [
      43451,
      1
    ],
    [
      43457,
      1
    ],
    [
      43481,
      1
    ],
    [
      43487,
      1
    ],
    [
      43499,
      1
    ],
    [
      43517,
      1
    ],
    [
      43541,
      1
    ],
    [
      43543,
      1
    ],
    [
      43573,
      1
    ],
    [
      43577,
      1
    ],
    [
      43579,
      1
    ],
    [
      43591,
      1
    ],
    [
      43597,
      1
    ],
    [
      43607,
      1
    ],
    [
      43609,
      1
    ],
    [
      43613,
      1
    ],
    [
      43627,
      1
    ],
    [
      43633,
      1
    ],
    [
      43649,
      1
    ],
    [
      43651,
      1
    ],
    [
      43661,
      1
    ],
    [
      43669,
      1
    ],
    [
      43691,
      1
    ],
    [
      43711,
      1
    ],
    [
      43717,
      1
    ],
    [
      43721,
      1
    ],
    [
      43753,
      1
    ],
    [
      43759,
      1
    ],
    [
      43777,
      1
    ],
    [
      43781,
      1
    ],
    [
      43783,
      1
    ],
    [
      43787,
      1
    ],
    [
      43789,
      1
    ],
    [
      43793,
      1
    ],
    [
      43801,
      1
    ],
    [
      43853,
      1
    ],
    [
      43867,
      1
    ],
    [
      43889,
      1
    ],
    [
      43891,
      1
    ],
    [
      43913,
      1
    ],
    [
      43933,
      1
    ],
    [
      43943,
      1
    ],
    [
      43951,
      1
    ],
    [
      43961,
      1
    ],
    [
      43963,
      1
    ],
    [
      43969,
      1
    ],
    [
      43973,
      1
    ],
    [
      43987,
      1
    ],
    [
      43991,
      1
    ],
    [
      43997,
      1
    ],
    [
      44017,
      1
    ],
    [
      44021,
      1
    ],
    [
      44027,
      1
    ],
    [
      44029,
      1
    ],
    [
      44041,
      1
    ],
    [
      44053,
      1
    ],
    [
      44059,
      1
    ],
    [
      44071,
      1
    ],
    [
      44087,
      1
    ],
    [
      44089,
      1
    ],
    [
      44101,
      1
    ],
    [
      44111,
      1
    ],
    [
      44119,
      1
    ],
    [
      44123,
      1
    ],
    [
      44129,
      1
    ],
    [
      44131,
      1
    ],
    [
      44159,
      1
    ],
    [
      44171,
      1
    ],
    [
      44179,
      1
    ],
    [
      44189,
      1
    ],
    [
      44201,
      1
    ],
    [
      44203,
      1
    ],
    [
      44207,
      1
    ],
    [
      44221,
      1
    ],
    [
      44249,
      1
    ],
    [
      44257,
      1
    ],
    [
      44263,
      1
    ],
    [
      44267,
      1
    ],
    [
      44269,
      1
    ],
    [
      44273,
      1
    ],
    [
      44279,
      1
    ],
    [
      44281,
      1
    ],
    [
      44293,
      1
    ],
    [
      44351,
      1
    ],
    [
      44357,
      1
    ],
    [
      44371,
      1
    ],
    [
      44381,
      1
    ],
    [
      44383,
      1
    ],
    [
      44389,
      1
    ],
    [
      44417,
      1
    ],
    [
      44449,
      1
    ],
    [
      44453,
      1
    ],
    [
      44483,
      1
    ],
    [
      44491,
      1
    ],
    [
      44497,
      1
    ],
    [
      44501,
      1
    ],
    [
      44507,
      1
    ],
    [
      44519,
      1
    ],
    [
      44531,
      1
    ],
    [
      44533,
      1
    ],
    [
      44537,
      1
    ],
    [
      44543,
      1
    ],
    [
      44549,
      1
    ],
    [
      44563,
      1
    ],
    [
      44579,
      1
    ],
    [
      44587,
      1
    ],
    [
      44617,
      1
    ],
    [
      44621,
      1
    ],
    [
      44623,
      1
    ],
    [
      44633,
      1
    ],
    [
      44641,
      1
    ],
    [
      44647,
      1
    ],
    [
      44651,
      1
    ],
    [
      44657,
      1
    ],
    [
      44683,
      1
    ],
    [
      44687,
      1
    ],
    [
      44699,
      1
    ],
    [
      44701,
      1
    ],
    [
      44711,
      1
    ],
    [
      44729,
      1
    ],
    [
      44741,
      1
    ],
    [
      44753,
      1
    ],
    [
      44771,
      1
    ],
    [
      44773,
      1
    ],
    [
      44777,
      1
    ],
    [
      44789,
      1
    ],
    [
      44797,
      1
    ],
    [
      44809,
      1
    ],
    [
      44819,
      1
    ],
    [
      44839,
      1
    ],
    [
      44843,
      1
    ],
    [
      44851,
      1
    ],
    [
      44867,
      1
    ],
    [
      44879,
      1
    ],
    [
      44887,
      1
    ],
    [
      44893,
      1
    ],
    [
      44909,
      1
    ],
    [
      44917,
      1
    ],
    [
      44927,
      1
    ],
    [
      44939,
      1
    ],
    [
      44953,
      1
    ],
    [
      44959,
      1
    ],
    [
      44963,
      1
    ],
    [
      44971,
      1
    ],
    [
      44983,
      1
    ],
    [
      44987,
      1
    ],
    [
      45007,
      1
    ],
    [
      45013,
      1
    ],
    [
      45053,
      1
    ],
    [
      45061,
      1
    ],
    [
      45077,
      1
    ],
    [
      45083,
      1
    ],
    [
      45119,
      1
    ],
    [
      45121,
      1
    ],
    [
      45127,
      1
    ],
    [
      45131,
      1
    ],
    [
      45137,
      1
    ],
    [
      45139,
      1
    ],
    [
      45161,
      1
    ],
    [
      45179,
      1
    ],
    [
      45181,
      1
    ],
    [
      45191,
      1
    ],
    [
      45197,
      1
    ],
    [
      45233,
      1
    ],
    [
      45247,
      1
    ],
    [
      45259,
      1
    ],
    [
      45263,
      1
    ],
    [
      45281,
      1
    ],
    [
      45289,
      1
    ],
    [
      45293,
      1
    ],
    [
      45307,
      1
    ],
    [
      45317,
      1
    ],
    [
      45319,
      1
    ],
    [
      45329,
      1
    ],
    [
      45337,
      1
    ],
    [
      45341,
      1
    ],
    [
      45343,
      1
    ],
    [
      45361,
      1
    ],
    [
      45377,
      1
    ],
    [
      45389,
      1
    ],
    [
      45403,
      1
    ],
    [
      45413,
      1
    ],
    [
      45427,
      1
    ],
    [
      45433,
      1
    ],
    [
      45439,
      1
    ],
    [
      45481,
      1
    ],
    [
      45491,
      1
    ],
    [
      45497,
      1
    ],
    [
      45503,
      1
    ],
    [
      45523,
      1
    ],
    [
      45533,
      1
    ],
    [
      45541,
      1
    ],
    [
      45553,
      1
    ],
    [
      45557,
      1
    ],
    [
      45569,
      1
    ],
    [
      45587,
      1
    ],
    [
      45589,
      1
    ],
    [
      45599,
      1
    ],
    [
      45613,
      1
    ],
    [
      45631,
      1
    ],
    [
      45641,
      1
    ],
    [
      45659,
      1
    ],
    [
      45667,
      1
    ],
    [
      45673,
      1
    ],
    [
      45677,
      1
    ],
    [
      45691,
      1
    ],
    [
      45697,
      1
    ],
    [
      45707,
      1
    ],
    [
      45737,
      1
    ],
    [
      45751,
      1
    ],
    [
      45757,
      1
    ],
    [
      45763,
      1
    ],
    [
      45767,
      1
    ],
    [
      45779,
      1
    ],
    [
      45817,
      1
    ],
    [
      45821,
      1
    ],
    [
      45823,
      1
    ],
    [
      45827,
      1
    ],
    [
      45833,
      1
    ],
    [
      45841,
      1
    ],
    [
      45853,
      1
    ],
    [
      45863,
      1
    ],
    [
      45869,
      1
    ],
    [
      45887,
      1
    ],
    [
      45893,
      1
    ],
    [
      45943,
      1
    ],
    [
      45949,
      1
    ],
    [
      45953,
      1
    ],
    [
      45959,
      1
    ],
    [
      45971,
      1
    ],
    [
      45979,
      1
    ],
    [
      45989,
      1
    ],
    [
      46021,
      1
    ],
    [
      46027,
      1
    ],
    [
      46049,
      1
    ],
    [
      46051,
      1
    ],
    [
      46061,
      1
    ],
    [
      46073,
      1
    ],
    [
      46091,
      1
    ],
    [
      46093,
      1
    ],
    [
      46099,
      1
    ],
    [
      46103,
      1
    ],
    [
      46133,
      1
    ],
    [
      46141,
      1
    ],
    [
      46147,
      1
    ],
    [
      46153,
      1
    ],
    [
      46171,
      1
    ],
    [
      46181,
      1
    ],
    [
      46183,
      1
    ],
    [
      46187,
      1
    ],
    [
      46199,
      1
    ],
    [
      46219,
      1
    ],
    [
      46229,
      1
    ],
    [
      46237,
      1
    ],
    [
      46261,
      1
    ],
    [
      46271,
      1
    ],
    [
      46273,
      1
    ],
    [
      46279,
      1
    ],
    [
      46301,
      1
    ],
    [
      46307,
      1
    ],
    [
      46309,
      1
    ],
    [
      46327,
      1
    ],
    [
      46337,
      1
    ],
    [
      46349,
      1
    ],
    [
      46351,
      1
    ],
    [
      46381,
      1
    ],
    [
      46399,
      1
    ],
    [
      46411,
      1
    ],
    [
      46439,
      1
    ],
    [
      46441,
      1
    ],
    [
      46447,
      1
    ],
    [
      46451,
      1
    ],
    [
      46457,
      1
    ],
    [
      46471,
      1
    ],
    [
      46477,
      1
    ],
    [
      46489,
      1
    ],
    [
      46499,
      1
    ],
    [
      46507,
      1
    ],
    [
      46511,
      1
    ],
    [
      46523,
      1
    ],
    [
      46549,
      1
    ],
    [
      46559,
      1
    ],
    [
      46567,
      1
    ],
    [
      46573,
      1
    ],
    [
      46589,
      1
    ],
    [
      46591,
      1
    ],
    [
      46601,
      1
    ],
    [
      46619,
      1
    ],
    [
      46633,
      1
    ],
    [
      46639,
      1
    ],
    [
      46643,
      1
    ],
    [
      46649,
      1
    ],
    [
      46663,
      1
    ],
    [
      46679,
      1
    ],
    [
      46681,
      1
    ],
    [
      46687,
      1
    ],
    [
      46691,
      1
    ],
    [
      46703,
      1
    ],
    [
      46723,
      1
    ],
    [
      46727,
      1
    ],
    [
      46747,
      1
    ],
    [
      46751,
      1
    ],
    [
      46757,
      1
    ],
    [
      46769,
      1
    ],
    [
      46771,
      1
    ],
    [
      46807,
      1
    ],
    [
      46811,
      1
    ],
    [
      46817,
      1
    ],
    [
      46819,
      1
    ],
    [
      46829,
      1
    ],
    [
      46831,
      1
    ],
    [
      46853,
      1
    ],
    [
      46861,
      1
    ],
    [
      46867,
      1
    ],
    [
      46877,
      1
    ],
    [
      46889,
      1
    ],
    [
      46901,
      1
    ],
    [
      46919,
      1
    ],
    [
      46933,
      1
    ],
    [
      46957,
      1
    ],
    [
      46993,
      1
    ],
    [
      46997,
      1
    ],
    [
      47017,
      1
    ],
    [
      47041,
      1
    ],
    [
      47051,
      1
    ],
    [
      47057,
      1
    ],
    [
      47059,
      1
    ],
    [
      47087,
      1
    ],
    [
      47093,
      1
    ],
    [
      47111,
      1
    ],
    [
      47119,
      1
    ],
    [
      47123,
      1
    ],
    [
      47129,
      1
    ],
    [
      47137,
      1
    ],
    [
      47143,
      1
    ],
    [
      47147,
      1
    ],
    [
      47149,
      1
    ],
    [
      47161,
      1
    ],
    [
      47189,
      1
    ],
    [
      47207,
      1
    ],
    [
      47221,
      1
    ],
    [
      47237,
      1
    ],
    [
      47251,
      1
    ],
    [
      47269,
      1
    ],
    [
      47279,
      1
    ],
    [
      47287,
      1
    ],
    [
      47293,
      1
    ],
    [
      47297,
      1
    ],
    [
      47303,
      1
    ],
    [
      47309,
      1
    ],
    [
      47317,
      1
    ],
    [
      47339,
      1
    ],
    [
      47351,
      1
    ],
    [
      47353,
      1
    ],
    [
      47363,
      1
    ],
    [
      47381,
      1
    ],
    [
      47387,
      1
    ],
    [
      47389,
      1
    ],
    [
      47407,
      1
    ],
    [
      47417,
      1
    ],
    [
      47419,
      1
    ],
    [
      47431,
      2
    ],
    [
      47441,
      1
    ],
    [
      47459,
      1
    ],
    [
      47491,
      1
    ],
    [
      47497,
      1
    ],
    [
      47501,
      1
    ],
    [
      47507,
      1
    ],
    [
      47513,
      1
    ],
    [
      47521,
      1
    ],
    [
      47527,
      1
    ],
    [
      47533,
      1
    ],
    [
      47543,
      1
    ],
    [
      47563,
      1
    ],
    [
      47569,
      1
    ],
    [
      47581,
      1
    ],
    [
      47591,
      1
    ],
    [
      47599,
      1
    ],
    [
      47609,
      1
    ],
    [
      47623,
      1
    ],
    [
      47629,
      1
    ],
    [
      47639,
      1
    ],
    [
      47653,
      1
    ],
    [
      47657,
      1
    ],
    [
      47659,
      1
    ],
    [
      47681,
      1
    ],
    [
      47699,
      1
    ],
    [
      47701,
      1
    ],
    [
      47711,
      1
    ],
    [
      47713,
      1
    ],
    [
      47717,
      1
    ],
    [
      47737,
      1
    ],
    [
      47741,
      1
    ],
    [
      47743,
      1
    ],
    [
      47777,
      1
    ],
    [
      47779,
      1
    ],
    [
      47791,
      1
    ],
    [
      47797,
      1
    ],
    [
      47807,
      1
    ],
    [
      47809,
      1
    ],
    [
      47819,
      1
    ],
    [
      47837,
      1
    ],
    [
      47843,
      1
    ],
    [
      47857,
      1
    ],
    [
      47869,
      1
    ],
    [
      47881,
      1
    ],
    [
      47903,
      1
    ],
    [
      47911,
      1
    ],
    [
      47917,
      1
    ],
    [
      47933,
      1
    ],
    [
      47939,
      1
    ],
    [
      47947,
      1
    ],
    [
      47951,
      1
    ],
    [
      47963,
      1
    ],
    [
      47969,
      1
    ],
    [
      47977,
      1
    ],
    [
      47981,
      1
    ],
    [
      48017,
      1
    ],
    [
      48023,
      1
    ],
    [
      48029,
      1
    ],
    [
      48049,
      1
    ],
    [
      48073,
      1
    ],
    [
      48079,
      1
    ],
    [
      48091,
      1
    ],
    [
      48109,
      1
    ],
    [
      48119,
      1
    ],
    [
      48121,
      1
    ],
    [
      48131,
      1
    ],
    [
      48157,
      1
    ],
    [
      48163,
      1
    ],
    [
      48179,
      1
    ],
    [
      48187,
      1
    ],
    [
      48193,
      1
    ],
    [
      48197,
      1
    ],
    [
      48221,
      1
    ],
    [
      48239,
      1
    ],
    [
      48247,
      1
    ],
    [
      48259,
      1
    ],
    [
      48271,
      1
    ],
    [
      48281,
      1
    ],
    [
      48299,
      1
    ],
    [
      48311,
      1
    ],
    [
      48313,
      1
    ],
    [
      48337,
      1
    ],
    [
      48341,
      1
    ],
    [
      48353,
      1
    ],
    [
      48371,
      1
    ],
    [
      48383,
      1
    ],
    [
      48397,
      1
    ],
    [
      48407,
      1
    ],
    [
      48409,
      1
    ],
    [
      48413,
      1
    ],
    [
      48437,
      1
    ],
    [
      48449,
      1
    ],
    [
      48463,
      1
    ],
    [
      48473,
      1
    ],
    [
      48479,
      1
    ],
    [
      48481,
      1
    ],
    [
      48487,
      1
    ],
    [
      48491,
      1
    ],
    [
      48497,
      1
    ],
    [
      48523,
      1
    ],
    [
      48527,
      1
    ],
    [
      48533,
      1
    ],
    [
      48539,
      1
    ],
    [
      48541,
      1
    ],
    [
      48563,
      1
    ],
    [
      48571,
      1
    ],
    [
      48589,
      1
    ],
    [
      48593,
      1
    ],
    [
      48611,
      1
    ],
    [
      48619,
      1
    ],
    [
      48623,
      1
    ],
    [
      48647,
      1
    ],
    [
      48649,
      1
    ],
    [
      48661,
      1
    ],
    [
      48673,
      1
    ],
    [
      48677,
      1
    ],
    [
      48679,
      1
    ],
    [
      48731,
      1
    ],
    [
      48733,
      1
    ],
    [
      48751,
      1
    ],
    [
      48757,
      1
    ],
    [
      48761,
      1
    ],
    [
      48767,
      1
    ],
    [
      48779,
      1
    ],
    [
      48781,
      1
    ],
    [
      48787,
      1
    ],
    [
      48799,
      1
    ],
    [
      48809,
      1
    ],
    [
      48817,
      1
    ],
    [
      48821,
      1
    ],
    [
      48823,
      1
    ],
    [
      48847,
      1
    ],
    [
      48857,
      1
    ],
    [
      48859,
      1
    ],
    [
      48869,
      1
    ],
    [
      48871,
      1
    ],
    [
      48883,
      1
    ],
    [
      48889,
      1
    ],
    [
      48907,
      1
    ],
    [
      48947,
      1
    ],
    [
      48953,
      1
    ],
    [
      48973,
      1
    ],
    [
      48989,
      1
    ],
    [
      48991,
      1
    ],
    [
      49003,
      1
    ],
    [
      49009,
      1
    ],
    [
      49019,
      1
    ],
    [
      49031,
      1
    ],
    [
      49033,
      1
    ],
    [
      49037,
      1
    ],
    [
      49043,
      1
    ],
    [
      49057,
      1
    ],
    [
      49069,
      1
    ],
    [
      49081,
      1
    ],
    [
      49103,
      1
    ],
    [
      49109,
      1
    ],
    [
      49117,
      1
    ],
    [
      49121,
      1
    ],
    [
      49123,
      1
    ],
    [
      49139,
      1
    ],
    [
      49157,
      1
    ],
    [
      49169,
      1
    ],
    [
      49171,
      1
    ],
    [
      49177,
      1
    ],
    [
      49193,
      1
    ],
    [
      49199,
      1
    ],
    [
      49201,
      1
    ],
    [
      49207,
      1
    ],
    [
      49211,
      1
    ],
    [
      49223,
      1
    ],
    [
      49253,
      1
    ],
    [
      49261,
      1
    ],
    [
      49277,
      1
    ],
    [
      49279,
      1
    ],
    [
      49297,
      1
    ],
    [
      49307,
      1
    ],
    [
      49331,
      1
    ],
    [
      49333,
      1
    ],
    [
      49339,
      1
    ],
    [
      49363,
      1
    ],
    [
      49367,
      1
    ],
    [
      49369,
      1
    ],
    [
      49391,
      1
    ],
    [
      49393,
      1
    ],
    [
      49409,
      1
    ],
    [
      49411,
      1
    ],
    [
      49417,
      1
    ],
    [
      49429,
      1
    ],
    [
      49433,
      1
    ],
    [
      49451,
      1
    ],
    [
      49459,
      1
    ],
    [
      49463,
      1
    ],
    [
      49477,
      1
    ],
    [
      49481,
      1
    ],
    [
      49499,
      1
    ],
    [
      49523,
      1
    ],
    [
      49529,
      1
    ],
    [
      49531,
      1
    ],
    [
      49537,
      1
    ],
    [
      49547,
      1
    ],
    [
      49549,
      1
    ],
    [
      49559,
      1
    ],
    [
      49597,
      1
    ],
    [
      49603,
      1
    ],
    [
      49613,
      1
    ],
    [
      49627,
      1
    ],
    [
      49633,
      1
    ],
    [
      49639,
      1
    ],
    [
      49663,
      1
    ],
    [
      49667,
      1
    ],
    [
      49669,
      1
    ],
    [
      49681,
      1
    ],
    [
      49697,
      1
    ],
    [
      49711,
      1
    ],
    [
      49727,
      1
    ],
    [
      49739,
      1
    ],
    [
      49741,
      1
    ],
    [
      49747,
      1
    ],
    [
      49757,
      1
    ],
    [
      49783,
      1
    ],
    [
      49787,
      1
    ],
    [
      49789,
      1
    ],
    [
      49801,
      1
    ],
    [
      49807,
      1
    ],
    [
      49811,
      1
    ],
    [
      49823,
      1
    ],
    [
      49831,
      1
    ],
    [
      49843,
      1
    ],
    [
      49853,
      1
    ],
    [
      49871,
      1
    ],
    [
      49877,
      1
    ],
    [
      49891,
      1
    ],
    [
      49919,
      1
    ],
    [
      49921,
      1
    ],
    [
      49927,
      1
    ],
    [
      49937,
      1
    ],
    [
      49939,
      1
    ],
    [
      49943,
      1
    ],
    [
      49957,
      1
    ],
    [
      49991,
      1
    ],
    [
      49993,
      1
    ],
    [
      49999,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n6.json <==
{
  "n": 6,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      3,
      1
    ],
    [
      5,
      5
    ],
    [
      7,
      3
    ],
    [
      19,
      1
    ],
    [
      23,
      1
    ],
    [
      29,
      1
    ],
    [
      37,
      1
    ],
    [
      41,
      1
    ],
    [
      43,
      2
    ],
    [
      47,
      2
    ],
    [
      53,
      1
    ],
    [
      59,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n7.json <==
{
  "n": 7,
  "gcd_factors": [
    [
      2,
      8
    ],
    [
      3,
      1
    ],
    [
      5,
      6
    ],
    [
      7,
      1
    ],
    [
      11,
      1
    ],
    [
      17,
      2
    ],
    [
      23,
      1
    ],
    [
      29,
      1
    ],
    [
      31,
      1
    ],
    [
      37,
      1
    ],
    [
      43,
      1
    ],
    [
      47,
      1
    ],
    [
      53,
      2
    ],
    [
      59,
      1
    ],
    [
      61,
      1
    ],
    [
      67,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n8.json <==
{
  "n": 8,
  "gcd_factors": [
    [
      2,
      4
    ],
    [
      5,
      5
    ],
    [
      7,
      3
    ],
    [
      13,
      1
    ],
    [
      19,
      1
    ],
    [
      29,
      1
    ],
    [
      31,
      1
    ],
    [
      37,
      1
    ],
    [
      53,
      1
    ],
    [
      59,
      2
    ],
    [
      61,
      2
    ],
    [
      67,
      1
    ],
    [
      71,
      1
    ],
    [
      73,
      1
    ],
    [
      79,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n9.json <==
{
  "n": 9,
  "gcd_factors": [
    [
      2,
      7
    ],
    [
      3,
      1
    ],
    [
      5,
      6
    ],
    [
      11,
      2
    ],
    [
      17,
      1
    ],
    [
      29,
      1
    ],
    [
      37,
      1
    ],
    [
      41,
      1
    ],
    [
      43,
      1
    ],
    [
      59,
      1
    ],
    [
      61,
      1
    ],
    [
      67,
      2
    ],
    [
      71,
      2
    ],
    [
      73,
      1
    ],
    [
      79,
      1
    ],
    [
      83,
      1
    ],
    [
      89,
      1
    ]
  ],
  "full_gcd_verified": true,
  "residual": "1"
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/fixed_prime_excess_runs.csv <==
p,start_n,end_n,length,min_extra,max_extra,start_n_over_p,end_n_over_p
14423,9015,9985,971,1,1,9015/14423,9985/14423
7591,7008,7590,583,1,1,7008/7591,7590/7591
4751,2970,3289,320,1,1,2970/4751,3289/4751
4673,2921,3235,315,1,1,2921/4673,3235/4673
3209,1338,1604,267,1,1,1338/3209,1604/3209
2801,5602,5835,234,1,1,2,5835/2801
3863,3381,3541,161,1,1,3381/3863,3541/3863
6709,1917,2064,148,1,1,1917/6709,2064/6709
4363,2350,2493,144,1,1,2350/4363,2493/4363
1223,3669,3770,102,1,1,3,3770/1223
1109,9335,9426,92,1,1,9335/1109,9426/1109
2969,2284,2375,92,1,1,2284/2969,2375/2969
1069,6414,6503,90,1,1,6,6503/1069
1301,2115,2201,87,1,1,2115/1301,2201/1301
1013,2026,2110,85,1,1,2,2110/1013
691,7889,7946,58,1,1,7889/691,7946/691
853,8211,8267,57,1,1,8211/853,8267/853
719,2102,2156,55,1,1,2102/719,2156/719
929,5458,5496,39,1,1,5458/929,5496/929
487,937,973,37,1,1,937/487,973/487
541,6290,6325,36,1,1,6290/541,6325/541
421,1018,1052,35,1,1,1018/421,1052/421
521,4494,4528,35,1,1,4494/521,4528/521
503,2327,2360,34,1,1,2327/503,2360/503
431,1691,1723,33,1,1,1691/431,1723/431
761,5232,5263,32,1,1,5232/761,5263/761
457,7598,7628,31,1,1,7598/457,7628/457
337,1685,1713,29,1,1,5,1713/337
877,9243,9271,29,1,1,9243/877,9271/877
331,6427,6454,28,1,1,6427/331,6454/331
359,7871,7897,27,1,1,7871/359,7897/359
739,5701,5727,27,1,1,5701/739,5727/739
307,6575,6600,26,1,1,6575/307,6600/307
263,1688,1709,22,1,1,1688/263,1709/263
241,2169,2189,21,1,1,9,2189/241
251,4267,4287,21,1,1,17,4287/251
241,2993,3012,20,1,1,2993/241,3012/241
563,7159,7178,20,1,2,7159/563,7178/563
241,3356,3373,18,1,1,3356/241,3373/241
191,1719,1734,16,1,1,9,1734/191
239,2540,2555,16,1,1,2540/239,2555/239
509,2311,2326,16,1,1,2311/509,2326/509
389,278,291,14,1,1,278/389,291/389
173,160,172,13,1,1,160/173,172/173
179,703,715,13,1,1,703/179,715/179
197,321,333,13,1,1,321/197,333/197
839,7035,7047,13,1,1,7035/839,7047/839
541,3401,3412,12,1,1,3401/541,3412/541
127,889,899,11,1,1,7,899/127
131,972,982,11,1,1,972/131,982/131
331,7461,7471,11,1,1,7461/331,7471/331
109,872,881,10,1,1,8,881/109
449,3272,3281,10,1,1,3272/449,3281/449
787,9323,9331,9,1,1,9323/787,9331/787
821,2337,2345,9,1,1,2337/821,2345/821
89,178,185,8,1,1,2,185/89
257,3480,3487,8,1,1,3480/257,3487/257
263,466,473,8,1,1,466/263,473/263
317,2310,2316,7,1,1,2310/317,2316/317
641,5030,5036,7,1,1,5030/641,5036/641
89,145,150,6,1,1,145/89,150/89
179,1391,1396,6,1,1,1391/179,1396/179
181,279,284,6,1,1,279/181,284/181
373,144,149,6,1,1,144/373,149/373
67,42,46,5,1,1,42/67,46/67
71,137,141,5,1,2,137/71,141/71
137,1057,1061,5,1,1,1057/137,1061/137
149,264,268,5,1,1,264/149,268/149
359,3370,3374,5,1,1,3370/359,3374/359
53,208,211,4,1,1,208/53,211/53
103,400,403,4,1,1,400/103,403/103
223,86,89,4,1,1,86/223,89/223
241,4190,4193,4,1,1,4190/241,4193/241
251,3611,3614,4,1,1,3611/251,3614/251
281,390,393,4,1,1,390/281,393/281
47,91,93,3,1,1,91/47,93/47
47,124,126,3,1,1,124/47,126/47
97,75,77,3,1,1,75/97,77/97
103,286,288,3,1,1,286/103,288/103
103,698,700,3,1,1,698/103,700/103
139,596,598,3,1,1,596/139,598/139
227,2812,2814,3,1,1,2812/227,2814/227
271,5108,5110,3,1,1,5108/271,5110/271
43,38,39,2,1,1,38/43,39/43
61,202,203,2,1,1,202/61,203/61
79,102,103,2,1,1,102/79,103/79
79,370,371,2,1,1,370/79,371/79
151,928,929,2,1,2,928/151,929/151
641,8825,8826,2,1,1,8825/641,8826/641
719,2816,2817,2,1,1,2816/719,2817/719
1361,136,137,2,1,1,136/1361,137/1361
5,1,1,1,2,2,1/5,1/5
11,4,4,1,1,1,4/11,4/11
13,11,11,1,1,1,11/13,11/13
17,11,11,1,1,1,11/17,11/17
17,22,22,1,2,2,22/17,22/17
19,2,2,1,1,1,2/19,2/19
19,15,15,1,1,1,15/19,15/19
19,18,18,1,1,1,18/19,18/19
19,21,21,1,1,1,21/19,21/19
19,23,23,1,1,1,23/19,23/19
23,21,21,1,2,2,21/23,21/23
23,37,37,1,1,1,37/23,37/23
29,31,31,1,1,1,31/29,31/29
29,60,60,1,1,1,60/29,60/29
31,48,48,1,1,1,48/31,48/31
31,66,66,1,1,1,66/31,66/31
31,68,68,1,1,1,68/31,68/31
37,7,7,1,1,1,7/37,7/37
37,44,44,1,1,1,44/37,44/37
37,104,104,1,1,1,104/37,104/37
41,5,5,1,1,1,5/41,5/41
41,19,19,1,1,1,19/41,19/41
41,60,60,1,1,1,60/41,60/41
41,101,101,1,1,1,101/41,101/41
41,104,104,1,1,1,104/41,104/41
47,37,37,1,1,1,37/47,37/47
47,84,84,1,1,1,84/47,84/47
47,131,131,1,1,1,131/47,131/47
53,67,67,1,1,1,67/53,67/53
53,93,93,1,1,1,93/53,93/53
59,17,17,1,1,1,17/59,17/59
59,76,76,1,1,1,76/59,76/59
59,135,135,1,1,1,135/59,135/59
59,194,194,1,1,1,194/59,194/59
59,197,197,1,1,1,197/59,197/59
59,247,247,1,1,1,247/59,247/59
59,253,253,1,1,1,253/59,253/59
61,41,41,1,1,1,41/61,41/61
61,51,51,1,1,1,51/61,51/61
61,96,96,1,1,1,96/61,96/61
61,102,102,1,1,1,102/61,102/61
61,163,163,1,1,1,163/61,163/61
61,224,224,1,1,1,224/61,224/61
61,236,236,1,1,1,236/61,236/61
61,285,285,1,1,1,285/61,285/61
67,157,157,1,1,1,157/67,157/67
71,133,133,1,1,1,133/71,133/71
71,271,271,1,1,1,271/71,271/71
71,291,291,1,1,1,291/71,291/71
73,13,13,1,1,1,13/73,13/73
73,330,330,1,1,1,330/73,330/73
79,54,54,1,1,1,54/79,54/79
79,133,133,1,1,1,133/79,133/79
79,172,172,1,1,1,172/79,172/79
79,212,212,1,1,1,212/79,212/79
79,256,256,1,1,1,256/79,256/79
79,291,291,1,1,1,291/79,291/79
79,449,449,1,1,1,449/79,449/79
83,20,20,1,1,1,20/83,20/83
83,87,87,1,2,2,87/83,87/83
83,170,170,1,1,1,170/83,170/83
83,217,217,1,1,1,217/83,217/83
83,237,237,1,1,1,237/83,237/83
83,253,253,1,1,1,253/83,253/83
83,336,336,1,1,1,336/83,336/83
83,419,419,1,1,1,419/83,419/83
83,502,502,1,1,1,502/83,502/83
89,60,60,1,1,1,60/89,60/89
89,215,215,1,1,1,215/89,215/89
89,238,238,1,1,1,238/89,238/89
89,327,327,1,1,1,327/89,327/89
89,403,403,1,1,1,403/89,403/89
89,416,416,1,1,1,416/89,416/89
89,505,505,1,1,1,505/89,505/89
89,555,555,1,1,1,555/89,555/89
89,587,587,1,1,1,587/89,587/89
89,594,594,1,1,1,594/89,594/89
97,267,267,1,1,1,267/97,267/97
97,341,341,1,1,1,341/97,341/97
101,485,485,1,1,1,485/101,485/101
103,50,50,1,1,1,50/103,50/103
103,153,153,1,1,1,153/103,153/103
103,256,256,1,1,1,256/103,256/103
103,359,359,1,1,1,359/103,359/103
103,462,462,1,1,1,462/103,462/103
103,565,565,1,1,1,565/103,565/103
103,668,668,1,1,1,668/103,668/103
103,771,771,1,1,1,771/103,771/103
107,64,64,1,1,1,64/107,64/107
107,172,172,1,1,1,172/107,172/107
107,442,442,1,1,1,442/107,442/107
107,515,515,1,1,1,515/107,515/107
107,730,730,1,1,1,730/107,730/107
109,11,11,1,1,1,11/109,11/109
109,15,15,1,1,1,15/109,15/109
109,368,368,1,1,1,368/109,368/109
109,450,450,1,1,1,450/109,450/109
109,528,528,1,1,1,528/109,528/109
109,883,883,1,1,1,883/109,883/109
109,890,890,1,1,1,890/109,890/109
113,14,14,1,1,1,14/113,14/113
113,112,112,1,1,1,112/113,112/113
113,217,217,1,1,1,217/113,217/113
113,225,225,1,1,1,225/113,225/113
113,323,323,1,1,1,323/113,323/113
113,338,338,1,1,1,338/113,338/113
113,451,451,1,1,1,451/113,451/113
113,511,511,1,1,1,511/113,511/113
113,564,564,1,1,1,564/113,564/113
113,677,677,1,1,1,677/113,677/113
113,790,790,1,1,1,790/113,790/113
113,903,903,1,1,1,903/113,903/113
127,131,131,1,1,1,131/127,131/127
127,168,168,1,1,1,168/127,168/127
127,258,258,1,1,1,258/127,258/127
127,268,268,1,1,1,268/127,268/127
127,385,385,1,1,1,385/127,385/127
127,483,483,1,1,1,483/127,483/127
127,512,512,1,1,1,512/127,512/127
127,534,534,1,1,1,534/127,534/127
127,553,553,1,1,1,553/127,553/127
127,639,639,1,1,1,639/127,639/127
127,766,766,1,1,1,766/127,766/127
127,1020,1020,1,1,1,1020/127,1020/127
127,1147,1147,1,1,1,1147/127,1147/127
131,140,140,1,1,1,140/131,140/131
131,271,271,1,1,1,271/131,271/131
131,402,402,1,1,1,402/131,402/131
131,484,484,1,1,1,484/131,484/131
131,533,533,1,1,1,533/131,533/131
131,664,664,1,1,1,664/131,664/131
131,701,701,1,1,1,701/131,701/131
131,795,795,1,1,1,795/131,795/131
131,862,862,1,1,1,862/131,862/131
131,926,926,1,1,1,926/131,926/131
131,1057,1057,1,1,1,1057/131,1057/131
131,1098,1098,1,1,1,1098/131,1098/131
131,1188,1188,1,1,1,1188/131,1188/131
131,1319,1319,1,1,1,1319/131,1319/131
137,17,17,1,1,1,17/137,17/137
137,919,919,1,1,1,919/137,919/137
137,1005,1005,1,1,1,1005/137,1005/137
137,1031,1031,1,1,1,1031/137,1031/137
137,1169,1169,1,1,1,1169/137,1169/137
137,1208,1208,1,1,1,1208/137,1208/137
139,81,81,1,1,1,81/139,81/139
139,720,720,1,1,1,720/139,720/139
139,951,951,1,1,1,951/139,951/139
149,191,191,1,1,1,191/149,191/149
149,577,577,1,1,1,577/149,577/149
149,1167,1167,1,1,1,1167/149,1167/149
149,1381,1381,1,1,1,1381/149,1381/149
149,1465,1465,1,1,1,1465/149,1465/149
151,17,17,1,1,1,17/151,17/151
151,70,70,1,1,1,70/151,70/151
151,108,108,1,1,1,108/151,108/151
151,157,157,1,1,1,157/151,157/151
151,221,221,1,1,1,221/151,221/151
151,259,259,1,1,1,259/151,259/151
151,308,308,1,1,1,308/151,308/151
151,328,328,1,1,1,328/151,328/151
151,372,372,1,1,1,372/151,372/151
151,410,410,1,1,1,410/151,410/151
151,459,459,1,1,1,459/151,459/151
151,496,496,1,1,1,496/151,496/151
151,523,523,1,1,1,523/151,523/151
151,561,561,1,1,1,561/151,561/151
151,610,610,1,1,1,610/151,610/151
151,631,631,1,1,1,631/151,631/151
151,674,674,1,1,1,674/151,674/151
151,709,709,1,1,1,709/151,709/151
151,712,712,1,1,1,712/151,712/151
151,761,761,1,1,1,761/151,761/151
151,825,825,1,1,1,825/151,825/151
151,863,863,1,1,1,863/151,863/151
151,912,912,1,1,1,912/151,912/151
151,976,976,1,1,1,976/151,976/151
151,1014,1014,1,1,1,1014/151,1014/151
151,1063,1063,1,1,1,1063/151,1063/151
151,1127,1127,1,1,1,1127/151,1127/151
151,1165,1165,1,1,1,1165/151,1165/151
151,1214,1214,1,1,1,1214/151,1214/151
151,1278,1278,1,2,2,1278/151,1278/151
151,1316,1316,1,1,1,1316/151,1316/151
151,1365,1365,1,1,1,1365/151,1365/151
151,1429,1429,1,1,1,1429/151,1429/151
151,1449,1449,1,1,1,1449/151,1449/151
151,1467,1467,1,1,1,1467/151,1467/151
151,1473,1473,1,1,1,1473/151,1473/151
151,1516,1516,1,1,1,1516/151,1516/151
151,1580,1580,1,1,1,1580/151,1580/151
151,1618,1618,1,1,1,1618/151,1618/151
151,1667,1667,1,1,1,1667/151,1667/151
151,1731,1731,1,1,1,1731/151,1731/151
157,644,644,1,1,1,644/157,644/157
157,1272,1272,1,1,1,1272/157,1272/157
157,1282,1282,1,1,1,1282/157,1282/157
157,1635,1635,1,1,1,1635/157,1635/157
157,1825,1825,1,1,1,1825/157,1825/157
163,1264,1264,1,1,1,1264/163,1264/163
163,1771,1771,1,1,1,1771/163,1771/163
167,187,187,1,1,1,187/167,187/167
167,420,420,1,1,1,420/167,420/167
167,953,953,1,1,1,953/167,953/167
167,1256,1256,1,1,1,1256/167,1256/167
167,1643,1643,1,1,1,1643/167,1643/167
167,1805,1805,1,1,1,1805/167,1805/167
167,2042,2042,1,1,1,2042/167,2042/167
167,2065,2065,1,1,1,2065/167,2065/167
173,552,552,1,1,1,552/173,552/173
173,719,719,1,1,1,719/173,719/173
173,1869,1869,1,1,1,1869/173,1869/173
173,2141,2141,1,1,1,2141/173,2141/173
179,415,415,1,1,1,415/179,415/179
179,921,921,1,1,1,921/179,921/179
179,999,999,1,1,1,999/179,999/179
179,1125,1125,1,1,1,1125/179,1125/179
179,1506,1506,1,1,1,1506/179,1506/179
179,2093,2093,1,1,1,2093/179,2093/179
179,2208,2208,1,1,1,2208/179,2208/179
181,108,108,1,1,1,108/181,108/181
181,762,762,1,1,1,762/181,762/181
181,1117,1117,1,1,1,1117/181,1117/181
181,1181,1181,1,1,1,1181/181,1181/181
181,1507,1507,1,1,1,1507/181,1507/181
181,2140,2140,1,1,1,2140/181,2140/181
181,2246,2246,1,1,1,2246/181,2246/181
191,65,65,1,1,1,65/191,65/191
191,152,152,1,1,1,152/191,152/191
191,193,193,1,1,1,193/191,193/191
191,343,343,1,1,1,343/191,343/191
191,352,352,1,1,1,352/191,352/191
191,384,384,1,1,1,384/191,384/191
191,534,534,1,1,1,534/191,534/191
191,541,541,1,1,1,541/191,541/191
191,575,575,1,1,1,575/191,575/191
191,725,725,1,1,1,725/191,725/191
191,766,766,1,1,1,766/191,766/191
191,916,916,1,1,1,916/191,916/191
191,957,957,1,1,1,957/191,957/191
191,981,981,1,1,1,981/191,981/191
191,1107,1107,1,1,1,1107/191,1107/191
191,1148,1148,1,1,1,1148/191,1148/191
191,1298,1298,1,1,1,1298/191,1298/191
191,1305,1305,1,1,1,1305/191,1305/191
191,1339,1339,1,1,1,1339/191,1339/191
191,1391,1391,1,1,1,1391/191,1391/191
191,1447,1447,1,1,1,1447/191,1447/191
191,1489,1489,1,1,1,1489/191,1489/191
191,1530,1530,1,1,1,1530/191,1530/191
191,1680,1680,1,1,1,1680/191,1680/191
191,1796,1796,1,1,1,1796/191,1796/191
191,1871,1871,1,1,1,1871/191,1871/191
191,1912,1912,1,1,1,1912/191,1912/191
191,1948,1948,1,1,1,1948/191,1948/191
191,2023,2023,1,1,1,2023/191,2023/191
191,2062,2062,1,1,1,2062/191,2062/191
191,2103,2103,1,1,1,2103/191,2103/191
191,2247,2247,1,1,1,2247/191,2247/191
191,2253,2253,1,1,1,2253/191,2253/191
191,2294,2294,1,1,1,2294/191,2294/191
191,2338,2338,1,1,1,2338/191,2338/191
191,2444,2444,1,1,1,2444/191,2444/191
191,2485,2485,1,1,1,2485/191,2485/191
191,2635,2635,1,1,1,2635/191,2635/191
191,2648,2648,1,1,1,2648/191,2648/191
191,2676,2676,1,1,1,2676/191,2676/191
191,2737,2737,1,1,1,2737/191,2737/191
193,32,32,1,1,1,32/193,32/193
193,81,81,1,1,1,81/193,81/193
193,274,274,1,1,1,274/193,274/193
193,412,412,1,1,1,412/193,412/193
193,467,467,1,1,1,467/193,467/193
193,660,660,1,1,1,660/193,660/193
193,853,853,1,1,1,853/193,853/193
193,1046,1046,1,1,1,1046/193,1046/193
193,1239,1239,1,2,2,1239/193,1239/193
193,1278,1278,1,1,1,1278/193,1278/193
193,1432,1432,1,1,1,1432/193,1432/193
193,1625,1625,1,1,1,1625/193,1625/193
193,1818,1818,1,1,1,1818/193,1818/193
193,2011,2011,1,1,1,2011/193,2011/193
193,2204,2204,1,1,1,2204/193,2204/193
193,2397,2397,1,1,1,2397/193,2397/193
193,2590,2590,1,1,1,2590/193,2590/193
193,2783,2783,1,1,1,2783/193,2783/193
197,62,62,1,1,1,62/197,62/197
197,248,248,1,1,1,248/197,248/197
197,1009,1009,1,1,1,1009/197,1009/197
197,1852,1852,1,1,1,1852/197,1852/197
197,2400,2400,1,1,1,2400/197,2400/197
199,538,538,1,1,1,538/199,538/199
199,614,614,1,1,1,614/199,614/199
199,715,715,1,1,1,715/199,715/199
199,2094,2094,1,1,1,2094/199,2094/199
199,2527,2527,1,1,1,2527/199,2527/199
199,2620,2620,1,1,1,2620/199,2620/199
199,2887,2887,1,1,1,2887/199,2887/199
211,287,287,1,1,1,287/211,287/211
211,896,896,1,1,1,896/211,896/211
211,955,955,1,1,1,955/211,955/211
211,1133,1133,1,1,1,1133/211,1133/211
211,1184,1184,1,1,1,1184/211,1184/211
211,1341,1341,1,1,1,1341/211,1341/211
211,1758,1758,1,1,1,1758/211,1758/211
211,2029,2029,1,1,1,2029/211,2029/211
211,2048,2048,1,1,1,2048/211,2048/211
211,2795,2795,1,1,1,2795/211,2795/211
211,2852,2852,1,1,1,2852/211,2852/211
211,2990,2990,1,1,1,2990/211,2990/211
211,3287,3287,1,1,1,3287/211,3287/211
223,218,218,1,1,1,218/223,218/223
223,253,253,1,1,1,253/223,253/223
223,441,441,1,1,1,441/223,441/223
223,490,490,1,1,1,490/223,490/223
223,664,664,1,1,1,664/223,664/223
223,743,743,1,1,1,743/223,743/223
223,887,887,1,1,1,887/223,887/223
223,1110,1110,1,2,2,1110/223,1110/223
223,1333,1333,1,1,1,1333/223,1333/223
223,1556,1556,1,1,1,1556/223,1556/223
223,1779,1779,1,1,1,1779/223,1779/223
223,2002,2002,1,1,1,2002/223,2002/223
223,2190,2190,1,1,1,2190/223,2190/223
223,2225,2225,1,1,1,2225/223,2225/223
223,2253,2253,1,1,1,2253/223,2253/223
223,2448,2448,1,1,1,2448/223,2448/223
223,2658,2658,1,1,1,2658/223,2658/223
223,2671,2671,1,1,1,2671/223,2671/223
223,2894,2894,1,1,1,2894/223,2894/223
223,2969,2969,1,1,1,2969/223,2969/223
223,3017,3017,1,1,1,3017/223,3017/223
223,3117,3117,1,1,1,3117/223,3117/223
223,3176,3176,1,1,1,3176/223,3176/223
223,3340,3340,1,1,1,3340/223,3340/223
223,3563,3563,1,1,1,3563/223,3563/223
223,3726,3726,1,1,1,3726/223,3726/223
223,3786,3786,1,1,1,3786/223,3786/223
227,193,193,1,1,1,193/227,193/227
227,420,420,1,1,1,420/227,420/227
227,647,647,1,1,1,647/227,647/227
227,874,874,1,1,1,874/227,874/227
227,1101,1101,1,1,1,1101/227,1101/227
227,1273,1273,1,1,1,1273/227,1273/227
227,1328,1328,1,1,1,1328/227,1328/227
227,1555,1555,1,1,1,1555/227,1555/227
227,1669,1669,1,1,1,1669/227,1669/227
227,1782,1782,1,1,1,1782/227,1782/227
227,1878,1878,1,1,1,1878/227,1878/227
227,2009,2009,1,1,1,2009/227,2009/227
227,2236,2236,1,1,1,2236/227,2236/227
227,2463,2463,1,1,1,2463/227,2463/227
227,2522,2522,1,1,1,2522/227,2522/227
227,2690,2690,1,1,1,2690/227,2690/227
227,2917,2917,1,1,1,2917/227,2917/227
227,2995,2995,1,1,1,2995/227,2995/227
227,3022,3022,1,1,1,3022/227,3022/227
227,3144,3144,1,1,1,3144/227,3144/227
227,3371,3371,1,1,1,3371/227,3371/227
227,3598,3598,1,1,1,3598/227,3598/227
227,3825,3825,1,1,1,3825/227,3825/227
229,155,155,1,1,1,155/229,155/229
229,363,363,1,1,1,363/229,363/229
229,384,384,1,1,1,384/229,384/229
229,613,613,1,1,1,613/229,613/229
229,728,728,1,1,1,728/229,728/229
229,746,746,1,1,1,746/229,746/229
229,842,842,1,1,1,842/229,842/229
229,1071,1071,1,1,1,1071/229,1071/229
229,1300,1300,1,1,1,1300/229,1300/229
229,1506,1506,1,1,1,1506/229,1506/229
229,1529,1529,1,1,1,1529/229,1529/229
229,1640,1640,1,1,1,1640/229,1640/229
229,1725,1725,1,1,1,1725/229,1725/229
229,1758,1758,1,1,1,1758/229,1758/229
229,1987,1987,1,1,1,1987/229,1987/229
229,2216,2216,1,1,1,2216/229,2216/229
229,2224,2224,1,1,1,2224/229,2224/229
229,2445,2445,1,1,1,2445/229,2445/229
229,2674,2674,1,1,1,2674/229,2674/229
229,2903,2903,1,1,1,2903/229,2903/229
229,3132,3132,1,1,1,3132/229,3132/229
229,3361,3361,1,1,1,3361/229,3361/229
229,3498,3498,1,1,1,3498/229,3498/229
229,3590,3590,1,1,1,3590/229,3590/229
229,3819,3819,1,1,1,3819/229,3819/229
233,79,79,1,1,1,79/233,79/233
233,237,237,1,1,1,237/233,237/233
233,396,396,1,1,1,396/233,396/233
233,470,470,1,1,1,470/233,470/233
233,703,703,1,1,1,703/233,703/233
233,936,936,1,1,1,936/233,936/233
233,1169,1169,1,1,1,1169/233,1169/233
233,1402,1402,1,1,1,1402/233,1402/233
233,1436,1436,1,1,1,1436/233,1436/233
233,1541,1541,1,1,1,1541/233,1541/233
233,1635,1635,1,1,1,1635/233,1635/233
233,1670,1670,1,1,1,1670/233,1670/233
233,1832,1832,1,1,1,1832/233,1832/233
233,1868,1868,1,1,1,1868/233,1868/233
233,2101,2101,1,1,1,2101/233,2101/233
233,2121,2121,1,1,1,2121/233,2121/233
233,2260,2260,1,1,1,2260/233,2260/233
233,2334,2334,1,1,1,2334/233,2334/233
233,2567,2567,1,1,1,2567/233,2567/233
233,2800,2800,1,1,1,2800/233,2800/233
233,2921,2921,1,1,1,2921/233,2921/233
233,3033,3033,1,1,1,3033/233,3033/233
233,3092,3092,1,1,1,3092/233,3092/233
233,3165,3165,1,1,1,3165/233,3165/233
233,3266,3266,1,1,1,3266/233,3266/233
233,3308,3308,1,1,1,3308/233,3308/233
233,3499,3499,1,1,1,3499/233,3499/233
233,3519,3519,1,1,1,3519/233,3519/233
233,3552,3552,1,1,1,3552/233,3552/233
233,3631,3631,1,1,1,3631/233,3631/233
233,3657,3657,1,1,1,3657/233,3657/233
233,3732,3732,1,1,1,3732/233,3732/233
233,3965,3965,1,1,1,3965/233,3965/233
239,855,855,1,1,1,855/239,855/239
239,857,857,1,1,1,857/239,857/239
239,1224,1224,1,1,1,1224/239,1224/239
239,2214,2214,1,1,1,2214/239,2214/239
239,2917,2917,1,1,1,2917/239,2917/239
239,2924,2924,1,1,1,2924/239,2924/239
239,3853,3853,1,1,1,3853/239,3853/239
239,3946,3946,1,1,1,3946/239,3946/239
241,64,64,1,1,1,64/241,64/241
241,744,744,1,1,1,744/241,744/241
241,820,820,1,1,1,820/241,820/241
241,1039,1039,1,1,1,1039/241,1039/241
241,2007,2007,1,1,1,2007/241,2007/241
241,2124,2124,1,1,1,2124/241,2124/241
241,3276,3276,1,1,1,3276/241,3276/241
241,4267,4267,1,1,1,4267/241,4267/241
241,4413,4413,1,1,1,4413/241,4413/241
251,125,125,1,1,1,125/251,125/251
251,134,134,1,1,1,134/251,134/251
251,376,376,1,1,1,376/251,376/251
251,627,627,1,1,1,627/251,627/251
251,652,652,1,1,1,652/251,652/251
251,878,878,1,1,1,878/251,878/251
251,1129,1129,1,1,1,1129/251,1129/251
251,1321,1321,1,1,1,1321/251,1321/251
251,1380,1380,1,1,1,1380/251,1380/251
251,1631,1631,1,1,1,1631/251,1631/251
251,1882,1882,1,1,1,1882/251,1882/251
251,2078,2078,1,1,1,2078/251,2078/251
251,2133,2133,1,1,1,2133/251,2133/251
251,2384,2384,1,1,1,2384/251,2384/251
251,2409,2409,1,1,1,2409/251,2409/251
251,2635,2635,1,1,1,2635/251,2635/251
251,2886,2886,1,1,1,2886/251,2886/251
251,3078,3078,1,1,1,3078/251,3078/251
251,3137,3137,1,1,1,3137/251,3137/251
251,3146,3146,1,1,1,3146/251,3146/251
251,3388,3388,1,1,1,3388/251,3388/251
251,3411,3411,1,1,1,3411/251,3411/251
251,3602,3602,1,1,1,3602/251,3602/251
251,3639,3639,1,1,1,3639/251,3639/251
251,3890,3890,1,1,1,3890/251,3890/251
251,4141,4141,1,1,1,4141/251,4141/251
251,4163,4163,1,1,1,4163/251,4163/251
251,4392,4392,1,1,1,4392/251,4392/251
251,4643,4643,1,1,1,4643/251,4643/251
257,32,32,1,1,1,32/257,32/257
257,388,388,1,1,1,388/257,388/257
257,3386,3386,1,1,1,3386/257,3386/257
257,3537,3537,1,1,1,3537/257,3537/257
257,3683,3683,1,1,1,3683/257,3683/257
257,3897,3897,1,1,1,3897/257,3897/257
263,1399,1399,1,1,1,1399/263,1399/263
263,2399,2399,1,1,1,2399/263,2399/263
263,2832,2832,1,1,1,2832/263,2832/263
263,2958,2958,1,1,1,2958/263,2958/263
263,3180,3180,1,1,1,3180/263,3180/263
263,3639,3639,1,1,1,3639/263,3639/263
263,5160,5160,1,1,1,5160/263,5160/263
263,5290,5290,1,1,1,5290/263,5290/263
269,279,279,1,1,1,279/269,279/269
269,282,282,1,1,1,282/269,282/269
269,548,548,1,1,1,548/269,548/269
269,551,551,1,1,1,551/269,551/269
269,817,817,1,1,1,817/269,817/269
269,820,820,1,1,1,820/269,820/269
269,1086,1086,1,1,1,1086/269,1086/269
269,1089,1089,1,1,1,1089/269,1089/269
269,1355,1355,1,1,1,1355/269,1355/269
269,1358,1358,1,1,1,1358/269,1358/269
269,1624,1624,1,1,1,1624/269,1624/269
269,1627,1627,1,1,1,1627/269,1627/269
269,1893,1893,1,1,1,1893/269,1893/269
269,1896,1896,1,1,1,1896/269,1896/269
269,2162,2162,1,1,1,2162/269,2162/269
269,2165,2165,1,1,1,2165/269,2165/269
269,2254,2254,1,1,1,2254/269,2254/269
269,2399,2399,1,1,1,2399/269,2399/269
269,2431,2431,1,1,1,2431/269,2431/269
269,2434,2434,1,1,1,2434/269,2434/269
269,2513,2513,1,1,1,2513/269,2513/269
269,2700,2700,1,1,1,2700/269,2700/269
269,2703,2703,1,1,1,2703/269,2703/269
269,2969,2969,1,1,1,2969/269,2969/269
269,2972,2972,1,1,1,2972/269,2972/269
269,3238,3238,1,1,1,3238/269,3238/269
269,3241,3241,1,1,1,3241/269,3241/269
269,3507,3507,1,1,1,3507/269,3507/269
269,3510,3510,1,1,1,3510/269,3510/269
269,3527,3527,1,1,1,3527/269,3527/269
269,3776,3776,1,1,1,3776/269,3776/269
269,3779,3779,1,1,1,3779/269,3779/269
269,4045,4045,1,1,1,4045/269,4045/269
269,4048,4048,1,1,1,4048/269,4048/269
269,4259,4259,1,1,1,4259/269,4259/269
269,4314,4314,1,1,1,4314/269,4314/269
269,4317,4317,1,1,1,4317/269,4317/269
269,4378,4378,1,1,1,4378/269,4378/269
269,4583,4583,1,1,1,4583/269,4583/269
269,4586,4586,1,1,1,4586/269,4586/269
269,4852,4852,1,1,1,4852/269,4852/269
269,4855,4855,1,1,1,4855/269,4855/269
269,5000,5000,1,1,1,5000/269,5000/269
269,5121,5121,1,1,1,5121/269,5121/269
269,5124,5124,1,1,1,5124/269,5124/269
269,5390,5390,1,1,1,5390/269,5390/269
269,5393,5393,1,1,1,5393/269,5393/269
271,110,110,1,1,1,110/271,110/271
271,594,594,1,1,1,594/271,594/271
271,612,612,1,1,1,612/271,612/271
271,1682,1682,1,1,1,1682/271,1682/271
271,3033,3033,1,1,1,3033/271,3033/271
271,3594,3594,1,1,1,3594/271,3594/271
271,3731,3731,1,1,1,3731/271,3731/271
271,3758,3758,1,1,1,3758/271,3758/271
277,323,323,1,1,1,323/277,323/277
277,336,336,1,1,1,336/277,336/277
277,1484,1484,1,1,1,1484/277,1484/277
277,1486,1486,1,1,1,1486/277,1486/277
277,2012,2012,1,1,1,2012/277,2012/277
277,2597,2597,1,1,1,2597/277,2597/277
277,3109,3109,1,1,1,3109/277,3109/277
277,3385,3385,1,1,1,3385/277,3385/277
277,3656,3656,1,1,1,3656/277,3656/277
277,3951,3951,1,1,1,3951/277,3951/277
277,5088,5088,1,1,1,5088/277,5088/277
277,5503,5503,1,1,1,5503/277,5503/277
277,5575,5575,1,1,1,5575/277,5575/277
281,184,184,1,1,1,184/281,184/281
281,314,314,1,1,1,314/281,314/281
281,465,465,1,1,1,465/281,465/281
281,746,746,1,1,1,746/281,746/281
281,1027,1027,1,1,1,1027/281,1027/281
281,1155,1155,1,1,1,1155/281,1155/281
281,1308,1308,1,1,1,1308/281,1308/281
281,1456,1456,1,1,1,1456/281,1456/281
281,1471,1471,1,1,1,1471/281,1471/281
281,1589,1589,1,1,1,1589/281,1589/281
281,1870,1870,1,1,1,1870/281,1870/281
281,2151,2151,1,1,1,2151/281,2151/281
281,2432,2432,1,1,1,2432/281,2432/281
281,2671,2671,1,1,1,2671/281,2671/281
281,2713,2713,1,1,1,2713/281,2713/281
281,2994,2994,1,1,1,2994/281,2994/281
281,3275,3275,1,1,1,3275/281,3275/281
281,3556,3556,1,1,1,3556/281,3556/281
281,3837,3837,1,1,1,3837/281,3837/281
281,4031,4031,1,1,1,4031/281,4031/281
281,4103,4103,1,1,1,4103/281,4103/281
281,4118,4118,1,1,1,4118/281,4118/281
281,4399,4399,1,1,1,4399/281,4399/281
281,4680,4680,1,1,1,4680/281,4680/281
281,4816,4816,1,1,1,4816/281,4816/281
281,4942,4942,1,1,1,4942/281,4942/281
281,4961,4961,1,1,1,4961/281,4961/281
281,5201,5201,1,1,1,5201/281,5201/281
281,5242,5242,1,1,1,5242/281,5242/281
281,5523,5523,1,1,1,5523/281,5523/281
281,5552,5552,1,1,1,5552/281,5552/281
281,5804,5804,1,1,1,5804/281,5804/281
283,880,880,1,1,1,880/283,880/283
283,1508,1508,1,1,1,1508/283,1508/283
283,1777,1777,1,1,1,1777/283,1777/283
283,2627,2627,1,1,1,2627/283,2627/283
283,2883,2883,1,1,1,2883/283,2883/283
283,2973,2973,1,1,1,2973/283,2973/283
283,3344,3344,1,1,1,3344/283,3344/283
283,4019,4019,1,1,1,4019/283,4019/283
283,4760,4760,1,1,1,4760/283,4760/283
283,5010,5010,1,1,1,5010/283,5010/283
293,688,688,1,1,1,688/293,688/293
293,924,924,1,1,1,924/293,924/293
293,1349,1349,1,1,1,1349/293,1349/293
293,1813,1813,1,1,1,1813/293,1813/293
293,2397,2397,1,1,1,2397/293,2397/293
293,3560,3560,1,1,1,3560/293,3560/293
293,4326,4326,1,1,1,4326/293,4326/293
293,5351,5351,1,1,1,5351/293,5351/293
293,5912,5912,1,1,1,5912/293,5912/293
293,6249,6249,1,1,1,6249/293,6249/293
293,6323,6323,1,1,1,6323/293,6323/293
307,466,466,1,1,1,466/307,466/307
307,719,719,1,1,1,719/307,719/307
307,1081,1081,1,1,1,1081/307,1081/307
307,3306,3306,1,1,1,3306/307,3306/307
307,3593,3593,1,1,1,3593/307,3593/307
307,4514,4514,1,1,1,4514/307,4514/307
307,4836,4836,1,1,1,4836/307,4836/307
307,5321,5321,1,1,1,5321/307,5321/307
307,5398,5398,1,1,1,5398/307,5398/307
307,5892,5892,1,1,1,5892/307,5892/307
307,6299,6299,1,1,1,6299/307,6299/307
307,6610,6610,1,1,1,6610/307,6610/307
307,7123,7123,1,1,1,7123/307,7123/307
311,751,751,1,1,1,751/311,751/311
311,975,975,1,1,1,975/311,975/311
311,3992,3992,1,1,1,3992/311,3992/311
311,4413,4413,1,1,1,4413/311,4413/311
311,4790,4790,1,1,1,4790/311,4790/311
311,5335,5335,1,1,1,5335/311,5335/311
311,5479,5479,1,1,1,5479/311,5479/311
311,6005,6005,1,1,1,6005/311,6005/311
311,6098,6098,1,1,1,6098/311,6098/311
311,6711,6711,1,1,1,6711/311,6711/311
311,7020,7020,1,1,1,7020/311,7020/311
311,7128,7128,1,1,1,7128/311,7128/311
311,7265,7265,1,1,1,7265/311,7265/311
313,39,39,1,1,1,39/313,39/313
313,90,90,1,1,1,90/313,90/313
313,403,403,1,1,1,403/313,403/313
313,716,716,1,1,1,716/313,716/313
313,1029,1029,1,1,1,1029/313,1029/313
313,1160,1160,1,1,1,1160/313,1160/313
313,1202,1202,1,1,1,1202/313,1202/313
313,1342,1342,1,1,1,1342/313,1342/313
313,1655,1655,1,1,1,1655/313,1655/313
313,1968,1968,1,1,1,1968/313,1968/313
313,2281,2281,1,1,1,2281/313,2281/313
313,2356,2356,1,1,1,2356/313,2356/313
313,2594,2594,1,1,1,2594/313,2594/313
313,2907,2907,1,1,1,2907/313,2907/313
313,3173,3173,1,1,1,3173/313,3173/313
313,3220,3220,1,1,1,3220/313,3220/313
313,3497,3497,1,1,1,3497/313,3497/313
313,3533,3533,1,1,1,3533/313,3533/313
313,3704,3704,1,1,1,3704/313,3704/313
313,3846,3846,1,1,1,3846/313,3846/313
313,4159,4159,1,1,1,4159/313,4159/313
313,4459,4459,1,1,1,4459/313,4459/313
313,4472,4472,1,1,1,4472/313,4472/313
313,4785,4785,1,1,1,4785/313,4785/313
313,5057,5057,1,1,1,5057/313,5057/313
313,5098,5098,1,1,1,5098/313,5098/313
313,5411,5411,1,1,1,5411/313,5411/313
313,5704,5704,1,1,1,5704/313,5704/313
313,5724,5724,1,1,1,5724/313,5724/313
313,6003,6003,1,1,1,6003/313,6003/313
313,6037,6037,1,1,1,6037/313,6037/313
313,6350,6350,1,1,1,6350/313,6350/313
313,6390,6390,1,1,1,6390/313,6390/313
313,6663,6663,1,1,1,6663/313,6663/313
313,6976,6976,1,1,1,6976/313,6976/313
313,7289,7289,1,1,1,7289/313,7289/313
317,187,187,1,1,1,187/317,187/317
317,225,225,1,1,1,225/317,225/317
317,306,306,1,1,1,306/317,306/317
317,362,362,1,1,1,362/317,362/317
317,623,623,1,1,1,623/317,623/317
317,665,665,1,1,1,665/317,665/317
317,940,940,1,1,1,940/317,940/317
317,996,996,1,1,1,996/317,996/317
317,1083,1083,1,1,1,1083/317,1083/317
317,1171,1171,1,1,1,1171/317,1171/317
317,1257,1257,1,1,1,1257/317,1257/317
317,1574,1574,1,1,1,1574/317,1574/317
317,1771,1771,1,1,1,1771/317,1771/317
317,1891,1891,1,1,1,1891/317,1891/317
317,2208,2208,1,1,1,2208/317,2208/317
317,2460,2460,1,1,1,2460/317,2460/317
317,2525,2525,1,1,1,2525/317,2525/317
317,2798,2798,1,1,1,2798/317,2798/317
317,2842,2842,1,1,1,2842/317,2842/317
317,3159,3159,1,1,1,3159/317,3159/317
317,3476,3476,1,1,1,3476/317,3476/317
317,3793,3793,1,1,1,3793/317,3793/317
317,4110,4110,1,1,1,4110/317,4110/317
317,4394,4394,1,1,1,4394/317,4394/317
317,4427,4427,1,1,1,4427/317,4427/317
317,4484,4484,1,1,1,4484/317,4484/317
317,4702,4702,1,1,1,4702/317,4702/317
317,4744,4744,1,1,1,4744/317,4744/317
317,4822,4822,1,1,1,4822/317,4822/317
317,4976,4976,1,1,1,4976/317,4976/317
317,5061,5061,1,1,1,5061/317,5061/317
317,5328,5328,1,1,1,5328/317,5328/317
317,5378,5378,1,1,1,5378/317,5378/317
317,5454,5454,1,1,1,5454/317,5454/317
317,5695,5695,1,1,1,5695/317,5695/317
317,5759,5759,1,1,1,5759/317,5759/317
317,6012,6012,1,1,1,6012/317,6012/317
317,6329,6329,1,1,1,6329/317,6329/317
317,6646,6646,1,1,1,6646/317,6646/317
317,6767,6767,1,1,1,6767/317,6767/317
317,6963,6963,1,1,1,6963/317,6963/317
317,7040,7040,1,1,1,7040/317,7040/317
317,7280,7280,1,1,1,7280/317,7280/317
317,7597,7597,1,1,1,7597/317,7597/317
317,7660,7660,1,1,1,7660/317,7660/317
331,281,281,1,1,1,281/331,281/331
331,612,612,1,1,1,612/331,612/331
331,726,726,1,1,1,726/331,726/331
331,943,943,1,1,1,943/331,943/331
331,1274,1274,1,1,1,1274/331,1274/331
331,1605,1605,1,1,1,1605/331,1605/331
331,1926,1926,1,1,1,1926/331,1926/331
331,1936,1936,1,1,1,1936/331,1936/331
331,2267,2267,1,1,1,2267/331,2267/331
331,2598,2598,1,1,1,2598/331,2598/331
331,2767,2767,1,1,1,2767/331,2767/331
331,2929,2929,1,1,1,2929/331,2929/331
331,3054,3054,1,1,1,3054/331,3054/331
331,3067,3067,1,1,1,3067/331,3067/331
331,3260,3260,1,1,1,3260/331,3260/331
331,3591,3591,1,1,1,3591/331,3591/331
331,3922,3922,1,1,1,3922/331,3922/331
331,4041,4041,1,1,1,4041/331,4041/331
331,4253,4253,1,1,1,4253/331,4253/331
331,4582,4582,1,1,1,4582/331,4582/331
331,4584,4584,1,1,1,4584/331,4584/331
331,4668,4668,1,1,1,4668/331,4668/331
331,4915,4915,1,1,1,4915/331,4915/331
331,5246,5246,1,1,1,5246/331,5246/331
331,5469,5469,1,1,1,5469/331,5469/331
331,5577,5577,1,1,1,5577/331,5577/331
331,5799,5799,1,1,1,5799/331,5799/331
331,5908,5908,1,1,1,5908/331,5908/331
331,6239,6239,1,1,1,6239/331,6239/331
331,6570,6570,1,1,1,6570/331,6570/331
331,6901,6901,1,1,1,6901/331,6901/331
331,7232,7232,1,1,1,7232/331,7232/331
331,7563,7563,1,1,1,7563/331,7563/331
331,7894,7894,1,1,1,7894/331,7894/331
331,8213,8213,1,1,1,8213/331,8213/331
331,8225,8225,1,1,1,8225/331,8225/331
337,42,42,1,1,1,42/337,42/337
337,299,299,1,1,1,299/337,299/337
337,636,636,1,1,1,636/337,636/337
337,973,973,1,1,1,973/337,973/337
337,1310,1310,1,1,1,1310/337,1310/337
337,1647,1647,1,1,1,1647/337,1647/337
337,1727,1727,1,1,1,1727/337,1727/337
337,1765,1765,1,1,1,1765/337,1765/337
337,1984,1984,1,1,1,1984/337,1984/337
337,2321,2321,1,1,1,2321/337,2321/337
337,2438,2438,1,1,1,2438/337,2438/337
337,2658,2658,1,1,1,2658/337,2658/337
337,2995,2995,1,1,1,2995/337,2995/337
337,3232,3232,1,1,1,3232/337,3232/337
337,3332,3332,1,1,1,3332/337,3332/337
337,3485,3485,1,1,1,3485/337,3485/337
337,3669,3669,1,1,1,3669/337,3669/337
337,3761,3761,1,1,1,3761/337,3761/337
337,3802,3802,1,1,1,3802/337,3802/337
337,4006,4006,1,1,1,4006/337,4006/337
337,4149,4149,1,1,1,4149/337,4149/337
337,4238,4238,1,1,1,4238/337,4238/337
337,4343,4343,1,1,1,4343/337,4343/337
337,4680,4680,1,1,1,4680/337,4680/337
337,5017,5017,1,1,1,5017/337,5017/337
337,5146,5146,1,1,1,5146/337,5146/337
337,5354,5354,1,1,1,5354/337,5354/337
337,5691,5691,1,1,1,5691/337,5691/337
337,6028,6028,1,1,1,6028/337,6028/337
337,6365,6365,1,1,1,6365/337,6365/337
337,6662,6662,1,1,1,6662/337,6662/337
337,6702,6702,1,1,1,6702/337,6702/337
337,7039,7039,1,1,1,7039/337,7039/337
337,7376,7376,1,1,1,7376/337,7376/337
337,7502,7502,1,1,1,7502/337,7502/337
337,7713,7713,1,1,1,7713/337,7713/337
337,8050,8050,1,1,1,8050/337,8050/337
337,8387,8387,1,1,1,8387/337,8387/337
337,8719,8719,1,1,1,8719/337,8719/337
337,8724,8724,1,1,1,8724/337,8724/337
347,227,227,1,1,1,227/347,227/347
347,574,574,1,1,1,574/347,574/347
347,921,921,1,1,1,921/347,921/347
347,1268,1268,1,1,1,1268/347,1268/347
347,1615,1615,1,1,1,1615/347,1615/347
347,1794,1794,1,1,1,1794/347,1794/347
347,1962,1962,1,1,1,1962/347,1962/347
347,2309,2309,1,1,1,2309/347,2309/347
347,2656,2656,1,1,1,2656/347,2656/347
347,2732,2732,1,1,1,2732/347,2732/347
347,3003,3003,1,1,1,3003/347,3003/347
347,3042,3042,1,1,1,3042/347,3042/347
347,3350,3350,1,1,1,3350/347,3350/347
347,3697,3697,1,1,1,3697/347,3697/347
347,3714,3714,1,1,1,3714/347,3714/347
347,4044,4044,1,1,1,4044/347,4044/347
347,4252,4252,1,1,1,4252/347,4252/347
347,4391,4391,1,1,1,4391/347,4391/347
347,4738,4738,1,1,1,4738/347,4738/347
347,5073,5073,1,1,1,5073/347,5073/347
347,5085,5085,1,1,1,5085/347,5085/347
347,5432,5432,1,1,1,5432/347,5432/347
347,5484,5484,1,1,1,5484/347,5484/347
347,5779,5779,1,1,1,5779/347,5779/347
347,5963,5963,1,1,1,5963/347,5963/347
347,6126,6126,1,1,1,6126/347,6126/347
347,6288,6288,1,1,1,6288/347,6288/347
347,6473,6473,1,1,1,6473/347,6473/347
347,6820,6820,1,1,1,6820/347,6820/347
347,7014,7014,1,1,1,7014/347,7014/347
347,7167,7167,1,1,1,7167/347,7167/347
347,7514,7514,1,1,1,7514/347,7514/347
347,7861,7861,1,1,1,7861/347,7861/347
347,8208,8208,1,1,1,8208/347,8208/347
347,8555,8555,1,1,1,8555/347,8555/347
347,8902,8902,1,1,1,8902/347,8902/347
347,8957,8957,1,1,1,8957/347,8957/347
347,9249,9249,1,1,1,9249/347,9249/347
349,1803,1803,1,1,1,1803/349,1803/349
349,2822,2822,1,1,1,2822/349,2822/349
349,3547,3547,1,1,1,3547/349,3547/349
349,4491,4491,1,1,1,4491/349,4491/349
349,6220,6220,1,1,1,6220/349,6220/349
349,7763,7763,1,1,1,7763/349,7763/349
349,8203,8203,1,1,1,8203/349,8203/349
349,8559,8559,1,1,1,8559/349,8559/349
349,8768,8768,1,1,1,8768/349,8768/349
349,8833,8833,1,1,1,8833/349,8833/349
349,8942,8942,1,1,1,8942/349,8942/349
353,44,44,1,1,1,44/353,44/353
353,280,280,1,1,1,280/353,280/353
353,294,294,1,1,1,294/353,294/353
353,633,633,1,1,1,633/353,633/353
353,926,926,1,1,1,926/353,926/353
353,986,986,1,1,1,986/353,986/353
353,1339,1339,1,1,1,1339/353,1339/353
353,1619,1619,1,1,1,1619/353,1619/353
353,1692,1692,1,1,1,1692/353,1692/353
353,2045,2045,1,1,1,2045/353,2045/353
353,2398,2398,1,1,1,2398/353,2398/353
353,2530,2530,1,1,1,2530/353,2530/353
353,2751,2751,1,1,1,2751/353,2751/353
353,3104,3104,1,1,1,3104/353,3104/353
353,3243,3243,1,1,1,3243/353,3243/353
353,3457,3457,1,1,1,3457/353,3457/353
353,3810,3810,1,1,1,3810/353,3810/353
353,4163,4163,1,1,1,4163/353,4163/353
353,4354,4354,1,1,1,4354/353,4354/353
353,4371,4371,1,1,1,4371/353,4371/353
353,4516,4516,1,1,1,4516/353,4516/353
353,4675,4675,1,1,1,4675/353,4675/353
353,4869,4869,1,1,1,4869/353,4869/353
353,5222,5222,1,1,1,5222/353,5222/353
353,5575,5575,1,1,1,5575/353,5575/353
353,5700,5700,1,1,1,5700/353,5700/353
353,5776,5776,1,1,1,5776/353,5776/353
353,5928,5928,1,1,1,5928/353,5928/353
353,6281,6281,1,1,1,6281/353,6281/353
353,6634,6634,1,1,1,6634/353,6634/353
353,6793,6793,1,1,1,6793/353,6793/353
353,6829,6829,1,1,1,6829/353,6829/353
353,6987,6987,1,1,1,6987/353,6987/353
353,7340,7340,1,1,1,7340/353,7340/353
353,7693,7693,1,1,1,7693/353,7693/353
353,7703,7703,1,1,1,7703/353,7703/353
353,8046,8046,1,1,1,8046/353,8046/353
353,8070,8070,1,1,1,8070/353,8070/353
353,8399,8399,1,1,1,8399/353,8399/353
353,8721,8721,1,1,1,8721/353,8721/353
353,8752,8752,1,1,1,8752/353,8752/353
353,9105,9105,1,1,1,9105/353,9105/353
353,9225,9225,1,1,1,9225/353,9225/353
353,9458,9458,1,1,1,9458/353,9458/353
353,9484,9484,1,1,1,9484/353,9484/353
359,1466,1466,1,1,1,1466/359,1466/359
359,3019,3019,1,1,1,3019/359,3019/359
359,3413,3413,1,1,1,3413/359,3413/359
359,3519,3519,1,1,1,3519/359,3519/359
359,3710,3710,1,1,1,3710/359,3710/359
359,4616,4616,1,1,1,4616/359,4616/359
359,5465,5465,1,1,1,5465/359,5465/359
359,5882,5882,1,1,1,5882/359,5882/359
359,6416,6416,1,1,1,6416/359,6416/359
359,7612,7612,1,1,1,7612/359,7612/359
359,8019,8019,1,1,1,8019/359,8019/359
359,8509,8509,1,1,1,8509/359,8509/359
359,8838,8838,1,1,1,8838/359,8838/359
359,9025,9025,1,1,1,9025/359,9025/359
367,230,230,1,1,1,230/367,230/367
367,464,464,1,1,1,464/367,464/367
367,597,597,1,1,1,597/367,597/367
367,964,964,1,1,1,964/367,964/367
367,1331,1331,1,1,1,1331/367,1331/367
367,1698,1698,1,1,1,1698/367,1698/367
367,1913,1913,1,1,1,1913/367,1913/367
367,2052,2052,1,1,1,2052/367,2052/367
367,2065,2065,1,1,1,2065/367,2065/367
367,2432,2432,1,1,1,2432/367,2432/367
367,2799,2799,1,1,1,2799/367,2799/367
367,3166,3166,1,1,1,3166/367,3166/367
367,3213,3213,1,1,1,3213/367,3213/367
367,3533,3533,1,1,1,3533/367,3533/367
367,3900,3900,1,1,1,3900/367,3900/367
367,4151,4151,1,1,1,4151/367,4151/367
367,4267,4267,1,1,1,4267/367,4267/367
367,4468,4468,1,1,1,4468/367,4468/367
367,4631,4631,1,1,1,4631/367,4631/367
367,4634,4634,1,1,1,4634/367,4634/367
367,5001,5001,1,1,1,5001/367,5001/367
367,5233,5233,1,1,1,5233/367,5233/367
367,5368,5368,1,1,1,5368/367,5368/367
367,5458,5458,1,1,1,5458/367,5458/367
367,5735,5735,1,1,1,5735/367,5735/367
367,5915,5915,1,1,1,5915/367,5915/367
367,6102,6102,1,1,1,6102/367,6102/367
367,6337,6337,1,1,1,6337/367,6337/367
367,6469,6469,1,1,1,6469/367,6469/367
367,6836,6836,1,1,1,6836/367,6836/367
367,7203,7203,1,1,1,7203/367,7203/367
367,7570,7570,1,1,1,7570/367,7570/367
367,7937,7937,1,1,1,7937/367,7937/367
367,7986,7986,1,1,1,7986/367,7986/367
367,8109,8109,1,1,1,8109/367,8109/367
367,8304,8304,1,1,1,8304/367,8304/367
367,8590,8590,1,1,1,8590/367,8590/367
367,8656,8656,1,1,1,8656/367,8656/367
367,8671,8671,1,1,1,8671/367,8671/367
367,9038,9038,1,2,2,9038/367,9038/367
367,9405,9405,1,1,1,9405/367,9405/367
367,9645,9645,1,1,1,9645/367,9645/367
367,9772,9772,1,1,1,9772/367,9772/367
373,153,153,1,1,1,153/373,153/373
373,164,164,1,1,1,164/373,164/373
373,263,263,1,1,1,263/373,263/373
373,308,308,1,1,1,308/373,308/373
373,454,454,1,1,1,454/373,454/373
373,537,537,1,1,1,537/373,537/373
373,716,716,1,1,1,716/373,716/373
373,910,910,1,1,1,910/373,910/373
373,1283,1283,1,1,1,1283/373,1283/373
373,1656,1656,1,1,1,1656/373,1656/373
373,2029,2029,1,1,1,2029/373,2029/373
373,2402,2402,1,1,1,2402/373,2402/373
373,2673,2673,1,1,1,2673/373,2673/373
373,2732,2732,1,1,1,2732/373,2732/373
373,2752,2752,1,1,1,2752/373,2752/373
373,2775,2775,1,1,1,2775/373,2775/373
373,3084,3084,1,1,1,3084/373,3084/373
373,3086,3086,1,1,1,3086/373,3086/373
373,3148,3148,1,1,1,3148/373,3148/373
373,3521,3521,1,1,1,3521/373,3521/373
373,3894,3894,1,1,1,3894/373,3894/373
373,4254,4254,1,1,1,4254/373,4254/373
373,4267,4267,1,1,1,4267/373,4267/373
373,4640,4640,1,1,1,4640/373,4640/373
373,5013,5013,1,1,1,5013/373,5013/373
373,5386,5386,1,1,1,5386/373,5386/373
373,5759,5759,1,1,1,5759/373,5759/373
373,6025,6025,1,1,1,6025/373,6025/373
373,6132,6132,1,1,1,6132/373,6132/373
373,6505,6505,1,1,1,6505/373,6505/373
373,6557,6557,1,1,1,6557/373,6557/373
373,6839,6839,1,1,1,6839/373,6839/373
373,6878,6878,1,1,1,6878/373,6878/373
373,7251,7251,1,1,1,7251/373,7251/373
373,7599,7599,1,1,1,7599/373,7599/373
373,7624,7624,1,1,1,7624/373,7624/373
373,7997,7997,1,1,1,7997/373,7997/373
373,8370,8370,1,1,1,8370/373,8370/373
373,8520,8520,1,1,1,8520/373,8520/373
373,8650,8650,1,1,1,8650/373,8650/373
373,8716,8716,1,1,1,8716/373,8716/373
373,8743,8743,1,1,1,8743/373,8743/373
373,8794,8794,1,1,1,8794/373,8794/373
373,9116,9116,1,1,1,9116/373,9116/373
373,9489,9489,1,1,1,9489/373,9489/373
373,9776,9776,1,1,1,9776/373,9776/373
373,9862,9862,1,1,1,9862/373,9862/373
379,94,94,1,1,1,94/379,94/379
379,177,177,1,1,1,177/379,177/379
379,273,273,1,1,1,273/379,273/379
379,278,278,1,1,1,278/379,278/379
379,351,351,1,1,1,351/379,351/379
379,556,556,1,1,1,556/379,556/379
379,652,652,1,1,1,652/379,652/379
379,657,657,1,1,1,657/379,657/379
379,730,730,1,1,1,730/379,730/379
379,935,935,1,1,1,935/379,935/379
379,1031,1031,1,1,1,1031/379,1031/379
379,1036,1036,1,1,1,1036/379,1036/379
379,1109,1109,1,1,1,1109/379,1109/379
379,1172,1172,1,1,1,1172/379,1172/379
379,1314,1314,1,1,1,1314/379,1314/379
379,1333,1333,1,1,1,1333/379,1333/379
379,1410,1410,1,1,1,1410/379,1410/379
379,1415,1415,1,1,1,1415/379,1415/379
379,1488,1488,1,1,1,1488/379,1488/379
379,1693,1693,1,1,1,1693/379,1693/379
379,1789,1789,1,1,1,1789/379,1789/379
379,1794,1794,1,1,1,1794/379,1794/379
379,1867,1867,1,1,1,1867/379,1867/379
379,2072,2072,1,1,1,2072/379,2072/379
379,2168,2168,1,1,1,2168/379,2168/379
379,2173,2173,1,1,1,2173/379,2173/379
379,2246,2246,1,1,1,2246/379,2246/379
379,2367,2367,1,1,1,2367/379,2367/379
379,2451,2451,1,1,1,2451/379,2451/379
379,2547,2547,1,1,1,2547/379,2547/379
379,2552,2552,1,1,1,2552/379,2552/379
379,2625,2625,1,1,1,2625/379,2625/379
379,2758,2758,1,1,1,2758/379,2758/379
379,2773,2773,1,1,1,2773/379,2773/379
379,2830,2830,1,1,1,2830/379,2830/379
379,2926,2926,1,1,1,2926/379,2926/379
379,2931,2931,1,1,1,2931/379,2931/379
379,3004,3004,1,1,1,3004/379,3004/379
379,3071,3071,1,1,1,3071/379,3071/379
379,3209,3209,1,1,1,3209/379,3209/379
379,3305,3305,1,1,1,3305/379,3305/379
379,3310,3310,1,1,1,3310/379,3310/379
379,3383,3383,1,1,1,3383/379,3383/379
379,3588,3588,1,1,1,3588/379,3588/379
379,3684,3684,1,1,1,3684/379,3684/379
379,3689,3689,1,1,1,3689/379,3689/379
379,3762,3762,1,1,1,3762/379,3762/379
379,3967,3967,1,1,1,3967/379,3967/379
379,4063,4063,1,1,1,4063/379,4063/379
379,4068,4068,1,1,1,4068/379,4068/379
379,4139,4139,1,1,1,4139/379,4139/379
379,4141,4141,1,1,1,4141/379,4141/379
379,4346,4346,1,1,1,4346/379,4346/379
379,4442,4442,1,1,1,4442/379,4442/379
379,4447,4447,1,1,1,4447/379,4447/379
379,4520,4520,1,1,1,4520/379,4520/379
379,4725,4725,1,1,1,4725/379,4725/379
379,4821,4821,1,1,1,4821/379,4821/379
379,4826,4826,1,1,1,4826/379,4826/379
379,4899,4899,1,1,1,4899/379,4899/379
379,5104,5104,1,1,1,5104/379,5104/379
379,5200,5200,1,1,1,5200/379,5200/379
379,5205,5205,1,1,1,5205/379,5205/379
379,5278,5278,1,1,1,5278/379,5278/379
379,5483,5483,1,2,2,5483/379,5483/379
379,5579,5579,1,1,1,5579/379,5579/379
379,5584,5584,1,1,1,5584/379,5584/379
379,5657,5657,1,1,1,5657/379,5657/379
379,5862,5862,1,1,1,5862/379,5862/379
379,5958,5958,1,1,1,5958/379,5958/379
379,5963,5963,1,1,1,5963/379,5963/379
379,6036,6036,1,1,1,6036/379,6036/379
379,6198,6198,1,1,1,6198/379,6198/379
379,6241,6241,1,1,1,6241/379,6241/379
379,6298,6298,1,1,1,6298/379,6298/379
379,6337,6337,1,1,1,6337/379,6337/379
379,6342,6342,1,1,1,6342/379,6342/379
379,6415,6415,1,1,1,6415/379,6415/379
379,6620,6620,1,1,1,6620/379,6620/379
379,6716,6716,1,1,1,6716/379,6716/379
379,6721,6721,1,1,1,6721/379,6721/379
379,6794,6794,1,1,1,6794/379,6794/379
379,6999,6999,1,1,1,6999/379,6999/379
379,7095,7095,1,1,1,7095/379,7095/379
379,7100,7100,1,1,1,7100/379,7100/379
379,7173,7173,1,1,1,7173/379,7173/379
379,7378,7378,1,1,1,7378/379,7378/379
379,7474,7474,1,1,1,7474/379,7474/379
379,7479,7479,1,1,1,7479/379,7479/379
379,7552,7552,1,1,1,7552/379,7552/379
379,7757,7757,1,1,1,7757/379,7757/379
379,7805,7805,1,1,1,7805/379,7805/379
379,7853,7853,1,1,1,7853/379,7853/379
379,7858,7858,1,1,1,7858/379,7858/379
379,7931,7931,1,1,1,7931/379,7931/379
379,8081,8081,1,1,1,8081/379,8081/379
379,8136,8136,1,1,1,8136/379,8136/379
379,8232,8232,1,1,1,8232/379,8232/379
379,8237,8237,1,1,1,8237/379,8237/379
379,8284,8284,1,1,1,8284/379,8284/379
379,8310,8310,1,1,1,8310/379,8310/379
379,8515,8515,1,1,1,8515/379,8515/379
379,8611,8611,1,1,1,8611/379,8611/379
379,8616,8616,1,1,1,8616/379,8616/379
379,8689,8689,1,1,1,8689/379,8689/379
379,8894,8894,1,1,1,8894/379,8894/379
379,8990,8990,1,1,1,8990/379,8990/379
379,8995,8995,1,1,1,8995/379,8995/379
379,9068,9068,1,1,1,9068/379,9068/379
379,9273,9273,1,1,1,9273/379,9273/379
379,9369,9369,1,1,1,9369/379,9369/379
379,9374,9374,1,1,1,9374/379,9374/379
379,9447,9447,1,1,1,9447/379,9447/379
379,9652,9652,1,1,1,9652/379,9652/379
379,9748,9748,1,1,1,9748/379,9748/379
379,9753,9753,1,1,1,9753/379,9753/379
379,9826,9826,1,1,1,9826/379,9826/379
383,221,221,1,1,1,221/383,221/383
383,523,523,1,1,1,523/383,523/383
383,1037,1037,1,1,1,1037/383,1037/383
383,2441,2441,1,1,1,2441/383,2441/383
383,3896,3896,1,1,1,3896/383,3896/383
383,4144,4144,1,1,1,4144/383,4144/383
383,4279,4279,1,1,1,4279/383,4279/383
383,7694,7694,1,1,1,7694/383,7694/383
383,8087,8087,1,1,1,8087/383,8087/383
383,8892,8892,1,1,1,8892/383,8892/383
383,9012,9012,1,1,1,9012/383,9012/383
383,9299,9299,1,1,1,9299/383,9299/383
383,9896,9896,1,1,1,9896/383,9896/383
389,1684,1684,1,1,1,1684/389,1684/389
389,1882,1882,1,1,1,1882/389,1882/389
389,1993,1993,1,1,1,1993/389,1993/389
389,3239,3239,1,1,1,3239/389,3239/389
389,3707,3707,1,1,1,3707/389,3707/389
389,4372,4372,1,1,1,4372/389,4372/389
389,4759,4759,1,1,1,4759/389,4759/389
389,4991,4991,1,1,1,4991/389,4991/389
389,5196,5196,1,1,1,5196/389,5196/389
389,5877,5877,1,1,1,5877/389,5877/389
389,5970,5970,1,1,1,5970/389,5970/389
389,6269,6269,1,1,1,6269/389,6269/389
397,629,629,1,1,1,629/397,629/397
397,1398,1398,1,1,1,1398/397,1398/397
397,2507,2507,1,1,1,2507/397,2507/397
397,5311,5311,1,1,1,5311/397,5311/397
397,5626,5626,1,1,1,5626/397,5626/397
397,5900,5900,1,1,1,5900/397,5900/397
397,6156,6156,1,1,1,6156/397,6156/397
397,8847,8847,1,1,1,8847/397,8847/397
397,9455,9455,1,1,1,9455/397,9455/397
397,9630,9630,1,1,1,9630/397,9630/397
397,9770,9770,1,1,1,9770/397,9770/397
401,443,443,1,1,1,443/401,443/401
401,843,843,1,1,1,843/401,843/401
401,1530,1530,1,1,1,1530/401,1530/401
401,1697,1697,1,1,1,1697/401,1697/401
401,6362,6362,1,1,1,6362/401,6362/401
401,7303,7303,1,1,1,7303/401,7303/401
401,7307,7307,1,1,1,7307/401,7307/401
401,9373,9373,1,1,1,9373/401,9373/401
409,51,51,1,1,1,51/409,51/409
409,363,363,1,1,1,363/409,363/409
409,772,772,1,1,1,772/409,772/409
409,1181,1181,1,1,1,1181/409,1181/409
409,1590,1590,1,1,1,1590/409,1590/409
409,1999,1999,1,1,1,1999/409,1999/409
409,2180,2180,1,1,1,2180/409,2180/409
409,2408,2408,1,1,1,2408/409,2408/409
409,2817,2817,1,1,1,2817/409,2817/409
409,3226,3226,1,1,1,3226/409,3226/409
409,3635,3635,1,1,1,3635/409,3635/409
409,4044,4044,1,1,1,4044/409,4044/409
409,4164,4164,1,1,1,4164/409,4164/409
409,4453,4453,1,1,1,4453/409,4453/409
409,4862,4862,1,1,1,4862/409,4862/409
409,4951,4951,1,1,1,4951/409,4951/409
409,5271,5271,1,1,1,5271/409,5271/409
409,5459,5459,1,1,1,5459/409,5459/409
409,5680,5680,1,1,1,5680/409,5680/409
409,6089,6089,1,1,1,6089/409,6089/409
409,6498,6498,1,1,1,6498/409,6498/409
409,6907,6907,1,1,1,6907/409,6907/409
409,7080,7080,1,1,1,7080/409,7080/409
409,7316,7316,1,1,1,7316/409,7316/409
409,7418,7418,1,1,1,7418/409,7418/409
409,7499,7499,1,1,1,7499/409,7499/409
409,7725,7725,1,1,1,7725/409,7725/409
409,8134,8134,1,1,1,8134/409,8134/409
409,8543,8543,1,1,1,8543/409,8543/409
409,8952,8952,1,1,1,8952/409,8952/409
409,9361,9361,1,1,1,9361/409,9361/409
409,9770,9770,1,1,1,9770/409,9770/409
419,1503,1503,1,1,1,1503/419,1503/419
419,2317,2317,1,1,1,2317/419,2317/419
419,3081,3081,1,1,1,3081/419,3081/419
419,3390,3390,1,1,1,3390/419,3390/419
419,5509,5509,1,1,1,5509/419,5509/419
419,6368,6368,1,1,1,6368/419,6368/419
419,6850,6850,1,1,1,6850/419,6850/419
419,7229,7229,1,1,1,7229/419,7229/419
419,7376,7376,1,1,1,7376/419,7376/419
419,7472,7472,1,1,1,7472/419,7472/419
419,9694,9694,1,1,1,9694/419,9694/419
419,9723,9723,1,1,1,9723/419,9723/419
421,448,448,1,1,1,448/421,448/421
421,869,869,1,1,1,869/421,869/421
421,1102,1102,1,1,1,1102/421,1102/421
421,1290,1290,1,1,1,1290/421,1290/421
421,1711,1711,1,1,1,1711/421,1711/421
421,1763,1763,1,1,1,1763/421,1763/421
421,1770,1770,1,1,1,1770/421,1770/421
421,2132,2132,1,1,1,2132/421,2132/421
421,2553,2553,1,1,1,2553/421,2553/421
421,2846,2846,1,1,1,2846/421,2846/421
421,2974,2974,1,1,1,2974/421,2974/421
421,3166,3166,1,1,1,3166/421,3166/421
421,3395,3395,1,1,1,3395/421,3395/421
421,3816,3816,1,1,1,3816/421,3816/421
421,4237,4237,1,1,1,4237/421,4237/421
421,4658,4658,1,1,1,4658/421,4658/421
421,5079,5079,1,1,1,5079/421,5079/421
421,5500,5500,1,1,1,5500/421,5500/421
421,5921,5921,1,1,1,5921/421,5921/421
421,6342,6342,1,1,1,6342/421,6342/421
421,6763,6763,1,1,1,6763/421,6763/421
421,7098,7098,1,1,1,7098/421,7098/421
421,7184,7184,1,1,1,7184/421,7184/421
421,7293,7293,1,1,1,7293/421,7293/421
421,7605,7605,1,1,1,7605/421,7605/421
421,8026,8026,1,1,1,8026/421,8026/421
421,8139,8139,1,1,1,8139/421,8139/421
421,8447,8447,1,1,1,8447/421,8447/421
421,8868,8868,1,1,1,8868/421,8868/421
421,8883,8883,1,1,1,8883/421,8883/421
421,8908,8908,1,1,1,8908/421,8908/421
421,8932,8932,1,1,1,8932/421,8932/421
421,9289,9289,1,1,1,9289/421,9289/421
421,9710,9710,1,1,1,9710/421,9710/421
431,187,187,1,1,1,187/431,187/431
431,317,317,1,1,1,317/431,317/431
431,329,329,1,1,1,329/431,329/431
431,618,618,1,1,1,618/431,618/431
431,748,748,1,1,1,748/431,748/431
431,998,998,1,1,1,998/431,998/431
431,1049,1049,1,1,1,1049/431,1049/431
431,1179,1179,1,1,1,1179/431,1179/431
431,1332,1332,1,1,1,1332/431,1332/431
431,1480,1480,1,1,1,1480/431,1480/431
431,1610,1610,1,1,1,1610/431,1610/431
431,1911,1911,1,1,1,1911/431,1911/431
431,2041,2041,1,1,1,2041/431,2041/431
431,2342,2342,1,1,1,2342/431,2342/431
431,2402,2402,1,1,1,2402/431,2402/431
431,2472,2472,1,1,1,2472/431,2472/431
431,2773,2773,1,1,1,2773/431,2773/431
431,2903,2903,1,1,1,2903/431,2903/431
431,3132,3132,1,1,1,3132/431,3132/431
431,3204,3204,1,1,1,3204/431,3204/431
431,3334,3334,1,1,1,3334/431,3334/431
431,3603,3603,1,1,1,3603/431,3603/431
431,3635,3635,1,1,1,3635/431,3635/431
431,3765,3765,1,1,1,3765/431,3765/431
431,4066,4066,1,1,1,4066/431,4066/431
431,4196,4196,1,1,1,4196/431,4196/431
431,4489,4489,1,1,1,4489/431,4489/431
431,4497,4497,1,1,1,4497/431,4497/431
431,4627,4627,1,1,1,4627/431,4627/431
431,4874,4874,1,1,1,4874/431,4874/431
431,4928,4928,1,1,1,4928/431,4928/431
431,5058,5058,1,1,1,5058/431,5058/431
431,5233,5233,1,1,1,5233/431,5233/431
431,5359,5359,1,1,1,5359/431,5359/431
431,5489,5489,1,1,1,5489/431,5489/431
431,5790,5790,1,1,1,5790/431,5790/431
431,5920,5920,1,1,1,5920/431,5920/431
431,6221,6221,1,1,1,6221/431,6221/431
431,6263,6263,1,1,1,6263/431,6263/431
431,6351,6351,1,1,1,6351/431,6351/431
431,6652,6652,1,1,1,6652/431,6652/431
431,6782,6782,1,1,1,6782/431,6782/431
431,7083,7083,1,1,1,7083/431,7083/431
431,7213,7213,1,1,1,7213/431,7213/431
431,7514,7514,1,1,1,7514/431,7514/431
431,7644,7644,1,1,1,7644/431,7644/431
431,7945,7945,1,1,1,7945/431,7945/431
431,8075,8075,1,1,1,8075/431,8075/431
431,8108,8108,1,1,1,8108/431,8108/431
431,8368,8368,1,1,1,8368/431,8368/431
431,8376,8376,1,1,1,8376/431,8376/431
431,8506,8506,1,1,1,8506/431,8506/431
431,8807,8807,1,1,1,8807/431,8807/431
431,8937,8937,1,1,1,8937/431,8937/431
431,8948,8948,1,1,1,8948/431,8948/431
431,9214,9214,1,1,1,9214/431,9214/431
431,9238,9238,1,1,1,9238/431,9238/431
431,9368,9368,1,1,1,9368/431,9368/431
431,9669,9669,1,1,1,9669/431,9669/431
431,9799,9799,1,1,1,9799/431,9799/431
433,158,158,1,1,1,158/433,158/433
433,227,227,1,1,1,227/433,227/433
433,1474,1474,1,1,1,1474/433,1474/433
433,2216,2216,1,1,1,2216/433,2216/433
433,2741,2741,1,1,1,2741/433,2741/433
433,3505,3505,1,1,1,3505/433,3505/433
433,4153,4153,1,1,1,4153/433,4153/433
433,4273,4273,1,1,1,4273/433,4273/433
433,5140,5140,1,1,1,5140/433,5140/433
433,5880,5880,1,1,1,5880/433,5880/433
433,6128,6128,1,1,1,6128/433,6128/433
433,6558,6558,1,1,1,6558/433,6558/433
433,7040,7040,1,1,1,7040/433,7040/433
433,7229,7229,1,1,1,7229/433,7229/433
433,7417,7417,1,1,1,7417/433,7417/433
433,7894,7894,1,1,1,7894/433,7894/433
433,8307,8307,1,1,1,8307/433,8307/433
433,9184,9184,1,1,1,9184/433,9184/433
433,9239,9239,1,1,1,9239/433,9239/433
433,9466,9466,1,1,1,9466/433,9466/433
439,151,151,1,1,1,151/439,151/439
439,449,449,1,1,1,449/439,449/439
439,475,475,1,1,1,475/439,475/439
439,888,888,1,1,1,888/439,888/439
439,914,914,1,1,1,914/439,914/439
439,1327,1327,1,1,1,1327/439,1327/439
439,1353,1353,1,1,1,1353/439,1353/439
439,1428,1428,1,1,1,1428/439,1428/439
439,1766,1766,1,1,1,1766/439,1766/439
439,1792,1792,1,1,1,1792/439,1792/439
439,2205,2205,1,1,1,2205/439,2205/439
439,2231,2231,1,1,1,2231/439,2231/439
439,2644,2644,1,1,1,2644/439,2644/439
439,2670,2670,1,1,1,2670/439,2670/439
439,2889,2889,1,1,1,2889/439,2889/439
439,3083,3083,1,1,1,3083/439,3083/439
439,3109,3109,1,1,1,3109/439,3109/439
439,3522,3522,1,1,1,3522/439,3522/439
439,3548,3548,1,1,1,3548/439,3548/439
439,3961,3961,1,1,1,3961/439,3961/439
439,3987,3987,1,1,1,3987/439,3987/439
439,4023,4023,1,1,1,4023/439,4023/439
439,4400,4400,1,1,1,4400/439,4400/439
439,4426,4426,1,1,1,4426/439,4426/439
439,4460,4460,1,1,1,4460/439,4460/439
439,4839,4839,1,1,1,4839/439,4839/439
439,4865,4865,1,1,1,4865/439,4865/439
439,5278,5278,1,1,1,5278/439,5278/439
439,5304,5304,1,1,1,5304/439,5304/439
439,5717,5717,1,1,1,5717/439,5717/439
439,5743,5743,1,1,1,5743/439,5743/439
439,6156,6156,1,1,1,6156/439,6156/439
439,6182,6182,1,1,1,6182/439,6182/439
439,6595,6595,1,1,1,6595/439,6595/439
439,6621,6621,1,1,1,6621/439,6621/439
439,7034,7034,1,1,1,7034/439,7034/439
439,7060,7060,1,1,1,7060/439,7060/439
439,7253,7253,1,1,1,7253/439,7253/439
439,7296,7296,1,1,1,7296/439,7296/439
439,7473,7473,1,1,1,7473/439,7473/439
439,7499,7499,1,1,1,7499/439,7499/439
439,7912,7912,1,1,1,7912/439,7912/439
439,7938,7938,1,1,1,7938/439,7938/439
439,8167,8167,1,1,1,8167/439,8167/439
439,8351,8351,1,1,1,8351/439,8351/439
439,8377,8377,1,1,1,8377/439,8377/439
439,8790,8790,1,1,1,8790/439,8790/439
439,8816,8816,1,1,1,8816/439,8816/439
439,8823,8823,1,1,1,8823/439,8823/439
439,8868,8868,1,1,1,8868/439,8868/439
439,9229,9229,1,1,1,9229/439,9229/439
439,9255,9255,1,1,1,9255/439,9255/439
439,9583,9583,1,1,1,9583/439,9583/439
439,9668,9668,1,1,1,9668/439,9668/439
439,9694,9694,1,1,1,9694/439,9694/439
439,9705,9705,1,1,1,9705/439,9705/439
443,1440,1440,1,1,1,1440/443,1440/443
443,1893,1893,1,1,1,1893/443,1893/443
443,3197,3197,1,1,1,3197/443,3197/443
443,3248,3248,1,1,1,3248/443,3248/443
443,3687,3687,1,1,1,3687/443,3687/443
443,5878,5878,1,1,1,5878/443,5878/443
443,7402,7402,1,1,1,7402/443,7402/443
443,7457,7457,1,1,1,7457/443,7457/443
443,7869,7869,1,1,1,7869/443,7869/443
443,7888,7888,1,1,1,7888/443,7888/443
443,8076,8076,1,1,1,8076/443,8076/443
449,607,607,1,1,1,607/449,607/449
449,1170,1170,1,1,1,1170/449,1170/449
449,1894,1894,1,1,1,1894/449,1894/449
449,3663,3663,1,1,1,3663/449,3663/449
449,4210,4210,1,1,1,4210/449,4210/449
449,4566,4566,1,1,1,4566/449,4566/449
449,4603,4603,1,1,1,4603/449,4603/449
449,5765,5765,1,1,1,5765/449,5765/449
449,6112,6112,1,1,1,6112/449,6112/449
449,6512,6512,1,1,1,6512/449,6512/449
449,6628,6628,1,1,1,6628/449,6628/449
457,37,37,1,1,1,37/457,37/457
457,57,57,1,1,1,57/457,57/457
457,600,600,1,1,1,600/457,600/457
457,735,735,1,1,1,735/457,735/457
457,1887,1887,1,1,1,1887/457,1887/457
457,2058,2058,1,1,1,2058/457,2058/457
457,3125,3125,1,1,1,3125/457,3125/457
457,3275,3275,1,1,1,3275/457,3275/457
457,3798,3798,1,1,1,3798/457,3798/457
457,4533,4533,1,1,1,4533/457,4533/457
457,5723,5723,1,1,1,5723/457,5723/457
457,5860,5860,1,1,1,5860/457,5860/457
457,9212,9212,1,1,1,9212/457,9212/457
461,175,175,1,1,1,175/461,175/461
461,427,427,1,1,1,427/461,427/461
461,888,888,1,1,1,888/461,888/461
461,1300,1300,1,1,1,1300/461,1300/461
461,1349,1349,1,1,1,1349/461,1349/461
461,1756,1756,1,1,1,1756/461,1756/461
461,1810,1810,1,1,1,1810/461,1810/461
461,1907,1907,1,1,1,1907/461,1907/461
461,1926,1926,1,1,1,1926/461,1926/461
461,2271,2271,1,1,1,2271/461,2271/461
461,2732,2732,1,1,1,2732/461,2732/461
461,2806,2806,1,1,1,2806/461,2806/461
461,3049,3049,1,1,1,3049/461,3049/461
461,3193,3193,1,1,1,3193/461,3193/461
461,3498,3498,1,1,1,3498/461,3498/461
461,3500,3500,1,1,1,3500/461,3500/461
461,3654,3654,1,1,1,3654/461,3654/461
461,4115,4115,1,1,1,4115/461,4115/461
461,4576,4576,1,1,1,4576/461,4576/461
461,4711,4711,1,1,1,4711/461,4711/461
461,5037,5037,1,1,1,5037/461,5037/461
461,5117,5117,1,1,1,5117/461,5117/461
461,5498,5498,1,1,1,5498/461,5498/461
461,5637,5637,1,1,1,5637/461,5637/461
461,5959,5959,1,1,1,5959/461,5959/461
461,6420,6420,1,1,1,6420/461,6420/461
461,6881,6881,1,1,1,6881/461,6881/461
461,7342,7342,1,1,1,7342/461,7342/461
461,7657,7657,1,1,1,7657/461,7657/461
461,7803,7803,1,1,1,7803/461,7803/461
461,8235,8235,1,1,1,8235/461,8235/461
461,8264,8264,1,1,1,8264/461,8264/461
461,8340,8340,1,1,1,8340/461,8340/461
461,8725,8725,1,1,1,8725/461,8725/461
461,9033,9033,1,1,1,9033/461,9033/461
461,9155,9155,1,1,1,9155/461,9155/461
461,9186,9186,1,1,1,9186/461,9186/461
461,9647,9647,1,1,1,9647/461,9647/461
461,9924,9924,1,1,1,9924/461,9924/461
463,515,515,1,1,1,515/463,515/463
463,1973,1973,1,1,1,1973/463,1973/463
463,2463,2463,1,1,1,2463/463,2463/463
463,3051,3051,1,1,1,3051/463,3051/463
463,5240,5240,1,1,1,5240/463,5240/463
463,6524,6524,1,1,1,6524/463,6524/463
463,7566,7566,1,1,1,7566/463,7566/463
463,8399,8399,1,1,1,8399/463,8399/463
463,9334,9334,1,1,1,9334/463,9334/463
467,2714,2714,1,1,1,2714/467,2714/467
467,3385,3385,1,1,1,3385/467,3385/467
467,5772,5772,1,1,1,5772/467,5772/467
467,6501,6501,1,1,1,6501/467,6501/467
467,6866,6866,1,1,1,6866/467,6866/467
467,7183,7183,1,1,1,7183/467,7183/467
467,7413,7413,1,2,2,7413/467,7413/467
479,341,341,1,1,1,341/479,341/479
479,3716,3716,1,1,1,3716/479,3716/479
479,3757,3757,1,1,1,3757/479,3757/479
479,4422,4422,1,1,1,4422/479,4422/479
479,6397,6397,1,1,1,6397/479,6397/479
479,7349,7349,1,1,1,7349/479,7349/479
479,8875,8875,1,1,1,8875/479,8875/479
479,9217,9217,1,1,1,9217/479,9217/479
479,9468,9468,1,1,1,9468/479,9468/479
487,305,305,1,1,1,305/487,305/487
487,792,792,1,1,1,792/487,792/487
487,1279,1279,1,1,1,1279/487,1279/487
487,1375,1375,1,1,1,1375/487,1375/487
487,1541,1541,1,1,1,1541/487,1541/487
487,1766,1766,1,1,1,1766/487,1766/487
487,2019,2019,1,1,1,2019/487,2019/487
487,2253,2253,1,1,1,2253/487,2253/487
487,2495,2495,1,1,1,2495/487,2495/487
487,2740,2740,1,1,1,2740/487,2740/487
487,3227,3227,1,1,1,3227/487,3227/487
487,3326,3326,1,1,1,3326/487,3326/487
487,3714,3714,1,1,1,3714/487,3714/487
487,4201,4201,1,1,1,4201/487,4201/487
487,4301,4301,1,1,1,4301/487,4301/487
487,4688,4688,1,1,1,4688/487,4688/487
487,5175,5175,1,1,1,5175/487,5175/487
487,5662,5662,1,1,1,5662/487,5662/487
487,6149,6149,1,1,1,6149/487,6149/487
487,6578,6578,1,1,1,6578/487,6578/487
487,6636,6636,1,1,1,6636/487,6636/487
487,6779,6779,1,1,1,6779/487,6779/487
487,7123,7123,1,1,1,7123/487,7123/487
487,7610,7610,1,1,1,7610/487,7610/487
487,8097,8097,1,1,1,8097/487,8097/487
487,8584,8584,1,1,1,8584/487,8584/487
487,9071,9071,1,1,1,9071/487,9071/487
487,9555,9555,1,1,1,9555/487,9555/487
487,9558,9558,1,1,1,9558/487,9558/487
491,439,439,1,1,1,439/491,439/491
491,663,663,1,1,1,663/491,663/491
491,930,930,1,1,1,930/491,930/491
491,1098,1098,1,1,1,1098/491,1098/491
491,1421,1421,1,1,1,1421/491,1421/491
491,1912,1912,1,1,1,1912/491,1912/491
491,2145,2145,1,1,1,2145/491,2145/491
491,2165,2165,1,1,1,2165/491,2165/491
491,2260,2260,1,1,1,2260/491,2260/491
491,2403,2403,1,1,1,2403/491,2403/491
491,2894,2894,1,1,1,2894/491,2894/491
491,3385,3385,1,1,1,3385/491,3385/491
491,3567,3567,1,1,1,3567/491,3567/491
491,3876,3876,1,1,1,3876/491,3876/491
491,4367,4367,1,1,1,4367/491,4367/491
491,4858,4858,1,1,1,4858/491,4858/491
491,4959,4959,1,1,1,4959/491,4959/491
491,5006,5006,1,1,1,5006/491,5006/491
491,5256,5256,1,1,1,5256/491,5256/491
491,5322,5322,1,1,1,5322/491,5322/491
491,5349,5349,1,1,1,5349/491,5349/491
491,5840,5840,1,1,1,5840/491,5840/491
491,6331,6331,1,1,1,6331/491,6331/491
491,6822,6822,1,1,1,6822/491,6822/491
491,6921,6921,1,1,1,6921/491,6921/491
491,7313,7313,1,1,1,7313/491,7313/491
491,7804,7804,1,1,1,7804/491,7804/491
491,8295,8295,1,1,1,8295/491,8295/491
491,8786,8786,1,1,1,8786/491,8786/491
491,9277,9277,1,1,1,9277/491,9277/491
491,9768,9768,1,1,1,9768/491,9768/491
491,9958,9958,1,1,1,9958/491,9958/491
499,1266,1266,1,1,1,1266/499,1266/499
499,2180,2180,1,1,1,2180/499,2180/499
499,2636,2636,1,1,1,2636/499,2636/499
499,5095,5095,1,1,1,5095/499,5095/499
503,525,525,1,1,1,525/503,525/503
503,695,695,1,1,1,695/503,695/503
503,814,814,1,1,1,814/503,814/503
503,1028,1028,1,2,2,1028/503,1028/503
503,1531,1531,1,1,1,1531/503,1531/503
503,2034,2034,1,1,1,2034/503,2034/503
503,2537,2537,1,1,1,2537/503,2537/503
503,2687,2687,1,1,1,2687/503,2687/503
503,3040,3040,1,1,1,3040/503,3040/503
503,3318,3318,1,1,1,3318/503,3318/503
503,3543,3543,1,1,1,3543/503,3543/503
503,4046,4046,1,1,1,4046/503,4046/503
503,4066,4066,1,1,1,4066/503,4066/503
503,4549,4549,1,1,1,4549/503,4549/503
503,5052,5052,1,1,1,5052/503,5052/503
503,5555,5555,1,1,1,5555/503,5555/503
503,5891,5891,1,1,1,5891/503,5891/503
503,6058,6058,1,1,1,6058/503,6058/503
503,6561,6561,1,1,1,6561/503,6561/503
503,6841,6841,1,1,1,6841/503,6841/503
503,7064,7064,1,1,1,7064/503,7064/503
503,7567,7567,1,1,1,7567/503,7567/503
503,8070,8070,1,1,1,8070/503,8070/503
503,8099,8099,1,1,1,8099/503,8099/503
503,8573,8573,1,1,1,8573/503,8573/503
503,8667,8667,1,1,1,8667/503,8667/503
503,9076,9076,1,1,1,9076/503,9076/503
503,9096,9096,1,1,1,9096/503,9096/503
503,9478,9478,1,1,1,9478/503,9478/503
503,9579,9579,1,1,1,9579/503,9579/503
509,1836,1836,1,1,1,1836/509,1836/509
509,2805,2805,1,1,1,2805/509,2805/509
509,3438,3438,1,1,1,3438/509,3438/509
509,4389,4389,1,1,1,4389/509,4389/509
509,4433,4433,1,1,1,4433/509,4433/509
509,4707,4707,1,1,1,4707/509,4707/509
509,5232,5232,1,1,1,5232/509,5232/509
509,5707,5707,1,1,1,5707/509,5707/509
509,8411,8411,1,1,1,8411/509,8411/509
509,8717,8717,1,1,1,8717/509,8717/509
521,65,65,1,1,1,65/521,65/521
521,416,416,1,1,1,416/521,416/521
521,463,463,1,1,1,463/521,463/521
521,937,937,1,1,1,937/521,937/521
521,984,984,1,1,1,984/521,984/521
521,1112,1112,1,1,1,1112/521,1112/521
521,1361,1361,1,1,1,1361/521,1361/521
521,1458,1458,1,1,1,1458/521,1458/521
521,1505,1505,1,1,1,1505/521,1505/521
521,1979,1979,1,1,1,1979/521,1979/521
521,2026,2026,1,1,1,2026/521,2026/521
521,2500,2500,1,1,1,2500/521,2500/521
521,2547,2547,1,1,1,2547/521,2547/521
521,3005,3005,1,1,1,3005/521,3005/521
521,3021,3021,1,1,1,3021/521,3021/521
521,3068,3068,1,1,1,3068/521,3068/521
521,3188,3188,1,1,1,3188/521,3188/521
521,3542,3542,1,1,1,3542/521,3542/521
521,3589,3589,1,1,1,3589/521,3589/521
521,4008,4008,1,1,1,4008/521,4008/521
521,4063,4063,1,1,1,4063/521,4063/521
521,4110,4110,1,1,1,4110/521,4110/521
521,4584,4584,1,1,1,4584/521,4584/521
521,4631,4631,1,1,1,4631/521,4631/521
521,5105,5105,1,1,1,5105/521,5105/521
521,5152,5152,1,1,1,5152/521,5152/521
521,5626,5626,1,1,1,5626/521,5626/521
521,5673,5673,1,1,1,5673/521,5673/521
521,6147,6147,1,1,1,6147/521,6147/521
521,6194,6194,1,1,1,6194/521,6194/521
521,6668,6668,1,1,1,6668/521,6668/521
521,6715,6715,1,1,1,6715/521,6715/521
521,7189,7189,1,1,1,7189/521,7189/521
521,7236,7236,1,1,1,7236/521,7236/521
521,7710,7710,1,1,1,7710/521,7710/521
521,7757,7757,1,1,1,7757/521,7757/521
521,8231,8231,1,1,1,8231/521,8231/521
521,8278,8278,1,1,1,8278/521,8278/521
521,8752,8752,1,1,1,8752/521,8752/521
521,8799,8799,1,1,1,8799/521,8799/521
521,9273,9273,1,1,1,9273/521,9273/521
521,9320,9320,1,1,1,9320/521,9320/521
521,9794,9794,1,1,1,9794/521,9794/521
521,9841,9841,1,1,1,9841/521,9841/521
523,130,130,1,1,1,130/523,130/523
523,155,155,1,1,1,155/523,155/523
523,427,427,1,1,1,427/523,427/523
523,483,483,1,1,1,483/523,483/523
523,678,678,1,1,1,678/523,678/523
523,1006,1006,1,1,1,1006/523,1006/523
523,1201,1201,1,1,1,1201/523,1201/523
523,1529,1529,1,1,1,1529/523,1529/523
523,1656,1656,1,1,1,1656/523,1656/523
523,1724,1724,1,1,1,1724/523,1724/523
523,2052,2052,1,1,1,2052/523,2052/523
523,2247,2247,1,1,1,2247/523,2247/523
523,2373,2373,1,1,1,2373/523,2373/523
523,2575,2575,1,1,1,2575/523,2575/523
523,2770,2770,1,1,1,2770/523,2770/523
523,2832,2832,1,1,1,2832/523,2832/523
523,2923,2923,1,1,1,2923/523,2923/523
523,3098,3098,1,1,1,3098/523,3098/523
523,3293,3293,1,1,1,3293/523,3293/523
523,3460,3460,1,1,1,3460/523,3460/523
523,3621,3621,1,1,1,3621/523,3621/523
523,3816,3816,1,1,1,3816/523,3816/523
523,4144,4144,1,1,1,4144/523,4144/523
523,4329,4329,1,1,1,4329/523,4329/523
523,4339,4339,1,1,1,4339/523,4339/523
523,4352,4352,1,1,1,4352/523,4352/523
523,4667,4667,1,1,1,4667/523,4667/523
523,4862,4862,1,1,1,4862/523,4862/523
523,5028,5028,1,1,1,5028/523,5028/523
523,5190,5190,1,1,1,5190/523,5190/523
523,5385,5385,1,1,1,5385/523,5385/523
523,5713,5713,1,1,1,5713/523,5713/523
523,5908,5908,1,1,1,5908/523,5908/523
523,6236,6236,1,1,1,6236/523,6236/523
523,6431,6431,1,1,1,6431/523,6431/523
523,6461,6461,1,1,1,6461/523,6461/523
523,6759,6759,1,1,1,6759/523,6759/523
523,6954,6954,1,1,1,6954/523,6954/523
523,7282,7282,1,1,1,7282/523,7282/523
523,7477,7477,1,1,1,7477/523,7477/523
523,7805,7805,1,1,1,7805/523,7805/523
523,7937,7937,1,1,1,7937/523,7937/523
523,8000,8000,1,1,1,8000/523,8000/523
523,8328,8328,1,1,1,8328/523,8328/523
523,8523,8523,1,1,1,8523/523,8523/523
523,8851,8851,1,1,1,8851/523,8851/523
523,9046,9046,1,1,1,9046/523,9046/523
523,9374,9374,1,1,1,9374/523,9374/523
523,9569,9569,1,1,1,9569/523,9569/523
523,9897,9897,1,1,1,9897/523,9897/523
541,201,201,1,1,1,201/541,201/541
541,434,434,1,1,1,434/541,434/541
541,527,527,1,1,1,527/541,527/541
541,1068,1068,1,1,1,1068/541,1068/541
541,1609,1609,1,1,1,1609/541,1609/541
541,2005,2005,1,1,1,2005/541,2005/541
541,2150,2150,1,1,1,2150/541,2150/541
541,2312,2312,1,1,1,2312/541,2312/541
541,2691,2691,1,1,1,2691/541,2691/541
541,3232,3232,1,1,1,3232/541,3232/541
541,3773,3773,1,1,1,3773/541,3773/541
541,4314,4314,1,1,1,4314/541,4314/541
541,4855,4855,1,1,1,4855/541,4855/541
541,5396,5396,1,1,1,5396/541,5396/541
541,5612,5612,1,1,1,5612/541,5612/541
541,5937,5937,1,1,1,5937/541,5937/541
541,6096,6096,1,1,1,6096/541,6096/541
541,6478,6478,1,1,1,6478/541,6478/541
541,6558,6558,1,1,1,6558/541,6558/541
541,7019,7019,1,1,1,7019/541,7019/541
541,7503,7503,1,1,1,7503/541,7503/541
541,7560,7560,1,1,1,7560/541,7560/541
541,8101,8101,1,1,1,8101/541,8101/541
541,8642,8642,1,1,1,8642/541,8642/541
541,9183,9183,1,1,1,9183/541,9183/541
541,9323,9323,1,1,1,9323/541,9323/541
541,9724,9724,1,1,1,9724/541,9724/541
541,9885,9885,1,1,1,9885/541,9885/541
547,621,621,1,1,1,621/547,621/547
547,2093,2093,1,1,1,2093/547,2093/547
547,2636,2636,1,1,1,2636/547,2636/547
547,4571,4571,1,1,1,4571/547,4571/547
557,504,504,1,1,1,504/557,504/557
557,1061,1061,1,1,1,1061/557,1061/557
557,1259,1259,1,1,1,1259/557,1259/557
557,1618,1618,1,1,1,1618/557,1618/557
557,1995,1995,1,1,1,1995/557,1995/557
557,2175,2175,1,1,1,2175/557,2175/557
557,2527,2527,1,1,1,2527/557,2527/557
557,2732,2732,1,1,1,2732/557,2732/557
557,3289,3289,1,1,1,3289/557,3289/557
557,3846,3846,1,1,1,3846/557,3846/557
557,4127,4127,1,1,1,4127/557,4127/557
557,4403,4403,1,1,1,4403/557,4403/557
557,4960,4960,1,1,1,4960/557,4960/557
557,5517,5517,1,1,1,5517/557,5517/557
557,6074,6074,1,1,1,6074/557,6074/557
557,6214,6214,1,1,1,6214/557,6214/557
557,6584,6584,1,1,1,6584/557,6584/557
557,6631,6631,1,1,1,6631/557,6631/557
557,7188,7188,1,1,1,7188/557,7188/557
557,7464,7464,1,1,1,7464/557,7464/557
557,7745,7745,1,1,1,7745/557,7745/557
557,8250,8250,1,1,1,8250/557,8250/557
557,8302,8302,1,1,1,8302/557,8302/557
557,8859,8859,1,1,1,8859/557,8859/557
557,9416,9416,1,1,1,9416/557,9416/557
557,9652,9652,1,1,1,9652/557,9652/557
557,9973,9973,1,1,1,9973/557,9973/557
563,904,904,1,1,1,904/563,904/563
563,1359,1359,1,1,1,1359/563,1359/563
563,2405,2405,1,1,1,2405/563,2405/563
563,4079,4079,1,1,1,4079/563,4079/563
563,5776,5776,1,1,1,5776/563,5776/563
563,6866,6866,1,1,1,6866/563,6866/563
563,9711,9711,1,1,1,9711/563,9711/563
563,9719,9719,1,1,1,9719/563,9719/563
569,71,71,1,1,1,71/569,71/569
569,2487,2487,1,1,1,2487/569,2487/569
569,4507,4507,1,1,1,4507/569,4507/569
569,6932,6932,1,1,1,6932/569,6932/569
569,7155,7155,1,1,1,7155/569,7155/569
569,7796,7796,1,1,1,7796/569,7796/569
569,8746,8746,1,1,1,8746/569,8746/569
569,9195,9195,1,1,1,9195/569,9195/569
571,2483,2483,1,1,1,2483/571,2483/571
571,2781,2781,1,1,1,2781/571,2781/571
571,2936,2936,1,1,1,2936/571,2936/571
571,5371,5371,1,1,1,5371/571,5371/571
571,5440,5440,1,1,1,5440/571,5440/571
571,6331,6331,1,1,1,6331/571,6331/571
571,7185,7185,1,1,1,7185/571,7185/571
571,7583,7583,1,1,1,7583/571,7583/571
571,8081,8081,1,1,1,8081/571,8081/571
571,9231,9231,1,1,1,9231/571,9231/571
577,72,72,1,1,1,72/577,72/577
577,1292,1292,1,1,1,1292/577,1292/577
577,1504,1504,1,1,1,1504/577,1504/577
577,2458,2458,1,1,1,2458/577,2458/577
577,5082,5082,1,1,1,5082/577,5082/577
577,6568,6568,1,1,1,6568/577,6568/577
577,7018,7018,1,1,1,7018/577,7018/577
577,7737,7737,1,1,1,7737/577,7737/577
577,7834,7834,1,1,1,7834/577,7834/577
577,8750,8750,1,1,1,8750/577,8750/577
577,9529,9529,1,1,1,9529/577,9529/577
577,9588,9588,1,1,1,9588/577,9588/577
587,812,812,1,1,1,812/587,812/587
587,2483,2483,1,1,1,2483/587,2483/587
587,2831,2831,1,1,1,2831/587,2831/587
587,2860,2860,1,1,1,2860/587,2860/587
587,3014,3014,1,1,1,3014/587,3014/587
587,3057,3057,1,1,1,3057/587,3057/587
587,4416,4416,1,1,1,4416/587,4416/587
587,4854,4854,1,1,1,4854/587,4854/587
587,5365,5365,1,1,1,5365/587,5365/587
587,5444,5444,1,1,1,5444/587,5444/587
587,5491,5491,1,1,1,5491/587,5491/587
587,5759,5759,1,1,1,5759/587,5759/587
593,74,74,1,1,1,74/593,74/593
593,446,446,1,1,1,446/593,446/593
593,544,544,1,1,1,544/593,544/593
593,1103,1103,1,1,1,1103/593,1103/593
593,3063,3063,1,1,1,3063/593,3063/593
593,3156,3156,1,1,1,3156/593,3156/593
593,3459,3459,1,1,1,3459/593,3459/593
593,5581,5581,1,1,1,5581/593,5581/593
593,6138,6138,1,1,1,6138/593,6138/593
593,6680,6680,1,1,1,6680/593,6680/593
593,7033,7033,1,1,1,7033/593,7033/593
593,9316,9316,1,1,1,9316/593,9316/593
599,378,378,1,1,1,378/599,378/599
599,967,967,1,1,1,967/599,967/599
599,977,977,1,1,1,977/599,977/599
599,1576,1576,1,1,1,1576/599,1576/599
599,2175,2175,1,1,1,2175/599,2175/599
599,2774,2774,1,1,1,2774/599,2774/599
599,3373,3373,1,1,1,3373/599,3373/599
599,3972,3972,1,1,1,3972/599,3972/599
599,4571,4571,1,1,1,4571/599,4571/599
599,5170,5170,1,1,1,5170/599,5170/599
599,5306,5306,1,1,1,5306/599,5306/599
599,5769,5769,1,1,1,5769/599,5769/599
599,5814,5814,1,1,1,5814/599,5814/599
599,6368,6368,1,1,1,6368/599,6368/599
599,6649,6649,1,1,1,6649/599,6649/599
599,6667,6667,1,1,1,6667/599,6667/599
599,6967,6967,1,1,1,6967/599,6967/599
599,7292,7292,1,1,1,7292/599,7292/599
599,7566,7566,1,1,1,7566/599,7566/599
599,7858,7858,1,1,1,7858/599,7858/599
599,8165,8165,1,1,1,8165/599,8165/599
599,8764,8764,1,1,1,8764/599,8764/599
599,9363,9363,1,1,1,9363/599,9363/599
599,9697,9697,1,1,1,9697/599,9697/599
599,9962,9962,1,1,1,9962/599,9962/599
601,119,119,1,1,1,119/601,119/601
601,277,277,1,1,1,277/601,277/601
601,616,616,1,1,1,616/601,616/601
601,653,653,1,1,1,653/601,653/601
601,878,878,1,1,1,878/601,878/601
601,1217,1217,1,1,1,1217/601,1217/601
601,1303,1303,1,1,1,1303/601,1303/601
601,1479,1479,1,1,1,1479/601,1479/601
601,1663,1663,1,1,1,1663/601,1663/601
601,1818,1818,1,1,1,1818/601,1818/601
601,1957,1957,1,1,1,1957/601,1957/601
601,2080,2080,1,1,1,2080/601,2080/601
601,2177,2177,1,1,1,2177/601,2177/601
601,2419,2419,1,1,1,2419/601,2419/601
601,2681,2681,1,1,1,2681/601,2681/601
601,2707,2707,1,1,1,2707/601,2707/601
601,3020,3020,1,1,1,3020/601,3020/601
601,3282,3282,1,1,1,3282/601,3282/601
601,3621,3621,1,1,1,3621/601,3621/601
601,3829,3829,1,1,1,3829/601,3829/601
601,3883,3883,1,1,1,3883/601,3883/601
601,4222,4222,1,1,1,4222/601,4222/601
601,4484,4484,1,1,1,4484/601,4484/601
601,4711,4711,1,1,1,4711/601,4711/601
601,4823,4823,1,1,1,4823/601,4823/601
601,5085,5085,1,1,1,5085/601,5085/601
601,5424,5424,1,1,1,5424/601,5424/601
601,5610,5610,1,1,1,5610/601,5610/601
601,5686,5686,1,1,1,5686/601,5686/601
601,5769,5769,1,1,1,5769/601,5769/601
601,6025,6025,1,1,1,6025/601,6025/601
601,6287,6287,1,1,1,6287/601,6287/601
601,6367,6367,1,1,1,6367/601,6367/601
601,6436,6436,1,1,1,6436/601,6436/601
601,6626,6626,1,1,1,6626/601,6626/601
601,6743,6743,1,1,1,6743/601,6743/601
601,6799,6799,1,1,1,6799/601,6799/601
601,6888,6888,1,1,1,6888/601,6888/601
601,7227,7227,1,1,1,7227/601,7227/601
601,7489,7489,1,1,1,7489/601,7489/601
601,7531,7531,1,1,1,7531/601,7531/601
601,7828,7828,1,1,1,7828/601,7828/601
601,8090,8090,1,1,1,8090/601,8090/601
601,8429,8429,1,1,1,8429/601,8429/601
601,8691,8691,1,1,1,8691/601,8691/601
601,9030,9030,1,1,1,9030/601,9030/601
601,9292,9292,1,1,1,9292/601,9292/601
601,9631,9631,1,1,1,9631/601,9631/601
601,9893,9893,1,1,1,9893/601,9893/601
607,296,296,1,1,1,296/607,296/607
607,903,903,1,1,1,903/607,903/607
607,1510,1510,1,1,1,1510/607,1510/607
607,2117,2117,1,1,1,2117/607,2117/607
607,2724,2724,1,1,1,2724/607,2724/607
607,3331,3331,1,1,1,3331/607,3331/607
607,3865,3865,1,1,1,3865/607,3865/607
607,3938,3938,1,1,1,3938/607,3938/607
607,4545,4545,1,1,1,4545/607,4545/607
607,5152,5152,1,1,1,5152/607,5152/607
607,5759,5759,1,1,1,5759/607,5759/607
607,6366,6366,1,1,1,6366/607,6366/607
607,6973,6973,1,1,1,6973/607,6973/607
607,7580,7580,1,1,1,7580/607,7580/607
607,8187,8187,1,1,1,8187/607,8187/607
607,8688,8688,1,1,1,8688/607,8688/607
607,8794,8794,1,1,1,8794/607,8794/607
607,9163,9163,1,1,1,9163/607,9163/607
607,9401,9401,1,1,1,9401/607,9401/607
607,9615,9615,1,1,1,9615/607,9615/607
613,786,786,1,1,1,786/613,786/613
613,4002,4002,1,1,1,4002/613,4002/613
617,529,529,1,1,1,529/617,529/617
617,757,757,1,1,1,757/617,757/617
617,3518,3518,1,1,1,3518/617,3518/617
617,4634,4634,1,1,1,4634/617,4634/617
617,4640,4640,1,1,1,4640/617,4640/617
617,5434,5434,1,1,1,5434/617,5434/617
617,6259,6259,1,1,1,6259/617,6259/617
617,6335,6335,1,1,1,6335/617,6335/617
617,6979,6979,1,1,1,6979/617,6979/617
619,110,110,1,1,1,110/619,110/619
619,259,259,1,1,1,259/619,259/619
619,730,730,1,1,1,730/619,730/619
619,878,878,1,1,1,878/619,878/619
619,1452,1452,1,1,1,1452/619,1452/619
619,1497,1497,1,1,1,1497/619,1497/619
619,1602,1602,1,1,1,1602/619,1602/619
619,2116,2116,1,1,1,2116/619,2116/619
619,2735,2735,1,1,1,2735/619,2735/619
619,3354,3354,1,1,1,3354/619,3354/619
619,3973,3973,1,1,1,3973/619,3973/619
619,4592,4592,1,1,1,4592/619,4592/619
619,5020,5020,1,1,1,5020/619,5020/619
619,5211,5211,1,1,1,5211/619,5211/619
619,5830,5830,1,1,1,5830/619,5830/619
619,5884,5884,1,1,1,5884/619,5884/619
619,6449,6449,1,1,1,6449/619,6449/619
619,6628,6628,1,1,1,6628/619,6628/619
619,7068,7068,1,1,1,7068/619,7068/619
619,7317,7317,1,1,1,7317/619,7317/619
619,7687,7687,1,1,1,7687/619,7687/619
619,7942,7942,1,1,1,7942/619,7942/619
619,8306,8306,1,1,1,8306/619,8306/619
619,8760,8760,1,1,1,8760/619,8760/619
619,8925,8925,1,1,1,8925/619,8925/619
619,8984,8984,1,1,1,8984/619,8984/619
619,9544,9544,1,1,1,9544/619,9544/619
619,9995,9995,1,1,1,9995/619,9995/619
631,2210,2210,1,1,1,2210/631,2210/631
631,2909,2909,1,1,1,2909/631,2909/631
631,4571,4571,1,1,1,4571/631,4571/631
631,4635,4635,1,1,1,4635/631,4635/631
631,5104,5104,1,1,1,5104/631,5104/631
631,7651,7651,1,1,1,7651/631,7651/631
631,8092,8092,1,1,1,8092/631,8092/631
631,9227,9227,1,1,1,9227/631,9227/631
641,709,709,1,1,1,709/641,709/641
641,5652,5652,1,1,1,5652/641,5652/641
641,6502,6502,1,1,1,6502/641,6502/641
641,7537,7537,1,1,1,7537/641,7537/641
641,8246,8246,1,1,1,8246/641,8246/641
641,9342,9342,1,1,1,9342/641,9342/641
641,9565,9565,1,1,1,9565/641,9565/641
643,2740,2740,1,1,1,2740/643,2740/643
643,2900,2900,1,1,1,2900/643,2900/643
643,8102,8102,1,1,1,8102/643,8102/643
643,8463,8463,1,1,1,8463/643,8463/643
647,107,107,1,1,1,107/647,107/647
647,309,309,1,1,1,309/647,309/647
647,867,867,1,1,1,867/647,867/647
647,956,956,1,1,1,956/647,956/647
647,1603,1603,1,1,1,1603/647,1603/647
647,2250,2250,1,1,1,2250/647,2250/647
647,2897,2897,1,1,1,2897/647,2897/647
647,3544,3544,1,1,1,3544/647,3544/647
647,4191,4191,1,1,1,4191/647,4191/647
647,4691,4691,1,1,1,4691/647,4691/647
647,4838,4838,1,1,1,4838/647,4838/647
647,5485,5485,1,1,1,5485/647,5485/647
647,6132,6132,1,1,1,6132/647,6132/647
647,6387,6387,1,1,1,6387/647,6387/647
647,6779,6779,1,1,1,6779/647,6779/647
647,7246,7246,1,1,1,7246/647,7246/647
647,7426,7426,1,1,1,7426/647,7426/647
647,8073,8073,1,1,1,8073/647,8073/647
647,8720,8720,1,1,1,8720/647,8720/647
647,9203,9203,1,1,1,9203/647,9203/647
647,9367,9367,1,1,1,9367/647,9367/647
653,122,122,1,1,1,122/653,122/653
653,2184,2184,1,1,1,2184/653,2184/653
653,2821,2821,1,1,1,2821/653,2821/653
653,3106,3106,1,1,1,3106/653,3106/653
653,3503,3503,1,1,1,3503/653,3503/653
653,4450,4450,1,1,1,4450/653,4450/653
653,4970,4970,1,1,1,4970/653,4970/653
653,6265,6265,1,1,1,6265/653,6265/653
653,6770,6770,1,1,1,6770/653,6770/653
653,6867,6867,1,1,1,6867/653,6867/653
653,7095,7095,1,1,1,7095/653,7095/653
653,7893,7893,1,1,1,7893/653,7893/653
653,8691,8691,1,1,1,8691/653,8691/653
653,9310,9310,1,1,1,9310/653,9310/653
659,549,549,1,1,1,549/659,549/659
659,4200,4200,1,1,1,4200/659,4200/659
659,6072,6072,1,1,1,6072/659,6072/659
659,8002,8002,1,1,1,8002/659,8002/659
659,8262,8262,1,1,1,8262/659,8262/659
659,8798,8798,1,1,1,8798/659,8798/659
659,9475,9475,1,1,1,9475/659,9475/659
659,9991,9991,1,1,1,9991/659,9991/659
661,1387,1387,1,1,1,1387/661,1387/661
661,2778,2778,1,1,1,2778/661,2778/661
661,4057,4057,1,1,1,4057/661,4057/661
661,6850,6850,1,1,1,6850/661,6850/661
661,7479,7479,1,1,1,7479/661,7479/661
673,284,284,1,1,1,284/673,284/673
673,957,957,1,1,1,957/673,957/673
673,1630,1630,1,1,1,1630/673,1630/673
673,2303,2303,1,1,1,2303/673,2303/673
673,2424,2424,1,1,1,2424/673,2424/673
673,2976,2976,1,1,1,2976/673,2976/673
673,3161,3161,1,1,1,3161/673,3161/673
673,3649,3649,1,1,1,3649/673,3649/673
673,4128,4128,1,1,1,4128/673,4128/673
673,4322,4322,1,1,1,4322/673,4322/673
673,4865,4865,1,1,1,4865/673,4865/673
673,4995,4995,1,1,1,4995/673,4995/673
673,5668,5668,1,1,1,5668/673,5668/673
673,6341,6341,1,1,1,6341/673,6341/673
673,6404,6404,1,1,1,6404/673,6404/673
673,7014,7014,1,1,1,7014/673,7014/673
673,7687,7687,1,1,1,7687/673,7687/673
673,8320,8320,1,1,1,8320/673,8320/673
673,8360,8360,1,1,1,8360/673,8360/673
673,8430,8430,1,1,1,8430/673,8430/673
673,9033,9033,1,1,1,9033/673,9033/673
673,9108,9108,1,1,1,9108/673,9108/673
673,9706,9706,1,1,1,9706/673,9706/673
677,519,519,1,1,1,519/677,519/677
677,1459,1459,1,1,1,1459/677,1459/677
677,2846,2846,1,1,1,2846/677,2846/677
677,2881,2881,1,1,1,2881/677,2881/677
677,3565,3565,1,1,1,3565/677,3565/677
677,4009,4009,1,1,1,4009/677,4009/677
677,4839,4839,1,1,1,4839/677,4839/677
677,4984,4984,1,1,1,4984/677,4984/677
677,6324,6324,1,1,1,6324/677,6324/677
677,7119,7119,1,1,1,7119/677,7119/677
677,8485,8485,1,1,1,8485/677,8485/677
677,8541,8541,1,1,1,8541/677,8541/677
677,8706,8706,1,1,1,8706/677,8706/677
683,502,502,1,1,1,502/683,502/683
683,827,827,1,1,1,827/683,827/683
683,1185,1185,1,1,1,1185/683,1185/683
683,1534,1534,1,1,1,1534/683,1534/683
683,1580,1580,1,1,1,1580/683,1580/683
683,1868,1868,1,1,1,1868/683,1868/683
683,2551,2551,1,1,1,2551/683,2551/683
683,3234,3234,1,1,1,3234/683,3234/683
683,3291,3291,1,1,1,3291/683,3291/683
683,3917,3917,1,1,1,3917/683,3917/683
683,4501,4501,1,1,1,4501/683,4501/683
683,4600,4600,1,1,1,4600/683,4600/683
683,5283,5283,1,1,1,5283/683,5283/683
683,5966,5966,1,1,1,5966/683,5966/683
683,6649,6649,1,1,1,6649/683,6649/683
683,7332,7332,1,1,1,7332/683,7332/683
683,8015,8015,1,1,1,8015/683,8015/683
683,8071,8071,1,1,1,8071/683,8071/683
683,8698,8698,1,1,1,8698/683,8698/683
683,9381,9381,1,1,1,9381/683,9381/683
691,2157,2157,1,1,1,2157/691,2157/691
691,3126,3126,1,1,1,3126/691,3126/691
691,3170,3170,1,1,1,3170/691,3170/691
691,3863,3863,1,1,1,3863/691,3863/691
691,3940,3940,1,1,1,3940/691,3940/691
691,9840,9840,1,1,1,9840/691,9840/691
701,159,159,1,1,1,159/701,159/701
701,640,640,1,1,1,640/701,640/701
701,668,668,1,1,1,668/701,668/701
701,1341,1341,1,1,1,1341/701,1341/701
701,1369,1369,1,1,1,1369/701,1369/701
701,2004,2004,1,1,1,2004/701,2004/701
701,2042,2042,1,1,1,2042/701,2042/701
701,2070,2070,1,1,1,2070/701,2070/701
701,2364,2364,1,1,1,2364/701,2364/701
701,2743,2743,1,1,1,2743/701,2743/701
701,2771,2771,1,1,1,2771/701,2771/701
701,3069,3069,1,1,1,3069/701,3069/701
701,3444,3444,1,1,1,3444/701,3444/701
701,3472,3472,1,1,1,3472/701,3472/701
701,4145,4145,1,1,1,4145/701,4145/701
701,4173,4173,1,1,1,4173/701,4173/701
701,4846,4846,1,1,1,4846/701,4846/701
701,4874,4874,1,1,1,4874/701,4874/701
701,5547,5547,1,1,1,5547/701,5547/701
701,5575,5575,1,1,1,5575/701,5575/701
701,6248,6248,1,1,1,6248/701,6248/701
701,6276,6276,1,1,1,6276/701,6276/701
701,6949,6949,1,1,1,6949/701,6949/701
701,6977,6977,1,1,1,6977/701,6977/701
701,7411,7411,1,1,1,7411/701,7411/701
701,7650,7650,1,1,1,7650/701,7650/701
701,7678,7678,1,1,1,7678/701,7678/701
701,8296,8296,1,1,1,8296/701,8296/701
701,8351,8351,1,1,1,8351/701,8351/701
701,8379,8379,1,1,1,8379/701,8379/701
701,9052,9052,1,1,1,9052/701,9052/701
701,9080,9080,1,1,1,9080/701,9080/701
701,9542,9542,1,1,1,9542/701,9542/701
701,9753,9753,1,1,1,9753/701,9753/701
701,9781,9781,1,1,1,9781/701,9781/701
709,375,375,1,1,1,375/709,375/709
709,955,955,1,1,1,955/709,955/709
709,3683,3683,1,1,1,3683/709,3683/709
709,3728,3728,1,1,1,3728/709,3728/709
709,3793,3793,1,1,1,3793/709,3793/709
709,4516,4516,1,1,1,4516/709,4516/709
709,4851,4851,1,1,1,4851/709,4851/709
709,4873,4873,1,1,1,4873/709,4873/709
709,5141,5141,1,1,1,5141/709,5141/709
709,5404,5404,1,1,1,5404/709,5404/709
709,5858,5858,1,1,1,5858/709,5858/709
709,7446,7446,1,1,1,7446/709,7446/709
709,8170,8170,1,1,1,8170/709,8170/709
709,9308,9308,1,1,1,9308/709,9308/709
709,9337,9337,1,1,1,9337/709,9337/709
719,171,171,1,1,1,171/719,171/719
719,659,659,1,1,1,659/719,659/719
719,791,791,1,1,1,791/719,791/719
719,1378,1378,1,1,1,1378/719,1378/719
719,2097,2097,1,1,1,2097/719,2097/719
719,3535,3535,1,1,1,3535/719,3535/719
719,4254,4254,1,1,1,4254/719,4254/719
719,4379,4379,1,1,1,4379/719,4379/719
719,4387,4387,1,1,1,4387/719,4387/719
719,4973,4973,1,1,1,4973/719,4973/719
719,5692,5692,1,1,1,5692/719,5692/719
719,6012,6012,1,1,1,6012/719,6012/719
719,6019,6019,1,1,1,6019/719,6019/719
719,6411,6411,1,1,1,6411/719,6411/719
719,6728,6728,1,1,1,6728/719,6728/719
719,6912,6912,1,1,1,6912/719,6912/719
719,7130,7130,1,1,1,7130/719,7130/719
719,7385,7385,1,1,1,7385/719,7385/719
719,7849,7849,1,1,1,7849/719,7849/719
719,8488,8488,1,1,1,8488/719,8488/719
719,8496,8496,1,1,1,8496/719,8496/719
719,8568,8568,1,1,1,8568/719,8568/719
719,8864,8864,1,1,1,8864/719,8864/719
719,9287,9287,1,1,1,9287/719,9287/719
727,101,101,1,1,1,101/727,101/727
727,1822,1822,1,1,1,1822/727,1822/727
727,5598,5598,1,1,1,5598/727,5598/727
733,745,745,1,1,1,745/733,745/733
733,1121,1121,1,1,1,1121/733,1121/733
733,1255,1255,1,1,1,1255/733,1255/733
733,1478,1478,1,1,1,1478/733,1478/733
733,2211,2211,1,1,1,2211/733,2211/733
733,2392,2392,1,1,1,2392/733,2392/733
733,2944,2944,1,1,1,2944/733,2944/733
733,3677,3677,1,1,1,3677/733,3677/733
733,4410,4410,1,1,1,4410/733,4410/733
733,4840,4840,1,1,1,4840/733,4840/733
733,5143,5143,1,1,1,5143/733,5143/733
733,5876,5876,1,1,1,5876/733,5876/733
733,6464,6464,1,1,1,6464/733,6464/733
733,6609,6609,1,1,1,6609/733,6609/733
733,7342,7342,1,1,1,7342/733,7342/733
733,8075,8075,1,1,1,8075/733,8075/733
733,8696,8696,1,1,1,8696/733,8696/733
733,8808,8808,1,1,1,8808/733,8808/733
733,9541,9541,1,1,1,9541/733,9541/733
739,785,785,1,1,1,785/739,785/739
739,1524,1524,1,1,1,1524/739,1524/739
739,2263,2263,1,1,1,2263/739,2263/739
739,3002,3002,1,1,1,3002/739,3002/739
739,3741,3741,1,1,1,3741/739,3741/739
739,4480,4480,1,1,1,4480/739,4480/739
739,5219,5219,1,1,1,5219/739,5219/739
739,5288,5288,1,1,1,5288/739,5288/739
739,5958,5958,1,1,1,5958/739,5958/739
739,6697,6697,1,1,1,6697/739,6697/739
739,6715,6715,1,1,1,6715/739,6715/739
739,6880,6880,1,1,1,6880/739,6880/739
739,7436,7436,1,1,1,7436/739,7436/739
739,7910,7910,1,1,1,7910/739,7910/739
739,8175,8175,1,1,1,8175/739,8175/739
739,8914,8914,1,1,1,8914/739,8914/739
739,9653,9653,1,1,1,9653/739,9653/739
743,827,827,1,1,1,827/743,827/743
743,3809,3809,1,1,1,3809/743,3809/743
743,3818,3818,1,1,1,3818/743,3818/743
743,4762,4762,1,1,1,4762/743,4762/743
743,5026,5026,1,1,1,5026/743,5026/743
743,5387,5387,1,1,1,5387/743,5387/743
743,8241,8241,1,1,1,8241/743,8241/743
751,636,636,1,1,1,636/751,636/751
751,1387,1387,1,1,1,1387/751,1387/751
751,2138,2138,1,1,1,2138/751,2138/751
751,2889,2889,1,1,1,2889/751,2889/751
751,3640,3640,1,1,1,3640/751,3640/751
751,4391,4391,1,1,1,4391/751,4391/751
751,5142,5142,1,1,1,5142/751,5142/751
751,5893,5893,1,1,1,5893/751,5893/751
751,6242,6242,1,1,1,6242/751,6242/751
751,6288,6288,1,1,1,6288/751,6288/751
751,6644,6644,1,1,1,6644/751,6644/751
751,6868,6868,1,1,1,6868/751,6868/751
751,7395,7395,1,1,1,7395/751,7395/751
751,8146,8146,1,1,1,8146/751,8146/751
751,8427,8427,1,1,1,8427/751,8427/751
751,8897,8897,1,1,1,8897/751,8897/751
751,9460,9460,1,1,1,9460/751,9460/751
751,9648,9648,1,1,1,9648/751,9648/751
757,136,136,1,1,1,136/757,136/757
757,489,489,1,1,1,489/757,489/757
757,990,990,1,1,1,990/757,990/757
757,1246,1246,1,1,1,1246/757,1246/757
757,2003,2003,1,1,1,2003/757,2003/757
757,2174,2174,1,1,1,2174/757,2174/757
757,2386,2386,1,1,1,2386/757,2386/757
757,2760,2760,1,1,1,2760/757,2760/757
757,2891,2891,1,1,1,2891/757,2891/757
757,3517,3517,1,1,1,3517/757,3517/757
757,4274,4274,1,1,1,4274/757,4274/757
757,4623,4623,1,1,1,4623/757,4623/757
757,5031,5031,1,1,1,5031/757,5031/757
757,5788,5788,1,1,1,5788/757,5788/757
757,6545,6545,1,1,1,6545/757,6545/757
757,7080,7080,1,1,1,7080/757,7080/757
757,7302,7302,1,1,1,7302/757,7302/757
757,8059,8059,1,1,1,8059/757,8059/757
757,8816,8816,1,1,1,8816/757,8816/757
757,9573,9573,1,1,1,9573/757,9573/757
757,9654,9654,1,1,1,9654/757,9654/757
757,9659,9659,1,1,1,9659/757,9659/757
761,95,95,1,1,1,95/761,95/761
761,665,665,1,1,1,665/761,665/761
761,800,800,1,1,1,800/761,800/761
761,841,841,1,1,1,841/761,841/761
761,1561,1561,1,1,1,1561/761,1561/761
761,2322,2322,1,1,1,2322/761,2322/761
761,2548,2548,1,1,1,2548/761,2548/761
761,2862,2862,1,1,1,2862/761,2862/761
761,3083,3083,1,1,1,3083/761,3083/761
761,3844,3844,1,1,1,3844/761,3844/761
761,4605,4605,1,1,1,4605/761,4605/761
761,5366,5366,1,1,1,5366/761,5366/761
761,6127,6127,1,1,1,6127/761,6127/761
761,6298,6298,1,1,1,6298/761,6298/761
761,6888,6888,1,1,1,6888/761,6888/761
761,7649,7649,1,1,1,7649/761,7649/761
761,8410,8410,1,1,1,8410/761,8410/761
761,8471,8471,1,1,1,8471/761,8471/761
761,8990,8990,1,1,1,8990/761,8990/761
761,9171,9171,1,1,1,9171/761,9171/761
761,9248,9248,1,1,1,9248/761,9248/761
761,9932,9932,1,1,1,9932/761,9932/761
769,2452,2452,1,1,1,2452/769,2452/769
769,3291,3291,1,1,1,3291/769,3291/769
769,6267,6267,1,1,1,6267/769,6267/769
769,9336,9336,1,1,1,9336/769,9336/769
773,3348,3348,1,1,1,3348/773,3348/773
773,3489,3489,1,1,1,3489/773,3489/773
773,8575,8575,1,1,1,8575/773,8575/773
773,9682,9682,1,1,1,9682/773,9682/773
787,175,175,1,1,1,175/787,175/787
787,1899,1899,1,1,1,1899/787,1899/787
787,3360,3360,1,1,1,3360/787,3360/787
787,3409,3409,1,1,1,3409/787,3409/787
787,3546,3546,1,1,1,3546/787,3546/787
787,4812,4812,1,1,1,4812/787,4812/787
787,5321,5321,1,1,1,5321/787,5321/787
787,5600,5600,1,1,1,5600/787,5600/787
787,6140,6140,1,1,1,6140/787,6140/787
787,7362,7362,1,1,1,7362/787,7362/787
787,7496,7496,1,1,1,7496/787,7496/787
787,8142,8142,1,1,1,8142/787,8142/787
787,9138,9138,1,1,1,9138/787,9138/787
787,9854,9854,1,1,1,9854/787,9854/787
797,786,786,1,1,1,786/797,786/797
797,839,839,1,1,1,839/797,839/797
797,1583,1583,1,1,1,1583/797,1583/797
797,1636,1636,1,1,1,1636/797,1636/797
797,2380,2380,1,1,1,2380/797,2380/797
797,2433,2433,1,1,1,2433/797,2433/797
797,3177,3177,1,1,1,3177/797,3177/797
797,3230,3230,1,1,1,3230/797,3230/797
797,3343,3343,1,1,1,3343/797,3343/797
797,3974,3974,1,1,1,3974/797,3974/797
797,4027,4027,1,1,1,4027/797,4027/797
797,4771,4771,1,1,1,4771/797,4771/797
797,4824,4824,1,1,1,4824/797,4824/797
797,5568,5568,1,1,1,5568/797,5568/797
797,5621,5621,1,1,1,5621/797,5621/797
797,6187,6187,1,1,1,6187/797,6187/797
797,6365,6365,1,1,1,6365/797,6365/797
797,6418,6418,1,1,1,6418/797,6418/797
797,7029,7029,1,1,1,7029/797,7029/797
797,7162,7162,1,1,1,7162/797,7162/797
797,7215,7215,1,1,1,7215/797,7215/797
797,7959,7959,1,1,1,7959/797,7959/797
797,8012,8012,1,1,1,8012/797,8012/797
797,8054,8054,1,1,1,8054/797,8054/797
797,8664,8664,1,1,1,8664/797,8664/797
797,8756,8756,1,1,1,8756/797,8756/797
797,8809,8809,1,1,1,8809/797,8809/797
797,9553,9553,1,1,1,9553/797,9553/797
797,9606,9606,1,1,1,9606/797,9606/797
809,101,101,1,1,1,101/809,101/809
809,4202,4202,1,1,1,4202/809,4202/809
809,4222,4222,1,1,1,4222/809,4222/809
809,4341,4341,1,1,1,4341/809,4341/809
809,4461,4461,1,1,1,4461/809,4461/809
809,4536,4536,1,1,1,4536/809,4536/809
809,6805,6805,1,1,1,6805/809,6805/809
809,8398,8398,1,1,1,8398/809,8398/809
811,479,479,1,1,1,479/811,479/811
811,533,533,1,1,1,533/811,533/811
811,1306,1306,1,1,1,1306/811,1306/811
811,1344,1344,1,1,1,1344/811,1344/811
811,2155,2155,1,1,1,2155/811,2155/811
811,2846,2846,1,1,1,2846/811,2846/811
811,2966,2966,1,1,1,2966/811,2966/811
811,3777,3777,1,1,1,3777/811,3777/811
811,4158,4158,1,1,1,4158/811,4158/811
811,4339,4339,1,1,1,4339/811,4339/811
811,4588,4588,1,1,1,4588/811,4588/811
811,5399,5399,1,1,1,5399/811,5399/811
811,6210,6210,1,1,1,6210/811,6210/811
811,6424,6424,1,1,1,6424/811,6424/811
811,7021,7021,1,1,1,7021/811,7021/811
811,7832,7832,1,1,1,7832/811,7832/811
811,8643,8643,1,1,1,8643/811,8643/811
811,9454,9454,1,1,1,9454/811,9454/811
821,2353,2353,1,1,1,2353/821,2353/821
821,5417,5417,1,1,1,5417/821,5417/821
821,8317,8317,1,1,1,8317/821,8317/821
821,9199,9199,1,1,1,9199/821,9199/821
823,910,910,1,1,1,910/823,910/823
823,1739,1739,1,1,1,1739/823,1739/823
823,5655,5655,1,1,1,5655/823,5655/823
823,9980,9980,1,1,1,9980/823,9980/823
827,318,318,1,1,1,318/827,318/827
827,758,758,1,1,1,758/827,758/827
827,1585,1585,1,1,1,1585/827,1585/827
827,1989,1989,1,1,1,1989/827,1989/827
827,2412,2412,1,1,1,2412/827,2412/827
827,3239,3239,1,1,1,3239/827,3239/827
827,4066,4066,1,1,1,4066/827,4066/827
827,4770,4770,1,1,1,4770/827,4770/827
827,4893,4893,1,1,1,4893/827,4893/827
827,5720,5720,1,1,1,5720/827,5720/827
827,6547,6547,1,1,1,6547/827,6547/827
827,7374,7374,1,1,1,7374/827,7374/827
827,8201,8201,1,1,1,8201/827,8201/827
827,9028,9028,1,1,1,9028/827,9028/827
827,9772,9772,1,1,1,9772/827,9772/827
827,9855,9855,1,1,1,9855/827,9855/827
829,495,495,1,1,1,495/829,495/829
829,1025,1025,1,1,1,1025/829,1025/829
829,3799,3799,1,1,1,3799/829,3799/829
829,5078,5078,1,1,1,5078/829,5078/829
829,6483,6483,1,1,1,6483/829,6483/829
839,248,248,1,1,1,248/839,248/839
839,402,402,1,1,1,402/839,402/839
839,1087,1087,1,1,1,1087/839,1087/839
839,1241,1241,1,1,1,1241/839,1241/839
839,1926,1926,1,1,1,1926/839,1926/839
839,2080,2080,1,1,1,2080/839,2080/839
839,2765,2765,1,1,1,2765/839,2765/839
839,2919,2919,1,1,1,2919/839,2919/839
839,3604,3604,1,1,1,3604/839,3604/839
839,3758,3758,1,1,1,3758/839,3758/839
839,4443,4443,1,1,1,4443/839,4443/839
839,4597,4597,1,1,1,4597/839,4597/839
839,5282,5282,1,1,1,5282/839,5282/839
839,5298,5298,1,1,1,5298/839,5298/839
839,5436,5436,1,1,1,5436/839,5436/839
839,6088,6088,1,1,1,6088/839,6088/839
839,6121,6121,1,1,1,6121/839,6121/839
839,6275,6275,1,1,1,6275/839,6275/839
839,6960,6960,1,1,1,6960/839,6960/839
839,7114,7114,1,1,1,7114/839,7114/839
839,7399,7399,1,1,1,7399/839,7399/839
839,7799,7799,1,1,1,7799/839,7799/839
839,7953,7953,1,1,1,7953/839,7953/839
839,8638,8638,1,1,1,8638/839,8638/839
839,8792,8792,1,1,1,8792/839,8792/839
839,9477,9477,1,1,1,9477/839,9477/839
839,9631,9631,1,1,1,9631/839,9631/839
853,577,577,1,1,1,577/853,577/853
853,1377,1377,1,1,1,1377/853,1377/853
853,1430,1430,1,1,1,1430/853,1430/853
853,2283,2283,1,1,1,2283/853,2283/853
853,3136,3136,1,1,1,3136/853,3136/853
853,3989,3989,1,1,1,3989/853,3989/853
853,4842,4842,1,1,1,4842/853,4842/853
853,4952,4952,1,1,1,4952/853,4952/853
853,5695,5695,1,1,1,5695/853,5695/853
853,6548,6548,1,1,1,6548/853,6548/853
853,7401,7401,1,1,1,7401/853,7401/853
853,7799,7799,1,1,1,7799/853,7799/853
853,8605,8605,1,1,1,8605/853,8605/853
853,8834,8834,1,1,1,8834/853,8834/853
853,9107,9107,1,1,1,9107/853,9107/853
853,9669,9669,1,1,1,9669/853,9669/853
853,9960,9960,1,1,1,9960/853,9960/853
857,107,107,1,1,1,107/857,107/857
857,1562,1562,1,1,1,1562/857,1562/857
857,7093,7093,1,1,1,7093/857,7093/857
857,8428,8428,1,1,1,8428/857,8428/857
857,8887,8887,1,1,1,8887/857,8887/857
857,9276,9276,1,1,1,9276/857,9276/857
857,9715,9715,1,1,1,9715/857,9715/857
859,3225,3225,1,1,1,3225/859,3225/859
859,3589,3589,1,1,1,3589/859,3589/859
859,3893,3893,1,1,1,3893/859,3893/859
859,5852,5852,1,1,1,5852/859,5852/859
859,6296,6296,1,1,1,6296/859,6296/859
859,7581,7581,1,1,1,7581/859,7581/859
859,7974,7974,1,1,1,7974/859,7974/859
859,9047,9047,1,1,1,9047/859,9047/859
863,83,83,1,1,1,83/863,83/863
863,2718,2718,1,1,1,2718/863,2718/863
863,3312,3312,1,1,1,3312/863,3312/863
863,3602,3602,1,1,1,3602/863,3602/863
863,5300,5300,1,1,1,5300/863,5300/863
877,2758,2758,1,1,1,2758/877,2758/877
877,2857,2857,1,1,1,2857/877,2857/877
877,4533,4533,1,1,1,4533/877,4533/877
877,6264,6264,1,1,1,6264/877,6264/877
877,7521,7521,1,1,1,7521/877,7521/877
877,8436,8436,1,1,1,8436/877,8436/877
881,110,110,1,1,1,110/881,110/881
881,120,120,1,1,1,120/881,120/881
881,487,487,1,1,1,487/881,487/881
881,574,574,1,1,1,574/881,574/881
881,1368,1368,1,1,1,1368/881,1368/881
881,1455,1455,1,1,1,1455/881,1455/881
881,2052,2052,1,1,1,2052/881,2052/881
881,2249,2249,1,1,1,2249/881,2249/881
881,2336,2336,1,1,1,2336/881,2336/881
881,3130,3130,1,1,1,3130/881,3130/881
881,3176,3176,1,1,1,3176/881,3176/881
881,3217,3217,1,1,1,3217/881,3217/881
881,3653,3653,1,1,1,3653/881,3653/881
881,4011,4011,1,1,1,4011/881,4011/881
881,4098,4098,1,1,1,4098/881,4098/881
881,4892,4892,1,1,1,4892/881,4892/881
881,4979,4979,1,1,1,4979/881,4979/881
881,5773,5773,1,1,1,5773/881,5773/881
881,5860,5860,1,1,1,5860/881,5860/881
881,6654,6654,1,1,1,6654/881,6654/881
881,6741,6741,1,1,1,6741/881,6741/881
881,7535,7535,1,1,1,7535/881,7535/881
881,7622,7622,1,1,1,7622/881,7622/881
881,8416,8416,1,1,1,8416/881,8416/881
881,8503,8503,1,1,1,8503/881,8503/881
881,9297,9297,1,1,1,9297/881,9297/881
881,9384,9384,1,1,1,9384/881,9384/881
881,9549,9549,1,1,1,9549/881,9549/881
881,9929,9929,1,1,1,9929/881,9929/881
883,911,911,1,1,1,911/883,911/883
883,1338,1338,1,1,1,1338/883,1338/883
883,1794,1794,1,1,1,1794/883,1794/883
883,2677,2677,1,1,1,2677/883,2677/883
883,2812,2812,1,1,1,2812/883,2812/883
883,2839,2839,1,1,1,2839/883,2839/883
883,3560,3560,1,1,1,3560/883,3560/883
883,4443,4443,1,1,1,4443/883,4443/883
883,4884,4884,1,1,1,4884/883,4884/883
883,5326,5326,1,1,1,5326/883,5326/883
883,5597,5597,1,1,1,5597/883,5597/883
883,6209,6209,1,1,1,6209/883,6209/883
883,7092,7092,1,1,1,7092/883,7092/883
883,7975,7975,1,1,1,7975/883,7975/883
883,8026,8026,1,1,1,8026/883,8026/883
883,8858,8858,1,1,1,8858/883,8858/883
883,9741,9741,1,1,1,9741/883,9741/883
887,355,355,1,1,1,355/887,355/887
887,774,774,1,1,1,774/887,774/887
887,2238,2238,1,1,1,2238/887,2238/887
887,2495,2495,1,1,1,2495/887,2495/887
887,3839,3839,1,1,1,3839/887,3839/887
887,6367,6367,1,1,1,6367/887,6367/887
887,7025,7025,1,1,1,7025/887,7025/887
907,3003,3003,1,1,1,3003/907,3003/907
907,6470,6470,1,1,1,6470/907,6470/907
911,7771,7771,1,1,1,7771/911,7771/911
919,8617,8617,1,1,1,8617/919,8617/919
919,9388,9388,1,1,1,9388/919,9388/919
929,1085,1085,1,1,1,1085/929,1085/929
929,4019,4019,1,1,1,4019/929,4019/929
937,1169,1169,1,1,1,1169/937,1169/937
937,2214,2214,1,1,1,2214/937,2214/937
937,3313,3313,1,1,1,3313/937,3313/937
937,3945,3945,1,1,1,3945/937,3945/937
937,4518,4518,1,1,1,4518/937,4518/937
937,8157,8157,1,1,1,8157/937,8157/937
941,1041,1041,1,1,1,1041/941,1041/941
941,6697,6697,1,1,1,6697/941,6697/941
941,8660,8660,1,1,1,8660/941,8660/941
947,223,223,1,1,1,223/947,223/947
947,789,789,1,1,1,789/947,789/947
947,3045,3045,1,1,1,3045/947,3045/947
947,5764,5764,1,1,1,5764/947,5764/947
953,119,119,1,1,1,119/953,119/953
953,378,378,1,1,1,378/953,378/953
953,620,620,1,1,1,620/953,620/953
953,998,998,1,1,1,998/953,998/953
953,1331,1331,1,1,1,1331/953,1331/953
953,1573,1573,1,1,1,1573/953,1573/953
953,1951,1951,1,1,1,1951/953,1951/953
953,2284,2284,1,1,1,2284/953,2284/953
953,2526,2526,1,1,1,2526/953,2526/953
953,2904,2904,1,1,1,2904/953,2904/953
953,3237,3237,1,1,1,3237/953,3237/953
953,3479,3479,1,1,1,3479/953,3479/953
953,3857,3857,1,1,1,3857/953,3857/953
953,4190,4190,1,1,1,4190/953,4190/953
953,4432,4432,1,1,1,4432/953,4432/953
953,4810,4810,1,1,1,4810/953,4810/953
953,5143,5143,1,1,1,5143/953,5143/953
953,5385,5385,1,1,1,5385/953,5385/953
953,5763,5763,1,1,1,5763/953,5763/953
953,6069,6069,1,1,1,6069/953,6069/953
953,6096,6096,1,1,1,6096/953,6096/953
953,6338,6338,1,1,1,6338/953,6338/953
953,6716,6716,1,1,1,6716/953,6716/953
953,7049,7049,1,1,1,7049/953,7049/953
953,7291,7291,1,1,1,7291/953,7291/953
953,7669,7669,1,1,1,7669/953,7669/953
953,8002,8002,1,1,1,8002/953,8002/953
953,8244,8244,1,1,1,8244/953,8244/953
953,8622,8622,1,1,1,8622/953,8622/953
953,8955,8955,1,1,1,8955/953,8955/953
953,9197,9197,1,1,1,9197/953,9197/953
953,9255,9255,1,1,1,9255/953,9255/953
953,9575,9575,1,1,1,9575/953,9575/953
953,9908,9908,1,1,1,9908/953,9908/953
967,6379,6379,1,1,1,6379/967,6379/967
967,7905,7905,1,1,1,7905/967,7905/967
967,8006,8006,1,1,1,8006/967,8006/967
967,9905,9905,1,1,1,9905/967,9905/967
971,436,436,1,1,1,436/971,436/971
971,529,529,1,1,1,529/971,529/971
971,788,788,1,1,1,788/971,788/971
971,1241,1241,1,1,1,1241/971,1241/971
971,1407,1407,1,1,1,1407/971,1407/971
971,1500,1500,1,1,1,1500/971,1500/971
971,1562,1562,1,1,1,1562/971,1562/971
971,2274,2274,1,1,1,2274/971,2274/971
971,2378,2378,1,1,1,2378/971,2378/971
971,2471,2471,1,1,1,2471/971,2471/971
971,3045,3045,1,1,1,3045/971,3045/971
971,3317,3317,1,1,1,3317/971,3317/971
971,3349,3349,1,1,1,3349/971,3349/971
971,3442,3442,1,1,1,3442/971,3442/971
971,4027,4027,1,1,1,4027/971,4027/971
971,4320,4320,1,1,1,4320/971,4320/971
971,4413,4413,1,1,1,4413/971,4413/971
971,4615,4615,1,1,1,4615/971,4615/971
971,5291,5291,1,1,1,5291/971,5291/971
971,5384,5384,1,1,1,5384/971,5384/971
971,5952,5952,1,1,1,5952/971,5952/971
971,6262,6262,1,1,1,6262/971,6262/971
971,6355,6355,1,1,1,6355/971,6355/971
971,7233,7233,1,1,1,7233/971,7233/971
971,7326,7326,1,1,1,7326/971,7326/971
971,8204,8204,1,1,1,8204/971,8204/971
971,8297,8297,1,1,1,8297/971,8297/971
971,8865,8865,1,1,1,8865/971,8865/971
971,9175,9175,1,1,1,9175/971,9175/971
971,9268,9268,1,1,1,9268/971,9268/971
977,594,594,1,1,1,594/977,594/977
977,2036,2036,1,1,1,2036/977,2036/977
977,2180,2180,1,1,1,2180/977,2180/977
977,5148,5148,1,1,1,5148/977,5148/977
977,9981,9981,1,1,1,9981/977,9981/977
983,973,973,1,1,1,973/983,973/983
983,1956,1956,1,1,1,1956/983,1956/983
983,2939,2939,1,1,1,2939/983,2939/983
983,3922,3922,1,1,1,3922/983,3922/983
983,4524,4524,1,1,1,4524/983,4524/983
983,4905,4905,1,1,1,4905/983,4905/983
983,5004,5004,1,1,1,5004/983,5004/983
983,5888,5888,1,1,1,5888/983,5888/983
983,6871,6871,1,1,1,6871/983,6871/983
983,7446,7446,1,1,1,7446/983,7446/983
983,7854,7854,1,1,1,7854/983,7854/983
983,8837,8837,1,1,1,8837/983,8837/983
983,9001,9001,1,1,1,9001/983,9001/983
983,9663,9663,1,1,1,9663/983,9663/983
983,9820,9820,1,1,1,9820/983,9820/983
991,2313,2313,1,1,1,2313/991,2313/991
991,2348,2348,1,1,1,2348/991,2348/991
991,6066,6066,1,1,1,6066/991,6066/991
991,9252,9252,1,1,1,9252/991,9252/991
997,365,365,1,1,1,365/997,365/997
997,407,407,1,1,1,407/997,407/997
997,860,860,1,1,1,860/997,860/997
997,1116,1116,1,1,1,1116/997,1116/997
997,1800,1800,1,1,1,1800/997,1800/997
997,4902,4902,1,1,1,4902/997,4902/997
997,5342,5342,1,1,1,5342/997,5342/997
997,7194,7194,1,1,1,7194/997,7194/997
997,7390,7390,1,1,1,7390/997,7390/997
997,8597,8597,1,1,1,8597/997,8597/997
997,8843,8843,1,1,1,8843/997,8843/997
997,9121,9121,1,1,1,9121/997,9121/997
1009,3165,3165,1,1,1,3165/1009,3165/1009
1009,8945,8945,1,1,1,8945/1009,8945/1009
1013,685,685,1,1,1,685/1013,685/1013
1013,1008,1008,1,1,1,1008/1013,1008/1013
1013,1698,1698,1,1,1,1698/1013,1698/1013
1013,2021,2021,1,1,1,2021/1013,2021/1013
1013,2711,2711,1,1,1,2711/1013,2711/1013
1013,3034,3034,1,1,1,3034/1013,3034/1013
1013,3724,3724,1,1,1,3724/1013,3724/1013
1013,4047,4047,1,1,1,4047/1013,4047/1013
1013,4424,4424,1,1,1,4424/1013,4424/1013
1013,4737,4737,1,1,1,4737/1013,4737/1013
1013,5060,5060,1,1,1,5060/1013,5060/1013
1013,5750,5750,1,1,1,5750/1013,5750/1013
1013,6073,6073,1,1,1,6073/1013,6073/1013
1013,6273,6273,1,1,1,6273/1013,6273/1013
1013,6763,6763,1,1,1,6763/1013,6763/1013
1013,7086,7086,1,1,1,7086/1013,7086/1013
1013,7432,7432,1,1,1,7432/1013,7432/1013
1013,7776,7776,1,1,1,7776/1013,7776/1013
1013,8099,8099,1,1,1,8099/1013,8099/1013
1013,8789,8789,1,1,1,8789/1013,8789/1013
1013,9112,9112,1,1,1,9112/1013,9112/1013
1013,9802,9802,1,1,1,9802/1013,9802/1013
1019,1183,1183,1,1,1,1183/1019,1183/1019
1019,2211,2211,1,1,1,2211/1019,2211/1019
1019,3886,3886,1,1,1,3886/1019,3886/1019
1019,6625,6625,1,1,1,6625/1019,6625/1019
1019,7389,7389,1,1,1,7389/1019,7389/1019
1019,7966,7966,1,1,1,7966/1019,7966/1019
1021,323,323,1,1,1,323/1021,323/1021
1021,629,629,1,1,1,629/1021,629/1021
1021,2458,2458,1,1,1,2458/1021,2458/1021
1021,3888,3888,1,1,1,3888/1021,3888/1021
1031,945,945,1,1,1,945/1031,945/1031
1031,1976,1976,1,1,1,1976/1031,1976/1031
1031,3007,3007,1,1,1,3007/1031,3007/1031
1031,3624,3624,1,1,1,3624/1031,3624/1031
1031,4038,4038,1,1,1,4038/1031,4038/1031
1031,4456,4456,1,1,1,4456/1031,4456/1031
1031,5069,5069,1,1,1,5069/1031,5069/1031
1031,6100,6100,1,1,1,6100/1031,6100/1031
1031,6338,6338,1,1,1,6338/1031,6338/1031
1031,6974,6974,1,1,1,6974/1031,6974/1031
1031,7131,7131,1,1,1,7131/1031,7131/1031
1031,7637,7637,1,1,1,7637/1031,7637/1031
1031,8162,8162,1,1,1,8162/1031,8162/1031
1031,8340,8340,1,1,1,8340/1031,8340/1031
1031,9193,9193,1,1,1,9193/1031,9193/1031
1031,9427,9427,1,1,1,9427/1031,9427/1031
1033,374,374,1,1,1,374/1033,374/1033
1033,672,672,1,1,1,672/1033,672/1033
1033,1705,1705,1,1,1,1705/1033,1705/1033
1033,2595,2595,1,1,1,2595/1033,2595/1033
1033,2738,2738,1,1,1,2738/1033,2738/1033
1033,3771,3771,1,1,1,3771/1033,3771/1033
1033,4804,4804,1,1,1,4804/1033,4804/1033
1033,5837,5837,1,1,1,5837/1033,5837/1033
1033,6870,6870,1,1,1,6870/1033,6870/1033
1033,7593,7593,1,1,1,7593/1033,7593/1033
1033,7903,7903,1,1,1,7903/1033,7903/1033
1033,8936,8936,1,1,1,8936/1033,8936/1033
1033,9969,9969,1,1,1,9969/1033,9969/1033
1039,681,681,1,1,1,681/1039,681/1039
1039,1720,1720,1,1,1,1720/1039,1720/1039
1039,2759,2759,1,1,1,2759/1039,2759/1039
1039,3798,3798,1,1,1,3798/1039,3798/1039
1039,4495,4495,1,1,1,4495/1039,4495/1039
1039,4837,4837,1,1,1,4837/1039,4837/1039
1039,5359,5359,1,1,1,5359/1039,5359/1039
1039,5876,5876,1,1,1,5876/1039,5876/1039
1039,6915,6915,1,1,1,6915/1039,6915/1039
1039,7954,7954,1,1,1,7954/1039,7954/1039
1039,8681,8681,1,1,1,8681/1039,8681/1039
1039,8993,8993,1,1,1,8993/1039,8993/1039
1049,1065,1065,1,1,1,1065/1049,1065/1049
1049,1778,1778,1,1,1,1778/1049,1778/1049
1049,2114,2114,1,1,1,2114/1049,2114/1049
1049,3163,3163,1,1,1,3163/1049,3163/1049
1049,3440,3440,1,1,1,3440/1049,3440/1049
1049,4212,4212,1,1,1,4212/1049,4212/1049
1049,5261,5261,1,1,1,5261/1049,5261/1049
1049,6310,6310,1,1,1,6310/1049,6310/1049
1049,7359,7359,1,1,1,7359/1049,7359/1049
1049,7703,7703,1,1,1,7703/1049,7703/1049
1049,8408,8408,1,1,1,8408/1049,8408/1049
1049,9457,9457,1,1,1,9457/1049,9457/1049
1051,161,161,1,1,1,161/1051,161/1051
1051,326,326,1,1,1,326/1051,326/1051
1051,3792,3792,1,1,1,3792/1051,3792/1051
1051,9587,9587,1,1,1,9587/1051,9587/1051
1061,793,793,1,1,1,793/1061,793/1061
1061,1854,1854,1,1,1,1854/1061,1854/1061
1061,2915,2915,1,1,1,2915/1061,2915/1061
1061,3284,3284,1,1,1,3284/1061,3284/1061
1061,3341,3341,1,1,1,3341/1061,3341/1061
1061,3976,3976,1,1,1,3976/1061,3976/1061
1061,4335,4335,1,1,1,4335/1061,4335/1061
1061,5037,5037,1,1,1,5037/1061,5037/1061
1061,6098,6098,1,1,1,6098/1061,6098/1061
1061,7159,7159,1,1,1,7159/1061,7159/1061
1061,8220,8220,1,1,1,8220/1061,8220/1061
1061,8647,8647,1,1,1,8647/1061,8647/1061
1061,9281,9281,1,1,1,9281/1061,9281/1061
1063,266,266,1,1,1,266/1063,266/1063
1063,1502,1502,1,1,1,1502/1063,1502/1063
1063,2278,2278,1,1,1,2278/1063,2278/1063
1063,6541,6541,1,1,1,6541/1063,6541/1063
1063,7136,7136,1,1,1,7136/1063,7136/1063
1069,904,904,1,1,1,904/1069,904/1069
1087,665,665,1,1,1,665/1087,665/1087
1087,764,764,1,1,1,764/1087,764/1087
1087,3392,3392,1,1,1,3392/1087,3392/1087
1087,4141,4141,1,1,1,4141/1087,4141/1087
1091,762,762,1,1,1,762/1091,762/1091
1091,4750,4750,1,1,1,4750/1091,4750/1091
1091,5309,5309,1,1,1,5309/1091,5309/1091
1091,6013,6013,1,1,1,6013/1091,6013/1091
1091,8990,8990,1,1,1,8990/1091,8990/1091
1091,9007,9007,1,1,1,9007/1091,9007/1091
1093,159,159,1,1,1,159/1093,159/1093
1093,664,664,1,1,1,664/1093,664/1093
1093,863,863,1,1,1,863/1093,863/1093
1093,1156,1156,1,1,1,1156/1093,1156/1093
1093,1177,1177,1,1,1,1177/1093,1177/1093
1093,1269,1269,1,1,1,1269/1093,1269/1093
1093,1290,1290,1,1,1,1290/1093,1290/1093
1093,1455,1455,1,1,1,1455/1093,1455/1093
1093,1459,1459,1,1,1,1459/1093,1459/1093
1093,1933,1933,1,1,1,1933/1093,1933/1093
1093,1956,1956,1,1,1,1956/1093,1956/1093
1093,2249,2249,1,1,1,2249/1093,2249/1093
1093,2270,2270,1,1,1,2270/1093,2270/1093
1093,2593,2593,1,1,1,2593/1093,2593/1093
1093,3049,3049,1,1,1,3049/1093,3049/1093
1093,3342,3342,1,1,1,3342/1093,3342/1093
1093,3363,3363,1,1,1,3363/1093,3363/1093
1093,3949,3949,1,1,1,3949/1093,3949/1093
1093,4142,4142,1,1,1,4142/1093,4142/1093
1093,4435,4435,1,1,1,4435/1093,4435/1093
1093,4456,4456,1,1,1,4456/1093,4456/1093
1093,5235,5235,1,1,1,5235/1093,5235/1093
1093,5528,5528,1,1,1,5528/1093,5528/1093
1093,5549,5549,1,1,1,5549/1093,5549/1093
1093,6136,6136,1,1,1,6136/1093,6136/1093
1093,6328,6328,1,1,1,6328/1093,6328/1093
1093,6621,6621,1,1,1,6621/1093,6621/1093
1093,6642,6642,1,1,1,6642/1093,6642/1093
1093,7224,7224,1,1,1,7224/1093,7224/1093
1093,7319,7319,1,1,1,7319/1093,7319/1093
1093,7421,7421,1,1,1,7421/1093,7421/1093
1093,7714,7714,1,1,1,7714/1093,7714/1093
1093,7735,7735,1,1,1,7735/1093,7735/1093
1093,7894,7894,1,1,1,7894/1093,7894/1093
1093,8514,8514,1,1,1,8514/1093,8514/1093
1093,8807,8807,1,1,1,8807/1093,8807/1093
1093,8828,8828,1,1,1,8828/1093,8828/1093
1093,9607,9607,1,1,1,9607/1093,9607/1093
1093,9900,9900,1,1,1,9900/1093,9900/1093
1093,9921,9921,1,1,1,9921/1093,9921/1093
1097,4565,4565,1,1,1,4565/1097,4565/1097
1097,8933,8933,1,1,1,8933/1097,8933/1097
1103,111,111,1,1,1,111/1103,111/1103
1103,822,822,1,1,1,822/1103,822/1103
1103,938,938,1,1,1,938/1103,938/1103
1103,964,964,1,1,1,964/1103,964/1103
1103,1925,1925,1,1,1,1925/1103,1925/1103
1103,2041,2041,1,1,1,2041/1103,2041/1103
1103,3028,3028,1,1,1,3028/1103,3028/1103
1103,3144,3144,1,1,1,3144/1103,3144/1103
1103,4131,4131,1,1,1,4131/1103,4131/1103
1103,4247,4247,1,1,1,4247/1103,4247/1103
1103,4868,4868,1,1,1,4868/1103,4868/1103
1103,5234,5234,1,1,1,5234/1103,5234/1103
1103,5350,5350,1,1,1,5350/1103,5350/1103
1103,5829,5829,1,1,1,5829/1103,5829/1103
1103,6337,6337,1,1,1,6337/1103,6337/1103
1103,6453,6453,1,1,1,6453/1103,6453/1103
1103,7440,7440,1,1,1,7440/1103,7440/1103
1103,7556,7556,1,1,1,7556/1103,7556/1103
1103,8543,8543,1,1,1,8543/1103,8543/1103
1103,8659,8659,1,1,1,8659/1103,8659/1103
1103,9646,9646,1,1,1,9646/1103,9646/1103
1103,9762,9762,1,1,1,9762/1103,9762/1103
1109,2425,2425,1,1,1,2425/1109,2425/1109
1109,4780,4780,1,1,1,4780/1109,4780/1109
1117,1120,1120,1,1,1,1120/1117,1120/1117
1117,2237,2237,1,1,1,2237/1117,2237/1117
1117,2536,2536,1,1,1,2536/1117,2536/1117
1117,3146,3146,1,1,1,3146/1117,3146/1117
1117,3354,3354,1,1,1,3354/1117,3354/1117
1117,4471,4471,1,1,1,4471/1117,4471/1117
1117,5065,5065,1,1,1,5065/1117,5065/1117
1117,5588,5588,1,1,1,5588/1117,5588/1117
1117,5797,5797,1,1,1,5797/1117,5797/1117
1117,6705,6705,1,1,1,6705/1117,6705/1117
1117,7098,7098,1,1,1,7098/1117,7098/1117
1117,7822,7822,1,1,1,7822/1117,7822/1117
1117,8939,8939,1,1,1,8939/1117,8939/1117
1123,238,238,1,1,1,238/1123,238/1123
1123,2536,2536,1,1,1,2536/1123,2536/1123
1123,9885,9885,1,1,1,9885/1123,9885/1123
1129,141,141,1,1,1,141/1129,141/1129
1129,3124,3124,1,1,1,3124/1129,3124/1129
1129,3602,3602,1,1,1,3602/1129,3602/1129
1151,338,338,1,1,1,338/1151,338/1151
1151,1489,1489,1,1,1,1489/1151,1489/1151
1151,1621,1621,1,1,1,1621/1151,1621/1151
1151,2474,2474,1,1,1,2474/1151,2474/1151
1151,2640,2640,1,1,1,2640/1151,2640/1151
1151,2997,2997,1,1,1,2997/1151,2997/1151
1151,3791,3791,1,1,1,3791/1151,3791/1151
1151,3833,3833,1,1,1,3833/1151,3833/1151
1151,4942,4942,1,1,1,4942/1151,4942/1151
1151,6093,6093,1,1,1,6093/1151,6093/1151
1151,7244,7244,1,1,1,7244/1151,7244/1151
1151,7384,7384,1,1,1,7384/1151,7384/1151
1151,8395,8395,1,1,1,8395/1151,8395/1151
1151,8493,8493,1,1,1,8493/1151,8493/1151
1151,9546,9546,1,1,1,9546/1151,9546/1151
1153,144,144,1,1,1,144/1153,144/1153
1153,267,267,1,1,1,267/1153,267/1153
1153,7872,7872,1,1,1,7872/1153,7872/1153
1153,8195,8195,1,1,1,8195/1153,8195/1153
1163,207,207,1,1,1,207/1163,207/1163
1163,1190,1190,1,1,1,1190/1163,1190/1163
1163,2353,2353,1,1,1,2353/1163,2353/1163
1163,2574,2574,1,1,1,2574/1163,2574/1163
1163,3219,3219,1,1,1,3219/1163,3219/1163
1163,3394,3394,1,1,1,3394/1163,3394/1163
1163,3516,3516,1,1,1,3516/1163,3516/1163
1163,3819,3819,1,1,1,3819/1163,3819/1163
1163,4679,4679,1,1,1,4679/1163,4679/1163
1163,5842,5842,1,1,1,5842/1163,5842/1163
1163,7005,7005,1,1,1,7005/1163,7005/1163
1163,7203,7203,1,1,1,7203/1163,7203/1163
1163,8168,8168,1,1,1,8168/1163,8168/1163
1163,9331,9331,1,1,1,9331/1163,9331/1163
1163,9683,9683,1,1,1,9683/1163,9683/1163
1171,1437,1437,1,1,1,1437/1171,1437/1171
1171,1758,1758,1,1,1,1758/1171,1758/1171
1171,6582,6582,1,1,1,6582/1171,6582/1171
1181,2155,2155,1,1,1,2155/1181,2155/1181
1181,3694,3694,1,1,1,3694/1181,3694/1181
1181,4490,4490,1,1,1,4490/1181,4490/1181
1181,8747,8747,1,1,1,8747/1181,8747/1181
1187,780,780,1,1,1,780/1187,780/1187
1187,1967,1967,1,1,1,1967/1187,1967/1187
1187,2789,2789,1,1,1,2789/1187,2789/1187
1187,2799,2799,1,1,1,2799/1187,2799/1187
1187,3154,3154,1,1,1,3154/1187,3154/1187
1187,4341,4341,1,1,1,4341/1187,4341/1187
1187,5528,5528,1,1,1,5528/1187,5528/1187
1187,6251,6251,1,1,1,6251/1187,6251/1187
1187,6715,6715,1,1,1,6715/1187,6715/1187
1187,7902,7902,1,1,1,7902/1187,7902/1187
1187,9089,9089,1,1,1,9089/1187,9089/1187
1193,7800,7800,1,1,1,7800/1193,7800/1193
1193,9680,9680,1,1,1,9680/1193,9680/1193
1201,150,150,1,1,1,150/1201,150/1201
1201,703,703,1,1,1,703/1201,703/1201
1201,1301,1301,1,1,1,1301/1201,1301/1201
1201,2502,2502,1,1,1,2502/1201,2502/1201
1201,3503,3503,1,1,1,3503/1201,3503/1201
1201,3703,3703,1,1,1,3703/1201,3703/1201
1201,4439,4439,1,1,1,4439/1201,4439/1201
1201,4505,4505,1,1,1,4505/1201,4505/1201
1201,4904,4904,1,1,1,4904/1201,4904/1201
1201,6105,6105,1,1,1,6105/1201,6105/1201
1201,6325,6325,1,1,1,6325/1201,6325/1201
1201,7306,7306,1,1,1,7306/1201,7306/1201
1201,8507,8507,1,1,1,8507/1201,8507/1201
1201,9708,9708,1,1,1,9708/1201,9708/1201
1213,1147,1147,1,1,1,1147/1213,1147/1213
1213,1588,1588,1,1,1,1588/1213,1588/1213
1213,1820,1820,1,1,1,1820/1213,1820/1213
1213,2360,2360,1,1,1,2360/1213,2360/1213
1213,3181,3181,1,1,1,3181/1213,3181/1213
1213,3573,3573,1,1,1,3573/1213,3573/1213
1213,4786,4786,1,1,1,4786/1213,4786/1213
1213,5999,5999,1,1,1,5999/1213,5999/1213
1213,7212,7212,1,1,1,7212/1213,7212/1213
1213,7551,7551,1,1,1,7551/1213,7551/1213
1213,8425,8425,1,1,1,8425/1213,8425/1213
1213,8616,8616,1,1,1,8616/1213,8616/1213
1213,9638,9638,1,1,1,9638/1213,9638/1213
1217,152,152,1,1,1,152/1217,152/1217
1217,213,213,1,1,1,213/1217,213/1217
1217,431,431,1,1,1,431/1217,431/1217
1217,1130,1130,1,1,1,1130/1217,1130/1217
1217,1264,1264,1,1,1,1264/1217,1264/1217
1217,2347,2347,1,1,1,2347/1217,2347/1217
1217,2481,2481,1,1,1,2481/1217,2481/1217
1217,3564,3564,1,1,1,3564/1217,3564/1217
1217,3698,3698,1,1,1,3698/1217,3698/1217
1217,3996,3996,1,1,1,3996/1217,3996/1217
1217,4070,4070,1,1,1,4070/1217,4070/1217
1217,4781,4781,1,1,1,4781/1217,4781/1217
1217,4915,4915,1,1,1,4915/1217,4915/1217
1217,5998,5998,1,1,1,5998/1217,5998/1217
1217,6132,6132,1,1,1,6132/1217,6132/1217
1217,7215,7215,1,1,1,7215/1217,7215/1217
1217,7349,7349,1,1,1,7349/1217,7349/1217
1217,8432,8432,1,1,1,8432/1217,8432/1217
1217,8566,8566,1,1,1,8566/1217,8566/1217
1217,9649,9649,1,1,1,9649/1217,9649/1217
1217,9783,9783,1,1,1,9783/1217,9783/1217
1223,5197,5197,1,1,1,5197/1223,5197/1223
1223,6872,6872,1,1,1,6872/1223,6872/1223
1223,7110,7110,1,1,1,7110/1223,7110/1223
1229,803,803,1,1,1,803/1229,803/1229
1229,814,814,1,1,1,814/1229,814/1229
1229,862,862,1,1,1,862/1229,862/1229
1229,1010,1010,1,1,1,1010/1229,1010/1229
1229,2032,2032,1,1,1,2032/1229,2032/1229
1229,2043,2043,1,1,1,2043/1229,2043/1229
1229,2360,2360,1,1,1,2360/1229,2360/1229
1229,3261,3261,1,1,1,3261/1229,3261/1229
1229,3272,3272,1,1,1,3272/1229,3272/1229
1229,4490,4490,1,1,1,4490/1229,4490/1229
1229,4501,4501,1,1,1,4501/1229,4501/1229
1229,4726,4726,1,1,1,4726/1229,4726/1229
1229,5025,5025,1,1,1,5025/1229,5025/1229
1229,5238,5238,1,1,1,5238/1229,5238/1229
1229,5719,5719,1,1,1,5719/1229,5719/1229
1229,5730,5730,1,1,1,5730/1229,5730/1229
1229,6325,6325,1,1,1,6325/1229,6325/1229
1229,6778,6778,1,1,1,6778/1229,6778/1229
1229,6864,6864,1,1,1,6864/1229,6864/1229
1229,6948,6948,1,1,1,6948/1229,6948/1229
1229,6959,6959,1,1,1,6959/1229,6959/1229
1229,8015,8015,1,1,1,8015/1229,8015/1229
1229,8177,8177,1,1,1,8177/1229,8177/1229
1229,8188,8188,1,1,1,8188/1229,8188/1229
1229,9406,9406,1,1,1,9406/1229,9406/1229
1229,9417,9417,1,1,1,9417/1229,9417/1229
1229,9625,9625,1,1,1,9625/1229,9625/1229
1231,1274,1274,1,1,1,1274/1231,1274/1231
1231,1455,1455,1,1,1,1455/1231,1455/1231
1231,2505,2505,1,1,1,2505/1231,2505/1231
1231,2583,2583,1,1,1,2583/1231,2583/1231
1231,3736,3736,1,1,1,3736/1231,3736/1231
1231,3807,3807,1,1,1,3807/1231,3807/1231
1231,4967,4967,1,1,1,4967/1231,4967/1231
1231,6198,6198,1,1,1,6198/1231,6198/1231
1231,7429,7429,1,1,1,7429/1231,7429/1231
1231,8660,8660,1,1,1,8660/1231,8660/1231
1231,9629,9629,1,1,1,9629/1231,9629/1231
1231,9891,9891,1,1,1,9891/1231,9891/1231
1237,709,709,1,1,1,709/1237,709/1237
1237,768,768,1,1,1,768/1237,768/1237
1237,1355,1355,1,1,1,1355/1237,1355/1237
1237,2816,2816,1,1,1,2816/1237,2816/1237
1237,2897,2897,1,1,1,2897/1237,2897/1237
1237,7641,7641,1,1,1,7641/1237,7641/1237
1237,8914,8914,1,1,1,8914/1237,8914/1237
1249,156,156,1,1,1,156/1249,156/1249
1249,2401,2401,1,1,1,2401/1249,2401/1249
1249,5395,5395,1,1,1,5395/1249,5395/1249
1249,6498,6498,1,1,1,6498/1249,6498/1249
1249,6505,6505,1,1,1,6505/1249,6505/1249
1249,7843,7843,1,1,1,7843/1249,7843/1249
1249,9222,9222,1,1,1,9222/1249,9222/1249
1259,177,177,1,1,1,177/1259,177/1259
1259,438,438,1,1,1,438/1259,438/1259
1259,3401,3401,1,1,1,3401/1259,3401/1259
1259,4245,4245,1,1,1,4245/1259,4245/1259
1259,7999,7999,1,1,1,7999/1259,7999/1259
1259,9011,9011,1,1,1,9011/1259,9011/1259
1277,1346,1346,1,1,1,1346/1277,1346/1277
1277,2623,2623,1,1,1,2623/1277,2623/1277
1277,3900,3900,1,1,1,3900/1277,3900/1277
1277,4359,4359,1,1,1,4359/1277,4359/1277
1277,5177,5177,1,1,1,5177/1277,5177/1277
1277,5439,5439,1,1,1,5439/1277,5439/1277
1277,6454,6454,1,1,1,6454/1277,6454/1277
1277,6577,6577,1,1,1,6577/1277,6577/1277
1277,7731,7731,1,1,1,7731/1277,7731/1277
1277,7950,7950,1,1,1,7950/1277,7950/1277
1277,8701,8701,1,1,1,8701/1277,8701/1277
1277,9008,9008,1,1,1,9008/1277,9008/1277
1279,4303,4303,1,1,1,4303/1279,4303/1279
1279,7861,7861,1,1,1,7861/1279,7861/1279
1279,8012,8012,1,1,1,8012/1279,8012/1279
1283,111,111,1,1,1,111/1283,111/1283
1283,598,598,1,1,1,598/1283,598/1283
1283,785,785,1,1,1,785/1283,785/1283
1283,1537,1537,1,1,1,1537/1283,1537/1283
1283,1881,1881,1,1,1,1881/1283,1881/1283
1283,3164,3164,1,1,1,3164/1283,3164/1283
1283,4447,4447,1,1,1,4447/1283,4447/1283
1283,5730,5730,1,1,1,5730/1283,5730/1283
1283,6571,6571,1,1,1,6571/1283,6571/1283
1283,7013,7013,1,1,1,7013/1283,7013/1283
1283,8296,8296,1,1,1,8296/1283,8296/1283
1283,8820,8820,1,1,1,8820/1283,8820/1283
1283,9219,9219,1,1,1,9219/1283,9219/1283
1283,9579,9579,1,1,1,9579/1283,9579/1283
1289,2802,2802,1,1,1,2802/1289,2802/1289
1289,3052,3052,1,1,1,3052/1289,3052/1289
1289,7244,7244,1,1,1,7244/1289,7244/1289
1289,8180,8180,1,1,1,8180/1289,8180/1289
1289,8813,8813,1,1,1,8813/1289,8813/1289
1291,1554,1554,1,1,1,1554/1291,1554/1291
1291,1631,1631,1,1,1,1631/1291,1631/1291
1291,5655,5655,1,1,1,5655/1291,5655/1291
1291,6762,6762,1,1,1,6762/1291,6762/1291
1291,8230,8230,1,1,1,8230/1291,8230/1291
1297,3125,3125,1,1,1,3125/1297,3125/1297
1297,3337,3337,1,1,1,3337/1297,3337/1297
1297,9821,9821,1,1,1,9821/1297,9821/1297
1301,468,468,1,1,1,468/1301,468/1301
1301,943,943,1,1,1,943/1301,943/1301
1301,1359,1359,1,1,1,1359/1301,1359/1301
1301,2244,2244,1,1,1,2244/1301,2244/1301
1301,2660,2660,1,1,1,2660/1301,2660/1301
1301,3545,3545,1,1,1,3545/1301,3545/1301
1301,3961,3961,1,1,1,3961/1301,3961/1301
1301,4662,4662,1,1,1,4662/1301,4662/1301
1301,4846,4846,1,1,1,4846/1301,4846/1301
1301,4885,4885,1,1,1,4885/1301,4885/1301
1301,5262,5262,1,1,1,5262/1301,5262/1301
1301,6147,6147,1,1,1,6147/1301,6147/1301
1301,6563,6563,1,1,1,6563/1301,6563/1301
1301,7448,7448,1,1,1,7448/1301,7448/1301
1301,7864,7864,1,1,1,7864/1301,7864/1301
1301,8576,8576,1,1,1,8576/1301,8576/1301
1301,8749,8749,1,1,1,8749/1301,8749/1301
1301,9165,9165,1,1,1,9165/1301,9165/1301
1303,4227,4227,1,1,1,4227/1303,4227/1303
1303,4271,4271,1,1,1,4271/1303,4271/1303
1303,4388,4388,1,1,1,4388/1303,4388/1303
1303,5686,5686,1,1,1,5686/1303,5686/1303
1303,8912,8912,1,1,1,8912/1303,8912/1303
1307,1198,1198,1,1,1,1198/1307,1198/1307
1307,1562,1562,1,1,1,1562/1307,1562/1307
1307,2505,2505,1,1,1,2505/1307,2505/1307
1307,3812,3812,1,1,1,3812/1307,3812/1307
1307,5119,5119,1,1,1,5119/1307,5119/1307
1307,6426,6426,1,1,1,6426/1307,6426/1307
1307,6939,6939,1,1,1,6939/1307,6939/1307
1307,7733,7733,1,1,1,7733/1307,7733/1307
1307,8523,8523,1,1,1,8523/1307,8523/1307
1307,9040,9040,1,1,1,9040/1307,9040/1307
1307,9590,9590,1,1,1,9590/1307,9590/1307
1319,4455,4455,1,1,1,4455/1319,4455/1319
1319,5975,5975,1,1,1,5975/1319,5975/1319
1319,7705,7705,1,1,1,7705/1319,7705/1319
1321,165,165,1,1,1,165/1321,165/1321
1321,1865,1865,1,1,1,1865/1321,1865/1321
1321,3725,3725,1,1,1,3725/1321,3725/1321
1321,4305,4305,1,1,1,4305/1321,4305/1321
1321,7372,7372,1,1,1,7372/1321,7372/1321
1321,8257,8257,1,1,1,8257/1321,8257/1321
1321,8399,8399,1,1,1,8399/1321,8399/1321
1321,8737,8737,1,1,1,8737/1321,8737/1321
1321,8994,8994,1,1,1,8994/1321,8994/1321
1327,465,465,1,1,1,465/1327,465/1327
1327,1491,1491,1,1,1,1491/1327,1491/1327
1327,2437,2437,1,1,1,2437/1327,2437/1327
1327,3878,3878,1,1,1,3878/1327,3878/1327
1327,6107,6107,1,1,1,6107/1327,6107/1327
1327,7754,7754,1,1,1,7754/1327,7754/1327
1361,3063,3063,1,1,1,3063/1361,3063/1361
1361,4461,4461,1,1,1,4461/1361,4461/1361
1361,7183,7183,1,1,1,7183/1361,7183/1361
1367,7520,7520,1,1,1,7520/1367,7520/1367
1367,7958,7958,1,1,1,7958/1367,7958/1367
1373,199,199,1,1,1,199/1373,199/1373
1373,887,887,1,1,1,887/1373,887/1373
1373,892,892,1,1,1,892/1373,892/1373
1373,2099,2099,1,1,1,2099/1373,2099/1373
1373,2260,2260,1,1,1,2260/1373,2260/1373
1373,2265,2265,1,1,1,2265/1373,2265/1373
1373,3633,3633,1,1,1,3633/1373,3633/1373
1373,3638,3638,1,1,1,3638/1373,3638/1373
1373,4688,4688,1,1,1,4688/1373,4688/1373
1373,5006,5006,1,1,1,5006/1373,5006/1373
1373,5011,5011,1,1,1,5011/1373,5011/1373
1373,6379,6379,1,1,1,6379/1373,6379/1373
1373,6384,6384,1,1,1,6384/1373,6384/1373
1373,7428,7428,1,1,1,7428/1373,7428/1373
1373,7752,7752,1,1,1,7752/1373,7752/1373
1373,7757,7757,1,1,1,7757/1373,7757/1373
1373,8810,8810,1,1,1,8810/1373,8810/1373
1373,9125,9125,1,1,1,9125/1373,9125/1373
1373,9130,9130,1,1,1,9130/1373,9130/1373
1373,9504,9504,1,1,1,9504/1373,9504/1373
1381,220,220,1,1,1,220/1381,220/1381
1381,7110,7110,1,1,1,7110/1381,7110/1381
1381,7424,7424,1,1,1,7424/1381,7424/1381
1381,7761,7761,1,1,1,7761/1381,7761/1381
1399,7505,7505,1,1,1,7505/1399,7505/1399
1409,502,502,1,1,1,502/1409,502/1409
1409,1490,1490,1,1,1,1490/1409,1490/1409
1409,2899,2899,1,1,1,2899/1409,2899/1409
1409,4308,4308,1,1,1,4308/1409,4308/1409
1409,5717,5717,1,1,1,5717/1409,5717/1409
1409,6102,6102,1,1,1,6102/1409,6102/1409
1409,7126,7126,1,1,1,7126/1409,7126/1409
1409,8535,8535,1,1,1,8535/1409,8535/1409
1409,9944,9944,1,1,1,9944/1409,9944/1409
1423,5091,5091,1,1,1,5091/1423,5091/1423
1423,5101,5101,1,1,1,5101/1423,5101/1423
1427,784,784,1,1,1,784/1427,784/1427
1427,2211,2211,1,1,1,2211/1427,2211/1427
1427,3638,3638,1,1,1,3638/1427,3638/1427
1427,4648,4648,1,1,1,4648/1427,4648/1427
1427,5065,5065,1,1,1,5065/1427,5065/1427
1427,6285,6285,1,1,1,6285/1427,6285/1427
1427,6492,6492,1,1,1,6492/1427,6492/1427
1427,7919,7919,1,1,1,7919/1427,7919/1427
1427,9346,9346,1,1,1,9346/1427,9346/1427
1429,825,825,1,1,1,825/1429,825/1429
1429,1591,1591,1,1,1,1591/1429,1591/1429
1429,6168,6168,1,1,1,6168/1429,6168/1429
1429,6793,6793,1,1,1,6793/1429,6793/1429
1429,6804,6804,1,1,1,6804/1429,6804/1429
1429,8950,8950,1,1,1,8950/1429,8950/1429
1433,2326,2326,1,1,1,2326/1433,2326/1433
1433,4043,4043,1,1,1,4043/1433,4043/1433
1433,4822,4822,1,1,1,4822/1433,4822/1433
1433,5956,5956,1,1,1,5956/1433,5956/1433
1439,4590,4590,1,1,1,4590/1439,4590/1439
1439,9116,9116,1,1,1,9116/1439,9116/1439
1439,9650,9650,1,1,1,9650/1439,9650/1439
1447,1758,1758,1,1,1,1758/1447,1758/1447
1447,4649,4649,1,1,1,4649/1447,4649/1447
1447,4804,4804,1,1,1,4804/1447,4804/1447
1447,7609,7609,1,1,1,7609/1447,7609/1447
1447,9063,9063,1,1,1,9063/1447,9063/1447
1451,395,395,1,1,1,395/1451,395/1451
1451,4618,4618,1,1,1,4618/1451,4618/1451
1451,5203,5203,1,1,1,5203/1451,5203/1451
1451,6993,6993,1,1,1,6993/1451,6993/1451
1453,2011,2011,1,1,1,2011/1453,2011/1453
1453,8939,8939,1,1,1,8939/1453,8939/1453
1459,443,443,1,1,1,443/1459,443/1459
1459,1054,1054,1,1,1,1054/1459,1054/1459
1459,1902,1902,1,1,1,1902/1459,1902/1459
1459,2513,2513,1,1,1,2513/1459,2513/1459
1459,3361,3361,1,1,1,3361/1459,3361/1459
1459,3972,3972,1,1,1,3972/1459,3972/1459
1459,4820,4820,1,1,1,4820/1459,4820/1459
1459,5431,5431,1,1,1,5431/1459,5431/1459
1459,6279,6279,1,1,1,6279/1459,6279/1459
1459,6890,6890,1,1,1,6890/1459,6890/1459
1459,7738,7738,1,1,1,7738/1459,7738/1459
1459,8349,8349,1,1,1,8349/1459,8349/1459
1459,9197,9197,1,1,1,9197/1459,9197/1459
1459,9227,9227,1,1,1,9227/1459,9227/1459
1459,9808,9808,1,1,1,9808/1459,9808/1459
1471,708,708,1,1,1,708/1471,708/1471
1471,1135,1135,1,1,1,1135/1471,1135/1471
1471,1818,1818,1,1,1,1818/1471,1818/1471
1471,1846,1846,1,1,1,1846/1471,1846/1471
1471,2179,2179,1,1,1,2179/1471,2179/1471
1471,2354,2354,1,1,1,2354/1471,2354/1471
1471,2606,2606,1,1,1,2606/1471,2606/1471
1471,3650,3650,1,1,1,3650/1471,3650/1471
1471,4077,4077,1,1,1,4077/1471,4077/1471
1471,4120,4120,1,1,1,4120/1471,4120/1471
1471,5121,5121,1,1,1,5121/1471,5121/1471
1471,5548,5548,1,1,1,5548/1471,5548/1471
1471,6592,6592,1,1,1,6592/1471,6592/1471
1471,7019,7019,1,1,1,7019/1471,7019/1471
1471,7520,7520,1,1,1,7520/1471,7520/1471
1471,7745,7745,1,1,1,7745/1471,7745/1471
1471,8063,8063,1,1,1,8063/1471,8063/1471
1471,8490,8490,1,1,1,8490/1471,8490/1471
1471,9534,9534,1,1,1,9534/1471,9534/1471
1471,9961,9961,1,1,1,9961/1471,9961/1471
1481,3222,3222,1,1,1,3222/1481,3222/1481
1481,4919,4919,1,1,1,4919/1481,4919/1481
1481,6127,6127,1,1,1,6127/1481,6127/1481
1483,4854,4854,1,1,1,4854/1483,4854/1483
1483,7553,7553,1,1,1,7553/1483,7553/1483
1487,790,790,1,1,1,790/1487,790/1487
1487,1639,1639,1,1,1,1639/1487,1639/1487
1487,2044,2044,1,1,1,2044/1487,2044/1487
1487,2083,2083,1,1,1,2083/1487,2083/1487
1487,6864,6864,1,1,1,6864/1487,6864/1487
1487,7591,7591,1,1,1,7591/1487,7591/1487
1487,7659,7659,1,1,1,7659/1487,7659/1487
1487,8475,8475,1,1,1,8475/1487,8475/1487
1487,9793,9793,1,1,1,9793/1487,9793/1487
1489,1634,1634,1,1,1,1634/1489,1634/1489
1489,6146,6146,1,1,1,6146/1489,6146/1489
1493,863,863,1,1,1,863/1493,863/1493
1493,1206,1206,1,1,1,1206/1493,1206/1493
1493,1219,1219,1,1,1,1219/1493,1219/1493
1493,3195,3195,1,1,1,3195/1493,3195/1493
1493,3360,3360,1,1,1,3360/1493,3360/1493
1493,4819,4819,1,1,1,4819/1493,4819/1493
1499,569,569,1,1,1,569/1499,569/1499
1499,667,667,1,1,1,667/1499,667/1499
1499,1085,1085,1,1,1,1085/1499,1085/1499
1499,1401,1401,1,1,1,1401/1499,1401/1499
1499,2166,2166,1,1,1,2166/1499,2166/1499
1499,2584,2584,1,1,1,2584/1499,2584/1499
1499,2900,2900,1,1,1,2900/1499,2900/1499
1499,3339,3339,1,1,1,3339/1499,3339/1499
1499,3665,3665,1,1,1,3665/1499,3665/1499
1499,4083,4083,1,1,1,4083/1499,4083/1499
1499,4149,4149,1,1,1,4149/1499,4149/1499
1499,4399,4399,1,1,1,4399/1499,4399/1499
1499,5164,5164,1,1,1,5164/1499,5164/1499
1499,5582,5582,1,1,1,5582/1499,5582/1499
1499,5898,5898,1,1,1,5898/1499,5898/1499
1499,6663,6663,1,1,1,6663/1499,6663/1499
1499,7037,7037,1,1,1,7037/1499,7037/1499
1499,7081,7081,1,1,1,7081/1499,7081/1499
1499,7397,7397,1,1,1,7397/1499,7397/1499
1499,8162,8162,1,1,1,8162/1499,8162/1499
1499,8580,8580,1,1,1,8580/1499,8580/1499
1499,8896,8896,1,1,1,8896/1499,8896/1499
1499,9661,9661,1,1,1,9661/1499,9661/1499
1511,5294,5294,1,1,1,5294/1511,5294/1511
1511,8183,8183,1,1,1,8183/1511,8183/1511
1511,8457,8457,1,1,1,8457/1511,8457/1511
1523,1034,1034,1,1,1,1034/1523,1034/1523
1523,2557,2557,1,1,1,2557/1523,2557/1523
1523,4080,4080,1,1,1,4080/1523,4080/1523
1523,4732,4732,1,1,1,4732/1523,4732/1523
1523,5603,5603,1,1,1,5603/1523,5603/1523
1523,6434,6434,1,1,1,6434/1523,6434/1523
1523,7126,7126,1,1,1,7126/1523,7126/1523
1523,8649,8649,1,1,1,8649/1523,8649/1523
1531,727,727,1,1,1,727/1531,727/1531
1531,2258,2258,1,1,1,2258/1531,2258/1531
1531,3789,3789,1,1,1,3789/1531,3789/1531
1531,3967,3967,1,1,1,3967/1531,3967/1531
1531,5320,5320,1,1,1,5320/1531,5320/1531
1531,6633,6633,1,1,1,6633/1531,6633/1531
1531,6851,6851,1,1,1,6851/1531,6851/1531
1531,8382,8382,1,1,1,8382/1531,8382/1531
1531,9913,9913,1,1,1,9913/1531,9913/1531
1543,275,275,1,1,1,275/1543,275/1543
1543,395,395,1,1,1,395/1543,395/1543
1543,572,572,1,1,1,572/1543,572/1543
1543,2703,2703,1,1,1,2703/1543,2703/1543
1543,3245,3245,1,1,1,3245/1543,3245/1543
1543,4164,4164,1,1,1,4164/1543,4164/1543
1549,3670,3670,1,1,1,3670/1549,3670/1549
1549,5046,5046,1,1,1,5046/1549,5046/1549
1549,6350,6350,1,1,1,6350/1549,6350/1549
1549,8175,8175,1,1,1,8175/1549,8175/1549
1553,194,194,1,1,1,194/1553,194/1553
1553,1042,1042,1,1,1,1042/1553,1042/1553
1553,1532,1532,1,1,1,1532/1553,1532/1553
1553,1727,1727,1,1,1,1727/1553,1727/1553
1553,2595,2595,1,1,1,2595/1553,2595/1553
1553,3085,3085,1,1,1,3085/1553,3085/1553
1553,4148,4148,1,1,1,4148/1553,4148/1553
1553,4638,4638,1,1,1,4638/1553,4638/1553
1553,5701,5701,1,1,1,5701/1553,5701/1553
1553,6191,6191,1,1,1,6191/1553,6191/1553
1553,7254,7254,1,1,1,7254/1553,7254/1553
1553,7744,7744,1,1,1,7744/1553,7744/1553
1553,8807,8807,1,1,1,8807/1553,8807/1553
1553,9297,9297,1,1,1,9297/1553,9297/1553
1559,4856,4856,1,1,1,4856/1559,4856/1559
1559,6470,6470,1,1,1,6470/1559,6470/1559
1559,9841,9841,1,1,1,9841/1559,9841/1559
1559,9850,9850,1,1,1,9850/1559,9850/1559
1567,206,206,1,1,1,206/1567,206/1567
1567,599,599,1,1,1,599/1567,599/1567
1567,666,666,1,1,1,666/1567,666/1567
1567,1134,1134,1,1,1,1134/1567,1134/1567
1567,2233,2233,1,1,1,2233/1567,2233/1567
1567,2701,2701,1,1,1,2701/1567,2701/1567
1567,2757,2757,1,1,1,2757/1567,2757/1567
1567,3800,3800,1,1,1,3800/1567,3800/1567
1567,4268,4268,1,1,1,4268/1567,4268/1567
1567,4338,4338,1,1,1,4338/1567,4338/1567
1567,5367,5367,1,1,1,5367/1567,5367/1567
1567,5835,5835,1,1,1,5835/1567,5835/1567
1567,6934,6934,1,1,1,6934/1567,6934/1567
1567,7402,7402,1,1,1,7402/1567,7402/1567
1567,8154,8154,1,1,1,8154/1567,8154/1567
1567,8501,8501,1,1,1,8501/1567,8501/1567
1567,8969,8969,1,1,1,8969/1567,8969/1567
1571,921,921,1,1,1,921/1571,921/1571
1571,1078,1078,1,1,1,1078/1571,1078/1571
1571,1491,1491,1,1,1,1491/1571,1491/1571
1571,1981,1981,1,1,1,1981/1571,1981/1571
1571,2649,2649,1,1,1,2649/1571,2649/1571
1571,3062,3062,1,1,1,3062/1571,3062/1571
1571,3683,3683,1,1,1,3683/1571,3683/1571
1571,4220,4220,1,1,1,4220/1571,4220/1571
1571,4633,4633,1,1,1,4633/1571,4633/1571
1571,5791,5791,1,1,1,5791/1571,5791/1571
1571,6081,6081,1,1,1,6081/1571,6081/1571
1571,6204,6204,1,1,1,6204/1571,6204/1571
1571,6597,6597,1,1,1,6597/1571,6597/1571
1571,7362,7362,1,1,1,7362/1571,7362/1571
1571,7775,7775,1,1,1,7775/1571,7775/1571
1571,8933,8933,1,1,1,8933/1571,8933/1571
1571,9301,9301,1,1,1,9301/1571,9301/1571
1571,9346,9346,1,1,1,9346/1571,9346/1571
1579,2115,2115,1,1,1,2115/1579,2115/1579
1579,4879,4879,1,1,1,4879/1579,4879/1579
1583,1721,1721,1,1,1,1721/1583,1721/1583
1583,6910,6910,1,1,1,6910/1583,6910/1583
1583,7166,7166,1,1,1,7166/1583,7166/1583
1597,895,895,1,1,1,895/1597,895/1597
1597,2492,2492,1,1,1,2492/1597,2492/1597
1597,2991,2991,1,1,1,2991/1597,2991/1597
1597,4089,4089,1,1,1,4089/1597,4089/1597
1597,5686,5686,1,1,1,5686/1597,5686/1597
1597,5768,5768,1,1,1,5768/1597,5768/1597
1597,6913,6913,1,1,1,6913/1597,6913/1597
1597,7283,7283,1,1,1,7283/1597,7283/1597
1597,8880,8880,1,1,1,8880/1597,8880/1597
1601,200,200,1,1,1,200/1601,200/1601
1601,2560,2560,1,1,1,2560/1601,2560/1601
1601,3404,3404,1,1,1,3404/1601,3404/1601
1601,6678,6678,1,1,1,6678/1601,6678/1601
1601,7368,7368,1,1,1,7368/1601,7368/1601
1609,833,833,1,1,1,833/1609,833/1609
1609,2041,2041,1,1,1,2041/1609,2041/1609
1609,3527,3527,1,1,1,3527/1609,3527/1609
1609,8712,8712,1,1,1,8712/1609,8712/1609
1613,169,169,1,1,1,169/1613,169/1613
1613,3753,3753,1,1,1,3753/1613,3753/1613
1613,8640,8640,1,1,1,8640/1613,8640/1613
1619,1903,1903,1,1,1,1903/1619,1903/1619
1619,2049,2049,1,1,1,2049/1619,2049/1619
1619,7311,7311,1,1,1,7311/1619,7311/1619
1621,543,543,1,1,1,543/1621,543/1621
1621,1262,1262,1,1,1,1262/1621,1262/1621
1621,2630,2630,1,1,1,2630/1621,2630/1621
1621,2883,2883,1,1,1,2883/1621,2883/1621
1621,3815,3815,1,1,1,3815/1621,3815/1621
1621,4194,4194,1,1,1,4194/1621,4194/1621
1621,4504,4504,1,1,1,4504/1621,4504/1621
1621,5459,5459,1,1,1,5459/1621,5459/1621
1621,6125,6125,1,1,1,6125/1621,6125/1621
1621,6887,6887,1,1,1,6887/1621,6887/1621
1621,7047,7047,1,1,1,7047/1621,7047/1621
1621,7746,7746,1,1,1,7746/1621,7746/1621
1621,8510,8510,1,1,1,8510/1621,8510/1621
1621,9367,9367,1,1,1,9367/1621,9367/1621
1627,1262,1262,1,1,1,1262/1627,1262/1627
1627,1675,1675,1,1,1,1675/1627,1675/1627
1627,2080,2080,1,1,1,2080/1627,2080/1627
1627,2889,2889,1,1,1,2889/1627,2889/1627
1627,3302,3302,1,1,1,3302/1627,3302/1627
1627,4493,4493,1,1,1,4493/1627,4493/1627
1627,4516,4516,1,1,1,4516/1627,4516/1627
1627,4929,4929,1,1,1,4929/1627,4929/1627
1627,6143,6143,1,1,1,6143/1627,6143/1627
1627,6556,6556,1,1,1,6556/1627,6556/1627
1627,7770,7770,1,1,1,7770/1627,7770/1627
1627,8183,8183,1,1,1,8183/1627,8183/1627
1627,9397,9397,1,1,1,9397/1627,9397/1627
1627,9810,9810,1,1,1,9810/1627,9810/1627
1637,1626,1626,1,1,1,1626/1637,1626/1637
1637,1709,1709,1,1,1,1709/1637,1709/1637
1637,3263,3263,1,1,1,3263/1637,3263/1637
1637,3346,3346,1,1,1,3346/1637,3346/1637
1637,4900,4900,1,1,1,4900/1637,4900/1637
1637,4983,4983,1,1,1,4983/1637,4983/1637
1637,5426,5426,1,1,1,5426/1637,5426/1637
1637,6537,6537,1,1,1,6537/1637,6537/1637
1637,6620,6620,1,1,1,6620/1637,6620/1637
1637,8174,8174,1,1,1,8174/1637,8174/1637
1637,8257,8257,1,1,1,8257/1637,8257/1637
1637,8526,8526,1,1,1,8526/1637,8526/1637
1637,9811,9811,1,1,1,9811/1637,9811/1637
1637,9894,9894,1,1,1,9894/1637,9894/1637
1637,9973,9973,1,1,1,9973/1637,9973/1637
1657,207,207,1,1,1,207/1657,207/1657
1657,1753,1753,1,1,1,1753/1657,1753/1657
1657,3410,3410,1,1,1,3410/1657,3410/1657
1657,5067,5067,1,1,1,5067/1657,5067/1657
1657,5945,5945,1,1,1,5945/1657,5945/1657
1657,6724,6724,1,1,1,6724/1657,6724/1657
1657,7617,7617,1,1,1,7617/1657,7617/1657
1657,8381,8381,1,1,1,8381/1657,8381/1657
1663,4489,4489,1,1,1,4489/1663,4489/1663
1667,2109,2109,1,1,1,2109/1667,2109/1667
1667,2220,2220,1,1,1,2220/1667,2220/1667
1669,555,555,1,1,1,555/1669,555/1669
1669,1879,1879,1,1,1,1879/1669,1879/1669
1669,5208,5208,1,1,1,5208/1669,5208/1669
1669,8072,8072,1,1,1,8072/1669,8072/1669
1669,8518,8518,1,1,1,8518/1669,8518/1669
1669,9195,9195,1,1,1,9195/1669,9195/1669
1693,878,878,1,1,1,878/1693,878/1693
1693,5264,5264,1,1,1,5264/1693,5264/1693
1693,5619,5619,1,1,1,5619/1693,5619/1693
1693,5646,5646,1,1,1,5646/1693,5646/1693
1693,8941,8941,1,1,1,8941/1693,8941/1693
1697,267,267,1,1,1,267/1697,267/1697
1697,8840,8840,1,1,1,8840/1697,8840/1697
1697,9668,9668,1,1,1,9668/1697,9668/1697
1699,2733,2733,1,1,1,2733/1699,2733/1699
1699,6946,6946,1,1,1,6946/1699,6946/1699
1699,8708,8708,1,1,1,8708/1699,8708/1699
1699,8856,8856,1,1,1,8856/1699,8856/1699
1699,9917,9917,1,1,1,9917/1699,9917/1699
1709,310,310,1,1,1,310/1709,310/1709
1709,851,851,1,1,1,851/1709,851/1709
1709,2560,2560,1,1,1,2560/1709,2560/1709
1709,2590,2590,1,1,1,2590/1709,2590/1709
1709,4269,4269,1,1,1,4269/1709,4269/1709
1709,5978,5978,1,1,1,5978/1709,5978/1709
1709,7687,7687,1,1,1,7687/1709,7687/1709
1709,9396,9396,1,1,1,9396/1709,9396/1709
1709,9566,9566,1,1,1,9566/1709,9566/1709
1721,2602,2602,1,1,1,2602/1721,2602/1721
1721,3783,3783,1,1,1,3783/1721,3783/1721
1723,3109,3109,1,1,1,3109/1723,3109/1723
1723,7790,7790,1,1,1,7790/1723,7790/1723
1733,725,725,1,1,1,725/1733,725/1733
1733,2458,2458,1,1,1,2458/1733,2458/1733
1733,3784,3784,1,1,1,3784/1733,3784/1733
1733,4191,4191,1,1,1,4191/1733,4191/1733
1733,4909,4909,1,1,1,4909/1733,4909/1733
1733,5924,5924,1,1,1,5924/1733,5924/1733
1733,7657,7657,1,1,1,7657/1733,7657/1733
1733,9390,9390,1,1,1,9390/1733,9390/1733
1741,464,464,1,1,1,464/1741,464/1741
1741,5815,5815,1,1,1,5815/1741,5815/1741
1741,7215,7215,1,1,1,7215/1741,7215/1741
1741,8198,8198,1,1,1,8198/1741,8198/1741
1747,3763,3763,1,1,1,3763/1747,3763/1747
1753,2197,2197,1,1,1,2197/1753,2197/1753
1753,4109,4109,1,1,1,4109/1753,4109/1753
1753,6166,6166,1,1,1,6166/1753,6166/1753
1759,2132,2132,1,1,1,2132/1759,2132/1759
1759,5951,5951,1,1,1,5951/1759,5951/1759
1759,9019,9019,1,1,1,9019/1759,9019/1759
1759,9068,9068,1,1,1,9068/1759,9068/1759
1777,222,222,1,1,1,222/1777,222/1777
1783,630,630,1,1,1,630/1783,630/1783
1783,2291,2291,1,1,1,2291/1783,2291/1783
1783,3267,3267,1,1,1,3267/1783,3267/1783
1783,5925,5925,1,1,1,5925/1783,5925/1783
1783,6845,6845,1,1,1,6845/1783,6845/1783
1783,7500,7500,1,1,1,7500/1783,7500/1783
1787,3263,3263,1,1,1,3263/1787,3263/1787
1787,4486,4486,1,1,1,4486/1787,4486/1787
1789,6403,6403,1,1,1,6403/1789,6403/1789
1789,7773,7773,1,1,1,7773/1789,7773/1789
1789,8069,8069,1,1,1,8069/1789,8069/1789
1801,427,427,1,1,1,427/1801,427/1801
1801,4087,4087,1,1,1,4087/1801,4087/1801
1801,5166,5166,1,1,1,5166/1801,5166/1801
1801,7518,7518,1,1,1,7518/1801,7518/1801
1801,8135,8135,1,1,1,8135/1801,8135/1801
1801,9642,9642,1,1,1,9642/1801,9642/1801
1811,1155,1155,1,1,1,1155/1811,1155/1811
1811,2771,2771,1,1,1,2771/1811,2771/1811
1811,2966,2966,1,1,1,2966/1811,2966/1811
1811,4777,4777,1,1,1,4777/1811,4777/1811
1811,6588,6588,1,1,1,6588/1811,6588/1811
1811,8399,8399,1,1,1,8399/1811,8399/1811
1823,1259,1259,1,1,1,1259/1823,1259/1823
1823,2251,2251,1,1,1,2251/1823,2251/1823
1823,3082,3082,1,1,1,3082/1823,3082/1823
1823,4905,4905,1,1,1,4905/1823,4905/1823
1823,6516,6516,1,1,1,6516/1823,6516/1823
1823,6728,6728,1,1,1,6728/1823,6728/1823
1823,8551,8551,1,1,1,8551/1823,8551/1823
1823,8557,8557,1,1,1,8557/1823,8557/1823
1831,380,380,1,1,1,380/1831,380/1831
1831,945,945,1,1,1,945/1831,945/1831
1831,1760,1760,1,1,1,1760/1831,1760/1831
1831,3591,3591,1,1,1,3591/1831,3591/1831
1831,5167,5167,1,1,1,5167/1831,5167/1831
1831,5422,5422,1,1,1,5422/1831,5422/1831
1831,7253,7253,1,1,1,7253/1831,7253/1831
1831,9084,9084,1,1,1,9084/1831,9084/1831
1831,9352,9352,1,1,1,9352/1831,9352/1831
1847,1334,1334,1,1,1,1334/1847,1334/1847
1847,3181,3181,1,1,1,3181/1847,3181/1847
1847,5028,5028,1,1,1,5028/1847,5028/1847
1847,6875,6875,1,1,1,6875/1847,6875/1847
1847,8722,8722,1,1,1,8722/1847,8722/1847
1861,1500,1500,1,1,1,1500/1861,1500/1861
1861,9890,9890,1,1,1,9890/1861,9890/1861
1867,2100,2100,1,1,1,2100/1867,2100/1867
1867,6305,6305,1,1,1,6305/1867,6305/1867
1867,6686,6686,1,1,1,6686/1867,6686/1867
1871,4013,4013,1,1,1,4013/1871,4013/1871
1873,946,946,1,1,1,946/1873,946/1873
1873,1180,1180,1,2,2,1180/1873,1180/1873
1873,3053,3053,1,1,1,3053/1873,3053/1873
1873,4926,4926,1,1,1,4926/1873,4926/1873
1873,6799,6799,1,1,1,6799/1873,6799/1873
1873,8672,8672,1,1,1,8672/1873,8672/1873
1877,1537,1537,1,1,1,1537/1877,1537/1877
1877,3400,3400,1,1,1,3400/1877,3400/1877
1879,503,503,1,1,1,503/1879,503/1879
1879,6396,6396,1,1,1,6396/1879,6396/1879
1879,7203,7203,1,1,1,7203/1879,7203/1879
1889,236,236,1,1,1,236/1889,236/1889
1889,923,923,1,1,1,923/1889,923/1889
1889,2585,2585,1,1,1,2585/1889,2585/1889
1889,2812,2812,1,1,1,2812/1889,2812/1889
1889,4701,4701,1,1,1,4701/1889,4701/1889
1889,6078,6078,1,1,1,6078/1889,6078/1889
1889,6590,6590,1,1,1,6590/1889,6590/1889
1889,6819,6819,1,1,1,6819/1889,6819/1889
1889,8479,8479,1,1,1,8479/1889,8479/1889
1901,354,354,1,1,1,354/1901,354/1901
1907,9220,9220,1,1,1,9220/1907,9220/1907
1913,158,158,1,1,1,158/1913,158/1913
1913,966,966,1,1,1,966/1913,966/1913
1913,4029,4029,1,1,1,4029/1913,4029/1913
1913,6238,6238,1,1,1,6238/1913,6238/1913
1913,6421,6421,1,1,1,6421/1913,6421/1913
1913,9920,9920,1,1,1,9920/1913,9920/1913
1931,7161,7161,1,1,1,7161/1931,7161/1931
1931,8065,8065,1,1,1,8065/1931,8065/1931
1931,8116,8116,1,1,1,8116/1931,8116/1931
1931,9498,9498,1,1,1,9498/1931,9498/1931
1933,3523,3523,1,1,1,3523/1933,3523/1933
1949,2562,2562,1,1,1,2562/1949,2562/1949
1951,5519,5519,1,1,1,5519/1951,5519/1951
1973,2674,2674,1,1,1,2674/1973,2674/1973
1973,3375,3375,1,1,1,3375/1973,3375/1973
1979,1055,1055,1,1,1,1055/1979,1055/1979
1979,1660,1660,1,1,1,1660/1979,1660/1979
1979,3805,3805,1,1,1,3805/1979,3805/1979
1987,635,635,1,1,1,635/1987,635/1987
1987,1767,1767,1,1,1,1767/1987,1767/1987
1987,3754,3754,1,1,1,3754/1987,3754/1987
1987,5741,5741,1,1,1,5741/1987,5741/1987
1987,7728,7728,1,1,1,7728/1987,7728/1987
1987,8322,8322,1,1,1,8322/1987,8322/1987
1987,9715,9715,1,1,1,9715/1987,9715/1987
1993,249,249,1,1,1,249/1993,249/1993
1993,3412,3412,1,1,1,3412/1993,3412/1993
1997,2429,2429,1,1,1,2429/1997,2429/1997
1997,8340,8340,1,1,1,8340/1997,8340/1997
1997,8633,8633,1,1,1,8633/1997,8633/1997
1997,9214,9214,1,1,1,9214/1997,9214/1997
1999,6806,6806,1,1,1,6806/1999,6806/1999
2003,373,373,1,1,1,373/2003,373/2003
2003,2505,2505,1,1,1,2505/2003,2505/2003
2011,665,665,1,1,1,665/2011,665/2011
2011,1087,1087,1,1,1,1087/2011,1087/2011
2011,1256,1256,1,1,1,1256/2011,1256/2011
2011,1374,1374,1,1,1,1374/2011,1374/2011
2011,3098,3098,1,1,1,3098/2011,3098/2011
2011,3210,3210,1,1,1,3210/2011,3210/2011
2011,3385,3385,1,1,1,3385/2011,3385/2011
2011,5109,5109,1,1,1,5109/2011,5109/2011
2011,5396,5396,1,1,1,5396/2011,5396/2011
2011,7120,7120,1,1,1,7120/2011,7120/2011
2011,7407,7407,1,1,1,7407/2011,7407/2011
2011,8238,8238,1,1,1,8238/2011,8238/2011
2011,9131,9131,1,1,1,9131/2011,9131/2011
2011,9418,9418,1,1,1,9418/2011,9418/2011
2017,611,611,1,1,1,611/2017,611/2017
2017,2628,2628,1,1,1,2628/2017,2628/2017
2017,4645,4645,1,1,1,4645/2017,4645/2017
2017,5572,5572,1,1,1,5572/2017,5572/2017
2017,6662,6662,1,1,1,6662/2017,6662/2017
2017,7135,7135,1,1,1,7135/2017,7135/2017
2017,8679,8679,1,1,1,8679/2017,8679/2017
2027,416,416,1,1,1,416/2027,416/2027
2027,1146,1146,1,1,1,1146/2027,1146/2027
2027,1609,1609,1,1,1,1609/2027,1609/2027
2027,1925,1925,1,1,1,1925/2027,1925/2027
2027,3173,3173,1,1,1,3173/2027,3173/2027
2027,3636,3636,1,1,1,3636/2027,3636/2027
2027,3952,3952,1,1,1,3952/2027,3952/2027
2027,5200,5200,1,1,1,5200/2027,5200/2027
2027,5663,5663,1,1,1,5663/2027,5663/2027
2027,5979,5979,1,1,1,5979/2027,5979/2027
2027,7227,7227,1,1,1,7227/2027,7227/2027
2027,7690,7690,1,1,1,7690/2027,7690/2027
2027,8006,8006,1,1,1,8006/2027,8006/2027
2027,9254,9254,1,1,1,9254/2027,9254/2027
2027,9717,9717,1,1,1,9717/2027,9717/2027
2029,3477,3477,1,1,1,3477/2029,3477/2029
2039,7665,7665,1,1,1,7665/2039,7665/2039
2053,5190,5190,1,1,1,5190/2053,5190/2053
2053,6999,6999,1,1,1,6999/2053,6999/2053
2063,3243,3243,1,1,1,3243/2063,3243/2063
2063,3517,3517,1,1,1,3517/2063,3517/2063
2063,5391,5391,1,1,1,5391/2063,5391/2063
2063,6675,6675,1,1,1,6675/2063,6675/2063
2063,6695,6695,1,1,1,6695/2063,6695/2063
2069,1958,1958,1,1,1,1958/2069,1958/2069
2069,2177,2177,1,1,1,2177/2069,2177/2069
2069,3170,3170,1,1,1,3170/2069,3170/2069
2069,4027,4027,1,1,1,4027/2069,4027/2069
2069,4246,4246,1,1,1,4246/2069,4246/2069
2069,5372,5372,1,1,1,5372/2069,5372/2069
2069,5396,5396,1,1,1,5396/2069,5396/2069
2069,6096,6096,1,1,1,6096/2069,6096/2069
2069,6315,6315,1,1,1,6315/2069,6315/2069
2069,8165,8165,1,1,1,8165/2069,8165/2069
2069,8384,8384,1,1,1,8384/2069,8384/2069
2069,8963,8963,1,1,1,8963/2069,8963/2069
2081,1443,1443,1,1,1,1443/2081,1443/2081
2081,3875,3875,1,1,1,3875/2081,3875/2081
2083,4933,4933,1,1,1,4933/2083,4933/2083
2083,6611,6611,1,1,1,6611/2083,6611/2083
2083,6931,6931,1,1,1,6931/2083,6931/2083
2083,9453,9453,1,1,1,9453/2083,9453/2083
2087,1220,1220,1,1,1,1220/2087,1220/2087
2087,8906,8906,1,1,1,8906/2087,8906/2087
2087,8995,8995,1,1,1,8995/2087,8995/2087
2089,2667,2667,1,1,1,2667/2089,2667/2089
2099,2417,2417,1,1,1,2417/2099,2417/2099
2099,3387,3387,1,1,1,3387/2099,3387/2099
2099,7991,7991,1,1,1,7991/2099,7991/2099
2111,7571,7571,1,1,1,7571/2111,7571/2111
2113,264,264,1,1,1,264/2113,264/2113
2113,2475,2475,1,1,1,2475/2113,2475/2113
2113,2844,2844,1,1,1,2844/2113,2844/2113
2113,5937,5937,1,1,1,5937/2113,5937/2113
2129,266,266,1,1,1,266/2129,266/2129
2129,1440,1440,1,1,1,1440/2129,1440/2129
2129,3569,3569,1,1,1,3569/2129,3569/2129
2129,5698,5698,1,1,1,5698/2129,5698/2129
2129,6892,6892,1,1,1,6892/2129,6892/2129
2129,7827,7827,1,1,1,7827/2129,7827/2129
2129,9770,9770,1,1,1,9770/2129,9770/2129
2129,9956,9956,1,1,1,9956/2129,9956/2129
2131,844,844,1,1,1,844/2131,844/2131
2131,2975,2975,1,1,1,2975/2131,2975/2131
2131,5106,5106,1,1,1,5106/2131,5106/2131
2131,7237,7237,1,1,1,7237/2131,7237/2131
2131,9368,9368,1,1,1,9368/2131,9368/2131
2137,267,267,1,1,1,267/2137,267/2137
2141,292,292,1,1,1,292/2141,292/2141
2141,2667,2667,1,1,1,2667/2141,2667/2141
2141,4013,4013,1,1,1,4013/2141,4013/2141
2141,4816,4816,1,1,1,4816/2141,4816/2141
2141,8844,8844,1,1,1,8844/2141,8844/2141
2141,8877,8877,1,1,1,8877/2141,8877/2141
2141,8956,8956,1,1,1,8956/2141,8956/2141
2143,215,215,1,1,1,215/2143,215/2143
2143,2401,2401,1,1,1,2401/2143,2401/2143
2143,7688,7688,1,1,1,7688/2143,7688/2143
2153,269,269,1,1,1,269/2153,269/2153
2153,2090,2090,1,1,1,2090/2153,2090/2153
2153,4243,4243,1,1,1,4243/2153,4243/2153
2153,6396,6396,1,1,1,6396/2153,6396/2153
2153,6646,6646,1,1,1,6646/2153,6646/2153
2153,8549,8549,1,1,1,8549/2153,8549/2153
2161,1936,1936,1,1,1,1936/2161,1936/2161
2161,4097,4097,1,1,1,4097/2161,4097/2161
2161,4150,4150,1,1,1,4150/2161,4150/2161
2161,4892,4892,1,1,1,4892/2161,4892/2161
2161,6096,6096,1,1,1,6096/2161,6096/2161
2161,6258,6258,1,1,1,6258/2161,6258/2161
2161,6683,6683,1,1,1,6683/2161,6683/2161
2161,8419,8419,1,1,1,8419/2161,8419/2161
2161,9049,9049,1,1,1,9049/2161,9049/2161
2161,9925,9925,1,1,1,9925/2161,9925/2161
2179,2206,2206,1,1,1,2206/2179,2206/2179
2179,4385,4385,1,1,1,4385/2179,4385/2179
2179,5145,5145,1,1,1,5145/2179,5145/2179
2179,6564,6564,1,1,1,6564/2179,6564/2179
2179,8743,8743,1,1,1,8743/2179,8743/2179
2203,754,754,1,1,1,754/2203,754/2203
2203,2951,2951,1,1,1,2951/2203,2951/2203
2203,5964,5964,1,1,1,5964/2203,5964/2203
2207,4774,4774,1,1,1,4774/2207,4774/2207
2213,4075,4075,1,1,1,4075/2213,4075/2213
2213,9434,9434,1,1,1,9434/2213,9434/2213
2213,9538,9538,1,1,1,9538/2213,9538/2213
2221,720,720,1,1,1,720/2221,720/2221
2221,3416,3416,1,1,1,3416/2221,3416/2221
2237,5007,5007,1,1,1,5007/2237,5007/2237
2237,7540,7540,1,1,1,7540/2237,7540/2237
2237,8260,8260,1,1,1,8260/2237,8260/2237
2237,8588,8588,1,1,1,8588/2237,8588/2237
2239,7442,7442,1,1,1,7442/2239,7442/2239
2243,4786,4786,1,1,1,4786/2243,4786/2243
2251,643,643,1,1,1,643/2251,643/2251
2251,4100,4100,1,1,1,4100/2251,4100/2251
2251,4764,4764,1,1,1,4764/2251,4764/2251
2251,4943,4943,1,1,1,4943/2251,4943/2251
2269,3645,3645,1,1,1,3645/2269,3645/2269
2269,5705,5705,1,1,1,5705/2269,5705/2269
2273,284,284,1,1,1,284/2273,284/2273
2273,288,288,1,1,1,288/2273,288/2273
2281,1620,1620,1,1,1,1620/2281,1620/2281
2281,1713,1713,1,1,1,1713/2281,1713/2281
2281,2916,2916,1,1,1,2916/2281,2916/2281
2281,3496,3496,1,1,1,3496/2281,3496/2281
2281,3625,3625,1,1,1,3625/2281,3625/2281
2281,4271,4271,1,1,1,4271/2281,4271/2281
2281,5917,5917,1,1,1,5917/2281,5917/2281
2287,2040,2040,1,1,1,2040/2287,2040/2287
2287,2763,2763,1,1,1,2763/2287,2763/2287
2287,3123,3123,1,1,1,3123/2287,3123/2287
2287,4327,4327,1,1,1,4327/2287,4327/2287
2287,6614,6614,1,1,1,6614/2287,6614/2287
2287,8901,8901,1,1,1,8901/2287,8901/2287
2293,1869,1869,1,1,1,1869/2293,1869/2293
2297,287,287,1,1,1,287/2297,287/2297
2297,4822,4822,1,1,1,4822/2297,4822/2297
2297,5124,5124,1,1,1,5124/2297,5124/2297
2297,5760,5760,1,1,1,5760/2297,5760/2297
2297,5795,5795,1,1,1,5795/2297,5795/2297
2297,7815,7815,1,1,1,7815/2297,7815/2297
2309,205,205,1,1,1,205/2309,205/2309
2309,1704,1704,1,1,1,1704/2309,1704/2309
2309,4013,4013,1,1,1,4013/2309,4013/2309
2309,6322,6322,1,1,1,6322/2309,6322/2309
2309,7401,7401,1,1,1,7401/2309,7401/2309
2309,7663,7663,1,1,1,7663/2309,7663/2309
2309,8631,8631,1,1,1,8631/2309,8631/2309
2309,9741,9741,1,1,1,9741/2309,9741/2309
2311,2093,2093,1,1,1,2093/2311,2093/2311
2311,4404,4404,1,1,1,4404/2311,4404/2311
2311,6715,6715,1,1,1,6715/2311,6715/2311
2311,8581,8581,1,1,1,8581/2311,8581/2311
2311,9026,9026,1,1,1,9026/2311,9026/2311
2333,916,916,1,1,1,916/2333,916/2333
2333,1379,1379,1,1,1,1379/2333,1379/2333
2333,3249,3249,1,1,1,3249/2333,3249/2333
2333,5161,5161,1,1,1,5161/2333,5161/2333
2333,5582,5582,1,1,1,5582/2333,5582/2333
2333,7915,7915,1,1,1,7915/2333,7915/2333
2333,7969,7969,1,1,1,7969/2333,7969/2333
2333,9660,9660,1,1,1,9660/2333,9660/2333
2339,337,337,1,1,1,337/2339,337/2339
2339,1946,1946,1,1,1,1946/2339,1946/2339
2339,7414,7414,1,1,1,7414/2339,7414/2339
2341,1867,1867,1,1,1,1867/2341,1867/2341
2341,2349,2349,1,1,1,2349/2341,2349/2341
2341,4208,4208,1,1,1,4208/2341,4208/2341
2341,4690,4690,1,1,1,4690/2341,4690/2341
2341,4879,4879,1,1,1,4879/2341,4879/2341
2341,5081,5081,1,1,1,5081/2341,5081/2341
2341,6549,6549,1,1,1,6549/2341,6549/2341
2341,7031,7031,1,1,1,7031/2341,7031/2341
2341,8467,8467,1,1,1,8467/2341,8467/2341
2341,8890,8890,1,1,1,8890/2341,8890/2341
2341,9372,9372,1,1,1,9372/2341,9372/2341
2347,5536,5536,1,1,1,5536/2347,5536/2347
2347,6104,6104,1,1,1,6104/2347,6104/2347
2347,9805,9805,1,1,1,9805/2347,9805/2347
2351,2468,2468,1,1,1,2468/2351,2468/2351
2351,4819,4819,1,1,1,4819/2351,4819/2351
2351,7170,7170,1,1,1,7170/2351,7170/2351
2351,9521,9521,1,1,1,9521/2351,9521/2351
2357,2902,2902,1,1,1,2902/2357,2902/2357
2357,5129,5129,1,1,1,5129/2357,5129/2357
2357,9627,9627,1,1,1,9627/2357,9627/2357
2371,5072,5072,1,1,1,5072/2371,5072/2371
2377,297,297,1,1,1,297/2377,297/2377
2377,2266,2266,1,1,1,2266/2377,2266/2377
2377,2740,2740,1,1,1,2740/2377,2740/2377
2377,3142,3142,1,1,1,3142/2377,3142/2377
2377,4643,4643,1,1,1,4643/2377,4643/2377
2377,7020,7020,1,1,1,7020/2377,7020/2377
2377,9047,9047,1,1,1,9047/2377,9047/2377
2377,9397,9397,1,1,1,9397/2377,9397/2377
2381,1718,1718,1,1,1,1718/2381,1718/2381
2381,2576,2576,1,1,1,2576/2381,2576/2381
2381,3786,3786,1,1,1,3786/2381,3786/2381
2381,4099,4099,1,1,1,4099/2381,4099/2381
2381,4957,4957,1,1,1,4957/2381,4957/2381
2381,5531,5531,1,1,1,5531/2381,5531/2381
2381,6480,6480,1,1,1,6480/2381,6480/2381
2381,7338,7338,1,1,1,7338/2381,7338/2381
2381,8861,8861,1,1,1,8861/2381,8861/2381
2381,9719,9719,1,1,1,9719/2381,9719/2381
2383,2877,2877,1,1,1,2877/2383,2877/2383
2383,5005,5005,1,1,1,5005/2383,5005/2383
2383,5601,5601,1,1,1,5601/2383,5601/2383
2389,218,218,1,1,1,218/2389,218/2389
2389,3280,3280,1,1,1,3280/2389,3280/2389
2389,5113,5113,1,1,1,5113/2389,5113/2389
2393,1639,1639,1,1,1,1639/2393,1639/2393
2393,3279,3279,1,1,1,3279/2393,3279/2393
2393,4032,4032,1,1,1,4032/2393,4032/2393
2393,6425,6425,1,1,1,6425/2393,6425/2393
2393,8818,8818,1,1,1,8818/2393,8818/2393
2411,2173,2173,1,1,1,2173/2411,2173/2411
2411,4584,4584,1,1,1,4584/2411,4584/2411
2411,6995,6995,1,1,1,6995/2411,6995/2411
2411,9406,9406,1,1,1,9406/2411,9406/2411
2411,9871,9871,1,1,1,9871/2411,9871/2411
2411,9949,9949,1,1,1,9949/2411,9949/2411
2417,639,639,1,1,1,639/2417,639/2417
2417,8747,8747,1,1,1,8747/2417,8747/2417
2423,1718,1718,1,1,1,1718/2423,1718/2423
2423,2114,2114,1,1,1,2114/2423,2114/2423
2441,2793,2793,1,1,1,2793/2441,2793/2441
2447,2164,2164,1,1,1,2164/2447,2164/2447
2447,4611,4611,1,1,1,4611/2447,4611/2447
2447,5241,5241,1,1,1,5241/2447,5241/2447
2447,7058,7058,1,1,1,7058/2447,7058/2447
2447,7756,7756,1,1,1,7756/2447,7756/2447
2447,9505,9505,1,1,1,9505/2447,9505/2447
2459,9493,9493,1,1,1,9493/2459,9493/2459
2467,1007,1007,1,1,1,1007/2467,1007/2467
2467,5809,5809,1,1,1,5809/2467,5809/2467
2473,204,204,1,1,1,204/2473,204/2473
2473,6971,6971,1,1,1,6971/2473,6971/2473
2477,2021,2021,1,1,1,2021/2477,2021/2477
2477,7739,7739,1,1,1,7739/2477,7739/2477
2477,8761,8761,1,1,1,8761/2477,8761/2477
2503,2526,2526,1,1,1,2526/2503,2526/2503
2503,5029,5029,1,1,1,5029/2503,5029/2503
2503,7532,7532,1,1,1,7532/2503,7532/2503
2521,315,315,1,1,1,315/2521,315/2521
2521,917,917,1,1,1,917/2521,917/2521
2521,991,991,1,1,1,991/2521,991/2521
2521,1873,1873,1,1,1,1873/2521,1873/2521
2521,3512,3512,1,1,1,3512/2521,3512/2521
2521,3980,3980,1,1,1,3980/2521,3980/2521
2521,4394,4394,1,1,1,4394/2521,4394/2521
2521,6033,6033,1,1,1,6033/2521,6033/2521
2521,6915,6915,1,1,1,6915/2521,6915/2521
2521,7081,7081,1,1,1,7081/2521,7081/2521
2521,8554,8554,1,1,1,8554/2521,8554/2521
2521,9436,9436,1,1,1,9436/2521,9436/2521
2531,5883,5883,1,1,1,5883/2531,5883/2531
2531,7856,7856,1,1,1,7856/2531,7856/2531
2539,1794,1794,1,1,1,1794/2539,1794/2539
2539,5628,5628,1,1,1,5628/2539,5628/2539
2543,1412,1412,1,1,1,1412/2543,1412/2543
2543,1518,1518,1,1,1,1518/2543,1518/2543
2543,1874,1874,1,1,1,1874/2543,1874/2543
2543,3181,3181,1,1,1,3181/2543,3181/2543
2543,3955,3955,1,1,1,3955/2543,3955/2543
2543,4417,4417,1,1,1,4417/2543,4417/2543
2543,6498,6498,1,1,1,6498/2543,6498/2543
2543,6960,6960,1,1,1,6960/2543,6960/2543
2543,9041,9041,1,1,1,9041/2543,9041/2543
2543,9503,9503,1,1,1,9503/2543,9503/2543
2549,1685,1685,1,1,1,1685/2549,1685/2549
2549,2444,2444,1,1,1,2444/2549,2444/2549
2549,4234,4234,1,1,1,4234/2549,4234/2549
2549,4993,4993,1,1,1,4993/2549,4993/2549
2549,6783,6783,1,1,1,6783/2549,6783/2549
2549,7542,7542,1,1,1,7542/2549,7542/2549
2549,9332,9332,1,1,1,9332/2549,9332/2549
2551,2093,2093,1,1,1,2093/2551,2093/2551
2551,5626,5626,1,1,1,5626/2551,5626/2551
2557,984,984,1,1,1,984/2557,984/2557
2557,2954,2954,1,1,1,2954/2557,2954/2557
2557,3541,3541,1,1,1,3541/2557,3541/2557
2557,5792,5792,1,1,1,5792/2557,5792/2557
2557,6098,6098,1,1,1,6098/2557,6098/2557
2557,8607,8607,1,1,1,8607/2557,8607/2557
2557,8655,8655,1,1,1,8655/2557,8655/2557
2579,2940,2940,1,1,1,2940/2579,2940/2579
2591,696,696,1,1,1,696/2591,696/2591
2591,1146,1146,1,1,1,1146/2591,1146/2591
2591,1888,1888,1,1,1,1888/2591,1888/2591
2591,2196,2196,1,1,1,2196/2591,2196/2591
2591,3583,3583,1,1,1,3583/2591,3583/2591
2591,3737,3737,1,1,1,3737/2591,3737/2591
2591,4479,4479,1,1,1,4479/2591,4479/2591
2591,4787,4787,1,1,1,4787/2591,4787/2591
2591,5492,5492,1,1,1,5492/2591,5492/2591
2591,6328,6328,1,1,1,6328/2591,6328/2591
2591,7070,7070,1,1,1,7070/2591,7070/2591
2591,7378,7378,1,1,1,7378/2591,7378/2591
2591,8919,8919,1,1,1,8919/2591,8919/2591
2591,9661,9661,1,1,1,9661/2591,9661/2591
2591,9969,9969,1,1,1,9969/2591,9969/2591
2593,324,324,1,1,1,324/2593,324/2593
2593,718,718,1,1,1,718/2593,718/2593
2593,1816,1816,1,1,1,1816/2593,1816/2593
2593,2429,2429,1,1,1,2429/2593,2429/2593
2593,5022,5022,1,1,1,5022/2593,5022/2593
2593,7615,7615,1,1,1,7615/2593,7615/2593
2609,2073,2073,1,1,1,2073/2609,2073/2609
2609,2785,2785,1,1,1,2785/2609,2785/2609
2609,4682,4682,1,1,1,4682/2609,4682/2609
2609,5394,5394,1,1,1,5394/2609,5394/2609
2609,5445,5445,1,1,1,5445/2609,5445/2609
2609,7291,7291,1,1,1,7291/2609,7291/2609
2609,8003,8003,1,1,1,8003/2609,8003/2609
2609,8298,8298,1,1,1,8298/2609,8298/2609
2609,9900,9900,1,1,1,9900/2609,9900/2609
2617,327,327,1,1,1,327/2617,327/2617
2617,1168,1168,1,1,1,1168/2617,1168/2617
2617,2382,2382,1,1,1,2382/2617,2382/2617
2617,3785,3785,1,1,1,3785/2617,3785/2617
2617,4999,4999,1,1,1,4999/2617,4999/2617
2617,5740,5740,1,1,1,5740/2617,5740/2617
2617,6402,6402,1,1,1,6402/2617,6402/2617
2617,7616,7616,1,1,1,7616/2617,7616/2617
2617,9019,9019,1,1,1,9019/2617,9019/2617
2621,568,568,1,1,1,568/2621,568/2621
2621,1540,1540,1,1,1,1540/2621,1540/2621
2621,1627,1627,1,1,1,1627/2621,1627/2621
2621,2362,2362,1,1,1,2362/2621,2362/2621
2621,4983,4983,1,1,1,4983/2621,4983/2621
2621,7604,7604,1,1,1,7604/2621,7604/2621
2621,8318,8318,1,1,1,8318/2621,8318/2621
2633,329,329,1,1,1,329/2633,329/2633
2633,1660,1660,1,1,1,1660/2633,1660/2633
2633,4293,4293,1,1,1,4293/2633,4293/2633
2633,6926,6926,1,1,1,6926/2633,6926/2633
2633,9559,9559,1,1,1,9559/2633,9559/2633
2647,498,498,1,1,1,498/2647,498/2647
2647,2774,2774,1,1,1,2774/2647,2774/2647
2647,5421,5421,1,1,1,5421/2647,5421/2647
2647,5733,5733,1,1,1,5733/2647,5733/2647
2647,8068,8068,1,1,1,8068/2647,8068/2647
2657,332,332,1,1,1,332/2657,332/2657
2659,231,231,1,1,1,231/2659,231/2659
2659,2331,2331,1,1,1,2331/2659,2331/2659
2659,4990,4990,1,1,1,4990/2659,4990/2659
2659,7649,7649,1,1,1,7649/2659,7649/2659
2659,8797,8797,1,1,1,8797/2659,8797/2659
2659,8998,8998,1,1,1,8998/2659,8998/2659
2663,3410,3410,1,1,1,3410/2663,3410/2663
2663,3658,3658,1,1,1,3658/2663,3658/2663
2663,5619,5619,1,1,1,5619/2663,5619/2663
2671,418,418,1,1,1,418/2671,418/2671
2671,2341,2341,1,1,1,2341/2671,2341/2671
2671,5012,5012,1,1,1,5012/2671,5012/2671
2671,5832,5832,1,1,1,5832/2671,5832/2671
2671,7683,7683,1,1,1,7683/2671,7683/2671
2683,2960,2960,1,1,1,2960/2683,2960/2683
2687,221,221,1,1,1,221/2687,221/2687
2687,1304,1304,1,1,1,1304/2687,1304/2687
2687,1482,1482,1,2,2,1482/2687,1482/2687
2687,2748,2748,1,1,1,2748/2687,2748/2687
2687,3991,3991,1,1,1,3991/2687,3991/2687
2687,4169,4169,1,1,1,4169/2687,4169/2687
2687,5435,5435,1,1,1,5435/2687,5435/2687
2687,6678,6678,1,1,1,6678/2687,6678/2687
2687,6856,6856,1,1,1,6856/2687,6856/2687
2687,8122,8122,1,1,1,8122/2687,8122/2687
2687,9365,9365,1,1,1,9365/2687,9365/2687
2687,9543,9543,1,1,1,9543/2687,9543/2687
2689,336,336,1,1,1,336/2689,336/2689
2689,763,763,1,1,1,763/2689,763/2689
2689,1209,1209,1,1,1,1209/2689,1209/2689
2689,3898,3898,1,1,1,3898/2689,3898/2689
2689,6587,6587,1,1,1,6587/2689,6587/2689
2689,8412,8412,1,1,1,8412/2689,8412/2689
2689,9276,9276,1,1,1,9276/2689,9276/2689
2693,682,682,1,1,1,682/2693,682/2693
2693,4279,4279,1,1,1,4279/2693,4279/2693
2693,4891,4891,1,1,1,4891/2693,4891/2693
2693,8477,8477,1,1,1,8477/2693,8477/2693
2699,5759,5759,1,1,1,5759/2699,5759/2699
2707,2155,2155,1,1,1,2155/2707,2155/2707
2707,3346,3346,1,1,1,3346/2707,3346/2707
2707,4862,4862,1,1,1,4862/2707,4862/2707
2707,7569,7569,1,1,1,7569/2707,7569/2707
2707,8375,8375,1,1,1,8375/2707,8375/2707
2711,2117,2117,1,1,1,2117/2711,2117/2711
2711,2485,2485,1,1,1,2485/2711,2485/2711
2711,4828,4828,1,1,1,4828/2711,4828/2711
2711,5035,5035,1,1,1,5035/2711,5035/2711
2711,5196,5196,1,1,1,5196/2711,5196/2711
2711,7539,7539,1,1,1,7539/2711,7539/2711
2711,7907,7907,1,1,1,7907/2711,7907/2711
2713,339,339,1,1,1,339/2713,339/2713
2713,779,779,1,1,1,779/2713,779/2713
2713,1244,1244,1,1,1,1244/2713,1244/2713
2713,1484,1484,1,1,1,1484/2713,1484/2713
2713,3301,3301,1,1,1,3301/2713,3301/2713
2713,3492,3492,1,1,1,3492/2713,3492/2713
2713,3957,3957,1,1,1,3957/2713,3957/2713
2713,4197,4197,1,1,1,4197/2713,4197/2713
2713,6205,6205,1,1,1,6205/2713,6205/2713
2713,6670,6670,1,1,1,6670/2713,6670/2713
2713,6910,6910,1,1,1,6910/2713,6910/2713
2713,7319,7319,1,1,1,7319/2713,7319/2713
2713,8918,8918,1,1,1,8918/2713,8918/2713
2713,9383,9383,1,1,1,9383/2713,9383/2713
2713,9623,9623,1,1,1,9623/2713,9623/2713
2719,1449,1449,1,1,1,1449/2719,1449/2719
2719,2493,2493,1,1,1,2493/2719,2493/2719
2719,2688,2688,1,1,1,2688/2719,2688/2719
2719,5407,5407,1,1,1,5407/2719,5407/2719
2719,8126,8126,1,1,1,8126/2719,8126/2719
2729,341,341,1,1,1,341/2729,341/2729
2729,533,533,1,1,1,533/2729,533/2729
2731,460,460,1,1,1,460/2731,460/2731
2731,909,909,1,1,1,909/2731,909/2731
2731,1220,1220,1,1,1,1220/2731,1220/2731
2731,1764,1764,1,1,1,1764/2731,1764/2731
2731,3244,3244,1,1,1,3244/2731,3244/2731
2731,3951,3951,1,1,1,3951/2731,3951/2731
2731,4495,4495,1,1,1,4495/2731,4495/2731
2731,6682,6682,1,1,1,6682/2731,6682/2731
2731,7226,7226,1,1,1,7226/2731,7226/2731
2731,9413,9413,1,1,1,9413/2731,9413/2731
2731,9957,9957,1,1,1,9957/2731,9957/2731
2741,1327,1327,1,1,1,1327/2741,1327/2741
2741,2176,2176,1,1,1,2176/2741,2176/2741
2741,4068,4068,1,1,1,4068/2741,4068/2741
2741,4917,4917,1,1,1,4917/2741,4917/2741
2741,6809,6809,1,1,1,6809/2741,6809/2741
2741,7176,7176,1,1,1,7176/2741,7176/2741
2741,7658,7658,1,1,1,7658/2741,7658/2741
2741,9226,9226,1,1,1,9226/2741,9226/2741
2741,9550,9550,1,1,1,9550/2741,9550/2741
2749,8642,8642,1,1,1,8642/2749,8642/2749
2753,1575,1575,1,1,1,1575/2753,1575/2753
2753,7714,7714,1,1,1,7714/2753,7714/2753
2767,867,867,1,1,1,867/2767,867/2767
2767,2458,2458,1,1,1,2458/2767,2458/2767
2767,5225,5225,1,1,1,5225/2767,5225/2767
2767,7992,7992,1,1,1,7992/2767,7992/2767
2767,9415,9415,1,1,1,9415/2767,9415/2767
2777,347,347,1,1,1,347/2777,347/2777
2777,388,388,1,1,1,388/2777,388/2777
2777,2872,2872,1,1,1,2872/2777,2872/2777
2777,5649,5649,1,1,1,5649/2777,5649/2777
2777,8426,8426,1,1,1,8426/2777,8426/2777
2777,9316,9316,1,1,1,9316/2777,9316/2777
2791,2158,2158,1,1,1,2158/2791,2158/2791
2791,2389,2389,1,1,1,2389/2791,2389/2791
2791,4949,4949,1,1,1,4949/2791,4949/2791
2791,5180,5180,1,1,1,5180/2791,5180/2791
2791,7740,7740,1,1,1,7740/2791,7740/2791
2791,7971,7971,1,1,1,7971/2791,7971/2791
2791,8631,8631,1,1,1,8631/2791,8631/2791
2797,1735,1735,1,1,1,1735/2797,1735/2797
2797,2782,2782,1,1,1,2782/2797,2782/2797
2797,5081,5081,1,1,1,5081/2797,5081/2797
2797,5579,5579,1,1,1,5579/2797,5579/2797
2797,8376,8376,1,1,1,8376/2797,8376/2797
2801,2665,2665,1,1,1,2665/2801,2665/2801
2801,3569,3569,1,1,1,3569/2801,3569/2801
2801,5466,5466,1,1,1,5466/2801,5466/2801
2801,8267,8267,1,1,1,8267/2801,8267/2801
2801,8953,8953,1,1,1,8953/2801,8953/2801
2803,599,599,1,1,1,599/2803,599/2803
2803,2338,2338,1,1,1,2338/2803,2338/2803
2803,6310,6310,1,1,1,6310/2803,6310/2803
2819,1600,1600,1,1,1,1600/2819,1600/2819
2819,4419,4419,1,1,1,4419/2819,4419/2819
2819,7238,7238,1,1,1,7238/2819,7238/2819
2819,7394,7394,1,1,1,7394/2819,7394/2819
2819,8991,8991,1,1,1,8991/2819,8991/2819
2833,354,354,1,1,1,354/2833,354/2833
2833,3712,3712,1,1,1,3712/2833,3712/2833
2837,403,403,1,1,1,403/2837,403/2837
2843,1963,1963,1,1,1,1963/2843,1963/2843
2843,3013,3013,1,1,1,3013/2843,3013/2843
2843,4806,4806,1,1,1,4806/2843,4806/2843
2843,5856,5856,1,1,1,5856/2843,5856/2843
2843,5964,5964,1,1,1,5964/2843,5964/2843
2843,7649,7649,1,1,1,7649/2843,7649/2843
2843,8080,8080,1,1,1,8080/2843,8080/2843
2843,8699,8699,1,1,1,8699/2843,8699/2843
2851,1211,1211,1,1,1,1211/2851,1211/2851
2851,1847,1847,1,1,1,1847/2851,1847/2851
2851,3628,3628,1,1,1,3628/2851,3628/2851
2851,4062,4062,1,1,1,4062/2851,4062/2851
2851,4698,4698,1,1,1,4698/2851,4698/2851
2851,6689,6689,1,1,1,6689/2851,6689/2851
2851,6913,6913,1,1,1,6913/2851,6913/2851
2851,7549,7549,1,1,1,7549/2851,7549/2851
2851,8840,8840,1,1,1,8840/2851,8840/2851
2851,9472,9472,1,1,1,9472/2851,9472/2851
2851,9764,9764,1,1,1,9764/2851,9764/2851
2857,1277,1277,1,1,1,1277/2857,1277/2857
2857,3172,3172,1,1,1,3172/2857,3172/2857
2857,4027,4027,1,1,1,4027/2857,4027/2857
2857,4134,4134,1,1,1,4134/2857,4134/2857
2857,6991,6991,1,1,1,6991/2857,6991/2857
2857,9848,9848,1,1,1,9848/2857,9848/2857
2861,1505,1505,1,1,1,1505/2861,1505/2861
2861,2031,2031,1,1,1,2031/2861,2031/2861
2861,2865,2865,1,1,1,2865/2861,2865/2861
2861,3836,3836,1,1,1,3836/2861,3836/2861
2861,5726,5726,1,1,1,5726/2861,5726/2861
2861,6257,6257,1,1,1,6257/2861,6257/2861
2861,8587,8587,1,1,1,8587/2861,8587/2861
2879,1216,1216,1,1,1,1216/2879,1216/2879
2879,2910,2910,1,1,1,2910/2879,2910/2879
2879,4095,4095,1,1,1,4095/2879,4095/2879
2879,5789,5789,1,1,1,5789/2879,5789/2879
2879,6974,6974,1,1,1,6974/2879,6974/2879
2879,8668,8668,1,1,1,8668/2879,8668/2879
2879,9853,9853,1,1,1,9853/2879,9853/2879
2887,2198,2198,1,1,1,2198/2887,2198/2887
2887,3151,3151,1,1,1,3151/2887,3151/2887
2897,1940,1940,1,1,1,1940/2897,1940/2897
2897,4837,4837,1,1,1,4837/2897,4837/2897
2897,7734,7734,1,1,1,7734/2897,7734/2897
2903,3430,3430,1,1,1,3430/2903,3430/2903
2903,6308,6308,1,1,1,6308/2903,6308/2903
2909,9070,9070,1,1,1,9070/2909,9070/2909
2917,6262,6262,1,1,1,6262/2917,6262/2917
2917,6397,6397,1,1,1,6397/2917,6397/2917
2917,6523,6523,1,1,1,6523/2917,6523/2917
2917,9678,9678,1,1,1,9678/2917,9678/2917
2927,3672,3672,1,1,1,3672/2927,3672/2927
2927,9813,9813,1,1,1,9813/2927,9813/2927
2927,9972,9972,1,1,1,9972/2927,9972/2927
2939,1576,1576,1,1,1,1576/2939,1576/2939
2939,2510,2510,1,1,1,2510/2939,2510/2939
2939,5449,5449,1,1,1,5449/2939,5449/2939
2939,8388,8388,1,1,1,8388/2939,8388/2939
2953,369,369,1,1,1,369/2953,369/2953
2953,2469,2469,1,1,1,2469/2953,2469/2953
2953,3304,3304,1,1,1,3304/2953,3304/2953
2957,8281,8281,1,1,1,8281/2957,8281/2957
2963,6287,6287,1,1,1,6287/2963,6287/2963
2963,9372,9372,1,1,1,9372/2963,9372/2963
2969,1329,1329,1,1,1,1329/2969,1329/2969
2969,1621,1621,1,1,1,1621/2969,1621/2969
2969,2534,2534,1,1,1,2534/2969,2534/2969
2969,4298,4298,1,1,1,4298/2969,4298/2969
2969,4590,4590,1,1,1,4590/2969,4590/2969
2969,5503,5503,1,1,1,5503/2969,5503/2969
2969,6244,6244,1,1,1,6244/2969,6244/2969
2969,7267,7267,1,1,1,7267/2969,7267/2969
2969,7559,7559,1,1,1,7559/2969,7559/2969
2969,8472,8472,1,1,1,8472/2969,8472/2969
2969,9597,9597,1,1,1,9597/2969,9597/2969
2971,727,727,1,1,1,727/2971,727/2971
2971,9985,9985,1,1,1,9985/2971,9985/2971
2999,1635,1635,1,1,1,1635/2999,1635/2999
2999,1913,1913,1,1,1,1913/2999,1913/2999
2999,4634,4634,1,1,1,4634/2999,4634/2999
2999,4873,4873,1,1,1,4873/2999,4873/2999
2999,4912,4912,1,1,1,4912/2999,4912/2999
2999,5610,5610,1,1,1,5610/2999,5610/2999
2999,7633,7633,1,1,1,7633/2999,7633/2999
2999,7799,7799,1,1,1,7799/2999,7799/2999
2999,7911,7911,1,1,1,7911/2999,7911/2999
3001,375,375,1,1,1,375/3001,375/3001
3001,2485,2485,1,1,1,2485/3001,2485/3001
3001,2738,2738,1,1,1,2738/3001,2738/3001
3001,5739,5739,1,1,1,5739/3001,5739/3001
3001,8497,8497,1,1,1,8497/3001,8497/3001
3001,8623,8623,1,1,1,8623/3001,8623/3001
3001,8740,8740,1,1,1,8740/3001,8740/3001
3011,1500,1500,1,1,1,1500/3011,1500/3011
3011,4511,4511,1,1,1,4511/3011,4511/3011
3011,6536,6536,1,1,1,6536/3011,6536/3011
3011,7522,7522,1,1,1,7522/3011,7522/3011
3019,3674,3674,1,1,1,3674/3019,3674/3019
3023,268,268,1,1,1,268/3023,268/3023
3023,961,961,1,1,1,961/3023,961/3023
3023,3699,3699,1,1,1,3699/3023,3699/3023
3023,6982,6982,1,1,1,6982/3023,6982/3023
3023,7774,7774,1,1,1,7774/3023,7774/3023
3037,1814,1814,1,1,1,1814/3037,1814/3037
3037,6906,6906,1,1,1,6906/3037,6906/3037
3037,9915,9915,1,1,1,9915/3037,9915/3037
3041,1901,1901,1,1,1,1901/3041,1901/3041
3041,4942,4942,1,1,1,4942/3041,4942/3041
3041,7983,7983,1,1,1,7983/3041,7983/3041
3041,9418,9418,1,1,1,9418/3041,9418/3041
3041,9547,9547,1,1,1,9547/3041,9547/3041
3041,9756,9756,1,1,1,9756/3041,9756/3041
3049,648,648,1,1,1,648/3049,648/3049
3049,3046,3046,1,1,1,3046/3049,3046/3049
3049,6095,6095,1,1,1,6095/3049,6095/3049
3049,9144,9144,1,1,1,9144/3049,9144/3049
3061,9819,9819,1,1,1,9819/3061,9819/3061
3079,1633,1633,1,1,1,1633/3079,1633/3079
3079,2849,2849,1,1,1,2849/3079,2849/3079
3079,5928,5928,1,1,1,5928/3079,5928/3079
3079,6514,6514,1,1,1,6514/3079,6514/3079
3079,7000,7000,1,1,1,7000/3079,7000/3079
3079,9007,9007,1,1,1,9007/3079,9007/3079
3083,1316,1316,1,1,1,1316/3083,1316/3083
3083,2703,2703,1,1,1,2703/3083,2703/3083
3083,4399,4399,1,1,1,4399/3083,4399/3083
3083,5271,5271,1,1,1,5271/3083,5271/3083
3083,5400,5400,1,1,1,5400/3083,5400/3083
3083,5786,5786,1,1,1,5786/3083,5786/3083
3083,7482,7482,1,1,1,7482/3083,7482/3083
3083,8869,8869,1,1,1,8869/3083,8869/3083
3089,386,386,1,1,1,386/3089,386/3089
3089,8719,8719,1,1,1,8719/3089,8719/3089
3121,390,390,1,1,1,390/3121,390/3121
3121,1059,1059,1,1,1,1059/3121,1059/3121
3121,3161,3161,1,1,1,3161/3121,3161/3121
3121,3879,3879,1,1,1,3879/3121,3879/3121
3121,3912,3912,1,1,1,3912/3121,3912/3121
3121,5043,5043,1,1,1,5043/3121,5043/3121
3121,6282,6282,1,1,1,6282/3121,6282/3121
3121,9403,9403,1,1,1,9403/3121,9403/3121
3121,9725,9725,1,1,1,9725/3121,9725/3121
3137,392,392,1,1,1,392/3137,392/3137
3137,4432,4432,1,1,1,4432/3137,4432/3137
3137,6658,6658,1,1,1,6658/3137,6658/3137
3163,3313,3313,1,1,1,3313/3163,3313/3163
3163,6476,6476,1,1,1,6476/3163,6476/3163
3163,9639,9639,1,1,1,9639/3163,9639/3163
3167,9792,9792,1,1,1,9792/3167,9792/3167
3169,2431,2431,1,1,1,2431/3169,2431/3169
3181,1601,1601,1,1,1,1601/3181,1601/3181
3187,512,512,1,1,1,512/3187,512/3187
3187,1970,1970,1,1,1,1970/3187,1970/3187
3187,2966,2966,1,1,1,2966/3187,2966/3187
3187,6153,6153,1,1,1,6153/3187,6153/3187
3187,7977,7977,1,1,1,7977/3187,7977/3187
3187,9340,9340,1,1,1,9340/3187,9340/3187
3191,463,463,1,1,1,463/3191,463/3191
3191,2744,2744,1,1,1,2744/3191,2744/3191
3191,4056,4056,1,1,1,4056/3191,4056/3191
3191,4349,4349,1,1,1,4349/3191,4349/3191
3203,1585,1585,1,1,1,1585/3203,1585/3203
3203,2936,2936,1,1,1,2936/3203,2936/3203
3203,4788,4788,1,1,1,4788/3203,4788/3203
3203,6139,6139,1,1,1,6139/3203,6139/3203
3203,7991,7991,1,1,1,7991/3203,7991/3203
3203,9342,9342,1,1,1,9342/3203,9342/3203
3209,401,401,1,1,1,401/3209,401/3209
3209,1257,1257,1,1,1,1257/3209,1257/3209
3209,4466,4466,1,1,1,4466/3209,4466/3209
3209,7675,7675,1,1,1,7675/3209,7675/3209
3217,279,279,1,1,1,279/3217,279/3217
3217,402,402,1,1,1,402/3217,402/3217
3217,616,616,1,1,1,616/3217,616/3217
3217,1304,1304,1,1,1,1304/3217,1304/3217
3221,5680,5680,1,1,1,5680/3221,5680/3221
3229,421,421,1,1,1,421/3229,421/3229
3229,1058,1058,1,1,1,1058/3229,1058/3229
3229,7332,7332,1,1,1,7332/3229,7332/3229
3251,2576,2576,1,1,1,2576/3251,2576/3251
3251,5827,5827,1,1,1,5827/3251,5827/3251
3251,7098,7098,1,1,1,7098/3251,7098/3251
3251,9078,9078,1,1,1,9078/3251,9078/3251
3253,775,775,1,1,1,775/3253,775/3253
3253,3539,3539,1,1,1,3539/3253,3539/3253
3253,5705,5705,1,1,1,5705/3253,5705/3253
3257,1092,1092,1,1,1,1092/3257,1092/3257
3257,1492,1492,1,1,1,1492/3257,1492/3257
3257,4749,4749,1,1,1,4749/3257,4749/3257
3257,8006,8006,1,1,1,8006/3257,8006/3257
3271,2480,2480,1,1,1,2480/3271,2480/3271
3299,2391,2391,1,1,1,2391/3299,2391/3299
3299,4003,4003,1,1,1,4003/3299,4003/3299
3299,4321,4321,1,1,1,4321/3299,4321/3299
3299,5690,5690,1,1,1,5690/3299,5690/3299
3299,8989,8989,1,1,1,8989/3299,8989/3299
3301,853,853,1,1,1,853/3301,853/3301
3307,801,801,1,1,1,801/3307,801/3307
3307,8291,8291,1,1,1,8291/3307,8291/3307
3307,9411,9411,1,1,1,9411/3307,9411/3307
3313,414,414,1,1,1,414/3313,414/3313
3313,5033,5033,1,1,1,5033/3313,5033/3313
3313,5078,5078,1,1,1,5078/3313,5078/3313
3313,7208,7208,1,1,1,7208/3313,7208/3313
3313,8324,8324,1,1,1,8324/3313,8324/3313
3319,3572,3572,1,1,1,3572/3319,3572/3319
3319,6891,6891,1,1,1,6891/3319,6891/3319
3319,6967,6967,1,1,1,6967/3319,6967/3319
3319,8369,8369,1,1,1,8369/3319,8369/3319
3323,6966,6966,1,1,1,6966/3323,6966/3323
3329,5280,5280,1,1,1,5280/3329,5280/3329
3329,6102,6102,1,1,1,6102/3329,6102/3329
3331,360,360,1,1,1,360/3331,360/3331
3343,1754,1754,1,1,1,1754/3343,1754/3343
3343,8059,8059,1,1,1,8059/3343,8059/3343
3347,3359,3359,1,1,1,3359/3347,3359/3347
3347,6706,6706,1,1,1,6706/3347,6706/3347
3359,4408,4408,1,1,1,4408/3359,4408/3359
3359,6120,6120,1,1,1,6120/3359,6120/3359
3361,420,420,1,1,1,420/3361,420/3361
3361,691,691,1,1,1,691/3361,691/3361
3361,3437,3437,1,1,1,3437/3361,3437/3361
3361,6798,6798,1,1,1,6798/3361,6798/3361
3371,1748,1748,1,1,1,1748/3371,1748/3371
3373,914,914,1,1,1,914/3373,914/3373
3373,3386,3386,1,1,1,3386/3373,3386/3373
3373,3391,3391,1,1,1,3391/3373,3391/3373
3373,5118,5118,1,1,1,5118/3373,5118/3373
3373,6759,6759,1,1,1,6759/3373,6759/3373
3373,6764,6764,1,1,1,6764/3373,6764/3373
3373,8678,8678,1,1,1,8678/3373,8678/3373
3391,746,746,1,1,1,746/3391,746/3391
3391,2831,2831,1,1,1,2831/3391,2831/3391
3391,3470,3470,1,1,1,3470/3391,3470/3391
3391,6188,6188,1,1,1,6188/3391,6188/3391
3391,6861,6861,1,1,1,6861/3391,6861/3391
3391,7552,7552,1,1,1,7552/3391,7552/3391
3407,1932,1932,1,1,1,1932/3407,1932/3407
3407,3550,3550,1,1,1,3550/3407,3550/3407
3407,5339,5339,1,1,1,5339/3407,5339/3407
3407,6957,6957,1,1,1,6957/3407,6957/3407
3407,8746,8746,1,1,1,8746/3407,8746/3407
3413,1090,1090,1,1,1,1090/3413,1090/3413
3413,1377,1377,1,1,1,1377/3413,1377/3413
3413,3414,3414,1,1,1,3414/3413,3414/3413
3413,6827,6827,1,1,1,6827/3413,6827/3413
3433,429,429,1,1,1,429/3433,429/3433
3433,2221,2221,1,1,1,2221/3433,2221/3433
3433,2824,2824,1,1,1,2824/3433,2824/3433
3433,4609,4609,1,1,1,4609/3433,4609/3433
3433,5654,5654,1,1,1,5654/3433,5654/3433
3433,9087,9087,1,1,1,9087/3433,9087/3433
3449,953,953,1,1,1,953/3449,953/3449
3449,2314,2314,1,1,1,2314/3449,2314/3449
3449,5763,5763,1,1,1,5763/3449,5763/3449
3449,9212,9212,1,1,1,9212/3449,9212/3449
3457,674,674,1,1,1,674/3457,674/3457
3457,2669,2669,1,1,1,2669/3457,2669/3457
3457,2673,2673,1,1,1,2673/3457,2673/3457
3457,6126,6126,1,1,1,6126/3457,6126/3457
3457,6130,6130,1,1,1,6130/3457,6130/3457
3457,9583,9583,1,1,1,9583/3457,9583/3457
3457,9587,9587,1,1,1,9587/3457,9587/3457
3457,9684,9684,1,1,1,9684/3457,9684/3457
3461,1443,1443,1,1,1,1443/3461,1443/3461
3461,4904,4904,1,1,1,4904/3461,4904/3461
3461,8365,8365,1,1,1,8365/3461,8365/3461
3463,3351,3351,1,1,1,3351/3463,3351/3463
3463,4201,4201,1,1,1,4201/3463,4201/3463
3463,6814,6814,1,1,1,6814/3463,6814/3463
3463,9335,9335,1,1,1,9335/3463,9335/3463
3467,2157,2157,1,1,1,2157/3467,2157/3467
3467,7557,7557,1,1,1,7557/3467,7557/3467
3469,785,785,1,1,1,785/3469,785/3469
3469,981,981,1,1,1,981/3469,981/3469
3491,869,869,1,1,1,869/3491,869/3491
3491,2239,2239,1,1,1,2239/3491,2239/3491
3491,4710,4710,1,1,1,4710/3491,4710/3491
3491,5730,5730,1,1,1,5730/3491,5730/3491
3491,7523,7523,1,1,1,7523/3491,7523/3491
3491,7974,7974,1,1,1,7974/3491,7974/3491
3491,9221,9221,1,1,1,9221/3491,9221/3491
3499,2411,2411,1,1,1,2411/3499,2411/3499
3499,5910,5910,1,1,1,5910/3499,5910/3499
3499,9409,9409,1,1,1,9409/3499,9409/3499
3511,3984,3984,1,1,1,3984/3511,3984/3511
3517,4291,4291,1,1,1,4291/3517,4291/3517
3527,2223,2223,1,1,1,2223/3527,2223/3527
3527,4792,4792,1,1,1,4792/3527,4792/3527
3527,5750,5750,1,1,1,5750/3527,5750/3527
3527,9277,9277,1,1,1,9277/3527,9277/3527
3529,1436,1436,1,1,1,1436/3529,1436/3529
3529,1640,1640,1,1,1,1640/3529,1640/3529
3529,3823,3823,1,1,1,3823/3529,3823/3529
3529,3992,3992,1,1,1,3992/3529,3992/3529
3529,5169,5169,1,1,1,5169/3529,5169/3529
3529,7352,7352,1,1,1,7352/3529,7352/3529
3529,8698,8698,1,1,1,8698/3529,8698/3529
3529,8849,8849,1,1,1,8849/3529,8849/3529
3539,768,768,1,1,1,768/3539,768/3539
3539,1366,1366,1,1,1,1366/3539,1366/3539
3539,3442,3442,1,1,1,3442/3539,3442/3539
3539,4905,4905,1,1,1,4905/3539,4905/3539
3539,5634,5634,1,1,1,5634/3539,5634/3539
3539,6050,6050,1,1,1,6050/3539,6050/3539
3539,6981,6981,1,1,1,6981/3539,6981/3539
3539,8444,8444,1,1,1,8444/3539,8444/3539
3541,3333,3333,1,1,1,3333/3541,3333/3541
3541,4441,4441,1,1,1,4441/3541,4441/3541
3541,6789,6789,1,1,1,6789/3541,6789/3541
3541,6874,6874,1,1,1,6874/3541,6874/3541
3541,7393,7393,1,1,1,7393/3541,7393/3541
3547,2869,2869,1,1,1,2869/3547,2869/3547
3557,2207,2207,1,1,1,2207/3557,2207/3557
3571,1832,1832,1,1,1,1832/3571,1832/3571
3571,4705,4705,1,1,1,4705/3571,4705/3571
3581,1603,1603,1,1,1,1603/3581,1603/3581
3581,5184,5184,1,1,1,5184/3581,5184/3581
3581,8765,8765,1,1,1,8765/3581,8765/3581
3583,1501,1501,1,1,1,1501/3583,1501/3583
3583,5084,5084,1,1,1,5084/3583,5084/3583
3583,8667,8667,1,1,1,8667/3583,8667/3583
3593,332,332,1,1,1,332/3593,332/3593
3593,449,449,1,1,1,449/3593,449/3593
3593,492,492,1,1,1,492/3593,492/3593
3593,1755,1755,1,1,1,1755/3593,1755/3593
3593,2200,2200,1,1,1,2200/3593,2200/3593
3593,5348,5348,1,1,1,5348/3593,5348/3593
3593,8941,8941,1,1,1,8941/3593,8941/3593
3613,427,427,1,1,1,427/3613,427/3613
3613,1023,1023,1,1,1,1023/3613,1023/3613
3613,3466,3466,1,1,1,3466/3613,3466/3613
3613,5724,5724,1,1,1,5724/3613,5724/3613
3613,7079,7079,1,1,1,7079/3613,7079/3613
3617,6396,6396,1,1,1,6396/3617,6396/3617
3623,5100,5100,1,1,1,5100/3623,5100/3623
3631,7950,7950,1,1,1,7950/3631,7950/3631
3637,1170,1170,1,1,1,1170/3637,1170/3637
3643,3530,3530,1,1,1,3530/3643,3530/3643
3643,6580,6580,1,1,1,6580/3643,6580/3643
3643,7173,7173,1,1,1,7173/3643,7173/3643
3659,3067,3067,1,1,1,3067/3659,3067/3659
3691,7997,7997,1,1,1,7997/3691,7997/3691
3697,3850,3850,1,1,1,3850/3697,3850/3697
3697,7547,7547,1,1,1,7547/3697,7547/3697
3697,8547,8547,1,1,1,8547/3697,8547/3697
3701,5194,5194,1,1,1,5194/3701,5194/3701
3701,5560,5560,1,1,1,5560/3701,5560/3701
3719,5018,5018,1,1,1,5018/3719,5018/3719
3727,1631,1631,1,1,1,1631/3727,1631/3727
3727,5358,5358,1,1,1,5358/3727,5358/3727
3727,6541,6541,1,1,1,6541/3727,6541/3727
3727,9085,9085,1,1,1,9085/3727,9085/3727
3733,1030,1030,1,1,1,1030/3733,1030/3733
3739,2118,2118,1,1,1,2118/3739,2118/3739
3739,2388,2388,1,1,1,2388/3739,2388/3739
3739,4373,4373,1,1,1,4373/3739,4373/3739
3739,5857,5857,1,1,1,5857/3739,5857/3739
3739,6127,6127,1,1,1,6127/3739,6127/3739
3739,8544,8544,1,1,1,8544/3739,8544/3739
3739,9596,9596,1,1,1,9596/3739,9596/3739
3739,9866,9866,1,1,1,9866/3739,9866/3739
3761,470,470,1,1,1,470/3761,470/3761
3767,568,568,1,1,1,568/3767,568/3767
3767,693,693,1,1,1,693/3767,693/3767
3767,1779,1779,1,1,1,1779/3767,1779/3767
3767,2103,2103,1,1,1,2103/3767,2103/3767
3767,5546,5546,1,1,1,5546/3767,5546/3767
3767,5870,5870,1,1,1,5870/3767,5870/3767
3767,6633,6633,1,1,1,6633/3767,6633/3767
3767,9313,9313,1,1,1,9313/3767,9313/3767
3767,9637,9637,1,1,1,9637/3767,9637/3767
3769,471,471,1,1,1,471/3769,471/3769
3769,2429,2429,1,1,1,2429/3769,2429/3769
3769,6198,6198,1,1,1,6198/3769,6198/3769
3769,8772,8772,1,1,1,8772/3769,8772/3769
3769,8935,8935,1,1,1,8935/3769,8935/3769
3769,9967,9967,1,1,1,9967/3769,9967/3769
3779,4285,4285,1,1,1,4285/3779,4285/3779
3779,8724,8724,1,1,1,8724/3779,8724/3779
3793,3194,3194,1,1,1,3194/3793,3194/3793
3793,3585,3585,1,1,1,3585/3793,3585/3793
3793,7378,7378,1,1,1,7378/3793,7378/3793
3793,9792,9792,1,1,1,9792/3793,9792/3793
3797,1946,1946,1,1,1,1946/3797,1946/3797
3803,4564,4564,1,1,1,4564/3803,4564/3803
3803,6937,6937,1,1,1,6937/3803,6937/3803
3821,2979,2979,1,1,1,2979/3821,2979/3821
3821,6800,6800,1,1,1,6800/3821,6800/3821
3823,431,431,1,1,1,431/3823,431/3823
3823,1127,1127,1,1,1,1127/3823,1127/3823
3823,3002,3002,1,1,1,3002/3823,3002/3823
3823,4032,4032,1,1,1,4032/3823,4032/3823
3823,4950,4950,1,1,1,4950/3823,4950/3823
3823,6825,6825,1,1,1,6825/3823,6825/3823
3823,7855,7855,1,1,1,7855/3823,7855/3823
3823,8773,8773,1,1,1,8773/3823,8773/3823
3833,2829,2829,1,1,1,2829/3833,2829/3833
3833,6662,6662,1,1,1,6662/3833,6662/3833
3833,8928,8928,1,1,1,8928/3833,8928/3833
3847,1595,1595,1,1,1,1595/3847,1595/3847
3847,2900,2900,1,1,1,2900/3847,2900/3847
3847,5412,5412,1,1,1,5412/3847,5412/3847
3847,9931,9931,1,1,1,9931/3847,9931/3847
3851,9024,9024,1,1,1,9024/3851,9024/3851
3863,2534,2534,1,1,1,2534/3863,2534/3863
3863,2635,2635,1,1,1,2635/3863,2635/3863
3863,5837,5837,1,1,1,5837/3863,5837/3863
3863,6397,6397,1,1,1,6397/3863,6397/3863
3863,6498,6498,1,1,1,6498/3863,6498/3863
3863,8217,8217,1,1,1,8217/3863,8217/3863
3863,9014,9014,1,1,1,9014/3863,9014/3863
3877,1165,1165,1,1,1,1165/3877,1165/3877
3877,5042,5042,1,1,1,5042/3877,5042/3877
3877,8919,8919,1,1,1,8919/3877,8919/3877
3881,485,485,1,1,1,485/3881,485/3881
3881,4377,4377,1,1,1,4377/3881,4377/3881
3881,6220,6220,1,1,1,6220/3881,6220/3881
3889,1490,1490,1,1,1,1490/3889,1490/3889
3889,4213,4213,1,1,1,4213/3889,4213/3889
3889,8102,8102,1,1,1,8102/3889,8102/3889
3907,3113,3113,1,1,1,3113/3907,3113/3907
3907,7020,7020,1,1,1,7020/3907,7020/3907
3911,3585,3585,1,1,1,3585/3911,3585/3911
3911,4995,4995,1,1,1,4995/3911,4995/3911
3911,6354,6354,1,1,1,6354/3911,6354/3911
3911,7496,7496,1,1,1,7496/3911,7496/3911
3911,9449,9449,1,1,1,9449/3911,9449/3911
3917,5211,5211,1,1,1,5211/3917,5211/3917
3917,8175,8175,1,1,1,8175/3917,8175/3917
3919,1866,1866,1,1,1,1866/3919,1866/3919
3919,4114,4114,1,1,1,4114/3919,4114/3919
3919,5374,5374,1,1,1,5374/3919,5374/3919
3919,5785,5785,1,1,1,5785/3919,5785/3919
3919,8033,8033,1,1,1,8033/3919,8033/3919
3919,9704,9704,1,1,1,9704/3919,9704/3919
3923,2492,2492,1,1,1,2492/3923,2492/3923
3923,3143,3143,1,1,1,3143/3923,3143/3923
3923,6015,6015,1,1,1,6015/3923,6015/3923
3923,6415,6415,1,1,1,6415/3923,6415/3923
3923,7128,7128,1,1,1,7128/3923,7128/3923
3929,491,491,1,1,1,491/3929,491/3929
3929,5999,5999,1,1,1,5999/3929,5999/3929
3931,2255,2255,1,1,1,2255/3931,2255/3931
3931,4193,4193,1,1,1,4193/3931,4193/3931
3931,8124,8124,1,1,1,8124/3931,8124/3931
3943,6759,6759,1,1,1,6759/3943,6759/3943
3947,6740,6740,1,1,1,6740/3947,6740/3947
3947,7218,7218,1,1,1,7218/3947,7218/3947
3989,6109,6109,1,1,1,6109/3989,6109/3989
4001,500,500,1,1,1,500/4001,500/4001
4001,8620,8620,1,1,1,8620/4001,8620/4001
4003,1857,1857,1,1,1,1857/4003,1857/4003
4003,2103,2103,1,1,1,2103/4003,2103/4003
4003,2477,2477,1,1,1,2477/4003,2477/4003
4003,5860,5860,1,1,1,5860/4003,5860/4003
4003,9863,9863,1,1,1,9863/4003,9863/4003
4019,8564,8564,1,1,1,8564/4019,8564/4019
4021,4470,4470,1,1,1,4470/4021,4470/4021
4021,6086,6086,1,1,1,6086/4021,6086/4021
4027,8508,8508,1,1,1,8508/4027,8508/4027
4049,506,506,1,1,1,506/4049,506/4049
4049,854,854,1,1,1,854/4049,854/4049
4049,3950,3950,1,1,1,3950/4049,3950/4049
4049,7999,7999,1,1,1,7999/4049,7999/4049
4049,8725,8725,1,1,1,8725/4049,8725/4049
4051,1136,1136,1,1,1,1136/4051,1136/4051
4057,4504,4504,1,1,1,4504/4057,4504/4057
4057,4903,4903,1,1,1,4903/4057,4903/4057
4057,6152,6152,1,1,1,6152/4057,6152/4057
4073,509,509,1,1,1,509/4073,509/4073
4073,674,674,1,1,1,674/4073,674/4073
4073,2963,2963,1,1,1,2963/4073,2963/4073
4073,3692,3692,1,1,1,3692/4073,3692/4073
4073,6942,6942,1,1,1,6942/4073,6942/4073
4073,7036,7036,1,1,1,7036/4073,7036/4073
4073,7765,7765,1,1,1,7765/4073,7765/4073
4079,3064,3064,1,1,1,3064/4079,3064/4079
4091,2955,2955,1,1,1,2955/4091,2955/4091
4091,7046,7046,1,1,1,7046/4091,7046/4091
4091,9586,9586,1,1,1,9586/4091,9586/4091
4099,2573,2573,1,1,1,2573/4099,2573/4099
4099,2665,2665,1,1,1,2665/4099,2665/4099
4099,6672,6672,1,1,1,6672/4099,6672/4099
4099,6764,6764,1,1,1,6764/4099,6764/4099
4111,2363,2363,1,1,1,2363/4111,2363/4111
4127,2935,2935,1,1,1,2935/4127,2935/4127
4127,5103,5103,1,1,1,5103/4127,5103/4127
4127,5271,5271,1,1,1,5271/4127,5271/4127
4129,2999,2999,1,1,1,2999/4129,2999/4129
4129,3844,3844,1,1,1,3844/4129,3844/4129
4129,7128,7128,1,1,1,7128/4129,7128/4129
4129,7973,7973,1,1,1,7973/4129,7973/4129
4133,4846,4846,1,1,1,4846/4133,4846/4133
4133,6616,6616,1,1,1,6616/4133,6616/4133
4139,5680,5680,1,1,1,5680/4139,5680/4139
4139,9448,9448,1,1,1,9448/4139,9448/4139
4139,9803,9803,1,1,1,9803/4139,9803/4139
4157,3505,3505,1,1,1,3505/4157,3505/4157
4157,5238,5238,1,1,1,5238/4157,5238/4157
4157,6651,6651,1,1,1,6651/4157,6651/4157
4177,522,522,1,1,1,522/4177,522/4177
4177,2989,2989,1,1,1,2989/4177,2989/4177
4177,7166,7166,1,1,1,7166/4177,7166/4177
4201,1519,1519,1,1,1,1519/4201,1519/4201
4201,4447,4447,1,1,1,4447/4201,4447/4201
4201,5018,5018,1,1,1,5018/4201,5018/4201
4201,8648,8648,1,1,1,8648/4201,8648/4201
4211,1634,1634,1,1,1,1634/4211,1634/4211
4211,3617,3617,1,1,1,3617/4211,3617/4211
4211,5845,5845,1,1,1,5845/4211,5845/4211
4211,9040,9040,1,1,1,9040/4211,9040/4211
4217,653,653,1,1,1,653/4217,653/4217
4219,402,402,1,1,1,402/4219,402/4219
4231,550,550,1,1,1,550/4231,550/4231
4231,3908,3908,1,1,1,3908/4231,3908/4231
4231,8139,8139,1,1,1,8139/4231,8139/4231
4231,9104,9104,1,1,1,9104/4231,9104/4231
4241,447,447,1,1,1,447/4241,447/4241
4241,2257,2257,1,1,1,2257/4241,2257/4241
4241,4622,4622,1,1,1,4622/4241,4622/4241
4243,3750,3750,1,1,1,3750/4243,3750/4243
4243,3869,3869,1,1,1,3869/4243,3869/4243
4243,7993,7993,1,1,1,7993/4243,7993/4243
4243,8112,8112,1,1,1,8112/4243,8112/4243
4253,1099,1099,1,1,1,1099/4253,1099/4253
4253,5289,5289,1,1,1,5289/4253,5289/4253
4253,6743,6743,1,1,1,6743/4253,6743/4253
4259,1810,1810,1,1,1,1810/4259,1810/4259
4259,5761,5761,1,1,1,5761/4259,5761/4259
4259,6069,6069,1,1,1,6069/4259,6069/4259
4259,7862,7862,1,1,1,7862/4259,7862/4259
4261,4677,4677,1,1,1,4677/4261,4677/4261
4261,9130,9130,1,1,1,9130/4261,9130/4261
4261,9955,9955,1,1,1,9955/4261,9955/4261
4271,9451,9451,1,1,1,9451/4271,9451/4271
4273,534,534,1,1,1,534/4273,534/4273
4283,9165,9165,1,1,1,9165/4283,9165/4283
4289,536,536,1,1,1,536/4289,536/4289
4289,2601,2601,1,1,1,2601/4289,2601/4289
4289,2976,2976,1,1,1,2976/4289,2976/4289
4327,2628,2628,1,1,1,2628/4327,2628/4327
4327,5120,5120,1,1,1,5120/4327,5120/4327
4327,5348,5348,1,1,1,5348/4327,5348/4327
4337,4577,4577,1,1,1,4577/4337,4577/4337
4337,8914,8914,1,1,1,8914/4337,8914/4337
4339,2465,2465,1,1,1,2465/4339,2465/4339
4339,6804,6804,1,1,1,6804/4339,6804/4339
4357,6543,6543,1,1,1,6543/4357,6543/4357
4363,2330,2330,1,1,1,2330/4363,2330/4363
4363,3531,3531,1,1,1,3531/4363,3531/4363
4363,9241,9241,1,1,1,9241/4363,9241/4363
4373,5227,5227,1,1,1,5227/4373,5227/4373
4391,8437,8437,1,1,1,8437/4391,8437/4391
4397,1292,1292,1,1,1,1292/4397,1292/4397
4397,3471,3471,1,1,1,3471/4397,3471/4397
4397,4990,4990,1,1,1,4990/4397,4990/4397
4397,5689,5689,1,1,1,5689/4397,5689/4397
4397,7868,7868,1,1,1,7868/4397,7868/4397
4409,378,378,1,1,1,378/4409,378/4409
4409,3793,3793,1,1,1,3793/4409,3793/4409
4421,2089,2089,1,1,1,2089/4421,2089/4421
4421,2532,2532,1,1,1,2532/4421,2532/4421
4421,6510,6510,1,1,1,6510/4421,6510/4421
4421,9963,9963,1,1,1,9963/4421,9963/4421
4441,555,555,1,1,1,555/4441,555/4441
4441,2472,2472,1,1,1,2472/4441,2472/4441
4441,4661,4661,1,1,1,4661/4441,4661/4441
4441,6142,6142,1,1,1,6142/4441,6142/4441
4441,6913,6913,1,1,1,6913/4441,6913/4441
4441,9102,9102,1,1,1,9102/4441,9102/4441
4451,409,409,1,1,1,409/4451,409/4451
4451,4375,4375,1,1,1,4375/4451,4375/4451
4451,8826,8826,1,1,1,8826/4451,8826/4451
4481,560,560,1,1,1,560/4481,560/4481
4481,1175,1175,1,1,1,1175/4481,1175/4481
4483,3048,3048,1,1,1,3048/4483,3048/4483
4483,5570,5570,1,1,1,5570/4483,5570/4483
4483,7531,7531,1,1,1,7531/4483,7531/4483
4493,3115,3115,1,1,1,3115/4493,3115/4493
4507,4005,4005,1,1,1,4005/4507,4005/4507
4507,8293,8293,1,1,1,8293/4507,8293/4507
4507,8512,8512,1,1,1,8512/4507,8512/4507
4513,564,564,1,1,1,564/4513,564/4513
4513,3382,3382,1,1,1,3382/4513,3382/4513
4513,7895,7895,1,1,1,7895/4513,7895/4513
4517,6835,6835,1,1,1,6835/4517,6835/4517
4519,7126,7126,1,1,1,7126/4519,7126/4519
4523,4636,4636,1,1,1,4636/4523,4636/4523
4523,9159,9159,1,1,1,9159/4523,9159/4523
4549,709,709,1,1,1,709/4549,709/4549
4549,1260,1260,1,1,1,1260/4549,1260/4549
4549,2325,2325,1,1,1,2325/4549,2325/4549
4549,2716,2716,1,1,1,2716/4549,2716/4549
4549,3036,3036,1,1,1,3036/4549,3036/4549
4549,3271,3271,1,1,1,3271/4549,3271/4549
4549,7585,7585,1,1,1,7585/4549,7585/4549
4549,7820,7820,1,1,1,7820/4549,7820/4549
4561,821,821,1,1,1,821/4561,821/4561
4561,7255,7255,1,1,1,7255/4561,7255/4561
4567,2462,2462,1,1,1,2462/4567,2462/4567
4567,7029,7029,1,1,1,7029/4567,7029/4567
4583,3283,3283,1,1,1,3283/4583,3283/4583
4583,6490,6490,1,1,1,6490/4583,6490/4583
4583,7866,7866,1,1,1,7866/4583,7866/4583
4583,9693,9693,1,1,1,9693/4583,9693/4583
4591,1174,1174,1,1,1,1174/4591,1174/4591
4591,6064,6064,1,1,1,6064/4591,6064/4591
4603,8582,8582,1,1,1,8582/4603,8582/4603
4621,3477,3477,1,1,1,3477/4621,3477/4621
4621,9867,9867,1,1,1,9867/4621,9867/4621
4637,2629,2629,1,1,1,2629/4637,2629/4637
4637,4092,4092,1,1,1,4092/4637,4092/4637
4637,4460,4460,1,1,1,4460/4637,4460/4637
4637,7266,7266,1,1,1,7266/4637,7266/4637
4637,8407,8407,1,1,1,8407/4637,8407/4637
4637,8729,8729,1,1,1,8729/4637,8729/4637
4637,9097,9097,1,1,1,9097/4637,9097/4637
4639,5153,5153,1,1,1,5153/4639,5153/4639
4643,1157,1157,1,1,1,1157/4643,1157/4643
4643,6519,6519,1,1,1,6519/4643,6519/4643
4649,581,581,1,1,1,581/4649,581/4649
4649,2553,2553,1,1,1,2553/4649,2553/4649
4649,7202,7202,1,1,1,7202/4649,7202/4649
4651,6432,6432,1,1,1,6432/4651,6432/4651
4657,582,582,1,1,1,582/4657,582/4657
4663,1901,1901,1,1,1,1901/4663,1901/4663
4673,496,496,1,1,1,496/4673,496/4673
4673,1599,1599,1,1,1,1599/4673,1599/4673
4673,4832,4832,1,1,1,4832/4673,4832/4673
4673,9505,9505,1,1,1,9505/4673,9505/4673
4679,2558,2558,1,1,1,2558/4679,2558/4679
4679,4279,4279,1,1,1,4279/4679,4279/4679
4679,7237,7237,1,1,1,7237/4679,7237/4679
4679,8958,8958,1,1,1,8958/4679,8958/4679
4691,4253,4253,1,1,1,4253/4691,4253/4691
4691,7988,7988,1,1,1,7988/4691,7988/4691
4691,8944,8944,1,1,1,8944/4691,8944/4691
4703,1158,1158,1,1,1,1158/4703,1158/4703
4721,590,590,1,1,1,590/4721,590/4721
4723,3017,3017,1,1,1,3017/4723,3017/4723
4723,5968,5968,1,1,1,5968/4723,5968/4723
4723,7740,7740,1,1,1,7740/4723,7740/4723
4723,8033,8033,1,1,1,8033/4723,8033/4723
4729,591,591,1,1,1,591/4729,591/4729
4729,8696,8696,1,1,1,8696/4729,8696/4729
4751,3794,3794,1,1,1,3794/4751,3794/4751
4751,8545,8545,1,1,1,8545/4751,8545/4751
4759,4746,4746,1,1,1,4746/4759,4746/4759
4759,9505,9505,1,1,1,9505/4759,9505/4759
4787,728,728,1,1,1,728/4787,728/4787
4787,2567,2567,1,1,1,2567/4787,2567/4787
4789,2582,2582,1,1,1,2582/4789,2582/4789
4789,4867,4867,1,1,1,4867/4789,4867/4789
4789,7371,7371,1,1,1,7371/4789,7371/4789
4789,9656,9656,1,1,1,9656/4789,9656/4789
4793,599,599,1,1,1,599/4793,599/4793
4801,600,600,1,1,1,600/4801,600/4801
4813,1306,1306,1,1,1,1306/4813,1306/4813
4817,602,602,1,1,1,602/4817,602/4817
4831,4989,4989,1,1,1,4989/4831,4989/4831
4831,5717,5717,1,1,1,5717/4831,5717/4831
4831,9820,9820,1,1,1,9820/4831,9820/4831
4861,2373,2373,1,1,1,2373/4861,2373/4861
4861,7234,7234,1,1,1,7234/4861,7234/4861
4877,3885,3885,1,1,1,3885/4877,3885/4877
4877,8272,8272,1,1,1,8272/4877,8272/4877
4877,8762,8762,1,1,1,8762/4877,8762/4877
4889,611,611,1,1,1,611/4889,611/4889
4903,3582,3582,1,1,1,3582/4903,3582/4903
4903,3835,3835,1,1,1,3835/4903,3835/4903
4903,8485,8485,1,1,1,8485/4903,8485/4903
4903,8738,8738,1,1,1,8738/4903,8738/4903
4909,8871,8871,1,1,1,8871/4909,8871/4909
4919,7430,7430,1,1,1,7430/4919,7430/4919
4931,3898,3898,1,1,1,3898/4931,3898/4931
4931,8829,8829,1,1,1,8829/4931,8829/4931
4933,8924,8924,1,1,1,8924/4933,8924/4933
4937,5442,5442,1,1,1,5442/4937,5442/4937
4943,5367,5367,1,1,1,5367/4943,5367/4943
4943,6039,6039,1,1,1,6039/4943,6039/4943
4951,1226,1226,1,1,1,1226/4951,1226/4951
4951,1774,1774,1,1,1,1774/4951,1774/4951
4951,2311,2311,1,1,1,2311/4951,2311/4951
4951,7262,7262,1,1,1,7262/4951,7262/4951
4957,5852,5852,1,1,1,5852/4957,5852/4957
4967,4409,4409,1,1,1,4409/4967,4409/4967
4967,4538,4538,1,1,1,4538/4967,4538/4967
4967,6073,6073,1,1,1,6073/4967,6073/4967
4967,9376,9376,1,1,1,9376/4967,9376/4967
4967,9505,9505,1,1,1,9505/4967,9505/4967
4969,621,621,1,1,1,621/4969,621/4969
4969,6561,6561,1,1,1,6561/4969,6561/4969
4973,3735,3735,1,1,1,3735/4973,3735/4973
4987,4556,4556,1,1,1,4556/4987,4556/4987
4987,6790,6790,1,1,1,6790/4987,6790/4987
4987,9543,9543,1,1,1,9543/4987,9543/4987
4993,624,624,1,1,1,624/4993,624/4993
4993,816,816,1,1,1,816/4993,816/4993
4993,7888,7888,1,1,1,7888/4993,7888/4993
4993,7958,7958,1,1,1,7958/4993,7958/4993
4999,2054,2054,1,1,1,2054/4999,2054/4999
5003,3114,3114,1,1,1,3114/5003,3114/5003
5009,516,516,1,1,1,516/5009,516/5009
5009,5418,5418,1,1,1,5418/5009,5418/5009
5023,894,894,1,1,1,894/5023,894/5023
5023,1432,1432,1,1,1,1432/5023,1432/5023
5023,2512,2512,1,1,1,2512/5023,2512/5023
5023,4269,4269,1,1,1,4269/5023,4269/5023
5023,6083,6083,1,1,1,6083/5023,6083/5023
5023,9292,9292,1,1,1,9292/5023,9292/5023
5051,1130,1130,1,1,1,1130/5051,1130/5051
5051,2264,2264,1,1,1,2264/5051,2264/5051
5051,6913,6913,1,1,1,6913/5051,6913/5051
5051,7315,7315,1,1,1,7315/5051,7315/5051
5059,2192,2192,1,1,1,2192/5059,2192/5059
5059,7155,7155,1,1,1,7155/5059,7155/5059
5059,7251,7251,1,1,1,7251/5059,7251/5059
5087,3849,3849,1,1,1,3849/5087,3849/5087
5087,4846,4846,1,1,1,4846/5087,4846/5087
5087,6345,6345,1,1,1,6345/5087,6345/5087
5087,9933,9933,1,1,1,9933/5087,9933/5087
5099,3236,3236,1,1,1,3236/5099,3236/5099
5099,5543,5543,1,1,1,5543/5099,5543/5099
5099,7172,7172,1,1,1,7172/5099,7172/5099
5099,8335,8335,1,1,1,8335/5099,8335/5099
5101,2057,2057,1,1,1,2057/5101,2057/5101
5101,4445,4445,1,1,1,4445/5101,4445/5101
5107,2550,2550,1,1,1,2550/5107,2550/5107
5107,6027,6027,1,1,1,6027/5107,6027/5107
5107,7657,7657,1,1,1,7657/5107,7657/5107
5113,2791,2791,1,1,1,2791/5113,2791/5113
5113,7904,7904,1,1,1,7904/5113,7904/5113
5147,519,519,1,1,1,519/5147,519/5147
5153,2969,2969,1,1,1,2969/5153,2969/5153
5167,5183,5183,1,1,1,5183/5167,5183/5167
5167,5360,5360,1,1,1,5360/5167,5360/5167
5167,7053,7053,1,1,1,7053/5167,7053/5167
5171,6824,6824,1,1,1,6824/5171,6824/5171
5179,5778,5778,1,1,1,5778/5179,5778/5179
5189,4738,4738,1,1,1,4738/5189,4738/5189
5189,9927,9927,1,1,1,9927/5189,9927/5189
5197,2070,2070,1,1,1,2070/5197,2070/5197
5197,7267,7267,1,1,1,7267/5197,7267/5197
5197,7921,7921,1,1,1,7921/5197,7921/5197
5209,566,566,1,1,1,566/5209,566/5209
5209,2011,2011,1,1,1,2011/5209,2011/5209
5209,7220,7220,1,1,1,7220/5209,7220/5209
5227,2562,2562,1,1,1,2562/5227,2562/5227
5227,3740,3740,1,1,1,3740/5227,3740/5227
5227,7789,7789,1,1,1,7789/5227,7789/5227
5227,8967,8967,1,1,1,8967/5227,8967/5227
5231,2083,2083,1,1,1,2083/5231,2083/5231
5231,5382,5382,1,1,1,5382/5231,5382/5231
5231,7314,7314,1,1,1,7314/5231,7314/5231
5233,654,654,1,1,1,654/5233,654/5233
5237,1070,1070,1,1,1,1070/5237,1070/5237
5237,5553,5553,1,1,1,5553/5237,5553/5237
5237,5892,5892,1,1,1,5892/5237,5892/5237
5237,5964,5964,1,1,1,5964/5237,5964/5237
5237,8956,8956,1,1,1,8956/5237,8956/5237
5237,9194,9194,1,1,1,9194/5237,9194/5237
5261,5652,5652,1,1,1,5652/5261,5652/5261
5273,659,659,1,1,1,659/5273,659/5273
5273,4130,4130,1,1,1,4130/5273,4130/5273
5273,5744,5744,1,1,1,5744/5273,5744/5273
5273,9403,9403,1,1,1,9403/5273,9403/5273
5279,601,601,1,1,1,601/5279,601/5279
5281,7925,7925,1,1,1,7925/5281,7925/5281
5297,499,499,1,1,1,499/5297,499/5297
5297,662,662,1,1,1,662/5297,662/5297
5303,2156,2156,1,1,1,2156/5303,2156/5303
5303,5023,5023,1,1,1,5023/5303,5023/5303
5309,1289,1289,1,1,1,1289/5309,1289/5309
5309,4934,4934,1,1,1,4934/5309,4934/5309
5323,6245,6245,1,1,1,6245/5323,6245/5323
5333,1880,1880,1,1,1,1880/5333,1880/5333
5347,890,890,1,1,1,890/5347,890/5347
5347,1638,1638,1,1,1,1638/5347,1638/5347
5347,3745,3745,1,1,1,3745/5347,3745/5347
5347,3858,3858,1,1,1,3858/5347,3858/5347
5347,4140,4140,1,1,1,4140/5347,4140/5347
5347,6985,6985,1,1,1,6985/5347,6985/5347
5347,9205,9205,1,1,1,9205/5347,9205/5347
5347,9487,9487,1,1,1,9487/5347,9487/5347
5351,6154,6154,1,1,1,6154/5351,6154/5351
5351,6788,6788,1,1,1,6788/5351,6788/5351
5387,4205,4205,1,1,1,4205/5387,4205/5387
5387,9592,9592,1,1,1,9592/5387,9592/5387
5393,674,674,1,1,1,674/5393,674/5393
5393,5155,5155,1,1,1,5155/5393,5155/5393
5393,8537,8537,1,1,1,8537/5393,8537/5393
5399,3113,3113,1,1,1,3113/5399,3113/5399
5399,6534,6534,1,1,1,6534/5399,6534/5399
5407,9853,9853,1,1,1,9853/5407,9853/5407
5413,1146,1146,1,1,1,1146/5413,1146/5413
5413,2743,2743,1,1,1,2743/5413,2743/5413
5417,677,677,1,1,1,677/5417,677/5417
5417,5182,5182,1,1,1,5182/5417,5182/5417
5417,6646,6646,1,1,1,6646/5417,6646/5417
5417,6928,6928,1,1,1,6928/5417,6928/5417
5417,9532,9532,1,1,1,9532/5417,9532/5417
5419,4255,4255,1,1,1,4255/5419,4255/5419
5419,5737,5737,1,1,1,5737/5419,5737/5419
5419,9674,9674,1,1,1,9674/5419,9674/5419
5437,1734,1734,1,1,1,1734/5437,1734/5437
5437,2736,2736,1,1,1,2736/5437,2736/5437
5441,2115,2115,1,1,1,2115/5441,2115/5441
5441,7556,7556,1,1,1,7556/5441,7556/5441
5443,1205,1205,1,1,1,1205/5443,1205/5443
5443,6303,6303,1,1,1,6303/5443,6303/5443
5443,8593,8593,1,1,1,8593/5443,8593/5443
5449,681,681,1,1,1,681/5449,681/5449
5449,2072,2072,1,1,1,2072/5449,2072/5449
5449,4988,4988,1,1,1,4988/5449,4988/5449
5449,5675,5675,1,1,1,5675/5449,5675/5449
5449,8686,8686,1,1,1,8686/5449,8686/5449
5471,5767,5767,1,1,1,5767/5471,5767/5471
5471,6729,6729,1,1,1,6729/5471,6729/5471
5471,8711,8711,1,1,1,8711/5471,8711/5471
5477,1396,1396,1,1,1,1396/5477,1396/5477
5479,476,476,1,1,1,476/5479,476/5479
5479,3538,3538,1,1,1,3538/5479,3538/5479
5479,9017,9017,1,1,1,9017/5479,9017/5479
5519,9461,9461,1,1,1,9461/5519,9461/5519
5521,1937,1937,1,1,1,1937/5521,1937/5521
5527,1120,1120,1,1,1,1120/5527,1120/5527
5527,3837,3837,1,1,1,3837/5527,3837/5527
5527,4365,4365,1,1,1,4365/5527,4365/5527
5527,5090,5090,1,1,1,5090/5527,5090/5527
5527,9892,9892,1,1,1,9892/5527,9892/5527
5531,1258,1258,1,1,1,1258/5531,1258/5531
5531,2751,2751,1,1,1,2751/5531,2751/5531
5531,3710,3710,1,1,1,3710/5531,3710/5531
5531,8282,8282,1,1,1,8282/5531,8282/5531
5531,9241,9241,1,1,1,9241/5531,9241/5531
5557,2117,2117,1,1,1,2117/5557,2117/5557
5563,772,772,1,1,1,772/5563,772/5563
5569,696,696,1,1,1,696/5569,696/5569
5569,1986,1986,1,1,1,1986/5569,1986/5569
5569,1991,1991,1,1,1,1991/5569,1991/5569
5569,6821,6821,1,1,1,6821/5569,6821/5569
5573,1074,1074,1,1,1,1074/5573,1074/5573
5573,1671,1671,1,1,1,1671/5573,1671/5573
5573,4416,4416,1,1,1,4416/5573,4416/5573
5573,7244,7244,1,1,1,7244/5573,7244/5573
5573,9989,9989,1,1,1,9989/5573,9989/5573
5581,1352,1352,1,1,1,1352/5581,1352/5581
5581,7043,7043,1,1,1,7043/5581,7043/5581
5639,3850,3850,1,1,1,3850/5639,3850/5639
5639,7119,7119,1,1,1,7119/5639,7119/5639
5639,9489,9489,1,1,1,9489/5639,9489/5639
5641,705,705,1,1,1,705/5641,705/5641
5641,2096,2096,1,1,1,2096/5641,2096/5641
5641,4970,4970,1,1,1,4970/5641,4970/5641
5641,7111,7111,1,1,1,7111/5641,7111/5641
5651,1947,1947,1,1,1,1947/5651,1947/5651
5651,2708,2708,1,1,1,2708/5651,2708/5651
5651,7133,7133,1,1,1,7133/5651,7133/5651
5651,8359,8359,1,1,1,8359/5651,8359/5651
5653,1745,1745,1,1,1,1745/5653,1745/5653
5653,6366,6366,1,1,1,6366/5653,6366/5653
5657,707,707,1,1,1,707/5657,707/5657
5657,5051,5051,1,1,1,5051/5657,5051/5657
5657,5559,5559,1,1,1,5559/5657,5559/5657
5669,3613,3613,1,1,1,3613/5669,3613/5669
5669,9282,9282,1,1,1,9282/5669,9282/5669
5689,2435,2435,1,1,1,2435/5689,2435/5689
5689,8124,8124,1,1,1,8124/5689,8124/5689
5693,10000,10000,1,1,1,10000/5693,10000/5693
5701,3677,3677,1,1,1,3677/5701,3677/5701
5701,6877,6877,1,1,1,6877/5701,6877/5701
5701,9378,9378,1,1,1,9378/5701,9378/5701
5717,2993,2993,1,1,1,2993/5717,2993/5717
5717,4808,4808,1,1,1,4808/5717,4808/5717
5717,6171,6171,1,1,1,6171/5717,6171/5717
5737,7316,7316,1,1,1,7316/5737,7316/5737
5741,5400,5400,1,1,1,5400/5741,5400/5741
5741,7508,7508,1,1,1,7508/5741,7508/5741
5743,6194,6194,1,1,1,6194/5743,6194/5743
5743,6397,6397,1,1,1,6397/5743,6397/5743
5749,914,914,1,1,1,914/5749,914/5749
5749,3232,3232,1,1,1,3232/5749,3232/5749
5749,5222,5222,1,1,1,5222/5749,5222/5749
5749,8981,8981,1,1,1,8981/5749,8981/5749
5779,2539,2539,1,1,1,2539/5779,2539/5779
5779,8318,8318,1,1,1,8318/5779,8318/5779
5783,820,820,1,1,1,820/5783,820/5783
5783,3092,3092,1,1,1,3092/5783,3092/5783
5783,4234,4234,1,1,1,4234/5783,4234/5783
5783,4637,4637,1,1,1,4637/5783,4637/5783
5783,6538,6538,1,1,1,6538/5783,6538/5783
5791,4652,4652,1,1,1,4652/5791,4652/5791
5791,7852,7852,1,1,1,7852/5791,7852/5791
5801,725,725,1,1,1,725/5801,725/5801
5801,6960,6960,1,1,1,6960/5801,6960/5801
5801,7024,7024,1,1,1,7024/5801,7024/5801
5813,4656,4656,1,1,1,4656/5813,4656/5813
5813,9419,9419,1,1,1,9419/5813,9419/5813
5821,4037,4037,1,1,1,4037/5821,4037/5821
5821,6455,6455,1,1,1,6455/5821,6455/5821
5821,6648,6648,1,1,1,6648/5821,6648/5821
5827,1913,1913,1,1,1,1913/5827,1913/5827
5827,6790,6790,1,1,1,6790/5827,6790/5827
5843,5134,5134,1,1,1,5134/5843,5134/5843
5843,5356,5356,1,1,1,5356/5843,5356/5843
5843,8964,8964,1,1,1,8964/5843,8964/5843
5849,731,731,1,1,1,731/5849,731/5849
5849,3455,3455,1,1,1,3455/5849,3455/5849
5851,3473,3473,1,1,1,3473/5851,3473/5851
5851,3708,3708,1,1,1,3708/5851,3708/5851
5851,7396,7396,1,1,1,7396/5851,7396/5851
5851,9447,9447,1,1,1,9447/5851,9447/5851
5851,9559,9559,1,1,1,9559/5851,9559/5851
5861,2956,2956,1,1,1,2956/5861,2956/5861
5861,5883,5883,1,1,1,5883/5861,5883/5861
5867,2945,2945,1,1,1,2945/5867,2945/5867
5867,5588,5588,1,1,1,5588/5867,5588/5867
5867,7971,7971,1,1,1,7971/5867,7971/5867
5869,6105,6105,1,1,1,6105/5869,6105/5869
5879,8018,8018,1,1,1,8018/5879,8018/5879
5881,2595,2595,1,1,1,2595/5881,2595/5881
5881,3001,3001,1,1,1,3001/5881,3001/5881
5881,5851,5851,1,1,1,5851/5881,5851/5881
5881,8476,8476,1,1,1,8476/5881,8476/5881
5897,737,737,1,1,1,737/5897,737/5897
5897,9367,9367,1,1,1,9367/5897,9367/5897
5903,5886,5886,1,1,1,5886/5903,5886/5903
5903,6461,6461,1,1,1,6461/5903,6461/5903
5903,8116,8116,1,1,1,8116/5903,8116/5903
5923,3014,3014,1,1,1,3014/5923,3014/5923
5927,2594,2594,1,1,1,2594/5927,2594/5927
5927,4022,4022,1,1,1,4022/5927,4022/5927
5927,4677,4677,1,1,1,4677/5927,4677/5927
5927,8521,8521,1,1,1,8521/5927,8521/5927
5927,9949,9949,1,1,1,9949/5927,9949/5927
5939,5640,5640,1,1,1,5640/5939,5640/5939
5939,5995,5995,1,1,1,5995/5939,5995/5939
5953,2277,2277,1,1,1,2277/5953,2277/5953
5981,7967,7967,1,1,1,7967/5981,7967/5981
5987,1995,1995,1,1,1,1995/5987,1995/5987
5987,2296,2296,1,1,1,2296/5987,2296/5987
5987,4327,4327,1,1,1,4327/5987,4327/5987
5987,6575,6575,1,1,1,6575/5987,6575/5987
6007,4713,4713,1,1,1,4713/6007,4713/6007
6011,1180,1180,1,1,1,1180/6011,1180/6011
6029,4067,4067,1,1,1,4067/6029,4067/6029
6029,4931,4931,1,1,1,4931/6029,4931/6029
6047,703,703,1,1,1,703/6047,703/6047
6047,3423,3423,1,1,1,3423/6047,3423/6047
6047,3975,3975,1,1,1,3975/6047,3975/6047
6047,9470,9470,1,1,1,9470/6047,9470/6047
6067,3768,3768,1,1,1,3768/6067,3768/6067
6067,5880,5880,1,1,1,5880/6067,5880/6067
6067,8153,8153,1,1,1,8153/6067,8153/6067
6073,759,759,1,1,1,759/6073,759/6073
6089,2540,2540,1,1,1,2540/6089,2540/6089
6089,4674,4674,1,1,1,4674/6089,4674/6089
6089,7693,7693,1,1,1,7693/6089,7693/6089
6089,8629,8629,1,1,1,8629/6089,8629/6089
6091,4748,4748,1,1,1,4748/6091,4748/6091
6091,5734,5734,1,1,1,5734/6091,5734/6091
6091,6195,6195,1,1,1,6195/6091,6195/6091
6113,4654,4654,1,1,1,4654/6113,4654/6113
6121,2277,2277,1,1,1,2277/6121,2277/6121
6121,3094,3094,1,1,1,3094/6121,3094/6121
6121,6486,6486,1,1,1,6486/6121,6486/6121
6121,6504,6504,1,1,1,6504/6121,6504/6121
6143,3750,3750,1,1,1,3750/6143,3750/6143
6143,9979,9979,1,1,1,9979/6143,9979/6143
6151,4283,4283,1,1,1,4283/6151,4283/6151
6163,2378,2378,1,1,1,2378/6163,2378/6163
6163,2887,2887,1,1,1,2887/6163,2887/6163
6163,7826,7826,1,1,1,7826/6163,7826/6163
6163,8541,8541,1,1,1,8541/6163,8541/6163
6163,9050,9050,1,1,1,9050/6163,9050/6163
6173,4088,4088,1,1,1,4088/6173,4088/6173
6173,8499,8499,1,1,1,8499/6173,8499/6173
6197,1581,1581,1,1,1,1581/6197,1581/6197
6197,1641,1641,1,1,1,1641/6197,1641/6197
6197,4128,4128,1,1,1,4128/6197,4128/6197
6199,3532,3532,1,1,1,3532/6199,3532/6199
6199,9731,9731,1,1,1,9731/6199,9731/6199
6203,5163,5163,1,1,1,5163/6203,5163/6203
6211,5732,5732,1,1,1,5732/6211,5732/6211
6217,777,777,1,1,1,777/6217,777/6217
6217,4319,4319,1,1,1,4319/6217,4319/6217
6217,8549,8549,1,1,1,8549/6217,8549/6217
6229,543,543,1,1,1,543/6229,543/6229
6229,4756,4756,1,1,1,4756/6229,4756/6229
6229,7270,7270,1,1,1,7270/6229,7270/6229
6229,7915,7915,1,1,1,7915/6229,7915/6229
6229,8593,8593,1,1,1,8593/6229,8593/6229
6247,6356,6356,1,1,1,6356/6247,6356/6247
6257,4263,4263,1,1,1,4263/6257,4263/6257
6257,7101,7101,1,1,1,7101/6257,7101/6257
6269,1629,1629,1,1,1,1629/6269,1629/6269
6271,1625,1625,1,1,1,1625/6271,1625/6271
6271,2151,2151,1,1,1,2151/6271,2151/6271
6271,7220,7220,1,1,1,7220/6271,7220/6271
6277,3900,3900,1,1,1,3900/6277,3900/6277
6277,6012,6012,1,1,1,6012/6277,6012/6277
6287,1444,1444,1,1,1,1444/6287,1444/6287
6287,3528,3528,1,1,1,3528/6287,3528/6287
6287,7129,7129,1,1,1,7129/6287,7129/6287
6287,9815,9815,1,1,1,9815/6287,9815/6287
6299,555,555,1,1,1,555/6299,555/6299
6311,9652,9652,1,1,1,9652/6311,9652/6311
6317,1713,1713,1,1,1,1713/6317,1713/6317
6317,1784,1784,1,1,1,1784/6317,1784/6317
6323,722,722,1,1,1,722/6323,722/6323
6323,4432,4432,1,1,1,4432/6323,4432/6323
6323,7983,7983,1,1,1,7983/6323,7983/6323
6329,791,791,1,1,1,791/6329,791/6329
6343,3563,3563,1,1,1,3563/6343,3563/6343
6343,9906,9906,1,1,1,9906/6343,9906/6343
6353,794,794,1,1,1,794/6353,794/6353
6353,4055,4055,1,1,1,4055/6353,4055/6353
6353,6612,6612,1,1,1,6612/6353,6612/6353
6361,5511,5511,1,1,1,5511/6361,5511/6361
6361,6674,6674,1,1,1,6674/6361,6674/6361
6361,7183,7183,1,1,1,7183/6361,7183/6361
6367,1257,1257,1,1,1,1257/6367,1257/6367
6367,3082,3082,1,1,1,3082/6367,3082/6367
6367,7191,7191,1,1,1,7191/6367,7191/6367
6367,8581,8581,1,1,1,8581/6367,8581/6367
6367,9449,9449,1,1,1,9449/6367,9449/6367
6379,7610,7610,1,1,1,7610/6379,7610/6379
6389,6412,6412,1,1,1,6412/6389,6412/6389
6389,7905,7905,1,1,1,7905/6389,7905/6389
6421,5178,5178,1,1,1,5178/6421,5178/6421
6421,5880,5880,1,1,1,5880/6421,5880/6421
6427,1716,1716,1,1,1,1716/6427,1716/6427
6427,3394,3394,1,1,1,3394/6427,3394/6427
6449,806,806,1,1,1,806/6449,806/6449
6469,1137,1137,1,1,1,1137/6469,1137/6469
6469,7871,7871,1,1,1,7871/6469,7871/6469
6473,809,809,1,1,1,809/6473,809/6473
6481,810,810,1,1,1,810/6481,810/6481
6481,1188,1188,1,1,1,1188/6481,1188/6481
6481,6132,6132,1,1,1,6132/6481,6132/6481
6481,8669,8669,1,1,1,8669/6481,8669/6481
6521,1793,1793,1,1,1,1793/6521,1793/6521
6529,816,816,1,1,1,816/6529,816/6529
6529,3239,3239,1,1,1,3239/6529,3239/6529
6529,6236,6236,1,1,1,6236/6529,6236/6529
6529,9768,9768,1,1,1,9768/6529,9768/6529
6547,1203,1203,1,1,1,1203/6547,1203/6547
6551,664,664,1,1,1,664/6551,664/6551
6551,1232,1232,1,1,1,1232/6551,1232/6551
6551,7113,7113,1,1,1,7113/6551,7113/6551
6563,2543,2543,1,1,1,2543/6563,2543/6563
6563,9106,9106,1,1,1,9106/6563,9106/6563
6569,1320,1320,1,1,1,1320/6569,1320/6569
6571,7692,7692,1,1,1,7692/6571,7692/6571
6577,4327,4327,1,1,1,4327/6577,4327/6577
6577,4732,4732,1,1,1,4732/6577,4732/6577
6577,5960,5960,1,1,1,5960/6577,5960/6577
6599,3529,3529,1,1,1,3529/6599,3529/6599
6599,5959,5959,1,1,1,5959/6599,5959/6599
6607,4663,4663,1,1,1,4663/6607,4663/6607
6607,4854,4854,1,1,1,4854/6607,4854/6607
6619,7909,7909,1,1,1,7909/6619,7909/6619
6637,7985,7985,1,1,1,7985/6637,7985/6637
6637,8904,8904,1,1,1,8904/6637,8904/6637
6653,980,980,1,1,1,980/6653,980/6653
6653,986,986,1,1,1,986/6653,986/6653
6653,4300,4300,1,1,1,4300/6653,4300/6653
6659,3173,3173,1,1,1,3173/6659,3173/6659
6659,7275,7275,1,1,1,7275/6659,7275/6659
6659,9832,9832,1,1,1,9832/6659,9832/6659
6661,4815,4815,1,1,1,4815/6661,4815/6661
6673,4874,4874,1,1,1,4874/6673,4874/6673
6673,6604,6604,1,1,1,6604/6673,6604/6673
6679,531,531,1,1,1,531/6679,531/6679
6679,4745,4745,1,1,1,4745/6679,4745/6679
6679,5488,5488,1,1,1,5488/6679,5488/6679
6689,836,836,1,1,1,836/6689,836/6689
6691,5490,5490,1,1,1,5490/6691,5490/6691
6701,553,553,1,1,1,553/6701,553/6701
6703,941,941,1,1,1,941/6703,941/6703
6703,3144,3144,1,1,1,3144/6703,3144/6703
6703,5908,5908,1,1,1,5908/6703,5908/6703
6703,9847,9847,1,1,1,9847/6703,9847/6703
6709,873,873,1,1,1,873/6709,873/6709
6709,7708,7708,1,1,1,7708/6709,7708/6709
6719,1360,1360,1,1,1,1360/6719,1360/6719
6719,1547,1547,1,1,1,1547/6719,1547/6719
6733,6966,6966,1,1,1,6966/6733,6966/6733
6733,7076,7076,1,1,1,7076/6733,7076/6733
6737,1708,1708,1,1,1,1708/6737,1708/6737
6761,2600,2600,1,1,1,2600/6761,2600/6761
6779,1220,1220,1,1,1,1220/6779,1220/6779
6779,8356,8356,1,1,1,8356/6779,8356/6779
6781,5302,5302,1,1,1,5302/6781,5302/6781
6791,6225,6225,1,1,1,6225/6791,6225/6791
6791,7598,7598,1,1,1,7598/6791,7598/6791
6793,3254,3254,1,1,1,3254/6793,3254/6793
6793,5879,5879,1,1,1,5879/6793,5879/6793
6793,9199,9199,1,1,1,9199/6793,9199/6793
6803,2223,2223,1,1,1,2223/6803,2223/6803
6803,4645,4645,1,1,1,4645/6803,4645/6803
6803,4832,4832,1,1,1,4832/6803,4832/6803
6803,8183,8183,1,1,1,8183/6803,8183/6803
6803,8666,8666,1,1,1,8666/6803,8666/6803
6823,5585,5585,1,1,1,5585/6823,5585/6823
6823,6157,6157,1,1,1,6157/6823,6157/6823
6823,7593,7593,1,1,1,7593/6823,7593/6823
6827,2436,2436,1,1,1,2436/6827,2436/6827
6827,5707,5707,1,1,1,5707/6827,5707/6827
6827,6465,6465,1,1,1,6465/6827,6465/6827
6829,7731,7731,1,1,1,7731/6829,7731/6829
6833,6258,6258,1,1,1,6258/6833,6258/6833
6841,3795,3795,1,1,1,3795/6841,3795/6841
6841,5298,5298,1,1,1,5298/6841,5298/6841
6857,1455,1455,1,1,1,1455/6857,1455/6857
6857,7190,7190,1,1,1,7190/6857,7190/6857
6863,1286,1286,1,1,1,1286/6863,1286/6863
6869,673,673,1,1,1,673/6869,673/6869
6869,7786,7786,1,1,1,7786/6869,7786/6869
6871,3983,3983,1,1,1,3983/6871,3983/6871
6883,3542,3542,1,1,1,3542/6883,3542/6883
6883,4139,4139,1,1,1,4139/6883,4139/6883
6883,6092,6092,1,1,1,6092/6883,6092/6883
6899,1177,1177,1,1,1,1177/6899,1177/6899
6899,4655,4655,1,1,1,4655/6899,4655/6899
6899,9423,9423,1,1,1,9423/6899,9423/6899
6907,5031,5031,1,1,1,5031/6907,5031/6907
6917,3370,3370,1,1,1,3370/6917,3370/6917
6947,4291,4291,1,1,1,4291/6947,4291/6947
6947,5493,5493,1,1,1,5493/6947,5493/6947
6949,8432,8432,1,1,1,8432/6949,8432/6949
6967,4304,4304,1,1,1,4304/6967,4304/6967
6977,7798,7798,1,1,1,7798/6977,7798/6977
6991,4443,4443,1,1,1,4443/6991,4443/6991
6997,2870,2870,1,1,1,2870/6997,2870/6997
7001,593,593,1,1,1,593/7001,593/7001
7001,875,875,1,1,1,875/7001,875/7001
7001,1200,1200,1,1,1,1200/7001,1200/7001
7001,2502,2502,1,1,1,2502/7001,2502/7001
7013,1595,1595,1,1,1,1595/7013,1595/7013
7019,2059,2059,1,1,1,2059/7019,2059/7019
7019,5762,5762,1,1,1,5762/7019,5762/7019
7019,6351,6351,1,1,1,6351/7019,6351/7019
7019,9078,9078,1,1,1,9078/7019,9078/7019
7027,5631,5631,1,1,1,5631/7027,5631/7027
7039,4392,4392,1,1,1,4392/7039,4392/7039
7069,3659,3659,1,1,1,3659/7069,3659/7069
7069,6663,6663,1,1,1,6663/7069,6663/7069
7079,3618,3618,1,1,1,3618/7079,3618/7079
7103,3918,3918,1,1,1,3918/7103,3918/7103
7103,7327,7327,1,1,1,7327/7103,7327/7103
7109,1523,1523,1,1,1,1523/7109,1523/7109
7109,3674,3674,1,1,1,3674/7109,3674/7109
7121,876,876,1,1,1,876/7121,876/7121
7121,890,890,1,1,1,890/7121,890/7121
7121,3561,3561,1,1,1,3561/7121,3561/7121
7129,1543,1543,1,1,1,1543/7129,1543/7129
7129,3974,3974,1,1,1,3974/7129,3974/7129
7129,6075,6075,1,1,1,6075/7129,6075/7129
7151,7140,7140,1,1,1,7140/7151,7140/7151
7159,7239,7239,1,1,1,7239/7159,7239/7159
7159,7679,7679,1,1,1,7679/7159,7679/7159
7177,897,897,1,1,1,897/7177,897/7177
7177,2495,2495,1,1,1,2495/7177,2495/7177
7177,5374,5374,1,1,1,5374/7177,5374/7177
7187,8988,8988,1,1,1,8988/7187,8988/7187
7193,899,899,1,1,1,899/7193,899/7193
7211,3124,3124,1,1,1,3124/7211,3124/7211
7211,3436,3436,1,1,1,3436/7211,3436/7211
7211,4357,4357,1,1,1,4357/7211,4357/7211
7213,6642,6642,1,1,1,6642/7213,6642/7213
7229,6704,6704,1,1,1,6704/7229,6704/7229
7237,7697,7697,1,1,1,7697/7237,7697/7237
7243,4873,4873,1,1,1,4873/7243,4873/7243
7243,8275,8275,1,1,1,8275/7243,8275/7243
7247,2122,2122,1,1,1,2122/7247,2122/7247
7247,5569,5569,1,1,1,5569/7247,5569/7247
7247,9369,9369,1,1,1,9369/7247,9369/7247
7253,6812,6812,1,1,1,6812/7253,6812/7253
7283,4662,4662,1,1,1,4662/7283,4662/7283
7283,7698,7698,1,1,1,7698/7283,7698/7283
7283,8678,8678,1,1,1,8678/7283,8678/7283
7297,2310,2310,1,1,1,2310/7297,2310/7297
7307,1505,1505,1,1,1,1505/7307,1505/7307
7307,6698,6698,1,1,1,6698/7307,6698/7307
7307,6908,6908,1,1,1,6908/7307,6908/7307
7309,1724,1724,1,1,1,1724/7309,1724/7309
7309,9874,9874,1,1,1,9874/7309,9874/7309
7321,915,915,1,1,1,915/7321,915/7321
7321,4780,4780,1,1,1,4780/7321,4780/7321
7321,5603,5603,1,1,1,5603/7321,5603/7321
7331,8370,8370,1,1,1,8370/7331,8370/7331
7331,9136,9136,1,1,1,9136/7331,9136/7331
7333,5847,5847,1,1,1,5847/7333,5847/7333
7349,6324,6324,1,1,1,6324/7349,6324/7349
7349,6545,6545,1,1,1,6545/7349,6545/7349
7351,2980,2980,1,1,1,2980/7351,2980/7351
7351,4356,4356,1,1,1,4356/7351,4356/7351
7369,921,921,1,1,1,921/7369,921/7369
7369,3658,3658,1,1,1,3658/7369,3658/7369
7369,5730,5730,1,1,1,5730/7369,5730/7369
7369,7983,7983,1,1,1,7983/7369,7983/7369
7393,924,924,1,1,1,924/7393,924/7393
7393,8557,8557,1,1,1,8557/7393,8557/7393
7411,2298,2298,1,1,1,2298/7411,2298/7411
7417,927,927,1,1,1,927/7417,927/7417
7417,3178,3178,1,1,1,3178/7417,3178/7417
7417,6192,6192,1,1,1,6192/7417,6192/7417
7433,929,929,1,1,1,929/7433,929/7433
7451,2029,2029,1,1,1,2029/7451,2029/7451
7451,7834,7834,1,1,1,7834/7451,7834/7451
7459,7399,7399,1,1,1,7399/7459,7399/7459
7477,5710,5710,1,1,1,5710/7477,5710/7477
7481,1461,1461,1,1,1,1461/7481,1461/7481
7489,936,936,1,1,1,936/7489,936/7489
7507,4049,4049,1,1,1,4049/7507,4049/7507
7517,630,630,1,1,1,630/7517,630/7517
7523,1888,1888,1,1,1,1888/7523,1888/7523
7523,3892,3892,1,1,1,3892/7523,3892/7523
7523,9312,9312,1,1,1,9312/7523,9312/7523
7541,4591,4591,1,1,1,4591/7541,4591/7541
7541,9485,9485,1,1,1,9485/7541,9485/7541
7547,866,866,1,1,1,866/7547,866/7547
7561,945,945,1,1,1,945/7561,945/7561
7561,9568,9568,1,1,1,9568/7561,9568/7561
7577,5543,5543,1,1,1,5543/7577,5543/7577
7577,6093,6093,1,1,1,6093/7577,6093/7577
7589,4304,4304,1,1,1,4304/7589,4304/7589
7589,5391,5391,1,1,1,5391/7589,5391/7589
7589,6999,6999,1,1,1,6999/7589,6999/7589
7589,9930,9930,1,1,1,9930/7589,9930/7589
7591,5310,5310,1,1,1,5310/7591,5310/7591
7603,9974,9974,1,1,1,9974/7603,9974/7603
7621,2777,2777,1,1,1,2777/7621,2777/7621
7621,7825,7825,1,1,1,7825/7621,7825/7621
7639,838,838,1,1,1,838/7639,838/7639
7639,2336,2336,1,1,1,2336/7639,2336/7639
7639,9975,9975,1,1,1,9975/7639,9975/7639
7643,5894,5894,1,1,1,5894/7643,5894/7643
7643,7831,7831,1,1,1,7831/7643,7831/7643
7649,5153,5153,1,1,1,5153/7649,5153/7649
7649,5296,5296,1,1,1,5296/7649,5296/7649
7669,4523,4523,1,1,1,4523/7669,4523/7669
7669,4609,4609,1,1,1,4609/7669,4609/7669
7669,9441,9441,1,1,1,9441/7669,9441/7669
7669,9767,9767,1,1,1,9767/7669,9767/7669
7673,959,959,1,1,1,959/7673,959/7673
7673,5755,5755,1,1,1,5755/7673,5755/7673
7681,4262,4262,1,1,1,4262/7681,4262/7681
7681,8321,8321,1,1,1,8321/7681,8321/7681
7681,8455,8455,1,1,1,8455/7681,8455/7681
7687,4432,4432,1,1,1,4432/7687,4432/7687
7691,9143,9143,1,1,1,9143/7691,9143/7691
7699,3489,3489,1,1,1,3489/7699,3489/7699
7723,4918,4918,1,1,1,4918/7723,4918/7723
7723,5656,5656,1,1,1,5656/7723,5656/7723
7727,9650,9650,1,1,1,9650/7727,9650/7727
7753,598,598,1,1,1,598/7753,598/7753
7753,603,603,1,1,1,603/7753,603/7753
7753,6825,6825,1,1,1,6825/7753,6825/7753
7753,8218,8218,1,1,1,8218/7753,8218/7753
7757,1884,1884,1,1,1,1884/7757,1884/7757
7759,2177,2177,1,1,1,2177/7759,2177/7759
7759,6789,6789,1,1,1,6789/7759,6789/7759
7793,974,974,1,1,1,974/7793,974/7793
7793,1036,1036,1,1,1,1036/7793,1036/7793
7793,6260,6260,1,1,1,6260/7793,6260/7793
7817,2910,2910,1,1,1,2910/7817,2910/7817
7817,4557,4557,1,1,1,4557/7817,4557/7817
7823,3491,3491,1,1,1,3491/7823,3491/7823
7823,7851,7851,1,1,1,7851/7823,7851/7823
7823,9190,9190,1,1,1,9190/7823,9190/7823
7829,1992,1992,1,1,1,1992/7829,1992/7829
7829,6500,6500,1,1,1,6500/7829,6500/7829
7841,980,980,1,1,1,980/7841,980/7841
7841,2341,2341,1,1,1,2341/7841,2341/7841
7841,4621,4621,1,1,1,4621/7841,4621/7841
7853,4442,4442,1,1,1,4442/7853,4442/7853
7853,4628,4628,1,1,1,4628/7853,4628/7853
7853,4733,4733,1,1,1,4733/7853,4733/7853
7853,5518,5518,1,1,1,5518/7853,5518/7853
7853,5933,5933,1,1,1,5933/7853,5933/7853
7853,9524,9524,1,1,1,9524/7853,9524/7853
7867,4156,4156,1,1,1,4156/7867,4156/7867
7879,3321,3321,1,1,1,3321/7879,3321/7879
7883,5456,5456,1,1,1,5456/7883,5456/7883
7901,2987,2987,1,1,1,2987/7901,2987/7901
7927,1416,1416,1,1,1,1416/7927,1416/7927
7927,8613,8613,1,1,1,8613/7927,8613/7927
7933,2422,2422,1,1,1,2422/7933,2422/7933
7937,1643,1643,1,1,1,1643/7937,1643/7937
7937,7640,7640,1,1,1,7640/7937,7640/7937
7949,1861,1861,1,1,1,1861/7949,1861/7949
7949,7156,7156,1,1,1,7156/7949,7156/7949
7949,9396,9396,1,1,1,9396/7949,9396/7949
7951,8408,8408,1,1,1,8408/7951,8408/7951
7963,9920,9920,1,1,1,9920/7963,9920/7963
7993,6685,6685,1,1,1,6685/7993,6685/7993
7993,8986,8986,1,1,1,8986/7993,8986/7993
8009,785,785,1,1,1,785/8009,785/8009
8009,1001,1001,1,1,1,1001/8009,1001/8009
8011,2707,2707,1,1,1,2707/8011,2707/8011
8011,8596,8596,1,1,1,8596/8011,8596/8011
8017,2360,2360,1,1,1,2360/8017,2360/8017
8039,4567,4567,1,1,1,4567/8039,4567/8039
8053,2584,2584,1,1,1,2584/8053,2584/8053
8059,2347,2347,1,1,1,2347/8059,2347/8059
8059,5107,5107,1,1,1,5107/8059,5107/8059
8069,4612,4612,1,1,1,4612/8069,4612/8069
8081,1010,1010,1,1,1,1010/8081,1010/8081
8087,6219,6219,1,1,1,6219/8087,6219/8087
8089,1011,1011,1,1,1,1011/8089,1011/8089
8089,1435,1435,1,1,1,1435/8089,1435/8089
8089,4424,4424,1,1,1,4424/8089,4424/8089
8089,4539,4539,1,1,1,4539/8089,4539/8089
8089,4706,4706,1,1,1,4706/8089,4706/8089
8089,9762,9762,1,1,1,9762/8089,9762/8089
8093,8554,8554,1,1,1,8554/8093,8554/8093
8093,8898,8898,1,1,1,8898/8093,8898/8093
8093,9856,9856,1,1,1,9856/8093,9856/8093
8101,670,670,1,1,1,670/8101,670/8101
8101,7787,7787,1,1,1,7787/8101,7787/8101
8117,9903,9903,1,1,1,9903/8117,9903/8117
8123,4701,4701,1,1,1,4701/8123,4701/8123
8161,1020,1020,1,1,1,1020/8161,1020/8161
8161,2383,2383,1,1,1,2383/8161,2383/8161
8161,3729,3729,1,1,1,3729/8161,3729/8161
8167,5854,5854,1,1,1,5854/8167,5854/8167
8167,6147,6147,1,1,1,6147/8167,6147/8167
8167,6998,6998,1,1,1,6998/8167,6998/8167
8167,9042,9042,1,1,1,9042/8167,9042/8167
8171,6394,6394,1,1,1,6394/8171,6394/8171
8209,1026,1026,1,1,1,1026/8209,1026/8209
8219,7608,7608,1,1,1,7608/8219,7608/8219
8221,3159,3159,1,1,1,3159/8221,3159/8221
8221,3997,3997,1,1,1,3997/8221,3997/8221
8221,4941,4941,1,1,1,4941/8221,4941/8221
8221,8607,8607,1,1,1,8607/8221,8607/8221
8231,8020,8020,1,1,1,8020/8231,8020/8231
8233,2989,2989,1,1,1,2989/8233,2989/8233
8233,7262,7262,1,1,1,7262/8233,7262/8233
8237,755,755,1,1,1,755/8237,755/8237
8237,4059,4059,1,1,1,4059/8237,4059/8237
8237,9924,9924,1,1,1,9924/8237,9924/8237
8243,3928,3928,1,1,1,3928/8243,3928/8243
8243,8693,8693,1,1,1,8693/8243,8693/8243
8273,1034,1034,1,1,1,1034/8273,1034/8273
8273,1915,1915,1,1,1,1915/8273,1915/8273
8273,8265,8265,1,1,1,8265/8273,8265/8273
8287,5428,5428,1,1,1,5428/8287,5428/8287
8287,8250,8250,1,1,1,8250/8287,8250/8287
8291,4098,4098,1,1,1,4098/8291,4098/8291
8291,4888,4888,1,1,1,4888/8291,4888/8291
8297,1037,1037,1,1,1,1037/8297,1037/8297
8297,4257,4257,1,1,1,4257/8297,4257/8297
8297,4357,4357,1,1,1,4357/8297,4357/8297
8311,7352,7352,1,1,1,7352/8311,7352/8311
8311,9100,9100,1,1,1,9100/8311,9100/8311
8311,9894,9894,1,1,1,9894/8311,9894/8311
8317,6115,6115,1,1,1,6115/8317,6115/8317
8317,7963,7963,1,1,1,7963/8317,7963/8317
8329,854,854,1,1,1,854/8329,854/8329
8329,1041,1041,1,1,1,1041/8329,1041/8329
8329,4180,4180,1,1,1,4180/8329,4180/8329
8363,1391,1391,1,1,1,1391/8363,1391/8363
8363,4445,4445,1,1,1,4445/8363,4445/8363
8369,1046,1046,1,1,1,1046/8369,1046/8369
8369,1310,1310,1,1,1,1310/8369,1310/8369
8377,1047,1047,1,1,1,1047/8377,1047/8377
8387,697,697,1,1,1,697/8387,697/8387
8389,4623,4623,1,1,1,4623/8389,4623/8389
8389,5326,5326,1,1,1,5326/8389,5326/8389
8419,4954,4954,1,1,1,4954/8419,4954/8419
8429,7947,7947,1,1,1,7947/8429,7947/8429
8431,4183,4183,1,1,1,4183/8431,4183/8431
8443,1021,1021,1,1,1,1021/8443,1021/8443
8443,4380,4380,1,1,1,4380/8443,4380/8443
8443,8581,8581,1,1,1,8581/8443,8581/8443
8447,6948,6948,1,1,1,6948/8447,6948/8447
8447,7794,7794,1,1,1,7794/8447,7794/8447
8461,5986,5986,1,1,1,5986/8461,5986/8461
8467,4428,4428,1,1,1,4428/8467,4428/8467
8467,8265,8265,1,1,1,8265/8467,8265/8467
8501,5249,5249,1,1,1,5249/8501,5249/8501
8501,7214,7214,1,1,1,7214/8501,7214/8501
8513,5456,5456,1,1,1,5456/8513,5456/8513
8521,1065,1065,1,1,1,1065/8521,1065/8521
8537,5287,5287,1,1,1,5287/8537,5287/8537
8539,3787,3787,1,1,1,3787/8539,3787/8539
8563,1580,1580,1,1,1,1580/8563,1580/8563
8563,4260,4260,1,1,1,4260/8563,4260/8563
8573,2445,2445,1,1,1,2445/8573,2445/8573
8573,6897,6897,1,1,1,6897/8573,6897/8573
8581,9904,9904,1,1,1,9904/8581,9904/8581
8609,1076,1076,1,1,1,1076/8609,1076/8609
8609,1157,1157,1,1,1,1157/8609,1157/8609
8609,5591,5591,1,1,1,5591/8609,5591/8609
8609,6450,6450,1,1,1,6450/8609,6450/8609
8609,7590,7590,1,1,1,7590/8609,7590/8609
8627,9468,9468,1,1,1,9468/8627,9468/8627
8629,6136,6136,1,1,1,6136/8629,6136/8629
8669,9531,9531,1,1,1,9531/8669,9531/8669
8677,3808,3808,1,1,1,3808/8677,3808/8677
8677,4644,4644,1,1,1,4644/8677,4644/8677
8677,5842,5842,1,1,1,5842/8677,5842/8677
8681,1085,1085,1,1,1,1085/8681,1085/8681
8681,4077,4077,1,1,1,4077/8681,4077/8681
8689,5506,5506,1,1,1,5506/8689,5506/8689
8707,2752,2752,1,1,1,2752/8707,2752/8707
8707,6971,6971,1,1,1,6971/8707,6971/8707
8713,820,820,1,1,1,820/8713,820/8713
8713,7621,7621,1,1,1,7621/8713,7621/8713
8713,8839,8839,1,1,1,8839/8713,8839/8713
8719,897,897,1,1,1,897/8719,897/8719
8719,3382,3382,1,1,1,3382/8719,3382/8719
8719,7214,7214,1,1,1,7214/8719,7214/8719
8737,1636,1636,1,1,1,1636/8737,1636/8737
8737,4805,4805,1,1,1,4805/8737,4805/8737
8737,8908,8908,1,1,1,8908/8737,8908/8737
8741,684,684,1,1,1,684/8741,684/8741
8741,5020,5020,1,1,1,5020/8741,5020/8741
8747,8018,8018,1,1,1,8018/8747,8018/8747
8753,880,880,1,1,1,880/8753,880/8753
8753,2530,2530,1,1,1,2530/8753,2530/8753
8753,5528,5528,1,1,1,5528/8753,5528/8753
8761,7314,7314,1,1,1,7314/8761,7314/8761
8779,9537,9537,1,1,1,9537/8779,9537/8779
8807,3191,3191,1,1,1,3191/8807,3191/8807
8819,3809,3809,1,1,1,3809/8819,3809/8819
8819,4892,4892,1,1,1,4892/8819,4892/8819
8819,5642,5642,1,1,1,5642/8819,5642/8819
8819,6429,6429,1,1,1,6429/8819,6429/8819
8819,6512,6512,1,1,1,6512/8819,6512/8819
8821,8818,8818,1,1,1,8818/8821,8818/8821
8831,843,843,1,1,1,843/8831,843/8831
8831,1152,1152,1,1,1,1152/8831,1152/8831
8831,7020,7020,1,1,1,7020/8831,7020/8831
8837,4768,4768,1,1,1,4768/8837,4768/8837
8861,3729,3729,1,1,1,3729/8861,3729/8861
8861,8728,8728,1,1,1,8728/8861,8728/8861
8867,7844,7844,1,1,1,7844/8867,7844/8867
8887,2022,2022,1,1,1,2022/8887,2022/8887
8887,4678,4678,1,1,1,4678/8887,4678/8887
8887,8470,8470,1,1,1,8470/8887,8470/8887
8887,9190,9190,1,1,1,9190/8887,9190/8887
8933,9992,9992,1,1,1,9992/8933,9992/8933
8941,2142,2142,1,1,1,2142/8941,2142/8941
8963,3468,3468,1,1,1,3468/8963,3468/8963
8969,2416,2416,1,1,1,2416/8969,2416/8969
8969,5414,5414,1,1,1,5414/8969,5414/8969
8999,4248,4248,1,1,1,4248/8999,4248/8999
8999,8742,8742,1,1,1,8742/8999,8742/8999
9007,8788,8788,1,1,1,8788/9007,8788/9007
9041,8089,8089,1,1,1,8089/9041,8089/9041
9043,818,818,1,1,1,818/9043,818/9043
9043,3074,3074,1,1,1,3074/9043,3074/9043
9043,6116,6116,1,1,1,6116/9043,6116/9043
9043,8106,8106,1,1,1,8106/9043,8106/9043
9049,1131,1131,1,1,1,1131/9049,1131/9049
9049,4332,4332,1,1,1,4332/9049,4332/9049
9059,2301,2301,1,1,1,2301/9059,2301/9059
9067,7048,7048,1,1,1,7048/9067,7048/9067
9103,4629,4629,1,1,1,4629/9103,4629/9103
9109,2426,2426,1,1,1,2426/9109,2426/9109
9137,1142,1142,1,1,1,1142/9137,1142/9137
9151,3404,3404,1,1,1,3404/9151,3404/9151
9157,3603,3603,1,1,1,3603/9157,3603/9157
9161,1145,1145,1,1,1,1145/9161,1145/9161
9173,1501,1501,1,1,1,1501/9173,1501/9173
9173,7216,7216,1,1,1,7216/9173,7216/9173
9173,9889,9889,1,1,1,9889/9173,9889/9173
9181,5278,5278,1,1,1,5278/9181,5278/9181
9181,6405,6405,1,1,1,6405/9181,6405/9181
9187,3895,3895,1,1,1,3895/9187,3895/9187
9199,9990,9990,1,1,1,9990/9199,9990/9199
9203,7991,7991,1,1,1,7991/9203,7991/9203
9227,6519,6519,1,1,1,6519/9227,6519/9227
9239,1965,1965,1,1,1,1965/9239,1965/9239
9241,8720,8720,1,1,1,8720/9241,8720/9241
9257,1157,1157,1,1,1,1157/9257,1157/9257
9257,2305,2305,1,1,1,2305/9257,2305/9257
9257,5183,5183,1,1,1,5183/9257,5183/9257
9277,5365,5365,1,1,1,5365/9277,5365/9277
9281,1160,1160,1,1,1,1160/9281,1160/9281
9281,4796,4796,1,1,1,4796/9281,4796/9281
9281,5370,5370,1,1,1,5370/9281,5370/9281
9281,9118,9118,1,1,1,9118/9281,9118/9281
9283,3766,3766,1,1,1,3766/9283,3766/9283
9283,9200,9200,1,1,1,9200/9283,9200/9283
9293,8086,8086,1,1,1,8086/9293,8086/9293
9311,1132,1132,1,1,1,1132/9311,1132/9311
9311,5551,5551,1,1,1,5551/9311,5551/9311
9341,7809,7809,1,1,1,7809/9341,7809/9341
9349,8156,8156,1,1,1,8156/9349,8156/9349
9349,8851,8851,1,1,1,8851/9349,8851/9349
9377,1172,1172,1,1,1,1172/9377,1172/9377
9377,6397,6397,1,1,1,6397/9377,6397/9377
9391,2947,2947,1,1,1,2947/9391,2947/9391
9391,3831,3831,1,1,1,3831/9391,3831/9391
9397,1822,1822,1,1,1,1822/9397,1822/9397
9403,5379,5379,1,1,1,5379/9403,5379/9403
9403,6110,6110,1,1,1,6110/9403,6110/9403
9419,3836,3836,1,1,1,3836/9419,3836/9419
9421,2186,2186,1,1,1,2186/9421,2186/9421
9433,1179,1179,1,1,1,1179/9433,1179/9433
9433,8349,8349,1,1,1,8349/9433,8349/9433
9437,7450,7450,1,1,1,7450/9437,7450/9437
9439,6354,6354,1,1,1,6354/9439,6354/9439
9461,5171,5171,1,1,1,5171/9461,5171/9461
9463,6459,6459,1,1,1,6459/9463,6459/9463
9467,4798,4798,1,1,1,4798/9467,4798/9467
9467,7147,7147,1,1,1,7147/9467,7147/9467
9467,9945,9945,1,1,1,9945/9467,9945/9467
9473,1184,1184,1,1,1,1184/9473,1184/9473
9497,1187,1187,1,1,1,1187/9497,1187/9497
9497,1632,1632,1,1,1,1632/9497,1632/9497
9497,9699,9699,1,1,1,9699/9497,9699/9497
9521,1190,1190,1,1,1,1190/9521,1190/9521
9539,8341,8341,1,1,1,8341/9539,8341/9539
9539,9355,9355,1,1,1,9355/9539,9355/9539
9547,4742,4742,1,1,1,4742/9547,4742/9547
9551,5981,5981,1,1,1,5981/9551,5981/9551
9551,6705,6705,1,1,1,6705/9551,6705/9551
9551,9156,9156,1,1,1,9156/9551,9156/9551
9601,1200,1200,1,1,1,1200/9601,1200/9601
9613,2166,2166,1,1,1,2166/9613,2166/9613
9643,4260,4260,1,1,1,4260/9643,4260/9643
9643,8830,8830,1,1,1,8830/9643,8830/9643
9649,1206,1206,1,1,1,1206/9649,1206/9649
9649,5489,5489,1,1,1,5489/9649,5489/9649
9649,7251,7251,1,1,1,7251/9649,7251/9649
9661,948,948,1,1,1,948/9661,948/9661
9677,9551,9551,1,1,1,9551/9677,9551/9677
9689,1211,1211,1,1,1,1211/9689,1211/9689
9697,1212,1212,1,1,1,1212/9697,1212/9697
9697,7068,7068,1,1,1,7068/9697,7068/9697
9721,5345,5345,1,1,1,5345/9721,5345/9721
9721,7286,7286,1,1,1,7286/9721,7286/9721
9733,1298,1298,1,1,1,1298/9733,1298/9733
9739,2393,2393,1,1,1,2393/9739,2393/9739
9739,7521,7521,1,1,1,7521/9739,7521/9739
9743,941,941,1,1,1,941/9743,941/9743
9749,2548,2548,1,1,1,2548/9749,2548/9749
9749,8239,8239,1,1,1,8239/9749,8239/9749
9767,3386,3386,1,1,1,3386/9767,3386/9767
9781,4782,4782,1,1,1,4782/9781,4782/9781
9781,4795,4795,1,1,1,4795/9781,4795/9781
9791,814,814,1,1,1,814/9791,814/9791
9791,3424,3424,1,1,1,3424/9791,3424/9791
9811,1083,1083,1,1,1,1083/9811,1083/9811
9817,1227,1227,1,1,1,1227/9817,1227/9817
9833,1229,1229,1,1,1,1229/9833,1229/9833
9839,2219,2219,1,1,1,2219/9839,2219/9839
9839,6768,6768,1,1,1,6768/9839,6768/9839
9839,9019,9019,1,1,1,9019/9839,9019/9839
9857,7064,7064,1,1,1,7064/9857,7064/9857
9859,807,807,1,1,1,807/9859,807/9859
9859,6761,6761,1,1,1,6761/9859,6761/9859
9871,5598,5598,1,1,1,5598/9871,5598/9871
9871,5744,5744,1,1,1,5744/9871,5744/9871
9883,805,805,1,1,1,805/9883,805/9883
9887,4938,4938,1,1,1,4938/9887,4938/9887
9901,5802,5802,1,1,1,5802/9901,5802/9901
9901,9333,9333,1,1,1,9333/9901,9333/9901
9907,5031,5031,1,1,1,5031/9907,5031/9907
9929,1241,1241,1,1,1,1241/9929,1241/9929
9929,6606,6606,1,1,1,6606/9929,6606/9929
9967,6472,6472,1,1,1,6472/9967,6472/9967
9973,7096,7096,1,1,1,7096/9973,7096/9973
10007,3022,3022,1,1,1,3022/10007,3022/10007
10007,8055,8055,1,1,1,8055/10007,8055/10007
10009,1251,1251,1,1,1,1251/10009,1251/10009
10009,5271,5271,1,1,1,5271/10009,5271/10009
10009,6475,6475,1,1,1,6475/10009,6475/10009
10061,1001,1001,1,1,1,1001/10061,1001/10061
10061,1815,1815,1,1,1,1815/10061,1815/10061
10079,6273,6273,1,1,1,6273/10079,6273/10079
10091,2251,2251,1,1,1,2251/10091,2251/10091
10091,4293,4293,1,1,1,4293/10091,4293/10091
10091,7987,7987,1,1,1,7987/10091,7987/10091
10091,8098,8098,1,1,1,8098/10091,8098/10091
10099,2982,2982,1,1,1,2982/10099,2982/10099
10099,5335,5335,1,1,1,5335/10099,5335/10099
10139,1831,1831,1,1,1,1831/10139,1831/10139
10139,4060,4060,1,1,1,4060/10139,4060/10139
10139,4334,4334,1,1,1,4334/10139,4334/10139
10141,6224,6224,1,1,1,6224/10141,6224/10141
10141,6638,6638,1,1,1,6638/10141,6638/10141
10159,4856,4856,1,1,1,4856/10159,4856/10159
10159,9412,9412,1,1,1,9412/10159,9412/10159
10163,1220,1220,1,1,1,1220/10163,1220/10163
10169,1271,1271,1,1,1,1271/10169,1271/10169
10169,9648,9648,1,1,1,9648/10169,9648/10169
10177,1272,1272,1,1,1,1272/10177,1272/10177
10177,3980,3980,1,1,1,3980/10177,3980/10177
10177,6196,6196,1,1,1,6196/10177,6196/10177
10177,7322,7322,1,1,1,7322/10177,7322/10177
10181,809,809,1,1,1,809/10181,809/10181
10181,6757,6757,1,1,1,6757/10181,6757/10181
10181,9892,9892,1,1,1,9892/10181,9892/10181
10223,6026,6026,1,1,1,6026/10223,6026/10223
10243,2210,2210,1,1,1,2210/10243,2210/10243
10247,7196,7196,1,1,1,7196/10247,7196/10247
10247,7704,7704,1,1,1,7704/10247,7704/10247
10253,8749,8749,1,1,1,8749/10253,8749/10253
10271,2307,2307,1,1,1,2307/10271,2307/10271
10273,9885,9885,1,1,1,9885/10273,9885/10273
10289,1058,1058,1,1,1,1058/10289,1058/10289
10289,5302,5302,1,1,1,5302/10289,5302/10289
10313,1289,1289,1,1,1,1289/10313,1289/10313
10313,3694,3694,1,1,1,3694/10313,3694/10313
10331,947,947,1,1,1,947/10331,947/10331
10331,9492,9492,1,1,1,9492/10331,9492/10331
10333,1231,1231,1,1,1,1231/10333,1231/10333
10333,5255,5255,1,1,1,5255/10333,5255/10333
10337,1292,1292,1,1,1,1292/10337,1292/10337
10337,6682,6682,1,1,1,6682/10337,6682/10337
10337,9489,9489,1,1,1,9489/10337,9489/10337
10343,3636,3636,1,1,1,3636/10343,3636/10343
10357,2579,2579,1,1,1,2579/10357,2579/10357
10357,4482,4482,1,1,1,4482/10357,4482/10357
10369,1296,1296,1,1,1,1296/10369,1296/10369
10399,1412,1412,1,1,1,1412/10399,1412/10399
10433,1304,1304,1,1,1,1304/10433,1304/10433
10453,4934,4934,1,1,1,4934/10453,4934/10453
10453,7440,7440,1,1,1,7440/10453,7440/10453
10459,9255,9255,1,1,1,9255/10459,9255/10459
10499,2189,2189,1,1,1,2189/10499,2189/10499
10499,8029,8029,1,1,1,8029/10499,8029/10499
10499,8465,8465,1,1,1,8465/10499,8465/10499
10501,4388,4388,1,1,1,4388/10501,4388/10501
10513,1314,1314,1,1,1,1314/10513,1314/10513
10531,3357,3357,1,1,1,3357/10531,3357/10531
10531,9155,9155,1,1,1,9155/10531,9155/10531
10559,9233,9233,1,1,1,9233/10559,9233/10559
10589,3339,3339,1,1,1,3339/10589,3339/10589
10589,3889,3889,1,1,1,3889/10589,3889/10589
10589,8153,8153,1,1,1,8153/10589,8153/10589
10597,7551,7551,1,1,1,7551/10597,7551/10597
10601,1325,1325,1,1,1,1325/10601,1325/10601
10601,5703,5703,1,1,1,5703/10601,5703/10601
10601,7637,7637,1,1,1,7637/10601,7637/10601
10607,1607,1607,1,1,1,1607/10607,1607/10607
10607,2660,2660,1,1,1,2660/10607,2660/10607
10631,6558,6558,1,1,1,6558/10631,6558/10631
10651,8689,8689,1,1,1,8689/10651,8689/10651
10657,1332,1332,1,1,1,1332/10657,1332/10657
10657,7346,7346,1,1,1,7346/10657,7346/10657
10663,1868,1868,1,1,1,1868/10663,1868/10663
10663,5797,5797,1,1,1,5797/10663,5797/10663
10667,7831,7831,1,1,1,7831/10667,7831/10667
10691,6668,6668,1,1,1,6668/10691,6668/10691
10709,2611,2611,1,1,1,2611/10709,2611/10709
10709,8308,8308,1,1,1,8308/10709,8308/10709
10711,2181,2181,1,1,1,2181/10711,2181/10711
10711,5876,5876,1,1,1,5876/10711,5876/10711
10723,3106,3106,1,1,1,3106/10723,3106/10723
10723,7973,7973,1,1,1,7973/10723,7973/10723
10729,1341,1341,1,1,1,1341/10729,1341/10729
10739,9119,9119,1,1,1,9119/10739,9119/10739
10753,2268,2268,1,1,1,2268/10753,2268/10753
10753,8569,8569,1,1,1,8569/10753,8569/10753
10771,9070,9070,1,1,1,9070/10771,9070/10771
10831,7168,7168,1,1,1,7168/10831,7168/10831
10837,1377,1377,1,1,1,1377/10837,1377/10837
10847,9963,9963,1,1,1,9963/10847,9963/10847
10859,6776,6776,1,1,1,6776/10859,6776/10859
10861,8666,8666,1,1,1,8666/10861,8666/10861
10867,7914,7914,1,1,1,7914/10867,7914/10867
10889,5471,5471,1,1,1,5471/10889,5471/10889
10889,8740,8740,1,1,1,8740/10889,8740/10889
10891,6613,6613,1,1,1,6613/10891,6613/10891
10903,1095,1095,1,1,1,1095/10903,1095/10903
10909,7551,7551,1,1,1,7551/10909,7551/10909
10939,8538,8538,1,1,1,8538/10939,8538/10939
10939,8759,8759,1,1,1,8759/10939,8759/10939
10957,3452,3452,1,1,1,3452/10957,3452/10957
10979,2578,2578,1,1,1,2578/10979,2578/10979
10987,1661,1661,1,1,1,1661/10987,1661/10987
10993,1374,1374,1,1,1,1374/10993,1374/10993
11027,6665,6665,1,1,1,6665/11027,6665/11027
11057,1382,1382,1,1,1,1382/11057,1382/11057
11057,1444,1444,1,1,1,1444/11057,1444/11057
11057,8955,8955,1,1,1,8955/11057,8955/11057
11069,3793,3793,1,1,1,3793/11069,3793/11069
11071,5621,5621,1,1,1,5621/11071,5621/11071
11083,4253,4253,1,1,1,4253/11083,4253/11083
11083,6039,6039,1,1,1,6039/11083,6039/11083
11083,6098,6098,1,1,1,6098/11083,6098/11083
11087,3367,3367,1,1,1,3367/11087,3367/11087
11093,2676,2676,1,1,1,2676/11093,2676/11093
11093,5231,5231,1,1,1,5231/11093,5231/11093
11119,5601,5601,1,1,1,5601/11119,5601/11119
11159,2583,2583,1,1,1,2583/11159,2583/11159
11159,6321,6321,1,1,1,6321/11159,6321/11159
11171,3906,3906,1,1,1,3906/11171,3906/11171
11177,3920,3920,1,1,1,3920/11177,3920/11177
11177,5714,5714,1,1,1,5714/11177,5714/11177
11197,1434,1434,1,1,1,1434/11197,1434/11197
11213,2390,2390,1,1,1,2390/11213,2390/11213
11257,1618,1618,1,1,1,1618/11257,1618/11257
11257,6518,6518,1,1,1,6518/11257,6518/11257
11261,3114,3114,1,1,1,3114/11261,3114/11261
11261,6501,6501,1,1,1,6501/11261,6501/11261
11261,6989,6989,1,1,1,6989/11261,6989/11261
11261,7482,7482,1,1,1,7482/11261,7482/11261
11261,8545,8545,1,1,1,8545/11261,8545/11261
11273,1409,1409,1,1,1,1409/11273,1409/11273
11299,1307,1307,1,1,1,1307/11299,1307/11299
11311,2112,2112,1,1,1,2112/11311,2112/11311
11311,8880,8880,1,1,1,8880/11311,8880/11311
11317,9551,9551,1,1,1,9551/11317,9551/11317
11321,4068,4068,1,1,1,4068/11321,4068/11321
11329,1416,1416,1,1,1,1416/11329,1416/11329
11329,8886,8886,1,1,1,8886/11329,8886/11329
11351,6246,6246,1,1,1,6246/11351,6246/11351
11353,1419,1419,1,1,1,1419/11353,1419/11353
11353,3664,3664,1,1,1,3664/11353,3664/11353
11369,1421,1421,1,1,1,1421/11369,1421/11369
11369,5048,5048,1,1,1,5048/11369,5048/11369
11393,1997,1997,1,1,1,1997/11393,1997/11393
11393,7594,7594,1,1,1,7594/11393,7594/11393
11399,4366,4366,1,1,1,4366/11399,4366/11399
11399,5349,5349,1,1,1,5349/11399,5349/11399
11411,6220,6220,1,1,1,6220/11411,6220/11411
11423,3139,3139,1,1,1,3139/11423,3139/11423
11437,1354,1354,1,1,1,1354/11437,1354/11437
11443,1375,1375,1,1,1,1375/11443,1375/11443
11447,3501,3501,1,1,1,3501/11447,3501/11447
11447,6283,6283,1,1,1,6283/11447,6283/11447
11483,5118,5118,1,1,1,5118/11483,5118/11483
11497,1437,1437,1,1,1,1437/11497,1437/11497
11497,2871,2871,1,1,1,2871/11497,2871/11497
11503,8296,8296,1,1,1,8296/11503,8296/11503
11519,3122,3122,1,1,1,3122/11519,3122/11519
11527,3200,3200,1,1,1,3200/11527,3200/11527
11527,7142,7142,1,1,1,7142/11527,7142/11527
11551,1179,1179,1,1,1,1179/11551,1179/11551
11551,1661,1661,1,1,1,1661/11551,1661/11551
11587,6302,6302,1,1,1,6302/11587,6302/11587
11593,1449,1449,1,1,1,1449/11593,1449/11593
11593,1942,1942,1,1,1,1942/11593,1942/11593
11593,2295,2295,1,1,1,2295/11593,2295/11593
11593,7884,7884,1,1,1,7884/11593,7884/11593
11617,1452,1452,1,1,1,1452/11617,1452/11617
11617,1995,1995,1,1,1,1995/11617,1995/11617
11633,1454,1454,1,1,1,1454/11633,1454/11633
11657,8263,8263,1,1,1,8263/11657,8263/11657
11657,9284,9284,1,1,1,9284/11657,9284/11657
11677,2532,2532,1,1,1,2532/11677,2532/11677
11681,8990,8990,1,1,1,8990/11681,8990/11681
11689,1461,1461,1,1,1,1461/11689,1461/11689
11717,6177,6177,1,1,1,6177/11717,6177/11717
11719,5993,5993,1,1,1,5993/11719,5993/11719
11743,5060,5060,1,1,1,5060/11743,5060/11743
11777,1472,1472,1,1,1,1472/11777,1472/11777
11783,8818,8818,1,1,1,8818/11783,8818/11783
11801,1607,1607,1,1,1,1607/11801,1607/11801
11801,7741,7741,1,1,1,7741/11801,7741/11801
11807,7185,7185,1,1,1,7185/11807,7185/11807
11821,1953,1953,1,1,1,1953/11821,1953/11821
11827,7420,7420,1,1,1,7420/11827,7420/11827
11831,3012,3012,1,1,1,3012/11831,3012/11831
11831,3723,3723,1,1,1,3723/11831,3723/11831
11831,3867,3867,1,1,1,3867/11831,3867/11831
11833,1479,1479,1,1,1,1479/11833,1479/11833
11897,1487,1487,1,1,1,1487/11897,1487/11897
11897,2686,2686,1,1,1,2686/11897,2686/11897
11897,9341,9341,1,1,1,9341/11897,9341/11897
11923,1392,1392,1,1,1,1392/11923,1392/11923
11927,1723,1723,1,1,1,1723/11927,1723/11927
11927,6854,6854,1,1,1,6854/11927,6854/11927
11933,8221,8221,1,1,1,8221/11933,8221/11933
11939,6535,6535,1,1,1,6535/11939,6535/11939
11953,2323,2323,1,1,1,2323/11953,2323/11953
11959,7640,7640,1,1,1,7640/11959,7640/11959
11969,1496,1496,1,1,1,1496/11969,1496/11969
11969,6249,6249,1,1,1,6249/11969,6249/11969
11981,8607,8607,1,1,1,8607/11981,8607/11981
12007,1669,1669,1,1,1,1669/12007,1669/12007
12007,7705,7705,1,1,1,7705/12007,7705/12007
12007,7833,7833,1,1,1,7833/12007,7833/12007
12041,3598,3598,1,1,1,3598/12041,3598/12041
12041,9195,9195,1,1,1,9195/12041,9195/12041
12043,6956,6956,1,1,1,6956/12043,6956/12043
12043,9849,9849,1,1,1,9849/12043,9849/12043
12049,1506,1506,1,1,1,1506/12049,1506/12049
12049,5011,5011,1,1,1,5011/12049,5011/12049
12071,6175,6175,1,1,1,6175/12071,6175/12071
12071,7963,7963,1,1,1,7963/12071,7963/12071
12073,1679,1679,1,1,1,1679/12073,1679/12073
12107,6252,6252,1,1,1,6252/12107,6252/12107
12109,1605,1605,1,1,1,1605/12109,1605/12109
12109,3555,3555,1,1,1,3555/12109,3555/12109
12119,8496,8496,1,1,1,8496/12119,8496/12119
12143,8972,8972,1,1,1,8972/12143,8972/12143
12161,1520,1520,1,1,1,1520/12161,1520/12161
12161,6870,6870,1,1,1,6870/12161,6870/12161
12227,9196,9196,1,1,1,9196/12227,9196/12227
12239,3041,3041,1,1,1,3041/12239,3041/12239
12241,1530,1530,1,1,1,1530/12241,1530/12241
12241,6454,6454,1,1,1,6454/12241,6454/12241
12253,1753,1753,1,1,1,1753/12253,1753/12253
12263,7948,7948,1,1,1,7948/12263,7948/12263
12269,3338,3338,1,1,1,3338/12269,3338/12269
12277,949,949,1,1,1,949/12277,949/12277
12277,1583,1583,1,1,1,1583/12277,1583/12277
12277,1690,1690,1,1,1,1690/12277,1690/12277
12281,1535,1535,1,1,1,1535/12281,1535/12281
12379,8581,8581,1,1,1,8581/12379,8581/12379
12391,4083,4083,1,1,1,4083/12391,4083/12391
12409,1764,1764,1,1,1,1764/12409,1764/12409
12413,1641,1641,1,1,1,1641/12413,1641/12413
12421,8867,8867,1,1,1,8867/12421,8867/12421
12497,1562,1562,1,1,1,1562/12497,1562/12497
12503,9190,9190,1,1,1,9190/12503,9190/12503
12517,9410,9410,1,1,1,9410/12517,9410/12517
12547,6313,6313,1,1,1,6313/12547,6313/12547
12577,1572,1572,1,1,1,1572/12577,1572/12577
12577,4891,4891,1,1,1,4891/12577,4891/12577
12577,9965,9965,1,1,1,9965/12577,9965/12577
12589,1037,1037,1,1,1,1037/12589,1037/12589
12601,1575,1575,1,1,1,1575/12601,1575/12601
12611,8037,8037,1,1,1,8037/12611,8037/12611
12611,8143,8143,1,1,1,8143/12611,8143/12611
12619,4093,4093,1,1,1,4093/12619,4093/12619
12641,1580,1580,1,1,1,1580/12641,1580/12641
12641,2815,2815,1,1,1,2815/12641,2815/12641
12641,5828,5828,1,1,1,5828/12641,5828/12641
12647,6219,6219,1,1,1,6219/12647,6219/12647
12647,7294,7294,1,1,1,7294/12647,7294/12647
12647,8752,8752,1,1,1,8752/12647,8752/12647
12659,1956,1956,1,1,1,1956/12659,1956/12659
12659,4350,4350,1,1,1,4350/12659,4350/12659
12697,6471,6471,1,1,1,6471/12697,6471/12697
12697,8963,8963,1,1,1,8963/12697,8963/12697
12781,9465,9465,1,1,1,9465/12781,9465/12781
12791,5024,5024,1,1,1,5024/12791,5024/12791
12809,1601,1601,1,1,1,1601/12809,1601/12809
12821,9043,9043,1,1,1,9043/12821,9043/12821
12823,2042,2042,1,1,1,2042/12823,2042/12823
12823,3895,3895,1,1,1,3895/12823,3895/12823
12823,4018,4018,1,1,1,4018/12823,4018/12823
12889,1611,1611,1,1,1,1611/12889,1611/12889
12889,3555,3555,1,1,1,3555/12889,3555/12889
12893,1352,1352,1,1,1,1352/12893,1352/12893
12893,3700,3700,1,1,1,3700/12893,3700/12893
12899,2821,2821,1,1,1,2821/12899,2821/12899
12907,9394,9394,1,1,1,9394/12907,9394/12907
12917,1749,1749,1,1,1,1749/12917,1749/12917
12941,7094,7094,1,1,1,7094/12941,7094/12941
12953,1134,1134,1,1,1,1134/12953,1134/12953
12953,1619,1619,1,1,1,1619/12953,1619/12953
12953,3913,3913,1,1,1,3913/12953,3913/12953
12959,8351,8351,1,1,1,8351/12959,8351/12959
12967,3655,3655,1,1,1,3655/12967,3655/12967
13001,1561,1561,1,1,1,1561/13001,1561/13001
13001,1625,1625,1,1,1,1625/13001,1625/13001
13001,2263,2263,1,1,1,2263/13001,2263/13001
13009,4553,4553,1,1,1,4553/13009,4553/13009
13009,7554,7554,1,1,1,7554/13009,7554/13009
13009,8360,8360,1,1,1,8360/13009,8360/13009
13033,1629,1629,1,1,1,1629/13033,1629/13033
13033,6259,6259,1,1,1,6259/13033,6259/13033
13037,1079,1079,1,1,1,1079/13037,1079/13037
13037,7350,7350,1,1,1,7350/13037,7350/13037
13043,8582,8582,1,1,1,8582/13043,8582/13043
13049,9406,9406,1,1,1,9406/13049,9406/13049
13121,1640,1640,1,1,1,1640/13121,1640/13121
13127,1849,1849,1,1,1,1849/13127,1849/13127
13127,6568,6568,1,1,1,6568/13127,6568/13127
13163,8113,8113,1,1,1,8113/13163,8113/13163
13171,6492,6492,1,1,1,6492/13171,6492/13171
13177,1430,1430,1,1,1,1430/13177,1430/13177
13177,1647,1647,1,1,1,1647/13177,1647/13177
13177,4971,4971,1,1,1,4971/13177,4971/13177
13183,1670,1670,1,1,1,1670/13183,1670/13183
13183,7339,7339,1,1,1,7339/13183,7339/13183
13187,1536,1536,1,1,1,1536/13187,1536/13187
13217,1652,1652,1,1,1,1652/13217,1652/13217
13217,2092,2092,1,1,1,2092/13217,2092/13217
13219,6907,6907,1,1,1,6907/13219,6907/13219
13229,9101,9101,1,1,1,9101/13229,9101/13229
13241,1655,1655,1,1,1,1655/13241,1655/13241
13241,9217,9217,1,1,1,9217/13241,9217/13241
13259,4310,4310,1,1,1,4310/13259,4310/13259
13331,4605,4605,1,1,1,4605/13331,4605/13331
13337,3662,3662,1,1,1,3662/13337,3662/13337
13339,1963,1963,1,1,1,1963/13339,1963/13339
13367,2630,2630,1,1,1,2630/13367,2630/13367
13381,6583,6583,1,1,1,6583/13381,6583/13381
13399,7726,7726,1,1,1,7726/13399,7726/13399
13411,1502,1502,1,1,1,1502/13411,1502/13411
13411,9534,9534,1,1,1,9534/13411,9534/13411
13417,7099,7099,1,1,1,7099/13417,7099/13417
13417,8738,8738,1,1,1,8738/13417,8738/13417
13421,1342,1342,1,1,1,1342/13421,1342/13421
13421,4753,4753,1,1,1,4753/13421,4753/13421
13441,1680,1680,1,1,1,1680/13441,1680/13441
13441,4807,4807,1,1,1,4807/13441,4807/13441
13457,9430,9430,1,1,1,9430/13457,9430/13457
13463,1291,1291,1,1,1,1291/13463,1291/13463
13463,8101,8101,1,1,1,8101/13463,8101/13463
13477,2955,2955,1,1,1,2955/13477,2955/13477
13487,1120,1120,1,1,1,1120/13487,1120/13487
13487,8260,8260,1,1,1,8260/13487,8260/13487
13499,5567,5567,1,1,1,5567/13499,5567/13499
13513,1689,1689,1,1,1,1689/13513,1689/13513
13553,1116,1116,1,1,1,1116/13553,1116/13553
13577,1697,1697,1,1,1,1697/13577,1697/13577
13577,8267,8267,1,1,1,8267/13577,8267/13577
13591,6154,6154,1,1,1,6154/13591,6154/13591
13619,5542,5542,1,1,1,5542/13619,5542/13619
13619,9964,9964,1,1,1,9964/13619,9964/13619
13627,2788,2788,1,1,1,2788/13627,2788/13627
13627,2830,2830,1,1,1,2830/13627,2830/13627
13627,8341,8341,1,1,1,8341/13627,8341/13627
13633,1704,1704,1,1,1,1704/13633,1704/13633
13633,8516,8516,1,1,1,8516/13633,8516/13633
13633,8897,8897,1,1,1,8897/13633,8897/13633
13649,5176,5176,1,1,1,5176/13649,5176/13649
13649,6300,6300,1,1,1,6300/13649,6300/13649
13649,9736,9736,1,1,1,9736/13649,9736/13649
13681,1219,1219,1,1,1,1219/13681,1219/13681
13681,3532,3532,1,1,1,3532/13681,3532/13681
13687,5249,5249,1,1,1,5249/13687,5249/13687
13693,6282,6282,1,1,1,6282/13693,6282/13693
13709,8284,8284,1,1,1,8284/13709,8284/13709
13711,4396,4396,1,1,1,4396/13711,4396/13711
13721,1715,1715,1,1,1,1715/13721,1715/13721
13721,8424,8424,1,1,1,8424/13721,8424/13721
13729,3101,3101,1,1,1,3101/13729,3101/13729
13751,3179,3179,1,1,1,3179/13751,3179/13751
13763,4465,4465,1,1,1,4465/13763,4465/13763
13789,1379,1379,1,1,1,1379/13789,1379/13789
13789,2235,2235,1,1,1,2235/13789,2235/13789
13799,5375,5375,1,1,1,5375/13799,5375/13799
13807,3733,3733,1,1,1,3733/13807,3733/13807
13831,7143,7143,1,1,1,7143/13831,7143/13831
13841,1730,1730,1,1,1,1730/13841,1730/13841
13877,2055,2055,1,1,1,2055/13877,2055/13877
13883,6127,6127,1,1,1,6127/13883,6127/13883
13907,2354,2354,1,1,1,2354/13907,2354/13907
13921,1740,1740,1,1,1,1740/13921,1740/13921
13921,3335,3335,1,1,1,3335/13921,3335/13921
13931,1646,1646,1,1,1,1646/13931,1646/13931
13933,2044,2044,1,1,1,2044/13933,2044/13933
13963,2687,2687,1,1,1,2687/13963,2687/13963
13963,5009,5009,1,1,1,5009/13963,5009/13963
13967,5311,5311,1,1,1,5311/13967,5311/13967
13967,6061,6061,1,1,1,6061/13967,6061/13967
13967,6070,6070,1,1,1,6070/13967,6070/13967
14009,1751,1751,1,1,1,1751/14009,1751/14009
14009,4405,4405,1,1,1,4405/14009,4405/14009
14029,1816,1816,1,1,1,1816/14029,1816/14029
14029,4693,4693,1,1,1,4693/14029,4693/14029
14057,1757,1757,1,1,1,1757/14057,1757/14057
14057,8424,8424,1,1,1,8424/14057,8424/14057
14107,5310,5310,1,1,1,5310/14107,5310/14107
14143,6944,6944,1,1,1,6944/14143,6944/14143
14153,1769,1769,1,1,1,1769/14153,1769/14153
14153,2262,2262,1,1,1,2262/14153,2262/14153
14197,5941,5941,1,1,1,5941/14197,5941/14197
14207,4512,4512,1,1,1,4512/14207,4512/14207
14249,7877,7877,1,1,1,7877/14249,7877/14249
14281,1785,1785,1,1,1,1785/14281,1785/14281
14281,6841,6841,1,1,1,6841/14281,6841/14281
14321,1790,1790,1,1,1,1790/14321,1790/14321
14327,9690,9690,1,1,1,9690/14327,9690/14327
14341,4050,4050,1,1,1,4050/14341,4050/14341
14369,1796,1796,1,1,1,1796/14369,1796/14369
14401,1800,1800,1,1,1,1800/14401,1800/14401
14401,9466,9466,1,1,1,9466/14401,9466/14401
14419,7474,7474,1,1,1,7474/14419,7474/14419
14431,3942,3942,1,1,1,3942/14431,3942/14431
14449,1806,1806,1,1,1,1806/14449,1806/14449
14449,5738,5738,1,1,1,5738/14449,5738/14449
14489,1811,1811,1,1,1,1811/14489,1811/14489
14489,8323,8323,1,1,1,8323/14489,8323/14489
14537,1120,1120,1,1,1,1120/14537,1120/14537
14537,6955,6955,1,1,1,6955/14537,6955/14537
14543,2560,2560,1,1,1,2560/14543,2560/14543
14551,1658,1658,1,1,1,1658/14551,1658/14551
14557,6763,6763,1,1,1,6763/14557,6763/14557
14561,3493,3493,1,1,1,3493/14561,3493/14561
14593,1824,1824,1,1,1,1824/14593,1824/14593
14627,7259,7259,1,1,1,7259/14627,7259/14627
14633,4340,4340,1,1,1,4340/14633,4340/14633
14633,7005,7005,1,1,1,7005/14633,7005/14633
14633,7384,7384,1,1,1,7384/14633,7384/14633
14639,5151,5151,1,1,1,5151/14639,5151/14639
14639,6054,6054,1,1,1,6054/14639,6054/14639
14657,4578,4578,1,1,1,4578/14657,4578/14657
14669,2417,2417,1,1,1,2417/14669,2417/14669
14683,1723,1723,1,1,1,1723/14683,1723/14683
14723,7316,7316,1,1,1,7316/14723,7316/14723
14737,1842,1842,1,1,1,1842/14737,1842/14737
14737,3452,3452,1,1,1,3452/14737,3452/14737
14753,1844,1844,1,1,1,1844/14753,1844/14753
14753,2093,2093,1,1,1,2093/14753,2093/14753
14779,2397,2397,1,1,1,2397/14779,2397/14779
14779,4517,4517,1,1,1,4517/14779,4517/14779
14779,8155,8155,1,1,1,8155/14779,8155/14779
14783,4326,4326,1,1,1,4326/14783,4326/14783
14813,8025,8025,1,1,1,8025/14813,8025/14813
14831,1716,1716,1,1,1,1716/14831,1716/14831
14869,4701,4701,1,1,1,4701/14869,4701/14869
14869,8975,8975,1,1,1,8975/14869,8975/14869
14891,3259,3259,1,1,1,3259/14891,3259/14891
14897,1862,1862,1,1,1,1862/14897,1862/14897
14929,1866,1866,1,1,1,1866/14929,1866/14929
14947,1962,1962,1,1,1,1962/14947,1962/14947
14947,7458,7458,1,1,1,7458/14947,7458/14947
14951,5349,5349,1,1,1,5349/14951,5349/14951
14951,7742,7742,1,1,1,7742/14951,7742/14951
14969,1268,1268,1,1,1,1268/14969,1268/14969
14983,6102,6102,1,1,1,6102/14983,6102/14983
15013,7355,7355,1,1,1,7355/15013,7355/15013
15061,1974,1974,1,1,1,1974/15061,1974/15061
15073,1884,1884,1,1,1,1884/15073,1884/15073
15121,1890,1890,1,1,1,1890/15121,1890/15121
15161,1895,1895,1,1,1,1895/15161,1895/15161
15161,2431,2431,1,1,1,2431/15161,2431/15161
15161,4499,4499,1,1,1,4499/15161,4499/15161
15161,8675,8675,1,1,1,8675/15161,8675/15161
15187,3367,3367,1,1,1,3367/15187,3367/15187
15187,4585,4585,1,1,1,4585/15187,4585/15187
15187,7516,7516,1,1,1,7516/15187,7516/15187
15187,8686,8686,1,1,1,8686/15187,8686/15187
15199,8782,8782,1,1,1,8782/15199,8782/15199
15217,1902,1902,1,1,1,1902/15217,1902/15217
15217,2547,2547,1,1,1,2547/15217,2547/15217
15233,5960,5960,1,1,1,5960/15233,5960/15233
15241,8186,8186,1,1,1,8186/15241,8186/15241
15263,4003,4003,1,1,1,4003/15263,4003/15263
15269,6002,6002,1,1,1,6002/15269,6002/15269
15277,6691,6691,1,1,1,6691/15277,6691/15277
15299,3112,3112,1,1,1,3112/15299,3112/15299
15299,7965,7965,1,1,1,7965/15299,7965/15299
15307,5539,5539,1,1,1,5539/15307,5539/15307
15313,1914,1914,1,1,1,1914/15313,1914/15313
15329,2078,2078,1,1,1,2078/15329,2078/15329
15329,2748,2748,1,1,1,2748/15329,2748/15329
15329,3867,3867,1,1,1,3867/15329,3867/15329
15329,9797,9797,1,1,1,9797/15329,9797/15329
15361,1920,1920,1,1,1,1920/15361,1920/15361
15377,4963,4963,1,1,1,4963/15377,4963/15377
15383,5597,5597,1,1,1,5597/15383,5597/15383
15391,8363,8363,1,1,1,8363/15391,8363/15391
15401,1925,1925,1,1,1,1925/15401,1925/15401
15401,5934,5934,1,1,1,5934/15401,5934/15401
15401,9455,9455,1,1,1,9455/15401,9455/15401
15413,7812,7812,1,1,1,7812/15413,7812/15413
15427,6740,6740,1,1,1,6740/15427,6740/15427
15451,9112,9112,1,1,1,9112/15451,9112/15451
15461,4529,4529,1,1,1,4529/15461,4529/15461
15473,1225,1225,1,1,1,1225/15473,1225/15473
15497,1937,1937,1,1,1,1937/15497,1937/15497
15497,7768,7768,1,1,1,7768/15497,7768/15497
15527,1796,1796,1,1,1,1796/15527,1796/15527
15551,7405,7405,1,1,1,7405/15551,7405/15551
15569,1946,1946,1,1,1,1946/15569,1946/15569
15569,2389,2389,1,1,1,2389/15569,2389/15569
15569,5213,5213,1,1,1,5213/15569,5213/15569
15583,9294,9294,1,1,1,9294/15583,9294/15583
15607,1286,1286,1,1,1,1286/15607,1286/15607
15619,7810,7810,1,1,1,7810/15619,7810/15619
15641,1955,1955,1,1,1,1955/15641,1955/15641
15661,5083,5083,1,1,1,5083/15661,5083/15661
15667,5468,5468,1,1,1,5468/15667,5468/15667
15731,4009,4009,1,1,1,4009/15731,4009/15731
15731,6754,6754,1,1,1,6754/15731,6754/15731
15733,6266,6266,1,1,1,6266/15733,6266/15733
15737,1967,1967,1,1,1,1967/15737,1967/15737
15737,5164,5164,1,1,1,5164/15737,5164/15737
15761,1970,1970,1,1,1,1970/15761,1970/15761
15761,4690,4690,1,1,1,4690/15761,4690/15761
15767,6860,6860,1,1,1,6860/15767,6860/15767
15797,3972,3972,1,1,1,3972/15797,3972/15797
15809,1976,1976,1,1,1,1976/15809,1976/15809
15809,7529,7529,1,1,1,7529/15809,7529/15809
15817,1977,1977,1,1,1,1977/15817,1977/15817
15823,4682,4682,1,1,1,4682/15823,4682/15823
15877,8011,8011,1,1,1,8011/15877,8011/15877
15901,3214,3214,1,1,1,3214/15901,3214/15901
15913,1989,1989,1,1,1,1989/15913,1989/15913
15919,6703,6703,1,1,1,6703/15919,6703/15919
16001,7827,7827,1,1,1,7827/16001,7827/16001
16001,7861,7861,1,1,1,7861/16001,7861/16001
16057,2007,2007,1,1,1,2007/16057,2007/16057
16057,2032,2032,1,1,1,2032/16057,2032/16057
16061,1525,1525,1,1,1,1525/16061,1525/16061
16063,7451,7451,1,1,1,7451/16063,7451/16063
16067,6512,6512,1,1,1,6512/16067,6512/16067
16067,7815,7815,1,1,1,7815/16067,7815/16067
16073,2009,2009,1,1,1,2009/16073,2009/16073
16087,7568,7568,1,1,1,7568/16087,7568/16087
16091,9210,9210,1,1,1,9210/16091,9210/16091
16103,3933,3933,1,1,1,3933/16103,3933/16103
16141,6214,6214,1,1,1,6214/16141,6214/16141
16189,1618,1618,1,1,1,1618/16189,1618/16189
16189,7982,7982,1,1,1,7982/16189,7982/16189
16193,1280,1280,1,1,1,1280/16193,1280/16193
16193,2024,2024,1,1,1,2024/16193,2024/16193
16193,9598,9598,1,1,1,9598/16193,9598/16193
16217,2027,2027,1,1,1,2027/16217,2027/16217
16217,6061,6061,1,1,1,6061/16217,6061/16217
16223,4809,4809,1,1,1,4809/16223,4809/16223
16223,5875,5875,1,1,1,5875/16223,5875/16223
16249,9263,9263,1,1,1,9263/16249,9263/16249
16273,2779,2779,1,1,1,2779/16273,2779/16273
16301,9645,9645,1,1,1,9645/16301,9645/16301
16319,3498,3498,1,1,1,3498/16319,3498/16319
16339,7273,7273,1,1,1,7273/16339,7273/16339
16339,7733,7733,1,1,1,7733/16339,7733/16339
16339,9835,9835,1,1,1,9835/16339,9835/16339
16361,4783,4783,1,1,1,4783/16361,4783/16361
16369,7239,7239,1,1,1,7239/16369,7239/16369
16411,2526,2526,1,1,1,2526/16411,2526/16411
16411,7151,7151,1,1,1,7151/16411,7151/16411
16417,2052,2052,1,1,1,2052/16417,2052/16417
16427,2258,2258,1,1,1,2258/16427,2258/16427
16427,4164,4164,1,1,1,4164/16427,4164/16427
16433,2054,2054,1,1,1,2054/16433,2054/16433
16453,8488,8488,1,1,1,8488/16453,8488/16453
16481,5911,5911,1,1,1,5911/16481,5911/16481
16519,8889,8889,1,1,1,8889/16519,8889/16519
16519,9083,9083,1,1,1,9083/16519,9083/16519
16529,5045,5045,1,1,1,5045/16529,5045/16529
16603,4346,4346,1,1,1,4346/16603,4346/16603
16649,5149,5149,1,1,1,5149/16649,5149/16649
16661,8127,8127,1,1,1,8127/16661,8127/16661
16673,2084,2084,1,1,1,2084/16673,2084/16673
16673,5848,5848,1,1,1,5848/16673,5848/16673
16693,1540,1540,1,1,1,1540/16693,1540/16693
16741,6340,6340,1,1,1,6340/16741,6340/16741
16747,1396,1396,1,1,1,1396/16747,1396/16747
16763,6397,6397,1,1,1,6397/16763,6397/16763
16787,8913,8913,1,1,1,8913/16787,8913/16787
16787,9482,9482,1,1,1,9482/16787,9482/16787
16811,3640,3640,1,1,1,3640/16811,3640/16811
16811,5864,5864,1,1,1,5864/16811,5864/16811
16823,4713,4713,1,1,1,4713/16823,4713/16823
16823,9767,9767,1,1,1,9767/16823,9767/16823
16823,9911,9911,1,1,1,9911/16823,9911/16823
16889,2111,2111,1,1,1,2111/16889,2111/16889
16921,2115,2115,1,1,1,2115/16921,2115/16921
16931,4836,4836,1,1,1,4836/16931,4836/16931
16937,2117,2117,1,1,1,2117/16937,2117/16937
16937,5560,5560,1,1,1,5560/16937,5560/16937
16937,7272,7272,1,1,1,7272/16937,7272/16937
16981,7243,7243,1,1,1,7243/16981,7243/16981
16987,7613,7613,1,1,1,7613/16987,7613/16987
17011,5620,5620,1,1,1,5620/17011,5620/17011
17027,4140,4140,1,1,1,4140/17027,4140/17027
17027,6396,6396,1,1,1,6396/17027,6396/17027
17041,1504,1504,1,1,1,1504/17041,1504/17041
17077,7195,7195,1,1,1,7195/17077,7195/17077
17077,8188,8188,1,1,1,8188/17077,8188/17077
17093,7048,7048,1,1,1,7048/17093,7048/17093
17107,3104,3104,1,1,1,3104/17107,3104/17107
17107,6634,6634,1,1,1,6634/17107,6634/17107
17137,2142,2142,1,1,1,2142/17137,2142/17137
17137,6713,6713,1,1,1,6713/17137,6713/17137
17137,9477,9477,1,1,1,9477/17137,9477/17137
17183,2006,2006,1,1,1,2006/17183,2006/17183
17189,8633,8633,1,1,1,8633/17189,8633/17189
17203,8172,8172,1,1,1,8172/17203,8172/17203
17207,8793,8793,1,1,1,8793/17207,8793/17207
17257,2157,2157,1,1,1,2157/17257,2157/17257
17257,7260,7260,1,1,1,7260/17257,7260/17257
17257,9118,9118,1,1,1,9118/17257,9118/17257
17291,9705,9705,1,1,1,9705/17291,9705/17291
17299,3994,3994,1,1,1,3994/17299,3994/17299
17327,8011,8011,1,1,1,8011/17327,8011/17327
17341,9903,9903,1,1,1,9903/17341,9903/17341
17351,5290,5290,1,1,1,5290/17351,5290/17351
17351,6789,6789,1,1,1,6789/17351,6789/17351
17377,2172,2172,1,1,1,2172/17377,2172/17377
17383,9488,9488,1,1,1,9488/17383,9488/17383
17387,2339,2339,1,1,1,2339/17387,2339/17387
17393,2239,2239,1,1,1,2239/17393,2239/17393
17401,2175,2175,1,1,1,2175/17401,2175/17401
17417,5715,5715,1,1,1,5715/17417,5715/17417
17449,2181,2181,1,1,1,2181/17449,2181/17449
17477,9713,9713,1,1,1,9713/17477,9713/17477
17489,2846,2846,1,1,1,2846/17489,2846/17489
17497,8747,8747,1,1,1,8747/17497,8747/17497
17519,2989,2989,1,1,1,2989/17519,2989/17519
17539,5337,5337,1,1,1,5337/17539,5337/17539
17539,7763,7763,1,1,1,7763/17539,7763/17539
17581,1460,1460,1,1,1,1460/17581,1460/17581
17609,4010,4010,1,1,1,4010/17609,4010/17609
17623,3993,3993,1,1,1,3993/17623,3993/17623
17623,5763,5763,1,1,1,5763/17623,5763/17623
17657,2207,2207,1,1,1,2207/17657,2207/17657
17669,4927,4927,1,1,1,4927/17669,4927/17669
17707,5808,5808,1,1,1,5808/17707,5808/17707
17729,2216,2216,1,1,1,2216/17729,2216/17729
17729,3622,3622,1,1,1,3622/17729,3622/17729
17851,8240,8240,1,1,1,8240/17851,8240/17851
17881,4628,4628,1,1,1,4628/17881,4628/17881
17881,4781,4781,1,1,1,4781/17881,4781/17881
17909,6245,6245,1,1,1,6245/17909,6245/17909
17911,5958,5958,1,1,1,5958/17911,5958/17911
17959,8909,8909,1,1,1,8909/17959,8909/17959
17971,3240,3240,1,1,1,3240/17971,3240/17971
17971,8581,8581,1,1,1,8581/17971,8581/17971
17977,2247,2247,1,1,1,2247/17977,2247/17977
17981,3089,3089,1,1,1,3089/17981,3089/17981
17987,1629,1629,1,1,1,1629/17987,1629/17987
18049,2365,2365,1,1,1,2365/18049,2365/18049
18089,2261,2261,1,1,1,2261/18089,2261/18089
18089,5884,5884,1,1,1,5884/18089,5884/18089
18211,2186,2186,1,1,1,2186/18211,2186/18211
18217,2277,2277,1,1,1,2277/18217,2277/18217
18217,3634,3634,1,1,1,3634/18217,3634/18217
18223,3403,3403,1,1,1,3403/18223,3403/18223
18223,9745,9745,1,1,1,9745/18223,9745/18223
18233,7379,7379,1,1,1,7379/18233,7379/18233
18253,1969,1969,1,1,1,1969/18253,1969/18253
18253,8661,8661,1,1,1,8661/18253,8661/18253
18253,9947,9947,1,1,1,9947/18253,9947/18253
18257,2282,2282,1,1,1,2282/18257,2282/18257
18289,2286,2286,1,1,1,2286/18289,2286/18289
18289,8610,8610,1,1,1,8610/18289,8610/18289
18311,8985,8985,1,1,1,8985/18311,8985/18311
18313,2289,2289,1,1,1,2289/18313,2289/18313
18329,2291,2291,1,1,1,2291/18329,2291/18329
18329,6686,6686,1,1,1,6686/18329,6686/18329
18353,2294,2294,1,1,1,2294/18353,2294/18353
18397,9484,9484,1,1,1,9484/18397,9484/18397
18413,5226,5226,1,1,1,5226/18413,5226/18413
18433,2304,2304,1,1,1,2304/18433,2304/18433
18439,2640,2640,1,1,1,2640/18439,2640/18439
18451,4339,4339,1,1,1,4339/18451,4339/18451
18457,2307,2307,1,1,1,2307/18457,2307/18457
18481,2310,2310,1,1,1,2310/18481,2310/18481
18493,2757,2757,1,1,1,2757/18493,2757/18493
18517,4281,4281,1,1,1,4281/18517,4281/18517
18523,1884,1884,1,1,1,1884/18523,1884/18523
18541,6229,6229,1,1,1,6229/18541,6229/18541
18553,2319,2319,1,1,1,2319/18553,2319/18553
18553,8332,8332,1,1,1,8332/18553,8332/18553
18593,2324,2324,1,1,1,2324/18593,2324/18593
18593,7044,7044,1,1,1,7044/18593,7044/18593
18617,6249,6249,1,1,1,6249/18617,6249/18617
18671,9603,9603,1,1,1,9603/18671,9603/18671
18679,3836,3836,1,1,1,3836/18679,3836/18679
18679,4499,4499,1,1,1,4499/18679,4499/18679
18691,3226,3226,1,1,1,3226/18691,3226/18691
18701,7633,7633,1,1,1,7633/18701,7633/18701
18713,4262,4262,1,1,1,4262/18713,4262/18713
18713,9756,9756,1,1,1,9756/18713,9756/18713
18719,2729,2729,1,1,1,2729/18719,2729/18719
18719,4217,4217,1,1,1,4217/18719,4217/18719
18719,4427,4427,1,1,1,4427/18719,4427/18719
18719,9713,9713,1,1,1,9713/18719,9713/18719
18773,8472,8472,1,1,1,8472/18773,8472/18773
18773,9634,9634,1,1,1,9634/18773,9634/18773
18793,2349,2349,1,1,1,2349/18793,2349/18793
18793,6776,6776,1,1,1,6776/18793,6776/18793
18797,9181,9181,1,1,1,9181/18797,9181/18797
18803,1960,1960,1,1,1,1960/18803,1960/18803
18973,7343,7343,1,1,1,7343/18973,7343/18973
19001,2079,2079,1,1,1,2079/19001,2079/19001
19001,2375,2375,1,1,1,2375/19001,2375/19001
19013,6887,6887,1,1,1,6887/19013,6887/19013
19031,1711,1711,1,1,1,1711/19031,1711/19031
19081,2385,2385,1,1,1,2385/19081,2385/19081
19121,2390,2390,1,1,1,2390/19121,2390/19121
19181,2043,2043,1,1,1,2043/19181,2043/19181
19181,5640,5640,1,1,1,5640/19181,5640/19181
19183,3690,3690,1,1,1,3690/19183,3690/19183
19183,4878,4878,1,1,1,4878/19183,4878/19183
19207,6898,6898,1,1,1,6898/19207,6898/19207
19211,1565,1565,1,1,1,1565/19211,1565/19211
19211,2358,2358,1,1,1,2358/19211,2358/19211
19249,2406,2406,1,1,1,2406/19249,2406/19249
19267,4055,4055,1,1,1,4055/19267,4055/19267
19273,2409,2409,1,1,1,2409/19273,2409/19273
19273,3662,3662,1,1,1,3662/19273,3662/19273
19301,8758,8758,1,1,1,8758/19301,8758/19301
19319,3890,3890,1,1,1,3890/19319,3890/19319
19373,1607,1607,1,1,1,1607/19373,1607/19373
19379,9418,9418,1,1,1,9418/19379,9418/19379
19387,2672,2672,1,1,1,2672/19387,2672/19387
19441,2430,2430,1,1,1,2430/19441,2430/19441
19441,8622,8622,1,1,1,8622/19441,8622/19441
19457,2432,2432,1,1,1,2432/19457,2432/19457
19463,3459,3459,1,1,1,3459/19463,3459/19463
19471,6589,6589,1,1,1,6589/19471,6589/19471
19471,9625,9625,1,1,1,9625/19471,9625/19471
19489,5125,5125,1,1,1,5125/19489,5125/19489
19489,5877,5877,1,1,1,5877/19489,5877/19489
19609,2451,2451,1,1,1,2451/19609,2451/19609
19609,5108,5108,1,1,1,5108/19609,5108/19609
19609,7958,7958,1,1,1,7958/19609,7958/19609
19681,8471,8471,1,1,1,8471/19681,8471/19681
19697,7078,7078,1,1,1,7078/19697,7078/19697
19699,2098,2098,1,1,1,2098/19699,2098/19699
19699,3247,3247,1,1,1,3247/19699,3247/19699
19709,7588,7588,1,1,1,7588/19709,7588/19709
19753,2466,2466,1,1,1,2466/19753,2466/19753
19753,2469,2469,1,1,1,2469/19753,2469/19753
19753,4076,4076,1,1,1,4076/19753,4076/19753
19777,2472,2472,1,1,1,2472/19777,2472/19777
19793,2474,2474,1,1,1,2474/19793,2474/19793
19801,2475,2475,1,1,1,2475/19801,2475/19801
19813,6247,6247,1,1,1,6247/19813,6247/19813
19819,7769,7769,1,1,1,7769/19819,7769/19819
19819,8636,8636,1,1,1,8636/19819,8636/19819
19841,2480,2480,1,1,1,2480/19841,2480/19841
19841,6609,6609,1,1,1,6609/19841,6609/19841
19867,9337,9337,1,1,1,9337/19867,9337/19867
19889,1910,1910,1,1,1,1910/19889,1910/19889
19913,2489,2489,1,1,1,2489/19913,2489/19913
19913,9475,9475,1,1,1,9475/19913,9475/19913
19927,7242,7242,1,1,1,7242/19927,7242/19927
19961,2495,2495,1,1,1,2495/19961,2495/19961
19963,5088,5088,1,1,1,5088/19963,5088/19963
19973,7029,7029,1,1,1,7029/19973,7029/19973
19991,5621,5621,1,1,1,5621/19991,5621/19991
19993,3351,3351,1,1,1,3351/19993,3351/19993
19993,8394,8394,1,1,1,8394/19993,8394/19993
19997,3535,3535,1,1,1,3535/19997,3535/19997
20011,2519,2519,1,1,1,2519/20011,2519/20011
20011,4806,4806,1,1,1,4806/20011,4806/20011
20021,2935,2935,1,1,1,2935/20021,2935/20021
20063,8764,8764,1,1,1,8764/20063,8764/20063
20071,5941,5941,1,1,1,5941/20071,5941/20071
20101,6818,6818,1,1,1,6818/20101,6818/20101
20107,1564,1564,1,1,1,1564/20107,1564/20107
20107,4067,4067,1,1,1,4067/20107,4067/20107
20107,5907,5907,1,1,1,5907/20107,5907/20107
20113,2514,2514,1,1,1,2514/20113,2514/20113
20149,9824,9824,1,1,1,9824/20149,9824/20149
20177,2522,2522,1,1,1,2522/20177,2522/20177
20201,2525,2525,1,1,1,2525/20201,2525/20201
20201,6965,6965,1,1,1,6965/20201,6965/20201
20219,8021,8021,1,1,1,8021/20219,8021/20219
20233,2529,2529,1,1,1,2529/20233,2529/20233
20233,6396,6396,1,1,1,6396/20233,6396/20233
20249,2531,2531,1,1,1,2531/20249,2531/20249
20341,4524,4524,1,1,1,4524/20341,4524/20341
20353,2544,2544,1,1,1,2544/20353,2544/20353
20353,7267,7267,1,1,1,7267/20353,7267/20353
20357,9305,9305,1,1,1,9305/20357,9305/20357
20369,2546,2546,1,1,1,2546/20369,2546/20369
20369,6968,6968,1,1,1,6968/20369,6968/20369
20369,9705,9705,1,1,1,9705/20369,9705/20369
20393,2549,2549,1,1,1,2549/20393,2549/20393
20393,3597,3597,1,1,1,3597/20393,3597/20393
20393,6366,6366,1,1,1,6366/20393,6366/20393
20441,2555,2555,1,1,1,2555/20441,2555/20441
20477,4674,4674,1,1,1,4674/20477,4674/20477
20507,5688,5688,1,1,1,5688/20507,5688/20507
20509,4708,4708,1,1,1,4708/20509,4708/20509
20551,1934,1934,1,1,1,1934/20551,1934/20551
20611,3654,3654,1,1,1,3654/20611,3654/20611
20611,9747,9747,1,1,1,9747/20611,9747/20611
20639,8429,8429,1,1,1,8429/20639,8429/20639
20641,2580,2580,1,1,1,2580/20641,2580/20641
20681,2585,2585,1,1,1,2585/20681,2585/20681
20693,2559,2559,1,1,1,2559/20693,2559/20693
20693,2720,2720,1,1,1,2720/20693,2720/20693
20707,6766,6766,1,1,1,6766/20707,6766/20707
20707,9975,9975,1,1,1,9975/20707,9975/20707
20731,8545,8545,1,1,1,8545/20731,8545/20731
20749,4767,4767,1,1,1,4767/20749,4767/20749
20773,7380,7380,1,1,1,7380/20773,7380/20773
20807,5733,5733,1,1,1,5733/20807,5733/20807
20857,4488,4488,1,1,1,4488/20857,4488/20857
20857,8512,8512,1,1,1,8512/20857,8512/20857
20879,2260,2260,1,1,1,2260/20879,2260/20879
20897,2612,2612,1,1,1,2612/20897,2612/20897
20897,4588,4588,1,1,1,4588/20897,4588/20897
20921,8846,8846,1,1,1,8846/20921,8846/20921
21001,2625,2625,1,1,1,2625/21001,2625/21001
21011,4543,4543,1,1,1,4543/21011,4543/21011
21023,4618,4618,1,1,1,4618/21023,4618/21023
21031,4846,4846,1,1,1,4846/21031,4846/21031
21061,2507,2507,1,1,1,2507/21061,2507/21061
21067,3221,3221,1,1,1,3221/21067,3221/21067
21067,9357,9357,1,1,1,9357/21067,9357/21067
21089,2636,2636,1,1,1,2636/21089,2636/21089
21143,9158,9158,1,1,1,9158/21143,9158/21143
21149,3648,3648,1,1,1,3648/21149,3648/21149
21191,3985,3985,1,1,1,3985/21191,3985/21191
21193,5426,5426,1,1,1,5426/21193,5426/21193
21247,3345,3345,1,1,1,3345/21247,3345/21247
21269,7414,7414,1,1,1,7414/21269,7414/21269
21313,2664,2664,1,1,1,2664/21313,2664/21313
21319,7739,7739,1,1,1,7739/21319,7739/21319
21397,8748,8748,1,1,1,8748/21397,8748/21397
21401,2675,2675,1,1,1,2675/21401,2675/21401
21407,1989,1989,1,1,1,1989/21407,1989/21407
21433,8036,8036,1,1,1,8036/21433,8036/21433
21481,4048,4048,1,1,1,4048/21481,4048/21481
21481,8186,8186,1,1,1,8186/21481,8186/21481
21493,3466,3466,1,1,1,3466/21493,3466/21493
21499,2069,2069,1,1,1,2069/21499,2069/21499
21499,2393,2393,1,1,1,2393/21499,2393/21499
21503,8465,8465,1,1,1,8465/21503,8465/21503
21521,2690,2690,1,1,1,2690/21521,2690/21521
21569,2696,2696,1,1,1,2696/21569,2696/21569
21569,2755,2755,1,1,1,2755/21569,2755/21569
21569,9227,9227,1,1,1,9227/21569,9227/21569
21587,2559,2559,1,1,1,2559/21587,2559/21587
21601,2700,2700,1,1,1,2700/21601,2700/21601
21611,9435,9435,1,1,1,9435/21611,9435/21611
21647,2634,2634,1,1,1,2634/21647,2634/21647
21647,8409,8409,1,1,1,8409/21647,8409/21647
21673,9084,9084,1,1,1,9084/21673,9084/21673
21713,2714,2714,1,1,1,2714/21713,2714/21713
21713,4348,4348,1,1,1,4348/21713,4348/21713
21713,7243,7243,1,1,1,7243/21713,7243/21713
21737,2717,2717,1,1,1,2717/21737,2717/21737
21739,4909,4909,1,1,1,4909/21739,4909/21739
21751,2817,2817,1,1,1,2817/21751,2817/21751
21787,6944,6944,1,1,1,6944/21787,6944/21787
21799,5123,5123,1,1,1,5123/21799,5123/21799
21817,2727,2727,1,1,1,2727/21817,2727/21817
21841,2730,2730,1,1,1,2730/21841,2730/21841
21863,8421,8421,1,1,1,8421/21863,8421/21863
21881,2735,2735,1,1,1,2735/21881,2735/21881
21881,8662,8662,1,1,1,8662/21881,8662/21881
21911,8866,8866,1,1,1,8866/21911,8866/21911
21929,2741,2741,1,1,1,2741/21929,2741/21929
21937,7788,7788,1,1,1,7788/21937,7788/21937
21977,7409,7409,1,1,1,7409/21977,7409/21977
22003,4742,4742,1,1,1,4742/22003,4742/22003
22067,7312,7312,1,1,1,7312/22067,7312/22067
22073,2759,2759,1,1,1,2759/22073,2759/22073
22093,4697,4697,1,1,1,4697/22093,4697/22093
22133,2534,2534,1,1,1,2534/22133,2534/22133
22147,9168,9168,1,1,1,9168/22147,9168/22147
22153,2125,2125,1,1,1,2125/22153,2125/22153
22153,2769,2769,1,1,1,2769/22153,2769/22153
22157,3729,3729,1,1,1,3729/22157,3729/22157
22157,5486,5486,1,1,1,5486/22157,5486/22157
22171,3010,3010,1,1,1,3010/22171,3010/22171
22189,3533,3533,1,1,1,3533/22189,3533/22189
22193,6194,6194,1,1,1,6194/22193,6194/22193
22229,9681,9681,1,1,1,9681/22229,9681/22229
22273,3948,3948,1,1,1,3948/22273,3948/22273
22343,6234,6234,1,1,1,6234/22343,6234/22343
22343,7132,7132,1,1,1,7132/22343,7132/22343
22397,8269,8269,1,1,1,8269/22397,8269/22397
22409,2801,2801,1,1,1,2801/22409,2801/22409
22433,5837,5837,1,1,1,5837/22433,5837/22433
22531,2699,2699,1,1,1,2699/22531,2699/22531
22531,9431,9431,1,1,1,9431/22531,9431/22531
22531,9879,9879,1,1,1,9879/22531,9879/22531
22543,4410,4410,1,1,1,4410/22543,4410/22543
22567,2450,2450,1,1,1,2450/22567,2450/22567
22621,6628,6628,1,1,1,6628/22621,6628/22621
22621,7072,7072,1,1,1,7072/22621,7072/22621
22643,2208,2208,1,1,1,2208/22643,2208/22643
22643,6925,6925,1,1,1,6925/22643,6925/22643
22669,9506,9506,1,1,1,9506/22669,9506/22669
22691,8567,8567,1,1,1,8567/22691,8567/22691
22691,9719,9719,1,1,1,9719/22691,9719/22691
22721,2840,2840,1,1,1,2840/22721,2840/22721
22751,6361,6361,1,1,1,6361/22751,6361/22751
22787,5617,5617,1,1,1,5617/22787,5617/22787
22807,7646,7646,1,1,1,7646/22807,7646/22807
22811,3459,3459,1,1,1,3459/22811,3459/22811
22811,7957,7957,1,1,1,7957/22811,7957/22811
22921,2865,2865,1,1,1,2865/22921,2865/22921
22937,2793,2793,1,1,1,2793/22937,2793/22937
22937,2867,2867,1,1,1,2867/22937,2867/22937
22937,7696,7696,1,1,1,7696/22937,7696/22937
22943,3940,3940,1,1,1,3940/22943,3940/22943
22963,9515,9515,1,1,1,9515/22963,9515/22963
22973,3410,3410,1,1,1,3410/22973,3410/22973
23021,2787,2787,1,1,1,2787/23021,2787/23021
23021,8281,8281,1,1,1,8281/23021,8281/23021
23021,9856,9856,1,1,1,9856/23021,9856/23021
23041,2880,2880,1,1,1,2880/23041,2880/23041
23041,4341,4341,1,1,1,4341/23041,4341/23041
23057,2882,2882,1,1,1,2882/23057,2882/23057
23057,8990,8990,1,1,1,8990/23057,8990/23057
23071,8394,8394,1,1,1,8394/23071,8394/23071
23081,2885,2885,1,1,1,2885/23081,2885/23081
23189,2913,2913,1,1,1,2913/23189,2913/23189
23189,9264,9264,1,1,1,9264/23189,9264/23189
23203,1975,1975,1,1,1,1975/23203,1975/23203
23251,7939,7939,1,1,1,7939/23251,7939/23251
23251,8961,8961,1,1,1,8961/23251,8961/23251
23293,2570,2570,1,1,1,2570/23293,2570/23293
23311,9732,9732,1,1,1,9732/23311,9732/23311
23321,2915,2915,1,1,1,2915/23321,2915/23321
23321,8102,8102,1,1,1,8102/23321,8102/23321
23327,4412,4412,1,1,1,4412/23327,4412/23327
23333,6289,6289,1,1,1,6289/23333,6289/23333
23333,7448,7448,1,1,1,7448/23333,7448/23333
23339,4059,4059,1,1,1,4059/23339,4059/23339
23339,5849,5849,1,1,1,5849/23339,5849/23339
23369,5786,5786,1,1,1,5786/23369,5786/23369
23431,5723,5723,1,1,1,5723/23431,5723/23431
23473,2934,2934,1,1,1,2934/23473,2934/23473
23497,2937,2937,1,1,1,2937/23497,2937/23497
23509,9023,9023,1,1,1,9023/23509,9023/23509
23531,8451,8451,1,1,1,8451/23531,8451/23531
23537,2942,2942,1,1,1,2942/23537,2942/23537
23593,2949,2949,1,1,1,2949/23593,2949/23593
23609,8539,8539,1,1,1,8539/23609,8539/23609
23633,2954,2954,1,1,1,2954/23633,2954/23633
23687,9544,9544,1,1,1,9544/23687,9544/23687
23689,2961,2961,1,1,1,2961/23689,2961/23689
23719,3599,3599,1,1,1,3599/23719,3599/23719
23719,7933,7933,1,1,1,7933/23719,7933/23719
23741,9546,9546,1,1,1,9546/23741,9546/23741
23753,2969,2969,1,1,1,2969/23753,2969/23753
23753,5287,5287,1,1,1,5287/23753,5287/23753
23761,2970,2970,1,1,1,2970/23761,2970/23761
23767,6871,6871,1,1,1,6871/23767,6871/23767
23767,8354,8354,1,1,1,8354/23767,8354/23767
23773,4955,4955,1,1,1,4955/23773,4955/23773
23813,7010,7010,1,1,1,7010/23813,7010/23813
23813,8896,8896,1,1,1,8896/23813,8896/23813
23827,2075,2075,1,1,1,2075/23827,2075/23827
23831,8715,8715,1,1,1,8715/23831,8715/23831
23857,2982,2982,1,1,1,2982/23857,2982/23857
23869,9756,9756,1,1,1,9756/23869,9756/23869
23873,2984,2984,1,1,1,2984/23873,2984/23873
23873,4433,4433,1,1,1,4433/23873,4433/23873
23917,9606,9606,1,1,1,9606/23917,9606/23917
23929,2991,2991,1,1,1,2991/23929,2991/23929
23981,2592,2592,1,1,1,2592/23981,2592/23981
24007,9623,9623,1,1,1,9623/24007,9623/24007
24019,7786,7786,1,1,1,7786/24019,7786/24019
24043,6917,6917,1,1,1,6917/24043,6917/24043
24071,2910,2910,1,1,1,2910/24071,2910/24071
24083,4022,4022,1,1,1,4022/24083,4022/24083
24103,4454,4454,1,1,1,4454/24103,4454/24103
24133,8221,8221,1,1,1,8221/24133,8221/24133
24137,3017,3017,1,1,1,3017/24137,3017/24137
24169,3021,3021,1,1,1,3021/24169,3021/24169
24169,5036,5036,1,1,1,5036/24169,5036/24169
24229,6742,6742,1,1,1,6742/24229,6742/24229
24247,2589,2589,1,1,1,2589/24247,2589/24247
24247,5388,5388,1,1,1,5388/24247,5388/24247
24251,5699,5699,1,1,1,5699/24251,5699/24251
24281,3406,3406,1,1,1,3406/24281,3406/24281
24329,3512,3512,1,1,1,3512/24329,3512/24329
24407,6122,6122,1,1,1,6122/24407,6122/24407
24419,7321,7321,1,1,1,7321/24419,7321/24419
24571,9895,9895,1,1,1,9895/24571,9895/24571
24623,4861,4861,1,1,1,4861/24623,4861/24623
24631,2680,2680,1,1,1,2680/24631,2680/24631
24683,3794,3794,1,1,1,3794/24683,3794/24683
24691,2725,2725,1,1,1,2725/24691,2725/24691
24697,3087,3087,1,1,1,3087/24697,3087/24697
24733,2969,2969,1,1,1,2969/24733,2969/24733
24733,6590,6590,1,1,1,6590/24733,6590/24733
24733,6629,6629,1,1,1,6629/24733,6629/24733
24793,3099,3099,1,1,1,3099/24793,3099/24793
24809,3101,3101,1,1,1,3101/24809,3101/24809
24821,3620,3620,1,1,1,3620/24821,3620/24821
24851,7452,7452,1,1,1,7452/24851,7452/24851
24889,3111,3111,1,1,1,3111/24889,3111/24889
24907,5420,5420,1,1,1,5420/24907,5420/24907
24917,3052,3052,1,1,1,3052/24917,3052/24917
24977,3122,3122,1,1,1,3122/24977,3122/24977
24979,2872,2872,1,1,1,2872/24979,2872/24979
25013,2891,2891,1,1,1,2891/25013,2891/25013
25013,4506,4506,1,1,1,4506/25013,4506/25013
25037,2656,2656,1,1,1,2656/25037,2656/25037
25057,2397,2397,1,1,1,2397/25057,2397/25057
25057,3132,3132,1,1,1,3132/25057,3132/25057
25087,7039,7039,1,1,1,7039/25087,7039/25087
25097,3137,3137,1,1,1,3137/25097,3137/25097
25121,3140,3140,1,1,1,3140/25121,3140/25121
25169,3146,3146,1,1,1,3146/25169,3146/25169
25189,3838,3838,1,1,1,3838/25189,3838/25189
25303,7656,7656,1,1,1,7656/25303,7656/25303
25321,3165,3165,1,1,1,3165/25321,3165/25321
25321,6485,6485,1,1,1,6485/25321,6485/25321
25367,3792,3792,1,1,1,3792/25367,3792/25367
25409,2515,2515,1,1,1,2515/25409,2515/25409
25409,3176,3176,1,1,1,3176/25409,3176/25409
25409,6202,6202,1,1,1,6202/25409,6202/25409
25447,6473,6473,1,1,1,6473/25447,6473/25447
25457,3182,3182,1,1,1,3182/25457,3182/25457
25463,3411,3411,1,1,1,3411/25463,3411/25463
25469,4333,4333,1,1,1,4333/25469,4333/25469
25469,7347,7347,1,1,1,7347/25469,7347/25469
25471,5798,5798,1,1,1,5798/25471,5798/25471
25537,3192,3192,1,1,1,3192/25537,3192/25537
25537,5280,5280,1,1,1,5280/25537,5280/25537
25561,3195,3195,1,1,1,3195/25561,3195/25561
25577,3197,3197,1,1,1,3197/25577,3197/25577
25577,3625,3625,1,1,1,3625/25577,3625/25577
25589,2262,2262,1,1,1,2262/25589,2262/25589
25589,3536,3536,1,1,1,3536/25589,3536/25589
25601,3200,3200,1,1,1,3200/25601,3200/25601
25601,9507,9507,1,1,1,9507/25601,9507/25601
25621,7365,7365,1,1,1,7365/25621,7365/25621
25633,3204,3204,1,1,1,3204/25633,3204/25633
25639,4187,4187,1,1,1,4187/25639,4187/25639
25639,6003,6003,1,1,1,6003/25639,6003/25639
25639,6972,6972,1,1,1,6972/25639,6972/25639
25657,3207,3207,1,1,1,3207/25657,3207/25657
25759,5727,5727,1,1,1,5727/25759,5727/25759
25793,3224,3224,1,1,1,3224/25793,3224/25793
25801,2337,2337,1,1,1,2337/25801,2337/25801
25801,3225,3225,1,1,1,3225/25801,3225/25801
25841,8566,8566,1,1,1,8566/25841,8566/25841
25841,9929,9929,1,1,1,9929/25841,9929/25841
25889,3236,3236,1,1,1,3236/25889,3236/25889
25933,7313,7313,1,1,1,7313/25933,7313/25933
25939,7336,7336,1,1,1,7336/25939,7336/25939
25943,8591,8591,1,1,1,8591/25943,8591/25943
25951,8285,8285,1,1,1,8285/25951,8285/25951
25969,3246,3246,1,1,1,3246/25969,3246/25969
25999,2455,2455,1,1,1,2455/25999,2455/25999
26017,2076,2076,1,1,1,2076/26017,2076/26017
26021,8520,8520,1,1,1,8520/26021,8520/26021
26153,3269,3269,1,1,1,3269/26153,3269/26153
26177,3272,3272,1,1,1,3272/26177,3272/26177
26189,4235,4235,1,1,1,4235/26189,4235/26189
26209,3276,3276,1,1,1,3276/26209,3276/26209
26267,6974,6974,1,1,1,6974/26267,6974/26267
26267,7200,7200,1,1,1,7200/26267,7200/26267
26309,7958,7958,1,1,1,7958/26309,7958/26309
26317,5803,5803,1,1,1,5803/26317,5803/26317
26339,8985,8985,1,1,1,8985/26339,8985/26339
26387,9603,9603,1,1,1,9603/26387,9603/26387
26393,3299,3299,1,1,1,3299/26393,3299/26393
26393,5792,5792,1,1,1,5792/26393,5792/26393
26417,3302,3302,1,1,1,3302/26417,3302/26417
26423,2059,2059,1,1,1,2059/26423,2059/26423
26437,6100,6100,1,1,1,6100/26437,6100/26437
26437,8606,8606,1,1,1,8606/26437,8606/26437
26489,2710,2710,1,1,1,2710/26489,2710/26489
26489,3311,3311,1,1,1,3311/26489,3311/26489
26497,3312,3312,1,1,1,3312/26497,3312/26497
26497,5397,5397,1,1,1,5397/26497,5397/26497
26501,8553,8553,1,1,1,8553/26501,8553/26501
26513,3314,3314,1,1,1,3314/26513,3314/26513
26513,6114,6114,1,1,1,6114/26513,6114/26513
26557,2763,2763,1,1,1,2763/26557,2763/26557
26557,3549,3549,1,1,1,3549/26557,3549/26557
26561,3320,3320,1,1,1,3320/26561,3320/26561
26573,3257,3257,1,1,1,3257/26573,3257/26573
26597,2273,2273,1,1,1,2273/26597,2273/26597
26681,3335,3335,1,1,1,3335/26681,3335/26681
26713,3339,3339,1,1,1,3339/26713,3339/26713
26729,3341,3341,1,1,1,3341/26729,3341/26729
26731,9077,9077,1,1,1,9077/26731,9077/26731
26801,7809,7809,1,1,1,7809/26801,7809/26801
26833,3079,3079,1,1,1,3079/26833,3079/26833
26833,4284,4284,1,1,1,4284/26833,4284/26833
26849,3356,3356,1,1,1,3356/26849,3356/26849
26863,4573,4573,1,1,1,4573/26863,4573/26863
26879,9448,9448,1,1,1,9448/26879,9448/26879
26881,3360,3360,1,1,1,3360/26881,3360/26881
26921,3365,3365,1,1,1,3365/26921,3365/26921
26959,3364,3364,1,1,1,3364/26959,3364/26959
26987,2809,2809,1,1,1,2809/26987,2809/26987
26993,3374,3374,1,1,1,3374/26993,3374/26993
26993,9274,9274,1,1,1,9274/26993,9274/26993
27017,3377,3377,1,1,1,3377/27017,3377/27017
27061,9164,9164,1,1,1,9164/27061,9164/27061
27073,3384,3384,1,1,1,3384/27073,3384/27073
27073,3781,3781,1,1,1,3781/27073,3781/27073
27109,5609,5609,1,1,1,5609/27109,5609/27109
27143,8813,8813,1,1,1,8813/27143,8813/27143
27241,3405,3405,1,1,1,3405/27241,3405/27241
27281,3410,3410,1,1,1,3410/27281,3410/27281
27329,3416,3416,1,1,1,3416/27329,3416/27329
27329,9793,9793,1,1,1,9793/27329,9793/27329
27337,3417,3417,1,1,1,3417/27337,3417/27337
27337,9925,9925,1,1,1,9925/27337,9925/27337
27397,3645,3645,1,1,1,3645/27397,3645/27397
27409,3426,3426,1,1,1,3426/27409,3426/27409
27431,9049,9049,1,1,1,9049/27431,9049/27431
27457,3432,3432,1,1,1,3432/27457,3432/27457
27529,3441,3441,1,1,1,3441/27529,3441/27529
27529,6430,6430,1,1,1,6430/27529,6430/27529
27551,9868,9868,1,1,1,9868/27551,9868/27551
27581,6438,6438,1,1,1,6438/27581,6438/27581
27583,6046,6046,1,1,1,6046/27583,6046/27583
27673,2529,2529,1,1,1,2529/27673,2529/27673
27673,9167,9167,1,1,1,9167/27673,9167/27673
27689,3461,3461,1,1,1,3461/27689,3461/27689
27697,4480,4480,1,1,1,4480/27697,4480/27697
27737,3467,3467,1,1,1,3467/27737,3467/27737
27739,2628,2628,1,1,1,2628/27739,2628/27739
27793,2141,2141,1,1,1,2141/27793,2141/27793
27793,4385,4385,1,1,1,4385/27793,4385/27793
27809,3476,3476,1,1,1,3476/27809,3476/27809
27817,3477,3477,1,1,1,3477/27817,3477/27817
27823,5183,5183,1,1,1,5183/27823,5183/27823
27851,3233,3233,1,1,1,3233/27851,3233/27851
27893,4386,4386,1,1,1,4386/27893,4386/27893
27943,3512,3512,1,1,1,3512/27943,3512/27943
27953,3494,3494,1,1,1,3494/27953,3494/27953
27961,9437,9437,1,1,1,9437/27961,9437/27961
27983,8138,8138,1,1,1,8138/27983,8138/27983
28001,3500,3500,1,1,1,3500/28001,3500/28001
28027,5583,5583,1,1,1,5583/28027,5583/28027
28051,9947,9947,1,1,1,9947/28051,9947/28051
28057,3507,3507,1,1,1,3507/28057,3507/28057
28057,4730,4730,1,1,1,4730/28057,4730/28057
28069,8153,8153,1,1,1,8153/28069,8153/28069
28163,3547,3547,1,1,1,3547/28163,3547/28163
28181,5590,5590,1,1,1,5590/28181,5590/28181
28319,8272,8272,1,1,1,8272/28319,8272/28319
28393,3379,3379,1,1,1,3379/28393,3379/28393
28393,7828,7828,1,1,1,7828/28393,7828/28393
28433,3554,3554,1,1,1,3554/28433,3554/28433
28447,3351,3351,1,1,1,3351/28447,3351/28447
28477,8739,8739,1,1,1,8739/28477,8739/28477
28513,3564,3564,1,1,1,3564/28513,3564/28513
28547,4132,4132,1,1,1,4132/28547,4132/28547
28591,3481,3481,1,1,1,3481/28591,3481/28591
28603,2661,2661,1,1,1,2661/28603,2661/28603
28621,7892,7892,1,1,1,7892/28621,7892/28621
28627,4962,4962,1,1,1,4962/28627,4962/28627
28649,3581,3581,1,1,1,3581/28649,3581/28649
28657,3524,3524,1,1,1,3524/28657,3524/28657
28657,3582,3582,1,1,1,3582/28657,3582/28657
28669,4886,4886,1,1,1,4886/28669,4886/28669
28697,5891,5891,1,1,1,5891/28697,5891/28697
28703,2568,2568,1,1,1,2568/28703,2568/28703
28723,7639,7639,1,1,1,7639/28723,7639/28723
28753,3594,3594,1,1,1,3594/28753,3594/28753
28759,4864,4864,1,1,1,4864/28759,4864/28759
28793,3599,3599,1,1,1,3599/28793,3599/28793
28817,3602,3602,1,1,1,3602/28817,3602/28817
28837,6374,6374,1,1,1,6374/28837,6374/28837
28837,8401,8401,1,1,1,8401/28837,8401/28837
28921,3615,3615,1,1,1,3615/28921,3615/28921
28927,3559,3559,1,1,1,3559/28927,3559/28927
28949,7848,7848,1,1,1,7848/28949,7848/28949
28961,7491,7491,1,1,1,7491/28961,7491/28961
29023,3681,3681,1,1,1,3681/29023,3681/29023
29027,3531,3531,1,1,1,3531/29027,3531/29027
29033,8304,8304,1,1,1,8304/29033,8304/29033
29077,5222,5222,1,1,1,5222/29077,5222/29077
29077,9696,9696,1,1,1,9696/29077,9696/29077
29123,9204,9204,1,1,1,9204/29123,9204/29123
29129,3641,3641,1,1,1,3641/29129,3641/29129
29137,3642,3642,1,1,1,3642/29137,3642/29137
29147,6051,6051,1,1,1,6051/29147,6051/29147
29153,3644,3644,1,1,1,3644/29153,3644/29153
29167,3697,3697,1,1,1,3697/29167,3697/29167
29191,6992,6992,1,1,1,6992/29191,6992/29191
29201,3650,3650,1,1,1,3650/29201,3650/29201
29231,6271,6271,1,1,1,6271/29231,6271/29231
29251,6581,6581,1,1,1,6581/29251,6581/29251
29311,9897,9897,1,1,1,9897/29311,9897/29311
29389,9898,9898,1,1,1,9898/29389,9898/29389
29401,3675,3675,1,1,1,3675/29401,3675/29401
29423,4952,4952,1,1,1,4952/29423,4952/29423
29423,9394,9394,1,1,1,9394/29423,9394/29423
29569,3696,3696,1,1,1,3696/29569,3696/29569
29581,7350,7350,1,1,1,7350/29581,7350/29581
29587,8796,8796,1,1,1,8796/29587,8796/29587
29633,4847,4847,1,1,1,4847/29633,4847/29633
29641,3705,3705,1,1,1,3705/29641,3705/29641
29663,8945,8945,1,1,1,8945/29663,8945/29663
29723,7693,7693,1,1,1,7693/29723,7693/29723
29753,3719,3719,1,1,1,3719/29753,3719/29753
29753,5852,5852,1,1,1,5852/29753,5852/29753
29753,8479,8479,1,1,1,8479/29753,8479/29753
29761,3720,3720,1,1,1,3720/29761,3720/29761
29789,8666,8666,1,1,1,8666/29789,8666/29789
29803,5325,5325,1,1,1,5325/29803,5325/29803
29803,7302,7302,1,1,1,7302/29803,7302/29803
29851,7173,7173,1,1,1,7173/29851,7173/29851
29873,4509,4509,1,1,1,4509/29873,4509/29873
29873,8815,8815,1,1,1,8815/29873,8815/29873
29881,3735,3735,1,1,1,3735/29881,3735/29881
29983,8310,8310,1,1,1,8310/29983,8310/29983
30059,8688,8688,1,1,1,8688/30059,8688/30059
30103,7407,7407,1,1,1,7407/30103,7407/30103
30161,3770,3770,1,1,1,3770/30161,3770/30161
30169,3771,3771,1,1,1,3771/30169,3771/30169
30241,3780,3780,1,1,1,3780/30241,3780/30241
30253,7210,7210,1,1,1,7210/30253,7210/30253
30269,8237,8237,1,1,1,8237/30269,8237/30269
30313,3789,3789,1,1,1,3789/30313,3789/30313
30313,7430,7430,1,1,1,7430/30313,7430/30313
30529,3816,3816,1,1,1,3816/30529,3816/30529
30539,9354,9354,1,1,1,9354/30539,9354/30539
30553,3819,3819,1,1,1,3819/30553,3819/30553
30559,7383,7383,1,1,1,7383/30559,7383/30559
30577,4330,4330,1,1,1,4330/30577,4330/30577
30631,7388,7388,1,1,1,7388/30631,7388/30631
30637,9036,9036,1,1,1,9036/30637,9036/30637
30643,8531,8531,1,1,1,8531/30643,8531/30643
30649,3831,3831,1,1,1,3831/30649,3831/30649
30649,5573,5573,1,1,1,5573/30649,5573/30649
30677,6902,6902,1,1,1,6902/30677,6902/30677
30689,3836,3836,1,1,1,3836/30689,3836/30689
30697,2576,2576,1,1,1,2576/30697,2576/30697
30703,4609,4609,1,1,1,4609/30703,4609/30703
30713,3839,3839,1,1,1,3839/30713,3839/30713
30727,7500,7500,1,1,1,7500/30727,7500/30727
30773,6100,6100,1,1,1,6100/30773,6100/30773
30809,3851,3851,1,1,1,3851/30809,3851/30809
30809,5128,5128,1,1,1,5128/30809,5128/30809
30817,3852,3852,1,1,1,3852/30817,3852/30817
30853,4710,4710,1,1,1,4710/30853,4710/30853
30859,3029,3029,1,1,1,3029/30859,3029/30859
30871,9264,9264,1,1,1,9264/30871,9264/30871
30881,3860,3860,1,1,1,3860/30881,3860/30881
30893,6746,6746,1,1,1,6746/30893,6746/30893
30977,3872,3872,1,1,1,3872/30977,3872/30977
31013,8450,8450,1,1,1,8450/31013,8450/31013
31033,2521,2521,1,1,1,2521/31033,2521/31033
31051,5049,5049,1,1,1,5049/31051,5049/31051
31051,6826,6826,1,1,1,6826/31051,6826/31051
31079,8946,8946,1,1,1,8946/31079,8946/31079
31081,3885,3885,1,1,1,3885/31081,3885/31081
31123,4158,4158,1,1,1,4158/31123,4158/31123
31123,5354,5354,1,1,1,5354/31123,5354/31123
31139,5911,5911,1,1,1,5911/31139,5911/31139
31153,3894,3894,1,1,1,3894/31153,3894/31153
31177,3897,3897,1,1,1,3897/31177,3897/31177
31183,3884,3884,1,1,1,3884/31183,3884/31183
31193,3899,3899,1,1,1,3899/31193,3899/31193
31247,9140,9140,1,1,1,9140/31247,9140/31247
31249,3906,3906,1,1,1,3906/31249,3906/31249
31259,8769,8769,1,1,1,8769/31259,8769/31259
31271,2828,2828,1,1,1,2828/31271,2828/31271
31307,6000,6000,1,1,1,6000/31307,6000/31307
31357,7179,7179,1,1,1,7179/31357,7179/31357
31387,7780,7780,1,1,1,7780/31387,7780/31387
31391,7354,7354,1,1,1,7354/31391,7354/31391
31393,3924,3924,1,1,1,3924/31393,3924/31393
31397,7631,7631,1,1,1,7631/31397,7631/31397
31481,3935,3935,1,1,1,3935/31481,3935/31481
31511,4972,4972,1,1,1,4972/31511,4972/31511
31583,3074,3074,1,1,1,3074/31583,3074/31583
31601,3950,3950,1,1,1,3950/31601,3950/31601
31627,2594,2594,1,1,1,2594/31627,2594/31627
31649,3956,3956,1,1,1,3956/31649,3956/31649
31657,2644,2644,1,1,1,2644/31657,2644/31657
31657,3957,3957,1,1,1,3957/31657,3957/31657
31687,4189,4189,1,1,1,4189/31687,4189/31687
31729,2600,2600,1,1,1,2600/31729,2600/31729
31741,9076,9076,1,1,1,9076/31741,9076/31741
31793,7445,7445,1,1,1,7445/31793,7445/31793
31799,7645,7645,1,1,1,7645/31799,7645/31799
31849,3981,3981,1,1,1,3981/31849,3981/31849
31883,7224,7224,1,1,1,7224/31883,7224/31883
31907,8175,8175,1,1,1,8175/31907,8175/31907
31981,2853,2853,1,1,1,2853/31981,2853/31981
31981,9572,9572,1,1,1,9572/31981,9572/31981
31991,4243,4243,1,1,1,4243/31991,4243/31991
32057,4007,4007,1,1,1,4007/32057,4007/32057
32077,2516,2516,1,1,1,2516/32077,2516/32077
32159,5232,5232,1,1,1,5232/32159,5232/32159
32321,4040,4040,1,1,1,4040/32321,4040/32321
32327,4307,4307,1,1,1,4307/32327,4307/32327
32353,4044,4044,1,1,1,4044/32353,4044/32353
32381,9787,9787,1,1,1,9787/32381,9787/32381
32411,4711,4711,1,1,1,4711/32411,4711/32411
32411,5712,5712,1,1,1,5712/32411,5712/32411
32441,4055,4055,1,1,1,4055/32441,4055/32441
32479,3713,3713,1,1,1,3713/32479,3713/32479
32479,7797,7797,1,1,1,7797/32479,7797/32479
32497,4062,4062,1,1,1,4062/32497,4062/32497
32507,6909,6909,1,1,1,6909/32507,6909/32507
32537,4067,4067,1,1,1,4067/32537,4067/32537
32563,2520,2520,1,1,1,2520/32563,2520/32563
32569,4071,4071,1,1,1,4071/32569,4071/32569
32633,4079,4079,1,1,1,4079/32633,4079/32633
32647,9238,9238,1,1,1,9238/32647,9238/32647
32717,7610,7610,1,1,1,7610/32717,7610/32717
32801,3005,3005,1,1,1,3005/32801,3005/32801
32933,6442,6442,1,1,1,6442/32933,6442/32933
32941,8377,8377,1,1,1,8377/32941,8377/32941
32957,8889,8889,1,1,1,8889/32957,8889/32957
32987,2563,2563,1,1,1,2563/32987,2563/32987
32993,4124,4124,1,1,1,4124/32993,4124/32993
33013,2813,2813,1,1,1,2813/33013,2813/33013
33037,7407,7407,1,1,1,7407/33037,7407/33037
33049,4131,4131,1,1,1,4131/33049,4131/33049
33053,3043,3043,1,1,1,3043/33053,3043/33053
33053,7412,7412,1,1,1,7412/33053,7412/33053
33073,4134,4134,1,1,1,4134/33073,4134/33073
33073,9274,9274,1,1,1,9274/33073,9274/33073
33113,4139,4139,1,1,1,4139/33113,4139/33113
33113,4377,4377,1,1,1,4377/33113,4377/33113
33161,4145,4145,1,1,1,4145/33161,4145/33161
33161,6840,6840,1,1,1,6840/33161,6840/33161
33181,8553,8553,1,1,1,8553/33181,8553/33181
33199,8168,8168,1,1,1,8168/33199,8168/33199
33289,4161,4161,1,1,1,4161/33289,4161/33289
33301,3612,3612,1,1,1,3612/33301,3612/33301
33301,4486,4486,1,1,1,4486/33301,4486/33301
33329,4963,4963,1,1,1,4963/33329,4963/33329
33353,4169,4169,1,1,1,4169/33353,4169/33353
33359,8992,8992,1,1,1,8992/33359,8992/33359
33377,4172,4172,1,1,1,4172/33377,4172/33377
33409,9224,9224,1,1,1,9224/33409,9224/33409
33413,9597,9597,1,1,1,9597/33413,9597/33413
33487,4935,4935,1,1,1,4935/33487,4935/33487
33521,4190,4190,1,1,1,4190/33521,4190/33521
33529,4191,4191,1,1,1,4191/33529,4191/33529
33569,4196,4196,1,1,1,4196/33569,4196/33569
33577,9354,9354,1,1,1,9354/33577,9354/33577
33587,3636,3636,1,1,1,3636/33587,3636/33587
33589,4146,4146,1,1,1,4146/33589,4146/33589
33617,4202,4202,1,1,1,4202/33617,4202/33617
33679,6854,6854,1,1,1,6854/33679,6854/33679
33713,4214,4214,1,1,1,4214/33713,4214/33713
33769,4221,4221,1,1,1,4221/33769,4221/33769
33769,4779,4779,1,1,1,4779/33769,4779/33769
33809,8361,8361,1,1,1,8361/33809,8361/33809
33857,4232,4232,1,1,1,4232/33857,4232/33857
33937,4242,4242,1,1,1,4242/33937,4242/33937
33961,3498,3498,1,1,1,3498/33961,3498/33961
33961,3620,3620,1,1,1,3620/33961,3620/33961
34057,4257,4257,1,1,1,4257/34057,4257/34057
34057,8445,8445,1,1,1,8445/34057,8445/34057
34129,4266,4266,1,1,1,4266/34129,4266/34129
34171,8974,8974,1,1,1,8974/34171,8974/34171
34183,4653,4653,1,1,1,4653/34183,4653/34183
34183,5180,5180,1,1,1,5180/34183,5180/34183
34211,2978,2978,1,1,1,2978/34211,2978/34211
34211,4329,4329,1,1,1,4329/34211,4329/34211
34217,3603,3603,1,1,1,3603/34217,3603/34217
34253,4015,4015,1,1,1,4015/34253,4015/34253
34259,7970,7970,1,1,1,7970/34259,7970/34259
34283,8215,8215,1,1,1,8215/34283,8215/34283
34297,5171,5171,1,1,1,5171/34297,5171/34297
34303,5077,5077,1,1,1,5077/34303,5077/34303
34429,7069,7069,1,1,1,7069/34429,7069/34429
34471,7811,7811,1,1,1,7811/34471,7811/34471
34487,9533,9533,1,1,1,9533/34487,9533/34487
34513,4314,4314,1,1,1,4314/34513,4314/34513
34513,7366,7366,1,1,1,7366/34513,7366/34513
34537,4317,4317,1,1,1,4317/34537,4317/34537
34543,9252,9252,1,1,1,9252/34543,9252/34543
34591,8040,8040,1,1,1,8040/34591,8040/34591
34649,4331,4331,1,1,1,4331/34649,4331/34649
34667,7276,7276,1,1,1,7276/34667,7276/34667
34687,3150,3150,1,1,1,3150/34687,3150/34687
34721,4340,4340,1,1,1,4340/34721,4340/34721
34729,4341,4341,1,1,1,4341/34729,4341/34729
34763,5847,5847,1,1,1,5847/34763,5847/34763
34849,4356,4356,1,1,1,4356/34849,4356/34849
34897,4362,4362,1,1,1,4362/34897,4362/34897
34961,4370,4370,1,1,1,4370/34961,4370/34961
35081,6366,6366,1,1,1,6366/35081,6366/35081
35083,3244,3244,1,1,1,3244/35083,3244/35083
35089,4386,4386,1,1,1,4386/35089,4386/35089
35129,4391,4391,1,1,1,4391/35129,4391/35129
35153,4394,4394,1,1,1,4394/35153,4394/35153
35159,6869,6869,1,1,1,6869/35159,6869/35159
35171,7119,7119,1,1,1,7119/35171,7119/35171
35201,4400,4400,1,1,1,4400/35201,4400/35201
35257,4407,4407,1,1,1,4407/35257,4407/35257
35323,9218,9218,1,1,1,9218/35323,9218/35323
35353,4419,4419,1,1,1,4419/35353,4419/35353
35363,8464,8464,1,1,1,8464/35363,8464/35363
35381,4940,4940,1,1,1,4940/35381,4940/35381
35461,5220,5220,1,1,1,5220/35461,5220/35461
35491,6838,6838,1,1,1,6838/35491,6838/35491
35537,4442,4442,1,1,1,4442/35537,4442/35537
35591,7828,7828,1,1,1,7828/35591,7828/35591
35593,4449,4449,1,1,1,4449/35593,4449/35593
35603,6550,6550,1,1,1,6550/35603,6550/35603
35747,3381,3381,1,1,1,3381/35747,3381/35747
35753,2776,2776,1,1,1,2776/35753,2776/35753
35753,4469,4469,1,1,1,4469/35753,4469/35753
35801,6010,6010,1,1,1,6010/35801,6010/35801
35803,3103,3103,1,1,1,3103/35803,3103/35803
35803,4947,4947,1,1,1,4947/35803,4947/35803
35809,4476,4476,1,1,1,4476/35809,4476/35809
35839,4829,4829,1,1,1,4829/35839,4829/35839
35839,9711,9711,1,1,1,9711/35839,9711/35839
36017,4502,4502,1,1,1,4502/36017,4502/36017
36073,4509,4509,1,1,1,4509/36073,4509/36073
36073,6543,6543,1,1,1,6543/36073,6543/36073
36097,4512,4512,1,1,1,4512/36097,4512/36097
36107,3450,3450,1,1,1,3450/36107,3450/36107
36109,2802,2802,1,1,1,2802/36109,2802/36109
36209,4526,4526,1,1,1,4526/36209,4526/36209
36217,4527,4527,1,1,1,4527/36217,4527/36217
36229,5572,5572,1,1,1,5572/36229,5572/36229
36263,7702,7702,1,1,1,7702/36263,7702/36263
36313,4539,4539,1,1,1,4539/36313,4539/36313
36383,4930,4930,1,1,1,4930/36383,4930/36383
36457,5883,5883,1,1,1,5883/36457,5883/36457
36467,8239,8239,1,1,1,8239/36467,8239/36467
36473,4559,4559,1,1,1,4559/36473,4559/36473
36529,4566,4566,1,1,1,4566/36529,4566/36529
36599,9062,9062,1,1,1,9062/36599,9062/36599
36629,4959,4959,1,1,1,4959/36629,4959/36629
36643,8101,8101,1,1,1,8101/36643,8101/36643
36677,3400,3400,1,1,1,3400/36677,3400/36677
36697,4587,4587,1,1,1,4587/36697,4587/36697
36713,4589,4589,1,1,1,4589/36713,4589/36713
36721,4590,4590,1,1,1,4590/36721,4590/36721
36739,8642,8642,1,1,1,8642/36739,8642/36739
36761,3632,3632,1,1,1,3632/36761,3632/36761
36761,4595,4595,1,1,1,4595/36761,4595/36761
36781,3945,3945,1,1,1,3945/36781,3945/36781
36791,4503,4503,1,1,1,4503/36791,4503/36791
36793,4183,4183,1,1,1,4183/36793,4183/36793
36809,4601,4601,1,1,1,4601/36809,4601/36809
36821,2951,2951,1,1,1,2951/36821,2951/36821
36833,4604,4604,1,1,1,4604/36833,4604/36833
36833,7240,7240,1,1,1,7240/36833,7240/36833
36847,7817,7817,1,1,1,7817/36847,7817/36847
36899,2870,2870,1,1,1,2870/36899,2870/36899
36913,4614,4614,1,1,1,4614/36913,4614/36913
36913,4827,4827,1,1,1,4827/36913,4827/36913
37057,4632,4632,1,1,1,4632/37057,4632/37057
37097,4637,4637,1,1,1,4637/37097,4637/37097
37199,9383,9383,1,1,1,9383/37199,9383/37199
37201,3273,3273,1,1,1,3273/37201,3273/37201
37201,4650,4650,1,1,1,4650/37201,4650/37201
37217,4652,4652,1,1,1,4652/37217,4652/37217
37223,3327,3327,1,1,1,3327/37223,3327/37223
37313,4069,4069,1,1,1,4069/37313,4069/37313
37313,4664,4664,1,1,1,4664/37313,4664/37313
37361,4670,4670,1,1,1,4670/37361,4670/37361
37369,4671,4671,1,1,1,4671/37369,4671/37369
37409,4676,4676,1,1,1,4676/37409,4676/37409
37489,4686,4686,1,1,1,4686/37489,4686/37489
37511,6089,6089,1,1,1,6089/37511,6089/37511
37529,4691,4691,1,1,1,4691/37529,4691/37529
37537,4692,4692,1,1,1,4692/37537,4692/37537
37561,4695,4695,1,1,1,4695/37561,4695/37561
37571,9057,9057,1,1,1,9057/37571,9057/37571
37633,4704,4704,1,1,1,4704/37633,4704/37633
37643,8105,8105,1,1,1,8105/37643,8105/37643
37657,4707,4707,1,1,1,4707/37657,4707/37657
37813,4419,4419,1,1,1,4419/37813,4419/37813
37879,3693,3693,1,1,1,3693/37879,3693/37879
38119,2996,2996,1,1,1,2996/38119,2996/38119
38153,4769,4769,1,1,1,4769/38153,4769/38153
38261,7422,7422,1,1,1,7422/38261,7422/38261
38273,4784,4784,1,1,1,4784/38273,4784/38273
38281,7286,7286,1,1,1,7286/38281,7286/38281
38287,8391,8391,1,1,1,8391/38287,8391/38287
38321,4790,4790,1,1,1,4790/38321,4790/38321
38329,4791,4791,1,1,1,4791/38329,4791/38329
38329,8105,8105,1,1,1,8105/38329,8105/38329
38351,7017,7017,1,1,1,7017/38351,7017/38351
38393,4799,4799,1,1,1,4799/38393,4799/38393
38453,4918,4918,1,1,1,4918/38453,4918/38453
38557,3712,3712,1,1,1,3712/38557,3712/38557
38557,4070,4070,1,1,1,4070/38557,4070/38557
38569,4821,4821,1,1,1,4821/38569,4821/38569
38569,8649,8649,1,1,1,8649/38569,8649/38569
38609,7956,7956,1,1,1,7956/38609,7956/38609
38713,6773,6773,1,1,1,6773/38713,6773/38713
38723,7271,7271,1,1,1,7271/38723,7271/38723
38723,9352,9352,1,1,1,9352/38723,9352/38723
38747,5575,5575,1,1,1,5575/38747,5575/38747
38749,8262,8262,1,1,1,8262/38749,8262/38749
38791,6853,6853,1,1,1,6853/38791,6853/38791
38833,4854,4854,1,1,1,4854/38833,4854/38833
38903,7454,7454,1,1,1,7454/38903,7454/38903
38921,4865,4865,1,1,1,4865/38921,4865/38921
38953,4869,4869,1,1,1,4869/38953,4869/38953
38953,6265,6265,1,1,1,6265/38953,6265/38953
39097,4887,4887,1,1,1,4887/39097,4887/39097
39107,7222,7222,1,1,1,7222/39107,7222/39107
39209,4901,4901,1,1,1,4901/39209,4901/39209
39227,3220,3220,1,1,1,3220/39227,3220/39227
39233,4904,4904,1,1,1,4904/39233,4904/39233
39241,4905,4905,1,1,1,4905/39241,4905/39241
39341,4323,4323,1,1,1,4323/39341,4323/39341
39341,8129,8129,1,1,1,8129/39341,8129/39341
39371,5763,5763,1,1,1,5763/39371,5763/39371
39409,4926,4926,1,1,1,4926/39409,4926/39409
39443,7262,7262,1,1,1,7262/39443,7262/39443
39521,4940,4940,1,1,1,4940/39521,4940/39521
39581,3938,3938,1,1,1,3938/39581,3938/39581
39607,4535,4535,1,1,1,4535/39607,4535/39607
39607,9961,9961,1,1,1,9961/39607,9961/39607
39703,5877,5877,1,1,1,5877/39703,5877/39703
39727,4991,4991,1,1,1,4991/39727,4991/39727
39761,4970,4970,1,1,1,4970/39761,4970/39761
39791,6273,6273,1,1,1,6273/39791,6273/39791
39829,4340,4340,1,1,1,4340/39829,4340/39829
39841,4980,4980,1,1,1,4980/39841,4980/39841
39857,4982,4982,1,1,1,4982/39857,4982/39857
39863,8832,8832,1,1,1,8832/39863,8832/39863
39929,4991,4991,1,1,1,4991/39929,4991/39929
40111,8473,8473,1,1,1,8473/40111,8473/40111
40177,5022,5022,1,1,1,5022/40177,5022/40177
40177,6626,6626,1,1,1,6626/40177,6626/40177
40231,6099,6099,1,1,1,6099/40231,6099/40231
40241,5030,5030,1,1,1,5030/40241,5030/40241
40241,5434,5434,1,1,1,5434/40241,5434/40241
40289,5036,5036,1,1,1,5036/40289,5036/40289
40433,5054,5054,1,1,1,5054/40433,5054/40433
40487,9637,9637,1,1,1,9637/40487,9637/40487
40499,8325,8325,1,1,1,8325/40499,8325/40499
40507,4997,4997,1,1,1,4997/40507,4997/40507
40507,9464,9464,1,1,1,9464/40507,9464/40507
40529,5066,5066,1,1,1,5066/40529,5066/40529
40531,5421,5421,1,1,1,5421/40531,5421/40531
40577,5072,5072,1,1,1,5072/40577,5072/40577
40853,7662,7662,1,1,1,7662/40853,7662/40853
40897,6217,6217,1,1,1,6217/40897,6217/40897
40949,9980,9980,1,1,1,9980/40949,9980/40949
40961,5120,5120,1,1,1,5120/40961,5120/40961
40993,5124,5124,1,1,1,5124/40993,5124/40993
40993,6274,6274,1,1,1,6274/40993,6274/40993
41017,5127,5127,1,1,1,5127/41017,5127/41017
41047,6122,6122,1,1,1,6122/41047,6122/41047
41161,4521,4521,1,1,1,4521/41161,4521/41161
41189,4932,4932,1,1,1,4932/41189,4932/41189
41201,5150,5150,1,1,1,5150/41201,5150/41201
41227,4051,4051,1,1,1,4051/41227,4051/41227
41231,5875,5875,1,1,1,5875/41231,5875/41231
41233,5154,5154,1,1,1,5154/41233,5154/41233
41257,4772,4772,1,1,1,4772/41257,4772/41257
41333,5258,5258,1,1,1,5258/41333,5258/41333
41357,3622,3622,1,1,1,3622/41357,3622/41357
41453,4814,4814,1,1,1,4814/41453,4814/41453
41513,5189,5189,1,1,1,5189/41513,5189/41513
41521,5190,5190,1,1,1,5190/41521,5190/41521
41593,4966,4966,1,1,1,4966/41593,4966/41593
41593,5199,5199,1,1,1,5199/41593,5199/41593
41603,3902,3902,1,1,1,3902/41603,3902/41603
41603,6704,6704,1,1,1,6704/41603,6704/41603
41603,7847,7847,1,1,1,7847/41603,7847/41603
41609,5201,5201,1,1,1,5201/41609,5201/41609
41641,5205,5205,1,1,1,5205/41641,5205/41641
41651,6358,6358,1,1,1,6358/41651,6358/41651
41681,5210,5210,1,1,1,5210/41681,5210/41681
41729,5216,5216,1,1,1,5216/41729,5216/41729
41729,8939,8939,1,1,1,8939/41729,8939/41729
41737,5217,5217,1,1,1,5217/41737,5217/41737
41761,5220,5220,1,1,1,5220/41761,5220/41761
41761,7752,7752,1,1,1,7752/41761,7752/41761
41777,5222,5222,1,1,1,5222/41777,5222/41777
41801,5225,5225,1,1,1,5225/41801,5225/41801
41813,6853,6853,1,1,1,6853/41813,6853/41813
41843,9577,9577,1,1,1,9577/41843,9577/41843
41849,6050,6050,1,1,1,6050/41849,6050/41849
41897,5237,5237,1,1,1,5237/41897,5237/41897
41953,6528,6528,1,1,1,6528/41953,6528/41953
41957,3797,3797,1,1,1,3797/41957,3797/41957
41959,3545,3545,1,1,1,3545/41959,3545/41959
41969,5246,5246,1,1,1,5246/41969,5246/41969
42013,5433,5433,1,1,1,5433/42013,5433/42013
42013,6784,6784,1,1,1,6784/42013,6784/42013
42023,6477,6477,1,1,1,6477/42023,6477/42023
42043,9250,9250,1,1,1,9250/42043,9250/42043
42073,5259,5259,1,1,1,5259/42073,5259/42073
42073,7735,7735,1,1,1,7735/42073,7735/42073
42169,5271,5271,1,1,1,5271/42169,5271/42169
42187,7386,7386,1,1,1,7386/42187,7386/42187
42193,5274,5274,1,1,1,5274/42193,5274/42193
42209,5276,5276,1,1,1,5276/42209,5276/42209
42299,4975,4975,1,1,1,4975/42299,4975/42299
42337,5680,5680,1,1,1,5680/42337,5680/42337
42349,7976,7976,1,1,1,7976/42349,7976/42349
42409,5301,5301,1,1,1,5301/42409,5301/42409
42433,5304,5304,1,1,1,5304/42433,5304/42433
42457,5307,5307,1,1,1,5307/42457,5307/42457
42457,6242,6242,1,1,1,6242/42457,6242/42457
42569,5321,5321,1,1,1,5321/42569,5321/42569
42577,9909,9909,1,1,1,9909/42577,9909/42577
42649,5331,5331,1,1,1,5331/42649,5331/42649
42683,8009,8009,1,1,1,8009/42683,8009/42683
42697,5337,5337,1,1,1,5337/42697,5337/42697
42703,4521,4521,1,1,1,4521/42703,4521/42703
42703,9078,9078,1,1,1,9078/42703,9078/42703
42737,5342,5342,1,1,1,5342/42737,5342/42737
42767,3953,3953,1,1,1,3953/42767,3953/42767
42773,8703,8703,1,1,1,8703/42773,8703/42773
42841,5355,5355,1,1,1,5355/42841,5355/42841
42929,7422,7422,1,1,1,7422/42929,7422/42929
42929,9946,9946,1,1,1,9946/42929,9946/42929
42961,5370,5370,1,1,1,5370/42961,5370/42961
43151,9759,9759,1,1,1,9759/43151,9759/43151
43177,5397,5397,1,1,1,5397/43177,5397/43177
43313,5414,5414,1,1,1,5414/43313,5414/43313
43321,5415,5415,1,1,1,5415/43321,5415/43321
43397,3404,3404,1,1,1,3404/43397,3404/43397
43403,6350,6350,1,1,1,6350/43403,6350/43403
43441,5430,5430,1,1,1,5430/43441,5430/43441
43481,4315,4315,1,1,1,4315/43481,4315/43481
43573,4148,4148,1,1,1,4148/43573,4148/43573
43591,9225,9225,1,1,1,9225/43591,9225/43591
43607,5531,5531,1,1,1,5531/43607,5531/43607
43609,6851,6851,1,1,1,6851/43609,6851/43609
43609,7096,7096,1,1,1,7096/43609,7096/43609
43649,5456,5456,1,1,1,5456/43649,5456/43649
43759,9424,9424,1,1,1,9424/43759,9424/43759
43777,5472,5472,1,1,1,5472/43777,5472/43777
43793,5474,5474,1,1,1,5474/43793,5474/43793
43801,5475,5475,1,1,1,5475/43801,5475/43801
43889,5486,5486,1,1,1,5486/43889,5486/43889
43913,5489,5489,1,1,1,5489/43913,5489/43913
43951,9159,9159,1,1,1,9159/43951,9159/43951
43961,5495,5495,1,1,1,5495/43961,5495/43961
43963,4131,4131,1,1,1,4131/43963,4131/43963
43969,5496,5496,1,1,1,5496/43969,5496/43969
44029,7372,7372,1,1,1,7372/44029,7372/44029
44041,5505,5505,1,1,1,5505/44041,5505/44041
44059,3490,3490,1,1,1,3490/44059,3490/44059
44089,4266,4266,1,1,1,4266/44089,4266/44089
44129,5516,5516,1,1,1,5516/44129,5516/44129
44159,3993,3993,1,1,1,3993/44159,3993/44159
44171,8433,8433,1,1,1,8433/44171,8433/44171
44249,5531,5531,1,1,1,5531/44249,5531/44249
44249,9739,9739,1,1,1,9739/44249,9739/44249
44257,5532,5532,1,1,1,5532/44257,5532/44257
44269,5583,5583,1,1,1,5583/44269,5583/44269
44273,5534,5534,1,1,1,5534/44273,5534/44273
44281,5535,5535,1,1,1,5535/44281,5535/44281
44417,5552,5552,1,1,1,5552/44417,5552/44417
44449,5556,5556,1,1,1,5556/44449,5556/44449
44497,5562,5562,1,1,1,5562/44497,5562/44497
44537,5567,5567,1,1,1,5567/44537,5567/44537
44617,5577,5577,1,1,1,5577/44617,5577/44617
44729,5591,5591,1,1,1,5591/44729,5591/44729
44809,5601,5601,1,1,1,5601/44809,5601/44809
44953,5619,5619,1,1,1,5619/44953,5619/44953
45119,9663,9663,1,1,1,9663/45119,9663/45119
45137,5642,5642,1,1,1,5642/45137,5642/45137
45137,7465,7465,1,1,1,7465/45137,7465/45137
45179,9835,9835,1,1,1,9835/45179,9835/45179
45181,6474,6474,1,1,1,6474/45181,6474/45181
45281,5660,5660,1,1,1,5660/45281,5660/45281
45329,5666,5666,1,1,1,5666/45329,5666/45329
45337,5667,5667,1,1,1,5667/45337,5667/45337
45343,8466,8466,1,1,1,8466/45343,8466/45343
45433,6876,6876,1,1,1,6876/45433,6876/45433
45497,4036,4036,1,1,1,4036/45497,4036/45497
45497,5687,5687,1,1,1,5687/45497,5687/45497
45497,9786,9786,1,1,1,9786/45497,9786/45497
45587,8375,8375,1,1,1,8375/45587,8375/45587
45599,7508,7508,1,1,1,7508/45599,7508/45599
45613,8037,8037,1,1,1,8037/45613,8037/45613
45641,5157,5157,1,1,1,5157/45641,5157/45641
45641,5705,5705,1,1,1,5705/45641,5705/45641
45673,5709,5709,1,1,1,5709/45673,5709/45673
45691,9619,9619,1,1,1,9619/45691,9619/45691
45697,5712,5712,1,1,1,5712/45697,5712/45697
45817,5727,5727,1,1,1,5727/45817,5727/45817
45833,5729,5729,1,1,1,5729/45833,5729/45833
46049,5756,5756,1,1,1,5756/46049,5756/46049
46153,5769,5769,1,1,1,5769/46153,5769/46153
46273,5784,5784,1,1,1,5784/46273,5784/46273
46307,5644,5644,1,1,1,5644/46307,5644/46307
46349,3608,3608,1,1,1,3608/46349,3608/46349
46439,5896,5896,1,1,1,5896/46439,5896/46439
46441,4911,4911,1,1,1,4911/46441,4911/46441
46451,4032,4032,1,1,1,4032/46451,4032/46451
46457,5807,5807,1,1,1,5807/46457,5807/46457
46471,9295,9295,1,1,1,9295/46471,9295/46471
46489,5811,5811,1,1,1,5811/46489,5811/46489
46591,9535,9535,1,1,1,9535/46591,9535/46591
46633,5829,5829,1,1,1,5829/46633,5829/46633
46649,4077,4077,1,1,1,4077/46649,4077/46649
46649,5831,5831,1,1,1,5831/46649,5831/46649
46757,8286,8286,1,1,1,8286/46757,8286/46757
46769,4954,4954,1,1,1,4954/46769,4954/46769
46769,5846,5846,1,1,1,5846/46769,5846/46769
46817,5852,5852,1,1,1,5852/46817,5852/46817
46877,4584,4584,1,1,1,4584/46877,4584/46877
46993,5874,5874,1,1,1,5874/46993,5874/46993
47057,5882,5882,1,1,1,5882/47057,5882/47057
47111,6570,6570,1,1,1,6570/47111,6570/47111
47123,3966,3966,1,1,1,3966/47123,3966/47123
47129,7019,7019,1,1,1,7019/47129,7019/47129
47297,5912,5912,1,1,1,5912/47297,5912/47297
47303,7673,7673,1,1,1,7673/47303,7673/47303
47353,5919,5919,1,1,1,5919/47353,5919/47353
47417,5927,5927,1,1,1,5927/47417,5927/47417
47431,5000,5000,1,1,1,5000/47431,5000/47431
47441,9365,9365,1,1,1,9365/47441,9365/47441
47533,4160,4160,1,1,1,4160/47533,4160/47533
47569,5946,5946,1,1,1,5946/47569,5946/47569
47629,4416,4416,1,1,1,4416/47629,4416/47629
47713,5964,5964,1,1,1,5964/47713,5964/47713
47737,7892,7892,1,1,1,7892/47737,7892/47737
47777,5972,5972,1,1,1,5972/47777,5972/47777
47797,4510,4510,1,1,1,4510/47797,4510/47797
47963,9836,9836,1,1,1,9836/47963,9836/47963
47977,5997,5997,1,1,1,5997/47977,5997/47977
47977,7245,7245,1,1,1,7245/47977,7245/47977
48017,6002,6002,1,1,1,6002/48017,6002/48017
48073,3875,3875,1,1,1,3875/48073,3875/48073
48073,6009,6009,1,1,1,6009/48073,6009/48073
48079,6704,6704,1,1,1,6704/48079,6704/48079
48121,6015,6015,1,1,1,6015/48121,6015/48121
48131,5349,5349,1,1,1,5349/48131,5349/48131
48239,9395,9395,1,1,1,9395/48239,9395/48239
48281,4145,4145,1,1,1,4145/48281,4145/48281
48311,4477,4477,1,1,1,4477/48311,4477/48311
48337,6042,6042,1,1,1,6042/48337,6042/48337
48409,6051,6051,1,1,1,6051/48409,6051/48409
48473,6059,6059,1,1,1,6059/48473,6059/48473
48497,6062,6062,1,1,1,6062/48497,6062/48497
48593,6074,6074,1,1,1,6074/48593,6074/48593
48673,6084,6084,1,1,1,6084/48673,6084/48673
48673,9758,9758,1,1,1,9758/48673,9758/48673
48677,3824,3824,1,1,1,3824/48677,3824/48677
48761,6095,6095,1,1,1,6095/48761,6095/48761
48809,6101,6101,1,1,1,6101/48809,6101/48809
48817,6102,6102,1,1,1,6102/48817,6102/48817
48857,6107,6107,1,1,1,6107/48857,6107/48857
49009,6126,6126,1,1,1,6126/49009,6126/49009
49033,6129,6129,1,1,1,6129/49033,6129/49033
49057,6132,6132,1,1,1,6132/49057,6132/49057
49057,6297,6297,1,1,1,6297/49057,6297/49057
49081,6135,6135,1,1,1,6135/49081,6135/49081
49081,7502,7502,1,1,1,7502/49081,7502/49081
49121,6140,6140,1,1,1,6140/49121,6140/49121
49177,6147,6147,1,1,1,6147/49177,6147/49177
49201,6150,6150,1,1,1,6150/49201,6150/49201
49253,6409,6409,1,1,1,6409/49253,6409/49253
49297,6162,6162,1,1,1,6162/49297,6162/49297
49297,6473,6473,1,1,1,6473/49297,6473/49297
49307,7846,7846,1,1,1,7846/49307,7846/49307
49393,6174,6174,1,1,1,6174/49393,6174/49393
49409,6176,6176,1,1,1,6176/49409,6176/49409
49433,6179,6179,1,1,1,6179/49433,6179/49433
49433,7174,7174,1,1,1,7174/49433,7174/49433
49463,5372,5372,1,1,1,5372/49463,5372/49463
49529,6191,6191,1,1,1,6191/49529,6191/49529
49633,5740,5740,1,1,1,5740/49633,5740/49633
49633,6204,6204,1,1,1,6204/49633,6204/49633
49681,6210,6210,1,1,1,6210/49681,6210/49681
49891,7576,7576,1,1,1,7576/49891,7576/49891
49957,8861,8861,1,1,1,8861/49957,8861/49957
49993,6249,6249,1,1,1,6249/49993,6249/49993
50069,3983,3983,1,1,1,3983/50069,3983/50069
50069,9865,9865,1,1,1,9865/50069,9865/50069
50087,6010,6010,1,1,1,6010/50087,6010/50087
50177,6272,6272,1,1,1,6272/50177,6272/50177
50291,7463,7463,1,1,1,7463/50291,7463/50291
50321,6290,6290,1,1,1,6290/50321,6290/50321
50333,5981,5981,1,1,1,5981/50333,5981/50333
50363,3954,3954,1,1,1,3954/50363,3954/50363
50417,6302,6302,1,1,1,6302/50417,6302/50417
50497,6312,6312,1,1,1,6312/50497,6312/50497
50593,6324,6324,1,1,1,6324/50593,6324/50593
50627,7947,7947,1,1,1,7947/50627,7947/50627
50647,7752,7752,1,1,1,7752/50647,7752/50647
50753,6344,6344,1,1,1,6344/50753,6344/50753
50777,6347,6347,1,1,1,6347/50777,6347/50777
50833,6354,6354,1,1,1,6354/50833,6354/50833
50873,6359,6359,1,1,1,6359/50873,6359/50873
50969,6371,6371,1,1,1,6371/50969,6371/50969
50993,6374,6374,1,1,1,6374/50993,6374/50993
51001,6375,6375,1,1,1,6375/51001,6375/51001
51137,6392,6392,1,1,1,6392/51137,6392/51137
51193,4579,4579,1,1,1,4579/51193,4579/51193
51193,6399,6399,1,1,1,6399/51193,6399/51193
51199,9583,9583,1,1,1,9583/51199,9583/51199
51217,6402,6402,1,1,1,6402/51217,6402/51217
51329,6416,6416,1,1,1,6416/51329,6416/51329
51343,4353,4353,1,1,1,4353/51343,4353/51343
51361,6420,6420,1,1,1,6420/51361,6420/51361
51431,9987,9987,1,1,1,9987/51431,9987/51431
51481,6435,6435,1,1,1,6435/51481,6435/51481
51481,8397,8397,1,1,1,8397/51481,8397/51481
51521,6440,6440,1,1,1,6440/51521,6440/51521
51577,6447,6447,1,1,1,6447/51577,6447/51577
51673,6459,6459,1,1,1,6459/51673,6459/51673
51691,6748,6748,1,1,1,6748/51691,6748/51691
51721,6465,6465,1,1,1,6465/51721,6465/51721
51817,6477,6477,1,1,1,6477/51817,6477/51817
51871,6734,6734,1,1,1,6734/51871,6734/51871
51929,6491,6491,1,1,1,6491/51929,6491/51929
51991,5945,5945,1,1,1,5945/51991,5945/51991
52009,6501,6501,1,1,1,6501/52009,6501/52009
52081,6510,6510,1,1,1,6510/52081,6510/52081
52121,6515,6515,1,1,1,6515/52121,6515/52121
52153,6519,6519,1,1,1,6519/52153,6519/52153
52253,5370,5370,1,1,1,5370/52253,5370/52253
52289,6536,6536,1,1,1,6536/52289,6536/52289
52313,6539,6539,1,1,1,6539/52313,6539/52313
52321,6540,6540,1,1,1,6540/52321,6540/52321
52321,8222,8222,1,1,1,8222/52321,8222/52321
52361,6545,6545,1,1,1,6545/52361,6545/52361
52457,6557,6557,1,1,1,6557/52457,6557/52457
52511,9646,9646,1,1,1,9646/52511,9646/52511
52541,7103,7103,1,1,1,7103/52541,7103/52541
52609,6987,6987,1,1,1,6987/52609,6987/52609
52673,6584,6584,1,1,1,6584/52673,6584/52673
52673,7520,7520,1,1,1,7520/52673,7520/52673
52697,5602,5602,1,1,1,5602/52697,5602/52697
52721,6590,6590,1,1,1,6590/52721,6590/52721
52769,6596,6596,1,1,1,6596/52769,6596/52769
52807,5448,5448,1,1,1,5448/52807,5448/52807
52813,7692,7692,1,1,1,7692/52813,7692/52813
52879,8564,8564,1,1,1,8564/52879,8564/52879
52889,6611,6611,1,1,1,6611/52889,6611/52889
52901,5585,5585,1,1,1,5585/52901,5585/52901
52919,5970,5970,1,1,1,5970/52919,5970/52919
52919,9110,9110,1,1,1,9110/52919,9110/52919
52967,8720,8720,1,1,1,8720/52967,8720/52967
53117,9309,9309,1,1,1,9309/53117,9309/53117
53161,6645,6645,1,1,1,6645/53161,6645/53161
53201,6650,6650,1,1,1,6650/53201,6650/53201
53353,6669,6669,1,1,1,6669/53353,6669/53353
53401,6675,6675,1,1,1,6675/53401,6675/53401
53437,8654,8654,1,1,1,8654/53437,8654/53437
53549,4394,4394,1,1,1,4394/53549,4394/53549
53593,6699,6699,1,1,1,6699/53593,6699/53593
53609,6701,6701,1,1,1,6701/53609,6701/53609
53617,6702,6702,1,1,1,6702/53617,6702/53617
53629,7866,7866,1,1,1,7866/53629,7866/53629
53633,6704,6704,1,1,1,6704/53633,6704/53633
53639,6230,6230,1,1,1,6230/53639,6230/53639
53717,4937,4937,1,1,1,4937/53717,4937/53717
53777,6722,6722,1,1,1,6722/53777,6722/53777
53861,5609,5609,1,1,1,5609/53861,5609/53861
53861,7607,7607,1,1,1,7607/53861,7607/53861
53923,8763,8763,1,1,1,8763/53923,8763/53923
54001,6750,6750,1,1,1,6750/54001,6750/54001
54049,6756,6756,1,1,1,6756/54049,6756/54049
54049,9277,9277,1,1,1,9277/54049,9277/54049
54121,6765,6765,1,1,1,6765/54121,6765/54121
54377,4402,4402,1,1,1,4402/54377,4402/54377
54377,6797,6797,1,1,1,6797/54377,6797/54377
54401,6800,6800,1,1,1,6800/54401,6800/54401
54419,9832,9832,1,1,1,9832/54419,9832/54419
54449,6806,6806,1,1,1,6806/54449,6806/54449
54497,6812,6812,1,1,1,6812/54497,6812/54497
54521,6815,6815,1,1,1,6815/54521,6815/54521
54577,6822,6822,1,1,1,6822/54577,6822/54577
54581,4968,4968,1,1,1,4968/54581,4968/54581
54581,8230,8230,1,1,1,8230/54581,8230/54581
54601,6825,6825,1,1,1,6825/54601,6825/54601
54617,6827,6827,1,1,1,6827/54617,6827/54617
54623,8618,8618,1,1,1,8618/54623,8618/54623
54629,4590,4590,1,1,1,4590/54629,4590/54629
54721,6840,6840,1,1,1,6840/54721,6840/54721
54751,5132,5132,1,1,1,5132/54751,5132/54751
54779,9723,9723,1,1,1,9723/54779,9723/54779
54833,6854,6854,1,1,1,6854/54833,6854/54833
54869,6809,6809,1,1,1,6809/54869,6809/54869
54881,6860,6860,1,1,1,6860/54881,6860/54881
54973,9726,9726,1,1,1,9726/54973,9726/54973
55051,4821,4821,1,1,1,4821/55051,4821/55051
55061,5773,5773,1,1,1,5773/55061,5773/55061
55217,6902,6902,1,1,1,6902/55217,6902/55217
55313,6914,6914,1,1,1,6914/55313,6914/55313
55411,7278,7278,1,1,1,7278/55411,7278/55411
55441,6930,6930,1,1,1,6930/55441,6930/55441
55579,4398,4398,1,1,1,4398/55579,4398/55579
55609,8707,8707,1,1,1,8707/55609,8707/55609
55633,6954,6954,1,1,1,6954/55633,6954/55633
55673,9157,9157,1,1,1,9157/55673,9157/55673
55681,6960,6960,1,1,1,6960/55681,6960/55681
55681,7646,7646,1,1,1,7646/55681,7646/55681
55721,6965,6965,1,1,1,6965/55721,6965/55721
55807,7633,7633,1,1,1,7633/55807,7633/55807
55817,5487,5487,1,1,1,5487/55817,5487/55817
55817,6977,6977,1,1,1,6977/55817,6977/55817
55889,4811,4811,1,1,1,4811/55889,4811/55889
55889,6986,6986,1,1,1,6986/55889,6986/55889
55897,6987,6987,1,1,1,6987/55897,6987/55897
55997,5253,5253,1,1,1,5253/55997,5253/55997
56009,7001,7001,1,1,1,7001/56009,7001/56009
56041,7005,7005,1,1,1,7005/56041,7005/56041
56099,5163,5163,1,1,1,5163/56099,5163/56099
56101,4542,4542,1,1,1,4542/56101,4542/56101
56113,7014,7014,1,1,1,7014/56113,7014/56113
56167,9873,9873,1,1,1,9873/56167,9873/56167
56197,7003,7003,1,1,1,7003/56197,7003/56197
56377,7047,7047,1,1,1,7047/56377,7047/56377
56393,7049,7049,1,1,1,7049/56393,7049/56393
56417,7052,7052,1,1,1,7052/56417,7052/56417
56443,7665,7665,1,1,1,7665/56443,7665/56443
56473,7059,7059,1,1,1,7059/56473,7059/56473
56489,4348,4348,1,1,1,4348/56489,4348/56489
56569,7071,7071,1,1,1,7071/56569,7071/56569
56591,8792,8792,1,1,1,8792/56591,8792/56591
56681,7085,7085,1,1,1,7085/56681,7085/56681
56737,7092,7092,1,1,1,7092/56737,7092/56737
56809,7101,7101,1,1,1,7101/56809,7101/56809
56809,9803,9803,1,1,1,9803/56809,9803/56809
56873,7109,7109,1,1,1,7109/56873,7109/56873
56873,9199,9199,1,1,1,9199/56873,9199/56873
56893,5998,5998,1,1,1,5998/56893,5998/56893
56897,7112,7112,1,1,1,7112/56897,7112/56897
56921,4821,4821,1,1,1,4821/56921,4821/56921
56921,7115,7115,1,1,1,7115/56921,7115/56921
56929,7116,7116,1,1,1,7116/56929,7116/56929
56951,5538,5538,1,1,1,5538/56951,5538/56951
56957,6710,6710,1,1,1,6710/56957,6710/56957
57041,7130,7130,1,1,1,7130/57041,7130/57041
57073,7134,7134,1,1,1,7134/57073,7134/57073
57077,5121,5121,1,1,1,5121/57077,5121/57077
57089,6898,6898,1,1,1,6898/57089,6898/57089
57097,7137,7137,1,1,1,7137/57097,7137/57097
57107,5095,5095,1,1,1,5095/57107,5095/57107
57119,5105,5105,1,1,1,5105/57119,5105/57119
57223,8575,8575,1,1,1,8575/57223,8575/57223
57241,7155,7155,1,1,1,7155/57241,7155/57241
57241,7975,7975,1,1,1,7975/57241,7975/57241
57259,8764,8764,1,1,1,8764/57259,8764/57259
57329,7166,7166,1,1,1,7166/57329,7166/57329
57397,7661,7661,1,1,1,7661/57397,7661/57397
57413,7715,7715,1,1,1,7715/57413,7715/57413
57457,7182,7182,1,1,1,7182/57457,7182/57457
57601,7200,7200,1,1,1,7200/57601,7200/57601
57649,7206,7206,1,1,1,7206/57649,7206/57649
57649,7251,7251,1,1,1,7251/57649,7251/57649
57653,6707,6707,1,1,1,6707/57653,6707/57653
57697,7212,7212,1,1,1,7212/57697,7212/57697
57737,7217,7217,1,1,1,7217/57737,7217/57737
57737,9699,9699,1,1,1,9699/57737,9699/57737
57793,7224,7224,1,1,1,7224/57793,7224/57793
57899,8255,8255,1,1,1,8255/57899,8255/57899
57947,8413,8413,1,1,1,8413/57947,8413/57947
57977,7247,7247,1,1,1,7247/57977,7247/57977
58049,7256,7256,1,1,1,7256/58049,7256/58049
58129,7266,7266,1,1,1,7266/58129,7266/58129
58169,5150,5150,1,1,1,5150/58169,5150/58169
58169,7271,7271,1,1,1,7271/58169,7271/58169
58217,7277,7277,1,1,1,7277/58217,7277/58217
58237,6984,6984,1,1,1,6984/58237,6984/58237
58309,7195,7195,1,1,1,7195/58309,7195/58309
58313,5245,5245,1,1,1,5245/58313,5245/58313
58337,7292,7292,1,1,1,7292/58337,7292/58337
58369,7296,7296,1,1,1,7296/58369,7296/58369
58427,5317,5317,1,1,1,5317/58427,5317/58427
58439,7840,7840,1,1,1,7840/58439,7840/58439
58573,8512,8512,1,1,1,8512/58573,8512/58573
58579,8283,8283,1,1,1,8283/58579,8283/58579
58601,7325,7325,1,1,1,7325/58601,7325/58601
58657,7332,7332,1,1,1,7332/58657,7332/58657
58733,7829,7829,1,1,1,7829/58733,7829/58733
58897,7362,7362,1,1,1,7362/58897,7362/58897
58937,7367,7367,1,1,1,7367/58937,7367/58937
59051,4651,4651,1,1,1,4651/59051,4651/59051
59063,7708,7708,1,1,1,7708/59063,7708/59063
59183,7157,7157,1,1,1,7157/59183,7157/59183
59209,7401,7401,1,1,1,7401/59209,7401/59209
59233,7404,7404,1,1,1,7404/59233,7404/59233
59233,7824,7824,1,1,1,7824/59233,7824/59233
59281,7410,7410,1,1,1,7410/59281,7410/59281
59369,7421,7421,1,1,1,7421/59369,7421/59369
59393,7424,7424,1,1,1,7424/59393,7424/59393
59417,7427,7427,1,1,1,7427/59417,7427/59417
59473,7434,7434,1,1,1,7434/59473,7434/59473
59497,7437,7437,1,1,1,7437/59497,7437/59497
59513,7439,7439,1,1,1,7439/59513,7439/59513
59513,7775,7775,1,1,1,7775/59513,7775/59513
59561,7445,7445,1,1,1,7445/59561,7445/59561
59729,6454,6454,1,1,1,6454/59729,6454/59729
59809,7476,7476,1,1,1,7476/59809,7476/59809
59833,7479,7479,1,1,1,7479/59833,7479/59833
59929,7491,7491,1,1,1,7491/59929,7491/59929
60029,9207,9207,1,1,1,9207/60029,9207/60029
60041,7505,7505,1,1,1,7505/60041,7505/60041
60169,7521,7521,1,1,1,7521/60169,7521/60169
60257,7532,7532,1,1,1,7532/60257,7532/60257
60337,7542,7542,1,1,1,7542/60337,7542/60337
60353,7544,7544,1,1,1,7544/60353,7544/60353
60449,7556,7556,1,1,1,7556/60449,7556/60449
60457,7557,7557,1,1,1,7557/60457,7557/60457
60617,7577,7577,1,1,1,7577/60617,7577/60617
60649,5418,5418,1,1,1,5418/60649,5418/60649
60689,7586,7586,1,1,1,7586/60689,7586/60689
60761,7595,7595,1,1,1,7595/60761,7595/60761
60793,7599,7599,1,1,1,7599/60793,7599/60793
60937,7617,7617,1,1,1,7617/60937,7617/60937
61001,7625,7625,1,1,1,7625/61001,7625/61001
61043,5582,5582,1,1,1,5582/61043,5582/61043
61141,6286,6286,1,1,1,6286/61141,6286/61141
61151,6008,6008,1,1,1,6008/61151,6008/61151
61153,4815,4815,1,1,1,4815/61153,4815/61153
61297,7662,7662,1,1,1,7662/61297,7662/61297
61417,7677,7677,1,1,1,7677/61417,7677/61417
61441,7680,7680,1,1,1,7680/61441,7680/61441
61471,6504,6504,1,1,1,6504/61471,6504/61471
61543,8583,8583,1,1,1,8583/61543,8583/61543
61553,7694,7694,1,1,1,7694/61553,7694/61553
61559,7046,7046,1,1,1,7046/61559,7046/61559
61561,7695,7695,1,1,1,7695/61561,7695/61561
61729,7716,7716,1,1,1,7716/61729,7716/61729
61871,9254,9254,1,1,1,9254/61871,9254/61871
61961,7745,7745,1,1,1,7745/61961,7745/61961
62081,7760,7760,1,1,1,7760/62081,7760/62081
62119,8643,8643,1,1,1,8643/62119,8643/62119
62129,7766,7766,1,1,1,7766/62129,7766/62129
62137,7767,7767,1,1,1,7767/62137,7767/62137
62201,8641,8641,1,1,1,8641/62201,8641/62201
62273,7784,7784,1,1,1,7784/62273,7784/62273
62273,8892,8892,1,1,1,8892/62273,8892/62273
62297,7787,7787,1,1,1,7787/62297,7787/62297
62417,7802,7802,1,1,1,7802/62417,7802/62417
62497,7812,7812,1,1,1,7812/62497,7812/62497
62539,9763,9763,1,1,1,9763/62539,9763/62539
62597,7037,7037,1,1,1,7037/62597,7037/62597
62603,6622,6622,1,1,1,6622/62603,6622/62603
62617,7827,7827,1,1,1,7827/62617,7827/62617
62633,7829,7829,1,1,1,7829/62633,7829/62633
62801,7850,7850,1,1,1,7850/62801,7850/62801
62921,7865,7865,1,1,1,7865/62921,7865/62921
62929,7866,7866,1,1,1,7866/62929,7866/62929
63031,7509,7509,1,1,1,7509/63031,7509/63031
63097,9528,9528,1,1,1,9528/63097,9528/63097
63113,7889,7889,1,1,1,7889/63113,7889/63113
63241,5030,5030,1,1,1,5030/63241,5030/63241
63281,7108,7108,1,1,1,7108/63281,7108/63281
63313,7914,7914,1,1,1,7914/63313,7914/63313
63337,7917,7917,1,1,1,7917/63337,7917/63337
63389,5048,5048,1,1,1,5048/63389,5048/63389
63409,7926,7926,1,1,1,7926/63409,7926/63409
63473,7934,7934,1,1,1,7934/63473,7934/63473
63521,7940,7940,1,1,1,7940/63521,7940/63521
63601,7950,7950,1,1,1,7950/63601,7950/63601
63689,7961,7961,1,1,1,7961/63689,7961/63689
63697,8039,8039,1,1,1,8039/63697,8039/63697
63793,9443,9443,1,1,1,9443/63793,9443/63793
63841,7980,7980,1,1,1,7980/63841,7980/63841
63863,8194,8194,1,1,1,8194/63863,8194/63863
63929,7991,7991,1,1,1,7991/63929,7991/63929
63977,7997,7997,1,1,1,7997/63977,7997/63977
63997,7148,7148,1,1,1,7148/63997,7148/63997
64013,8530,8530,1,1,1,8530/64013,8530/64013
64033,7999,7999,1,1,1,7999/64033,7999/64033
64037,6135,6135,1,1,1,6135/64037,6135/64037
64153,8019,8019,1,1,1,8019/64153,8019/64153
64187,5168,5168,1,1,1,5168/64187,5168/64187
64217,8027,8027,1,1,1,8027/64217,8027/64217
64223,5728,5728,1,1,1,5728/64223,5728/64223
64303,5483,5483,1,1,1,5483/64303,5483/64303
64433,8054,8054,1,1,1,8054/64433,8054/64433
64553,8069,8069,1,1,1,8069/64553,8069/64553
64627,5983,5983,1,1,1,5983/64627,5983/64627
64633,8079,8079,1,1,1,8079/64633,8079/64633
64793,8099,8099,1,1,1,8099/64793,8099/64793
64817,8102,8102,1,1,1,8102/64817,8102/64817
64849,5635,5635,1,1,1,5635/64849,5635/64849
64849,5933,5933,1,1,1,5933/64849,5933/64849
64849,8106,8106,1,1,1,8106/64849,8106/64849
64921,8115,8115,1,1,1,8115/64921,8115/64921
64937,8117,8117,1,1,1,8117/64937,8117/64937
64969,8121,8121,1,1,1,8121/64969,8121/64969
65011,8565,8565,1,1,1,8565/65011,8565/65011
65089,8136,8136,1,1,1,8136/65089,8136/65089
65101,9925,9925,1,1,1,9925/65101,9925/65101
65111,8275,8275,1,1,1,8275/65111,8275/65111
65353,8169,8169,1,1,1,8169/65353,8169/65353
65437,7451,7451,1,1,1,7451/65437,7451/65437
65497,8187,8187,1,1,1,8187/65497,8187/65497
65521,8190,8190,1,1,1,8190/65521,8190/65521
65537,8192,8192,1,1,1,8192/65537,8192/65537
65563,8835,8835,1,1,1,8835/65563,8835/65563
65617,8202,8202,1,1,1,8202/65617,8202/65617
65729,8216,8216,1,1,1,8216/65729,8216/65729
65761,8220,8220,1,1,1,8220/65761,8220/65761
65837,6199,6199,1,1,1,6199/65837,6199/65837
65837,7353,7353,1,1,1,7353/65837,7353/65837
65921,8240,8240,1,1,1,8240/65921,8240/65921
66089,8261,8261,1,1,1,8261/66089,8261/66089
66161,8270,8270,1,1,1,8270/66161,8270/66161
66169,7360,7360,1,1,1,7360/66169,7360/66169
66169,8271,8271,1,1,1,8271/66169,8271/66169
66337,8292,8292,1,1,1,8292/66337,8292/66337
66361,8295,8295,1,1,1,8295/66361,8295/66361
66383,6682,6682,1,1,1,6682/66383,6682/66383
66553,8319,8319,1,1,1,8319/66553,8319/66553
66593,8324,8324,1,1,1,8324/66593,8324/66593
66601,8325,8325,1,1,1,8325/66601,8325/66601
66643,8558,8558,1,1,1,8558/66643,8558/66643
66713,8339,8339,1,1,1,8339/66713,8339/66713
66853,8017,8017,1,1,1,8017/66853,8017/66853
66889,8361,8361,1,1,1,8361/66889,8361/66889
66949,5592,5592,1,1,1,5592/66949,5592/66949
67057,8382,8382,1,1,1,8382/67057,8382/67057
67073,8384,8384,1,1,1,8384/67073,8384/67073
67217,8402,8402,1,1,1,8402/67217,8402/67217
67273,8409,8409,1,1,1,8409/67273,8409/67273
67307,8206,8206,1,1,1,8206/67307,8206/67307
67369,5409,5409,1,1,1,5409/67369,5409/67369
67369,8421,8421,1,1,1,8421/67369,8421/67369
67409,8426,8426,1,1,1,8426/67409,8426/67409
67481,8435,8435,1,1,1,8435/67481,8435/67481
67489,8436,8436,1,1,1,8436/67489,8436/67489
67499,6824,6824,1,1,1,6824/67499,6824/67499
67577,8447,8447,1,1,1,8447/67577,8447/67577
67759,5424,5424,1,1,1,5424/67759,5424/67759
67789,7598,7598,1,1,1,7598/67789,7598/67789
67789,8641,8641,1,1,1,8641/67789,8641/67789
67829,7090,7090,1,1,1,7090/67829,7090/67829
67961,8495,8495,1,1,1,8495/67961,8495/67961
67993,8499,8499,1,1,1,8499/67993,8499/67993
68041,8505,8505,1,1,1,8505/68041,8505/68041
68147,8515,8515,1,1,1,8515/68147,8515/68147
68161,8520,8520,1,1,1,8520/68161,8520/68161
68209,8526,8526,1,1,1,8526/68209,8526/68209
68227,9802,9802,1,1,1,9802/68227,9802/68227
68281,6117,6117,1,1,1,6117/68281,6117/68281
68281,8535,8535,1,1,1,8535/68281,8535/68281
68329,8541,8541,1,1,1,8541/68329,8541/68329
68449,8556,8556,1,1,1,8556/68449,8556/68449
68449,8750,8750,1,1,1,8750/68449,8750/68449
68489,8561,8561,1,1,1,8561/68489,8561/68489
68521,8565,8565,1,1,1,8565/68521,8565/68521
68633,8579,8579,1,1,1,8579/68633,8579/68633
68687,6071,6071,1,1,1,6071/68687,6071/68687
68777,8597,8597,1,1,1,8597/68777,8597/68777
68897,8612,8612,1,1,1,8612/68897,8612/68897
69001,9291,9291,1,1,1,9291/69001,9291/69001
69073,8634,8634,1,1,1,8634/69073,8634/69073
69143,9987,9987,1,1,1,9987/69143,9987/69143
69233,8654,8654,1,1,1,8654/69233,8654/69233
69239,8795,8795,1,1,1,8795/69239,8795/69239
69337,8667,8667,1,1,1,8667/69337,8667/69337
69341,7174,7174,1,1,1,7174/69341,7174/69341
69457,8682,8682,1,1,1,8682/69457,8682/69457
69481,5556,5556,1,1,1,5556/69481,5556/69481
69481,9106,9106,1,1,1,9106/69481,9106/69481
69593,8699,8699,1,1,1,8699/69593,8699/69593
69691,7632,7632,1,1,1,7632/69691,7632/69691
69697,8712,8712,1,1,1,8712/69697,8712/69697
69737,8717,8717,1,1,1,8717/69737,8717/69737
69761,8720,8720,1,1,1,8720/69761,8720/69761
70001,6504,6504,1,1,1,6504/70001,6504/70001
70009,8751,8751,1,1,1,8751/70009,8751/70009
70061,9067,9067,1,1,1,9067/70061,9067/70061
70117,6582,6582,1,1,1,6582/70117,6582/70117
70177,9629,9629,1,1,1,9629/70177,9629/70177
70181,6948,6948,1,1,1,6948/70181,6948/70181
70201,8775,8775,1,1,1,8775/70201,8775/70201
70289,8786,8786,1,1,1,8786/70289,8786/70289
70289,8863,8863,1,1,1,8863/70289,8863/70289
70313,8789,8789,1,1,1,8789/70313,8789/70313
70321,8790,8790,1,1,1,8790/70321,8790/70321
70327,5906,5906,1,1,1,5906/70327,5906/70327
70393,8065,8065,1,1,1,8065/70393,8065/70393
70393,8799,8799,1,1,1,8799/70393,8799/70393
70457,8807,8807,1,1,1,8807/70457,8807/70457
70481,8810,8810,1,1,1,8810/70481,8810/70481
70529,8816,8816,1,1,1,8816/70529,8816/70529
70573,5702,5702,1,1,1,5702/70573,5702/70573
70639,9177,9177,1,1,1,9177/70639,9177/70639
70657,8832,8832,1,1,1,8832/70657,8832/70657
70717,8690,8690,1,1,1,8690/70717,8690/70717
70729,5612,5612,1,1,1,5612/70729,5612/70729
70729,8841,8841,1,1,1,8841/70729,8841/70729
70769,8846,8846,1,1,1,8846/70769,8846/70769
70793,8849,8849,1,1,1,8849/70793,8849/70793
70853,7822,7822,1,1,1,7822/70853,7822/70853
70891,6773,6773,1,1,1,6773/70891,6773/70891
70901,5707,5707,1,1,1,5707/70901,5707/70901
70913,8864,8864,1,1,1,8864/70913,8864/70913
70921,7773,7773,1,1,1,7773/70921,7773/70921
70921,8428,8428,1,1,1,8428/70921,8428/70921
71081,8885,8885,1,1,1,8885/71081,8885/71081
71089,8886,8886,1,1,1,8886/71089,8886/71089
71129,8891,8891,1,1,1,8891/71129,8891/71129
71147,6553,6553,1,1,1,6553/71147,6553/71147
71153,8894,8894,1,1,1,8894/71153,8894/71153
71209,8901,8901,1,1,1,8901/71209,8901/71209
71233,8904,8904,1,1,1,8904/71233,8904/71233
71249,8906,8906,1,1,1,8906/71249,8906/71249
71263,6860,6860,1,1,1,6860/71263,6860/71263
71329,8916,8916,1,1,1,8916/71329,8916/71329
71471,6933,6933,1,1,1,6933/71471,6933/71471
71473,8934,8934,1,1,1,8934/71473,8934/71473
71761,8970,8970,1,1,1,8970/71761,8970/71761
71777,8972,8972,1,1,1,8972/71777,8972/71777
71849,8981,8981,1,1,1,8981/71849,8981/71849
71947,7739,7739,1,1,1,7739/71947,7739/71947
71993,8999,8999,1,1,1,8999/71993,8999/71993
72073,9009,9009,1,1,1,9009/72073,9009/72073
72089,9011,9011,1,1,1,9011/72089,9011/72089
72169,9021,9021,1,1,1,9021/72169,9021/72169
72313,8373,8373,1,1,1,8373/72313,8373/72313
72481,9060,9060,1,1,1,9060/72481,9060/72481
72577,9072,9072,1,1,1,9072/72577,9072/72577
72649,8841,8841,1,1,1,8841/72649,8841/72649
72649,9081,9081,1,1,1,9081/72649,9081/72649
72689,9086,9086,1,1,1,9086/72689,9086/72689
72733,6225,6225,1,1,1,6225/72733,6225/72733
72767,6190,6190,1,1,1,6190/72767,6190/72767
72767,6743,6743,1,1,1,6743/72767,6743/72767
72817,9102,9102,1,1,1,9102/72817,9102/72817
72977,9122,9122,1,1,1,9122/72977,9122/72977
73009,9166,9166,1,1,1,9166/73009,9166/73009
73133,7098,7098,1,1,1,7098/73133,7098/73133
73141,7132,7132,1,1,1,7132/73141,7132/73141
73361,9170,9170,1,1,1,9170/73361,9170/73361
73369,9171,9171,1,1,1,9171/73369,9171/73369
73433,9179,9179,1,1,1,9179/73433,9179/73433
73529,9191,9191,1,1,1,9191/73529,9191/73529
73553,9194,9194,1,1,1,9194/73553,9194/73553
73609,9201,9201,1,1,1,9201/73609,9201/73609
73673,9209,9209,1,1,1,9209/73673,9209/73673
73771,7247,7247,1,1,1,7247/73771,7247/73771
73849,9231,9231,1,1,1,9231/73849,9231/73849
73897,9237,9237,1,1,1,9237/73897,9237/73897
74017,9252,9252,1,1,1,9252/74017,9252/74017
74071,7062,7062,1,1,1,7062/74071,7062/74071
74159,8928,8928,1,1,1,8928/74159,8928/74159
74209,9276,9276,1,1,1,9276/74209,9276/74209
74257,9282,9282,1,1,1,9282/74257,9282/74257
74297,9287,9287,1,1,1,9287/74297,9287/74297
74353,9294,9294,1,1,1,9294/74353,9294/74353
74363,8768,8768,1,1,1,8768/74363,8768/74363
74377,9297,9297,1,1,1,9297/74377,9297/74377
74413,8773,8773,1,1,1,8773/74413,8773/74413
74449,9306,9306,1,1,1,9306/74449,9306/74449
74489,9311,9311,1,1,1,9311/74489,9311/74489
74561,9320,9320,1,1,1,9320/74561,9320/74561
74609,6048,6048,1,1,1,6048/74609,6048/74609
74609,9326,9326,1,1,1,9326/74609,9326/74609
74759,7163,7163,1,1,1,7163/74759,7163/74759
74857,9357,9357,1,1,1,9357/74857,9357/74857
74873,9359,9359,1,1,1,9359/74873,9359/74873
75017,9377,9377,1,1,1,9377/75017,9377/75017
75041,9380,9380,1,1,1,9380/75041,9380/75041
75161,9395,9395,1,1,1,9395/75161,9395/75161
75217,9402,9402,1,1,1,9402/75217,9402/75217
75277,9881,9881,1,1,1,9881/75277,9881/75277
75329,9416,9416,1,1,1,9416/75329,9416/75329
75337,5864,5864,1,1,1,5864/75337,5864/75337
75401,9425,9425,1,1,1,9425/75401,9425/75401
75479,7272,7272,1,1,1,7272/75479,7272/75479
75541,8581,8581,1,1,1,8581/75541,8581/75541
75553,9444,9444,1,1,1,9444/75553,9444/75553
75577,9447,9447,1,1,1,9447/75577,9447/75577
75617,9452,9452,1,1,1,9452/75617,9452/75617
75641,9455,9455,1,1,1,9455/75641,9455/75641
75913,9489,9489,1,1,1,9489/75913,9489/75913
75937,9492,9492,1,1,1,9492/75937,9492/75937
76039,9524,9524,1,1,1,9524/76039,9524/76039
76129,9516,9516,1,1,1,9516/76129,9516/76129
76159,6072,6072,1,1,1,6072/76159,6072/76159
76249,9531,9531,1,1,1,9531/76249,9531/76249
76253,8696,8696,1,1,1,8696/76253,8696/76253
76343,7985,7985,1,1,1,7985/76343,7985/76343
76369,9546,9546,1,1,1,9546/76369,9546/76369
76441,9555,9555,1,1,1,9555/76441,9555/76441
76481,9560,9560,1,1,1,9560/76481,9560/76481
76537,9567,9567,1,1,1,9567/76537,9567/76537
76561,9570,9570,1,1,1,9570/76561,9570/76561
76697,9587,9587,1,1,1,9587/76697,9587/76697
76753,9594,9594,1,1,1,9594/76753,9594/76753
76777,9367,9367,1,1,1,9367/76777,9367/76777
76777,9597,9597,1,1,1,9597/76777,9597/76777
76873,9609,9609,1,1,1,9609/76873,9609/76873
76907,8569,8569,1,1,1,8569/76907,8569/76907
76913,9614,9614,1,1,1,9614/76913,9614/76913
77017,9627,9627,1,1,1,9627/77017,9627/77017
77081,9635,9635,1,1,1,9635/77081,9635/77081
77201,9650,9650,1,1,1,9650/77201,9650/77201
77243,8662,8662,1,1,1,8662/77243,8662/77243
77249,9656,9656,1,1,1,9656/77249,9656/77249
77279,8869,8869,1,1,1,8869/77279,8869/77279
77369,9671,9671,1,1,1,9671/77369,9671/77369
77489,9686,9686,1,1,1,9686/77489,9686/77489
77513,9689,9689,1,1,1,9689/77513,9689/77513
77569,9696,9696,1,1,1,9696/77569,9696/77569
77617,9702,9702,1,1,1,9702/77617,9702/77617
77641,9705,9705,1,1,1,9705/77641,9705/77641
77641,9749,9749,1,1,1,9749/77641,9749/77641
77801,9725,9725,1,1,1,9725/77801,9725/77801
77899,6812,6812,1,1,1,6812/77899,6812/77899
77969,9480,9480,1,1,1,9480/77969,9480/77969
77969,9746,9746,1,1,1,9746/77969,9746/77969
78049,9756,9756,1,1,1,9756/78049,9756/78049
78121,9765,9765,1,1,1,9765/78121,9765/78121
78137,9767,9767,1,1,1,9767/78137,9767/78137
78167,6397,6397,1,1,1,6397/78167,6397/78167
78401,9800,9800,1,1,1,9800/78401,9800/78401
78437,7485,7485,1,1,1,7485/78437,7485/78437
78553,9819,9819,1,1,1,9819/78553,9819/78553
78593,9824,9824,1,1,1,9824/78593,9824/78593
78649,9831,9831,1,1,1,9831/78649,9831/78649
78713,9839,9839,1,1,1,9839/78713,9839/78713
78721,9840,9840,1,1,1,9840/78721,9840/78721
78737,9842,9842,1,1,1,9842/78737,9842/78737
78779,9391,9391,1,1,1,9391/78779,9391/78779
78791,9708,9708,1,1,1,9708/78791,9708/78791
78857,9857,9857,1,1,1,9857/78857,9857/78857
78877,8812,8812,1,1,1,8812/78877,8812/78877
78929,9866,9866,1,1,1,9866/78929,9866/78929
79259,9575,9575,1,1,1,9575/79259,9575/79259
79301,6818,6818,1,1,1,6818/79301,6818/79301
79309,9116,9116,1,1,1,9116/79309,9116/79309
79333,7315,7315,1,1,1,7315/79333,7315/79333
79337,9917,9917,1,1,1,9917/79337,9917/79337
79397,9658,9658,1,1,1,9658/79397,9658/79397
79399,6566,6566,1,1,1,6566/79399,6566/79399
79433,9929,9929,1,1,1,9929/79433,9929/79433
79481,9935,9935,1,1,1,9935/79481,9935/79481
79537,7156,7156,1,1,1,7156/79537,7156/79537
79537,9942,9942,1,1,1,9942/79537,9942/79537
79561,9499,9499,1,1,1,9499/79561,9499/79561
79561,9945,9945,1,1,1,9945/79561,9945/79561
79601,9950,9950,1,1,1,9950/79601,9950/79601
79609,7118,7118,1,1,1,7118/79609,7118/79609
79657,9957,9957,1,1,1,9957/79657,9957/79657
79687,6432,6432,1,1,1,6432/79687,6432/79687
79697,9962,9962,1,1,1,9962/79697,9962/79697
79841,9980,9980,1,1,1,9980/79841,9980/79841
79889,9986,9986,1,1,1,9986/79889,9986/79889
80021,6816,6816,1,1,1,6816/80021,6816/80021
80749,7243,7243,1,1,1,7243/80749,7243/80749
80933,6655,6655,1,1,1,6655/80933,6655/80933
81047,6577,6577,1,1,1,6577/81047,6577/81047
81629,7675,7675,1,1,1,7675/81629,7675/81629
81817,7130,7130,1,1,1,7130/81817,7130/81817
81919,7324,7324,1,1,1,7324/81919,7324/81919
82307,7632,7632,1,1,1,7632/82307,7632/82307
82307,7719,7719,1,1,1,7719/82307,7719/82307
82373,8584,8584,1,1,1,8584/82373,8584/82373
83177,8605,8605,1,1,1,8605/83177,8605/83177
83497,7488,7488,1,1,1,7488/83497,7488/83497
83591,7406,7406,1,1,1,7406/83591,7406/83591
83653,8163,8163,1,1,1,8163/83653,8163/83653
83717,9306,9306,1,1,1,9306/83717,9306/83717
84509,8281,8281,1,1,1,8281/84509,8281/84509
84977,6930,6930,1,1,1,6930/84977,6930/84977
85303,7738,7738,1,1,1,7738/85303,7738/85303
85361,7192,7192,1,1,1,7192/85361,7192/85361
85517,9216,9216,1,1,1,9216/85517,9216/85517
85667,8261,8261,1,1,1,8261/85667,8261/85667
85711,6857,6857,1,1,1,6857/85711,6857/85711
86353,8703,8703,1,1,1,8703/86353,8703/86353
86561,9056,9056,1,1,1,9056/86561,9056/86561
86927,7613,7613,1,1,1,7613/86927,7613/86927
87071,8771,8771,1,1,1,8771/87071,8771/87071
87683,7349,7349,1,1,1,7349/87683,7349/87683
87961,7094,7094,1,1,1,7094/87961,7094/87961
88469,7814,7814,1,1,1,7814/88469,7814/88469
88873,7322,7322,1,1,1,7322/88873,7322/88873
89113,9075,9075,1,1,1,9075/89113,9075/89113
89387,6993,6993,1,1,1,6993/89387,6993/89387
89449,6894,6894,1,1,1,6894/89449,6894/89449
90149,7323,7323,1,1,1,7323/90149,7323/90149
90163,9588,9588,1,1,1,9588/90163,9588/90163
91121,9746,9746,1,1,1,9746/91121,9746/91121
91163,7124,7124,1,1,1,7124/91163,7124/91163
91753,8570,8570,1,1,1,8570/91753,8570/91753
91781,7891,7891,1,1,1,7891/91781,7891/91781
92119,8920,8920,1,1,1,8920/92119,8920/92119
92413,9992,9992,1,1,1,9992/92413,9992/92413
92657,7630,7630,1,1,1,7630/92657,7630/92657
93113,9272,9272,1,1,1,9272/93113,9272/93113
93199,7587,7587,1,1,1,7587/93199,7587/93199
93871,8405,8405,1,1,1,8405/93871,8405/93871
94583,7710,7710,1,1,1,7710/94583,7710/94583
95383,7984,7984,1,1,1,7984/95383,7984/95383
95873,9804,9804,1,1,1,9804/95873,9804/95873
95911,9763,9763,1,1,1,9763/95911,9763/95911
96581,9708,9708,1,1,1,9708/96581,9708/96581
96763,8824,8824,1,1,1,8824/96763,8824/96763
96769,8061,8061,1,1,1,8061/96769,8061/96769
97241,9290,9290,1,1,1,9290/97241,9290/97241
97301,8050,8050,1,1,1,8050/97301,8050/97301
97943,7580,7580,1,1,1,7580/97943,7580/97943
98257,9166,9166,1,1,1,9166/98257,9166/98257
98731,9829,9829,1,1,1,9829/98731,9829/98731
99149,7845,7845,1,1,1,7845/99149,7845/99149
99523,9766,9766,1,1,1,9766/99523,9766/99523
100537,7908,7908,1,1,1,7908/100537,7908/100537
101063,8142,8142,1,1,1,8142/101063,8142/101063
101089,9228,9228,1,1,1,9228/101089,9228/101089
101627,8530,8530,1,1,1,8530/101627,8530/101627
102301,9883,9883,1,1,1,9883/102301,9883/102301
102367,8584,8584,1,1,1,8584/102367,8584/102367
104021,8021,8021,1,1,1,8021/104021,8021/104021
104021,8554,8554,1,1,1,8554/104021,8554/104021
104173,9414,9414,1,1,1,9414/104173,9414/104173
104597,9047,9047,1,1,1,9047/104597,9047/104597
104717,9510,9510,1,1,1,9510/104717,9510/104717
105767,8743,8743,1,1,1,8743/105767,8743/105767
106957,9921,9921,1,1,1,9921/106957,9921/106957
107077,9507,9507,1,1,1,9507/107077,9507/107077
109267,9410,9410,1,1,1,9410/109267,9410/109267
109303,8976,8976,1,1,1,8976/109303,8976/109303
109579,9789,9789,1,1,1,9789/109579,9789/109579
110503,9679,9679,1,1,1,9679/110503,9679/110503
111043,9439,9439,1,1,1,9439/111043,9439/111043
112349,9227,9227,1,1,1,9227/112349,9227/112349
114613,8955,8955,1,1,1,8955/114613,8955/114613
115877,9968,9968,1,1,1,9968/115877,9968/115877
117541,9633,9633,1,1,1,9633/117541,9633/117541
117841,9749,9749,1,1,1,9749/117841,9749/117841


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/intervals.csv <==
left,right,exponent
0,1/10,0
1/10,1/8,1
1/8,1/7,2
1/7,1/6,1
1/6,1/5,0
1/5,2/7,1
2/7,3/10,0
3/10,1/3,1
1/3,3/8,0
3/8,5/13,1
5/13,2/5,0
2/5,5/12,2
5/12,3/7,1
3/7,1/2,0
1/2,7/13,1
7/13,3/5,0
3/5,2/3,1
2/3,7/10,0
7/10,5/7,1
5/7,3/4,0
3/4,10/13,1
10/13,4/5,0
4/5,5/6,2
5/6,11/13,1
11/13,9/10,0
9/10,12/13,1
12/13,1,0


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/nonperiodic_counterexample.json <==
[
  {
    "n": 32,
    "p": 193,
    "fraction": "32/193",
    "v_A": 3,
    "v_B": 2,
    "v_gcd": 2
  },
  {
    "n": 225,
    "p": 193,
    "fraction": "32/193",
    "v_A": 3,
    "v_B": 1,
    "v_gcd": 1
  }
]


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/selected_excess_primes.csv <==
n,p,fraction,e_RV,v_gcd,extra
1,5,1/5,1,3,2
2,19,2/19,1,2,1
4,11,4/11,0,1,1
5,41,5/41,1,2,1
7,37,7/37,0,1,1
32,193,32/193,1,2,1
32,257,32/257,1,2,1
256,79,19/79,1,2,1
256,103,50/103,0,1,1
2000,6709,2000/6709,0,1,1
5000,269,158/269,0,1,1
5000,47431,5000/47431,1,2,1
10000,5693,4307/5693,1,2,1


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/selected_prime_valuations.csv <==
n,p,fraction,period,e_RV,v_gcd,extra
1,5,1/5,0,1,3,2
1,7,1/7,0,1,1,0
1,11,1/11,0,0,0,0
1,13,1/13,0,0,0,0
2,7,2/7,0,0,0,0
2,11,2/11,0,0,0,0
2,13,2/13,0,1,1,0
2,17,2/17,0,1,1,0
2,19,2/19,0,1,2,1
2,23,2/23,0,0,0,0
3,7,3/7,0,0,0,0
3,11,3/11,0,1,1,0
3,13,3/13,0,1,1,0
3,17,3/17,0,0,0,0
3,19,3/19,0,1,1,0
3,23,3/23,0,2,2,0
3,29,3/29,0,1,1,0
3,31,3/31,0,0,0,0
3,37,3/37,0,0,0,0
4,11,4/11,0,0,1,1
4,13,4/13,0,1,1,0
4,17,4/17,0,1,1,0
4,19,4/19,0,1,1,0
4,23,4/23,0,0,0,0
4,29,4/29,0,2,2,0
4,31,4/31,0,2,2,0
4,37,4/37,0,1,1,0
4,41,4/41,0,0,0,0
4,43,4/43,0,0,0,0
4,47,4/47,0,0,0,0
5,11,5/11,0,0,0,0
5,13,5/13,0,0,0,0
5,17,5/17,0,0,0,0
5,19,5/19,0,1,1,0
5,23,5/23,0,1,1,0
5,29,5/29,0,0,0,0
5,31,5/31,0,1,1,0
5,37,5/37,0,2,2,0
5,41,5/41,0,1,2,1
5,43,5/43,0,1,1,0
5,47,5/47,0,1,1,0
5,53,5/53,0,0,0,0
5,59,5/59,0,0,0,0
5,61,5/61,0,0,0,0
6,11,6/11,0,0,0,0
6,13,6/13,0,0,0,0
6,17,6/17,0,0,0,0
6,19,6/19,0,1,1,0
6,23,6/23,0,1,1,0
6,29,6/29,0,1,1,0
6,31,6/31,0,0,0,0
6,37,6/37,0,1,1,0
6,41,6/41,0,1,1,0
6,43,6/43,0,2,2,0
6,47,6/47,0,2,2,0
6,53,6/53,0,1,1,0
6,59,6/59,0,1,1,0
6,61,6/61,0,0,0,0
6,67,6/67,0,0,0,0
6,71,6/71,0,0,0,0
6,73,6/73,0,0,0,0
7,11,7/11,0,1,1,0
7,13,7/13,0,0,0,0
7,17,7/17,0,2,2,0
7,19,7/19,0,0,0,0
7,23,7/23,0,1,1,0
7,29,7/29,0,1,1,0
7,31,7/31,0,1,1,0
7,37,7/37,0,0,1,1
7,41,7/41,0,0,0,0
7,43,7/43,0,1,1,0
7,47,7/47,0,1,1,0
7,53,7/53,0,2,2,0
7,59,7/59,0,1,1,0
7,61,7/61,0,1,1,0
7,67,7/67,0,1,1,0
7,71,7/71,0,0,0,0
7,73,7/73,0,0,0,0
7,79,7/79,0,0,0,0
7,83,7/83,0,0,0,0
7,89,7/89,0,0,0,0
8,11,8/11,0,0,0,0
8,13,8/13,0,1,1,0
8,17,8/17,0,0,0,0
8,19,8/19,0,1,1,0
8,23,8/23,0,0,0,0
8,29,8/29,0,1,1,0
8,31,8/31,0,1,1,0
8,37,8/37,0,1,1,0
8,41,8/41,0,0,0,0
8,43,8/43,0,0,0,0
8,47,8/47,0,0,0,0
8,53,8/53,0,1,1,0
8,59,8/59,0,2,2,0
8,61,8/61,0,2,2,0
8,67,8/67,0,1,1,0
8,71,8/71,0,1,1,0
8,73,8/73,0,1,1,0
8,79,8/79,0,1,1,0
8,83,8/83,0,0,0,0
8,89,8/89,0,0,0,0
8,97,8/97,0,0,0,0
8,101,8/101,0,0,0,0
8,103,8/103,0,0,0,0
9,11,9/11,0,2,2,0
9,13,9/13,0,0,0,0
9,17,9/17,0,1,1,0
9,19,9/19,0,0,0,0
9,23,9/23,0,0,0,0
9,29,9/29,0,1,1,0
9,31,9/31,0,0,0,0
9,37,9/37,0,1,1,0
9,41,9/41,0,1,1,0
9,43,9/43,0,1,1,0
9,47,9/47,0,0,0,0
9,53,9/53,0,0,0,0
9,59,9/59,0,1,1,0
9,61,9/61,0,1,1,0
9,67,9/67,0,2,2,0
9,71,9/71,0,2,2,0
9,73,9/73,0,1,1,0
9,79,9/79,0,1,1,0
9,83,9/83,0,1,1,0
9,89,9/89,0,1,1,0
9,97,9/97,0,0,0,0
9,101,9/101,0,0,0,0
9,103,9/103,0,0,0,0
9,107,9/107,0,0,0,0
9,109,9/109,0,0,0,0
9,113,9/113,0,0,0,0
10,13,10/13,0,0,0,0
10,17,10/17,0,0,0,0
10,19,10/19,0,1,1,0
10,23,10/23,0,0,0,0
10,29,10/29,0,0,0,0
10,31,10/31,0,1,1,0
10,37,10/37,0,1,1,0
10,41,10/41,0,1,1,0
10,43,10/43,0,1,1,0
10,47,10/47,0,1,1,0
10,53,10/53,0,0,0,0
10,59,10/59,0,0,0,0
10,61,10/61,0,1,1,0
10,67,10/67,0,1,1,0
10,71,10/71,0,2,2,0
10,73,10/73,0,2,2,0
10,79,10/79,0,2,2,0
10,83,10/83,0,1,1,0
10,89,10/89,0,1,1,0
10,97,10/97,0,1,1,0
10,101,10/101,0,0,0,0
10,103,10/103,0,0,0,0
10,107,10/107,0,0,0,0
10,109,10/109,0,0,0,0
10,113,10/113,0,0,0,0
10,127,10/127,0,0,0,0
16,17,16/17,0,0,0,0
16,19,16/19,0,1,1,0
16,23,16/23,0,0,0,0
16,29,16/29,0,0,0,0
16,31,16/31,0,1,1,0
16,37,16/37,0,0,0,0
16,41,16/41,0,0,0,0
16,43,16/43,0,0,0,0
16,47,16/47,0,0,0,0
16,53,16/53,0,1,1,0
16,59,16/59,0,1,1,0
16,61,16/61,0,1,1,0
16,67,16/67,0,1,1,0
16,71,16/71,0,1,1,0
16,73,16/73,0,1,1,0
16,79,16/79,0,1,1,0
16,83,16/83,0,0,0,0
16,89,16/89,0,0,0,0
16,97,16/97,0,1,1,0
16,101,16/101,0,1,1,0
16,103,16/103,0,1,1,0
16,107,16/107,0,1,1,0
16,109,16/109,0,1,1,0
16,113,16/113,0,2,2,0
16,127,16/127,0,2,2,0
16,131,16/131,0,1,1,0
16,137,16/137,0,1,1,0
16,139,16/139,0,1,1,0
16,149,16/149,0,1,1,0
16,151,16/151,0,1,1,0
16,157,16/157,0,1,1,0
16,163,16/163,0,0,0,0
16,167,16/167,0,0,0,0
16,173,16/173,0,0,0,0
16,179,16/179,0,0,0,0
16,181,16/181,0,0,0,0
16,191,16/191,0,0,0,0
16,193,16/193,0,0,0,0
16,197,16/197,0,0,0,0
16,199,16/199,0,0,0,0
32,23,9/23,1,0,0,0
32,29,3/29,1,1,1,0
32,31,1/31,1,0,0,0
32,37,32/37,0,0,0,0
32,41,32/41,0,0,0,0
32,43,32/43,0,0,0,0
32,47,32/47,0,0,0,0
32,53,32/53,0,1,1,0
32,59,32/59,0,0,0,0
32,61,32/61,0,1,1,0
32,67,32/67,0,0,0,0
32,71,32/71,0,0,0,0
32,73,32/73,0,0,0,0
32,79,32/79,0,2,2,0
32,83,32/83,0,0,0,0
32,89,32/89,0,0,0,0
32,97,32/97,0,1,1,0
32,101,32/101,0,1,1,0
32,103,32/103,0,1,1,0
32,107,32/107,0,0,0,0
32,109,32/109,0,0,0,0
32,113,32/113,0,1,1,0
32,127,32/127,0,1,1,0
32,131,32/131,0,1,1,0
32,137,32/137,0,1,1,0
32,139,32/139,0,1,1,0
32,149,32/149,0,1,1,0
32,151,32/151,0,1,1,0
32,157,32/157,0,1,1,0
32,163,32/163,0,0,0,0
32,167,32/167,0,0,0,0
32,173,32/173,0,0,0,0
32,179,32/179,0,0,0,0
32,181,32/181,0,0,0,0
32,191,32/191,0,0,0,0
32,193,32/193,0,1,2,1
32,197,32/197,0,1,1,0
32,199,32/199,0,1,1,0
32,211,32/211,0,1,1,0
32,223,32/223,0,1,1,0
32,227,32/227,0,2,2,0
32,229,32/229,0,2,2,0
32,233,32/233,0,2,2,0
32,239,32/239,0,2,2,0
32,241,32/241,0,2,2,0
32,251,32/251,0,2,2,0
32,257,32/257,0,1,2,1
32,263,32/263,0,1,1,0
32,269,32/269,0,1,1,0
32,271,32/271,0,1,1,0
32,277,32/277,0,1,1,0
32,281,32/281,0,1,1,0
32,283,32/283,0,1,1,0
32,293,32/293,0,1,1,0
32,307,32/307,0,1,1,0
32,311,32/311,0,1,1,0
32,313,32/313,0,1,1,0
32,317,32/317,0,1,1,0
32,331,32/331,0,0,0,0
32,337,32/337,0,0,0,0
32,347,32/347,0,0,0,0
32,349,32/349,0,0,0,0
32,353,32/353,0,0,0,0
32,359,32/359,0,0,0,0
32,367,32/367,0,0,0,0
32,373,32/373,0,0,0,0
32,379,32/379,0,0,0,0
32,383,32/383,0,0,0,0
32,389,32/389,0,0,0,0
32,397,32/397,0,0,0,0
32,401,32/401,0,0,0,0
32,409,32/409,0,0,0,0
100,37,26/37,2,1,1,0
100,41,18/41,2,0,0,0
100,43,14/43,2,1,1,0
100,47,6/47,2,2,2,0
100,53,47/53,1,0,0,0
100,59,41/59,1,0,0,0
100,61,39/61,1,1,1,0
100,67,33/67,1,0,0,0
100,71,29/71,1,2,2,0
100,73,27/73,1,0,0,0
100,79,21/79,1,1,1,0
100,83,17/83,1,1,1,0
100,89,11/89,1,1,1,0
100,97,3/97,1,0,0,0
100,101,100/101,0,0,0,0
100,103,100/103,0,0,0,0
100,107,100/107,0,0,0,0
100,109,100/109,0,1,1,0
100,113,100/113,0,0,0,0
100,127,100/127,0,0,0,0
100,131,100/131,0,1,1,0
100,137,100/137,0,0,0,0
100,139,100/139,0,0,0,0
100,149,100/149,0,0,0,0
100,151,100/151,0,1,1,0
100,157,100/157,0,1,1,0
100,163,100/163,0,1,1,0
100,167,100/167,0,0,0,0
100,173,100/173,0,0,0,0
100,179,100/179,0,0,0,0
100,181,100/181,0,0,0,0
100,191,100/191,0,1,1,0
100,193,100/193,0,1,1,0
100,197,100/197,0,1,1,0
100,199,100/199,0,1,1,0
100,211,100/211,0,0,0,0
100,223,100/223,0,0,0,0
100,227,100/227,0,0,0,0
100,229,100/229,0,0,0,0
100,233,100/233,0,0,0,0
100,239,100/239,0,1,1,0
100,241,100/241,0,2,2,0
100,251,100/251,0,0,0,0
100,257,100/257,0,0,0,0
100,263,100/263,0,1,1,0
100,269,100/269,0,0,0,0
100,271,100/271,0,0,0,0
100,277,100/277,0,0,0,0
100,281,100/281,0,0,0,0
100,283,100/283,0,0,0,0
100,293,100/293,0,0,0,0
100,307,100/307,0,1,1,0
100,311,100/311,0,1,1,0
100,313,100/313,0,1,1,0
100,317,100/317,0,1,1,0
100,331,100/331,0,1,1,0
100,337,100/337,0,0,0,0
100,347,100/347,0,0,0,0
100,349,100/349,0,0,0,0
100,353,100/353,0,1,1,0
100,359,100/359,0,1,1,0
100,367,100/367,0,1,1,0
100,373,100/373,0,1,1,0
100,379,100/379,0,1,1,0
100,383,100/383,0,1,1,0
100,389,100/389,0,1,1,0
100,397,100/397,0,1,1,0
100,401,100/401,0,1,1,0
100,409,100/409,0,1,1,0
100,419,100/419,0,1,1,0
100,421,100/421,0,1,1,0
100,431,100/431,0,1,1,0
100,433,100/433,0,1,1,0
100,439,100/439,0,1,1,0
100,443,100/443,0,1,1,0
100,449,100/449,0,1,1,0
100,457,100/457,0,1,1,0
100,461,100/461,0,1,1,0
100,463,100/463,0,1,1,0
100,467,100/467,0,1,1,0
100,479,100/479,0,1,1,0
100,487,100/487,0,1,1,0
100,491,100/491,0,1,1,0
100,499,100/499,0,1,1,0
100,503,100/503,0,0,0,0
100,509,100/509,0,0,0,0
100,521,100/521,0,0,0,0
100,523,100/523,0,0,0,0
100,541,100/541,0,0,0,0
100,547,100/547,0,0,0,0
100,557,100/557,0,0,0,0
100,563,100/563,0,0,0,0
100,569,100/569,0,0,0,0
100,571,100/571,0,0,0,0
100,577,100/577,0,0,0,0
100,587,100/587,0,0,0,0
100,593,100/593,0,0,0,0
100,599,100/599,0,0,0,0
100,601,100/601,0,1,1,0
100,607,100/607,0,1,1,0
100,613,100/613,0,1,1,0
100,617,100/617,0,1,1,0
100,619,100/619,0,1,1,0
100,631,100/631,0,1,1,0
100,641,100/641,0,1,1,0
100,643,100/643,0,1,1,0
100,647,100/647,0,1,1,0
100,653,100/653,0,1,1,0
100,659,100/659,0,1,1,0
100,661,100/661,0,1,1,0
100,673,100/673,0,1,1,0
100,677,100/677,0,1,1,0
100,683,100/683,0,1,1,0
100,691,100/691,0,1,1,0
100,701,100/701,0,2,2,0
100,709,100/709,0,2,2,0
100,719,100/719,0,2,2,0
100,727,100/727,0,2,2,0
100,733,100/733,0,2,2,0
100,739,100/739,0,2,2,0
100,743,100/743,0,2,2,0
100,751,100/751,0,2,2,0
100,757,100/757,0,2,2,0
100,761,100/761,0,2,2,0
100,769,100/769,0,2,2,0
100,773,100/773,0,2,2,0
100,787,100/787,0,2,2,0
100,797,100/797,0,2,2,0
100,809,100/809,0,1,1,0
100,811,100/811,0,1,1,0
100,821,100/821,0,1,1,0
100,823,100/823,0,1,1,0
100,827,100/827,0,1,1,0
100,829,100/829,0,1,1,0
100,839,100/839,0,1,1,0
100,853,100/853,0,1,1,0
100,857,100/857,0,1,1,0
100,859,100/859,0,1,1,0
100,863,100/863,0,1,1,0
100,877,100/877,0,1,1,0
100,881,100/881,0,1,1,0
100,883,100/883,0,1,1,0
100,887,100/887,0,1,1,0
100,907,100/907,0,1,1,0
100,911,100/911,0,1,1,0
100,919,100/919,0,1,1,0
100,929,100/929,0,1,1,0
100,937,100/937,0,1,1,0
100,941,100/941,0,1,1,0
100,947,100/947,0,1,1,0
100,953,100/953,0,1,1,0
100,967,100/967,0,1,1,0
100,971,100/971,0,1,1,0
100,977,100/977,0,1,1,0
100,983,100/983,0,1,1,0
100,991,100/991,0,1,1,0
100,997,100/997,0,1,1,0
100,1009,100/1009,0,0,0,0
100,1013,100/1013,0,0,0,0
100,1019,100/1019,0,0,0,0
100,1021,100/1021,0,0,0,0
100,1031,100/1031,0,0,0,0
100,1033,100/1033,0,0,0,0
100,1039,100/1039,0,0,0,0
100,1049,100/1049,0,0,0,0
100,1051,100/1051,0,0,0,0
100,1061,100/1061,0,0,0,0
100,1063,100/1063,0,0,0,0
100,1069,100/1069,0,0,0,0
100,1087,100/1087,0,0,0,0
100,1091,100/1091,0,0,0,0
100,1093,100/1093,0,0,0,0
100,1097,100/1097,0,0,0,0
100,1103,100/1103,0,0,0,0
100,1109,100/1109,0,0,0,0
100,1117,100/1117,0,0,0,0
100,1123,100/1123,0,0,0,0
100,1129,100/1129,0,0,0,0
100,1151,100/1151,0,0,0,0
100,1153,100/1153,0,0,0,0
100,1163,100/1163,0,0,0,0
100,1171,100/1171,0,0,0,0
100,1181,100/1181,0,0,0,0
100,1187,100/1187,0,0,0,0
100,1193,100/1193,0,0,0,0
100,1201,100/1201,0,0,0,0
100,1213,100/1213,0,0,0,0
100,1217,100/1217,0,0,0,0
100,1223,100/1223,0,0,0,0
100,1229,100/1229,0,0,0,0
100,1231,100/1231,0,0,0,0
100,1237,100/1237,0,0,0,0
100,1249,100/1249,0,0,0,0
100,1259,100/1259,0,0,0,0
100,1277,100/1277,0,0,0,0
100,1279,100/1279,0,0,0,0
100,1283,100/1283,0,0,0,0
100,1289,100/1289,0,0,0,0
100,1291,100/1291,0,0,0,0
100,1297,100/1297,0,0,0,0
192,53,33/53,3,1,1,0
192,59,15/59,3,1,1,0
192,61,9/61,3,1,1,0
192,67,58/67,2,0,0,0
192,71,50/71,2,1,1,0
192,73,46/73,2,1,1,0
192,79,34/79,2,0,0,0
192,83,26/83,2,1,1,0
192,89,14/89,2,1,1,0
192,97,95/97,1,0,0,0
192,101,91/101,1,1,1,0
192,103,89/103,1,0,0,0
192,107,85/107,1,0,0,0
192,109,83/109,1,1,1,0
192,113,79/113,1,0,0,0
192,127,65/127,1,1,1,0
192,131,61/131,1,0,0,0
192,137,55/137,1,2,2,0
192,139,53/139,1,1,1,0
192,149,43/149,1,0,0,0
192,151,41/151,1,1,1,0
192,157,35/157,1,1,1,0
192,163,29/163,1,0,0,0
192,167,25/167,1,1,1,0
192,173,19/173,1,1,1,0
192,179,13/179,1,0,0,0
192,181,11/181,1,0,0,0
192,191,1/191,1,0,0,0
192,193,192/193,0,0,0,0
192,197,192/197,0,0,0,0
192,199,192/199,0,0,0,0
192,211,192/211,0,1,1,0
192,223,192/223,0,0,0,0
192,227,192/227,0,1,1,0
192,229,192/229,0,1,1,0
192,233,192/233,0,2,2,0
192,239,192/239,0,2,2,0
192,241,192/241,0,0,0,0
192,251,192/251,0,1,1,0
192,257,192/257,0,0,0,0
192,263,192/263,0,0,0,0
192,269,192/269,0,1,1,0
192,271,192/271,0,1,1,0
192,277,192/277,0,0,0,0
192,281,192/281,0,0,0,0
192,283,192/283,0,0,0,0
192,293,192/293,0,1,1,0
192,307,192/307,0,1,1,0
192,311,192/311,0,1,1,0
192,313,192/313,0,1,1,0
192,317,192/317,0,1,1,0
192,331,192/331,0,0,0,0
192,337,192/337,0,0,0,0
192,347,192/347,0,0,0,0
192,349,192/349,0,0,0,0
192,353,192/353,0,0,0,0
192,359,192/359,0,1,1,0
192,367,192/367,0,1,1,0
192,373,192/373,0,1,1,0
192,379,192/379,0,1,1,0
192,383,192/383,0,1,1,0
192,389,192/389,0,0,0,0
192,397,192/397,0,0,0,0
192,401,192/401,0,0,0,0
192,409,192/409,0,0,0,0
192,419,192/419,0,0,0,0
192,421,192/421,0,0,0,0
192,431,192/431,0,0,0,0
192,433,192/433,0,0,0,0
192,439,192/439,0,0,0,0
192,443,192/443,0,0,0,0
192,449,192/449,0,1,1,0
192,457,192/457,0,1,1,0
192,461,192/461,0,2,2,0
192,463,192/463,0,2,2,0
192,467,192/467,0,2,2,0
192,479,192/479,0,2,2,0
192,487,192/487,0,0,0,0
192,491,192/491,0,0,0,0
192,499,192/499,0,0,0,0
192,503,192/503,0,1,1,0
192,509,192/509,0,1,1,0
192,521,192/521,0,0,0,0
192,523,192/523,0,0,0,0
192,541,192/541,0,0,0,0
192,547,192/547,0,0,0,0
192,557,192/557,0,0,0,0
192,563,192/563,0,0,0,0
192,569,192/569,0,0,0,0
192,571,192/571,0,0,0,0
192,577,192/577,0,1,1,0
192,587,192/587,0,1,1,0
192,593,192/593,0,1,1,0
192,599,192/599,0,1,1,0
192,601,192/601,0,1,1,0
192,607,192/607,0,1,1,0
192,613,192/613,0,1,1,0
192,617,192/617,0,1,1,0
192,619,192/619,0,1,1,0
192,631,192/631,0,1,1,0
192,641,192/641,0,0,0,0
192,643,192/643,0,0,0,0
192,647,192/647,0,0,0,0
192,653,192/653,0,0,0,0
192,659,192/659,0,0,0,0
192,661,192/661,0,0,0,0
192,673,192/673,0,1,1,0
192,677,192/677,0,1,1,0
192,683,192/683,0,1,1,0
192,691,192/691,0,1,1,0
192,701,192/701,0,1,1,0
192,709,192/709,0,1,1,0
192,719,192/719,0,1,1,0
192,727,192/727,0,1,1,0
192,733,192/733,0,1,1,0
192,739,192/739,0,1,1,0
192,743,192/743,0,1,1,0
192,751,192/751,0,1,1,0
192,757,192/757,0,1,1,0
192,761,192/761,0,1,1,0
192,769,192/769,0,1,1,0
192,773,192/773,0,1,1,0
192,787,192/787,0,1,1,0
192,797,192/797,0,1,1,0
192,809,192/809,0,1,1,0
192,811,192/811,0,1,1,0
192,821,192/821,0,1,1,0
192,823,192/823,0,1,1,0
192,827,192/827,0,1,1,0
192,829,192/829,0,1,1,0
192,839,192/839,0,1,1,0
192,853,192/853,0,1,1,0
192,857,192/857,0,1,1,0
192,859,192/859,0,1,1,0
192,863,192/863,0,1,1,0
192,877,192/877,0,1,1,0
192,881,192/881,0,1,1,0
192,883,192/883,0,1,1,0
192,887,192/887,0,1,1,0
192,907,192/907,0,1,1,0
192,911,192/911,0,1,1,0
192,919,192/919,0,1,1,0
192,929,192/929,0,1,1,0
192,937,192/937,0,1,1,0
192,941,192/941,0,1,1,0
192,947,192/947,0,1,1,0
192,953,192/953,0,1,1,0
192,967,192/967,0,0,0,0
192,971,192/971,0,0,0,0
192,977,192/977,0,0,0,0
192,983,192/983,0,0,0,0
192,991,192/991,0,0,0,0
192,997,192/997,0,0,0,0
192,1009,192/1009,0,0,0,0
192,1013,192/1013,0,0,0,0
192,1019,192/1019,0,0,0,0
192,1021,192/1021,0,0,0,0
192,1031,192/1031,0,0,0,0
192,1033,192/1033,0,0,0,0
192,1039,192/1039,0,0,0,0
192,1049,192/1049,0,0,0,0
192,1051,192/1051,0,0,0,0
192,1061,192/1061,0,0,0,0
192,1063,192/1063,0,0,0,0
192,1069,192/1069,0,0,0,0
192,1087,192/1087,0,0,0,0
192,1091,192/1091,0,0,0,0
192,1093,192/1093,0,0,0,0
192,1097,192/1097,0,0,0,0
192,1103,192/1103,0,0,0,0
192,1109,192/1109,0,0,0,0
192,1117,192/1117,0,0,0,0
192,1123,192/1123,0,0,0,0
192,1129,192/1129,0,0,0,0
192,1151,192/1151,0,0,0,0
192,1153,192/1153,0,1,1,0
192,1163,192/1163,0,1,1,0
192,1171,192/1171,0,1,1,0
192,1181,192/1181,0,1,1,0
192,1187,192/1187,0,1,1,0
192,1193,192/1193,0,1,1,0
192,1201,192/1201,0,1,1,0
192,1213,192/1213,0,1,1,0
192,1217,192/1217,0,1,1,0
192,1223,192/1223,0,1,1,0
192,1229,192/1229,0,1,1,0
192,1231,192/1231,0,1,1,0
192,1237,192/1237,0,1,1,0
192,1249,192/1249,0,1,1,0
192,1259,192/1259,0,1,1,0
192,1277,192/1277,0,1,1,0
192,1279,192/1279,0,1,1,0
192,1283,192/1283,0,1,1,0
192,1289,192/1289,0,1,1,0
192,1291,192/1291,0,1,1,0
192,1297,192/1297,0,1,1,0
192,1301,192/1301,0,1,1,0
192,1303,192/1303,0,1,1,0
192,1307,192/1307,0,1,1,0
192,1319,192/1319,0,1,1,0
192,1321,192/1321,0,1,1,0
192,1327,192/1327,0,1,1,0
192,1361,192/1361,0,2,2,0
192,1367,192/1367,0,2,2,0
192,1373,192/1373,0,2,2,0
192,1381,192/1381,0,2,2,0
192,1399,192/1399,0,2,2,0
192,1409,192/1409,0,2,2,0
192,1423,192/1423,0,2,2,0
192,1427,192/1427,0,2,2,0
192,1429,192/1429,0,2,2,0
192,1433,192/1433,0,2,2,0
192,1439,192/1439,0,2,2,0
192,1447,192/1447,0,2,2,0
192,1451,192/1451,0,2,2,0
192,1453,192/1453,0,2,2,0
192,1459,192/1459,0,2,2,0
192,1471,192/1471,0,2,2,0
192,1481,192/1481,0,2,2,0
192,1483,192/1483,0,2,2,0
192,1487,192/1487,0,2,2,0
192,1489,192/1489,0,2,2,0
192,1493,192/1493,0,2,2,0
192,1499,192/1499,0,2,2,0
192,1511,192/1511,0,2,2,0
192,1523,192/1523,0,2,2,0
192,1531,192/1531,0,2,2,0
192,1543,192/1543,0,1,1,0
192,1549,192/1549,0,1,1,0
192,1553,192/1553,0,1,1,0
192,1559,192/1559,0,1,1,0
192,1567,192/1567,0,1,1,0
192,1571,192/1571,0,1,1,0
192,1579,192/1579,0,1,1,0
192,1583,192/1583,0,1,1,0
192,1597,192/1597,0,1,1,0
192,1601,192/1601,0,1,1,0
192,1607,192/1607,0,1,1,0
192,1609,192/1609,0,1,1,0
192,1613,192/1613,0,1,1,0
192,1619,192/1619,0,1,1,0
192,1621,192/1621,0,1,1,0
192,1627,192/1627,0,1,1,0
192,1637,192/1637,0,1,1,0
192,1657,192/1657,0,1,1,0
192,1663,192/1663,0,1,1,0
192,1667,192/1667,0,1,1,0
192,1669,192/1669,0,1,1,0
192,1693,192/1693,0,1,1,0
192,1697,192/1697,0,1,1,0
192,1699,192/1699,0,1,1,0
192,1709,192/1709,0,1,1,0
192,1721,192/1721,0,1,1,0
192,1723,192/1723,0,1,1,0
192,1733,192/1733,0,1,1,0
192,1741,192/1741,0,1,1,0
192,1747,192/1747,0,1,1,0
192,1753,192/1753,0,1,1,0
192,1759,192/1759,0,1,1,0
192,1777,192/1777,0,1,1,0
192,1783,192/1783,0,1,1,0
192,1787,192/1787,0,1,1,0
192,1789,192/1789,0,1,1,0
192,1801,192/1801,0,1,1,0
192,1811,192/1811,0,1,1,0
192,1823,192/1823,0,1,1,0
192,1831,192/1831,0,1,1,0
192,1847,192/1847,0,1,1,0
192,1861,192/1861,0,1,1,0
192,1867,192/1867,0,1,1,0
192,1871,192/1871,0,1,1,0
192,1873,192/1873,0,1,1,0
192,1877,192/1877,0,1,1,0
192,1879,192/1879,0,1,1,0
192,1889,192/1889,0,1,1,0
192,1901,192/1901,0,1,1,0
192,1907,192/1907,0,1,1,0
192,1913,192/1913,0,1,1,0
192,1931,192/1931,0,0,0,0
192,1933,192/1933,0,0,0,0
192,1949,192/1949,0,0,0,0
192,1951,192/1951,0,0,0,0
192,1973,192/1973,0,0,0,0
192,1979,192/1979,0,0,0,0
192,1987,192/1987,0,0,0,0
192,1993,192/1993,0,0,0,0
192,1997,192/1997,0,0,0,0
192,1999,192/1999,0,0,0,0
192,2003,192/2003,0,0,0,0
192,2011,192/2011,0,0,0,0
192,2017,192/2017,0,0,0,0
192,2027,192/2027,0,0,0,0
192,2029,192/2029,0,0,0,0
192,2039,192/2039,0,0,0,0
192,2053,192/2053,0,0,0,0
192,2063,192/2063,0,0,0,0
192,2069,192/2069,0,0,0,0
192,2081,192/2081,0,0,0,0
192,2083,192/2083,0,0,0,0
192,2087,192/2087,0,0,0,0
192,2089,192/2089,0,0,0,0
192,2099,192/2099,0,0,0,0
192,2111,192/2111,0,0,0,0
192,2113,192/2113,0,0,0,0
192,2129,192/2129,0,0,0,0
192,2131,192/2131,0,0,0,0
192,2137,192/2137,0,0,0,0
192,2141,192/2141,0,0,0,0
192,2143,192/2143,0,0,0,0
192,2153,192/2153,0,0,0,0
192,2161,192/2161,0,0,0,0
192,2179,192/2179,0,0,0,0
192,2203,192/2203,0,0,0,0
192,2207,192/2207,0,0,0,0
192,2213,192/2213,0,0,0,0
192,2221,192/2221,0,0,0,0
192,2237,192/2237,0,0,0,0
192,2239,192/2239,0,0,0,0
192,2243,192/2243,0,0,0,0
192,2251,192/2251,0,0,0,0
192,2267,192/2267,0,0,0,0
192,2269,192/2269,0,0,0,0
192,2273,192/2273,0,0,0,0
192,2281,192/2281,0,0,0,0
192,2287,192/2287,0,0,0,0
192,2293,192/2293,0,0,0,0
192,2297,192/2297,0,0,0,0
192,2309,192/2309,0,0,0,0
192,2311,192/2311,0,0,0,0
192,2333,192/2333,0,0,0,0
192,2339,192/2339,0,0,0,0
192,2341,192/2341,0,0,0,0
192,2347,192/2347,0,0,0,0
192,2351,192/2351,0,0,0,0
192,2357,192/2357,0,0,0,0
192,2371,192/2371,0,0,0,0
192,2377,192/2377,0,0,0,0
192,2381,192/2381,0,0,0,0
192,2383,192/2383,0,0,0,0
192,2389,192/2389,0,0,0,0
192,2393,192/2393,0,0,0,0
192,2399,192/2399,0,0,0,0
192,2411,192/2411,0,0,0,0
192,2417,192/2417,0,0,0,0
192,2423,192/2423,0,0,0,0
192,2437,192/2437,0,0,0,0
192,2441,192/2441,0,0,0,0
192,2447,192/2447,0,0,0,0
192,2459,192/2459,0,0,0,0
192,2467,192/2467,0,0,0,0
192,2473,192/2473,0,0,0,0
192,2477,192/2477,0,0,0,0
256,59,20/59,4,0,0,0
256,61,12/61,4,0,0,0
256,67,55/67,3,2,2,0
256,71,43/71,3,1,1,0
256,73,37/73,3,1,1,0
256,79,19/79,3,1,2,1
256,83,7/83,3,0,0,0
256,89,78/89,2,0,0,0
256,97,62/97,2,1,1,0
256,101,54/101,2,1,1,0
256,103,50/103,2,0,1,1
256,107,42/107,2,0,0,0
256,109,38/109,2,0,0,0
256,113,30/113,2,1,1,0
256,127,2/127,2,0,0,0
256,131,125/131,1,0,0,0
256,137,119/137,1,0,0,0
256,139,117/139,1,1,1,0
256,149,107/149,1,0,0,0
256,151,105/151,1,0,0,0
256,157,99/157,1,1,1,0
256,163,93/163,1,0,0,0
256,167,89/167,1,1,1,0
256,173,83/173,1,0,0,0
256,179,77/179,1,0,0,0
256,181,75/181,1,2,2,0
256,191,65/191,1,0,0,0
256,193,63/193,1,1,1,0
256,197,59/197,1,0,0,0
256,199,57/199,1,0,0,0
256,211,45/211,1,1,1,0
256,223,33/223,1,1,1,0
256,227,29/227,1,2,2,0
256,229,27/229,1,1,1,0
256,233,23/233,1,0,0,0
256,239,17/239,1,0,0,0
256,241,15/241,1,0,0,0
256,251,5/251,1,0,0,0
256,257,256/257,0,0,0,0
256,263,256/263,0,0,0,0
256,269,256/269,0,0,0,0
256,271,256/271,0,0,0,0
256,277,256/277,0,0,0,0
256,281,256/281,0,1,1,0
256,283,256/283,0,1,1,0
256,293,256/293,0,0,0,0
256,307,256/307,0,1,1,0
256,311,256/311,0,2,2,0
256,313,256/313,0,2,2,0
256,317,256/317,0,2,2,0
256,331,256/331,0,0,0,0
256,337,256/337,0,1,1,0
256,347,256/347,0,0,0,0
256,349,256/349,0,0,0,0
256,353,256/353,0,0,0,0
256,359,256/359,0,1,1,0
256,367,256/367,0,0,0,0
256,373,256/373,0,0,0,0
256,379,256/379,0,0,0,0
256,383,256/383,0,0,0,0
256,389,256/389,0,1,1,0
256,397,256/397,0,1,1,0
256,401,256/401,0,1,1,0
256,409,256/409,0,1,1,0
256,419,256/419,0,1,1,0
256,421,256/421,0,1,1,0
256,431,256/431,0,0,0,0
256,433,256/433,0,0,0,0
256,439,256/439,0,0,0,0
256,443,256/443,0,0,0,0
256,449,256/449,0,0,0,0
256,457,256/457,0,0,0,0
256,461,256/461,0,0,0,0
256,463,256/463,0,0,0,0
256,467,256/467,0,0,0,0
256,479,256/479,0,1,1,0
256,487,256/487,0,1,1,0
256,491,256/491,0,1,1,0
256,499,256/499,0,1,1,0
256,503,256/503,0,1,1,0
256,509,256/509,0,1,1,0
256,521,256/521,0,0,0,0
256,523,256/523,0,0,0,0
256,541,256/541,0,0,0,0
256,547,256/547,0,0,0,0
256,557,256/557,0,0,0,0
256,563,256/563,0,0,0,0
256,569,256/569,0,0,0,0
256,571,256/571,0,0,0,0
256,577,256/577,0,0,0,0
256,587,256/587,0,0,0,0
256,593,256/593,0,0,0,0
256,599,256/599,0,1,1,0
256,601,256/601,0,1,1,0
256,607,256/607,0,1,1,0
256,613,256/613,0,1,1,0
256,617,256/617,0,2,2,0
256,619,256/619,0,2,2,0
256,631,256/631,0,2,2,0
256,641,256/641,0,0,0,0
256,643,256/643,0,0,0,0
256,647,256/647,0,0,0,0
256,653,256/653,0,0,0,0
256,659,256/659,0,0,0,0
256,661,256/661,0,0,0,0
256,673,256/673,0,1,1,0
256,677,256/677,0,1,1,0
256,683,256/683,0,0,0,0
256,691,256/691,0,0,0,0
256,701,256/701,0,0,0,0
256,709,256/709,0,0,0,0
256,719,256/719,0,0,0,0
256,727,256/727,0,0,0,0
256,733,256/733,0,0,0,0
256,739,256/739,0,0,0,0
256,743,256/743,0,0,0,0
256,751,256/751,0,0,0,0
256,757,256/757,0,0,0,0
256,761,256/761,0,0,0,0
256,769,256/769,0,1,1,0
256,773,256/773,0,1,1,0
256,787,256/787,0,1,1,0
256,797,256/797,0,1,1,0
256,809,256/809,0,1,1,0
256,811,256/811,0,1,1,0
256,821,256/821,0,1,1,0
256,823,256/823,0,1,1,0
256,827,256/827,0,1,1,0
256,829,256/829,0,1,1,0
256,839,256/839,0,1,1,0
256,853,256/853,0,1,1,0
256,857,256/857,0,0,0,0
256,859,256/859,0,0,0,0
256,863,256/863,0,0,0,0
256,877,256/877,0,0,0,0
256,881,256/881,0,0,0,0
256,883,256/883,0,0,0,0
256,887,256/887,0,0,0,0
256,907,256/907,0,1,1,0
256,911,256/911,0,1,1,0
256,919,256/919,0,1,1,0
256,929,256/929,0,1,1,0
256,937,256/937,0,1,1,0
256,941,256/941,0,1,1,0
256,947,256/947,0,1,1,0
256,953,256/953,0,1,1,0
256,967,256/967,0,1,1,0
256,971,256/971,0,1,1,0
256,977,256/977,0,1,1,0
256,983,256/983,0,1,1,0
256,991,256/991,0,1,1,0
256,997,256/997,0,1,1,0
256,1009,256/1009,0,1,1,0
256,1013,256/1013,0,1,1,0
256,1019,256/1019,0,1,1,0
256,1021,256/1021,0,1,1,0
256,1031,256/1031,0,1,1,0
256,1033,256/1033,0,1,1,0
256,1039,256/1039,0,1,1,0
256,1049,256/1049,0,1,1,0
256,1051,256/1051,0,1,1,0
256,1061,256/1061,0,1,1,0
256,1063,256/1063,0,1,1,0
256,1069,256/1069,0,1,1,0
256,1087,256/1087,0,1,1,0
256,1091,256/1091,0,1,1,0
256,1093,256/1093,0,1,1,0
256,1097,256/1097,0,1,1,0
256,1103,256/1103,0,1,1,0
256,1109,256/1109,0,1,1,0
256,1117,256/1117,0,1,1,0
256,1123,256/1123,0,1,1,0
256,1129,256/1129,0,1,1,0
256,1151,256/1151,0,1,1,0
256,1153,256/1153,0,1,1,0
256,1163,256/1163,0,1,1,0
256,1171,256/1171,0,1,1,0
256,1181,256/1181,0,1,1,0
256,1187,256/1187,0,1,1,0
256,1193,256/1193,0,1,1,0
256,1201,256/1201,0,1,1,0
256,1213,256/1213,0,1,1,0
256,1217,256/1217,0,1,1,0
256,1223,256/1223,0,1,1,0
256,1229,256/1229,0,1,1,0
256,1231,256/1231,0,1,1,0
256,1237,256/1237,0,1,1,0
256,1249,256/1249,0,1,1,0
256,1259,256/1259,0,1,1,0
256,1277,256/1277,0,1,1,0
256,1279,256/1279,0,1,1,0
256,1283,256/1283,0,0,0,0
256,1289,256/1289,0,0,0,0
256,1291,256/1291,0,0,0,0
256,1297,256/1297,0,0,0,0
256,1301,256/1301,0,0,0,0
256,1303,256/1303,0,0,0,0
256,1307,256/1307,0,0,0,0
256,1319,256/1319,0,0,0,0
256,1321,256/1321,0,0,0,0
256,1327,256/1327,0,0,0,0
256,1361,256/1361,0,0,0,0
256,1367,256/1367,0,0,0,0
256,1373,256/1373,0,0,0,0
256,1381,256/1381,0,0,0,0
256,1399,256/1399,0,0,0,0
256,1409,256/1409,0,0,0,0
256,1423,256/1423,0,0,0,0
256,1427,256/1427,0,0,0,0
256,1429,256/1429,0,0,0,0
256,1433,256/1433,0,0,0,0
256,1439,256/1439,0,0,0,0
256,1447,256/1447,0,0,0,0
256,1451,256/1451,0,0,0,0
256,1453,256/1453,0,0,0,0
256,1459,256/1459,0,0,0,0
256,1471,256/1471,0,0,0,0
256,1481,256/1481,0,0,0,0
256,1483,256/1483,0,0,0,0
256,1487,256/1487,0,0,0,0
256,1489,256/1489,0,0,0,0
256,1493,256/1493,0,0,0,0
256,1499,256/1499,0,0,0,0
256,1511,256/1511,0,0,0,0
256,1523,256/1523,0,0,0,0
256,1531,256/1531,0,0,0,0
256,1543,256/1543,0,1,1,0
256,1549,256/1549,0,1,1,0
256,1553,256/1553,0,1,1,0
256,1559,256/1559,0,1,1,0
256,1567,256/1567,0,1,1,0
256,1571,256/1571,0,1,1,0
256,1579,256/1579,0,1,1,0
256,1583,256/1583,0,1,1,0
256,1597,256/1597,0,1,1,0
256,1601,256/1601,0,1,1,0
256,1607,256/1607,0,1,1,0
256,1609,256/1609,0,1,1,0
256,1613,256/1613,0,1,1,0
256,1619,256/1619,0,1,1,0
256,1621,256/1621,0,1,1,0
256,1627,256/1627,0,1,1,0
256,1637,256/1637,0,1,1,0
256,1657,256/1657,0,1,1,0
256,1663,256/1663,0,1,1,0
256,1667,256/1667,0,1,1,0
256,1669,256/1669,0,1,1,0
256,1693,256/1693,0,1,1,0
256,1697,256/1697,0,1,1,0
256,1699,256/1699,0,1,1,0
256,1709,256/1709,0,1,1,0
256,1721,256/1721,0,1,1,0
256,1723,256/1723,0,1,1,0
256,1733,256/1733,0,1,1,0
256,1741,256/1741,0,1,1,0
256,1747,256/1747,0,1,1,0
256,1753,256/1753,0,1,1,0
256,1759,256/1759,0,1,1,0
256,1777,256/1777,0,1,1,0
256,1783,256/1783,0,1,1,0
256,1787,256/1787,0,1,1,0
256,1789,256/1789,0,1,1,0
256,1801,256/1801,0,2,2,0
256,1811,256/1811,0,2,2,0
256,1823,256/1823,0,2,2,0
256,1831,256/1831,0,2,2,0
256,1847,256/1847,0,2,2,0
256,1861,256/1861,0,2,2,0
256,1867,256/1867,0,2,2,0
256,1871,256/1871,0,2,2,0
256,1873,256/1873,0,2,2,0
256,1877,256/1877,0,2,2,0
256,1879,256/1879,0,2,2,0
256,1889,256/1889,0,2,2,0
256,1901,256/1901,0,2,2,0
256,1907,256/1907,0,2,2,0
256,1913,256/1913,0,2,2,0
256,1931,256/1931,0,2,2,0
256,1933,256/1933,0,2,2,0
256,1949,256/1949,0,2,2,0
256,1951,256/1951,0,2,2,0
256,1973,256/1973,0,2,2,0
256,1979,256/1979,0,2,2,0
256,1987,256/1987,0,2,2,0
256,1993,256/1993,0,2,2,0
256,1997,256/1997,0,2,2,0
256,1999,256/1999,0,2,2,0
256,2003,256/2003,0,2,2,0
256,2011,256/2011,0,2,2,0
256,2017,256/2017,0,2,2,0
256,2027,256/2027,0,2,2,0
256,2029,256/2029,0,2,2,0
256,2039,256/2039,0,2,2,0
256,2053,256/2053,0,1,1,0
256,2063,256/2063,0,1,1,0
256,2069,256/2069,0,1,1,0
256,2081,256/2081,0,1,1,0
256,2083,256/2083,0,1,1,0
256,2087,256/2087,0,1,1,0
256,2089,256/2089,0,1,1,0
256,2099,256/2099,0,1,1,0
256,2111,256/2111,0,1,1,0
256,2113,256/2113,0,1,1,0
256,2129,256/2129,0,1,1,0
256,2131,256/2131,0,1,1,0
256,2137,256/2137,0,1,1,0
256,2141,256/2141,0,1,1,0
256,2143,256/2143,0,1,1,0
256,2153,256/2153,0,1,1,0
256,2161,256/2161,0,1,1,0
256,2179,256/2179,0,1,1,0
256,2203,256/2203,0,1,1,0
256,2207,256/2207,0,1,1,0
256,2213,256/2213,0,1,1,0
256,2221,256/2221,0,1,1,0
256,2237,256/2237,0,1,1,0
256,2239,256/2239,0,1,1,0
256,2243,256/2243,0,1,1,0
256,2251,256/2251,0,1,1,0
256,2267,256/2267,0,1,1,0
256,2269,256/2269,0,1,1,0
256,2273,256/2273,0,1,1,0
256,2281,256/2281,0,1,1,0
256,2287,256/2287,0,1,1,0
256,2293,256/2293,0,1,1,0
256,2297,256/2297,0,1,1,0
256,2309,256/2309,0,1,1,0
256,2311,256/2311,0,1,1,0
256,2333,256/2333,0,1,1,0
256,2339,256/2339,0,1,1,0
256,2341,256/2341,0,1,1,0
256,2347,256/2347,0,1,1,0
256,2351,256/2351,0,1,1,0
256,2357,256/2357,0,1,1,0
256,2371,256/2371,0,1,1,0
256,2377,256/2377,0,1,1,0
256,2381,256/2381,0,1,1,0
256,2383,256/2383,0,1,1,0
256,2389,256/2389,0,1,1,0
256,2393,256/2393,0,1,1,0
256,2399,256/2399,0,1,1,0
256,2411,256/2411,0,1,1,0
256,2417,256/2417,0,1,1,0
256,2423,256/2423,0,1,1,0
256,2437,256/2437,0,1,1,0
256,2441,256/2441,0,1,1,0
256,2447,256/2447,0,1,1,0
256,2459,256/2459,0,1,1,0
256,2467,256/2467,0,1,1,0
256,2473,256/2473,0,1,1,0
256,2477,256/2477,0,1,1,0
256,2503,256/2503,0,1,1,0
256,2521,256/2521,0,1,1,0
256,2531,256/2531,0,1,1,0
256,2539,256/2539,0,1,1,0
256,2543,256/2543,0,1,1,0
256,2549,256/2549,0,1,1,0
256,2551,256/2551,0,1,1,0
256,2557,256/2557,0,1,1,0
256,2579,256/2579,0,0,0,0
256,2591,256/2591,0,0,0,0
256,2593,256/2593,0,0,0,0
256,2609,256/2609,0,0,0,0
256,2617,256/2617,0,0,0,0
256,2621,256/2621,0,0,0,0
256,2633,256/2633,0,0,0,0
256,2647,256/2647,0,0,0,0
256,2657,256/2657,0,0,0,0
256,2659,256/2659,0,0,0,0
256,2663,256/2663,0,0,0,0
256,2671,256/2671,0,0,0,0
256,2677,256/2677,0,0,0,0
256,2683,256/2683,0,0,0,0
256,2687,256/2687,0,0,0,0
256,2689,256/2689,0,0,0,0
256,2693,256/2693,0,0,0,0
256,2699,256/2699,0,0,0,0
256,2707,256/2707,0,0,0,0
256,2711,256/2711,0,0,0,0
256,2713,256/2713,0,0,0,0
256,2719,256/2719,0,0,0,0
256,2729,256/2729,0,0,0,0
256,2731,256/2731,0,0,0,0
256,2741,256/2741,0,0,0,0
256,2749,256/2749,0,0,0,0
256,2753,256/2753,0,0,0,0
256,2767,256/2767,0,0,0,0
256,2777,256/2777,0,0,0,0
256,2789,256/2789,0,0,0,0
256,2791,256/2791,0,0,0,0
256,2797,256/2797,0,0,0,0
256,2801,256/2801,0,0,0,0
256,2803,256/2803,0,0,0,0
256,2819,256/2819,0,0,0,0
256,2833,256/2833,0,0,0,0
256,2837,256/2837,0,0,0,0
256,2843,256/2843,0,0,0,0
256,2851,256/2851,0,0,0,0
256,2857,256/2857,0,0,0,0
256,2861,256/2861,0,0,0,0
256,2879,256/2879,0,0,0,0
256,2887,256/2887,0,0,0,0
256,2897,256/2897,0,0,0,0
256,2903,256/2903,0,0,0,0
256,2909,256/2909,0,0,0,0
256,2917,256/2917,0,0,0,0
256,2927,256/2927,0,0,0,0
256,2939,256/2939,0,0,0,0
256,2953,256/2953,0,0,0,0
256,2957,256/2957,0,0,0,0
256,2963,256/2963,0,0,0,0
256,2969,256/2969,0,0,0,0
256,2971,256/2971,0,0,0,0
256,2999,256/2999,0,0,0,0
256,3001,256/3001,0,0,0,0
256,3011,256/3011,0,0,0,0
256,3019,256/3019,0,0,0,0
256,3023,256/3023,0,0,0,0
256,3037,256/3037,0,0,0,0
256,3041,256/3041,0,0,0,0
256,3049,256/3049,0,0,0,0
256,3061,256/3061,0,0,0,0
256,3067,256/3067,0,0,0,0
256,3079,256/3079,0,0,0,0
256,3083,256/3083,0,0,0,0
256,3089,256/3089,0,0,0,0
256,3109,256/3109,0,0,0,0
256,3119,256/3119,0,0,0,0
256,3121,256/3121,0,0,0,0
256,3137,256/3137,0,0,0,0
256,3163,256/3163,0,0,0,0
256,3167,256/3167,0,0,0,0
256,3169,256/3169,0,0,0,0
256,3181,256/3181,0,0,0,0
256,3187,256/3187,0,0,0,0
256,3191,256/3191,0,0,0,0
256,3203,256/3203,0,0,0,0
256,3209,256/3209,0,0,0,0
256,3217,256/3217,0,0,0,0
256,3221,256/3221,0,0,0,0
256,3229,256/3229,0,0,0,0
256,3251,256/3251,0,0,0,0
256,3253,256/3253,0,0,0,0
256,3257,256/3257,0,0,0,0
256,3259,256/3259,0,0,0,0
256,3271,256/3271,0,0,0,0
256,3299,256/3299,0,0,0,0
256,3301,256/3301,0,0,0,0
256,3307,256/3307,0,0,0,0
256,3313,256/3313,0,0,0,0
256,3319,256/3319,0,0,0,0
256,3323,256/3323,0,0,0,0
1000,127,111/127,7,0,0,0
1000,131,83/131,7,1,1,0
1000,137,41/137,7,0,0,0
1000,139,27/139,7,0,0,0
1000,149,106/149,6,1,1,0
1000,151,94/151,6,1,1,0
1000,157,58/157,6,0,0,0
1000,163,22/163,6,2,2,0
1000,167,165/167,5,0,0,0
1000,173,135/173,5,0,0,0
1000,179,105/179,5,0,0,0
1000,181,95/181,5,1,1,0
1000,191,45/191,5,1,1,0
1000,193,35/193,5,0,0,0
1000,197,15/197,5,0,0,0
1000,199,5/199,5,0,0,0
1000,211,156/211,4,0,0,0
1000,223,108/223,4,0,0,0
1000,227,92/227,4,2,2,0
1000,229,84/229,4,0,0,0
1000,233,68/233,4,0,0,0
1000,239,44/239,4,0,0,0
1000,241,36/241,4,1,1,0
1000,251,247/251,3,0,0,0
1000,257,229/257,3,0,0,0
1000,263,211/263,3,2,2,0
1000,269,193/269,3,0,0,0
1000,271,187/271,3,0,0,0
1000,277,169/277,3,1,1,0
1000,281,157/281,3,0,0,0
1000,283,151/283,3,1,1,0
1000,293,121/293,3,2,2,0
1000,307,79/307,3,1,1,0
1000,311,67/311,3,1,1,0
1000,313,61/313,3,0,0,0
1000,317,49/317,3,1,1,0
1000,331,7/331,3,0,0,0
1000,337,326/337,2,0,0,0
1000,347,306/347,2,0,0,0
1000,349,302/349,2,0,0,0
1000,353,294/353,2,2,2,0
1000,359,282/359,2,0,0,0
1000,367,266/367,2,0,0,0
1000,373,254/373,2,0,0,0
1000,379,242/379,2,1,1,0
1000,383,234/383,2,1,1,0
1000,389,222/389,2,0,0,0
1000,397,206/397,2,1,1,0
1000,401,198/401,2,0,0,0
1000,409,182/409,2,0,0,0
1000,419,162/419,2,0,0,0
1000,421,158/421,2,1,1,0
1000,431,138/431,2,1,1,0
1000,433,134/433,2,1,1,0
1000,439,122/439,2,1,1,0
1000,443,114/443,2,1,1,0
1000,449,102/449,2,1,1,0
1000,457,86/457,2,0,0,0
1000,461,78/461,2,0,0,0
1000,463,74/463,2,1,1,0
1000,467,66/467,2,2,2,0
1000,479,42/479,2,0,0,0
1000,487,26/487,2,0,0,0
1000,491,18/491,2,0,0,0
1000,499,2/499,2,0,0,0
1000,503,497/503,1,0,0,0
1000,509,491/509,1,0,0,0
1000,521,479/521,1,1,1,0
1000,523,477/523,1,1,1,0
1000,541,459/541,1,0,0,0
1000,547,453/547,1,2,2,0
1000,557,443/557,1,0,0,0
1000,563,437/563,1,0,0,0
1000,569,431/569,1,1,1,0
1000,571,429/571,1,1,1,0
1000,577,423/577,1,0,0,0
1000,587,413/587,1,1,1,0
1000,593,407/593,1,0,0,0
1000,599,401/599,1,0,0,0
1000,601,399/601,1,1,1,0
1000,607,393/607,1,1,1,0
1000,613,387/613,1,1,1,0
1000,617,383/617,1,1,1,0
1000,619,381/619,1,1,1,0
1000,631,369/631,1,0,0,0
1000,641,359/641,1,0,0,0
1000,643,357/643,1,0,0,0
1000,647,353/647,1,0,0,0
1000,653,347/653,1,1,1,0
1000,659,341/659,1,1,1,0
1000,661,339/661,1,1,1,0
1000,673,327/673,1,0,0,0
1000,677,323/677,1,0,0,0
1000,683,317/683,1,0,0,0
1000,691,309/691,1,0,0,0
1000,701,299/701,1,1,1,0
1000,709,291/709,1,2,2,0
1000,719,281/719,1,0,0,0
1000,727,273/727,1,1,1,0
1000,733,267/733,1,0,0,0
1000,739,261/739,1,0,0,0
1000,743,257/743,1,0,0,0
1000,751,249/751,1,1,1,0
1000,757,243/757,1,1,1,0
1000,761,239/761,1,1,1,0
1000,769,231/769,1,1,1,0
1000,773,227/773,1,0,0,0
1000,787,213/787,1,1,1,0
1000,797,203/797,1,1,1,0
1000,809,191/809,1,1,1,0
1000,811,189/811,1,1,1,0
1000,821,179/821,1,1,1,0
1000,823,177/823,1,1,1,0
1000,827,173/827,1,1,1,0
1000,829,171/829,1,1,1,0
1000,839,161/839,1,0,0,0
1000,853,147/853,1,0,0,0
1000,857,143/857,1,0,0,0
1000,859,141/859,1,1,1,0
1000,863,137/863,1,1,1,0
1000,877,123/877,1,2,2,0
1000,881,119/881,1,2,2,0
1000,883,117/883,1,2,2,0
1000,887,113/887,1,2,2,0
1000,907,93/907,1,1,1,0
1000,911,89/911,1,0,0,0
1000,919,81/919,1,0,0,0
1000,929,71/929,1,0,0,0
1000,937,63/937,1,0,0,0
1000,941,59/941,1,0,0,0
1000,947,53/947,1,0,0,0
1000,953,47/953,1,0,0,0
1000,967,33/967,1,0,0,0
1000,971,29/971,1,0,0,0
1000,977,23/977,1,0,0,0
1000,983,17/983,1,0,0,0
1000,991,9/991,1,0,0,0
1000,997,3/997,1,0,0,0
1000,1009,1000/1009,0,0,0,0
1000,1013,1000/1013,0,0,0,0
1000,1019,1000/1019,0,0,0,0
1000,1021,1000/1021,0,0,0,0
1000,1031,1000/1031,0,0,0,0
1000,1033,1000/1033,0,0,0,0
1000,1039,1000/1039,0,0,0,0
1000,1049,1000/1049,0,0,0,0
1000,1051,1000/1051,0,0,0,0
1000,1061,1000/1061,0,0,0,0
1000,1063,1000/1063,0,0,0,0
1000,1069,1000/1069,0,0,0,0
1000,1087,1000/1087,0,1,1,0
1000,1091,1000/1091,0,1,1,0
1000,1093,1000/1093,0,1,1,0
1000,1097,1000/1097,0,1,1,0
1000,1103,1000/1103,0,1,1,0
1000,1109,1000/1109,0,1,1,0
1000,1117,1000/1117,0,0,0,0
1000,1123,1000/1123,0,0,0,0
1000,1129,1000/1129,0,0,0,0
1000,1151,1000/1151,0,0,0,0
1000,1153,1000/1153,0,0,0,0
1000,1163,1000/1163,0,0,0,0
1000,1171,1000/1171,0,0,0,0
1000,1181,1000/1181,0,0,0,0
1000,1187,1000/1187,0,1,1,0
1000,1193,1000/1193,0,1,1,0
1000,1201,1000/1201,0,2,2,0
1000,1213,1000/1213,0,2,2,0
1000,1217,1000/1217,0,2,2,0
1000,1223,1000/1223,0,2,2,0
1000,1229,1000/1229,0,2,2,0
1000,1231,1000/1231,0,2,2,0
1000,1237,1000/1237,0,2,2,0
1000,1249,1000/1249,0,2,2,0
1000,1259,1000/1259,0,0,0,0
1000,1277,1000/1277,0,0,0,0
1000,1279,1000/1279,0,0,0,0
1000,1283,1000/1283,0,0,0,0
1000,1289,1000/1289,0,0,0,0
1000,1291,1000/1291,0,0,0,0
1000,1297,1000/1297,0,0,0,0
1000,1301,1000/1301,0,1,1,0
1000,1303,1000/1303,0,1,1,0
1000,1307,1000/1307,0,1,1,0
1000,1319,1000/1319,0,1,1,0
1000,1321,1000/1321,0,1,1,0
1000,1327,1000/1327,0,1,1,0
1000,1361,1000/1361,0,0,0,0
1000,1367,1000/1367,0,0,0,0
1000,1373,1000/1373,0,0,0,0
1000,1381,1000/1381,0,0,0,0
1000,1399,1000/1399,0,0,0,0
1000,1409,1000/1409,0,1,1,0
1000,1423,1000/1423,0,1,1,0
1000,1427,1000/1427,0,1,1,0
1000,1429,1000/1429,0,0,0,0
1000,1433,1000/1433,0,0,0,0
1000,1439,1000/1439,0,0,0,0
1000,1447,1000/1447,0,0,0,0
1000,1451,1000/1451,0,0,0,0
1000,1453,1000/1453,0,0,0,0
1000,1459,1000/1459,0,0,0,0
1000,1471,1000/1471,0,0,0,0
1000,1481,1000/1481,0,0,0,0
1000,1483,1000/1483,0,0,0,0
1000,1487,1000/1487,0,0,0,0
1000,1489,1000/1489,0,0,0,0
1000,1493,1000/1493,0,0,0,0
1000,1499,1000/1499,0,0,0,0
1000,1511,1000/1511,0,1,1,0
1000,1523,1000/1523,0,1,1,0
1000,1531,1000/1531,0,1,1,0
1000,1543,1000/1543,0,1,1,0
1000,1549,1000/1549,0,1,1,0
1000,1553,1000/1553,0,1,1,0
1000,1559,1000/1559,0,1,1,0
1000,1567,1000/1567,0,1,1,0
1000,1571,1000/1571,0,1,1,0
1000,1579,1000/1579,0,1,1,0
1000,1583,1000/1583,0,1,1,0
1000,1597,1000/1597,0,1,1,0
1000,1601,1000/1601,0,1,1,0
1000,1607,1000/1607,0,1,1,0
1000,1609,1000/1609,0,1,1,0
1000,1613,1000/1613,0,1,1,0
1000,1619,1000/1619,0,1,1,0
1000,1621,1000/1621,0,1,1,0
1000,1627,1000/1627,0,1,1,0
1000,1637,1000/1637,0,1,1,0
1000,1657,1000/1657,0,1,1,0
1000,1663,1000/1663,0,1,1,0
1000,1667,1000/1667,0,0,0,0
1000,1669,1000/1669,0,0,0,0
1000,1693,1000/1693,0,0,0,0
1000,1697,1000/1697,0,0,0,0
1000,1699,1000/1699,0,0,0,0
1000,1709,1000/1709,0,0,0,0
1000,1721,1000/1721,0,0,0,0
1000,1723,1000/1723,0,0,0,0
1000,1733,1000/1733,0,0,0,0
1000,1741,1000/1741,0,0,0,0
1000,1747,1000/1747,0,0,0,0
1000,1753,1000/1753,0,0,0,0
1000,1759,1000/1759,0,0,0,0
1000,1777,1000/1777,0,0,0,0
1000,1783,1000/1783,0,0,0,0
1000,1787,1000/1787,0,0,0,0
1000,1789,1000/1789,0,0,0,0
1000,1801,1000/1801,0,0,0,0
1000,1811,1000/1811,0,0,0,0
1000,1823,1000/1823,0,0,0,0
1000,1831,1000/1831,0,0,0,0
1000,1847,1000/1847,0,0,0,0
1000,1861,1000/1861,0,1,1,0
1000,1867,1000/1867,0,1,1,0
1000,1871,1000/1871,0,1,1,0
1000,1873,1000/1873,0,1,1,0
1000,1877,1000/1877,0,1,1,0
1000,1879,1000/1879,0,1,1,0
1000,1889,1000/1889,0,1,1,0
1000,1901,1000/1901,0,1,1,0
1000,1907,1000/1907,0,1,1,0
1000,1913,1000/1913,0,1,1,0
1000,1931,1000/1931,0,1,1,0
1000,1933,1000/1933,0,1,1,0
1000,1949,1000/1949,0,1,1,0
1000,1951,1000/1951,0,1,1,0
1000,1973,1000/1973,0,1,1,0
1000,1979,1000/1979,0,1,1,0
1000,1987,1000/1987,0,1,1,0
1000,1993,1000/1993,0,1,1,0
1000,1997,1000/1997,0,1,1,0
1000,1999,1000/1999,0,1,1,0
1000,2003,1000/2003,0,0,0,0
1000,2011,1000/2011,0,0,0,0
1000,2017,1000/2017,0,0,0,0
1000,2027,1000/2027,0,0,0,0
1000,2029,1000/2029,0,0,0,0
1000,2039,1000/2039,0,0,0,0
1000,2053,1000/2053,0,0,0,0
1000,2063,1000/2063,0,0,0,0
1000,2069,1000/2069,0,0,0,0
1000,2081,1000/2081,0,0,0,0
1000,2083,1000/2083,0,0,0,0
1000,2087,1000/2087,0,0,0,0
1000,2089,1000/2089,0,0,0,0
1000,2099,1000/2099,0,0,0,0
1000,2111,1000/2111,0,0,0,0
1000,2113,1000/2113,0,0,0,0
1000,2129,1000/2129,0,0,0,0
1000,2131,1000/2131,0,0,0,0
1000,2137,1000/2137,0,0,0,0
1000,2141,1000/2141,0,0,0,0
1000,2143,1000/2143,0,0,0,0
1000,2153,1000/2153,0,0,0,0
1000,2161,1000/2161,0,0,0,0
1000,2179,1000/2179,0,0,0,0
1000,2203,1000/2203,0,0,0,0
1000,2207,1000/2207,0,0,0,0
1000,2213,1000/2213,0,0,0,0
1000,2221,1000/2221,0,0,0,0
1000,2237,1000/2237,0,0,0,0
1000,2239,1000/2239,0,0,0,0
1000,2243,1000/2243,0,0,0,0
1000,2251,1000/2251,0,0,0,0
1000,2267,1000/2267,0,0,0,0
1000,2269,1000/2269,0,0,0,0
1000,2273,1000/2273,0,0,0,0
1000,2281,1000/2281,0,0,0,0
1000,2287,1000/2287,0,0,0,0
1000,2293,1000/2293,0,0,0,0
1000,2297,1000/2297,0,0,0,0
1000,2309,1000/2309,0,0,0,0
1000,2311,1000/2311,0,0,0,0
1000,2333,1000/2333,0,0,0,0
1000,2339,1000/2339,0,1,1,0
1000,2341,1000/2341,0,1,1,0
1000,2347,1000/2347,0,1,1,0
1000,2351,1000/2351,0,1,1,0
1000,2357,1000/2357,0,1,1,0
1000,2371,1000/2371,0,1,1,0
1000,2377,1000/2377,0,1,1,0
1000,2381,1000/2381,0,1,1,0
1000,2383,1000/2383,0,1,1,0
1000,2389,1000/2389,0,1,1,0
1000,2393,1000/2393,0,1,1,0
1000,2399,1000/2399,0,1,1,0
1000,2411,1000/2411,0,2,2,0
1000,2417,1000/2417,0,2,2,0
1000,2423,1000/2423,0,2,2,0
1000,2437,1000/2437,0,2,2,0
1000,2441,1000/2441,0,2,2,0
1000,2447,1000/2447,0,2,2,0
1000,2459,1000/2459,0,2,2,0
1000,2467,1000/2467,0,2,2,0
1000,2473,1000/2473,0,2,2,0
1000,2477,1000/2477,0,2,2,0
1000,2503,1000/2503,0,0,0,0
1000,2521,1000/2521,0,0,0,0
1000,2531,1000/2531,0,0,0,0
1000,2539,1000/2539,0,0,0,0
1000,2543,1000/2543,0,0,0,0
1000,2549,1000/2549,0,0,0,0
1000,2551,1000/2551,0,0,0,0
1000,2557,1000/2557,0,0,0,0
1000,2579,1000/2579,0,0,0,0
1000,2591,1000/2591,0,0,0,0
1000,2593,1000/2593,0,0,0,0
1000,2609,1000/2609,0,1,1,0
1000,2617,1000/2617,0,1,1,0
1000,2621,1000/2621,0,1,1,0
1000,2633,1000/2633,0,1,1,0
1000,2647,1000/2647,0,1,1,0
1000,2657,1000/2657,0,1,1,0
1000,2659,1000/2659,0,1,1,0
1000,2663,1000/2663,0,1,1,0
1000,2671,1000/2671,0,0,0,0
1000,2677,1000/2677,0,0,0,0
1000,2683,1000/2683,0,0,0,0
1000,2687,1000/2687,0,0,0,0
1000,2689,1000/2689,0,0,0,0
1000,2693,1000/2693,0,0,0,0
1000,2699,1000/2699,0,0,0,0
1000,2707,1000/2707,0,0,0,0
1000,2711,1000/2711,0,0,0,0
1000,2713,1000/2713,0,0,0,0
1000,2719,1000/2719,0,0,0,0
1000,2729,1000/2729,0,0,0,0
1000,2731,1000/2731,0,0,0,0
1000,2741,1000/2741,0,0,0,0
1000,2749,1000/2749,0,0,0,0
1000,2753,1000/2753,0,0,0,0
1000,2767,1000/2767,0,0,0,0
1000,2777,1000/2777,0,0,0,0
1000,2789,1000/2789,0,0,0,0
1000,2791,1000/2791,0,0,0,0
1000,2797,1000/2797,0,0,0,0
1000,2801,1000/2801,0,0,0,0
1000,2803,1000/2803,0,0,0,0
1000,2819,1000/2819,0,0,0,0
1000,2833,1000/2833,0,0,0,0
1000,2837,1000/2837,0,0,0,0
1000,2843,1000/2843,0,0,0,0
1000,2851,1000/2851,0,0,0,0
1000,2857,1000/2857,0,0,0,0
1000,2861,1000/2861,0,0,0,0
1000,2879,1000/2879,0,0,0,0
1000,2887,1000/2887,0,0,0,0
1000,2897,1000/2897,0,0,0,0
1000,2903,1000/2903,0,0,0,0
1000,2909,1000/2909,0,0,0,0
1000,2917,1000/2917,0,0,0,0
1000,2927,1000/2927,0,0,0,0
1000,2939,1000/2939,0,0,0,0
1000,2953,1000/2953,0,0,0,0
1000,2957,1000/2957,0,0,0,0
1000,2963,1000/2963,0,0,0,0
1000,2969,1000/2969,0,0,0,0
1000,2971,1000/2971,0,0,0,0
1000,2999,1000/2999,0,0,0,0
1000,3001,1000/3001,0,1,1,0
1000,3011,1000/3011,0,1,1,0
1000,3019,1000/3019,0,1,1,0
1000,3023,1000/3023,0,1,1,0
1000,3037,1000/3037,0,1,1,0
1000,3041,1000/3041,0,1,1,0
1000,3049,1000/3049,0,1,1,0
1000,3061,1000/3061,0,1,1,0
1000,3067,1000/3067,0,1,1,0
1000,3079,1000/3079,0,1,1,0
1000,3083,1000/3083,0,1,1,0
1000,3089,1000/3089,0,1,1,0
1000,3109,1000/3109,0,1,1,0
1000,3119,1000/3119,0,1,1,0
1000,3121,1000/3121,0,1,1,0
1000,3137,1000/3137,0,1,1,0
1000,3163,1000/3163,0,1,1,0
1000,3167,1000/3167,0,1,1,0
1000,3169,1000/3169,0,1,1,0
1000,3181,1000/3181,0,1,1,0
1000,3187,1000/3187,0,1,1,0
1000,3191,1000/3191,0,1,1,0
1000,3203,1000/3203,0,1,1,0
1000,3209,1000/3209,0,1,1,0
1000,3217,1000/3217,0,1,1,0
1000,3221,1000/3221,0,1,1,0
1000,3229,1000/3229,0,1,1,0
1000,3251,1000/3251,0,1,1,0
1000,3253,1000/3253,0,1,1,0
1000,3257,1000/3257,0,1,1,0
1000,3259,1000/3259,0,1,1,0
1000,3271,1000/3271,0,1,1,0
1000,3299,1000/3299,0,1,1,0
1000,3301,1000/3301,0,1,1,0
1000,3307,1000/3307,0,1,1,0
1000,3313,1000/3313,0,1,1,0
1000,3319,1000/3319,0,1,1,0
1000,3323,1000/3323,0,1,1,0
1000,3329,1000/3329,0,1,1,0
1000,3331,1000/3331,0,1,1,0
1000,3343,1000/3343,0,0,0,0
1000,3347,1000/3347,0,0,0,0
1000,3359,1000/3359,0,0,0,0
1000,3361,1000/3361,0,0,0,0
1000,3371,1000/3371,0,0,0,0
1000,3373,1000/3373,0,0,0,0
1000,3389,1000/3389,0,0,0,0
1000,3391,1000/3391,0,0,0,0
1000,3407,1000/3407,0,0,0,0
1000,3413,1000/3413,0,0,0,0
1000,3433,1000/3433,0,0,0,0
1000,3449,1000/3449,0,0,0,0
1000,3457,1000/3457,0,0,0,0
1000,3461,1000/3461,0,0,0,0
1000,3463,1000/3463,0,0,0,0
1000,3467,1000/3467,0,0,0,0
1000,3469,1000/3469,0,0,0,0
1000,3491,1000/3491,0,0,0,0
1000,3499,1000/3499,0,0,0,0
1000,3511,1000/3511,0,1,1,0
1000,3517,1000/3517,0,1,1,0
1000,3527,1000/3527,0,1,1,0
1000,3529,1000/3529,0,1,1,0
1000,3533,1000/3533,0,1,1,0
1000,3539,1000/3539,0,1,1,0
1000,3541,1000/3541,0,1,1,0
1000,3547,1000/3547,0,1,1,0
1000,3557,1000/3557,0,1,1,0
1000,3559,1000/3559,0,1,1,0
1000,3571,1000/3571,0,1,1,0
1000,3581,1000/3581,0,1,1,0
1000,3583,1000/3583,0,1,1,0
1000,3593,1000/3593,0,1,1,0
1000,3607,1000/3607,0,1,1,0
1000,3613,1000/3613,0,1,1,0
1000,3617,1000/3617,0,1,1,0
1000,3623,1000/3623,0,1,1,0
1000,3631,1000/3631,0,1,1,0
1000,3637,1000/3637,0,1,1,0
1000,3643,1000/3643,0,1,1,0
1000,3659,1000/3659,0,1,1,0
1000,3671,1000/3671,0,1,1,0
1000,3673,1000/3673,0,1,1,0
1000,3677,1000/3677,0,1,1,0
1000,3691,1000/3691,0,1,1,0
1000,3697,1000/3697,0,1,1,0
1000,3701,1000/3701,0,1,1,0
1000,3709,1000/3709,0,1,1,0
1000,3719,1000/3719,0,1,1,0
1000,3727,1000/3727,0,1,1,0
1000,3733,1000/3733,0,1,1,0
1000,3739,1000/3739,0,1,1,0
1000,3761,1000/3761,0,1,1,0
1000,3767,1000/3767,0,1,1,0
1000,3769,1000/3769,0,1,1,0
1000,3779,1000/3779,0,1,1,0
1000,3793,1000/3793,0,1,1,0
1000,3797,1000/3797,0,1,1,0
1000,3803,1000/3803,0,1,1,0
1000,3821,1000/3821,0,1,1,0
1000,3823,1000/3823,0,1,1,0
1000,3833,1000/3833,0,1,1,0
1000,3847,1000/3847,0,1,1,0
1000,3851,1000/3851,0,1,1,0
1000,3853,1000/3853,0,1,1,0
1000,3863,1000/3863,0,1,1,0
1000,3877,1000/3877,0,1,1,0
1000,3881,1000/3881,0,1,1,0
1000,3889,1000/3889,0,1,1,0
1000,3907,1000/3907,0,1,1,0
1000,3911,1000/3911,0,1,1,0
1000,3917,1000/3917,0,1,1,0
1000,3919,1000/3919,0,1,1,0
1000,3923,1000/3923,0,1,1,0
1000,3929,1000/3929,0,1,1,0
1000,3931,1000/3931,0,1,1,0
1000,3943,1000/3943,0,1,1,0
1000,3947,1000/3947,0,1,1,0
1000,3967,1000/3967,0,1,1,0
1000,3989,1000/3989,0,1,1,0
1000,4001,1000/4001,0,1,1,0
1000,4003,1000/4003,0,1,1,0
1000,4007,1000/4007,0,1,1,0
1000,4013,1000/4013,0,1,1,0
1000,4019,1000/4019,0,1,1,0
1000,4021,1000/4021,0,1,1,0
1000,4027,1000/4027,0,1,1,0
1000,4049,1000/4049,0,1,1,0
1000,4051,1000/4051,0,1,1,0
1000,4057,1000/4057,0,1,1,0
1000,4073,1000/4073,0,1,1,0
1000,4079,1000/4079,0,1,1,0
1000,4091,1000/4091,0,1,1,0
1000,4093,1000/4093,0,1,1,0
1000,4099,1000/4099,0,1,1,0
1000,4111,1000/4111,0,1,1,0
1000,4127,1000/4127,0,1,1,0
1000,4129,1000/4129,0,1,1,0
1000,4133,1000/4133,0,1,1,0
1000,4139,1000/4139,0,1,1,0
1000,4153,1000/4153,0,1,1,0
1000,4157,1000/4157,0,1,1,0
1000,4159,1000/4159,0,1,1,0
1000,4177,1000/4177,0,1,1,0
1000,4201,1000/4201,0,1,1,0
1000,4211,1000/4211,0,1,1,0
1000,4217,1000/4217,0,1,1,0
1000,4219,1000/4219,0,1,1,0
1000,4229,1000/4229,0,1,1,0
1000,4231,1000/4231,0,1,1,0
1000,4241,1000/4241,0,1,1,0
1000,4243,1000/4243,0,1,1,0
1000,4253,1000/4253,0,1,1,0
1000,4259,1000/4259,0,1,1,0
1000,4261,1000/4261,0,1,1,0
1000,4271,1000/4271,0,1,1,0
1000,4273,1000/4273,0,1,1,0
1000,4283,1000/4283,0,1,1,0
1000,4289,1000/4289,0,1,1,0
1000,4297,1000/4297,0,1,1,0
1000,4327,1000/4327,0,1,1,0
1000,4337,1000/4337,0,1,1,0
1000,4339,1000/4339,0,1,1,0
1000,4349,1000/4349,0,1,1,0
1000,4357,1000/4357,0,1,1,0
1000,4363,1000/4363,0,1,1,0
1000,4373,1000/4373,0,1,1,0
1000,4391,1000/4391,0,1,1,0
1000,4397,1000/4397,0,1,1,0
1000,4409,1000/4409,0,1,1,0
1000,4421,1000/4421,0,1,1,0
1000,4423,1000/4423,0,1,1,0
1000,4441,1000/4441,0,1,1,0
1000,4447,1000/4447,0,1,1,0
1000,4451,1000/4451,0,1,1,0
1000,4457,1000/4457,0,1,1,0
1000,4463,1000/4463,0,1,1,0
1000,4481,1000/4481,0,1,1,0
1000,4483,1000/4483,0,1,1,0
1000,4493,1000/4493,0,1,1,0
1000,4507,1000/4507,0,1,1,0
1000,4513,1000/4513,0,1,1,0
1000,4517,1000/4517,0,1,1,0
1000,4519,1000/4519,0,1,1,0
1000,4523,1000/4523,0,1,1,0
1000,4547,1000/4547,0,1,1,0
1000,4549,1000/4549,0,1,1,0
1000,4561,1000/4561,0,1,1,0
1000,4567,1000/4567,0,1,1,0
1000,4583,1000/4583,0,1,1,0
1000,4591,1000/4591,0,1,1,0
1000,4597,1000/4597,0,1,1,0
1000,4603,1000/4603,0,1,1,0
1000,4621,1000/4621,0,1,1,0
1000,4637,1000/4637,0,1,1,0
1000,4639,1000/4639,0,1,1,0
1000,4643,1000/4643,0,1,1,0
1000,4649,1000/4649,0,1,1,0
1000,4651,1000/4651,0,1,1,0
1000,4657,1000/4657,0,1,1,0
1000,4663,1000/4663,0,1,1,0
1000,4673,1000/4673,0,1,1,0
1000,4679,1000/4679,0,1,1,0
1000,4691,1000/4691,0,1,1,0
1000,4703,1000/4703,0,1,1,0
1000,4721,1000/4721,0,1,1,0
1000,4723,1000/4723,0,1,1,0
1000,4729,1000/4729,0,1,1,0
1000,4733,1000/4733,0,1,1,0
1000,4751,1000/4751,0,1,1,0
1000,4759,1000/4759,0,1,1,0
1000,4783,1000/4783,0,1,1,0
1000,4787,1000/4787,0,1,1,0
1000,4789,1000/4789,0,1,1,0
1000,4793,1000/4793,0,1,1,0
1000,4799,1000/4799,0,1,1,0
1000,4801,1000/4801,0,1,1,0
1000,4813,1000/4813,0,1,1,0
1000,4817,1000/4817,0,1,1,0
1000,4831,1000/4831,0,1,1,0
1000,4861,1000/4861,0,1,1,0
1000,4871,1000/4871,0,1,1,0
1000,4877,1000/4877,0,1,1,0
1000,4889,1000/4889,0,1,1,0
1000,4903,1000/4903,0,1,1,0
1000,4909,1000/4909,0,1,1,0
1000,4919,1000/4919,0,1,1,0
1000,4931,1000/4931,0,1,1,0
1000,4933,1000/4933,0,1,1,0
1000,4937,1000/4937,0,1,1,0
1000,4943,1000/4943,0,1,1,0
1000,4951,1000/4951,0,1,1,0
1000,4957,1000/4957,0,1,1,0
1000,4967,1000/4967,0,1,1,0
1000,4969,1000/4969,0,1,1,0
1000,4973,1000/4973,0,1,1,0
1000,4987,1000/4987,0,1,1,0
1000,4993,1000/4993,0,1,1,0
1000,4999,1000/4999,0,1,1,0
1000,5003,1000/5003,0,0,0,0
1000,5009,1000/5009,0,0,0,0
1000,5011,1000/5011,0,0,0,0
1000,5021,1000/5021,0,0,0,0
1000,5023,1000/5023,0,0,0,0
1000,5039,1000/5039,0,0,0,0
1000,5051,1000/5051,0,0,0,0
1000,5059,1000/5059,0,0,0,0
1000,5077,1000/5077,0,0,0,0
1000,5081,1000/5081,0,0,0,0
1000,5087,1000/5087,0,0,0,0
1000,5099,1000/5099,0,0,0,0
1000,5101,1000/5101,0,0,0,0
1000,5107,1000/5107,0,0,0,0
1000,5113,1000/5113,0,0,0,0
1000,5119,1000/5119,0,0,0,0
1000,5147,1000/5147,0,0,0,0
1000,5153,1000/5153,0,0,0,0
1000,5167,1000/5167,0,0,0,0
1000,5171,1000/5171,0,0,0,0
1000,5179,1000/5179,0,0,0,0
1000,5189,1000/5189,0,0,0,0
1000,5197,1000/5197,0,0,0,0
1000,5209,1000/5209,0,0,0,0
1000,5227,1000/5227,0,0,0,0
1000,5231,1000/5231,0,0,0,0
1000,5233,1000/5233,0,0,0,0
1000,5237,1000/5237,0,0,0,0
1000,5261,1000/5261,0,0,0,0
1000,5273,1000/5273,0,0,0,0
1000,5279,1000/5279,0,0,0,0
1000,5281,1000/5281,0,0,0,0
1000,5297,1000/5297,0,0,0,0
1000,5303,1000/5303,0,0,0,0
1000,5309,1000/5309,0,0,0,0
1000,5323,1000/5323,0,0,0,0
1000,5333,1000/5333,0,0,0,0
1000,5347,1000/5347,0,0,0,0
1000,5351,1000/5351,0,0,0,0
1000,5381,1000/5381,0,0,0,0
1000,5387,1000/5387,0,0,0,0
1000,5393,1000/5393,0,0,0,0
1000,5399,1000/5399,0,0,0,0
1000,5407,1000/5407,0,0,0,0
1000,5413,1000/5413,0,0,0,0
1000,5417,1000/5417,0,0,0,0
1000,5419,1000/5419,0,0,0,0
1000,5431,1000/5431,0,0,0,0
1000,5437,1000/5437,0,0,0,0
1000,5441,1000/5441,0,0,0,0
1000,5443,1000/5443,0,0,0,0
1000,5449,1000/5449,0,0,0,0
1000,5471,1000/5471,0,0,0,0
1000,5477,1000/5477,0,0,0,0
1000,5479,1000/5479,0,0,0,0
1000,5483,1000/5483,0,0,0,0
1000,5501,1000/5501,0,0,0,0
1000,5503,1000/5503,0,0,0,0
1000,5507,1000/5507,0,0,0,0
1000,5519,1000/5519,0,0,0,0
1000,5521,1000/5521,0,0,0,0
1000,5527,1000/5527,0,0,0,0
1000,5531,1000/5531,0,0,0,0
1000,5557,1000/5557,0,0,0,0
1000,5563,1000/5563,0,0,0,0
1000,5569,1000/5569,0,0,0,0
1000,5573,1000/5573,0,0,0,0
1000,5581,1000/5581,0,0,0,0
1000,5591,1000/5591,0,0,0,0
1000,5623,1000/5623,0,0,0,0
1000,5639,1000/5639,0,0,0,0
1000,5641,1000/5641,0,0,0,0
1000,5647,1000/5647,0,0,0,0
1000,5651,1000/5651,0,0,0,0
1000,5653,1000/5653,0,0,0,0
1000,5657,1000/5657,0,0,0,0
1000,5659,1000/5659,0,0,0,0
1000,5669,1000/5669,0,0,0,0
1000,5683,1000/5683,0,0,0,0
1000,5689,1000/5689,0,0,0,0
1000,5693,1000/5693,0,0,0,0
1000,5701,1000/5701,0,0,0,0
1000,5711,1000/5711,0,0,0,0
1000,5717,1000/5717,0,0,0,0
1000,5737,1000/5737,0,0,0,0
1000,5741,1000/5741,0,0,0,0
1000,5743,1000/5743,0,0,0,0
1000,5749,1000/5749,0,0,0,0
1000,5779,1000/5779,0,0,0,0
1000,5783,1000/5783,0,0,0,0
1000,5791,1000/5791,0,0,0,0
1000,5801,1000/5801,0,0,0,0
1000,5807,1000/5807,0,0,0,0
1000,5813,1000/5813,0,0,0,0
1000,5821,1000/5821,0,0,0,0
1000,5827,1000/5827,0,0,0,0
1000,5839,1000/5839,0,0,0,0
1000,5843,1000/5843,0,0,0,0
1000,5849,1000/5849,0,0,0,0
1000,5851,1000/5851,0,0,0,0
1000,5857,1000/5857,0,0,0,0
1000,5861,1000/5861,0,0,0,0
1000,5867,1000/5867,0,0,0,0
1000,5869,1000/5869,0,0,0,0
1000,5879,1000/5879,0,0,0,0
1000,5881,1000/5881,0,0,0,0
1000,5897,1000/5897,0,0,0,0
1000,5903,1000/5903,0,0,0,0
1000,5923,1000/5923,0,0,0,0
1000,5927,1000/5927,0,0,0,0
1000,5939,1000/5939,0,0,0,0
1000,5953,1000/5953,0,0,0,0
1000,5981,1000/5981,0,0,0,0
1000,5987,1000/5987,0,0,0,0
1000,6007,1000/6007,0,1,1,0
1000,6011,1000/6011,0,1,1,0
1000,6029,1000/6029,0,1,1,0
1000,6037,1000/6037,0,1,1,0
1000,6043,1000/6043,0,1,1,0
1000,6047,1000/6047,0,1,1,0
1000,6053,1000/6053,0,1,1,0
1000,6067,1000/6067,0,1,1,0
1000,6073,1000/6073,0,1,1,0
1000,6079,1000/6079,0,1,1,0
1000,6089,1000/6089,0,1,1,0
1000,6091,1000/6091,0,1,1,0
1000,6101,1000/6101,0,1,1,0
1000,6113,1000/6113,0,1,1,0
1000,6121,1000/6121,0,1,1,0
1000,6131,1000/6131,0,1,1,0
1000,6133,1000/6133,0,1,1,0
1000,6143,1000/6143,0,1,1,0
1000,6151,1000/6151,0,1,1,0
1000,6163,1000/6163,0,1,1,0
1000,6173,1000/6173,0,1,1,0
1000,6197,1000/6197,0,1,1,0
1000,6199,1000/6199,0,1,1,0
1000,6203,1000/6203,0,1,1,0
1000,6211,1000/6211,0,1,1,0
1000,6217,1000/6217,0,1,1,0
1000,6221,1000/6221,0,1,1,0
1000,6229,1000/6229,0,1,1,0
1000,6247,1000/6247,0,1,1,0
1000,6257,1000/6257,0,1,1,0
1000,6263,1000/6263,0,1,1,0
1000,6269,1000/6269,0,1,1,0
1000,6271,1000/6271,0,1,1,0
1000,6277,1000/6277,0,1,1,0
1000,6287,1000/6287,0,1,1,0
1000,6299,1000/6299,0,1,1,0
1000,6301,1000/6301,0,1,1,0
1000,6311,1000/6311,0,1,1,0
1000,6317,1000/6317,0,1,1,0
1000,6323,1000/6323,0,1,1,0
1000,6329,1000/6329,0,1,1,0
1000,6337,1000/6337,0,1,1,0
1000,6343,1000/6343,0,1,1,0
1000,6353,1000/6353,0,1,1,0
1000,6359,1000/6359,0,1,1,0
1000,6361,1000/6361,0,1,1,0
1000,6367,1000/6367,0,1,1,0
1000,6373,1000/6373,0,1,1,0
1000,6379,1000/6379,0,1,1,0
1000,6389,1000/6389,0,1,1,0
1000,6397,1000/6397,0,1,1,0
1000,6421,1000/6421,0,1,1,0
1000,6427,1000/6427,0,1,1,0
1000,6449,1000/6449,0,1,1,0
1000,6451,1000/6451,0,1,1,0
1000,6469,1000/6469,0,1,1,0
1000,6473,1000/6473,0,1,1,0
1000,6481,1000/6481,0,1,1,0
1000,6491,1000/6491,0,1,1,0
1000,6521,1000/6521,0,1,1,0
1000,6529,1000/6529,0,1,1,0
1000,6547,1000/6547,0,1,1,0
1000,6551,1000/6551,0,1,1,0
1000,6553,1000/6553,0,1,1,0
1000,6563,1000/6563,0,1,1,0
1000,6569,1000/6569,0,1,1,0
1000,6571,1000/6571,0,1,1,0
1000,6577,1000/6577,0,1,1,0
1000,6581,1000/6581,0,1,1,0
1000,6599,1000/6599,0,1,1,0
1000,6607,1000/6607,0,1,1,0
1000,6619,1000/6619,0,1,1,0
1000,6637,1000/6637,0,1,1,0
1000,6653,1000/6653,0,1,1,0
1000,6659,1000/6659,0,1,1,0
1000,6661,1000/6661,0,1,1,0
1000,6673,1000/6673,0,1,1,0
1000,6679,1000/6679,0,1,1,0
1000,6689,1000/6689,0,1,1,0
1000,6691,1000/6691,0,1,1,0
1000,6701,1000/6701,0,1,1,0
1000,6703,1000/6703,0,1,1,0
1000,6709,1000/6709,0,1,1,0
1000,6719,1000/6719,0,1,1,0
1000,6733,1000/6733,0,1,1,0
1000,6737,1000/6737,0,1,1,0
1000,6761,1000/6761,0,1,1,0
1000,6763,1000/6763,0,1,1,0
1000,6779,1000/6779,0,1,1,0
1000,6781,1000/6781,0,1,1,0
1000,6791,1000/6791,0,1,1,0
1000,6793,1000/6793,0,1,1,0
1000,6803,1000/6803,0,1,1,0
1000,6823,1000/6823,0,1,1,0
1000,6827,1000/6827,0,1,1,0
1000,6829,1000/6829,0,1,1,0
1000,6833,1000/6833,0,1,1,0
1000,6841,1000/6841,0,1,1,0
1000,6857,1000/6857,0,1,1,0
1000,6863,1000/6863,0,1,1,0
1000,6869,1000/6869,0,1,1,0
1000,6871,1000/6871,0,1,1,0
1000,6883,1000/6883,0,1,1,0
1000,6899,1000/6899,0,1,1,0
1000,6907,1000/6907,0,1,1,0
1000,6911,1000/6911,0,1,1,0
1000,6917,1000/6917,0,1,1,0
1000,6947,1000/6947,0,1,1,0
1000,6949,1000/6949,0,1,1,0
1000,6959,1000/6959,0,1,1,0
1000,6961,1000/6961,0,1,1,0
1000,6967,1000/6967,0,1,1,0
1000,6971,1000/6971,0,1,1,0
1000,6977,1000/6977,0,1,1,0
1000,6983,1000/6983,0,1,1,0
1000,6991,1000/6991,0,1,1,0
1000,6997,1000/6997,0,1,1,0
1000,7001,1000/7001,0,2,2,0
1000,7013,1000/7013,0,2,2,0
1000,7019,1000/7019,0,2,2,0
1000,7027,1000/7027,0,2,2,0
1000,7039,1000/7039,0,2,2,0
1000,7043,1000/7043,0,2,2,0
1000,7057,1000/7057,0,2,2,0
1000,7069,1000/7069,0,2,2,0
1000,7079,1000/7079,0,2,2,0
1000,7103,1000/7103,0,2,2,0
1000,7109,1000/7109,0,2,2,0
1000,7121,1000/7121,0,2,2,0
1000,7127,1000/7127,0,2,2,0
1000,7129,1000/7129,0,2,2,0
1000,7151,1000/7151,0,2,2,0
1000,7159,1000/7159,0,2,2,0
1000,7177,1000/7177,0,2,2,0
1000,7187,1000/7187,0,2,2,0
1000,7193,1000/7193,0,2,2,0
1000,7207,1000/7207,0,2,2,0
1000,7211,1000/7211,0,2,2,0
1000,7213,1000/7213,0,2,2,0
1000,7219,1000/7219,0,2,2,0
1000,7229,1000/7229,0,2,2,0
1000,7237,1000/7237,0,2,2,0
1000,7243,1000/7243,0,2,2,0
1000,7247,1000/7247,0,2,2,0
1000,7253,1000/7253,0,2,2,0
1000,7283,1000/7283,0,2,2,0
1000,7297,1000/7297,0,2,2,0
1000,7307,1000/7307,0,2,2,0
1000,7309,1000/7309,0,2,2,0
1000,7321,1000/7321,0,2,2,0
1000,7331,1000/7331,0,2,2,0
1000,7333,1000/7333,0,2,2,0
1000,7349,1000/7349,0,2,2,0
1000,7351,1000/7351,0,2,2,0
1000,7369,1000/7369,0,2,2,0
1000,7393,1000/7393,0,2,2,0
1000,7411,1000/7411,0,2,2,0
1000,7417,1000/7417,0,2,2,0
1000,7433,1000/7433,0,2,2,0
1000,7451,1000/7451,0,2,2,0
1000,7457,1000/7457,0,2,2,0
1000,7459,1000/7459,0,2,2,0
1000,7477,1000/7477,0,2,2,0
1000,7481,1000/7481,0,2,2,0
1000,7487,1000/7487,0,2,2,0
1000,7489,1000/7489,0,2,2,0
1000,7499,1000/7499,0,2,2,0
1000,7507,1000/7507,0,2,2,0
1000,7517,1000/7517,0,2,2,0
1000,7523,1000/7523,0,2,2,0
1000,7529,1000/7529,0,2,2,0
1000,7537,1000/7537,0,2,2,0
1000,7541,1000/7541,0,2,2,0
1000,7547,1000/7547,0,2,2,0
1000,7549,1000/7549,0,2,2,0
1000,7559,1000/7559,0,2,2,0
1000,7561,1000/7561,0,2,2,0
1000,7573,1000/7573,0,2,2,0
1000,7577,1000/7577,0,2,2,0
1000,7583,1000/7583,0,2,2,0
1000,7589,1000/7589,0,2,2,0
1000,7591,1000/7591,0,2,2,0
1000,7603,1000/7603,0,2,2,0
1000,7607,1000/7607,0,2,2,0
1000,7621,1000/7621,0,2,2,0
1000,7639,1000/7639,0,2,2,0
1000,7643,1000/7643,0,2,2,0
1000,7649,1000/7649,0,2,2,0
1000,7669,1000/7669,0,2,2,0
1000,7673,1000/7673,0,2,2,0
1000,7681,1000/7681,0,2,2,0
1000,7687,1000/7687,0,2,2,0
1000,7691,1000/7691,0,2,2,0
1000,7699,1000/7699,0,2,2,0
1000,7703,1000/7703,0,2,2,0
1000,7717,1000/7717,0,2,2,0
1000,7723,1000/7723,0,2,2,0
1000,7727,1000/7727,0,2,2,0
1000,7741,1000/7741,0,2,2,0
1000,7753,1000/7753,0,2,2,0
1000,7757,1000/7757,0,2,2,0
1000,7759,1000/7759,0,2,2,0
1000,7789,1000/7789,0,2,2,0
1000,7793,1000/7793,0,2,2,0
1000,7817,1000/7817,0,2,2,0
1000,7823,1000/7823,0,2,2,0
1000,7829,1000/7829,0,2,2,0
1000,7841,1000/7841,0,2,2,0
1000,7853,1000/7853,0,2,2,0
1000,7867,1000/7867,0,2,2,0
1000,7873,1000/7873,0,2,2,0
1000,7877,1000/7877,0,2,2,0
1000,7879,1000/7879,0,2,2,0
1000,7883,1000/7883,0,2,2,0
1000,7901,1000/7901,0,2,2,0
1000,7907,1000/7907,0,2,2,0
1000,7919,1000/7919,0,2,2,0
1000,7927,1000/7927,0,2,2,0
1000,7933,1000/7933,0,2,2,0
1000,7937,1000/7937,0,2,2,0
1000,7949,1000/7949,0,2,2,0
1000,7951,1000/7951,0,2,2,0
1000,7963,1000/7963,0,2,2,0
1000,7993,1000/7993,0,2,2,0
1000,8009,1000/8009,0,1,1,0
1000,8011,1000/8011,0,1,1,0
1000,8017,1000/8017,0,1,1,0
1000,8039,1000/8039,0,1,1,0
1000,8053,1000/8053,0,1,1,0
1000,8059,1000/8059,0,1,1,0
1000,8069,1000/8069,0,1,1,0
1000,8081,1000/8081,0,1,1,0
1000,8087,1000/8087,0,1,1,0
1000,8089,1000/8089,0,1,1,0
1000,8093,1000/8093,0,1,1,0
1000,8101,1000/8101,0,1,1,0
1000,8111,1000/8111,0,1,1,0
1000,8117,1000/8117,0,1,1,0
1000,8123,1000/8123,0,1,1,0
1000,8147,1000/8147,0,1,1,0
1000,8161,1000/8161,0,1,1,0
1000,8167,1000/8167,0,1,1,0
1000,8171,1000/8171,0,1,1,0
1000,8179,1000/8179,0,1,1,0
1000,8191,1000/8191,0,1,1,0
1000,8209,1000/8209,0,1,1,0
1000,8219,1000/8219,0,1,1,0
1000,8221,1000/8221,0,1,1,0
1000,8231,1000/8231,0,1,1,0
1000,8233,1000/8233,0,1,1,0
1000,8237,1000/8237,0,1,1,0
1000,8243,1000/8243,0,1,1,0
1000,8263,1000/8263,0,1,1,0
1000,8269,1000/8269,0,1,1,0
1000,8273,1000/8273,0,1,1,0
1000,8287,1000/8287,0,1,1,0
1000,8291,1000/8291,0,1,1,0
1000,8293,1000/8293,0,1,1,0
1000,8297,1000/8297,0,1,1,0
1000,8311,1000/8311,0,1,1,0
1000,8317,1000/8317,0,1,1,0
1000,8329,1000/8329,0,1,1,0
1000,8353,1000/8353,0,1,1,0
1000,8363,1000/8363,0,1,1,0
1000,8369,1000/8369,0,1,1,0
1000,8377,1000/8377,0,1,1,0
1000,8387,1000/8387,0,1,1,0
1000,8389,1000/8389,0,1,1,0
1000,8419,1000/8419,0,1,1,0
1000,8423,1000/8423,0,1,1,0
1000,8429,1000/8429,0,1,1,0
1000,8431,1000/8431,0,1,1,0
1000,8443,1000/8443,0,1,1,0
1000,8447,1000/8447,0,1,1,0
1000,8461,1000/8461,0,1,1,0
1000,8467,1000/8467,0,1,1,0
1000,8501,1000/8501,0,1,1,0
1000,8513,1000/8513,0,1,1,0
1000,8521,1000/8521,0,1,1,0
1000,8527,1000/8527,0,1,1,0
1000,8537,1000/8537,0,1,1,0
1000,8539,1000/8539,0,1,1,0
1000,8543,1000/8543,0,1,1,0
1000,8563,1000/8563,0,1,1,0
1000,8573,1000/8573,0,1,1,0
1000,8581,1000/8581,0,1,1,0
1000,8597,1000/8597,0,1,1,0
1000,8599,1000/8599,0,1,1,0
1000,8609,1000/8609,0,1,1,0
1000,8623,1000/8623,0,1,1,0
1000,8627,1000/8627,0,1,1,0
1000,8629,1000/8629,0,1,1,0
1000,8641,1000/8641,0,1,1,0
1000,8647,1000/8647,0,1,1,0
1000,8663,1000/8663,0,1,1,0
1000,8669,1000/8669,0,1,1,0
1000,8677,1000/8677,0,1,1,0
1000,8681,1000/8681,0,1,1,0
1000,8689,1000/8689,0,1,1,0
1000,8693,1000/8693,0,1,1,0
1000,8699,1000/8699,0,1,1,0
1000,8707,1000/8707,0,1,1,0
1000,8713,1000/8713,0,1,1,0
1000,8719,1000/8719,0,1,1,0
1000,8731,1000/8731,0,1,1,0
1000,8737,1000/8737,0,1,1,0
1000,8741,1000/8741,0,1,1,0
1000,8747,1000/8747,0,1,1,0
1000,8753,1000/8753,0,1,1,0
1000,8761,1000/8761,0,1,1,0
1000,8779,1000/8779,0,1,1,0
1000,8783,1000/8783,0,1,1,0
1000,8803,1000/8803,0,1,1,0
1000,8807,1000/8807,0,1,1,0
1000,8819,1000/8819,0,1,1,0
1000,8821,1000/8821,0,1,1,0
1000,8831,1000/8831,0,1,1,0
1000,8837,1000/8837,0,1,1,0
1000,8839,1000/8839,0,1,1,0
1000,8849,1000/8849,0,1,1,0
1000,8861,1000/8861,0,1,1,0
1000,8863,1000/8863,0,1,1,0
1000,8867,1000/8867,0,1,1,0
1000,8887,1000/8887,0,1,1,0
1000,8893,1000/8893,0,1,1,0
1000,8923,1000/8923,0,1,1,0
1000,8929,1000/8929,0,1,1,0
1000,8933,1000/8933,0,1,1,0
1000,8941,1000/8941,0,1,1,0
1000,8951,1000/8951,0,1,1,0
1000,8963,1000/8963,0,1,1,0
1000,8969,1000/8969,0,1,1,0
1000,8971,1000/8971,0,1,1,0
1000,8999,1000/8999,0,1,1,0
1000,9001,1000/9001,0,1,1,0
1000,9007,1000/9007,0,1,1,0
1000,9011,1000/9011,0,1,1,0
1000,9013,1000/9013,0,1,1,0
1000,9029,1000/9029,0,1,1,0
1000,9041,1000/9041,0,1,1,0
1000,9043,1000/9043,0,1,1,0
1000,9049,1000/9049,0,1,1,0
1000,9059,1000/9059,0,1,1,0
1000,9067,1000/9067,0,1,1,0
1000,9091,1000/9091,0,1,1,0
1000,9103,1000/9103,0,1,1,0
1000,9109,1000/9109,0,1,1,0
1000,9127,1000/9127,0,1,1,0
1000,9133,1000/9133,0,1,1,0
1000,9137,1000/9137,0,1,1,0
1000,9151,1000/9151,0,1,1,0
1000,9157,1000/9157,0,1,1,0
1000,9161,1000/9161,0,1,1,0
1000,9173,1000/9173,0,1,1,0
1000,9181,1000/9181,0,1,1,0
1000,9187,1000/9187,0,1,1,0
1000,9199,1000/9199,0,1,1,0
1000,9203,1000/9203,0,1,1,0
1000,9209,1000/9209,0,1,1,0
1000,9221,1000/9221,0,1,1,0
1000,9227,1000/9227,0,1,1,0
1000,9239,1000/9239,0,1,1,0
1000,9241,1000/9241,0,1,1,0
1000,9257,1000/9257,0,1,1,0
1000,9277,1000/9277,0,1,1,0
1000,9281,1000/9281,0,1,1,0
1000,9283,1000/9283,0,1,1,0
1000,9293,1000/9293,0,1,1,0
1000,9311,1000/9311,0,1,1,0
1000,9319,1000/9319,0,1,1,0
1000,9323,1000/9323,0,1,1,0
1000,9337,1000/9337,0,1,1,0
1000,9341,1000/9341,0,1,1,0
1000,9343,1000/9343,0,1,1,0
1000,9349,1000/9349,0,1,1,0
1000,9371,1000/9371,0,1,1,0
1000,9377,1000/9377,0,1,1,0
1000,9391,1000/9391,0,1,1,0
1000,9397,1000/9397,0,1,1,0
1000,9403,1000/9403,0,1,1,0
1000,9413,1000/9413,0,1,1,0
1000,9419,1000/9419,0,1,1,0
1000,9421,1000/9421,0,1,1,0
1000,9431,1000/9431,0,1,1,0
1000,9433,1000/9433,0,1,1,0
1000,9437,1000/9437,0,1,1,0
1000,9439,1000/9439,0,1,1,0
1000,9461,1000/9461,0,1,1,0
1000,9463,1000/9463,0,1,1,0
1000,9467,1000/9467,0,1,1,0
1000,9473,1000/9473,0,1,1,0
1000,9479,1000/9479,0,1,1,0
1000,9491,1000/9491,0,1,1,0
1000,9497,1000/9497,0,1,1,0
1000,9511,1000/9511,0,1,1,0
1000,9521,1000/9521,0,1,1,0
1000,9533,1000/9533,0,1,1,0
1000,9539,1000/9539,0,1,1,0
1000,9547,1000/9547,0,1,1,0
1000,9551,1000/9551,0,1,1,0
1000,9587,1000/9587,0,1,1,0
1000,9601,1000/9601,0,1,1,0
1000,9613,1000/9613,0,1,1,0
1000,9619,1000/9619,0,1,1,0
1000,9623,1000/9623,0,1,1,0
1000,9629,1000/9629,0,1,1,0
1000,9631,1000/9631,0,1,1,0
1000,9643,1000/9643,0,1,1,0
1000,9649,1000/9649,0,1,1,0
1000,9661,1000/9661,0,1,1,0
1000,9677,1000/9677,0,1,1,0
1000,9679,1000/9679,0,1,1,0
1000,9689,1000/9689,0,1,1,0
1000,9697,1000/9697,0,1,1,0
1000,9719,1000/9719,0,1,1,0
1000,9721,1000/9721,0,1,1,0
1000,9733,1000/9733,0,1,1,0
1000,9739,1000/9739,0,1,1,0
1000,9743,1000/9743,0,1,1,0
1000,9749,1000/9749,0,1,1,0
1000,9767,1000/9767,0,1,1,0
1000,9769,1000/9769,0,1,1,0
1000,9781,1000/9781,0,1,1,0
1000,9787,1000/9787,0,1,1,0
1000,9791,1000/9791,0,1,1,0
1000,9803,1000/9803,0,1,1,0
1000,9811,1000/9811,0,1,1,0
1000,9817,1000/9817,0,1,1,0
1000,9829,1000/9829,0,1,1,0
1000,9833,1000/9833,0,1,1,0
1000,9839,1000/9839,0,1,1,0
1000,9851,1000/9851,0,1,1,0
1000,9857,1000/9857,0,1,1,0
1000,9859,1000/9859,0,1,1,0
1000,9871,1000/9871,0,1,1,0
1000,9883,1000/9883,0,1,1,0
1000,9887,1000/9887,0,1,1,0
1000,9901,1000/9901,0,1,1,0
1000,9907,1000/9907,0,1,1,0
1000,9923,1000/9923,0,1,1,0
1000,9929,1000/9929,0,1,1,0
1000,9931,1000/9931,0,1,1,0
1000,9941,1000/9941,0,1,1,0
1000,9949,1000/9949,0,1,1,0
1000,9967,1000/9967,0,1,1,0
1000,9973,1000/9973,0,1,1,0
1000,10007,1000/10007,0,0,0,0
1000,10009,1000/10009,0,0,0,0
1000,10037,1000/10037,0,0,0,0
1000,10039,1000/10039,0,0,0,0
1000,10061,1000/10061,0,0,0,0
1000,10067,1000/10067,0,0,0,0
1000,10069,1000/10069,0,0,0,0
1000,10079,1000/10079,0,0,0,0
1000,10091,1000/10091,0,0,0,0
1000,10093,1000/10093,0,0,0,0
1000,10099,1000/10099,0,0,0,0
1000,10103,1000/10103,0,0,0,0
1000,10111,1000/10111,0,0,0,0
1000,10133,1000/10133,0,0,0,0
1000,10139,1000/10139,0,0,0,0
1000,10141,1000/10141,0,0,0,0
1000,10151,1000/10151,0,0,0,0
1000,10159,1000/10159,0,0,0,0
1000,10163,1000/10163,0,0,0,0
1000,10169,1000/10169,0,0,0,0
1000,10177,1000/10177,0,0,0,0
1000,10181,1000/10181,0,0,0,0
1000,10193,1000/10193,0,0,0,0
1000,10211,1000/10211,0,0,0,0
1000,10223,1000/10223,0,0,0,0
1000,10243,1000/10243,0,0,0,0
1000,10247,1000/10247,0,0,0,0
1000,10253,1000/10253,0,0,0,0
1000,10259,1000/10259,0,0,0,0
1000,10267,1000/10267,0,0,0,0
1000,10271,1000/10271,0,0,0,0
1000,10273,1000/10273,0,0,0,0
1000,10289,1000/10289,0,0,0,0
1000,10301,1000/10301,0,0,0,0
1000,10303,1000/10303,0,0,0,0
1000,10313,1000/10313,0,0,0,0
1000,10321,1000/10321,0,0,0,0
1000,10331,1000/10331,0,0,0,0
1000,10333,1000/10333,0,0,0,0
1000,10337,1000/10337,0,0,0,0
1000,10343,1000/10343,0,0,0,0
1000,10357,1000/10357,0,0,0,0
1000,10369,1000/10369,0,0,0,0
1000,10391,1000/10391,0,0,0,0
1000,10399,1000/10399,0,0,0,0
1000,10427,1000/10427,0,0,0,0
1000,10429,1000/10429,0,0,0,0
1000,10433,1000/10433,0,0,0,0
1000,10453,1000/10453,0,0,0,0
1000,10457,1000/10457,0,0,0,0
1000,10459,1000/10459,0,0,0,0
1000,10463,1000/10463,0,0,0,0
1000,10477,1000/10477,0,0,0,0
1000,10487,1000/10487,0,0,0,0
1000,10499,1000/10499,0,0,0,0
1000,10501,1000/10501,0,0,0,0
1000,10513,1000/10513,0,0,0,0
1000,10529,1000/10529,0,0,0,0
1000,10531,1000/10531,0,0,0,0
1000,10559,1000/10559,0,0,0,0
1000,10567,1000/10567,0,0,0,0
1000,10589,1000/10589,0,0,0,0
1000,10597,1000/10597,0,0,0,0
1000,10601,1000/10601,0,0,0,0
1000,10607,1000/10607,0,0,0,0
1000,10613,1000/10613,0,0,0,0
1000,10627,1000/10627,0,0,0,0
1000,10631,1000/10631,0,0,0,0
1000,10639,1000/10639,0,0,0,0
1000,10651,1000/10651,0,0,0,0
1000,10657,1000/10657,0,0,0,0
1000,10663,1000/10663,0,0,0,0
1000,10667,1000/10667,0,0,0,0
1000,10687,1000/10687,0,0,0,0
1000,10691,1000/10691,0,0,0,0
1000,10709,1000/10709,0,0,0,0
1000,10711,1000/10711,0,0,0,0
1000,10723,1000/10723,0,0,0,0
1000,10729,1000/10729,0,0,0,0
1000,10733,1000/10733,0,0,0,0
1000,10739,1000/10739,0,0,0,0
1000,10753,1000/10753,0,0,0,0
1000,10771,1000/10771,0,0,0,0
1000,10781,1000/10781,0,0,0,0
1000,10789,1000/10789,0,0,0,0
1000,10799,1000/10799,0,0,0,0
1000,10831,1000/10831,0,0,0,0
1000,10837,1000/10837,0,0,0,0
1000,10847,1000/10847,0,0,0,0
1000,10853,1000/10853,0,0,0,0
1000,10859,1000/10859,0,0,0,0
1000,10861,1000/10861,0,0,0,0
1000,10867,1000/10867,0,0,0,0
1000,10883,1000/10883,0,0,0,0
1000,10889,1000/10889,0,0,0,0
1000,10891,1000/10891,0,0,0,0
1000,10903,1000/10903,0,0,0,0
1000,10909,1000/10909,0,0,0,0
1000,10937,1000/10937,0,0,0,0
1000,10939,1000/10939,0,0,0,0
1000,10949,1000/10949,0,0,0,0
1000,10957,1000/10957,0,0,0,0
1000,10973,1000/10973,0,0,0,0
1000,10979,1000/10979,0,0,0,0
1000,10987,1000/10987,0,0,0,0
1000,10993,1000/10993,0,0,0,0
1000,11003,1000/11003,0,0,0,0
1000,11027,1000/11027,0,0,0,0
1000,11047,1000/11047,0,0,0,0
1000,11057,1000/11057,0,0,0,0
1000,11059,1000/11059,0,0,0,0
1000,11069,1000/11069,0,0,0,0
1000,11071,1000/11071,0,0,0,0
1000,11083,1000/11083,0,0,0,0
1000,11087,1000/11087,0,0,0,0
1000,11093,1000/11093,0,0,0,0
1000,11113,1000/11113,0,0,0,0
1000,11117,1000/11117,0,0,0,0
1000,11119,1000/11119,0,0,0,0
1000,11131,1000/11131,0,0,0,0
1000,11149,1000/11149,0,0,0,0
1000,11159,1000/11159,0,0,0,0
1000,11161,1000/11161,0,0,0,0
1000,11171,1000/11171,0,0,0,0
1000,11173,1000/11173,0,0,0,0
1000,11177,1000/11177,0,0,0,0
1000,11197,1000/11197,0,0,0,0
1000,11213,1000/11213,0,0,0,0
1000,11239,1000/11239,0,0,0,0
1000,11243,1000/11243,0,0,0,0
1000,11251,1000/11251,0,0,0,0
1000,11257,1000/11257,0,0,0,0
1000,11261,1000/11261,0,0,0,0
1000,11273,1000/11273,0,0,0,0
1000,11279,1000/11279,0,0,0,0
1000,11287,1000/11287,0,0,0,0
1000,11299,1000/11299,0,0,0,0
1000,11311,1000/11311,0,0,0,0
1000,11317,1000/11317,0,0,0,0
1000,11321,1000/11321,0,0,0,0
1000,11329,1000/11329,0,0,0,0
1000,11351,1000/11351,0,0,0,0
1000,11353,1000/11353,0,0,0,0
1000,11369,1000/11369,0,0,0,0
1000,11383,1000/11383,0,0,0,0
1000,11393,1000/11393,0,0,0,0
1000,11399,1000/11399,0,0,0,0
1000,11411,1000/11411,0,0,0,0
1000,11423,1000/11423,0,0,0,0
1000,11437,1000/11437,0,0,0,0
1000,11443,1000/11443,0,0,0,0
1000,11447,1000/11447,0,0,0,0
1000,11467,1000/11467,0,0,0,0
1000,11471,1000/11471,0,0,0,0
1000,11483,1000/11483,0,0,0,0
1000,11489,1000/11489,0,0,0,0
1000,11491,1000/11491,0,0,0,0
1000,11497,1000/11497,0,0,0,0
1000,11503,1000/11503,0,0,0,0
1000,11519,1000/11519,0,0,0,0
1000,11527,1000/11527,0,0,0,0
1000,11549,1000/11549,0,0,0,0
1000,11551,1000/11551,0,0,0,0
1000,11579,1000/11579,0,0,0,0
1000,11587,1000/11587,0,0,0,0
1000,11593,1000/11593,0,0,0,0
1000,11597,1000/11597,0,0,0,0
1000,11617,1000/11617,0,0,0,0
1000,11621,1000/11621,0,0,0,0
1000,11633,1000/11633,0,0,0,0
1000,11657,1000/11657,0,0,0,0
1000,11677,1000/11677,0,0,0,0
1000,11681,1000/11681,0,0,0,0
1000,11689,1000/11689,0,0,0,0
1000,11699,1000/11699,0,0,0,0
1000,11701,1000/11701,0,0,0,0
1000,11717,1000/11717,0,0,0,0
1000,11719,1000/11719,0,0,0,0
1000,11731,1000/11731,0,0,0,0
1000,11743,1000/11743,0,0,0,0
1000,11777,1000/11777,0,0,0,0
1000,11779,1000/11779,0,0,0,0
1000,11783,1000/11783,0,0,0,0
1000,11789,1000/11789,0,0,0,0
1000,11801,1000/11801,0,0,0,0
1000,11807,1000/11807,0,0,0,0
1000,11813,1000/11813,0,0,0,0
1000,11821,1000/11821,0,0,0,0
1000,11827,1000/11827,0,0,0,0
1000,11831,1000/11831,0,0,0,0
1000,11833,1000/11833,0,0,0,0
1000,11839,1000/11839,0,0,0,0
1000,11863,1000/11863,0,0,0,0
1000,11867,1000/11867,0,0,0,0
1000,11887,1000/11887,0,0,0,0
1000,11897,1000/11897,0,0,0,0
1000,11903,1000/11903,0,0,0,0
1000,11909,1000/11909,0,0,0,0
1000,11923,1000/11923,0,0,0,0
1000,11927,1000/11927,0,0,0,0
1000,11933,1000/11933,0,0,0,0
1000,11939,1000/11939,0,0,0,0
1000,11941,1000/11941,0,0,0,0
1000,11953,1000/11953,0,0,0,0
1000,11959,1000/11959,0,0,0,0
1000,11969,1000/11969,0,0,0,0
1000,11971,1000/11971,0,0,0,0
1000,11981,1000/11981,0,0,0,0
1000,11987,1000/11987,0,0,0,0
1000,12007,1000/12007,0,0,0,0
1000,12011,1000/12011,0,0,0,0
1000,12037,1000/12037,0,0,0,0
1000,12041,1000/12041,0,0,0,0
1000,12043,1000/12043,0,0,0,0
1000,12049,1000/12049,0,0,0,0
1000,12071,1000/12071,0,0,0,0
1000,12073,1000/12073,0,0,0,0
1000,12097,1000/12097,0,0,0,0
1000,12101,1000/12101,0,0,0,0
1000,12107,1000/12107,0,0,0,0
1000,12109,1000/12109,0,0,0,0
1000,12113,1000/12113,0,0,0,0
1000,12119,1000/12119,0,0,0,0
1000,12143,1000/12143,0,0,0,0
1000,12149,1000/12149,0,0,0,0
1000,12157,1000/12157,0,0,0,0
1000,12161,1000/12161,0,0,0,0
1000,12163,1000/12163,0,0,0,0
1000,12197,1000/12197,0,0,0,0
1000,12203,1000/12203,0,0,0,0
1000,12211,1000/12211,0,0,0,0
1000,12227,1000/12227,0,0,0,0
1000,12239,1000/12239,0,0,0,0
1000,12241,1000/12241,0,0,0,0
1000,12251,1000/12251,0,0,0,0
1000,12253,1000/12253,0,0,0,0
1000,12263,1000/12263,0,0,0,0
1000,12269,1000/12269,0,0,0,0
1000,12277,1000/12277,0,0,0,0
1000,12281,1000/12281,0,0,0,0
1000,12289,1000/12289,0,0,0,0
1000,12301,1000/12301,0,0,0,0
1000,12323,1000/12323,0,0,0,0
1000,12329,1000/12329,0,0,0,0
1000,12343,1000/12343,0,0,0,0
1000,12347,1000/12347,0,0,0,0
1000,12373,1000/12373,0,0,0,0
1000,12377,1000/12377,0,0,0,0
1000,12379,1000/12379,0,0,0,0
1000,12391,1000/12391,0,0,0,0
1000,12401,1000/12401,0,0,0,0
1000,12409,1000/12409,0,0,0,0
1000,12413,1000/12413,0,0,0,0
1000,12421,1000/12421,0,0,0,0
1000,12433,1000/12433,0,0,0,0
1000,12437,1000/12437,0,0,0,0
1000,12451,1000/12451,0,0,0,0
1000,12457,1000/12457,0,0,0,0
1000,12473,1000/12473,0,0,0,0
1000,12479,1000/12479,0,0,0,0
1000,12487,1000/12487,0,0,0,0
1000,12491,1000/12491,0,0,0,0
1000,12497,1000/12497,0,0,0,0
1000,12503,1000/12503,0,0,0,0
1000,12511,1000/12511,0,0,0,0
1000,12517,1000/12517,0,0,0,0
1000,12527,1000/12527,0,0,0,0
1000,12539,1000/12539,0,0,0,0
1000,12541,1000/12541,0,0,0,0
1000,12547,1000/12547,0,0,0,0
1000,12553,1000/12553,0,0,0,0
1000,12569,1000/12569,0,0,0,0
1000,12577,1000/12577,0,0,0,0
1000,12583,1000/12583,0,0,0,0
1000,12589,1000/12589,0,0,0,0
1000,12601,1000/12601,0,0,0,0
1000,12611,1000/12611,0,0,0,0
1000,12613,1000/12613,0,0,0,0
1000,12619,1000/12619,0,0,0,0
1000,12637,1000/12637,0,0,0,0
1000,12641,1000/12641,0,0,0,0
1000,12647,1000/12647,0,0,0,0
1000,12653,1000/12653,0,0,0,0
1000,12659,1000/12659,0,0,0,0
1000,12671,1000/12671,0,0,0,0
1000,12689,1000/12689,0,0,0,0
1000,12697,1000/12697,0,0,0,0
1000,12703,1000/12703,0,0,0,0
1000,12713,1000/12713,0,0,0,0
1000,12721,1000/12721,0,0,0,0
1000,12739,1000/12739,0,0,0,0
1000,12743,1000/12743,0,0,0,0
1000,12757,1000/12757,0,0,0,0
1000,12763,1000/12763,0,0,0,0
1000,12781,1000/12781,0,0,0,0
1000,12791,1000/12791,0,0,0,0
1000,12799,1000/12799,0,0,0,0
1000,12809,1000/12809,0,0,0,0
1000,12821,1000/12821,0,0,0,0
1000,12823,1000/12823,0,0,0,0
1000,12829,1000/12829,0,0,0,0
1000,12841,1000/12841,0,0,0,0
1000,12853,1000/12853,0,0,0,0
1000,12889,1000/12889,0,0,0,0
1000,12893,1000/12893,0,0,0,0
1000,12899,1000/12899,0,0,0,0
1000,12907,1000/12907,0,0,0,0
1000,12911,1000/12911,0,0,0,0
1000,12917,1000/12917,0,0,0,0
1000,12919,1000/12919,0,0,0,0
1000,12923,1000/12923,0,0,0,0
1000,12941,1000/12941,0,0,0,0
1000,12953,1000/12953,0,0,0,0
1000,12959,1000/12959,0,0,0,0
1000,12967,1000/12967,0,0,0,0
1000,12973,1000/12973,0,0,0,0
1000,12979,1000/12979,0,0,0,0
1000,12983,1000/12983,0,0,0,0
2000,163,44/163,12,1,1,0
2000,167,163/167,11,0,0,0
2000,173,97/173,11,0,0,0
2000,179,31/179,11,0,0,0
2000,181,9/181,11,0,0,0
2000,191,90/191,10,0,0,0
2000,193,70/193,10,0,0,0
2000,197,30/197,10,1,1,0
2000,199,10/199,10,0,0,0
2000,211,101/211,9,0,0,0
2000,223,216/223,8,0,0,0
2000,227,184/227,8,2,2,0
2000,229,168/229,8,0,0,0
2000,233,136/233,8,0,0,0
2000,239,88/239,8,0,0,0
2000,241,72/241,8,0,0,0
2000,251,243/251,7,0,0,0
2000,257,201/257,7,0,0,0
2000,263,159/263,7,1,1,0
2000,269,117/269,7,0,0,0
2000,271,103/271,7,1,1,0
2000,277,61/277,7,1,1,0
2000,281,33/281,7,1,1,0
2000,283,19/283,7,0,0,0
2000,293,242/293,6,2,2,0
2000,307,158/307,6,1,1,0
2000,311,134/311,6,0,0,0
2000,313,122/313,6,0,0,0
2000,317,98/317,6,1,1,0
2000,331,14/331,6,0,0,0
2000,337,315/337,5,0,0,0
2000,347,265/347,5,1,1,0
2000,349,255/349,5,0,0,0
2000,353,235/353,5,1,1,0
2000,359,205/359,5,0,0,0
2000,367,165/367,5,0,0,0
2000,373,135/373,5,0,0,0
2000,379,105/379,5,1,1,0
2000,383,85/383,5,1,1,0
2000,389,55/389,5,2,2,0
2000,397,15/397,5,0,0,0
2000,401,396/401,4,0,0,0
2000,409,364/409,4,0,0,0
2000,419,324/419,4,0,0,0
2000,421,316/421,4,1,1,0
2000,431,276/431,4,1,1,0
2000,433,268/433,4,1,1,0
2000,439,244/439,4,0,0,0
2000,443,228/443,4,1,1,0
2000,449,204/449,4,0,0,0
2000,457,172/457,4,1,1,0
2000,461,156/461,4,0,0,0
2000,463,148/463,4,1,1,0
2000,467,132/467,4,1,1,0
2000,479,84/479,4,0,0,0
2000,487,52/487,4,1,1,0
2000,491,36/491,4,0,0,0
2000,499,4/499,4,0,0,0
2000,503,491/503,3,0,0,0
2000,509,473/509,3,0,0,0
2000,521,437/521,3,1,1,0
2000,523,431/523,3,2,2,0
2000,541,377/541,3,0,0,0
2000,547,359/547,3,1,1,0
2000,557,329/557,3,0,0,0
2000,563,311/563,3,0,0,0
2000,569,293/569,3,1,1,0
2000,571,287/571,3,1,1,0
2000,577,269/577,3,0,0,0
2000,587,239/587,3,2,2,0
2000,593,221/593,3,0,0,0
2000,599,203/599,3,0,0,0
2000,601,197/601,3,1,1,0
2000,607,179/607,3,0,0,0
2000,613,161/613,3,1,1,0
2000,617,149/617,3,1,1,0
2000,619,143/619,3,1,1,0
2000,631,107/631,3,0,0,0
2000,641,77/641,3,1,1,0
2000,643,71/643,3,1,1,0
2000,647,59/647,3,0,0,0
2000,653,41/653,3,0,0,0
2000,659,23/659,3,0,0,0
2000,661,17/661,3,0,0,0
2000,673,654/673,2,0,0,0
2000,677,646/677,2,0,0,0
2000,683,634/683,2,0,0,0
2000,691,618/691,2,0,0,0
2000,701,598/701,2,0,0,0
2000,709,582/709,2,2,2,0
2000,719,562/719,2,0,0,0
2000,727,546/727,2,1,1,0
2000,733,534/733,2,0,0,0
2000,739,522/739,2,1,1,0
2000,743,514/743,2,0,0,0
2000,751,498/751,2,1,1,0
2000,757,486/757,2,1,1,0
2000,761,478/761,2,1,1,0
2000,769,462/769,2,1,1,0
2000,773,454/773,2,0,0,0
2000,787,426/787,2,0,0,0
2000,797,406/797,2,1,1,0
2000,809,382/809,2,0,0,0
2000,811,378/811,2,0,0,0
2000,821,358/821,2,0,0,0
2000,823,354/823,2,0,0,0
2000,827,346/827,2,1,1,0
2000,829,342/829,2,2,2,0
2000,839,322/839,2,1,1,0
2000,853,294/853,2,0,0,0
2000,857,286/857,2,0,0,0
2000,859,282/859,2,1,1,0
2000,863,274/863,2,1,1,0
2000,877,246/877,2,1,1,0
2000,881,238/881,2,1,1,0
2000,883,234/883,2,1,1,0
2000,887,226/887,2,1,1,0
2000,907,186/907,2,1,1,0
2000,911,178/911,2,0,0,0
2000,919,162/919,2,0,0,0
2000,929,142/929,2,1,1,0
2000,937,126/937,2,2,2,0
2000,941,118/941,2,2,2,0
2000,947,106/947,2,1,1,0
2000,953,94/953,2,0,0,0
2000,967,66/967,2,0,0,0
2000,971,58/971,2,0,0,0
2000,977,46/977,2,0,0,0
2000,983,34/983,2,0,0,0
2000,991,18/991,2,0,0,0
2000,997,6/997,2,0,0,0
2000,1009,991/1009,1,0,0,0
2000,1013,987/1013,1,0,0,0
2000,1019,981/1019,1,0,0,0
2000,1021,979/1021,1,0,0,0
2000,1031,969/1031,1,0,0,0
2000,1033,967/1033,1,0,0,0
2000,1039,961/1039,1,0,0,0
2000,1049,951/1049,1,1,1,0
2000,1051,949/1051,1,1,1,0
2000,1061,939/1061,1,0,0,0
2000,1063,937/1063,1,0,0,0
2000,1069,931/1069,1,0,0,0
2000,1087,913/1087,1,1,1,0
2000,1091,909/1091,1,2,2,0
2000,1093,907/1093,1,2,2,0
2000,1097,903/1097,1,2,2,0
2000,1103,897/1103,1,2,2,0
2000,1109,891/1109,1,2,2,0
2000,1117,883/1117,1,0,0,0
2000,1123,877/1123,1,0,0,0
2000,1129,871/1129,1,0,0,0
2000,1151,849/1151,1,0,0,0
2000,1153,847/1153,1,0,0,0
2000,1163,837/1163,1,0,0,0
2000,1171,829/1171,1,1,1,0
2000,1181,819/1181,1,0,0,0
2000,1187,813/1187,1,0,0,0
2000,1193,807/1193,1,0,0,0
2000,1201,799/1201,1,1,1,0
2000,1213,787/1213,1,1,1,0
2000,1217,783/1217,1,1,1,0
2000,1223,777/1223,1,1,1,0
2000,1229,771/1229,1,1,1,0
2000,1231,769/1231,1,1,1,0
2000,1237,763/1237,1,1,1,0
2000,1249,751/1249,1,1,1,0
2000,1259,741/1259,1,0,0,0
2000,1277,723/1277,1,0,0,0
2000,1279,721/1279,1,0,0,0
2000,1283,717/1283,1,0,0,0
2000,1289,711/1289,1,0,0,0
2000,1291,709/1291,1,0,0,0
2000,1297,703/1297,1,0,0,0
2000,1301,699/1301,1,1,1,0
2000,1303,697/1303,1,1,1,0
2000,1307,693/1307,1,1,1,0
2000,1319,681/1319,1,1,1,0
2000,1321,679/1321,1,1,1,0
2000,1327,673/1327,1,1,1,0
2000,1361,639/1361,1,0,0,0
2000,1367,633/1367,1,0,0,0
2000,1373,627/1373,1,0,0,0
2000,1381,619/1381,1,0,0,0
2000,1399,601/1399,1,0,0,0
2000,1409,591/1409,1,1,1,0
2000,1423,577/1423,1,2,2,0
2000,1427,573/1427,1,2,2,0
2000,1429,571/1429,1,0,0,0
2000,1433,567/1433,1,0,0,0
2000,1439,561/1439,1,0,0,0
2000,1447,553/1447,1,1,1,0
2000,1451,549/1451,1,1,1,0
2000,1453,547/1453,1,1,1,0
2000,1459,541/1459,1,0,0,0
2000,1471,529/1471,1,0,0,0
2000,1481,519/1481,1,0,0,0
2000,1483,517/1483,1,0,0,0
2000,1487,513/1487,1,0,0,0
2000,1489,511/1489,1,0,0,0
2000,1493,507/1493,1,0,0,0
2000,1499,501/1499,1,0,0,0
2000,1511,489/1511,1,1,1,0
2000,1523,477/1523,1,1,1,0
2000,1531,469/1531,1,1,1,0
2000,1543,457/1543,1,0,0,0
2000,1549,451/1549,1,0,0,0
2000,1553,447/1553,1,0,0,0
2000,1559,441/1559,1,1,1,0
2000,1567,433/1567,1,1,1,0
2000,1571,429/1571,1,1,1,0
2000,1579,421/1579,1,1,1,0
2000,1583,417/1583,1,1,1,0
2000,1597,403/1597,1,1,1,0
2000,1601,399/1601,1,1,1,0
2000,1607,393/1607,1,1,1,0
2000,1609,391/1609,1,1,1,0
2000,1613,387/1613,1,1,1,0
2000,1619,381/1619,1,1,1,0
2000,1621,379/1621,1,1,1,0
2000,1627,373/1627,1,1,1,0
2000,1637,363/1637,1,1,1,0
2000,1657,343/1657,1,1,1,0
2000,1663,337/1663,1,1,1,0
2000,1667,333/1667,1,0,0,0
2000,1669,331/1669,1,0,0,0
2000,1693,307/1693,1,0,0,0
2000,1697,303/1697,1,0,0,0
2000,1699,301/1699,1,0,0,0
2000,1709,291/1709,1,0,0,0
2000,1721,279/1721,1,1,1,0
2000,1723,277/1723,1,1,1,0
2000,1733,267/1733,1,1,1,0
2000,1741,259/1741,1,1,1,0
2000,1747,253/1747,1,1,1,0
2000,1753,247/1753,1,2,2,0
2000,1759,241/1759,1,2,2,0
2000,1777,223/1777,1,2,2,0
2000,1783,217/1783,1,1,1,0
2000,1787,213/1787,1,1,1,0
2000,1789,211/1789,1,1,1,0
2000,1801,199/1801,1,1,1,0
2000,1811,189/1811,1,1,1,0
2000,1823,177/1823,1,0,0,0
2000,1831,169/1831,1,0,0,0
2000,1847,153/1847,1,0,0,0
2000,1861,139/1861,1,0,0,0
2000,1867,133/1867,1,0,0,0
2000,1871,129/1871,1,0,0,0
2000,1873,127/1873,1,0,0,0
2000,1877,123/1877,1,0,0,0
2000,1879,121/1879,1,0,0,0
2000,1889,111/1889,1,0,0,0
2000,1901,99/1901,1,0,0,0
2000,1907,93/1907,1,0,0,0
2000,1913,87/1913,1,0,0,0
2000,1931,69/1931,1,0,0,0
2000,1933,67/1933,1,0,0,0
2000,1949,51/1949,1,0,0,0
2000,1951,49/1951,1,0,0,0
2000,1973,27/1973,1,0,0,0
2000,1979,21/1979,1,0,0,0
2000,1987,13/1987,1,0,0,0
2000,1993,7/1993,1,0,0,0
2000,1997,3/1997,1,0,0,0
2000,1999,1/1999,1,0,0,0
2000,2003,2000/2003,0,0,0,0
2000,2011,2000/2011,0,0,0,0
2000,2017,2000/2017,0,0,0,0
2000,2027,2000/2027,0,0,0,0
2000,2029,2000/2029,0,0,0,0
2000,2039,2000/2039,0,0,0,0
2000,2053,2000/2053,0,0,0,0
2000,2063,2000/2063,0,0,0,0
2000,2069,2000/2069,0,0,0,0
2000,2081,2000/2081,0,0,0,0
2000,2083,2000/2083,0,0,0,0
2000,2087,2000/2087,0,0,0,0
2000,2089,2000/2089,0,0,0,0
2000,2099,2000/2099,0,0,0,0
2000,2111,2000/2111,0,0,0,0
2000,2113,2000/2113,0,0,0,0
2000,2129,2000/2129,0,0,0,0
2000,2131,2000/2131,0,0,0,0
2000,2137,2000/2137,0,0,0,0
2000,2141,2000/2141,0,0,0,0
2000,2143,2000/2143,0,0,0,0
2000,2153,2000/2153,0,0,0,0
2000,2161,2000/2161,0,0,0,0
2000,2179,2000/2179,0,1,1,0
2000,2203,2000/2203,0,1,1,0
2000,2207,2000/2207,0,1,1,0
2000,2213,2000/2213,0,1,1,0
2000,2221,2000/2221,0,1,1,0
2000,2237,2000/2237,0,0,0,0
2000,2239,2000/2239,0,0,0,0
2000,2243,2000/2243,0,0,0,0
2000,2251,2000/2251,0,0,0,0
2000,2267,2000/2267,0,0,0,0
2000,2269,2000/2269,0,0,0,0
2000,2273,2000/2273,0,0,0,0
2000,2281,2000/2281,0,0,0,0
2000,2287,2000/2287,0,0,0,0
2000,2293,2000/2293,0,0,0,0
2000,2297,2000/2297,0,0,0,0
2000,2309,2000/2309,0,0,0,0
2000,2311,2000/2311,0,0,0,0
2000,2333,2000/2333,0,0,0,0
2000,2339,2000/2339,0,0,0,0
2000,2341,2000/2341,0,0,0,0
2000,2347,2000/2347,0,0,0,0
2000,2351,2000/2351,0,0,0,0
2000,2357,2000/2357,0,0,0,0
2000,2371,2000/2371,0,1,1,0
2000,2377,2000/2377,0,1,1,0
2000,2381,2000/2381,0,1,1,0
2000,2383,2000/2383,0,1,1,0
2000,2389,2000/2389,0,1,1,0
2000,2393,2000/2393,0,1,1,0
2000,2399,2000/2399,0,1,1,0
2000,2411,2000/2411,0,2,2,0
2000,2417,2000/2417,0,2,2,0
2000,2423,2000/2423,0,2,2,0
2000,2437,2000/2437,0,2,2,0
2000,2441,2000/2441,0,2,2,0
2000,2447,2000/2447,0,2,2,0
2000,2459,2000/2459,0,2,2,0
2000,2467,2000/2467,0,2,2,0
2000,2473,2000/2473,0,2,2,0
2000,2477,2000/2477,0,2,2,0
2000,2503,2000/2503,0,0,0,0
2000,2521,2000/2521,0,0,0,0
2000,2531,2000/2531,0,0,0,0
2000,2539,2000/2539,0,0,0,0
2000,2543,2000/2543,0,0,0,0
2000,2549,2000/2549,0,0,0,0
2000,2551,2000/2551,0,0,0,0
2000,2557,2000/2557,0,0,0,0
2000,2579,2000/2579,0,0,0,0
2000,2591,2000/2591,0,0,0,0
2000,2593,2000/2593,0,0,0,0
2000,2609,2000/2609,0,1,1,0
2000,2617,2000/2617,0,1,1,0
2000,2621,2000/2621,0,1,1,0
2000,2633,2000/2633,0,1,1,0
2000,2647,2000/2647,0,1,1,0
2000,2657,2000/2657,0,1,1,0
2000,2659,2000/2659,0,1,1,0
2000,2663,2000/2663,0,1,1,0
2000,2671,2000/2671,0,0,0,0
2000,2677,2000/2677,0,0,0,0
2000,2683,2000/2683,0,0,0,0
2000,2687,2000/2687,0,0,0,0
2000,2689,2000/2689,0,0,0,0
2000,2693,2000/2693,0,0,0,0
2000,2699,2000/2699,0,0,0,0
2000,2707,2000/2707,0,0,0,0
2000,2711,2000/2711,0,0,0,0
2000,2713,2000/2713,0,0,0,0
2000,2719,2000/2719,0,0,0,0
2000,2729,2000/2729,0,0,0,0
2000,2731,2000/2731,0,0,0,0
2000,2741,2000/2741,0,0,0,0
2000,2749,2000/2749,0,0,0,0
2000,2753,2000/2753,0,0,0,0
2000,2767,2000/2767,0,0,0,0
2000,2777,2000/2777,0,0,0,0
2000,2789,2000/2789,0,0,0,0
2000,2791,2000/2791,0,0,0,0
2000,2797,2000/2797,0,0,0,0
2000,2801,2000/2801,0,1,1,0
2000,2803,2000/2803,0,1,1,0
2000,2819,2000/2819,0,1,1,0
2000,2833,2000/2833,0,1,1,0
2000,2837,2000/2837,0,1,1,0
2000,2843,2000/2843,0,1,1,0
2000,2851,2000/2851,0,1,1,0
2000,2857,2000/2857,0,1,1,0
2000,2861,2000/2861,0,0,0,0
2000,2879,2000/2879,0,0,0,0
2000,2887,2000/2887,0,0,0,0
2000,2897,2000/2897,0,0,0,0
2000,2903,2000/2903,0,0,0,0
2000,2909,2000/2909,0,0,0,0
2000,2917,2000/2917,0,0,0,0
2000,2927,2000/2927,0,0,0,0
2000,2939,2000/2939,0,0,0,0
2000,2953,2000/2953,0,0,0,0
2000,2957,2000/2957,0,0,0,0
2000,2963,2000/2963,0,0,0,0
2000,2969,2000/2969,0,0,0,0
2000,2971,2000/2971,0,0,0,0
2000,2999,2000/2999,0,0,0,0
2000,3001,2000/3001,0,1,1,0
2000,3011,2000/3011,0,1,1,0
2000,3019,2000/3019,0,1,1,0
2000,3023,2000/3023,0,1,1,0
2000,3037,2000/3037,0,1,1,0
2000,3041,2000/3041,0,1,1,0
2000,3049,2000/3049,0,1,1,0
2000,3061,2000/3061,0,1,1,0
2000,3067,2000/3067,0,1,1,0
2000,3079,2000/3079,0,1,1,0
2000,3083,2000/3083,0,1,1,0
2000,3089,2000/3089,0,1,1,0
2000,3109,2000/3109,0,1,1,0
2000,3119,2000/3119,0,1,1,0
2000,3121,2000/3121,0,1,1,0
2000,3137,2000/3137,0,1,1,0
2000,3163,2000/3163,0,1,1,0
2000,3167,2000/3167,0,1,1,0
2000,3169,2000/3169,0,1,1,0
2000,3181,2000/3181,0,1,1,0
2000,3187,2000/3187,0,1,1,0
2000,3191,2000/3191,0,1,1,0
2000,3203,2000/3203,0,1,1,0
2000,3209,2000/3209,0,1,1,0
2000,3217,2000/3217,0,1,1,0
2000,3221,2000/3221,0,1,1,0
2000,3229,2000/3229,0,1,1,0
2000,3251,2000/3251,0,1,1,0
2000,3253,2000/3253,0,1,1,0
2000,3257,2000/3257,0,1,1,0
2000,3259,2000/3259,0,1,1,0
2000,3271,2000/3271,0,1,1,0
2000,3299,2000/3299,0,1,1,0
2000,3301,2000/3301,0,1,1,0
2000,3307,2000/3307,0,1,1,0
2000,3313,2000/3313,0,1,1,0
2000,3319,2000/3319,0,1,1,0
2000,3323,2000/3323,0,1,1,0
2000,3329,2000/3329,0,1,1,0
2000,3331,2000/3331,0,1,1,0
2000,3343,2000/3343,0,0,0,0
2000,3347,2000/3347,0,0,0,0
2000,3359,2000/3359,0,0,0,0
2000,3361,2000/3361,0,0,0,0
2000,3371,2000/3371,0,0,0,0
2000,3373,2000/3373,0,0,0,0
2000,3389,2000/3389,0,0,0,0
2000,3391,2000/3391,0,0,0,0
2000,3407,2000/3407,0,0,0,0
2000,3413,2000/3413,0,0,0,0
2000,3433,2000/3433,0,0,0,0
2000,3449,2000/3449,0,0,0,0
2000,3457,2000/3457,0,0,0,0
2000,3461,2000/3461,0,0,0,0
2000,3463,2000/3463,0,0,0,0
2000,3467,2000/3467,0,0,0,0
2000,3469,2000/3469,0,0,0,0
2000,3491,2000/3491,0,0,0,0
2000,3499,2000/3499,0,0,0,0
2000,3511,2000/3511,0,0,0,0
2000,3517,2000/3517,0,0,0,0
2000,3527,2000/3527,0,0,0,0
2000,3529,2000/3529,0,0,0,0
2000,3533,2000/3533,0,0,0,0
2000,3539,2000/3539,0,0,0,0
2000,3541,2000/3541,0,0,0,0
2000,3547,2000/3547,0,0,0,0
2000,3557,2000/3557,0,0,0,0
2000,3559,2000/3559,0,0,0,0
2000,3571,2000/3571,0,0,0,0
2000,3581,2000/3581,0,0,0,0
2000,3583,2000/3583,0,0,0,0
2000,3593,2000/3593,0,0,0,0
2000,3607,2000/3607,0,0,0,0
2000,3613,2000/3613,0,0,0,0
2000,3617,2000/3617,0,0,0,0
2000,3623,2000/3623,0,0,0,0
2000,3631,2000/3631,0,0,0,0
2000,3637,2000/3637,0,0,0,0
2000,3643,2000/3643,0,0,0,0
2000,3659,2000/3659,0,0,0,0
2000,3671,2000/3671,0,0,0,0
2000,3673,2000/3673,0,0,0,0
2000,3677,2000/3677,0,0,0,0
2000,3691,2000/3691,0,0,0,0
2000,3697,2000/3697,0,0,0,0
2000,3701,2000/3701,0,0,0,0
2000,3709,2000/3709,0,0,0,0
2000,3719,2000/3719,0,1,1,0
2000,3727,2000/3727,0,1,1,0
2000,3733,2000/3733,0,1,1,0
2000,3739,2000/3739,0,1,1,0
2000,3761,2000/3761,0,1,1,0
2000,3767,2000/3767,0,1,1,0
2000,3769,2000/3769,0,1,1,0
2000,3779,2000/3779,0,1,1,0
2000,3793,2000/3793,0,1,1,0
2000,3797,2000/3797,0,1,1,0
2000,3803,2000/3803,0,1,1,0
2000,3821,2000/3821,0,1,1,0
2000,3823,2000/3823,0,1,1,0
2000,3833,2000/3833,0,1,1,0
2000,3847,2000/3847,0,1,1,0
2000,3851,2000/3851,0,1,1,0
2000,3853,2000/3853,0,1,1,0
2000,3863,2000/3863,0,1,1,0
2000,3877,2000/3877,0,1,1,0
2000,3881,2000/3881,0,1,1,0
2000,3889,2000/3889,0,1,1,0
2000,3907,2000/3907,0,1,1,0
2000,3911,2000/3911,0,1,1,0
2000,3917,2000/3917,0,1,1,0
2000,3919,2000/3919,0,1,1,0
2000,3923,2000/3923,0,1,1,0
2000,3929,2000/3929,0,1,1,0
2000,3931,2000/3931,0,1,1,0
2000,3943,2000/3943,0,1,1,0
2000,3947,2000/3947,0,1,1,0
2000,3967,2000/3967,0,1,1,0
2000,3989,2000/3989,0,1,1,0
2000,4001,2000/4001,0,0,0,0
2000,4003,2000/4003,0,0,0,0
2000,4007,2000/4007,0,0,0,0
2000,4013,2000/4013,0,0,0,0
2000,4019,2000/4019,0,0,0,0
2000,4021,2000/4021,0,0,0,0
2000,4027,2000/4027,0,0,0,0
2000,4049,2000/4049,0,0,0,0
2000,4051,2000/4051,0,0,0,0
2000,4057,2000/4057,0,0,0,0
2000,4073,2000/4073,0,0,0,0
2000,4079,2000/4079,0,0,0,0
2000,4091,2000/4091,0,0,0,0
2000,4093,2000/4093,0,0,0,0
2000,4099,2000/4099,0,0,0,0
2000,4111,2000/4111,0,0,0,0
2000,4127,2000/4127,0,0,0,0
2000,4129,2000/4129,0,0,0,0
2000,4133,2000/4133,0,0,0,0
2000,4139,2000/4139,0,0,0,0
2000,4153,2000/4153,0,0,0,0
2000,4157,2000/4157,0,0,0,0
2000,4159,2000/4159,0,0,0,0
2000,4177,2000/4177,0,0,0,0
2000,4201,2000/4201,0,0,0,0
2000,4211,2000/4211,0,0,0,0
2000,4217,2000/4217,0,0,0,0
2000,4219,2000/4219,0,0,0,0
2000,4229,2000/4229,0,0,0,0
2000,4231,2000/4231,0,0,0,0
2000,4241,2000/4241,0,0,0,0
2000,4243,2000/4243,0,0,0,0
2000,4253,2000/4253,0,0,0,0
2000,4259,2000/4259,0,0,0,0
2000,4261,2000/4261,0,0,0,0
2000,4271,2000/4271,0,0,0,0
2000,4273,2000/4273,0,0,0,0
2000,4283,2000/4283,0,0,0,0
2000,4289,2000/4289,0,0,0,0
2000,4297,2000/4297,0,0,0,0
2000,4327,2000/4327,0,0,0,0
2000,4337,2000/4337,0,0,0,0
2000,4339,2000/4339,0,0,0,0
2000,4349,2000/4349,0,0,0,0
2000,4357,2000/4357,0,0,0,0
2000,4363,2000/4363,0,0,0,0
2000,4373,2000/4373,0,0,0,0
2000,4391,2000/4391,0,0,0,0
2000,4397,2000/4397,0,0,0,0
2000,4409,2000/4409,0,0,0,0
2000,4421,2000/4421,0,0,0,0
2000,4423,2000/4423,0,0,0,0
2000,4441,2000/4441,0,0,0,0
2000,4447,2000/4447,0,0,0,0
2000,4451,2000/4451,0,0,0,0
2000,4457,2000/4457,0,0,0,0
2000,4463,2000/4463,0,0,0,0
2000,4481,2000/4481,0,0,0,0
2000,4483,2000/4483,0,0,0,0
2000,4493,2000/4493,0,0,0,0
2000,4507,2000/4507,0,0,0,0
2000,4513,2000/4513,0,0,0,0
2000,4517,2000/4517,0,0,0,0
2000,4519,2000/4519,0,0,0,0
2000,4523,2000/4523,0,0,0,0
2000,4547,2000/4547,0,0,0,0
2000,4549,2000/4549,0,0,0,0
2000,4561,2000/4561,0,0,0,0
2000,4567,2000/4567,0,0,0,0
2000,4583,2000/4583,0,0,0,0
2000,4591,2000/4591,0,0,0,0
2000,4597,2000/4597,0,0,0,0
2000,4603,2000/4603,0,0,0,0
2000,4621,2000/4621,0,0,0,0
2000,4637,2000/4637,0,0,0,0
2000,4639,2000/4639,0,0,0,0
2000,4643,2000/4643,0,0,0,0
2000,4649,2000/4649,0,0,0,0
2000,4651,2000/4651,0,0,0,0
2000,4657,2000/4657,0,0,0,0
2000,4663,2000/4663,0,0,0,0
2000,4673,2000/4673,0,1,1,0
2000,4679,2000/4679,0,1,1,0
2000,4691,2000/4691,0,1,1,0
2000,4703,2000/4703,0,1,1,0
2000,4721,2000/4721,0,1,1,0
2000,4723,2000/4723,0,1,1,0
2000,4729,2000/4729,0,1,1,0
2000,4733,2000/4733,0,1,1,0
2000,4751,2000/4751,0,1,1,0
2000,4759,2000/4759,0,1,1,0
2000,4783,2000/4783,0,1,1,0
2000,4787,2000/4787,0,1,1,0
2000,4789,2000/4789,0,1,1,0
2000,4793,2000/4793,0,1,1,0
2000,4799,2000/4799,0,1,1,0
2000,4801,2000/4801,0,2,2,0
2000,4813,2000/4813,0,2,2,0
2000,4817,2000/4817,0,2,2,0
2000,4831,2000/4831,0,2,2,0
2000,4861,2000/4861,0,2,2,0
2000,4871,2000/4871,0,2,2,0
2000,4877,2000/4877,0,2,2,0
2000,4889,2000/4889,0,2,2,0
2000,4903,2000/4903,0,2,2,0
2000,4909,2000/4909,0,2,2,0
2000,4919,2000/4919,0,2,2,0
2000,4931,2000/4931,0,2,2,0
2000,4933,2000/4933,0,2,2,0
2000,4937,2000/4937,0,2,2,0
2000,4943,2000/4943,0,2,2,0
2000,4951,2000/4951,0,2,2,0
2000,4957,2000/4957,0,2,2,0
2000,4967,2000/4967,0,2,2,0
2000,4969,2000/4969,0,2,2,0
2000,4973,2000/4973,0,2,2,0
2000,4987,2000/4987,0,2,2,0
2000,4993,2000/4993,0,2,2,0
2000,4999,2000/4999,0,2,2,0
2000,5003,2000/5003,0,0,0,0
2000,5009,2000/5009,0,0,0,0
2000,5011,2000/5011,0,0,0,0
2000,5021,2000/5021,0,0,0,0
2000,5023,2000/5023,0,0,0,0
2000,5039,2000/5039,0,0,0,0
2000,5051,2000/5051,0,0,0,0
2000,5059,2000/5059,0,0,0,0
2000,5077,2000/5077,0,0,0,0
2000,5081,2000/5081,0,0,0,0
2000,5087,2000/5087,0,0,0,0
2000,5099,2000/5099,0,0,0,0
2000,5101,2000/5101,0,0,0,0
2000,5107,2000/5107,0,0,0,0
2000,5113,2000/5113,0,0,0,0
2000,5119,2000/5119,0,0,0,0
2000,5147,2000/5147,0,0,0,0
2000,5153,2000/5153,0,0,0,0
2000,5167,2000/5167,0,0,0,0
2000,5171,2000/5171,0,0,0,0
2000,5179,2000/5179,0,0,0,0
2000,5189,2000/5189,0,0,0,0
2000,5197,2000/5197,0,0,0,0
2000,5209,2000/5209,0,1,1,0
2000,5227,2000/5227,0,1,1,0
2000,5231,2000/5231,0,1,1,0
2000,5233,2000/5233,0,1,1,0
2000,5237,2000/5237,0,1,1,0
2000,5261,2000/5261,0,1,1,0
2000,5273,2000/5273,0,1,1,0
2000,5279,2000/5279,0,1,1,0
2000,5281,2000/5281,0,1,1,0
2000,5297,2000/5297,0,1,1,0
2000,5303,2000/5303,0,1,1,0
2000,5309,2000/5309,0,1,1,0
2000,5323,2000/5323,0,1,1,0
2000,5333,2000/5333,0,1,1,0
2000,5347,2000/5347,0,0,0,0
2000,5351,2000/5351,0,0,0,0
2000,5381,2000/5381,0,0,0,0
2000,5387,2000/5387,0,0,0,0
2000,5393,2000/5393,0,0,0,0
2000,5399,2000/5399,0,0,0,0
2000,5407,2000/5407,0,0,0,0
2000,5413,2000/5413,0,0,0,0
2000,5417,2000/5417,0,0,0,0
2000,5419,2000/5419,0,0,0,0
2000,5431,2000/5431,0,0,0,0
2000,5437,2000/5437,0,0,0,0
2000,5441,2000/5441,0,0,0,0
2000,5443,2000/5443,0,0,0,0
2000,5449,2000/5449,0,0,0,0
2000,5471,2000/5471,0,0,0,0
2000,5477,2000/5477,0,0,0,0
2000,5479,2000/5479,0,0,0,0
2000,5483,2000/5483,0,0,0,0
2000,5501,2000/5501,0,0,0,0
2000,5503,2000/5503,0,0,0,0
2000,5507,2000/5507,0,0,0,0
2000,5519,2000/5519,0,0,0,0
2000,5521,2000/5521,0,0,0,0
2000,5527,2000/5527,0,0,0,0
2000,5531,2000/5531,0,0,0,0
2000,5557,2000/5557,0,0,0,0
2000,5563,2000/5563,0,0,0,0
2000,5569,2000/5569,0,0,0,0
2000,5573,2000/5573,0,0,0,0
2000,5581,2000/5581,0,0,0,0
2000,5591,2000/5591,0,0,0,0
2000,5623,2000/5623,0,0,0,0
2000,5639,2000/5639,0,0,0,0
2000,5641,2000/5641,0,0,0,0
2000,5647,2000/5647,0,0,0,0
2000,5651,2000/5651,0,0,0,0
2000,5653,2000/5653,0,0,0,0
2000,5657,2000/5657,0,0,0,0
2000,5659,2000/5659,0,0,0,0
2000,5669,2000/5669,0,0,0,0
2000,5683,2000/5683,0,0,0,0
2000,5689,2000/5689,0,0,0,0
2000,5693,2000/5693,0,0,0,0
2000,5701,2000/5701,0,0,0,0
2000,5711,2000/5711,0,0,0,0
2000,5717,2000/5717,0,0,0,0
2000,5737,2000/5737,0,0,0,0
2000,5741,2000/5741,0,0,0,0
2000,5743,2000/5743,0,0,0,0
2000,5749,2000/5749,0,0,0,0
2000,5779,2000/5779,0,0,0,0
2000,5783,2000/5783,0,0,0,0
2000,5791,2000/5791,0,0,0,0
2000,5801,2000/5801,0,0,0,0
2000,5807,2000/5807,0,0,0,0
2000,5813,2000/5813,0,0,0,0
2000,5821,2000/5821,0,0,0,0
2000,5827,2000/5827,0,0,0,0
2000,5839,2000/5839,0,0,0,0
2000,5843,2000/5843,0,0,0,0
2000,5849,2000/5849,0,0,0,0
2000,5851,2000/5851,0,0,0,0
2000,5857,2000/5857,0,0,0,0
2000,5861,2000/5861,0,0,0,0
2000,5867,2000/5867,0,0,0,0
2000,5869,2000/5869,0,0,0,0
2000,5879,2000/5879,0,0,0,0
2000,5881,2000/5881,0,0,0,0
2000,5897,2000/5897,0,0,0,0
2000,5903,2000/5903,0,0,0,0
2000,5923,2000/5923,0,0,0,0
2000,5927,2000/5927,0,0,0,0
2000,5939,2000/5939,0,0,0,0
2000,5953,2000/5953,0,0,0,0
2000,5981,2000/5981,0,0,0,0
2000,5987,2000/5987,0,0,0,0
2000,6007,2000/6007,0,1,1,0
2000,6011,2000/6011,0,1,1,0
2000,6029,2000/6029,0,1,1,0
2000,6037,2000/6037,0,1,1,0
2000,6043,2000/6043,0,1,1,0
2000,6047,2000/6047,0,1,1,0
2000,6053,2000/6053,0,1,1,0
2000,6067,2000/6067,0,1,1,0
2000,6073,2000/6073,0,1,1,0
2000,6079,2000/6079,0,1,1,0
2000,6089,2000/6089,0,1,1,0
2000,6091,2000/6091,0,1,1,0
2000,6101,2000/6101,0,1,1,0
2000,6113,2000/6113,0,1,1,0
2000,6121,2000/6121,0,1,1,0
2000,6131,2000/6131,0,1,1,0
2000,6133,2000/6133,0,1,1,0
2000,6143,2000/6143,0,1,1,0
2000,6151,2000/6151,0,1,1,0
2000,6163,2000/6163,0,1,1,0
2000,6173,2000/6173,0,1,1,0
2000,6197,2000/6197,0,1,1,0
2000,6199,2000/6199,0,1,1,0
2000,6203,2000/6203,0,1,1,0
2000,6211,2000/6211,0,1,1,0
2000,6217,2000/6217,0,1,1,0
2000,6221,2000/6221,0,1,1,0
2000,6229,2000/6229,0,1,1,0
2000,6247,2000/6247,0,1,1,0
2000,6257,2000/6257,0,1,1,0
2000,6263,2000/6263,0,1,1,0
2000,6269,2000/6269,0,1,1,0
2000,6271,2000/6271,0,1,1,0
2000,6277,2000/6277,0,1,1,0
2000,6287,2000/6287,0,1,1,0
2000,6299,2000/6299,0,1,1,0
2000,6301,2000/6301,0,1,1,0
2000,6311,2000/6311,0,1,1,0
2000,6317,2000/6317,0,1,1,0
2000,6323,2000/6323,0,1,1,0
2000,6329,2000/6329,0,1,1,0
2000,6337,2000/6337,0,1,1,0
2000,6343,2000/6343,0,1,1,0
2000,6353,2000/6353,0,1,1,0
2000,6359,2000/6359,0,1,1,0
2000,6361,2000/6361,0,1,1,0
2000,6367,2000/6367,0,1,1,0
2000,6373,2000/6373,0,1,1,0
2000,6379,2000/6379,0,1,1,0
2000,6389,2000/6389,0,1,1,0
2000,6397,2000/6397,0,1,1,0
2000,6421,2000/6421,0,1,1,0
2000,6427,2000/6427,0,1,1,0
2000,6449,2000/6449,0,1,1,0
2000,6451,2000/6451,0,1,1,0
2000,6469,2000/6469,0,1,1,0
2000,6473,2000/6473,0,1,1,0
2000,6481,2000/6481,0,1,1,0
2000,6491,2000/6491,0,1,1,0
2000,6521,2000/6521,0,1,1,0
2000,6529,2000/6529,0,1,1,0
2000,6547,2000/6547,0,1,1,0
2000,6551,2000/6551,0,1,1,0
2000,6553,2000/6553,0,1,1,0
2000,6563,2000/6563,0,1,1,0
2000,6569,2000/6569,0,1,1,0
2000,6571,2000/6571,0,1,1,0
2000,6577,2000/6577,0,1,1,0
2000,6581,2000/6581,0,1,1,0
2000,6599,2000/6599,0,1,1,0
2000,6607,2000/6607,0,1,1,0
2000,6619,2000/6619,0,1,1,0
2000,6637,2000/6637,0,1,1,0
2000,6653,2000/6653,0,1,1,0
2000,6659,2000/6659,0,1,1,0
2000,6661,2000/6661,0,1,1,0
2000,6673,2000/6673,0,0,0,0
2000,6679,2000/6679,0,0,0,0
2000,6689,2000/6689,0,0,0,0
2000,6691,2000/6691,0,0,0,0
2000,6701,2000/6701,0,0,0,0
2000,6703,2000/6703,0,0,0,0
2000,6709,2000/6709,0,0,1,1
2000,6719,2000/6719,0,0,0,0
2000,6733,2000/6733,0,0,0,0
2000,6737,2000/6737,0,0,0,0
2000,6761,2000/6761,0,0,0,0
2000,6763,2000/6763,0,0,0,0
2000,6779,2000/6779,0,0,0,0
2000,6781,2000/6781,0,0,0,0
2000,6791,2000/6791,0,0,0,0
2000,6793,2000/6793,0,0,0,0
2000,6803,2000/6803,0,0,0,0
2000,6823,2000/6823,0,0,0,0
2000,6827,2000/6827,0,0,0,0
2000,6829,2000/6829,0,0,0,0
2000,6833,2000/6833,0,0,0,0
2000,6841,2000/6841,0,0,0,0
2000,6857,2000/6857,0,0,0,0
2000,6863,2000/6863,0,0,0,0
2000,6869,2000/6869,0,0,0,0
2000,6871,2000/6871,0,0,0,0
2000,6883,2000/6883,0,0,0,0
2000,6899,2000/6899,0,0,0,0
2000,6907,2000/6907,0,0,0,0
2000,6911,2000/6911,0,0,0,0
2000,6917,2000/6917,0,0,0,0
2000,6947,2000/6947,0,0,0,0
2000,6949,2000/6949,0,0,0,0
2000,6959,2000/6959,0,0,0,0
2000,6961,2000/6961,0,0,0,0
2000,6967,2000/6967,0,0,0,0
2000,6971,2000/6971,0,0,0,0
2000,6977,2000/6977,0,0,0,0
2000,6983,2000/6983,0,0,0,0
2000,6991,2000/6991,0,0,0,0
2000,6997,2000/6997,0,0,0,0
2000,7001,2000/7001,0,1,1,0
2000,7013,2000/7013,0,1,1,0
2000,7019,2000/7019,0,1,1,0
2000,7027,2000/7027,0,1,1,0
2000,7039,2000/7039,0,1,1,0
2000,7043,2000/7043,0,1,1,0
2000,7057,2000/7057,0,1,1,0
2000,7069,2000/7069,0,1,1,0
2000,7079,2000/7079,0,1,1,0
2000,7103,2000/7103,0,1,1,0
2000,7109,2000/7109,0,1,1,0
2000,7121,2000/7121,0,1,1,0
2000,7127,2000/7127,0,1,1,0
2000,7129,2000/7129,0,1,1,0
2000,7151,2000/7151,0,1,1,0
2000,7159,2000/7159,0,1,1,0
2000,7177,2000/7177,0,1,1,0
2000,7187,2000/7187,0,1,1,0
2000,7193,2000/7193,0,1,1,0
2000,7207,2000/7207,0,1,1,0
2000,7211,2000/7211,0,1,1,0
2000,7213,2000/7213,0,1,1,0
2000,7219,2000/7219,0,1,1,0
2000,7229,2000/7229,0,1,1,0
2000,7237,2000/7237,0,1,1,0
2000,7243,2000/7243,0,1,1,0
2000,7247,2000/7247,0,1,1,0
2000,7253,2000/7253,0,1,1,0
2000,7283,2000/7283,0,1,1,0
2000,7297,2000/7297,0,1,1,0
2000,7307,2000/7307,0,1,1,0
2000,7309,2000/7309,0,1,1,0
2000,7321,2000/7321,0,1,1,0
2000,7331,2000/7331,0,1,1,0
2000,7333,2000/7333,0,1,1,0
2000,7349,2000/7349,0,1,1,0
2000,7351,2000/7351,0,1,1,0
2000,7369,2000/7369,0,1,1,0
2000,7393,2000/7393,0,1,1,0
2000,7411,2000/7411,0,1,1,0
2000,7417,2000/7417,0,1,1,0
2000,7433,2000/7433,0,1,1,0
2000,7451,2000/7451,0,1,1,0
2000,7457,2000/7457,0,1,1,0
2000,7459,2000/7459,0,1,1,0
2000,7477,2000/7477,0,1,1,0
2000,7481,2000/7481,0,1,1,0
2000,7487,2000/7487,0,1,1,0
2000,7489,2000/7489,0,1,1,0
2000,7499,2000/7499,0,1,1,0
2000,7507,2000/7507,0,1,1,0
2000,7517,2000/7517,0,1,1,0
2000,7523,2000/7523,0,1,1,0
2000,7529,2000/7529,0,1,1,0
2000,7537,2000/7537,0,1,1,0
2000,7541,2000/7541,0,1,1,0
2000,7547,2000/7547,0,1,1,0
2000,7549,2000/7549,0,1,1,0
2000,7559,2000/7559,0,1,1,0
2000,7561,2000/7561,0,1,1,0
2000,7573,2000/7573,0,1,1,0
2000,7577,2000/7577,0,1,1,0
2000,7583,2000/7583,0,1,1,0
2000,7589,2000/7589,0,1,1,0
2000,7591,2000/7591,0,1,1,0
2000,7603,2000/7603,0,1,1,0
2000,7607,2000/7607,0,1,1,0
2000,7621,2000/7621,0,1,1,0
2000,7639,2000/7639,0,1,1,0
2000,7643,2000/7643,0,1,1,0
2000,7649,2000/7649,0,1,1,0
2000,7669,2000/7669,0,1,1,0
2000,7673,2000/7673,0,1,1,0
2000,7681,2000/7681,0,1,1,0
2000,7687,2000/7687,0,1,1,0
2000,7691,2000/7691,0,1,1,0
2000,7699,2000/7699,0,1,1,0
2000,7703,2000/7703,0,1,1,0
2000,7717,2000/7717,0,1,1,0
2000,7723,2000/7723,0,1,1,0
2000,7727,2000/7727,0,1,1,0
2000,7741,2000/7741,0,1,1,0
2000,7753,2000/7753,0,1,1,0
2000,7757,2000/7757,0,1,1,0
2000,7759,2000/7759,0,1,1,0
2000,7789,2000/7789,0,1,1,0
2000,7793,2000/7793,0,1,1,0
2000,7817,2000/7817,0,1,1,0
2000,7823,2000/7823,0,1,1,0
2000,7829,2000/7829,0,1,1,0
2000,7841,2000/7841,0,1,1,0
2000,7853,2000/7853,0,1,1,0
2000,7867,2000/7867,0,1,1,0
2000,7873,2000/7873,0,1,1,0
2000,7877,2000/7877,0,1,1,0
2000,7879,2000/7879,0,1,1,0
2000,7883,2000/7883,0,1,1,0
2000,7901,2000/7901,0,1,1,0
2000,7907,2000/7907,0,1,1,0
2000,7919,2000/7919,0,1,1,0
2000,7927,2000/7927,0,1,1,0
2000,7933,2000/7933,0,1,1,0
2000,7937,2000/7937,0,1,1,0
2000,7949,2000/7949,0,1,1,0
2000,7951,2000/7951,0,1,1,0
2000,7963,2000/7963,0,1,1,0
2000,7993,2000/7993,0,1,1,0
2000,8009,2000/8009,0,1,1,0
2000,8011,2000/8011,0,1,1,0
2000,8017,2000/8017,0,1,1,0
2000,8039,2000/8039,0,1,1,0
2000,8053,2000/8053,0,1,1,0
2000,8059,2000/8059,0,1,1,0
2000,8069,2000/8069,0,1,1,0
2000,8081,2000/8081,0,1,1,0
2000,8087,2000/8087,0,1,1,0
2000,8089,2000/8089,0,1,1,0
2000,8093,2000/8093,0,1,1,0
2000,8101,2000/8101,0,1,1,0
2000,8111,2000/8111,0,1,1,0
2000,8117,2000/8117,0,1,1,0
2000,8123,2000/8123,0,1,1,0
2000,8147,2000/8147,0,1,1,0
2000,8161,2000/8161,0,1,1,0
2000,8167,2000/8167,0,1,1,0
2000,8171,2000/8171,0,1,1,0
2000,8179,2000/8179,0,1,1,0
2000,8191,2000/8191,0,1,1,0
2000,8209,2000/8209,0,1,1,0
2000,8219,2000/8219,0,1,1,0
2000,8221,2000/8221,0,1,1,0
2000,8231,2000/8231,0,1,1,0
2000,8233,2000/8233,0,1,1,0
2000,8237,2000/8237,0,1,1,0
2000,8243,2000/8243,0,1,1,0
2000,8263,2000/8263,0,1,1,0
2000,8269,2000/8269,0,1,1,0
2000,8273,2000/8273,0,1,1,0
2000,8287,2000/8287,0,1,1,0
2000,8291,2000/8291,0,1,1,0
2000,8293,2000/8293,0,1,1,0
2000,8297,2000/8297,0,1,1,0
2000,8311,2000/8311,0,1,1,0
2000,8317,2000/8317,0,1,1,0
2000,8329,2000/8329,0,1,1,0
2000,8353,2000/8353,0,1,1,0
2000,8363,2000/8363,0,1,1,0
2000,8369,2000/8369,0,1,1,0
2000,8377,2000/8377,0,1,1,0
2000,8387,2000/8387,0,1,1,0
2000,8389,2000/8389,0,1,1,0
2000,8419,2000/8419,0,1,1,0
2000,8423,2000/8423,0,1,1,0
2000,8429,2000/8429,0,1,1,0
2000,8431,2000/8431,0,1,1,0
2000,8443,2000/8443,0,1,1,0
2000,8447,2000/8447,0,1,1,0
2000,8461,2000/8461,0,1,1,0
2000,8467,2000/8467,0,1,1,0
2000,8501,2000/8501,0,1,1,0
2000,8513,2000/8513,0,1,1,0
2000,8521,2000/8521,0,1,1,0
2000,8527,2000/8527,0,1,1,0
2000,8537,2000/8537,0,1,1,0
2000,8539,2000/8539,0,1,1,0
2000,8543,2000/8543,0,1,1,0
2000,8563,2000/8563,0,1,1,0
2000,8573,2000/8573,0,1,1,0
2000,8581,2000/8581,0,1,1,0
2000,8597,2000/8597,0,1,1,0
2000,8599,2000/8599,0,1,1,0
2000,8609,2000/8609,0,1,1,0
2000,8623,2000/8623,0,1,1,0
2000,8627,2000/8627,0,1,1,0
2000,8629,2000/8629,0,1,1,0
2000,8641,2000/8641,0,1,1,0
2000,8647,2000/8647,0,1,1,0
2000,8663,2000/8663,0,1,1,0
2000,8669,2000/8669,0,1,1,0
2000,8677,2000/8677,0,1,1,0
2000,8681,2000/8681,0,1,1,0
2000,8689,2000/8689,0,1,1,0
2000,8693,2000/8693,0,1,1,0
2000,8699,2000/8699,0,1,1,0
2000,8707,2000/8707,0,1,1,0
2000,8713,2000/8713,0,1,1,0
2000,8719,2000/8719,0,1,1,0
2000,8731,2000/8731,0,1,1,0
2000,8737,2000/8737,0,1,1,0
2000,8741,2000/8741,0,1,1,0
2000,8747,2000/8747,0,1,1,0
2000,8753,2000/8753,0,1,1,0
2000,8761,2000/8761,0,1,1,0
2000,8779,2000/8779,0,1,1,0
2000,8783,2000/8783,0,1,1,0
2000,8803,2000/8803,0,1,1,0
2000,8807,2000/8807,0,1,1,0
2000,8819,2000/8819,0,1,1,0
2000,8821,2000/8821,0,1,1,0
2000,8831,2000/8831,0,1,1,0
2000,8837,2000/8837,0,1,1,0
2000,8839,2000/8839,0,1,1,0
2000,8849,2000/8849,0,1,1,0
2000,8861,2000/8861,0,1,1,0
2000,8863,2000/8863,0,1,1,0
2000,8867,2000/8867,0,1,1,0
2000,8887,2000/8887,0,1,1,0
2000,8893,2000/8893,0,1,1,0
2000,8923,2000/8923,0,1,1,0
2000,8929,2000/8929,0,1,1,0
2000,8933,2000/8933,0,1,1,0
2000,8941,2000/8941,0,1,1,0
2000,8951,2000/8951,0,1,1,0
2000,8963,2000/8963,0,1,1,0
2000,8969,2000/8969,0,1,1,0
2000,8971,2000/8971,0,1,1,0
2000,8999,2000/8999,0,1,1,0
2000,9001,2000/9001,0,1,1,0
2000,9007,2000/9007,0,1,1,0
2000,9011,2000/9011,0,1,1,0
2000,9013,2000/9013,0,1,1,0
2000,9029,2000/9029,0,1,1,0
2000,9041,2000/9041,0,1,1,0
2000,9043,2000/9043,0,1,1,0
2000,9049,2000/9049,0,1,1,0
2000,9059,2000/9059,0,1,1,0
2000,9067,2000/9067,0,1,1,0
2000,9091,2000/9091,0,1,1,0
2000,9103,2000/9103,0,1,1,0
2000,9109,2000/9109,0,1,1,0
2000,9127,2000/9127,0,1,1,0
2000,9133,2000/9133,0,1,1,0
2000,9137,2000/9137,0,1,1,0
2000,9151,2000/9151,0,1,1,0
2000,9157,2000/9157,0,1,1,0
2000,9161,2000/9161,0,1,1,0
2000,9173,2000/9173,0,1,1,0
2000,9181,2000/9181,0,1,1,0
2000,9187,2000/9187,0,1,1,0
2000,9199,2000/9199,0,1,1,0
2000,9203,2000/9203,0,1,1,0
2000,9209,2000/9209,0,1,1,0
2000,9221,2000/9221,0,1,1,0
2000,9227,2000/9227,0,1,1,0
2000,9239,2000/9239,0,1,1,0
2000,9241,2000/9241,0,1,1,0
2000,9257,2000/9257,0,1,1,0
2000,9277,2000/9277,0,1,1,0
2000,9281,2000/9281,0,1,1,0
2000,9283,2000/9283,0,1,1,0
2000,9293,2000/9293,0,1,1,0
2000,9311,2000/9311,0,1,1,0
2000,9319,2000/9319,0,1,1,0
2000,9323,2000/9323,0,1,1,0
2000,9337,2000/9337,0,1,1,0
2000,9341,2000/9341,0,1,1,0
2000,9343,2000/9343,0,1,1,0
2000,9349,2000/9349,0,1,1,0
2000,9371,2000/9371,0,1,1,0
2000,9377,2000/9377,0,1,1,0
2000,9391,2000/9391,0,1,1,0
2000,9397,2000/9397,0,1,1,0
2000,9403,2000/9403,0,1,1,0
2000,9413,2000/9413,0,1,1,0
2000,9419,2000/9419,0,1,1,0
2000,9421,2000/9421,0,1,1,0
2000,9431,2000/9431,0,1,1,0
2000,9433,2000/9433,0,1,1,0
2000,9437,2000/9437,0,1,1,0
2000,9439,2000/9439,0,1,1,0
2000,9461,2000/9461,0,1,1,0
2000,9463,2000/9463,0,1,1,0
2000,9467,2000/9467,0,1,1,0
2000,9473,2000/9473,0,1,1,0
2000,9479,2000/9479,0,1,1,0
2000,9491,2000/9491,0,1,1,0
2000,9497,2000/9497,0,1,1,0
2000,9511,2000/9511,0,1,1,0
2000,9521,2000/9521,0,1,1,0
2000,9533,2000/9533,0,1,1,0
2000,9539,2000/9539,0,1,1,0
2000,9547,2000/9547,0,1,1,0
2000,9551,2000/9551,0,1,1,0
2000,9587,2000/9587,0,1,1,0
2000,9601,2000/9601,0,1,1,0
2000,9613,2000/9613,0,1,1,0
2000,9619,2000/9619,0,1,1,0
2000,9623,2000/9623,0,1,1,0
2000,9629,2000/9629,0,1,1,0
2000,9631,2000/9631,0,1,1,0
2000,9643,2000/9643,0,1,1,0
2000,9649,2000/9649,0,1,1,0
2000,9661,2000/9661,0,1,1,0
2000,9677,2000/9677,0,1,1,0
2000,9679,2000/9679,0,1,1,0
2000,9689,2000/9689,0,1,1,0
2000,9697,2000/9697,0,1,1,0
2000,9719,2000/9719,0,1,1,0
2000,9721,2000/9721,0,1,1,0
2000,9733,2000/9733,0,1,1,0
2000,9739,2000/9739,0,1,1,0
2000,9743,2000/9743,0,1,1,0
2000,9749,2000/9749,0,1,1,0
2000,9767,2000/9767,0,1,1,0
2000,9769,2000/9769,0,1,1,0
2000,9781,2000/9781,0,1,1,0
2000,9787,2000/9787,0,1,1,0
2000,9791,2000/9791,0,1,1,0
2000,9803,2000/9803,0,1,1,0
2000,9811,2000/9811,0,1,1,0
2000,9817,2000/9817,0,1,1,0
2000,9829,2000/9829,0,1,1,0
2000,9833,2000/9833,0,1,1,0
2000,9839,2000/9839,0,1,1,0
2000,9851,2000/9851,0,1,1,0
2000,9857,2000/9857,0,1,1,0
2000,9859,2000/9859,0,1,1,0
2000,9871,2000/9871,0,1,1,0
2000,9883,2000/9883,0,1,1,0
2000,9887,2000/9887,0,1,1,0
2000,9901,2000/9901,0,1,1,0
2000,9907,2000/9907,0,1,1,0
2000,9923,2000/9923,0,1,1,0
2000,9929,2000/9929,0,1,1,0
2000,9931,2000/9931,0,1,1,0
2000,9941,2000/9941,0,1,1,0
2000,9949,2000/9949,0,1,1,0
2000,9967,2000/9967,0,1,1,0
2000,9973,2000/9973,0,1,1,0
2000,10007,2000/10007,0,0,0,0
2000,10009,2000/10009,0,0,0,0
2000,10037,2000/10037,0,0,0,0
2000,10039,2000/10039,0,0,0,0
2000,10061,2000/10061,0,0,0,0
2000,10067,2000/10067,0,0,0,0
2000,10069,2000/10069,0,0,0,0
2000,10079,2000/10079,0,0,0,0
2000,10091,2000/10091,0,0,0,0
2000,10093,2000/10093,0,0,0,0
2000,10099,2000/10099,0,0,0,0
2000,10103,2000/10103,0,0,0,0
2000,10111,2000/10111,0,0,0,0
2000,10133,2000/10133,0,0,0,0
2000,10139,2000/10139,0,0,0,0
2000,10141,2000/10141,0,0,0,0
2000,10151,2000/10151,0,0,0,0
2000,10159,2000/10159,0,0,0,0
2000,10163,2000/10163,0,0,0,0
2000,10169,2000/10169,0,0,0,0
2000,10177,2000/10177,0,0,0,0
2000,10181,2000/10181,0,0,0,0
2000,10193,2000/10193,0,0,0,0
2000,10211,2000/10211,0,0,0,0
2000,10223,2000/10223,0,0,0,0
2000,10243,2000/10243,0,0,0,0
2000,10247,2000/10247,0,0,0,0
2000,10253,2000/10253,0,0,0,0
2000,10259,2000/10259,0,0,0,0
2000,10267,2000/10267,0,0,0,0
2000,10271,2000/10271,0,0,0,0
2000,10273,2000/10273,0,0,0,0
2000,10289,2000/10289,0,0,0,0
2000,10301,2000/10301,0,0,0,0
2000,10303,2000/10303,0,0,0,0
2000,10313,2000/10313,0,0,0,0
2000,10321,2000/10321,0,0,0,0
2000,10331,2000/10331,0,0,0,0
2000,10333,2000/10333,0,0,0,0
2000,10337,2000/10337,0,0,0,0
2000,10343,2000/10343,0,0,0,0
2000,10357,2000/10357,0,0,0,0
2000,10369,2000/10369,0,0,0,0
2000,10391,2000/10391,0,0,0,0
2000,10399,2000/10399,0,0,0,0
2000,10427,2000/10427,0,0,0,0
2000,10429,2000/10429,0,0,0,0
2000,10433,2000/10433,0,0,0,0
2000,10453,2000/10453,0,0,0,0
2000,10457,2000/10457,0,0,0,0
2000,10459,2000/10459,0,0,0,0
2000,10463,2000/10463,0,0,0,0
2000,10477,2000/10477,0,0,0,0
2000,10487,2000/10487,0,0,0,0
2000,10499,2000/10499,0,0,0,0
2000,10501,2000/10501,0,0,0,0
2000,10513,2000/10513,0,0,0,0
2000,10529,2000/10529,0,0,0,0
2000,10531,2000/10531,0,0,0,0
2000,10559,2000/10559,0,0,0,0
2000,10567,2000/10567,0,0,0,0
2000,10589,2000/10589,0,0,0,0
2000,10597,2000/10597,0,0,0,0
2000,10601,2000/10601,0,0,0,0
2000,10607,2000/10607,0,0,0,0
2000,10613,2000/10613,0,0,0,0
2000,10627,2000/10627,0,0,0,0
2000,10631,2000/10631,0,0,0,0
2000,10639,2000/10639,0,0,0,0
2000,10651,2000/10651,0,0,0,0
2000,10657,2000/10657,0,0,0,0
2000,10663,2000/10663,0,0,0,0
2000,10667,2000/10667,0,0,0,0
2000,10687,2000/10687,0,0,0,0
2000,10691,2000/10691,0,0,0,0
2000,10709,2000/10709,0,0,0,0
2000,10711,2000/10711,0,0,0,0
2000,10723,2000/10723,0,0,0,0
2000,10729,2000/10729,0,0,0,0
2000,10733,2000/10733,0,0,0,0
2000,10739,2000/10739,0,0,0,0
2000,10753,2000/10753,0,0,0,0
2000,10771,2000/10771,0,0,0,0
2000,10781,2000/10781,0,0,0,0
2000,10789,2000/10789,0,0,0,0
2000,10799,2000/10799,0,0,0,0
2000,10831,2000/10831,0,0,0,0
2000,10837,2000/10837,0,0,0,0
2000,10847,2000/10847,0,0,0,0
2000,10853,2000/10853,0,0,0,0
2000,10859,2000/10859,0,0,0,0
2000,10861,2000/10861,0,0,0,0
2000,10867,2000/10867,0,0,0,0
2000,10883,2000/10883,0,0,0,0
2000,10889,2000/10889,0,0,0,0
2000,10891,2000/10891,0,0,0,0
2000,10903,2000/10903,0,0,0,0
2000,10909,2000/10909,0,0,0,0
2000,10937,2000/10937,0,0,0,0
2000,10939,2000/10939,0,0,0,0
2000,10949,2000/10949,0,0,0,0
2000,10957,2000/10957,0,0,0,0
2000,10973,2000/10973,0,0,0,0
2000,10979,2000/10979,0,0,0,0
2000,10987,2000/10987,0,0,0,0
2000,10993,2000/10993,0,0,0,0
2000,11003,2000/11003,0,0,0,0
2000,11027,2000/11027,0,0,0,0
2000,11047,2000/11047,0,0,0,0
2000,11057,2000/11057,0,0,0,0
2000,11059,2000/11059,0,0,0,0
2000,11069,2000/11069,0,0,0,0
2000,11071,2000/11071,0,0,0,0
2000,11083,2000/11083,0,0,0,0
2000,11087,2000/11087,0,0,0,0
2000,11093,2000/11093,0,0,0,0
2000,11113,2000/11113,0,0,0,0
2000,11117,2000/11117,0,0,0,0
2000,11119,2000/11119,0,0,0,0
2000,11131,2000/11131,0,0,0,0
2000,11149,2000/11149,0,0,0,0
2000,11159,2000/11159,0,0,0,0
2000,11161,2000/11161,0,0,0,0
2000,11171,2000/11171,0,0,0,0
2000,11173,2000/11173,0,0,0,0
2000,11177,2000/11177,0,0,0,0
2000,11197,2000/11197,0,0,0,0
2000,11213,2000/11213,0,0,0,0
2000,11239,2000/11239,0,0,0,0
2000,11243,2000/11243,0,0,0,0
2000,11251,2000/11251,0,0,0,0
2000,11257,2000/11257,0,0,0,0
2000,11261,2000/11261,0,0,0,0
2000,11273,2000/11273,0,0,0,0
2000,11279,2000/11279,0,0,0,0
2000,11287,2000/11287,0,0,0,0
2000,11299,2000/11299,0,0,0,0
2000,11311,2000/11311,0,0,0,0
2000,11317,2000/11317,0,0,0,0
2000,11321,2000/11321,0,0,0,0
2000,11329,2000/11329,0,0,0,0
2000,11351,2000/11351,0,0,0,0
2000,11353,2000/11353,0,0,0,0
2000,11369,2000/11369,0,0,0,0
2000,11383,2000/11383,0,0,0,0
2000,11393,2000/11393,0,0,0,0
2000,11399,2000/11399,0,0,0,0
2000,11411,2000/11411,0,0,0,0
2000,11423,2000/11423,0,0,0,0
2000,11437,2000/11437,0,0,0,0
2000,11443,2000/11443,0,0,0,0
2000,11447,2000/11447,0,0,0,0
2000,11467,2000/11467,0,0,0,0
2000,11471,2000/11471,0,0,0,0
2000,11483,2000/11483,0,0,0,0
2000,11489,2000/11489,0,0,0,0
2000,11491,2000/11491,0,0,0,0
2000,11497,2000/11497,0,0,0,0
2000,11503,2000/11503,0,0,0,0
2000,11519,2000/11519,0,0,0,0
2000,11527,2000/11527,0,0,0,0
2000,11549,2000/11549,0,0,0,0
2000,11551,2000/11551,0,0,0,0
2000,11579,2000/11579,0,0,0,0
2000,11587,2000/11587,0,0,0,0
2000,11593,2000/11593,0,0,0,0
2000,11597,2000/11597,0,0,0,0
2000,11617,2000/11617,0,0,0,0
2000,11621,2000/11621,0,0,0,0
2000,11633,2000/11633,0,0,0,0
2000,11657,2000/11657,0,0,0,0
2000,11677,2000/11677,0,0,0,0
2000,11681,2000/11681,0,0,0,0
2000,11689,2000/11689,0,0,0,0
2000,11699,2000/11699,0,0,0,0
2000,11701,2000/11701,0,0,0,0
2000,11717,2000/11717,0,0,0,0
2000,11719,2000/11719,0,0,0,0
2000,11731,2000/11731,0,0,0,0
2000,11743,2000/11743,0,0,0,0
2000,11777,2000/11777,0,0,0,0
2000,11779,2000/11779,0,0,0,0
2000,11783,2000/11783,0,0,0,0
2000,11789,2000/11789,0,0,0,0
2000,11801,2000/11801,0,0,0,0
2000,11807,2000/11807,0,0,0,0
2000,11813,2000/11813,0,0,0,0
2000,11821,2000/11821,0,0,0,0
2000,11827,2000/11827,0,0,0,0
2000,11831,2000/11831,0,0,0,0
2000,11833,2000/11833,0,0,0,0
2000,11839,2000/11839,0,0,0,0
2000,11863,2000/11863,0,0,0,0
2000,11867,2000/11867,0,0,0,0
2000,11887,2000/11887,0,0,0,0
2000,11897,2000/11897,0,0,0,0
2000,11903,2000/11903,0,0,0,0
2000,11909,2000/11909,0,0,0,0
2000,11923,2000/11923,0,0,0,0
2000,11927,2000/11927,0,0,0,0
2000,11933,2000/11933,0,0,0,0
2000,11939,2000/11939,0,0,0,0
2000,11941,2000/11941,0,0,0,0
2000,11953,2000/11953,0,0,0,0
2000,11959,2000/11959,0,0,0,0
2000,11969,2000/11969,0,0,0,0
2000,11971,2000/11971,0,0,0,0
2000,11981,2000/11981,0,0,0,0
2000,11987,2000/11987,0,0,0,0
2000,12007,2000/12007,0,1,1,0
2000,12011,2000/12011,0,1,1,0
2000,12037,2000/12037,0,1,1,0
2000,12041,2000/12041,0,1,1,0
2000,12043,2000/12043,0,1,1,0
2000,12049,2000/12049,0,1,1,0
2000,12071,2000/12071,0,1,1,0
2000,12073,2000/12073,0,1,1,0
2000,12097,2000/12097,0,1,1,0
2000,12101,2000/12101,0,1,1,0
2000,12107,2000/12107,0,1,1,0
2000,12109,2000/12109,0,1,1,0
2000,12113,2000/12113,0,1,1,0
2000,12119,2000/12119,0,1,1,0
2000,12143,2000/12143,0,1,1,0
2000,12149,2000/12149,0,1,1,0
2000,12157,2000/12157,0,1,1,0
2000,12161,2000/12161,0,1,1,0
2000,12163,2000/12163,0,1,1,0
2000,12197,2000/12197,0,1,1,0
2000,12203,2000/12203,0,1,1,0
2000,12211,2000/12211,0,1,1,0
2000,12227,2000/12227,0,1,1,0
2000,12239,2000/12239,0,1,1,0
2000,12241,2000/12241,0,1,1,0
2000,12251,2000/12251,0,1,1,0
2000,12253,2000/12253,0,1,1,0
2000,12263,2000/12263,0,1,1,0
2000,12269,2000/12269,0,1,1,0
2000,12277,2000/12277,0,1,1,0
2000,12281,2000/12281,0,1,1,0
2000,12289,2000/12289,0,1,1,0
2000,12301,2000/12301,0,1,1,0
2000,12323,2000/12323,0,1,1,0
2000,12329,2000/12329,0,1,1,0
2000,12343,2000/12343,0,1,1,0
2000,12347,2000/12347,0,1,1,0
2000,12373,2000/12373,0,1,1,0
2000,12377,2000/12377,0,1,1,0
2000,12379,2000/12379,0,1,1,0
2000,12391,2000/12391,0,1,1,0
2000,12401,2000/12401,0,1,1,0
2000,12409,2000/12409,0,1,1,0
2000,12413,2000/12413,0,1,1,0
2000,12421,2000/12421,0,1,1,0
2000,12433,2000/12433,0,1,1,0
2000,12437,2000/12437,0,1,1,0
2000,12451,2000/12451,0,1,1,0
2000,12457,2000/12457,0,1,1,0
2000,12473,2000/12473,0,1,1,0
2000,12479,2000/12479,0,1,1,0
2000,12487,2000/12487,0,1,1,0
2000,12491,2000/12491,0,1,1,0
2000,12497,2000/12497,0,1,1,0
2000,12503,2000/12503,0,1,1,0
2000,12511,2000/12511,0,1,1,0
2000,12517,2000/12517,0,1,1,0
2000,12527,2000/12527,0,1,1,0
2000,12539,2000/12539,0,1,1,0
2000,12541,2000/12541,0,1,1,0
2000,12547,2000/12547,0,1,1,0
2000,12553,2000/12553,0,1,1,0
2000,12569,2000/12569,0,1,1,0
2000,12577,2000/12577,0,1,1,0
2000,12583,2000/12583,0,1,1,0
2000,12589,2000/12589,0,1,1,0
2000,12601,2000/12601,0,1,1,0
2000,12611,2000/12611,0,1,1,0
2000,12613,2000/12613,0,1,1,0
2000,12619,2000/12619,0,1,1,0
2000,12637,2000/12637,0,1,1,0
2000,12641,2000/12641,0,1,1,0
2000,12647,2000/12647,0,1,1,0
2000,12653,2000/12653,0,1,1,0
2000,12659,2000/12659,0,1,1,0
2000,12671,2000/12671,0,1,1,0
2000,12689,2000/12689,0,1,1,0
2000,12697,2000/12697,0,1,1,0
2000,12703,2000/12703,0,1,1,0
2000,12713,2000/12713,0,1,1,0
2000,12721,2000/12721,0,1,1,0
2000,12739,2000/12739,0,1,1,0
2000,12743,2000/12743,0,1,1,0
2000,12757,2000/12757,0,1,1,0
2000,12763,2000/12763,0,1,1,0
2000,12781,2000/12781,0,1,1,0
2000,12791,2000/12791,0,1,1,0
2000,12799,2000/12799,0,1,1,0
2000,12809,2000/12809,0,1,1,0
2000,12821,2000/12821,0,1,1,0
2000,12823,2000/12823,0,1,1,0
2000,12829,2000/12829,0,1,1,0
2000,12841,2000/12841,0,1,1,0
2000,12853,2000/12853,0,1,1,0
2000,12889,2000/12889,0,1,1,0
2000,12893,2000/12893,0,1,1,0
2000,12899,2000/12899,0,1,1,0
2000,12907,2000/12907,0,1,1,0
2000,12911,2000/12911,0,1,1,0
2000,12917,2000/12917,0,1,1,0
2000,12919,2000/12919,0,1,1,0
2000,12923,2000/12923,0,1,1,0
2000,12941,2000/12941,0,1,1,0
2000,12953,2000/12953,0,1,1,0
2000,12959,2000/12959,0,1,1,0
2000,12967,2000/12967,0,1,1,0
2000,12973,2000/12973,0,1,1,0
2000,12979,2000/12979,0,1,1,0
2000,12983,2000/12983,0,1,1,0
2000,13001,2000/13001,0,1,1,0
2000,13003,2000/13003,0,1,1,0
2000,13007,2000/13007,0,1,1,0
2000,13009,2000/13009,0,1,1,0
2000,13033,2000/13033,0,1,1,0
2000,13037,2000/13037,0,1,1,0
2000,13043,2000/13043,0,1,1,0
2000,13049,2000/13049,0,1,1,0
2000,13063,2000/13063,0,1,1,0
2000,13093,2000/13093,0,1,1,0
2000,13099,2000/13099,0,1,1,0
2000,13103,2000/13103,0,1,1,0
2000,13109,2000/13109,0,1,1,0
2000,13121,2000/13121,0,1,1,0
2000,13127,2000/13127,0,1,1,0
2000,13147,2000/13147,0,1,1,0
2000,13151,2000/13151,0,1,1,0
2000,13159,2000/13159,0,1,1,0
2000,13163,2000/13163,0,1,1,0
2000,13171,2000/13171,0,1,1,0
2000,13177,2000/13177,0,1,1,0
2000,13183,2000/13183,0,1,1,0
2000,13187,2000/13187,0,1,1,0
2000,13217,2000/13217,0,1,1,0
2000,13219,2000/13219,0,1,1,0
2000,13229,2000/13229,0,1,1,0
2000,13241,2000/13241,0,1,1,0
2000,13249,2000/13249,0,1,1,0
2000,13259,2000/13259,0,1,1,0
2000,13267,2000/13267,0,1,1,0
2000,13291,2000/13291,0,1,1,0
2000,13297,2000/13297,0,1,1,0
2000,13309,2000/13309,0,1,1,0
2000,13313,2000/13313,0,1,1,0
2000,13327,2000/13327,0,1,1,0
2000,13331,2000/13331,0,1,1,0
2000,13337,2000/13337,0,1,1,0
2000,13339,2000/13339,0,1,1,0
2000,13367,2000/13367,0,1,1,0
2000,13381,2000/13381,0,1,1,0
2000,13397,2000/13397,0,1,1,0
2000,13399,2000/13399,0,1,1,0
2000,13411,2000/13411,0,1,1,0
2000,13417,2000/13417,0,1,1,0
2000,13421,2000/13421,0,1,1,0
2000,13441,2000/13441,0,1,1,0
2000,13451,2000/13451,0,1,1,0
2000,13457,2000/13457,0,1,1,0
2000,13463,2000/13463,0,1,1,0
2000,13469,2000/13469,0,1,1,0
2000,13477,2000/13477,0,1,1,0
2000,13487,2000/13487,0,1,1,0
2000,13499,2000/13499,0,1,1,0
2000,13513,2000/13513,0,1,1,0
2000,13523,2000/13523,0,1,1,0
2000,13537,2000/13537,0,1,1,0
2000,13553,2000/13553,0,1,1,0
2000,13567,2000/13567,0,1,1,0
2000,13577,2000/13577,0,1,1,0
2000,13591,2000/13591,0,1,1,0
2000,13597,2000/13597,0,1,1,0
2000,13613,2000/13613,0,1,1,0
2000,13619,2000/13619,0,1,1,0
2000,13627,2000/13627,0,1,1,0
2000,13633,2000/13633,0,1,1,0
2000,13649,2000/13649,0,1,1,0
2000,13669,2000/13669,0,1,1,0
2000,13679,2000/13679,0,1,1,0
2000,13681,2000/13681,0,1,1,0
2000,13687,2000/13687,0,1,1,0
2000,13691,2000/13691,0,1,1,0
2000,13693,2000/13693,0,1,1,0
2000,13697,2000/13697,0,1,1,0
2000,13709,2000/13709,0,1,1,0
2000,13711,2000/13711,0,1,1,0
2000,13721,2000/13721,0,1,1,0
2000,13723,2000/13723,0,1,1,0
2000,13729,2000/13729,0,1,1,0
2000,13751,2000/13751,0,1,1,0
2000,13757,2000/13757,0,1,1,0
2000,13759,2000/13759,0,1,1,0
2000,13763,2000/13763,0,1,1,0
2000,13781,2000/13781,0,1,1,0
2000,13789,2000/13789,0,1,1,0
2000,13799,2000/13799,0,1,1,0
2000,13807,2000/13807,0,1,1,0
2000,13829,2000/13829,0,1,1,0
2000,13831,2000/13831,0,1,1,0
2000,13841,2000/13841,0,1,1,0
2000,13859,2000/13859,0,1,1,0
2000,13873,2000/13873,0,1,1,0
2000,13877,2000/13877,0,1,1,0
2000,13879,2000/13879,0,1,1,0
2000,13883,2000/13883,0,1,1,0
2000,13901,2000/13901,0,1,1,0
2000,13903,2000/13903,0,1,1,0
2000,13907,2000/13907,0,1,1,0
2000,13913,2000/13913,0,1,1,0
2000,13921,2000/13921,0,1,1,0
2000,13931,2000/13931,0,1,1,0
2000,13933,2000/13933,0,1,1,0
2000,13963,2000/13963,0,1,1,0
2000,13967,2000/13967,0,1,1,0
2000,13997,2000/13997,0,1,1,0
2000,13999,2000/13999,0,1,1,0
2000,14009,2000/14009,0,2,2,0
2000,14011,2000/14011,0,2,2,0
2000,14029,2000/14029,0,2,2,0
2000,14033,2000/14033,0,2,2,0
2000,14051,2000/14051,0,2,2,0
2000,14057,2000/14057,0,2,2,0
2000,14071,2000/14071,0,2,2,0
2000,14081,2000/14081,0,2,2,0
2000,14083,2000/14083,0,2,2,0
2000,14087,2000/14087,0,2,2,0
2000,14107,2000/14107,0,2,2,0
2000,14143,2000/14143,0,2,2,0
2000,14149,2000/14149,0,2,2,0
2000,14153,2000/14153,0,2,2,0
2000,14159,2000/14159,0,2,2,0
2000,14173,2000/14173,0,2,2,0
2000,14177,2000/14177,0,2,2,0
2000,14197,2000/14197,0,2,2,0
2000,14207,2000/14207,0,2,2,0
2000,14221,2000/14221,0,2,2,0
2000,14243,2000/14243,0,2,2,0
2000,14249,2000/14249,0,2,2,0
2000,14251,2000/14251,0,2,2,0
2000,14281,2000/14281,0,2,2,0
2000,14293,2000/14293,0,2,2,0
2000,14303,2000/14303,0,2,2,0
2000,14321,2000/14321,0,2,2,0
2000,14323,2000/14323,0,2,2,0
2000,14327,2000/14327,0,2,2,0
2000,14341,2000/14341,0,2,2,0
2000,14347,2000/14347,0,2,2,0
2000,14369,2000/14369,0,2,2,0
2000,14387,2000/14387,0,2,2,0
2000,14389,2000/14389,0,2,2,0
2000,14401,2000/14401,0,2,2,0
2000,14407,2000/14407,0,2,2,0
2000,14411,2000/14411,0,2,2,0
2000,14419,2000/14419,0,2,2,0
2000,14423,2000/14423,0,2,2,0
2000,14431,2000/14431,0,2,2,0
2000,14437,2000/14437,0,2,2,0
2000,14447,2000/14447,0,2,2,0
2000,14449,2000/14449,0,2,2,0
2000,14461,2000/14461,0,2,2,0
2000,14479,2000/14479,0,2,2,0
2000,14489,2000/14489,0,2,2,0
2000,14503,2000/14503,0,2,2,0
2000,14519,2000/14519,0,2,2,0
2000,14533,2000/14533,0,2,2,0
2000,14537,2000/14537,0,2,2,0
2000,14543,2000/14543,0,2,2,0
2000,14549,2000/14549,0,2,2,0
2000,14551,2000/14551,0,2,2,0
2000,14557,2000/14557,0,2,2,0
2000,14561,2000/14561,0,2,2,0
2000,14563,2000/14563,0,2,2,0
2000,14591,2000/14591,0,2,2,0
2000,14593,2000/14593,0,2,2,0
2000,14621,2000/14621,0,2,2,0
2000,14627,2000/14627,0,2,2,0
2000,14629,2000/14629,0,2,2,0
2000,14633,2000/14633,0,2,2,0
2000,14639,2000/14639,0,2,2,0
2000,14653,2000/14653,0,2,2,0
2000,14657,2000/14657,0,2,2,0
2000,14669,2000/14669,0,2,2,0
2000,14683,2000/14683,0,2,2,0
2000,14699,2000/14699,0,2,2,0
2000,14713,2000/14713,0,2,2,0
2000,14717,2000/14717,0,2,2,0
2000,14723,2000/14723,0,2,2,0
2000,14731,2000/14731,0,2,2,0
2000,14737,2000/14737,0,2,2,0
2000,14741,2000/14741,0,2,2,0
2000,14747,2000/14747,0,2,2,0
2000,14753,2000/14753,0,2,2,0
2000,14759,2000/14759,0,2,2,0
2000,14767,2000/14767,0,2,2,0
2000,14771,2000/14771,0,2,2,0
2000,14779,2000/14779,0,2,2,0
2000,14783,2000/14783,0,2,2,0
2000,14797,2000/14797,0,2,2,0
2000,14813,2000/14813,0,2,2,0
2000,14821,2000/14821,0,2,2,0
2000,14827,2000/14827,0,2,2,0
2000,14831,2000/14831,0,2,2,0
2000,14843,2000/14843,0,2,2,0
2000,14851,2000/14851,0,2,2,0
2000,14867,2000/14867,0,2,2,0
2000,14869,2000/14869,0,2,2,0
2000,14879,2000/14879,0,2,2,0
2000,14887,2000/14887,0,2,2,0
2000,14891,2000/14891,0,2,2,0
2000,14897,2000/14897,0,2,2,0
2000,14923,2000/14923,0,2,2,0
2000,14929,2000/14929,0,2,2,0
2000,14939,2000/14939,0,2,2,0
2000,14947,2000/14947,0,2,2,0
2000,14951,2000/14951,0,2,2,0
2000,14957,2000/14957,0,2,2,0
2000,14969,2000/14969,0,2,2,0
2000,14983,2000/14983,0,2,2,0
2000,15013,2000/15013,0,2,2,0
2000,15017,2000/15017,0,2,2,0
2000,15031,2000/15031,0,2,2,0
2000,15053,2000/15053,0,2,2,0
2000,15061,2000/15061,0,2,2,0
2000,15073,2000/15073,0,2,2,0
2000,15077,2000/15077,0,2,2,0
2000,15083,2000/15083,0,2,2,0
2000,15091,2000/15091,0,2,2,0
2000,15101,2000/15101,0,2,2,0
2000,15107,2000/15107,0,2,2,0
2000,15121,2000/15121,0,2,2,0
2000,15131,2000/15131,0,2,2,0
2000,15137,2000/15137,0,2,2,0
2000,15139,2000/15139,0,2,2,0
2000,15149,2000/15149,0,2,2,0
2000,15161,2000/15161,0,2,2,0
2000,15173,2000/15173,0,2,2,0
2000,15187,2000/15187,0,2,2,0
2000,15193,2000/15193,0,2,2,0
2000,15199,2000/15199,0,2,2,0
2000,15217,2000/15217,0,2,2,0
2000,15227,2000/15227,0,2,2,0
2000,15233,2000/15233,0,2,2,0
2000,15241,2000/15241,0,2,2,0
2000,15259,2000/15259,0,2,2,0
2000,15263,2000/15263,0,2,2,0
2000,15269,2000/15269,0,2,2,0
2000,15271,2000/15271,0,2,2,0
2000,15277,2000/15277,0,2,2,0
2000,15287,2000/15287,0,2,2,0
2000,15289,2000/15289,0,2,2,0
2000,15299,2000/15299,0,2,2,0
2000,15307,2000/15307,0,2,2,0
2000,15313,2000/15313,0,2,2,0
2000,15319,2000/15319,0,2,2,0
2000,15329,2000/15329,0,2,2,0
2000,15331,2000/15331,0,2,2,0
2000,15349,2000/15349,0,2,2,0
2000,15359,2000/15359,0,2,2,0
2000,15361,2000/15361,0,2,2,0
2000,15373,2000/15373,0,2,2,0
2000,15377,2000/15377,0,2,2,0
2000,15383,2000/15383,0,2,2,0
2000,15391,2000/15391,0,2,2,0
2000,15401,2000/15401,0,2,2,0
2000,15413,2000/15413,0,2,2,0
2000,15427,2000/15427,0,2,2,0
2000,15439,2000/15439,0,2,2,0
2000,15443,2000/15443,0,2,2,0
2000,15451,2000/15451,0,2,2,0
2000,15461,2000/15461,0,2,2,0
2000,15467,2000/15467,0,2,2,0
2000,15473,2000/15473,0,2,2,0
2000,15493,2000/15493,0,2,2,0
2000,15497,2000/15497,0,2,2,0
2000,15511,2000/15511,0,2,2,0
2000,15527,2000/15527,0,2,2,0
2000,15541,2000/15541,0,2,2,0
2000,15551,2000/15551,0,2,2,0
2000,15559,2000/15559,0,2,2,0
2000,15569,2000/15569,0,2,2,0
2000,15581,2000/15581,0,2,2,0
2000,15583,2000/15583,0,2,2,0
2000,15601,2000/15601,0,2,2,0
2000,15607,2000/15607,0,2,2,0
2000,15619,2000/15619,0,2,2,0
2000,15629,2000/15629,0,2,2,0
2000,15641,2000/15641,0,2,2,0
2000,15643,2000/15643,0,2,2,0
2000,15647,2000/15647,0,2,2,0
2000,15649,2000/15649,0,2,2,0
2000,15661,2000/15661,0,2,2,0
2000,15667,2000/15667,0,2,2,0
2000,15671,2000/15671,0,2,2,0
2000,15679,2000/15679,0,2,2,0
2000,15683,2000/15683,0,2,2,0
2000,15727,2000/15727,0,2,2,0
2000,15731,2000/15731,0,2,2,0
2000,15733,2000/15733,0,2,2,0
2000,15737,2000/15737,0,2,2,0
2000,15739,2000/15739,0,2,2,0
2000,15749,2000/15749,0,2,2,0
2000,15761,2000/15761,0,2,2,0
2000,15767,2000/15767,0,2,2,0
2000,15773,2000/15773,0,2,2,0
2000,15787,2000/15787,0,2,2,0
2000,15791,2000/15791,0,2,2,0
2000,15797,2000/15797,0,2,2,0
2000,15803,2000/15803,0,2,2,0
2000,15809,2000/15809,0,2,2,0
2000,15817,2000/15817,0,2,2,0
2000,15823,2000/15823,0,2,2,0
2000,15859,2000/15859,0,2,2,0
2000,15877,2000/15877,0,2,2,0
2000,15881,2000/15881,0,2,2,0
2000,15887,2000/15887,0,2,2,0
2000,15889,2000/15889,0,2,2,0
2000,15901,2000/15901,0,2,2,0
2000,15907,2000/15907,0,2,2,0
2000,15913,2000/15913,0,2,2,0
2000,15919,2000/15919,0,2,2,0
2000,15923,2000/15923,0,2,2,0
2000,15937,2000/15937,0,2,2,0
2000,15959,2000/15959,0,2,2,0
2000,15971,2000/15971,0,2,2,0
2000,15973,2000/15973,0,2,2,0
2000,15991,2000/15991,0,2,2,0
2000,16001,2000/16001,0,1,1,0
2000,16007,2000/16007,0,1,1,0
2000,16033,2000/16033,0,1,1,0
2000,16057,2000/16057,0,1,1,0
2000,16061,2000/16061,0,1,1,0
2000,16063,2000/16063,0,1,1,0
2000,16067,2000/16067,0,1,1,0
2000,16069,2000/16069,0,1,1,0
2000,16073,2000/16073,0,1,1,0
2000,16087,2000/16087,0,1,1,0
2000,16091,2000/16091,0,1,1,0
2000,16097,2000/16097,0,1,1,0
2000,16103,2000/16103,0,1,1,0
2000,16111,2000/16111,0,1,1,0
2000,16127,2000/16127,0,1,1,0
2000,16139,2000/16139,0,1,1,0
2000,16141,2000/16141,0,1,1,0
2000,16183,2000/16183,0,1,1,0
2000,16187,2000/16187,0,1,1,0
2000,16189,2000/16189,0,1,1,0
2000,16193,2000/16193,0,1,1,0
2000,16217,2000/16217,0,1,1,0
2000,16223,2000/16223,0,1,1,0
2000,16229,2000/16229,0,1,1,0
2000,16231,2000/16231,0,1,1,0
2000,16249,2000/16249,0,1,1,0
2000,16253,2000/16253,0,1,1,0
2000,16267,2000/16267,0,1,1,0
2000,16273,2000/16273,0,1,1,0
2000,16301,2000/16301,0,1,1,0
2000,16319,2000/16319,0,1,1,0
2000,16333,2000/16333,0,1,1,0
2000,16339,2000/16339,0,1,1,0
2000,16349,2000/16349,0,1,1,0
2000,16361,2000/16361,0,1,1,0
2000,16363,2000/16363,0,1,1,0
2000,16369,2000/16369,0,1,1,0
2000,16381,2000/16381,0,1,1,0
2000,16411,2000/16411,0,1,1,0
2000,16417,2000/16417,0,1,1,0
2000,16421,2000/16421,0,1,1,0
2000,16427,2000/16427,0,1,1,0
2000,16433,2000/16433,0,1,1,0
2000,16447,2000/16447,0,1,1,0
2000,16451,2000/16451,0,1,1,0
2000,16453,2000/16453,0,1,1,0
2000,16477,2000/16477,0,1,1,0
2000,16481,2000/16481,0,1,1,0
2000,16487,2000/16487,0,1,1,0
2000,16493,2000/16493,0,1,1,0
2000,16519,2000/16519,0,1,1,0
2000,16529,2000/16529,0,1,1,0
2000,16547,2000/16547,0,1,1,0
2000,16553,2000/16553,0,1,1,0
2000,16561,2000/16561,0,1,1,0
2000,16567,2000/16567,0,1,1,0
2000,16573,2000/16573,0,1,1,0
2000,16603,2000/16603,0,1,1,0
2000,16607,2000/16607,0,1,1,0
2000,16619,2000/16619,0,1,1,0
2000,16631,2000/16631,0,1,1,0
2000,16633,2000/16633,0,1,1,0
2000,16649,2000/16649,0,1,1,0
2000,16651,2000/16651,0,1,1,0
2000,16657,2000/16657,0,1,1,0
2000,16661,2000/16661,0,1,1,0
2000,16673,2000/16673,0,1,1,0
2000,16691,2000/16691,0,1,1,0
2000,16693,2000/16693,0,1,1,0
2000,16699,2000/16699,0,1,1,0
2000,16703,2000/16703,0,1,1,0
2000,16729,2000/16729,0,1,1,0
2000,16741,2000/16741,0,1,1,0
2000,16747,2000/16747,0,1,1,0
2000,16759,2000/16759,0,1,1,0
2000,16763,2000/16763,0,1,1,0
2000,16787,2000/16787,0,1,1,0
2000,16811,2000/16811,0,1,1,0
2000,16823,2000/16823,0,1,1,0
2000,16829,2000/16829,0,1,1,0
2000,16831,2000/16831,0,1,1,0
2000,16843,2000/16843,0,1,1,0
2000,16871,2000/16871,0,1,1,0
2000,16879,2000/16879,0,1,1,0
2000,16883,2000/16883,0,1,1,0
2000,16889,2000/16889,0,1,1,0
2000,16901,2000/16901,0,1,1,0
2000,16903,2000/16903,0,1,1,0
2000,16921,2000/16921,0,1,1,0
2000,16927,2000/16927,0,1,1,0
2000,16931,2000/16931,0,1,1,0
2000,16937,2000/16937,0,1,1,0
2000,16943,2000/16943,0,1,1,0
2000,16963,2000/16963,0,1,1,0
2000,16979,2000/16979,0,1,1,0
2000,16981,2000/16981,0,1,1,0
2000,16987,2000/16987,0,1,1,0
2000,16993,2000/16993,0,1,1,0
2000,17011,2000/17011,0,1,1,0
2000,17021,2000/17021,0,1,1,0
2000,17027,2000/17027,0,1,1,0
2000,17029,2000/17029,0,1,1,0
2000,17033,2000/17033,0,1,1,0
2000,17041,2000/17041,0,1,1,0
2000,17047,2000/17047,0,1,1,0
2000,17053,2000/17053,0,1,1,0
2000,17077,2000/17077,0,1,1,0
2000,17093,2000/17093,0,1,1,0
2000,17099,2000/17099,0,1,1,0
2000,17107,2000/17107,0,1,1,0
2000,17117,2000/17117,0,1,1,0
2000,17123,2000/17123,0,1,1,0
2000,17137,2000/17137,0,1,1,0
2000,17159,2000/17159,0,1,1,0
2000,17167,2000/17167,0,1,1,0
2000,17183,2000/17183,0,1,1,0
2000,17189,2000/17189,0,1,1,0
2000,17191,2000/17191,0,1,1,0
2000,17203,2000/17203,0,1,1,0
2000,17207,2000/17207,0,1,1,0
2000,17209,2000/17209,0,1,1,0
2000,17231,2000/17231,0,1,1,0
2000,17239,2000/17239,0,1,1,0
2000,17257,2000/17257,0,1,1,0
2000,17291,2000/17291,0,1,1,0
2000,17293,2000/17293,0,1,1,0
2000,17299,2000/17299,0,1,1,0
2000,17317,2000/17317,0,1,1,0
2000,17321,2000/17321,0,1,1,0
2000,17327,2000/17327,0,1,1,0
2000,17333,2000/17333,0,1,1,0
2000,17341,2000/17341,0,1,1,0
2000,17351,2000/17351,0,1,1,0
2000,17359,2000/17359,0,1,1,0
2000,17377,2000/17377,0,1,1,0
2000,17383,2000/17383,0,1,1,0
2000,17387,2000/17387,0,1,1,0
2000,17389,2000/17389,0,1,1,0
2000,17393,2000/17393,0,1,1,0
2000,17401,2000/17401,0,1,1,0
2000,17417,2000/17417,0,1,1,0
2000,17419,2000/17419,0,1,1,0
2000,17431,2000/17431,0,1,1,0
2000,17443,2000/17443,0,1,1,0
2000,17449,2000/17449,0,1,1,0
2000,17467,2000/17467,0,1,1,0
2000,17471,2000/17471,0,1,1,0
2000,17477,2000/17477,0,1,1,0
2000,17483,2000/17483,0,1,1,0
2000,17489,2000/17489,0,1,1,0
2000,17491,2000/17491,0,1,1,0
2000,17497,2000/17497,0,1,1,0
2000,17509,2000/17509,0,1,1,0
2000,17519,2000/17519,0,1,1,0
2000,17539,2000/17539,0,1,1,0
2000,17551,2000/17551,0,1,1,0
2000,17569,2000/17569,0,1,1,0
2000,17573,2000/17573,0,1,1,0
2000,17579,2000/17579,0,1,1,0
2000,17581,2000/17581,0,1,1,0
2000,17597,2000/17597,0,1,1,0
2000,17599,2000/17599,0,1,1,0
2000,17609,2000/17609,0,1,1,0
2000,17623,2000/17623,0,1,1,0
2000,17627,2000/17627,0,1,1,0
2000,17657,2000/17657,0,1,1,0
2000,17659,2000/17659,0,1,1,0
2000,17669,2000/17669,0,1,1,0
2000,17681,2000/17681,0,1,1,0
2000,17683,2000/17683,0,1,1,0
2000,17707,2000/17707,0,1,1,0
2000,17713,2000/17713,0,1,1,0
2000,17729,2000/17729,0,1,1,0
2000,17737,2000/17737,0,1,1,0
2000,17747,2000/17747,0,1,1,0
2000,17749,2000/17749,0,1,1,0
2000,17761,2000/17761,0,1,1,0
2000,17783,2000/17783,0,1,1,0
2000,17789,2000/17789,0,1,1,0
2000,17791,2000/17791,0,1,1,0
2000,17807,2000/17807,0,1,1,0
2000,17827,2000/17827,0,1,1,0
2000,17837,2000/17837,0,1,1,0
2000,17839,2000/17839,0,1,1,0
2000,17851,2000/17851,0,1,1,0
2000,17863,2000/17863,0,1,1,0
2000,17881,2000/17881,0,1,1,0
2000,17891,2000/17891,0,1,1,0
2000,17903,2000/17903,0,1,1,0
2000,17909,2000/17909,0,1,1,0
2000,17911,2000/17911,0,1,1,0
2000,17921,2000/17921,0,1,1,0
2000,17923,2000/17923,0,1,1,0
2000,17929,2000/17929,0,1,1,0
2000,17939,2000/17939,0,1,1,0
2000,17957,2000/17957,0,1,1,0
2000,17959,2000/17959,0,1,1,0
2000,17971,2000/17971,0,1,1,0
2000,17977,2000/17977,0,1,1,0
2000,17981,2000/17981,0,1,1,0
2000,17987,2000/17987,0,1,1,0
2000,17989,2000/17989,0,1,1,0
2000,18013,2000/18013,0,1,1,0
2000,18041,2000/18041,0,1,1,0
2000,18043,2000/18043,0,1,1,0
2000,18047,2000/18047,0,1,1,0
2000,18049,2000/18049,0,1,1,0
2000,18059,2000/18059,0,1,1,0
2000,18061,2000/18061,0,1,1,0
2000,18077,2000/18077,0,1,1,0
2000,18089,2000/18089,0,1,1,0
2000,18097,2000/18097,0,1,1,0
2000,18119,2000/18119,0,1,1,0
2000,18121,2000/18121,0,1,1,0
2000,18127,2000/18127,0,1,1,0
2000,18131,2000/18131,0,1,1,0
2000,18133,2000/18133,0,1,1,0
2000,18143,2000/18143,0,1,1,0
2000,18149,2000/18149,0,1,1,0
2000,18169,2000/18169,0,1,1,0
2000,18181,2000/18181,0,1,1,0
2000,18191,2000/18191,0,1,1,0
2000,18199,2000/18199,0,1,1,0
2000,18211,2000/18211,0,1,1,0
2000,18217,2000/18217,0,1,1,0
2000,18223,2000/18223,0,1,1,0
2000,18229,2000/18229,0,1,1,0
2000,18233,2000/18233,0,1,1,0
2000,18251,2000/18251,0,1,1,0
2000,18253,2000/18253,0,1,1,0
2000,18257,2000/18257,0,1,1,0
2000,18269,2000/18269,0,1,1,0
2000,18287,2000/18287,0,1,1,0
2000,18289,2000/18289,0,1,1,0
2000,18301,2000/18301,0,1,1,0
2000,18307,2000/18307,0,1,1,0
2000,18311,2000/18311,0,1,1,0
2000,18313,2000/18313,0,1,1,0
2000,18329,2000/18329,0,1,1,0
2000,18341,2000/18341,0,1,1,0
2000,18353,2000/18353,0,1,1,0
2000,18367,2000/18367,0,1,1,0
2000,18371,2000/18371,0,1,1,0
2000,18379,2000/18379,0,1,1,0
2000,18397,2000/18397,0,1,1,0
2000,18401,2000/18401,0,1,1,0
2000,18413,2000/18413,0,1,1,0
2000,18427,2000/18427,0,1,1,0
2000,18433,2000/18433,0,1,1,0
2000,18439,2000/18439,0,1,1,0
2000,18443,2000/18443,0,1,1,0
2000,18451,2000/18451,0,1,1,0
2000,18457,2000/18457,0,1,1,0
2000,18461,2000/18461,0,1,1,0
2000,18481,2000/18481,0,1,1,0
2000,18493,2000/18493,0,1,1,0
2000,18503,2000/18503,0,1,1,0
2000,18517,2000/18517,0,1,1,0
2000,18521,2000/18521,0,1,1,0
2000,18523,2000/18523,0,1,1,0
2000,18539,2000/18539,0,1,1,0
2000,18541,2000/18541,0,1,1,0
2000,18553,2000/18553,0,1,1,0
2000,18583,2000/18583,0,1,1,0
2000,18587,2000/18587,0,1,1,0
2000,18593,2000/18593,0,1,1,0
2000,18617,2000/18617,0,1,1,0
2000,18637,2000/18637,0,1,1,0
2000,18661,2000/18661,0,1,1,0
2000,18671,2000/18671,0,1,1,0
2000,18679,2000/18679,0,1,1,0
2000,18691,2000/18691,0,1,1,0
2000,18701,2000/18701,0,1,1,0
2000,18713,2000/18713,0,1,1,0
2000,18719,2000/18719,0,1,1,0
2000,18731,2000/18731,0,1,1,0
2000,18743,2000/18743,0,1,1,0
2000,18749,2000/18749,0,1,1,0
2000,18757,2000/18757,0,1,1,0
2000,18773,2000/18773,0,1,1,0
2000,18787,2000/18787,0,1,1,0
2000,18793,2000/18793,0,1,1,0
2000,18797,2000/18797,0,1,1,0
2000,18803,2000/18803,0,1,1,0
2000,18839,2000/18839,0,1,1,0
2000,18859,2000/18859,0,1,1,0
2000,18869,2000/18869,0,1,1,0
2000,18899,2000/18899,0,1,1,0
2000,18911,2000/18911,0,1,1,0
2000,18913,2000/18913,0,1,1,0
2000,18917,2000/18917,0,1,1,0
2000,18919,2000/18919,0,1,1,0
2000,18947,2000/18947,0,1,1,0
2000,18959,2000/18959,0,1,1,0
2000,18973,2000/18973,0,1,1,0
2000,18979,2000/18979,0,1,1,0
2000,19001,2000/19001,0,1,1,0
2000,19009,2000/19009,0,1,1,0
2000,19013,2000/19013,0,1,1,0
2000,19031,2000/19031,0,1,1,0
2000,19037,2000/19037,0,1,1,0
2000,19051,2000/19051,0,1,1,0
2000,19069,2000/19069,0,1,1,0
2000,19073,2000/19073,0,1,1,0
2000,19079,2000/19079,0,1,1,0
2000,19081,2000/19081,0,1,1,0
2000,19087,2000/19087,0,1,1,0
2000,19121,2000/19121,0,1,1,0
2000,19139,2000/19139,0,1,1,0
2000,19141,2000/19141,0,1,1,0
2000,19157,2000/19157,0,1,1,0
2000,19163,2000/19163,0,1,1,0
2000,19181,2000/19181,0,1,1,0
2000,19183,2000/19183,0,1,1,0
2000,19207,2000/19207,0,1,1,0
2000,19211,2000/19211,0,1,1,0
2000,19213,2000/19213,0,1,1,0
2000,19219,2000/19219,0,1,1,0
2000,19231,2000/19231,0,1,1,0
2000,19237,2000/19237,0,1,1,0
2000,19249,2000/19249,0,1,1,0
2000,19259,2000/19259,0,1,1,0
2000,19267,2000/19267,0,1,1,0
2000,19273,2000/19273,0,1,1,0
2000,19289,2000/19289,0,1,1,0
2000,19301,2000/19301,0,1,1,0
2000,19309,2000/19309,0,1,1,0
2000,19319,2000/19319,0,1,1,0
2000,19333,2000/19333,0,1,1,0
2000,19373,2000/19373,0,1,1,0
2000,19379,2000/19379,0,1,1,0
2000,19381,2000/19381,0,1,1,0
2000,19387,2000/19387,0,1,1,0
2000,19391,2000/19391,0,1,1,0
2000,19403,2000/19403,0,1,1,0
2000,19417,2000/19417,0,1,1,0
2000,19421,2000/19421,0,1,1,0
2000,19423,2000/19423,0,1,1,0
2000,19427,2000/19427,0,1,1,0
2000,19429,2000/19429,0,1,1,0
2000,19433,2000/19433,0,1,1,0
2000,19441,2000/19441,0,1,1,0
2000,19447,2000/19447,0,1,1,0
2000,19457,2000/19457,0,1,1,0
2000,19463,2000/19463,0,1,1,0
2000,19469,2000/19469,0,1,1,0
2000,19471,2000/19471,0,1,1,0
2000,19477,2000/19477,0,1,1,0
2000,19483,2000/19483,0,1,1,0
2000,19489,2000/19489,0,1,1,0
2000,19501,2000/19501,0,1,1,0
2000,19507,2000/19507,0,1,1,0
2000,19531,2000/19531,0,1,1,0
2000,19541,2000/19541,0,1,1,0
2000,19543,2000/19543,0,1,1,0
2000,19553,2000/19553,0,1,1,0
2000,19559,2000/19559,0,1,1,0
2000,19571,2000/19571,0,1,1,0
2000,19577,2000/19577,0,1,1,0
2000,19583,2000/19583,0,1,1,0
2000,19597,2000/19597,0,1,1,0
2000,19603,2000/19603,0,1,1,0
2000,19609,2000/19609,0,1,1,0
2000,19661,2000/19661,0,1,1,0
2000,19681,2000/19681,0,1,1,0
2000,19687,2000/19687,0,1,1,0
2000,19697,2000/19697,0,1,1,0
2000,19699,2000/19699,0,1,1,0
2000,19709,2000/19709,0,1,1,0
2000,19717,2000/19717,0,1,1,0
2000,19727,2000/19727,0,1,1,0
2000,19739,2000/19739,0,1,1,0
2000,19751,2000/19751,0,1,1,0
2000,19753,2000/19753,0,1,1,0
2000,19759,2000/19759,0,1,1,0
2000,19763,2000/19763,0,1,1,0
2000,19777,2000/19777,0,1,1,0
2000,19793,2000/19793,0,1,1,0
2000,19801,2000/19801,0,1,1,0
2000,19813,2000/19813,0,1,1,0
2000,19819,2000/19819,0,1,1,0
2000,19841,2000/19841,0,1,1,0
2000,19843,2000/19843,0,1,1,0
2000,19853,2000/19853,0,1,1,0
2000,19861,2000/19861,0,1,1,0
2000,19867,2000/19867,0,1,1,0
2000,19889,2000/19889,0,1,1,0
2000,19891,2000/19891,0,1,1,0
2000,19913,2000/19913,0,1,1,0
2000,19919,2000/19919,0,1,1,0
2000,19927,2000/19927,0,1,1,0
2000,19937,2000/19937,0,1,1,0
2000,19949,2000/19949,0,1,1,0
2000,19961,2000/19961,0,1,1,0
2000,19963,2000/19963,0,1,1,0
2000,19973,2000/19973,0,1,1,0
2000,19979,2000/19979,0,1,1,0
2000,19991,2000/19991,0,1,1,0
2000,19993,2000/19993,0,1,1,0
2000,19997,2000/19997,0,1,1,0
2000,20011,2000/20011,0,0,0,0
2000,20021,2000/20021,0,0,0,0
2000,20023,2000/20023,0,0,0,0
2000,20029,2000/20029,0,0,0,0
2000,20047,2000/20047,0,0,0,0
2000,20051,2000/20051,0,0,0,0
2000,20063,2000/20063,0,0,0,0
2000,20071,2000/20071,0,0,0,0
2000,20089,2000/20089,0,0,0,0
2000,20101,2000/20101,0,0,0,0
2000,20107,2000/20107,0,0,0,0
2000,20113,2000/20113,0,0,0,0
2000,20117,2000/20117,0,0,0,0
2000,20123,2000/20123,0,0,0,0
2000,20129,2000/20129,0,0,0,0
2000,20143,2000/20143,0,0,0,0
2000,20147,2000/20147,0,0,0,0
2000,20149,2000/20149,0,0,0,0
2000,20161,2000/20161,0,0,0,0
2000,20173,2000/20173,0,0,0,0
2000,20177,2000/20177,0,0,0,0
2000,20183,2000/20183,0,0,0,0
2000,20201,2000/20201,0,0,0,0
2000,20219,2000/20219,0,0,0,0
2000,20231,2000/20231,0,0,0,0
2000,20233,2000/20233,0,0,0,0
2000,20249,2000/20249,0,0,0,0
2000,20261,2000/20261,0,0,0,0
2000,20269,2000/20269,0,0,0,0
2000,20287,2000/20287,0,0,0,0
2000,20297,2000/20297,0,0,0,0
2000,20323,2000/20323,0,0,0,0
2000,20327,2000/20327,0,0,0,0
2000,20333,2000/20333,0,0,0,0
2000,20341,2000/20341,0,0,0,0
2000,20347,2000/20347,0,0,0,0
2000,20353,2000/20353,0,0,0,0
2000,20357,2000/20357,0,0,0,0
2000,20359,2000/20359,0,0,0,0
2000,20369,2000/20369,0,0,0,0
2000,20389,2000/20389,0,0,0,0
2000,20393,2000/20393,0,0,0,0
2000,20399,2000/20399,0,0,0,0
2000,20407,2000/20407,0,0,0,0
2000,20411,2000/20411,0,0,0,0
2000,20431,2000/20431,0,0,0,0
2000,20441,2000/20441,0,0,0,0
2000,20443,2000/20443,0,0,0,0
2000,20477,2000/20477,0,0,0,0
2000,20479,2000/20479,0,0,0,0
2000,20483,2000/20483,0,0,0,0
2000,20507,2000/20507,0,0,0,0
2000,20509,2000/20509,0,0,0,0
2000,20521,2000/20521,0,0,0,0
2000,20533,2000/20533,0,0,0,0
2000,20543,2000/20543,0,0,0,0
2000,20549,2000/20549,0,0,0,0
2000,20551,2000/20551,0,0,0,0
2000,20563,2000/20563,0,0,0,0
2000,20593,2000/20593,0,0,0,0
2000,20599,2000/20599,0,0,0,0
2000,20611,2000/20611,0,0,0,0
2000,20627,2000/20627,0,0,0,0
2000,20639,2000/20639,0,0,0,0
2000,20641,2000/20641,0,0,0,0
2000,20663,2000/20663,0,0,0,0
2000,20681,2000/20681,0,0,0,0
2000,20693,2000/20693,0,0,0,0
2000,20707,2000/20707,0,0,0,0
2000,20717,2000/20717,0,0,0,0
2000,20719,2000/20719,0,0,0,0
2000,20731,2000/20731,0,0,0,0
2000,20743,2000/20743,0,0,0,0
2000,20747,2000/20747,0,0,0,0
2000,20749,2000/20749,0,0,0,0
2000,20753,2000/20753,0,0,0,0
2000,20759,2000/20759,0,0,0,0
2000,20771,2000/20771,0,0,0,0
2000,20773,2000/20773,0,0,0,0
2000,20789,2000/20789,0,0,0,0
2000,20807,2000/20807,0,0,0,0
2000,20809,2000/20809,0,0,0,0
2000,20849,2000/20849,0,0,0,0
2000,20857,2000/20857,0,0,0,0
2000,20873,2000/20873,0,0,0,0
2000,20879,2000/20879,0,0,0,0
2000,20887,2000/20887,0,0,0,0
2000,20897,2000/20897,0,0,0,0
2000,20899,2000/20899,0,0,0,0
2000,20903,2000/20903,0,0,0,0
2000,20921,2000/20921,0,0,0,0
2000,20929,2000/20929,0,0,0,0
2000,20939,2000/20939,0,0,0,0
2000,20947,2000/20947,0,0,0,0
2000,20959,2000/20959,0,0,0,0
2000,20963,2000/20963,0,0,0,0
2000,20981,2000/20981,0,0,0,0
2000,20983,2000/20983,0,0,0,0
2000,21001,2000/21001,0,0,0,0
2000,21011,2000/21011,0,0,0,0
2000,21013,2000/21013,0,0,0,0
2000,21017,2000/21017,0,0,0,0
2000,21019,2000/21019,0,0,0,0
2000,21023,2000/21023,0,0,0,0
2000,21031,2000/21031,0,0,0,0
2000,21059,2000/21059,0,0,0,0
2000,21061,2000/21061,0,0,0,0
2000,21067,2000/21067,0,0,0,0
2000,21089,2000/21089,0,0,0,0
2000,21101,2000/21101,0,0,0,0
2000,21107,2000/21107,0,0,0,0
2000,21121,2000/21121,0,0,0,0
2000,21139,2000/21139,0,0,0,0
2000,21143,2000/21143,0,0,0,0
2000,21149,2000/21149,0,0,0,0
2000,21157,2000/21157,0,0,0,0
2000,21163,2000/21163,0,0,0,0
2000,21169,2000/21169,0,0,0,0
2000,21179,2000/21179,0,0,0,0
2000,21187,2000/21187,0,0,0,0
2000,21191,2000/21191,0,0,0,0
2000,21193,2000/21193,0,0,0,0
2000,21211,2000/21211,0,0,0,0
2000,21221,2000/21221,0,0,0,0
2000,21227,2000/21227,0,0,0,0
2000,21247,2000/21247,0,0,0,0
2000,21269,2000/21269,0,0,0,0
2000,21277,2000/21277,0,0,0,0
2000,21283,2000/21283,0,0,0,0
2000,21313,2000/21313,0,0,0,0
2000,21317,2000/21317,0,0,0,0
2000,21319,2000/21319,0,0,0,0
2000,21323,2000/21323,0,0,0,0
2000,21341,2000/21341,0,0,0,0
2000,21347,2000/21347,0,0,0,0
2000,21377,2000/21377,0,0,0,0
2000,21379,2000/21379,0,0,0,0
2000,21383,2000/21383,0,0,0,0
2000,21391,2000/21391,0,0,0,0
2000,21397,2000/21397,0,0,0,0
2000,21401,2000/21401,0,0,0,0
2000,21407,2000/21407,0,0,0,0
2000,21419,2000/21419,0,0,0,0
2000,21433,2000/21433,0,0,0,0
2000,21467,2000/21467,0,0,0,0
2000,21481,2000/21481,0,0,0,0
2000,21487,2000/21487,0,0,0,0
2000,21491,2000/21491,0,0,0,0
2000,21493,2000/21493,0,0,0,0
2000,21499,2000/21499,0,0,0,0
2000,21503,2000/21503,0,0,0,0
2000,21517,2000/21517,0,0,0,0
2000,21521,2000/21521,0,0,0,0
2000,21523,2000/21523,0,0,0,0
2000,21529,2000/21529,0,0,0,0
2000,21557,2000/21557,0,0,0,0
2000,21559,2000/21559,0,0,0,0
2000,21563,2000/21563,0,0,0,0
2000,21569,2000/21569,0,0,0,0
2000,21577,2000/21577,0,0,0,0
2000,21587,2000/21587,0,0,0,0
2000,21589,2000/21589,0,0,0,0
2000,21599,2000/21599,0,0,0,0
2000,21601,2000/21601,0,0,0,0
2000,21611,2000/21611,0,0,0,0
2000,21613,2000/21613,0,0,0,0
2000,21617,2000/21617,0,0,0,0
2000,21647,2000/21647,0,0,0,0
2000,21649,2000/21649,0,0,0,0
2000,21661,2000/21661,0,0,0,0
2000,21673,2000/21673,0,0,0,0
2000,21683,2000/21683,0,0,0,0
2000,21701,2000/21701,0,0,0,0
2000,21713,2000/21713,0,0,0,0
2000,21727,2000/21727,0,0,0,0
2000,21737,2000/21737,0,0,0,0
2000,21739,2000/21739,0,0,0,0
2000,21751,2000/21751,0,0,0,0
2000,21757,2000/21757,0,0,0,0
2000,21767,2000/21767,0,0,0,0
2000,21773,2000/21773,0,0,0,0
2000,21787,2000/21787,0,0,0,0
2000,21799,2000/21799,0,0,0,0
2000,21803,2000/21803,0,0,0,0
2000,21817,2000/21817,0,0,0,0
2000,21821,2000/21821,0,0,0,0
2000,21839,2000/21839,0,0,0,0
2000,21841,2000/21841,0,0,0,0
2000,21851,2000/21851,0,0,0,0
2000,21859,2000/21859,0,0,0,0
2000,21863,2000/21863,0,0,0,0
2000,21871,2000/21871,0,0,0,0
2000,21881,2000/21881,0,0,0,0
2000,21893,2000/21893,0,0,0,0
2000,21911,2000/21911,0,0,0,0
2000,21929,2000/21929,0,0,0,0
2000,21937,2000/21937,0,0,0,0
2000,21943,2000/21943,0,0,0,0
2000,21961,2000/21961,0,0,0,0
2000,21977,2000/21977,0,0,0,0
2000,21991,2000/21991,0,0,0,0
2000,21997,2000/21997,0,0,0,0
2000,22003,2000/22003,0,0,0,0
2000,22013,2000/22013,0,0,0,0
2000,22027,2000/22027,0,0,0,0
2000,22031,2000/22031,0,0,0,0
2000,22037,2000/22037,0,0,0,0
2000,22039,2000/22039,0,0,0,0
2000,22051,2000/22051,0,0,0,0
2000,22063,2000/22063,0,0,0,0
2000,22067,2000/22067,0,0,0,0
2000,22073,2000/22073,0,0,0,0
2000,22079,2000/22079,0,0,0,0
2000,22091,2000/22091,0,0,0,0
2000,22093,2000/22093,0,0,0,0
2000,22109,2000/22109,0,0,0,0
2000,22111,2000/22111,0,0,0,0
2000,22123,2000/22123,0,0,0,0
2000,22129,2000/22129,0,0,0,0
2000,22133,2000/22133,0,0,0,0
2000,22147,2000/22147,0,0,0,0
2000,22153,2000/22153,0,0,0,0
2000,22157,2000/22157,0,0,0,0
2000,22159,2000/22159,0,0,0,0
2000,22171,2000/22171,0,0,0,0
2000,22189,2000/22189,0,0,0,0
2000,22193,2000/22193,0,0,0,0
2000,22229,2000/22229,0,0,0,0
2000,22247,2000/22247,0,0,0,0
2000,22259,2000/22259,0,0,0,0
2000,22271,2000/22271,0,0,0,0
2000,22273,2000/22273,0,0,0,0
2000,22277,2000/22277,0,0,0,0
2000,22279,2000/22279,0,0,0,0
2000,22283,2000/22283,0,0,0,0
2000,22291,2000/22291,0,0,0,0
2000,22303,2000/22303,0,0,0,0
2000,22307,2000/22307,0,0,0,0
2000,22343,2000/22343,0,0,0,0
2000,22349,2000/22349,0,0,0,0
2000,22367,2000/22367,0,0,0,0
2000,22369,2000/22369,0,0,0,0
2000,22381,2000/22381,0,0,0,0
2000,22391,2000/22391,0,0,0,0
2000,22397,2000/22397,0,0,0,0
2000,22409,2000/22409,0,0,0,0
2000,22433,2000/22433,0,0,0,0
2000,22441,2000/22441,0,0,0,0
2000,22447,2000/22447,0,0,0,0
2000,22453,2000/22453,0,0,0,0
2000,22469,2000/22469,0,0,0,0
2000,22481,2000/22481,0,0,0,0
2000,22483,2000/22483,0,0,0,0
2000,22501,2000/22501,0,0,0,0
2000,22511,2000/22511,0,0,0,0
2000,22531,2000/22531,0,0,0,0
2000,22541,2000/22541,0,0,0,0
2000,22543,2000/22543,0,0,0,0
2000,22549,2000/22549,0,0,0,0
2000,22567,2000/22567,0,0,0,0
2000,22571,2000/22571,0,0,0,0
2000,22573,2000/22573,0,0,0,0
2000,22613,2000/22613,0,0,0,0
2000,22619,2000/22619,0,0,0,0
2000,22621,2000/22621,0,0,0,0
2000,22637,2000/22637,0,0,0,0
2000,22639,2000/22639,0,0,0,0
2000,22643,2000/22643,0,0,0,0
2000,22651,2000/22651,0,0,0,0
2000,22669,2000/22669,0,0,0,0
2000,22679,2000/22679,0,0,0,0
2000,22691,2000/22691,0,0,0,0
2000,22697,2000/22697,0,0,0,0
2000,22699,2000/22699,0,0,0,0
2000,22709,2000/22709,0,0,0,0
2000,22717,2000/22717,0,0,0,0
2000,22721,2000/22721,0,0,0,0
2000,22727,2000/22727,0,0,0,0
2000,22739,2000/22739,0,0,0,0
2000,22741,2000/22741,0,0,0,0
2000,22751,2000/22751,0,0,0,0
2000,22769,2000/22769,0,0,0,0
2000,22777,2000/22777,0,0,0,0
2000,22783,2000/22783,0,0,0,0
2000,22787,2000/22787,0,0,0,0
2000,22807,2000/22807,0,0,0,0
2000,22811,2000/22811,0,0,0,0
2000,22817,2000/22817,0,0,0,0
2000,22853,2000/22853,0,0,0,0
2000,22859,2000/22859,0,0,0,0
2000,22861,2000/22861,0,0,0,0
2000,22871,2000/22871,0,0,0,0
2000,22877,2000/22877,0,0,0,0
2000,22901,2000/22901,0,0,0,0
2000,22907,2000/22907,0,0,0,0
2000,22921,2000/22921,0,0,0,0
2000,22937,2000/22937,0,0,0,0
2000,22943,2000/22943,0,0,0,0
2000,22961,2000/22961,0,0,0,0
2000,22963,2000/22963,0,0,0,0
2000,22973,2000/22973,0,0,0,0
2000,22993,2000/22993,0,0,0,0
2000,23003,2000/23003,0,0,0,0
2000,23011,2000/23011,0,0,0,0
2000,23017,2000/23017,0,0,0,0
2000,23021,2000/23021,0,0,0,0
2000,23027,2000/23027,0,0,0,0
2000,23029,2000/23029,0,0,0,0
2000,23039,2000/23039,0,0,0,0
2000,23041,2000/23041,0,0,0,0
2000,23053,2000/23053,0,0,0,0
2000,23057,2000/23057,0,0,0,0
2000,23059,2000/23059,0,0,0,0
2000,23063,2000/23063,0,0,0,0
2000,23071,2000/23071,0,0,0,0
2000,23081,2000/23081,0,0,0,0
2000,23087,2000/23087,0,0,0,0
2000,23099,2000/23099,0,0,0,0
2000,23117,2000/23117,0,0,0,0
2000,23131,2000/23131,0,0,0,0
2000,23143,2000/23143,0,0,0,0
2000,23159,2000/23159,0,0,0,0
2000,23167,2000/23167,0,0,0,0
2000,23173,2000/23173,0,0,0,0
2000,23189,2000/23189,0,0,0,0
2000,23197,2000/23197,0,0,0,0
2000,23201,2000/23201,0,0,0,0
2000,23203,2000/23203,0,0,0,0
2000,23209,2000/23209,0,0,0,0
2000,23227,2000/23227,0,0,0,0
2000,23251,2000/23251,0,0,0,0
2000,23269,2000/23269,0,0,0,0
2000,23279,2000/23279,0,0,0,0
2000,23291,2000/23291,0,0,0,0
2000,23293,2000/23293,0,0,0,0
2000,23297,2000/23297,0,0,0,0
2000,23311,2000/23311,0,0,0,0
2000,23321,2000/23321,0,0,0,0
2000,23327,2000/23327,0,0,0,0
2000,23333,2000/23333,0,0,0,0
2000,23339,2000/23339,0,0,0,0
2000,23357,2000/23357,0,0,0,0
2000,23369,2000/23369,0,0,0,0
2000,23371,2000/23371,0,0,0,0
2000,23399,2000/23399,0,0,0,0
2000,23417,2000/23417,0,0,0,0
2000,23431,2000/23431,0,0,0,0
2000,23447,2000/23447,0,0,0,0
2000,23459,2000/23459,0,0,0,0
2000,23473,2000/23473,0,0,0,0
2000,23497,2000/23497,0,0,0,0
2000,23509,2000/23509,0,0,0,0
2000,23531,2000/23531,0,0,0,0
2000,23537,2000/23537,0,0,0,0
2000,23539,2000/23539,0,0,0,0
2000,23549,2000/23549,0,0,0,0
2000,23557,2000/23557,0,0,0,0
2000,23561,2000/23561,0,0,0,0
2000,23563,2000/23563,0,0,0,0
2000,23567,2000/23567,0,0,0,0
2000,23581,2000/23581,0,0,0,0
2000,23593,2000/23593,0,0,0,0
2000,23599,2000/23599,0,0,0,0
2000,23603,2000/23603,0,0,0,0
2000,23609,2000/23609,0,0,0,0
2000,23623,2000/23623,0,0,0,0
2000,23627,2000/23627,0,0,0,0
2000,23629,2000/23629,0,0,0,0
2000,23633,2000/23633,0,0,0,0
2000,23663,2000/23663,0,0,0,0
2000,23669,2000/23669,0,0,0,0
2000,23671,2000/23671,0,0,0,0
2000,23677,2000/23677,0,0,0,0
2000,23687,2000/23687,0,0,0,0
2000,23689,2000/23689,0,0,0,0
2000,23719,2000/23719,0,0,0,0
2000,23741,2000/23741,0,0,0,0
2000,23743,2000/23743,0,0,0,0
2000,23747,2000/23747,0,0,0,0
2000,23753,2000/23753,0,0,0,0
2000,23761,2000/23761,0,0,0,0
2000,23767,2000/23767,0,0,0,0
2000,23773,2000/23773,0,0,0,0
2000,23789,2000/23789,0,0,0,0
2000,23801,2000/23801,0,0,0,0
2000,23813,2000/23813,0,0,0,0
2000,23819,2000/23819,0,0,0,0
2000,23827,2000/23827,0,0,0,0
2000,23831,2000/23831,0,0,0,0
2000,23833,2000/23833,0,0,0,0
2000,23857,2000/23857,0,0,0,0
2000,23869,2000/23869,0,0,0,0
2000,23873,2000/23873,0,0,0,0
2000,23879,2000/23879,0,0,0,0
2000,23887,2000/23887,0,0,0,0
2000,23893,2000/23893,0,0,0,0
2000,23899,2000/23899,0,0,0,0
2000,23909,2000/23909,0,0,0,0
2000,23911,2000/23911,0,0,0,0
2000,23917,2000/23917,0,0,0,0
2000,23929,2000/23929,0,0,0,0
2000,23957,2000/23957,0,0,0,0
2000,23971,2000/23971,0,0,0,0
2000,23977,2000/23977,0,0,0,0
2000,23981,2000/23981,0,0,0,0
2000,23993,2000/23993,0,0,0,0
2000,24001,2000/24001,0,0,0,0
2000,24007,2000/24007,0,0,0,0
2000,24019,2000/24019,0,0,0,0
2000,24023,2000/24023,0,0,0,0
2000,24029,2000/24029,0,0,0,0
2000,24043,2000/24043,0,0,0,0
2000,24049,2000/24049,0,0,0,0
2000,24061,2000/24061,0,0,0,0
2000,24071,2000/24071,0,0,0,0
2000,24077,2000/24077,0,0,0,0
2000,24083,2000/24083,0,0,0,0
2000,24091,2000/24091,0,0,0,0
2000,24097,2000/24097,0,0,0,0
2000,24103,2000/24103,0,0,0,0
2000,24107,2000/24107,0,0,0,0
2000,24109,2000/24109,0,0,0,0
2000,24113,2000/24113,0,0,0,0
2000,24121,2000/24121,0,0,0,0
2000,24133,2000/24133,0,0,0,0
2000,24137,2000/24137,0,0,0,0
2000,24151,2000/24151,0,0,0,0
2000,24169,2000/24169,0,0,0,0
2000,24179,2000/24179,0,0,0,0
2000,24181,2000/24181,0,0,0,0
2000,24197,2000/24197,0,0,0,0
2000,24203,2000/24203,0,0,0,0
2000,24223,2000/24223,0,0,0,0
2000,24229,2000/24229,0,0,0,0
2000,24239,2000/24239,0,0,0,0
2000,24247,2000/24247,0,0,0,0
2000,24251,2000/24251,0,0,0,0
2000,24281,2000/24281,0,0,0,0
2000,24317,2000/24317,0,0,0,0
2000,24329,2000/24329,0,0,0,0
2000,24337,2000/24337,0,0,0,0
2000,24359,2000/24359,0,0,0,0
2000,24371,2000/24371,0,0,0,0
2000,24373,2000/24373,0,0,0,0
2000,24379,2000/24379,0,0,0,0
2000,24391,2000/24391,0,0,0,0
2000,24407,2000/24407,0,0,0,0
2000,24413,2000/24413,0,0,0,0
2000,24419,2000/24419,0,0,0,0
2000,24421,2000/24421,0,0,0,0
2000,24439,2000/24439,0,0,0,0
2000,24443,2000/24443,0,0,0,0
2000,24469,2000/24469,0,0,0,0
2000,24473,2000/24473,0,0,0,0
2000,24481,2000/24481,0,0,0,0
2000,24499,2000/24499,0,0,0,0
2000,24509,2000/24509,0,0,0,0
2000,24517,2000/24517,0,0,0,0
2000,24527,2000/24527,0,0,0,0
2000,24533,2000/24533,0,0,0,0
2000,24547,2000/24547,0,0,0,0
2000,24551,2000/24551,0,0,0,0
2000,24571,2000/24571,0,0,0,0
2000,24593,2000/24593,0,0,0,0
2000,24611,2000/24611,0,0,0,0
2000,24623,2000/24623,0,0,0,0
2000,24631,2000/24631,0,0,0,0
2000,24659,2000/24659,0,0,0,0
2000,24671,2000/24671,0,0,0,0
2000,24677,2000/24677,0,0,0,0
2000,24683,2000/24683,0,0,0,0
2000,24691,2000/24691,0,0,0,0
2000,24697,2000/24697,0,0,0,0
2000,24709,2000/24709,0,0,0,0
2000,24733,2000/24733,0,0,0,0
2000,24749,2000/24749,0,0,0,0
2000,24763,2000/24763,0,0,0,0
2000,24767,2000/24767,0,0,0,0
2000,24781,2000/24781,0,0,0,0
2000,24793,2000/24793,0,0,0,0
2000,24799,2000/24799,0,0,0,0
2000,24809,2000/24809,0,0,0,0
2000,24821,2000/24821,0,0,0,0
2000,24841,2000/24841,0,0,0,0
2000,24847,2000/24847,0,0,0,0
2000,24851,2000/24851,0,0,0,0
2000,24859,2000/24859,0,0,0,0
2000,24877,2000/24877,0,0,0,0
2000,24889,2000/24889,0,0,0,0
2000,24907,2000/24907,0,0,0,0
2000,24917,2000/24917,0,0,0,0
2000,24919,2000/24919,0,0,0,0
2000,24923,2000/24923,0,0,0,0
2000,24943,2000/24943,0,0,0,0
2000,24953,2000/24953,0,0,0,0
2000,24967,2000/24967,0,0,0,0
2000,24971,2000/24971,0,0,0,0
2000,24977,2000/24977,0,0,0,0
2000,24979,2000/24979,0,0,0,0
2000,24989,2000/24989,0,0,0,0
2000,25013,2000/25013,0,0,0,0
2000,25031,2000/25031,0,0,0,0
2000,25033,2000/25033,0,0,0,0
2000,25037,2000/25037,0,0,0,0
2000,25057,2000/25057,0,0,0,0
2000,25073,2000/25073,0,0,0,0
2000,25087,2000/25087,0,0,0,0
2000,25097,2000/25097,0,0,0,0
2000,25111,2000/25111,0,0,0,0
2000,25117,2000/25117,0,0,0,0
2000,25121,2000/25121,0,0,0,0
2000,25127,2000/25127,0,0,0,0
2000,25147,2000/25147,0,0,0,0
2000,25153,2000/25153,0,0,0,0
2000,25163,2000/25163,0,0,0,0
2000,25169,2000/25169,0,0,0,0
2000,25171,2000/25171,0,0,0,0
2000,25183,2000/25183,0,0,0,0
2000,25189,2000/25189,0,0,0,0
2000,25219,2000/25219,0,0,0,0
2000,25229,2000/25229,0,0,0,0
2000,25237,2000/25237,0,0,0,0
2000,25243,2000/25243,0,0,0,0
2000,25247,2000/25247,0,0,0,0
2000,25253,2000/25253,0,0,0,0
2000,25261,2000/25261,0,0,0,0
2000,25301,2000/25301,0,0,0,0
2000,25303,2000/25303,0,0,0,0
2000,25307,2000/25307,0,0,0,0
2000,25309,2000/25309,0,0,0,0
2000,25321,2000/25321,0,0,0,0
2000,25339,2000/25339,0,0,0,0
2000,25343,2000/25343,0,0,0,0
2000,25349,2000/25349,0,0,0,0
2000,25357,2000/25357,0,0,0,0
2000,25367,2000/25367,0,0,0,0
2000,25373,2000/25373,0,0,0,0
2000,25391,2000/25391,0,0,0,0
2000,25409,2000/25409,0,0,0,0
2000,25411,2000/25411,0,0,0,0
2000,25423,2000/25423,0,0,0,0
2000,25439,2000/25439,0,0,0,0
2000,25447,2000/25447,0,0,0,0
2000,25453,2000/25453,0,0,0,0
2000,25457,2000/25457,0,0,0,0
2000,25463,2000/25463,0,0,0,0
2000,25469,2000/25469,0,0,0,0
2000,25471,2000/25471,0,0,0,0
2000,25523,2000/25523,0,0,0,0
2000,25537,2000/25537,0,0,0,0
2000,25541,2000/25541,0,0,0,0
2000,25561,2000/25561,0,0,0,0
2000,25577,2000/25577,0,0,0,0
2000,25579,2000/25579,0,0,0,0
2000,25583,2000/25583,0,0,0,0
2000,25589,2000/25589,0,0,0,0
2000,25601,2000/25601,0,0,0,0
2000,25603,2000/25603,0,0,0,0
2000,25609,2000/25609,0,0,0,0
2000,25621,2000/25621,0,0,0,0
2000,25633,2000/25633,0,0,0,0
2000,25639,2000/25639,0,0,0,0
2000,25643,2000/25643,0,0,0,0
2000,25657,2000/25657,0,0,0,0
2000,25667,2000/25667,0,0,0,0
2000,25673,2000/25673,0,0,0,0
2000,25679,2000/25679,0,0,0,0
2000,25693,2000/25693,0,0,0,0
2000,25703,2000/25703,0,0,0,0
2000,25717,2000/25717,0,0,0,0
2000,25733,2000/25733,0,0,0,0
2000,25741,2000/25741,0,0,0,0
2000,25747,2000/25747,0,0,0,0
2000,25759,2000/25759,0,0,0,0
2000,25763,2000/25763,0,0,0,0
2000,25771,2000/25771,0,0,0,0
2000,25793,2000/25793,0,0,0,0
2000,25799,2000/25799,0,0,0,0
2000,25801,2000/25801,0,0,0,0
2000,25819,2000/25819,0,0,0,0
2000,25841,2000/25841,0,0,0,0
2000,25847,2000/25847,0,0,0,0
2000,25849,2000/25849,0,0,0,0
2000,25867,2000/25867,0,0,0,0
2000,25873,2000/25873,0,0,0,0
2000,25889,2000/25889,0,0,0,0
2000,25903,2000/25903,0,0,0,0
2000,25913,2000/25913,0,0,0,0
2000,25919,2000/25919,0,0,0,0
2000,25931,2000/25931,0,0,0,0
2000,25933,2000/25933,0,0,0,0
2000,25939,2000/25939,0,0,0,0
2000,25943,2000/25943,0,0,0,0
2000,25951,2000/25951,0,0,0,0
2000,25969,2000/25969,0,0,0,0
2000,25981,2000/25981,0,0,0,0
2000,25997,2000/25997,0,0,0,0
2000,25999,2000/25999,0,0,0,0
5000,257,117/257,19,0,0,0
5000,263,3/263,19,0,0,0
5000,269,158/269,18,0,1,1
5000,271,122/271,18,0,0,0
5000,277,14/277,18,0,0,0
5000,281,223/281,17,0,0,0
5000,283,189/283,17,0,0,0
5000,293,19/293,17,0,0,0
5000,307,88/307,16,0,0,0
5000,311,24/311,16,0,0,0
5000,313,305/313,15,0,0,0
5000,317,245/317,15,0,0,0
5000,331,35/331,15,1,1,0
5000,337,282/337,14,1,1,0
5000,347,142/347,14,2,2,0
5000,349,114/349,14,1,1,0
5000,353,58/353,14,1,1,0
5000,359,333/359,13,0,0,0
5000,367,229/367,13,1,1,0
5000,373,151/373,13,2,2,0
5000,379,73/379,13,0,0,0
5000,383,21/383,13,0,0,0
5000,389,332/389,12,0,0,0
5000,397,236/397,12,0,0,0
5000,401,188/401,12,0,0,0
5000,409,92/409,12,1,1,0
5000,419,391/419,11,0,0,0
5000,421,369/421,11,0,0,0
5000,431,259/431,11,1,1,0
5000,433,237/433,11,0,0,0
5000,439,171/439,11,0,0,0
5000,443,127/443,11,0,0,0
5000,449,61/449,11,2,2,0
5000,457,430/457,10,0,0,0
5000,461,390/461,10,1,1,0
5000,463,370/463,10,0,0,0
5000,467,330/467,10,1,1,0
5000,479,210/479,10,0,0,0
5000,487,130/487,10,1,1,0
5000,491,90/491,10,0,0,0
5000,499,10/499,10,0,0,0
5000,503,473/503,9,0,0,0
5000,509,419/509,9,2,2,0
5000,521,311/521,9,0,0,0
5000,523,293/523,9,0,0,0
5000,541,131/541,9,1,1,0
5000,547,77/547,9,2,2,0
5000,557,544/557,8,0,0,0
5000,563,496/563,8,0,0,0
5000,569,448/569,8,0,0,0
5000,571,432/571,8,1,1,0
5000,577,384/577,8,1,1,0
5000,587,304/587,8,1,1,0
5000,593,256/593,8,0,0,0
5000,599,208/599,8,0,0,0
5000,601,192/601,8,1,1,0
5000,607,144/607,8,1,1,0
5000,613,96/613,8,1,1,0
5000,617,64/617,8,1,1,0
5000,619,48/619,8,0,0,0
5000,631,583/631,7,0,0,0
5000,641,513/641,7,2,2,0
5000,643,499/643,7,0,0,0
5000,647,471/647,7,0,0,0
5000,653,429/653,7,1,1,0
5000,659,387/659,7,0,0,0
5000,661,373/661,7,0,0,0
5000,673,289/673,7,0,0,0
5000,677,261/677,7,0,0,0
5000,683,219/683,7,1,1,0
5000,691,163/691,7,1,1,0
5000,701,93/701,7,2,2,0
5000,709,37/709,7,0,0,0
5000,719,686/719,6,0,0,0
5000,727,638/727,6,0,0,0
5000,733,602/733,6,2,2,0
5000,739,566/739,6,1,1,0
5000,743,542/743,6,0,0,0
5000,751,494/751,6,1,1,0
5000,757,458/757,6,1,1,0
5000,761,434/761,6,0,0,0
5000,769,386/769,6,1,1,0
5000,773,362/773,6,0,0,0
5000,787,278/787,6,0,0,0
5000,797,218/797,6,1,1,0
5000,809,146/809,6,0,0,0
5000,811,134/811,6,1,1,0
5000,821,74/821,6,0,0,0
5000,823,62/823,6,0,0,0
5000,827,38/827,6,0,0,0
5000,829,26/829,6,0,0,0
5000,839,805/839,5,0,0,0
5000,853,735/853,5,0,0,0
5000,857,715/857,5,1,1,0
5000,859,705/859,5,2,2,0
5000,863,685/863,5,0,0,0
5000,877,615/877,5,1,1,0
5000,881,595/881,5,0,0,0
5000,883,585/883,5,1,1,0
5000,887,565/887,5,1,1,0
5000,907,465/907,5,1,1,0
5000,911,445/911,5,0,0,0
5000,919,405/919,5,0,0,0
5000,929,355/929,5,1,1,0
5000,937,315/937,5,0,0,0
5000,941,295/941,5,1,1,0
5000,947,265/947,5,1,1,0
5000,953,235/953,5,1,1,0
5000,967,165/967,5,0,0,0
5000,971,145/971,5,1,1,0
5000,977,115/977,5,1,1,0
5000,983,85/983,5,0,0,0
5000,991,45/991,5,0,0,0
5000,997,15/997,5,0,0,0
5000,1009,964/1009,4,0,0,0
5000,1013,948/1013,4,0,0,0
5000,1019,924/1019,4,1,1,0
5000,1021,916/1021,4,0,0,0
5000,1031,876/1031,4,0,0,0
5000,1033,868/1033,4,1,1,0
5000,1039,844/1039,4,2,2,0
5000,1049,804/1049,4,1,1,0
5000,1051,796/1051,4,1,1,0
5000,1061,756/1061,4,1,1,0
5000,1063,748/1063,4,1,1,0
5000,1069,724/1069,4,0,0,0
5000,1087,652/1087,4,0,0,0
5000,1091,636/1091,4,0,0,0
5000,1093,628/1093,4,0,0,0
5000,1097,612/1097,4,0,0,0
5000,1103,588/1103,4,1,1,0
5000,1109,564/1109,4,1,1,0
5000,1117,532/1117,4,0,0,0
5000,1123,508/1123,4,0,0,0
5000,1129,484/1129,4,0,0,0
5000,1151,396/1151,4,0,0,0
5000,1153,388/1153,4,0,0,0
5000,1163,348/1163,4,0,0,0
5000,1171,316/1171,4,1,1,0
5000,1181,276/1181,4,1,1,0
5000,1187,252/1187,4,1,1,0
5000,1193,228/1193,4,0,0,0
5000,1201,196/1201,4,1,1,0
5000,1213,148/1213,4,1,1,0
5000,1217,132/1217,4,1,1,0
5000,1223,108/1223,4,0,0,0
5000,1229,84/1229,4,0,0,0
5000,1231,76/1231,4,0,0,0
5000,1237,52/1237,4,0,0,0
5000,1249,4/1249,4,0,0,0
5000,1259,1223/1259,3,0,0,0
5000,1277,1169/1277,3,1,1,0
5000,1279,1163/1279,3,1,1,0
5000,1283,1151/1283,3,0,0,0
5000,1289,1133/1289,3,0,0,0
5000,1291,1127/1291,3,0,0,0
5000,1297,1109/1297,3,0,0,0
5000,1301,1097/1301,3,1,1,0
5000,1303,1091/1303,3,1,1,0
5000,1307,1079/1307,3,2,2,0
5000,1319,1043/1319,3,0,0,0
5000,1321,1037/1321,3,0,0,0
5000,1327,1019/1327,3,1,1,0
5000,1361,917/1361,3,0,0,0
5000,1367,899/1367,3,1,1,0
5000,1373,881/1373,3,1,1,0
5000,1381,857/1381,3,1,1,0
5000,1399,803/1399,3,0,0,0
5000,1409,773/1409,3,0,0,0
5000,1423,731/1423,3,1,1,0
5000,1427,719/1427,3,1,1,0
5000,1429,713/1429,3,0,0,0
5000,1433,701/1433,3,0,0,0
5000,1439,683/1439,3,0,0,0
5000,1447,659/1447,3,0,0,0
5000,1451,647/1451,3,0,0,0
5000,1453,641/1453,3,0,0,0
5000,1459,623/1459,3,1,1,0
5000,1471,587/1471,3,0,0,0
5000,1481,557/1481,3,1,1,0
5000,1483,551/1483,3,0,0,0
5000,1487,539/1487,3,0,0,0
5000,1489,533/1489,3,0,0,0
5000,1493,521/1493,3,0,0,0
5000,1499,503/1499,3,0,0,0
5000,1511,467/1511,3,1,1,0
5000,1523,431/1523,3,1,1,0
5000,1531,407/1531,3,1,1,0
5000,1543,371/1543,3,1,1,0
5000,1549,353/1549,3,1,1,0
5000,1553,341/1553,3,1,1,0
5000,1559,323/1559,3,1,1,0
5000,1567,299/1567,3,0,0,0
5000,1571,287/1571,3,0,0,0
5000,1579,263/1579,3,1,1,0
5000,1583,251/1583,3,1,1,0
5000,1597,209/1597,3,2,2,0
5000,1601,197/1601,3,1,1,0
5000,1607,179/1607,3,1,1,0
5000,1609,173/1609,3,1,1,0
5000,1613,161/1613,3,0,0,0
5000,1619,143/1619,3,0,0,0
5000,1621,137/1621,3,0,0,0
5000,1627,119/1627,3,0,0,0
5000,1637,89/1637,3,0,0,0
5000,1657,29/1657,3,0,0,0
5000,1663,11/1663,3,0,0,0
5000,1667,1666/1667,2,0,0,0
5000,1669,1662/1669,2,0,0,0
5000,1693,1614/1693,2,0,0,0
5000,1697,1606/1697,2,0,0,0
5000,1699,1602/1699,2,0,0,0
5000,1709,1582/1709,2,0,0,0
5000,1721,1558/1721,2,1,1,0
5000,1723,1554/1723,2,1,1,0
5000,1733,1534/1733,2,0,0,0
5000,1741,1518/1741,2,0,0,0
5000,1747,1506/1747,2,0,0,0
5000,1753,1494/1753,2,0,0,0
5000,1759,1482/1759,2,1,1,0
5000,1777,1446/1777,2,2,2,0
5000,1783,1434/1783,2,2,2,0
5000,1787,1426/1787,2,0,0,0
5000,1789,1422/1789,2,0,0,0
5000,1801,1398/1801,2,0,0,0
5000,1811,1378/1811,2,1,1,0
5000,1823,1354/1823,2,0,0,0
5000,1831,1338/1831,2,0,0,0
5000,1847,1306/1847,2,1,1,0
5000,1861,1278/1861,2,0,0,0
5000,1867,1266/1867,2,0,0,0
5000,1871,1258/1871,2,0,0,0
5000,1873,1254/1873,2,0,0,0
5000,1877,1246/1877,2,1,1,0
5000,1879,1242/1879,2,1,1,0
5000,1889,1222/1889,2,1,1,0
5000,1901,1198/1901,2,1,1,0
5000,1907,1186/1907,2,1,1,0
5000,1913,1174/1913,2,1,1,0
5000,1931,1138/1931,2,0,0,0
5000,1933,1134/1933,2,0,0,0
5000,1949,1102/1949,2,0,0,0
5000,1951,1098/1951,2,0,0,0
5000,1973,1054/1973,2,1,1,0
5000,1979,1042/1979,2,1,1,0
5000,1987,1026/1987,2,1,1,0
5000,1993,1014/1993,2,1,1,0
5000,1997,1006/1997,2,1,1,0
5000,1999,1002/1999,2,1,1,0
5000,2003,994/2003,2,0,0,0
5000,2011,978/2011,2,0,0,0
5000,2017,966/2017,2,0,0,0
5000,2027,946/2027,2,0,0,0
5000,2029,942/2029,2,0,0,0
5000,2039,922/2039,2,0,0,0
5000,2053,894/2053,2,0,0,0
5000,2063,874/2063,2,1,1,0
5000,2069,862/2069,2,2,2,0
5000,2081,838/2081,2,2,2,0
5000,2083,834/2083,2,2,2,0
5000,2087,826/2087,2,0,0,0
5000,2089,822/2089,2,0,0,0
5000,2099,802/2099,2,1,1,0
5000,2111,778/2111,2,0,0,0
5000,2113,774/2113,2,0,0,0
5000,2129,742/2129,2,0,0,0
5000,2131,738/2131,2,0,0,0
5000,2137,726/2137,2,0,0,0
5000,2141,718/2141,2,0,0,0
5000,2143,714/2143,2,1,1,0
5000,2153,694/2153,2,1,1,0
5000,2161,678/2161,2,1,1,0
5000,2179,642/2179,2,0,0,0
5000,2203,594/2203,2,1,1,0
5000,2207,586/2207,2,1,1,0
5000,2213,574/2213,2,1,1,0
5000,2221,558/2221,2,1,1,0
5000,2237,526/2237,2,1,1,0
5000,2239,522/2239,2,1,1,0
5000,2243,514/2243,2,1,1,0
5000,2251,498/2251,2,1,1,0
5000,2267,466/2267,2,1,1,0
5000,2269,462/2269,2,1,1,0
5000,2273,454/2273,2,0,0,0
5000,2281,438/2281,2,0,0,0
5000,2287,426/2287,2,0,0,0
5000,2293,414/2293,2,0,0,0
5000,2297,406/2297,2,0,0,0
5000,2309,382/2309,2,1,1,0
5000,2311,378/2311,2,1,1,0
5000,2333,334/2333,2,1,1,0
5000,2339,322/2339,2,2,2,0
5000,2341,318/2341,2,2,2,0
5000,2347,306/2347,2,2,2,0
5000,2351,298/2351,2,2,2,0
5000,2357,286/2357,2,1,1,0
5000,2371,258/2371,2,1,1,0
5000,2377,246/2377,2,1,1,0
5000,2381,238/2381,2,0,0,0
5000,2383,234/2383,2,0,0,0
5000,2389,222/2389,2,0,0,0
5000,2393,214/2393,2,0,0,0
5000,2399,202/2399,2,0,0,0
5000,2411,178/2411,2,0,0,0
5000,2417,166/2417,2,0,0,0
5000,2423,154/2423,2,0,0,0
5000,2437,126/2437,2,0,0,0
5000,2441,118/2441,2,0,0,0
5000,2447,106/2447,2,0,0,0
5000,2459,82/2459,2,0,0,0
5000,2467,66/2467,2,0,0,0
5000,2473,54/2473,2,0,0,0
5000,2477,46/2477,2,0,0,0
5000,2503,2497/2503,1,0,0,0
5000,2521,2479/2521,1,0,0,0
5000,2531,2469/2531,1,0,0,0
5000,2539,2461/2539,1,0,0,0
5000,2543,2457/2543,1,0,0,0
5000,2549,2451/2549,1,0,0,0
5000,2551,2449/2551,1,0,0,0
5000,2557,2443/2557,1,0,0,0
5000,2579,2421/2579,1,0,0,0
5000,2591,2409/2591,1,0,0,0
5000,2593,2407/2593,1,0,0,0
5000,2609,2391/2609,1,1,1,0
5000,2617,2383/2617,1,1,1,0
5000,2621,2379/2621,1,1,1,0
5000,2633,2367/2633,1,0,0,0
5000,2647,2353/2647,1,0,0,0
5000,2657,2343/2657,1,0,0,0
5000,2659,2341/2659,1,0,0,0
5000,2663,2337/2663,1,0,0,0
5000,2671,2329/2671,1,0,0,0
5000,2677,2323/2677,1,0,0,0
5000,2683,2317/2683,1,0,0,0
5000,2687,2313/2687,1,0,0,0
5000,2689,2311/2689,1,0,0,0
5000,2693,2307/2693,1,0,0,0
5000,2699,2301/2699,1,0,0,0
5000,2707,2293/2707,1,0,0,0
5000,2711,2289/2711,1,1,1,0
5000,2713,2287/2713,1,1,1,0
5000,2719,2281/2719,1,1,1,0
5000,2729,2271/2729,1,2,2,0
5000,2731,2269/2731,1,2,2,0
5000,2741,2259/2741,1,2,2,0
5000,2749,2251/2749,1,2,2,0
5000,2753,2247/2753,1,2,2,0
5000,2767,2233/2767,1,2,2,0
5000,2777,2223/2777,1,2,2,0
5000,2789,2211/2789,1,0,0,0
5000,2791,2209/2791,1,0,0,0
5000,2797,2203/2797,1,0,0,0
5000,2801,2199/2801,1,0,0,0
5000,2803,2197/2803,1,0,0,0
5000,2819,2181/2819,1,0,0,0
5000,2833,2167/2833,1,1,1,0
5000,2837,2163/2837,1,1,1,0
5000,2843,2157/2843,1,1,1,0
5000,2851,2149/2851,1,1,1,0
5000,2857,2143/2857,1,1,1,0
5000,2861,2139/2861,1,0,0,0
5000,2879,2121/2879,1,0,0,0
5000,2887,2113/2887,1,0,0,0
5000,2897,2103/2897,1,0,0,0
5000,2903,2097/2903,1,0,0,0
5000,2909,2091/2909,1,0,0,0
5000,2917,2083/2917,1,1,1,0
5000,2927,2073/2927,1,1,1,0
5000,2939,2061/2939,1,1,1,0
5000,2953,2047/2953,1,0,0,0
5000,2957,2043/2957,1,0,0,0
5000,2963,2037/2963,1,0,0,0
5000,2969,2031/2969,1,0,0,0
5000,2971,2029/2971,1,0,0,0
5000,2999,2001/2999,1,0,0,0
5000,3001,1999/3001,1,1,1,0
5000,3011,1989/3011,1,1,1,0
5000,3019,1981/3019,1,1,1,0
5000,3023,1977/3023,1,1,1,0
5000,3037,1963/3037,1,1,1,0
5000,3041,1959/3041,1,1,1,0
5000,3049,1951/3049,1,1,1,0
5000,3061,1939/3061,1,1,1,0
5000,3067,1933/3067,1,1,1,0
5000,3079,1921/3079,1,1,1,0
5000,3083,1917/3083,1,1,1,0
5000,3089,1911/3089,1,1,1,0
5000,3109,1891/3109,1,1,1,0
5000,3119,1881/3119,1,1,1,0
5000,3121,1879/3121,1,1,1,0
5000,3137,1863/3137,1,0,0,0
5000,3163,1837/3163,1,0,0,0
5000,3167,1833/3167,1,0,0,0
5000,3169,1831/3169,1,0,0,0
5000,3181,1819/3181,1,0,0,0
5000,3187,1813/3187,1,0,0,0
5000,3191,1809/3191,1,0,0,0
5000,3203,1797/3203,1,0,0,0
5000,3209,1791/3209,1,0,0,0
5000,3217,1783/3217,1,0,0,0
5000,3221,1779/3221,1,0,0,0
5000,3229,1771/3229,1,0,0,0
5000,3251,1749/3251,1,1,1,0
5000,3253,1747/3253,1,1,1,0
5000,3257,1743/3257,1,1,1,0
5000,3259,1741/3259,1,1,1,0
5000,3271,1729/3271,1,1,1,0
5000,3299,1701/3299,1,1,1,0
5000,3301,1699/3301,1,1,1,0
5000,3307,1693/3307,1,1,1,0
5000,3313,1687/3313,1,1,1,0
5000,3319,1681/3319,1,1,1,0
5000,3323,1677/3323,1,1,1,0
5000,3329,1671/3329,1,1,1,0
5000,3331,1669/3331,1,1,1,0
5000,3343,1657/3343,1,0,0,0
5000,3347,1653/3347,1,0,0,0
5000,3359,1641/3359,1,0,0,0
5000,3361,1639/3361,1,0,0,0
5000,3371,1629/3371,1,0,0,0
5000,3373,1627/3373,1,0,0,0
5000,3389,1611/3389,1,0,0,0
5000,3391,1609/3391,1,0,0,0
5000,3407,1593/3407,1,0,0,0
5000,3413,1587/3413,1,0,0,0
5000,3433,1567/3433,1,0,0,0
5000,3449,1551/3449,1,0,0,0
5000,3457,1543/3457,1,0,0,0
5000,3461,1539/3461,1,0,0,0
5000,3463,1537/3463,1,0,0,0
5000,3467,1533/3467,1,0,0,0
5000,3469,1531/3469,1,0,0,0
5000,3491,1509/3491,1,0,0,0
5000,3499,1501/3499,1,0,0,0
5000,3511,1489/3511,1,1,1,0
5000,3517,1483/3517,1,1,1,0
5000,3527,1473/3527,1,1,1,0
5000,3529,1471/3529,1,1,1,0
5000,3533,1467/3533,1,2,2,0
5000,3539,1461/3539,1,2,2,0
5000,3541,1459/3541,1,2,2,0
5000,3547,1453/3547,1,2,2,0
5000,3557,1443/3557,1,2,2,0
5000,3559,1441/3559,1,2,2,0
5000,3571,1429/3571,1,2,2,0
5000,3581,1419/3581,1,0,0,0
5000,3583,1417/3583,1,0,0,0
5000,3593,1407/3593,1,0,0,0
5000,3607,1393/3607,1,0,0,0
5000,3613,1387/3613,1,1,1,0
5000,3617,1383/3617,1,1,1,0
5000,3623,1377/3623,1,1,1,0
5000,3631,1369/3631,1,1,1,0
5000,3637,1363/3637,1,0,0,0
5000,3643,1357/3643,1,0,0,0
5000,3659,1341/3659,1,0,0,0
5000,3671,1329/3671,1,0,0,0
5000,3673,1327/3673,1,0,0,0
5000,3677,1323/3677,1,0,0,0
5000,3691,1309/3691,1,0,0,0
5000,3697,1303/3697,1,0,0,0
5000,3701,1299/3701,1,0,0,0
5000,3709,1291/3709,1,0,0,0
5000,3719,1281/3719,1,0,0,0
5000,3727,1273/3727,1,0,0,0
5000,3733,1267/3733,1,0,0,0
5000,3739,1261/3739,1,0,0,0
5000,3761,1239/3761,1,1,1,0
5000,3767,1233/3767,1,1,1,0
5000,3769,1231/3769,1,1,1,0
5000,3779,1221/3779,1,1,1,0
5000,3793,1207/3793,1,1,1,0
5000,3797,1203/3797,1,1,1,0
5000,3803,1197/3803,1,1,1,0
5000,3821,1179/3821,1,1,1,0
5000,3823,1177/3823,1,1,1,0
5000,3833,1167/3833,1,1,1,0
5000,3847,1153/3847,1,0,0,0
5000,3851,1149/3851,1,0,0,0
5000,3853,1147/3853,1,0,0,0
5000,3863,1137/3863,1,0,0,0
5000,3877,1123/3877,1,0,0,0
5000,3881,1119/3881,1,0,0,0
5000,3889,1111/3889,1,1,1,0
5000,3907,1093/3907,1,1,1,0
5000,3911,1089/3911,1,1,1,0
5000,3917,1083/3917,1,1,1,0
5000,3919,1081/3919,1,1,1,0
5000,3923,1077/3923,1,1,1,0
5000,3929,1071/3929,1,1,1,0
5000,3931,1069/3931,1,1,1,0
5000,3943,1057/3943,1,1,1,0
5000,3947,1053/3947,1,1,1,0
5000,3967,1033/3967,1,1,1,0
5000,3989,1011/3989,1,1,1,0
5000,4001,999/4001,1,1,1,0
5000,4003,997/4003,1,1,1,0
5000,4007,993/4007,1,1,1,0
5000,4013,987/4013,1,1,1,0
5000,4019,981/4019,1,1,1,0
5000,4021,979/4021,1,1,1,0
5000,4027,973/4027,1,1,1,0
5000,4049,951/4049,1,1,1,0
5000,4051,949/4051,1,1,1,0
5000,4057,943/4057,1,1,1,0
5000,4073,927/4073,1,1,1,0
5000,4079,921/4079,1,1,1,0
5000,4091,909/4091,1,1,1,0
5000,4093,907/4093,1,1,1,0
5000,4099,901/4099,1,1,1,0
5000,4111,889/4111,1,1,1,0
5000,4127,873/4127,1,1,1,0
5000,4129,871/4129,1,1,1,0
5000,4133,867/4133,1,1,1,0
5000,4139,861/4139,1,1,1,0
5000,4153,847/4153,1,1,1,0
5000,4157,843/4157,1,1,1,0
5000,4159,841/4159,1,1,1,0
5000,4177,823/4177,1,0,0,0
5000,4201,799/4201,1,0,0,0
5000,4211,789/4211,1,0,0,0
5000,4217,783/4217,1,0,0,0
5000,4219,781/4219,1,0,0,0
5000,4229,771/4229,1,0,0,0
5000,4231,769/4231,1,0,0,0
5000,4241,759/4241,1,0,0,0
5000,4243,757/4243,1,0,0,0
5000,4253,747/4253,1,0,0,0
5000,4259,741/4259,1,0,0,0
5000,4261,739/4261,1,0,0,0
5000,4271,729/4271,1,0,0,0
5000,4273,727/4273,1,0,0,0
5000,4283,717/4283,1,0,0,0
5000,4289,711/4289,1,1,1,0
5000,4297,703/4297,1,1,1,0
5000,4327,673/4327,1,1,1,0
5000,4337,663/4337,1,1,1,0
5000,4339,661/4339,1,1,1,0
5000,4349,651/4349,1,1,1,0
5000,4357,643/4357,1,1,1,0
5000,4363,637/4363,1,1,1,0
5000,4373,627/4373,1,1,1,0
5000,4391,609/4391,1,2,2,0
5000,4397,603/4397,1,2,2,0
5000,4409,591/4409,1,2,2,0
5000,4421,579/4421,1,2,2,0
5000,4423,577/4423,1,2,2,0
5000,4441,559/4441,1,2,2,0
5000,4447,553/4447,1,1,1,0
5000,4451,549/4451,1,1,1,0
5000,4457,543/4457,1,1,1,0
5000,4463,537/4463,1,1,1,0
5000,4481,519/4481,1,1,1,0
5000,4483,517/4483,1,1,1,0
5000,4493,507/4493,1,1,1,0
5000,4507,493/4507,1,1,1,0
5000,4513,487/4513,1,1,1,0
5000,4517,483/4517,1,1,1,0
5000,4519,481/4519,1,1,1,0
5000,4523,477/4523,1,1,1,0
5000,4547,453/4547,1,0,0,0
5000,4549,451/4549,1,0,0,0
5000,4561,439/4561,1,0,0,0
5000,4567,433/4567,1,0,0,0
5000,4583,417/4583,1,0,0,0
5000,4591,409/4591,1,0,0,0
5000,4597,403/4597,1,0,0,0
5000,4603,397/4603,1,0,0,0
5000,4621,379/4621,1,0,0,0
5000,4637,363/4637,1,0,0,0
5000,4639,361/4639,1,0,0,0
5000,4643,357/4643,1,0,0,0
5000,4649,351/4649,1,0,0,0
5000,4651,349/4651,1,0,0,0
5000,4657,343/4657,1,0,0,0
5000,4663,337/4663,1,0,0,0
5000,4673,327/4673,1,0,0,0
5000,4679,321/4679,1,0,0,0
5000,4691,309/4691,1,0,0,0
5000,4703,297/4703,1,0,0,0
5000,4721,279/4721,1,0,0,0
5000,4723,277/4723,1,0,0,0
5000,4729,271/4729,1,0,0,0
5000,4733,267/4733,1,0,0,0
5000,4751,249/4751,1,0,0,0
5000,4759,241/4759,1,0,0,0
5000,4783,217/4783,1,0,0,0
5000,4787,213/4787,1,0,0,0
5000,4789,211/4789,1,0,0,0
5000,4793,207/4793,1,0,0,0
5000,4799,201/4799,1,0,0,0
5000,4801,199/4801,1,0,0,0
5000,4813,187/4813,1,0,0,0
5000,4817,183/4817,1,0,0,0
5000,4831,169/4831,1,0,0,0
5000,4861,139/4861,1,0,0,0
5000,4871,129/4871,1,0,0,0
5000,4877,123/4877,1,0,0,0
5000,4889,111/4889,1,0,0,0
5000,4903,97/4903,1,0,0,0
5000,4909,91/4909,1,0,0,0
5000,4919,81/4919,1,0,0,0
5000,4931,69/4931,1,0,0,0
5000,4933,67/4933,1,0,0,0
5000,4937,63/4937,1,0,0,0
5000,4943,57/4943,1,0,0,0
5000,4951,49/4951,1,0,0,0
5000,4957,43/4957,1,0,0,0
5000,4967,33/4967,1,0,0,0
5000,4969,31/4969,1,0,0,0
5000,4973,27/4973,1,0,0,0
5000,4987,13/4987,1,0,0,0
5000,4993,7/4993,1,0,0,0
5000,4999,1/4999,1,0,0,0
5000,5003,5000/5003,0,0,0,0
5000,5009,5000/5009,0,0,0,0
5000,5011,5000/5011,0,0,0,0
5000,5021,5000/5021,0,0,0,0
5000,5023,5000/5023,0,0,0,0
5000,5039,5000/5039,0,0,0,0
5000,5051,5000/5051,0,0,0,0
5000,5059,5000/5059,0,0,0,0
5000,5077,5000/5077,0,0,0,0
5000,5081,5000/5081,0,0,0,0
5000,5087,5000/5087,0,0,0,0
5000,5099,5000/5099,0,0,0,0
5000,5101,5000/5101,0,0,0,0
5000,5107,5000/5107,0,0,0,0
5000,5113,5000/5113,0,0,0,0
5000,5119,5000/5119,0,0,0,0
5000,5147,5000/5147,0,0,0,0
5000,5153,5000/5153,0,0,0,0
5000,5167,5000/5167,0,0,0,0
5000,5171,5000/5171,0,0,0,0
5000,5179,5000/5179,0,0,0,0
5000,5189,5000/5189,0,0,0,0
5000,5197,5000/5197,0,0,0,0
5000,5209,5000/5209,0,0,0,0
5000,5227,5000/5227,0,0,0,0
5000,5231,5000/5231,0,0,0,0
5000,5233,5000/5233,0,0,0,0
5000,5237,5000/5237,0,0,0,0
5000,5261,5000/5261,0,0,0,0
5000,5273,5000/5273,0,0,0,0
5000,5279,5000/5279,0,0,0,0
5000,5281,5000/5281,0,0,0,0
5000,5297,5000/5297,0,0,0,0
5000,5303,5000/5303,0,0,0,0
5000,5309,5000/5309,0,0,0,0
5000,5323,5000/5323,0,0,0,0
5000,5333,5000/5333,0,0,0,0
5000,5347,5000/5347,0,0,0,0
5000,5351,5000/5351,0,0,0,0
5000,5381,5000/5381,0,0,0,0
5000,5387,5000/5387,0,0,0,0
5000,5393,5000/5393,0,0,0,0
5000,5399,5000/5399,0,0,0,0
5000,5407,5000/5407,0,0,0,0
5000,5413,5000/5413,0,0,0,0
5000,5417,5000/5417,0,1,1,0
5000,5419,5000/5419,0,1,1,0
5000,5431,5000/5431,0,1,1,0
5000,5437,5000/5437,0,1,1,0
5000,5441,5000/5441,0,1,1,0
5000,5443,5000/5443,0,1,1,0
5000,5449,5000/5449,0,1,1,0
5000,5471,5000/5471,0,1,1,0
5000,5477,5000/5477,0,1,1,0
5000,5479,5000/5479,0,1,1,0
5000,5483,5000/5483,0,1,1,0
5000,5501,5000/5501,0,1,1,0
5000,5503,5000/5503,0,1,1,0
5000,5507,5000/5507,0,1,1,0
5000,5519,5000/5519,0,1,1,0
5000,5521,5000/5521,0,1,1,0
5000,5527,5000/5527,0,1,1,0
5000,5531,5000/5531,0,1,1,0
5000,5557,5000/5557,0,0,0,0
5000,5563,5000/5563,0,0,0,0
5000,5569,5000/5569,0,0,0,0
5000,5573,5000/5573,0,0,0,0
5000,5581,5000/5581,0,0,0,0
5000,5591,5000/5591,0,0,0,0
5000,5623,5000/5623,0,0,0,0
5000,5639,5000/5639,0,0,0,0
5000,5641,5000/5641,0,0,0,0
5000,5647,5000/5647,0,0,0,0
5000,5651,5000/5651,0,0,0,0
5000,5653,5000/5653,0,0,0,0
5000,5657,5000/5657,0,0,0,0
5000,5659,5000/5659,0,0,0,0
5000,5669,5000/5669,0,0,0,0
5000,5683,5000/5683,0,0,0,0
5000,5689,5000/5689,0,0,0,0
5000,5693,5000/5693,0,0,0,0
5000,5701,5000/5701,0,0,0,0
5000,5711,5000/5711,0,0,0,0
5000,5717,5000/5717,0,0,0,0
5000,5737,5000/5737,0,0,0,0
5000,5741,5000/5741,0,0,0,0
5000,5743,5000/5743,0,0,0,0
5000,5749,5000/5749,0,0,0,0
5000,5779,5000/5779,0,0,0,0
5000,5783,5000/5783,0,0,0,0
5000,5791,5000/5791,0,0,0,0
5000,5801,5000/5801,0,0,0,0
5000,5807,5000/5807,0,0,0,0
5000,5813,5000/5813,0,0,0,0
5000,5821,5000/5821,0,0,0,0
5000,5827,5000/5827,0,0,0,0
5000,5839,5000/5839,0,0,0,0
5000,5843,5000/5843,0,0,0,0
5000,5849,5000/5849,0,0,0,0
5000,5851,5000/5851,0,0,0,0
5000,5857,5000/5857,0,0,0,0
5000,5861,5000/5861,0,0,0,0
5000,5867,5000/5867,0,0,0,0
5000,5869,5000/5869,0,0,0,0
5000,5879,5000/5879,0,0,0,0
5000,5881,5000/5881,0,0,0,0
5000,5897,5000/5897,0,0,0,0
5000,5903,5000/5903,0,0,0,0
5000,5923,5000/5923,0,1,1,0
5000,5927,5000/5927,0,1,1,0
5000,5939,5000/5939,0,1,1,0
5000,5953,5000/5953,0,1,1,0
5000,5981,5000/5981,0,1,1,0
5000,5987,5000/5987,0,1,1,0
5000,6007,5000/6007,0,2,2,0
5000,6011,5000/6011,0,2,2,0
5000,6029,5000/6029,0,2,2,0
5000,6037,5000/6037,0,2,2,0
5000,6043,5000/6043,0,2,2,0
5000,6047,5000/6047,0,2,2,0
5000,6053,5000/6053,0,2,2,0
5000,6067,5000/6067,0,2,2,0
5000,6073,5000/6073,0,2,2,0
5000,6079,5000/6079,0,2,2,0
5000,6089,5000/6089,0,2,2,0
5000,6091,5000/6091,0,2,2,0
5000,6101,5000/6101,0,2,2,0
5000,6113,5000/6113,0,2,2,0
5000,6121,5000/6121,0,2,2,0
5000,6131,5000/6131,0,2,2,0
5000,6133,5000/6133,0,2,2,0
5000,6143,5000/6143,0,2,2,0
5000,6151,5000/6151,0,2,2,0
5000,6163,5000/6163,0,2,2,0
5000,6173,5000/6173,0,2,2,0
5000,6197,5000/6197,0,2,2,0
5000,6199,5000/6199,0,2,2,0
5000,6203,5000/6203,0,2,2,0
5000,6211,5000/6211,0,2,2,0
5000,6217,5000/6217,0,2,2,0
5000,6221,5000/6221,0,2,2,0
5000,6229,5000/6229,0,2,2,0
5000,6247,5000/6247,0,2,2,0
5000,6257,5000/6257,0,0,0,0
5000,6263,5000/6263,0,0,0,0
5000,6269,5000/6269,0,0,0,0
5000,6271,5000/6271,0,0,0,0
5000,6277,5000/6277,0,0,0,0
5000,6287,5000/6287,0,0,0,0
5000,6299,5000/6299,0,0,0,0
5000,6301,5000/6301,0,0,0,0
5000,6311,5000/6311,0,0,0,0
5000,6317,5000/6317,0,0,0,0
5000,6323,5000/6323,0,0,0,0
5000,6329,5000/6329,0,0,0,0
5000,6337,5000/6337,0,0,0,0
5000,6343,5000/6343,0,0,0,0
5000,6353,5000/6353,0,0,0,0
5000,6359,5000/6359,0,0,0,0
5000,6361,5000/6361,0,0,0,0
5000,6367,5000/6367,0,0,0,0
5000,6373,5000/6373,0,0,0,0
5000,6379,5000/6379,0,0,0,0
5000,6389,5000/6389,0,0,0,0
5000,6397,5000/6397,0,0,0,0
5000,6421,5000/6421,0,0,0,0
5000,6427,5000/6427,0,0,0,0
5000,6449,5000/6449,0,0,0,0
5000,6451,5000/6451,0,0,0,0
5000,6469,5000/6469,0,0,0,0
5000,6473,5000/6473,0,0,0,0
5000,6481,5000/6481,0,0,0,0
5000,6491,5000/6491,0,0,0,0
5000,6521,5000/6521,0,1,1,0
5000,6529,5000/6529,0,1,1,0
5000,6547,5000/6547,0,1,1,0
5000,6551,5000/6551,0,1,1,0
5000,6553,5000/6553,0,1,1,0
5000,6563,5000/6563,0,1,1,0
5000,6569,5000/6569,0,1,1,0
5000,6571,5000/6571,0,1,1,0
5000,6577,5000/6577,0,1,1,0
5000,6581,5000/6581,0,1,1,0
5000,6599,5000/6599,0,1,1,0
5000,6607,5000/6607,0,1,1,0
5000,6619,5000/6619,0,1,1,0
5000,6637,5000/6637,0,1,1,0
5000,6653,5000/6653,0,1,1,0
5000,6659,5000/6659,0,1,1,0
5000,6661,5000/6661,0,1,1,0
5000,6673,5000/6673,0,0,0,0
5000,6679,5000/6679,0,0,0,0
5000,6689,5000/6689,0,0,0,0
5000,6691,5000/6691,0,0,0,0
5000,6701,5000/6701,0,0,0,0
5000,6703,5000/6703,0,0,0,0
5000,6709,5000/6709,0,0,0,0
5000,6719,5000/6719,0,0,0,0
5000,6733,5000/6733,0,0,0,0
5000,6737,5000/6737,0,0,0,0
5000,6761,5000/6761,0,0,0,0
5000,6763,5000/6763,0,0,0,0
5000,6779,5000/6779,0,0,0,0
5000,6781,5000/6781,0,0,0,0
5000,6791,5000/6791,0,0,0,0
5000,6793,5000/6793,0,0,0,0
5000,6803,5000/6803,0,0,0,0
5000,6823,5000/6823,0,0,0,0
5000,6827,5000/6827,0,0,0,0
5000,6829,5000/6829,0,0,0,0
5000,6833,5000/6833,0,0,0,0
5000,6841,5000/6841,0,0,0,0
5000,6857,5000/6857,0,0,0,0
5000,6863,5000/6863,0,0,0,0
5000,6869,5000/6869,0,0,0,0
5000,6871,5000/6871,0,0,0,0
5000,6883,5000/6883,0,0,0,0
5000,6899,5000/6899,0,0,0,0
5000,6907,5000/6907,0,0,0,0
5000,6911,5000/6911,0,0,0,0
5000,6917,5000/6917,0,0,0,0
5000,6947,5000/6947,0,0,0,0
5000,6949,5000/6949,0,0,0,0
5000,6959,5000/6959,0,0,0,0
5000,6961,5000/6961,0,0,0,0
5000,6967,5000/6967,0,0,0,0
5000,6971,5000/6971,0,0,0,0
5000,6977,5000/6977,0,0,0,0
5000,6983,5000/6983,0,0,0,0
5000,6991,5000/6991,0,0,0,0
5000,6997,5000/6997,0,0,0,0
5000,7001,5000/7001,0,1,1,0
5000,7013,5000/7013,0,1,1,0
5000,7019,5000/7019,0,1,1,0
5000,7027,5000/7027,0,1,1,0
5000,7039,5000/7039,0,1,1,0
5000,7043,5000/7043,0,1,1,0
5000,7057,5000/7057,0,1,1,0
5000,7069,5000/7069,0,1,1,0
5000,7079,5000/7079,0,1,1,0
5000,7103,5000/7103,0,1,1,0
5000,7109,5000/7109,0,1,1,0
5000,7121,5000/7121,0,1,1,0
5000,7127,5000/7127,0,1,1,0
5000,7129,5000/7129,0,1,1,0
5000,7151,5000/7151,0,0,0,0
5000,7159,5000/7159,0,0,0,0
5000,7177,5000/7177,0,0,0,0
5000,7187,5000/7187,0,0,0,0
5000,7193,5000/7193,0,0,0,0
5000,7207,5000/7207,0,0,0,0
5000,7211,5000/7211,0,0,0,0
5000,7213,5000/7213,0,0,0,0
5000,7219,5000/7219,0,0,0,0
5000,7229,5000/7229,0,0,0,0
5000,7237,5000/7237,0,0,0,0
5000,7243,5000/7243,0,0,0,0
5000,7247,5000/7247,0,0,0,0
5000,7253,5000/7253,0,0,0,0
5000,7283,5000/7283,0,0,0,0
5000,7297,5000/7297,0,0,0,0
5000,7307,5000/7307,0,0,0,0
5000,7309,5000/7309,0,0,0,0
5000,7321,5000/7321,0,0,0,0
5000,7331,5000/7331,0,0,0,0
5000,7333,5000/7333,0,0,0,0
5000,7349,5000/7349,0,0,0,0
5000,7351,5000/7351,0,0,0,0
5000,7369,5000/7369,0,0,0,0
5000,7393,5000/7393,0,0,0,0
5000,7411,5000/7411,0,0,0,0
5000,7417,5000/7417,0,0,0,0
5000,7433,5000/7433,0,0,0,0
5000,7451,5000/7451,0,0,0,0
5000,7457,5000/7457,0,0,0,0
5000,7459,5000/7459,0,0,0,0
5000,7477,5000/7477,0,0,0,0
5000,7481,5000/7481,0,0,0,0
5000,7487,5000/7487,0,0,0,0
5000,7489,5000/7489,0,0,0,0
5000,7499,5000/7499,0,0,0,0
5000,7507,5000/7507,0,1,1,0
5000,7517,5000/7517,0,1,1,0
5000,7523,5000/7523,0,1,1,0
5000,7529,5000/7529,0,1,1,0
5000,7537,5000/7537,0,1,1,0
5000,7541,5000/7541,0,1,1,0
5000,7547,5000/7547,0,1,1,0
5000,7549,5000/7549,0,1,1,0
5000,7559,5000/7559,0,1,1,0
5000,7561,5000/7561,0,1,1,0
5000,7573,5000/7573,0,1,1,0
5000,7577,5000/7577,0,1,1,0
5000,7583,5000/7583,0,1,1,0
5000,7589,5000/7589,0,1,1,0
5000,7591,5000/7591,0,1,1,0
5000,7603,5000/7603,0,1,1,0
5000,7607,5000/7607,0,1,1,0
5000,7621,5000/7621,0,1,1,0
5000,7639,5000/7639,0,1,1,0
5000,7643,5000/7643,0,1,1,0
5000,7649,5000/7649,0,1,1,0
5000,7669,5000/7669,0,1,1,0
5000,7673,5000/7673,0,1,1,0
5000,7681,5000/7681,0,1,1,0
5000,7687,5000/7687,0,1,1,0
5000,7691,5000/7691,0,1,1,0
5000,7699,5000/7699,0,1,1,0
5000,7703,5000/7703,0,1,1,0
5000,7717,5000/7717,0,1,1,0
5000,7723,5000/7723,0,1,1,0
5000,7727,5000/7727,0,1,1,0
5000,7741,5000/7741,0,1,1,0
5000,7753,5000/7753,0,1,1,0
5000,7757,5000/7757,0,1,1,0
5000,7759,5000/7759,0,1,1,0
5000,7789,5000/7789,0,1,1,0
5000,7793,5000/7793,0,1,1,0
5000,7817,5000/7817,0,1,1,0
5000,7823,5000/7823,0,1,1,0
5000,7829,5000/7829,0,1,1,0
5000,7841,5000/7841,0,1,1,0
5000,7853,5000/7853,0,1,1,0
5000,7867,5000/7867,0,1,1,0
5000,7873,5000/7873,0,1,1,0
5000,7877,5000/7877,0,1,1,0
5000,7879,5000/7879,0,1,1,0
5000,7883,5000/7883,0,1,1,0
5000,7901,5000/7901,0,1,1,0
5000,7907,5000/7907,0,1,1,0
5000,7919,5000/7919,0,1,1,0
5000,7927,5000/7927,0,1,1,0
5000,7933,5000/7933,0,1,1,0
5000,7937,5000/7937,0,1,1,0
5000,7949,5000/7949,0,1,1,0
5000,7951,5000/7951,0,1,1,0
5000,7963,5000/7963,0,1,1,0
5000,7993,5000/7993,0,1,1,0
5000,8009,5000/8009,0,1,1,0
5000,8011,5000/8011,0,1,1,0
5000,8017,5000/8017,0,1,1,0
5000,8039,5000/8039,0,1,1,0
5000,8053,5000/8053,0,1,1,0
5000,8059,5000/8059,0,1,1,0
5000,8069,5000/8069,0,1,1,0
5000,8081,5000/8081,0,1,1,0
5000,8087,5000/8087,0,1,1,0
5000,8089,5000/8089,0,1,1,0
5000,8093,5000/8093,0,1,1,0
5000,8101,5000/8101,0,1,1,0
5000,8111,5000/8111,0,1,1,0
5000,8117,5000/8117,0,1,1,0
5000,8123,5000/8123,0,1,1,0
5000,8147,5000/8147,0,1,1,0
5000,8161,5000/8161,0,1,1,0
5000,8167,5000/8167,0,1,1,0
5000,8171,5000/8171,0,1,1,0
5000,8179,5000/8179,0,1,1,0
5000,8191,5000/8191,0,1,1,0
5000,8209,5000/8209,0,1,1,0
5000,8219,5000/8219,0,1,1,0
5000,8221,5000/8221,0,1,1,0
5000,8231,5000/8231,0,1,1,0
5000,8233,5000/8233,0,1,1,0
5000,8237,5000/8237,0,1,1,0
5000,8243,5000/8243,0,1,1,0
5000,8263,5000/8263,0,1,1,0
5000,8269,5000/8269,0,1,1,0
5000,8273,5000/8273,0,1,1,0
5000,8287,5000/8287,0,1,1,0
5000,8291,5000/8291,0,1,1,0
5000,8293,5000/8293,0,1,1,0
5000,8297,5000/8297,0,1,1,0
5000,8311,5000/8311,0,1,1,0
5000,8317,5000/8317,0,1,1,0
5000,8329,5000/8329,0,1,1,0
5000,8353,5000/8353,0,0,0,0
5000,8363,5000/8363,0,0,0,0
5000,8369,5000/8369,0,0,0,0
5000,8377,5000/8377,0,0,0,0
5000,8387,5000/8387,0,0,0,0
5000,8389,5000/8389,0,0,0,0
5000,8419,5000/8419,0,0,0,0
5000,8423,5000/8423,0,0,0,0
5000,8429,5000/8429,0,0,0,0
5000,8431,5000/8431,0,0,0,0
5000,8443,5000/8443,0,0,0,0
5000,8447,5000/8447,0,0,0,0
5000,8461,5000/8461,0,0,0,0
5000,8467,5000/8467,0,0,0,0
5000,8501,5000/8501,0,0,0,0
5000,8513,5000/8513,0,0,0,0
5000,8521,5000/8521,0,0,0,0
5000,8527,5000/8527,0,0,0,0
5000,8537,5000/8537,0,0,0,0
5000,8539,5000/8539,0,0,0,0
5000,8543,5000/8543,0,0,0,0
5000,8563,5000/8563,0,0,0,0
5000,8573,5000/8573,0,0,0,0
5000,8581,5000/8581,0,0,0,0
5000,8597,5000/8597,0,0,0,0
5000,8599,5000/8599,0,0,0,0
5000,8609,5000/8609,0,0,0,0
5000,8623,5000/8623,0,0,0,0
5000,8627,5000/8627,0,0,0,0
5000,8629,5000/8629,0,0,0,0
5000,8641,5000/8641,0,0,0,0
5000,8647,5000/8647,0,0,0,0
5000,8663,5000/8663,0,0,0,0
5000,8669,5000/8669,0,0,0,0
5000,8677,5000/8677,0,0,0,0
5000,8681,5000/8681,0,0,0,0
5000,8689,5000/8689,0,0,0,0
5000,8693,5000/8693,0,0,0,0
5000,8699,5000/8699,0,0,0,0
5000,8707,5000/8707,0,0,0,0
5000,8713,5000/8713,0,0,0,0
5000,8719,5000/8719,0,0,0,0
5000,8731,5000/8731,0,0,0,0
5000,8737,5000/8737,0,0,0,0
5000,8741,5000/8741,0,0,0,0
5000,8747,5000/8747,0,0,0,0
5000,8753,5000/8753,0,0,0,0
5000,8761,5000/8761,0,0,0,0
5000,8779,5000/8779,0,0,0,0
5000,8783,5000/8783,0,0,0,0
5000,8803,5000/8803,0,0,0,0
5000,8807,5000/8807,0,0,0,0
5000,8819,5000/8819,0,0,0,0
5000,8821,5000/8821,0,0,0,0
5000,8831,5000/8831,0,0,0,0
5000,8837,5000/8837,0,0,0,0
5000,8839,5000/8839,0,0,0,0
5000,8849,5000/8849,0,0,0,0
5000,8861,5000/8861,0,0,0,0
5000,8863,5000/8863,0,0,0,0
5000,8867,5000/8867,0,0,0,0
5000,8887,5000/8887,0,0,0,0
5000,8893,5000/8893,0,0,0,0
5000,8923,5000/8923,0,0,0,0
5000,8929,5000/8929,0,0,0,0
5000,8933,5000/8933,0,0,0,0
5000,8941,5000/8941,0,0,0,0
5000,8951,5000/8951,0,0,0,0
5000,8963,5000/8963,0,0,0,0
5000,8969,5000/8969,0,0,0,0
5000,8971,5000/8971,0,0,0,0
5000,8999,5000/8999,0,0,0,0
5000,9001,5000/9001,0,0,0,0
5000,9007,5000/9007,0,0,0,0
5000,9011,5000/9011,0,0,0,0
5000,9013,5000/9013,0,0,0,0
5000,9029,5000/9029,0,0,0,0
5000,9041,5000/9041,0,0,0,0
5000,9043,5000/9043,0,0,0,0
5000,9049,5000/9049,0,0,0,0
5000,9059,5000/9059,0,0,0,0
5000,9067,5000/9067,0,0,0,0
5000,9091,5000/9091,0,0,0,0
5000,9103,5000/9103,0,0,0,0
5000,9109,5000/9109,0,0,0,0
5000,9127,5000/9127,0,0,0,0
5000,9133,5000/9133,0,0,0,0
5000,9137,5000/9137,0,0,0,0
5000,9151,5000/9151,0,0,0,0
5000,9157,5000/9157,0,0,0,0
5000,9161,5000/9161,0,0,0,0
5000,9173,5000/9173,0,0,0,0
5000,9181,5000/9181,0,0,0,0
5000,9187,5000/9187,0,0,0,0
5000,9199,5000/9199,0,0,0,0
5000,9203,5000/9203,0,0,0,0
5000,9209,5000/9209,0,0,0,0
5000,9221,5000/9221,0,0,0,0
5000,9227,5000/9227,0,0,0,0
5000,9239,5000/9239,0,0,0,0
5000,9241,5000/9241,0,0,0,0
5000,9257,5000/9257,0,0,0,0
5000,9277,5000/9277,0,0,0,0
5000,9281,5000/9281,0,0,0,0
5000,9283,5000/9283,0,0,0,0
5000,9293,5000/9293,0,1,1,0
5000,9311,5000/9311,0,1,1,0
5000,9319,5000/9319,0,1,1,0
5000,9323,5000/9323,0,1,1,0
5000,9337,5000/9337,0,1,1,0
5000,9341,5000/9341,0,1,1,0
5000,9343,5000/9343,0,1,1,0
5000,9349,5000/9349,0,1,1,0
5000,9371,5000/9371,0,1,1,0
5000,9377,5000/9377,0,1,1,0
5000,9391,5000/9391,0,1,1,0
5000,9397,5000/9397,0,1,1,0
5000,9403,5000/9403,0,1,1,0
5000,9413,5000/9413,0,1,1,0
5000,9419,5000/9419,0,1,1,0
5000,9421,5000/9421,0,1,1,0
5000,9431,5000/9431,0,1,1,0
5000,9433,5000/9433,0,1,1,0
5000,9437,5000/9437,0,1,1,0
5000,9439,5000/9439,0,1,1,0
5000,9461,5000/9461,0,1,1,0
5000,9463,5000/9463,0,1,1,0
5000,9467,5000/9467,0,1,1,0
5000,9473,5000/9473,0,1,1,0
5000,9479,5000/9479,0,1,1,0
5000,9491,5000/9491,0,1,1,0
5000,9497,5000/9497,0,1,1,0
5000,9511,5000/9511,0,1,1,0
5000,9521,5000/9521,0,1,1,0
5000,9533,5000/9533,0,1,1,0
5000,9539,5000/9539,0,1,1,0
5000,9547,5000/9547,0,1,1,0
5000,9551,5000/9551,0,1,1,0
5000,9587,5000/9587,0,1,1,0
5000,9601,5000/9601,0,1,1,0
5000,9613,5000/9613,0,1,1,0
5000,9619,5000/9619,0,1,1,0
5000,9623,5000/9623,0,1,1,0
5000,9629,5000/9629,0,1,1,0
5000,9631,5000/9631,0,1,1,0
5000,9643,5000/9643,0,1,1,0
5000,9649,5000/9649,0,1,1,0
5000,9661,5000/9661,0,1,1,0
5000,9677,5000/9677,0,1,1,0
5000,9679,5000/9679,0,1,1,0
5000,9689,5000/9689,0,1,1,0
5000,9697,5000/9697,0,1,1,0
5000,9719,5000/9719,0,1,1,0
5000,9721,5000/9721,0,1,1,0
5000,9733,5000/9733,0,1,1,0
5000,9739,5000/9739,0,1,1,0
5000,9743,5000/9743,0,1,1,0
5000,9749,5000/9749,0,1,1,0
5000,9767,5000/9767,0,1,1,0
5000,9769,5000/9769,0,1,1,0
5000,9781,5000/9781,0,1,1,0
5000,9787,5000/9787,0,1,1,0
5000,9791,5000/9791,0,1,1,0
5000,9803,5000/9803,0,1,1,0
5000,9811,5000/9811,0,1,1,0
5000,9817,5000/9817,0,1,1,0
5000,9829,5000/9829,0,1,1,0
5000,9833,5000/9833,0,1,1,0
5000,9839,5000/9839,0,1,1,0
5000,9851,5000/9851,0,1,1,0
5000,9857,5000/9857,0,1,1,0
5000,9859,5000/9859,0,1,1,0
5000,9871,5000/9871,0,1,1,0
5000,9883,5000/9883,0,1,1,0
5000,9887,5000/9887,0,1,1,0
5000,9901,5000/9901,0,1,1,0
5000,9907,5000/9907,0,1,1,0
5000,9923,5000/9923,0,1,1,0
5000,9929,5000/9929,0,1,1,0
5000,9931,5000/9931,0,1,1,0
5000,9941,5000/9941,0,1,1,0
5000,9949,5000/9949,0,1,1,0
5000,9967,5000/9967,0,1,1,0
5000,9973,5000/9973,0,1,1,0
5000,10007,5000/10007,0,0,0,0
5000,10009,5000/10009,0,0,0,0
5000,10037,5000/10037,0,0,0,0
5000,10039,5000/10039,0,0,0,0
5000,10061,5000/10061,0,0,0,0
5000,10067,5000/10067,0,0,0,0
5000,10069,5000/10069,0,0,0,0
5000,10079,5000/10079,0,0,0,0
5000,10091,5000/10091,0,0,0,0
5000,10093,5000/10093,0,0,0,0
5000,10099,5000/10099,0,0,0,0
5000,10103,5000/10103,0,0,0,0
5000,10111,5000/10111,0,0,0,0
5000,10133,5000/10133,0,0,0,0
5000,10139,5000/10139,0,0,0,0
5000,10141,5000/10141,0,0,0,0
5000,10151,5000/10151,0,0,0,0
5000,10159,5000/10159,0,0,0,0
5000,10163,5000/10163,0,0,0,0
5000,10169,5000/10169,0,0,0,0
5000,10177,5000/10177,0,0,0,0
5000,10181,5000/10181,0,0,0,0
5000,10193,5000/10193,0,0,0,0
5000,10211,5000/10211,0,0,0,0
5000,10223,5000/10223,0,0,0,0
5000,10243,5000/10243,0,0,0,0
5000,10247,5000/10247,0,0,0,0
5000,10253,5000/10253,0,0,0,0
5000,10259,5000/10259,0,0,0,0
5000,10267,5000/10267,0,0,0,0
5000,10271,5000/10271,0,0,0,0
5000,10273,5000/10273,0,0,0,0
5000,10289,5000/10289,0,0,0,0
5000,10301,5000/10301,0,0,0,0
5000,10303,5000/10303,0,0,0,0
5000,10313,5000/10313,0,0,0,0
5000,10321,5000/10321,0,0,0,0
5000,10331,5000/10331,0,0,0,0
5000,10333,5000/10333,0,0,0,0
5000,10337,5000/10337,0,0,0,0
5000,10343,5000/10343,0,0,0,0
5000,10357,5000/10357,0,0,0,0
5000,10369,5000/10369,0,0,0,0
5000,10391,5000/10391,0,0,0,0
5000,10399,5000/10399,0,0,0,0
5000,10427,5000/10427,0,0,0,0
5000,10429,5000/10429,0,0,0,0
5000,10433,5000/10433,0,0,0,0
5000,10453,5000/10453,0,0,0,0
5000,10457,5000/10457,0,0,0,0
5000,10459,5000/10459,0,0,0,0
5000,10463,5000/10463,0,0,0,0
5000,10477,5000/10477,0,0,0,0
5000,10487,5000/10487,0,0,0,0
5000,10499,5000/10499,0,0,0,0
5000,10501,5000/10501,0,0,0,0
5000,10513,5000/10513,0,0,0,0
5000,10529,5000/10529,0,0,0,0
5000,10531,5000/10531,0,0,0,0
5000,10559,5000/10559,0,0,0,0
5000,10567,5000/10567,0,0,0,0
5000,10589,5000/10589,0,0,0,0
5000,10597,5000/10597,0,0,0,0
5000,10601,5000/10601,0,0,0,0
5000,10607,5000/10607,0,0,0,0
5000,10613,5000/10613,0,0,0,0
5000,10627,5000/10627,0,0,0,0
5000,10631,5000/10631,0,0,0,0
5000,10639,5000/10639,0,0,0,0
5000,10651,5000/10651,0,0,0,0
5000,10657,5000/10657,0,0,0,0
5000,10663,5000/10663,0,0,0,0
5000,10667,5000/10667,0,0,0,0
5000,10687,5000/10687,0,0,0,0
5000,10691,5000/10691,0,0,0,0
5000,10709,5000/10709,0,0,0,0
5000,10711,5000/10711,0,0,0,0
5000,10723,5000/10723,0,0,0,0
5000,10729,5000/10729,0,0,0,0
5000,10733,5000/10733,0,0,0,0
5000,10739,5000/10739,0,0,0,0
5000,10753,5000/10753,0,0,0,0
5000,10771,5000/10771,0,0,0,0
5000,10781,5000/10781,0,0,0,0
5000,10789,5000/10789,0,0,0,0
5000,10799,5000/10799,0,0,0,0
5000,10831,5000/10831,0,0,0,0
5000,10837,5000/10837,0,0,0,0
5000,10847,5000/10847,0,0,0,0
5000,10853,5000/10853,0,0,0,0
5000,10859,5000/10859,0,0,0,0
5000,10861,5000/10861,0,0,0,0
5000,10867,5000/10867,0,0,0,0
5000,10883,5000/10883,0,0,0,0
5000,10889,5000/10889,0,0,0,0
5000,10891,5000/10891,0,0,0,0
5000,10903,5000/10903,0,0,0,0
5000,10909,5000/10909,0,0,0,0
5000,10937,5000/10937,0,0,0,0
5000,10939,5000/10939,0,0,0,0
5000,10949,5000/10949,0,0,0,0
5000,10957,5000/10957,0,0,0,0
5000,10973,5000/10973,0,0,0,0
5000,10979,5000/10979,0,0,0,0
5000,10987,5000/10987,0,0,0,0
5000,10993,5000/10993,0,0,0,0
5000,11003,5000/11003,0,0,0,0
5000,11027,5000/11027,0,0,0,0
5000,11047,5000/11047,0,0,0,0
5000,11057,5000/11057,0,0,0,0
5000,11059,5000/11059,0,0,0,0
5000,11069,5000/11069,0,0,0,0
5000,11071,5000/11071,0,0,0,0
5000,11083,5000/11083,0,0,0,0
5000,11087,5000/11087,0,0,0,0
5000,11093,5000/11093,0,0,0,0
5000,11113,5000/11113,0,0,0,0
5000,11117,5000/11117,0,0,0,0
5000,11119,5000/11119,0,0,0,0
5000,11131,5000/11131,0,0,0,0
5000,11149,5000/11149,0,0,0,0
5000,11159,5000/11159,0,0,0,0
5000,11161,5000/11161,0,0,0,0
5000,11171,5000/11171,0,0,0,0
5000,11173,5000/11173,0,0,0,0
5000,11177,5000/11177,0,0,0,0
5000,11197,5000/11197,0,0,0,0
5000,11213,5000/11213,0,0,0,0
5000,11239,5000/11239,0,0,0,0
5000,11243,5000/11243,0,0,0,0
5000,11251,5000/11251,0,0,0,0
5000,11257,5000/11257,0,0,0,0
5000,11261,5000/11261,0,0,0,0
5000,11273,5000/11273,0,0,0,0
5000,11279,5000/11279,0,0,0,0
5000,11287,5000/11287,0,0,0,0
5000,11299,5000/11299,0,0,0,0
5000,11311,5000/11311,0,0,0,0
5000,11317,5000/11317,0,0,0,0
5000,11321,5000/11321,0,0,0,0
5000,11329,5000/11329,0,0,0,0
5000,11351,5000/11351,0,0,0,0
5000,11353,5000/11353,0,0,0,0
5000,11369,5000/11369,0,0,0,0
5000,11383,5000/11383,0,0,0,0
5000,11393,5000/11393,0,0,0,0
5000,11399,5000/11399,0,0,0,0
5000,11411,5000/11411,0,0,0,0
5000,11423,5000/11423,0,0,0,0
5000,11437,5000/11437,0,0,0,0
5000,11443,5000/11443,0,0,0,0
5000,11447,5000/11447,0,0,0,0
5000,11467,5000/11467,0,0,0,0
5000,11471,5000/11471,0,0,0,0
5000,11483,5000/11483,0,0,0,0
5000,11489,5000/11489,0,0,0,0
5000,11491,5000/11491,0,0,0,0
5000,11497,5000/11497,0,0,0,0
5000,11503,5000/11503,0,0,0,0
5000,11519,5000/11519,0,0,0,0
5000,11527,5000/11527,0,0,0,0
5000,11549,5000/11549,0,0,0,0
5000,11551,5000/11551,0,0,0,0
5000,11579,5000/11579,0,0,0,0
5000,11587,5000/11587,0,0,0,0
5000,11593,5000/11593,0,0,0,0
5000,11597,5000/11597,0,0,0,0
5000,11617,5000/11617,0,0,0,0
5000,11621,5000/11621,0,0,0,0
5000,11633,5000/11633,0,0,0,0
5000,11657,5000/11657,0,0,0,0
5000,11677,5000/11677,0,1,1,0
5000,11681,5000/11681,0,1,1,0
5000,11689,5000/11689,0,1,1,0
5000,11699,5000/11699,0,1,1,0
5000,11701,5000/11701,0,1,1,0
5000,11717,5000/11717,0,1,1,0
5000,11719,5000/11719,0,1,1,0
5000,11731,5000/11731,0,1,1,0
5000,11743,5000/11743,0,1,1,0
5000,11777,5000/11777,0,1,1,0
5000,11779,5000/11779,0,1,1,0
5000,11783,5000/11783,0,1,1,0
5000,11789,5000/11789,0,1,1,0
5000,11801,5000/11801,0,1,1,0
5000,11807,5000/11807,0,1,1,0
5000,11813,5000/11813,0,1,1,0
5000,11821,5000/11821,0,1,1,0
5000,11827,5000/11827,0,1,1,0
5000,11831,5000/11831,0,1,1,0
5000,11833,5000/11833,0,1,1,0
5000,11839,5000/11839,0,1,1,0
5000,11863,5000/11863,0,1,1,0
5000,11867,5000/11867,0,1,1,0
5000,11887,5000/11887,0,1,1,0
5000,11897,5000/11897,0,1,1,0
5000,11903,5000/11903,0,1,1,0
5000,11909,5000/11909,0,1,1,0
5000,11923,5000/11923,0,1,1,0
5000,11927,5000/11927,0,1,1,0
5000,11933,5000/11933,0,1,1,0
5000,11939,5000/11939,0,1,1,0
5000,11941,5000/11941,0,1,1,0
5000,11953,5000/11953,0,1,1,0
5000,11959,5000/11959,0,1,1,0
5000,11969,5000/11969,0,1,1,0
5000,11971,5000/11971,0,1,1,0
5000,11981,5000/11981,0,1,1,0
5000,11987,5000/11987,0,1,1,0
5000,12007,5000/12007,0,2,2,0
5000,12011,5000/12011,0,2,2,0
5000,12037,5000/12037,0,2,2,0
5000,12041,5000/12041,0,2,2,0
5000,12043,5000/12043,0,2,2,0
5000,12049,5000/12049,0,2,2,0
5000,12071,5000/12071,0,2,2,0
5000,12073,5000/12073,0,2,2,0
5000,12097,5000/12097,0,2,2,0
5000,12101,5000/12101,0,2,2,0
5000,12107,5000/12107,0,2,2,0
5000,12109,5000/12109,0,2,2,0
5000,12113,5000/12113,0,2,2,0
5000,12119,5000/12119,0,2,2,0
5000,12143,5000/12143,0,2,2,0
5000,12149,5000/12149,0,2,2,0
5000,12157,5000/12157,0,2,2,0
5000,12161,5000/12161,0,2,2,0
5000,12163,5000/12163,0,2,2,0
5000,12197,5000/12197,0,2,2,0
5000,12203,5000/12203,0,2,2,0
5000,12211,5000/12211,0,2,2,0
5000,12227,5000/12227,0,2,2,0
5000,12239,5000/12239,0,2,2,0
5000,12241,5000/12241,0,2,2,0
5000,12251,5000/12251,0,2,2,0
5000,12253,5000/12253,0,2,2,0
5000,12263,5000/12263,0,2,2,0
5000,12269,5000/12269,0,2,2,0
5000,12277,5000/12277,0,2,2,0
5000,12281,5000/12281,0,2,2,0
5000,12289,5000/12289,0,2,2,0
5000,12301,5000/12301,0,2,2,0
5000,12323,5000/12323,0,2,2,0
5000,12329,5000/12329,0,2,2,0
5000,12343,5000/12343,0,2,2,0
5000,12347,5000/12347,0,2,2,0
5000,12373,5000/12373,0,2,2,0
5000,12377,5000/12377,0,2,2,0
5000,12379,5000/12379,0,2,2,0
5000,12391,5000/12391,0,2,2,0
5000,12401,5000/12401,0,2,2,0
5000,12409,5000/12409,0,2,2,0
5000,12413,5000/12413,0,2,2,0
5000,12421,5000/12421,0,2,2,0
5000,12433,5000/12433,0,2,2,0
5000,12437,5000/12437,0,2,2,0
5000,12451,5000/12451,0,2,2,0
5000,12457,5000/12457,0,2,2,0
5000,12473,5000/12473,0,2,2,0
5000,12479,5000/12479,0,2,2,0
5000,12487,5000/12487,0,2,2,0
5000,12491,5000/12491,0,2,2,0
5000,12497,5000/12497,0,2,2,0
5000,12503,5000/12503,0,0,0,0
5000,12511,5000/12511,0,0,0,0
5000,12517,5000/12517,0,0,0,0
5000,12527,5000/12527,0,0,0,0
5000,12539,5000/12539,0,0,0,0
5000,12541,5000/12541,0,0,0,0
5000,12547,5000/12547,0,0,0,0
5000,12553,5000/12553,0,0,0,0
5000,12569,5000/12569,0,0,0,0
5000,12577,5000/12577,0,0,0,0
5000,12583,5000/12583,0,0,0,0
5000,12589,5000/12589,0,0,0,0
5000,12601,5000/12601,0,0,0,0
5000,12611,5000/12611,0,0,0,0
5000,12613,5000/12613,0,0,0,0
5000,12619,5000/12619,0,0,0,0
5000,12637,5000/12637,0,0,0,0
5000,12641,5000/12641,0,0,0,0
5000,12647,5000/12647,0,0,0,0
5000,12653,5000/12653,0,0,0,0
5000,12659,5000/12659,0,0,0,0
5000,12671,5000/12671,0,0,0,0
5000,12689,5000/12689,0,0,0,0
5000,12697,5000/12697,0,0,0,0
5000,12703,5000/12703,0,0,0,0
5000,12713,5000/12713,0,0,0,0
5000,12721,5000/12721,0,0,0,0
5000,12739,5000/12739,0,0,0,0
5000,12743,5000/12743,0,0,0,0
5000,12757,5000/12757,0,0,0,0
5000,12763,5000/12763,0,0,0,0
5000,12781,5000/12781,0,0,0,0
5000,12791,5000/12791,0,0,0,0
5000,12799,5000/12799,0,0,0,0
5000,12809,5000/12809,0,0,0,0
5000,12821,5000/12821,0,0,0,0
5000,12823,5000/12823,0,0,0,0
5000,12829,5000/12829,0,0,0,0
5000,12841,5000/12841,0,0,0,0
5000,12853,5000/12853,0,0,0,0
5000,12889,5000/12889,0,0,0,0
5000,12893,5000/12893,0,0,0,0
5000,12899,5000/12899,0,0,0,0
5000,12907,5000/12907,0,0,0,0
5000,12911,5000/12911,0,0,0,0
5000,12917,5000/12917,0,0,0,0
5000,12919,5000/12919,0,0,0,0
5000,12923,5000/12923,0,0,0,0
5000,12941,5000/12941,0,0,0,0
5000,12953,5000/12953,0,0,0,0
5000,12959,5000/12959,0,0,0,0
5000,12967,5000/12967,0,0,0,0
5000,12973,5000/12973,0,0,0,0
5000,12979,5000/12979,0,0,0,0
5000,12983,5000/12983,0,0,0,0
5000,13001,5000/13001,0,1,1,0
5000,13003,5000/13003,0,1,1,0
5000,13007,5000/13007,0,1,1,0
5000,13009,5000/13009,0,1,1,0
5000,13033,5000/13033,0,1,1,0
5000,13037,5000/13037,0,1,1,0
5000,13043,5000/13043,0,1,1,0
5000,13049,5000/13049,0,1,1,0
5000,13063,5000/13063,0,1,1,0
5000,13093,5000/13093,0,1,1,0
5000,13099,5000/13099,0,1,1,0
5000,13103,5000/13103,0,1,1,0
5000,13109,5000/13109,0,1,1,0
5000,13121,5000/13121,0,1,1,0
5000,13127,5000/13127,0,1,1,0
5000,13147,5000/13147,0,1,1,0
5000,13151,5000/13151,0,1,1,0
5000,13159,5000/13159,0,1,1,0
5000,13163,5000/13163,0,1,1,0
5000,13171,5000/13171,0,1,1,0
5000,13177,5000/13177,0,1,1,0
5000,13183,5000/13183,0,1,1,0
5000,13187,5000/13187,0,1,1,0
5000,13217,5000/13217,0,1,1,0
5000,13219,5000/13219,0,1,1,0
5000,13229,5000/13229,0,1,1,0
5000,13241,5000/13241,0,1,1,0
5000,13249,5000/13249,0,1,1,0
5000,13259,5000/13259,0,1,1,0
5000,13267,5000/13267,0,1,1,0
5000,13291,5000/13291,0,1,1,0
5000,13297,5000/13297,0,1,1,0
5000,13309,5000/13309,0,1,1,0
5000,13313,5000/13313,0,1,1,0
5000,13327,5000/13327,0,1,1,0
5000,13331,5000/13331,0,1,1,0
5000,13337,5000/13337,0,0,0,0
5000,13339,5000/13339,0,0,0,0
5000,13367,5000/13367,0,0,0,0
5000,13381,5000/13381,0,0,0,0
5000,13397,5000/13397,0,0,0,0
5000,13399,5000/13399,0,0,0,0
5000,13411,5000/13411,0,0,0,0
5000,13417,5000/13417,0,0,0,0
5000,13421,5000/13421,0,0,0,0
5000,13441,5000/13441,0,0,0,0
5000,13451,5000/13451,0,0,0,0
5000,13457,5000/13457,0,0,0,0
5000,13463,5000/13463,0,0,0,0
5000,13469,5000/13469,0,0,0,0
5000,13477,5000/13477,0,0,0,0
5000,13487,5000/13487,0,0,0,0
5000,13499,5000/13499,0,0,0,0
5000,13513,5000/13513,0,0,0,0
5000,13523,5000/13523,0,0,0,0
5000,13537,5000/13537,0,0,0,0
5000,13553,5000/13553,0,0,0,0
5000,13567,5000/13567,0,0,0,0
5000,13577,5000/13577,0,0,0,0
5000,13591,5000/13591,0,0,0,0
5000,13597,5000/13597,0,0,0,0
5000,13613,5000/13613,0,0,0,0
5000,13619,5000/13619,0,0,0,0
5000,13627,5000/13627,0,0,0,0
5000,13633,5000/13633,0,0,0,0
5000,13649,5000/13649,0,0,0,0
5000,13669,5000/13669,0,0,0,0
5000,13679,5000/13679,0,0,0,0
5000,13681,5000/13681,0,0,0,0
5000,13687,5000/13687,0,0,0,0
5000,13691,5000/13691,0,0,0,0
5000,13693,5000/13693,0,0,0,0
5000,13697,5000/13697,0,0,0,0
5000,13709,5000/13709,0,0,0,0
5000,13711,5000/13711,0,0,0,0
5000,13721,5000/13721,0,0,0,0
5000,13723,5000/13723,0,0,0,0
5000,13729,5000/13729,0,0,0,0
5000,13751,5000/13751,0,0,0,0
5000,13757,5000/13757,0,0,0,0
5000,13759,5000/13759,0,0,0,0
5000,13763,5000/13763,0,0,0,0
5000,13781,5000/13781,0,0,0,0
5000,13789,5000/13789,0,0,0,0
5000,13799,5000/13799,0,0,0,0
5000,13807,5000/13807,0,0,0,0
5000,13829,5000/13829,0,0,0,0
5000,13831,5000/13831,0,0,0,0
5000,13841,5000/13841,0,0,0,0
5000,13859,5000/13859,0,0,0,0
5000,13873,5000/13873,0,0,0,0
5000,13877,5000/13877,0,0,0,0
5000,13879,5000/13879,0,0,0,0
5000,13883,5000/13883,0,0,0,0
5000,13901,5000/13901,0,0,0,0
5000,13903,5000/13903,0,0,0,0
5000,13907,5000/13907,0,0,0,0
5000,13913,5000/13913,0,0,0,0
5000,13921,5000/13921,0,0,0,0
5000,13931,5000/13931,0,0,0,0
5000,13933,5000/13933,0,0,0,0
5000,13963,5000/13963,0,0,0,0
5000,13967,5000/13967,0,0,0,0
5000,13997,5000/13997,0,0,0,0
5000,13999,5000/13999,0,0,0,0
5000,14009,5000/14009,0,0,0,0
5000,14011,5000/14011,0,0,0,0
5000,14029,5000/14029,0,0,0,0
5000,14033,5000/14033,0,0,0,0
5000,14051,5000/14051,0,0,0,0
5000,14057,5000/14057,0,0,0,0
5000,14071,5000/14071,0,0,0,0
5000,14081,5000/14081,0,0,0,0
5000,14083,5000/14083,0,0,0,0
5000,14087,5000/14087,0,0,0,0
5000,14107,5000/14107,0,0,0,0
5000,14143,5000/14143,0,0,0,0
5000,14149,5000/14149,0,0,0,0
5000,14153,5000/14153,0,0,0,0
5000,14159,5000/14159,0,0,0,0
5000,14173,5000/14173,0,0,0,0
5000,14177,5000/14177,0,0,0,0
5000,14197,5000/14197,0,0,0,0
5000,14207,5000/14207,0,0,0,0
5000,14221,5000/14221,0,0,0,0
5000,14243,5000/14243,0,0,0,0
5000,14249,5000/14249,0,0,0,0
5000,14251,5000/14251,0,0,0,0
5000,14281,5000/14281,0,0,0,0
5000,14293,5000/14293,0,0,0,0
5000,14303,5000/14303,0,0,0,0
5000,14321,5000/14321,0,0,0,0
5000,14323,5000/14323,0,0,0,0
5000,14327,5000/14327,0,0,0,0
5000,14341,5000/14341,0,0,0,0
5000,14347,5000/14347,0,0,0,0
5000,14369,5000/14369,0,0,0,0
5000,14387,5000/14387,0,0,0,0
5000,14389,5000/14389,0,0,0,0
5000,14401,5000/14401,0,0,0,0
5000,14407,5000/14407,0,0,0,0
5000,14411,5000/14411,0,0,0,0
5000,14419,5000/14419,0,0,0,0
5000,14423,5000/14423,0,0,0,0
5000,14431,5000/14431,0,0,0,0
5000,14437,5000/14437,0,0,0,0
5000,14447,5000/14447,0,0,0,0
5000,14449,5000/14449,0,0,0,0
5000,14461,5000/14461,0,0,0,0
5000,14479,5000/14479,0,0,0,0
5000,14489,5000/14489,0,0,0,0
5000,14503,5000/14503,0,0,0,0
5000,14519,5000/14519,0,0,0,0
5000,14533,5000/14533,0,0,0,0
5000,14537,5000/14537,0,0,0,0
5000,14543,5000/14543,0,0,0,0
5000,14549,5000/14549,0,0,0,0
5000,14551,5000/14551,0,0,0,0
5000,14557,5000/14557,0,0,0,0
5000,14561,5000/14561,0,0,0,0
5000,14563,5000/14563,0,0,0,0
5000,14591,5000/14591,0,0,0,0
5000,14593,5000/14593,0,0,0,0
5000,14621,5000/14621,0,0,0,0
5000,14627,5000/14627,0,0,0,0
5000,14629,5000/14629,0,0,0,0
5000,14633,5000/14633,0,0,0,0
5000,14639,5000/14639,0,0,0,0
5000,14653,5000/14653,0,0,0,0
5000,14657,5000/14657,0,0,0,0
5000,14669,5000/14669,0,0,0,0
5000,14683,5000/14683,0,0,0,0
5000,14699,5000/14699,0,0,0,0
5000,14713,5000/14713,0,0,0,0
5000,14717,5000/14717,0,0,0,0
5000,14723,5000/14723,0,0,0,0
5000,14731,5000/14731,0,0,0,0
5000,14737,5000/14737,0,0,0,0
5000,14741,5000/14741,0,0,0,0
5000,14747,5000/14747,0,0,0,0
5000,14753,5000/14753,0,0,0,0
5000,14759,5000/14759,0,0,0,0
5000,14767,5000/14767,0,0,0,0
5000,14771,5000/14771,0,0,0,0
5000,14779,5000/14779,0,0,0,0
5000,14783,5000/14783,0,0,0,0
5000,14797,5000/14797,0,0,0,0
5000,14813,5000/14813,0,0,0,0
5000,14821,5000/14821,0,0,0,0
5000,14827,5000/14827,0,0,0,0
5000,14831,5000/14831,0,0,0,0
5000,14843,5000/14843,0,0,0,0
5000,14851,5000/14851,0,0,0,0
5000,14867,5000/14867,0,0,0,0
5000,14869,5000/14869,0,0,0,0
5000,14879,5000/14879,0,0,0,0
5000,14887,5000/14887,0,0,0,0
5000,14891,5000/14891,0,0,0,0
5000,14897,5000/14897,0,0,0,0
5000,14923,5000/14923,0,0,0,0
5000,14929,5000/14929,0,0,0,0
5000,14939,5000/14939,0,0,0,0
5000,14947,5000/14947,0,0,0,0
5000,14951,5000/14951,0,0,0,0
5000,14957,5000/14957,0,0,0,0
5000,14969,5000/14969,0,0,0,0
5000,14983,5000/14983,0,0,0,0
5000,15013,5000/15013,0,1,1,0
5000,15017,5000/15017,0,1,1,0
5000,15031,5000/15031,0,1,1,0
5000,15053,5000/15053,0,1,1,0
5000,15061,5000/15061,0,1,1,0
5000,15073,5000/15073,0,1,1,0
5000,15077,5000/15077,0,1,1,0
5000,15083,5000/15083,0,1,1,0
5000,15091,5000/15091,0,1,1,0
5000,15101,5000/15101,0,1,1,0
5000,15107,5000/15107,0,1,1,0
5000,15121,5000/15121,0,1,1,0
5000,15131,5000/15131,0,1,1,0
5000,15137,5000/15137,0,1,1,0
5000,15139,5000/15139,0,1,1,0
5000,15149,5000/15149,0,1,1,0
5000,15161,5000/15161,0,1,1,0
5000,15173,5000/15173,0,1,1,0
5000,15187,5000/15187,0,1,1,0
5000,15193,5000/15193,0,1,1,0
5000,15199,5000/15199,0,1,1,0
5000,15217,5000/15217,0,1,1,0
5000,15227,5000/15227,0,1,1,0
5000,15233,5000/15233,0,1,1,0
5000,15241,5000/15241,0,1,1,0
5000,15259,5000/15259,0,1,1,0
5000,15263,5000/15263,0,1,1,0
5000,15269,5000/15269,0,1,1,0
5000,15271,5000/15271,0,1,1,0
5000,15277,5000/15277,0,1,1,0
5000,15287,5000/15287,0,1,1,0
5000,15289,5000/15289,0,1,1,0
5000,15299,5000/15299,0,1,1,0
5000,15307,5000/15307,0,1,1,0
5000,15313,5000/15313,0,1,1,0
5000,15319,5000/15319,0,1,1,0
5000,15329,5000/15329,0,1,1,0
5000,15331,5000/15331,0,1,1,0
5000,15349,5000/15349,0,1,1,0
5000,15359,5000/15359,0,1,1,0
5000,15361,5000/15361,0,1,1,0
5000,15373,5000/15373,0,1,1,0
5000,15377,5000/15377,0,1,1,0
5000,15383,5000/15383,0,1,1,0
5000,15391,5000/15391,0,1,1,0
5000,15401,5000/15401,0,1,1,0
5000,15413,5000/15413,0,1,1,0
5000,15427,5000/15427,0,1,1,0
5000,15439,5000/15439,0,1,1,0
5000,15443,5000/15443,0,1,1,0
5000,15451,5000/15451,0,1,1,0
5000,15461,5000/15461,0,1,1,0
5000,15467,5000/15467,0,1,1,0
5000,15473,5000/15473,0,1,1,0
5000,15493,5000/15493,0,1,1,0
5000,15497,5000/15497,0,1,1,0
5000,15511,5000/15511,0,1,1,0
5000,15527,5000/15527,0,1,1,0
5000,15541,5000/15541,0,1,1,0
5000,15551,5000/15551,0,1,1,0
5000,15559,5000/15559,0,1,1,0
5000,15569,5000/15569,0,1,1,0
5000,15581,5000/15581,0,1,1,0
5000,15583,5000/15583,0,1,1,0
5000,15601,5000/15601,0,1,1,0
5000,15607,5000/15607,0,1,1,0
5000,15619,5000/15619,0,1,1,0
5000,15629,5000/15629,0,1,1,0
5000,15641,5000/15641,0,1,1,0
5000,15643,5000/15643,0,1,1,0
5000,15647,5000/15647,0,1,1,0
5000,15649,5000/15649,0,1,1,0
5000,15661,5000/15661,0,1,1,0
5000,15667,5000/15667,0,1,1,0
5000,15671,5000/15671,0,1,1,0
5000,15679,5000/15679,0,1,1,0
5000,15683,5000/15683,0,1,1,0
5000,15727,5000/15727,0,1,1,0
5000,15731,5000/15731,0,1,1,0
5000,15733,5000/15733,0,1,1,0
5000,15737,5000/15737,0,1,1,0
5000,15739,5000/15739,0,1,1,0
5000,15749,5000/15749,0,1,1,0
5000,15761,5000/15761,0,1,1,0
5000,15767,5000/15767,0,1,1,0
5000,15773,5000/15773,0,1,1,0
5000,15787,5000/15787,0,1,1,0
5000,15791,5000/15791,0,1,1,0
5000,15797,5000/15797,0,1,1,0
5000,15803,5000/15803,0,1,1,0
5000,15809,5000/15809,0,1,1,0
5000,15817,5000/15817,0,1,1,0
5000,15823,5000/15823,0,1,1,0
5000,15859,5000/15859,0,1,1,0
5000,15877,5000/15877,0,1,1,0
5000,15881,5000/15881,0,1,1,0
5000,15887,5000/15887,0,1,1,0
5000,15889,5000/15889,0,1,1,0
5000,15901,5000/15901,0,1,1,0
5000,15907,5000/15907,0,1,1,0
5000,15913,5000/15913,0,1,1,0
5000,15919,5000/15919,0,1,1,0
5000,15923,5000/15923,0,1,1,0
5000,15937,5000/15937,0,1,1,0
5000,15959,5000/15959,0,1,1,0
5000,15971,5000/15971,0,1,1,0
5000,15973,5000/15973,0,1,1,0
5000,15991,5000/15991,0,1,1,0
5000,16001,5000/16001,0,1,1,0
5000,16007,5000/16007,0,1,1,0
5000,16033,5000/16033,0,1,1,0
5000,16057,5000/16057,0,1,1,0
5000,16061,5000/16061,0,1,1,0
5000,16063,5000/16063,0,1,1,0
5000,16067,5000/16067,0,1,1,0
5000,16069,5000/16069,0,1,1,0
5000,16073,5000/16073,0,1,1,0
5000,16087,5000/16087,0,1,1,0
5000,16091,5000/16091,0,1,1,0
5000,16097,5000/16097,0,1,1,0
5000,16103,5000/16103,0,1,1,0
5000,16111,5000/16111,0,1,1,0
5000,16127,5000/16127,0,1,1,0
5000,16139,5000/16139,0,1,1,0
5000,16141,5000/16141,0,1,1,0
5000,16183,5000/16183,0,1,1,0
5000,16187,5000/16187,0,1,1,0
5000,16189,5000/16189,0,1,1,0
5000,16193,5000/16193,0,1,1,0
5000,16217,5000/16217,0,1,1,0
5000,16223,5000/16223,0,1,1,0
5000,16229,5000/16229,0,1,1,0
5000,16231,5000/16231,0,1,1,0
5000,16249,5000/16249,0,1,1,0
5000,16253,5000/16253,0,1,1,0
5000,16267,5000/16267,0,1,1,0
5000,16273,5000/16273,0,1,1,0
5000,16301,5000/16301,0,1,1,0
5000,16319,5000/16319,0,1,1,0
5000,16333,5000/16333,0,1,1,0
5000,16339,5000/16339,0,1,1,0
5000,16349,5000/16349,0,1,1,0
5000,16361,5000/16361,0,1,1,0
5000,16363,5000/16363,0,1,1,0
5000,16369,5000/16369,0,1,1,0
5000,16381,5000/16381,0,1,1,0
5000,16411,5000/16411,0,1,1,0
5000,16417,5000/16417,0,1,1,0
5000,16421,5000/16421,0,1,1,0
5000,16427,5000/16427,0,1,1,0
5000,16433,5000/16433,0,1,1,0
5000,16447,5000/16447,0,1,1,0
5000,16451,5000/16451,0,1,1,0
5000,16453,5000/16453,0,1,1,0
5000,16477,5000/16477,0,1,1,0
5000,16481,5000/16481,0,1,1,0
5000,16487,5000/16487,0,1,1,0
5000,16493,5000/16493,0,1,1,0
5000,16519,5000/16519,0,1,1,0
5000,16529,5000/16529,0,1,1,0
5000,16547,5000/16547,0,1,1,0
5000,16553,5000/16553,0,1,1,0
5000,16561,5000/16561,0,1,1,0
5000,16567,5000/16567,0,1,1,0
5000,16573,5000/16573,0,1,1,0
5000,16603,5000/16603,0,1,1,0
5000,16607,5000/16607,0,1,1,0
5000,16619,5000/16619,0,1,1,0
5000,16631,5000/16631,0,1,1,0
5000,16633,5000/16633,0,1,1,0
5000,16649,5000/16649,0,1,1,0
5000,16651,5000/16651,0,1,1,0
5000,16657,5000/16657,0,1,1,0
5000,16661,5000/16661,0,1,1,0
5000,16673,5000/16673,0,0,0,0
5000,16691,5000/16691,0,0,0,0
5000,16693,5000/16693,0,0,0,0
5000,16699,5000/16699,0,0,0,0
5000,16703,5000/16703,0,0,0,0
5000,16729,5000/16729,0,0,0,0
5000,16741,5000/16741,0,0,0,0
5000,16747,5000/16747,0,0,0,0
5000,16759,5000/16759,0,0,0,0
5000,16763,5000/16763,0,0,0,0
5000,16787,5000/16787,0,0,0,0
5000,16811,5000/16811,0,0,0,0
5000,16823,5000/16823,0,0,0,0
5000,16829,5000/16829,0,0,0,0
5000,16831,5000/16831,0,0,0,0
5000,16843,5000/16843,0,0,0,0
5000,16871,5000/16871,0,0,0,0
5000,16879,5000/16879,0,0,0,0
5000,16883,5000/16883,0,0,0,0
5000,16889,5000/16889,0,0,0,0
5000,16901,5000/16901,0,0,0,0
5000,16903,5000/16903,0,0,0,0
5000,16921,5000/16921,0,0,0,0
5000,16927,5000/16927,0,0,0,0
5000,16931,5000/16931,0,0,0,0
5000,16937,5000/16937,0,0,0,0
5000,16943,5000/16943,0,0,0,0
5000,16963,5000/16963,0,0,0,0
5000,16979,5000/16979,0,0,0,0
5000,16981,5000/16981,0,0,0,0
5000,16987,5000/16987,0,0,0,0
5000,16993,5000/16993,0,0,0,0
5000,17011,5000/17011,0,0,0,0
5000,17021,5000/17021,0,0,0,0
5000,17027,5000/17027,0,0,0,0
5000,17029,5000/17029,0,0,0,0
5000,17033,5000/17033,0,0,0,0
5000,17041,5000/17041,0,0,0,0
5000,17047,5000/17047,0,0,0,0
5000,17053,5000/17053,0,0,0,0
5000,17077,5000/17077,0,0,0,0
5000,17093,5000/17093,0,0,0,0
5000,17099,5000/17099,0,0,0,0
5000,17107,5000/17107,0,0,0,0
5000,17117,5000/17117,0,0,0,0
5000,17123,5000/17123,0,0,0,0
5000,17137,5000/17137,0,0,0,0
5000,17159,5000/17159,0,0,0,0
5000,17167,5000/17167,0,0,0,0
5000,17183,5000/17183,0,0,0,0
5000,17189,5000/17189,0,0,0,0
5000,17191,5000/17191,0,0,0,0
5000,17203,5000/17203,0,0,0,0
5000,17207,5000/17207,0,0,0,0
5000,17209,5000/17209,0,0,0,0
5000,17231,5000/17231,0,0,0,0
5000,17239,5000/17239,0,0,0,0
5000,17257,5000/17257,0,0,0,0
5000,17291,5000/17291,0,0,0,0
5000,17293,5000/17293,0,0,0,0
5000,17299,5000/17299,0,0,0,0
5000,17317,5000/17317,0,0,0,0
5000,17321,5000/17321,0,0,0,0
5000,17327,5000/17327,0,0,0,0
5000,17333,5000/17333,0,0,0,0
5000,17341,5000/17341,0,0,0,0
5000,17351,5000/17351,0,0,0,0
5000,17359,5000/17359,0,0,0,0
5000,17377,5000/17377,0,0,0,0
5000,17383,5000/17383,0,0,0,0
5000,17387,5000/17387,0,0,0,0
5000,17389,5000/17389,0,0,0,0
5000,17393,5000/17393,0,0,0,0
5000,17401,5000/17401,0,0,0,0
5000,17417,5000/17417,0,0,0,0
5000,17419,5000/17419,0,0,0,0
5000,17431,5000/17431,0,0,0,0
5000,17443,5000/17443,0,0,0,0
5000,17449,5000/17449,0,0,0,0
5000,17467,5000/17467,0,0,0,0
5000,17471,5000/17471,0,0,0,0
5000,17477,5000/17477,0,0,0,0
5000,17483,5000/17483,0,0,0,0
5000,17489,5000/17489,0,0,0,0
5000,17491,5000/17491,0,0,0,0
5000,17497,5000/17497,0,0,0,0
5000,17509,5000/17509,0,1,1,0
5000,17519,5000/17519,0,1,1,0
5000,17539,5000/17539,0,1,1,0
5000,17551,5000/17551,0,1,1,0
5000,17569,5000/17569,0,1,1,0
5000,17573,5000/17573,0,1,1,0
5000,17579,5000/17579,0,1,1,0
5000,17581,5000/17581,0,1,1,0
5000,17597,5000/17597,0,1,1,0
5000,17599,5000/17599,0,1,1,0
5000,17609,5000/17609,0,1,1,0
5000,17623,5000/17623,0,1,1,0
5000,17627,5000/17627,0,1,1,0
5000,17657,5000/17657,0,1,1,0
5000,17659,5000/17659,0,1,1,0
5000,17669,5000/17669,0,1,1,0
5000,17681,5000/17681,0,1,1,0
5000,17683,5000/17683,0,1,1,0
5000,17707,5000/17707,0,1,1,0
5000,17713,5000/17713,0,1,1,0
5000,17729,5000/17729,0,1,1,0
5000,17737,5000/17737,0,1,1,0
5000,17747,5000/17747,0,1,1,0
5000,17749,5000/17749,0,1,1,0
5000,17761,5000/17761,0,1,1,0
5000,17783,5000/17783,0,1,1,0
5000,17789,5000/17789,0,1,1,0
5000,17791,5000/17791,0,1,1,0
5000,17807,5000/17807,0,1,1,0
5000,17827,5000/17827,0,1,1,0
5000,17837,5000/17837,0,1,1,0
5000,17839,5000/17839,0,1,1,0
5000,17851,5000/17851,0,1,1,0
5000,17863,5000/17863,0,1,1,0
5000,17881,5000/17881,0,1,1,0
5000,17891,5000/17891,0,1,1,0
5000,17903,5000/17903,0,1,1,0
5000,17909,5000/17909,0,1,1,0
5000,17911,5000/17911,0,1,1,0
5000,17921,5000/17921,0,1,1,0
5000,17923,5000/17923,0,1,1,0
5000,17929,5000/17929,0,1,1,0
5000,17939,5000/17939,0,1,1,0
5000,17957,5000/17957,0,1,1,0
5000,17959,5000/17959,0,1,1,0
5000,17971,5000/17971,0,1,1,0
5000,17977,5000/17977,0,1,1,0
5000,17981,5000/17981,0,1,1,0
5000,17987,5000/17987,0,1,1,0
5000,17989,5000/17989,0,1,1,0
5000,18013,5000/18013,0,1,1,0
5000,18041,5000/18041,0,1,1,0
5000,18043,5000/18043,0,1,1,0
5000,18047,5000/18047,0,1,1,0
5000,18049,5000/18049,0,1,1,0
5000,18059,5000/18059,0,1,1,0
5000,18061,5000/18061,0,1,1,0
5000,18077,5000/18077,0,1,1,0
5000,18089,5000/18089,0,1,1,0
5000,18097,5000/18097,0,1,1,0
5000,18119,5000/18119,0,1,1,0
5000,18121,5000/18121,0,1,1,0
5000,18127,5000/18127,0,1,1,0
5000,18131,5000/18131,0,1,1,0
5000,18133,5000/18133,0,1,1,0
5000,18143,5000/18143,0,1,1,0
5000,18149,5000/18149,0,1,1,0
5000,18169,5000/18169,0,1,1,0
5000,18181,5000/18181,0,1,1,0
5000,18191,5000/18191,0,1,1,0
5000,18199,5000/18199,0,1,1,0
5000,18211,5000/18211,0,1,1,0
5000,18217,5000/18217,0,1,1,0
5000,18223,5000/18223,0,1,1,0
5000,18229,5000/18229,0,1,1,0
5000,18233,5000/18233,0,1,1,0
5000,18251,5000/18251,0,1,1,0
5000,18253,5000/18253,0,1,1,0
5000,18257,5000/18257,0,1,1,0
5000,18269,5000/18269,0,1,1,0
5000,18287,5000/18287,0,1,1,0
5000,18289,5000/18289,0,1,1,0
5000,18301,5000/18301,0,1,1,0
5000,18307,5000/18307,0,1,1,0
5000,18311,5000/18311,0,1,1,0
5000,18313,5000/18313,0,1,1,0
5000,18329,5000/18329,0,1,1,0
5000,18341,5000/18341,0,1,1,0
5000,18353,5000/18353,0,1,1,0
5000,18367,5000/18367,0,1,1,0
5000,18371,5000/18371,0,1,1,0
5000,18379,5000/18379,0,1,1,0
5000,18397,5000/18397,0,1,1,0
5000,18401,5000/18401,0,1,1,0
5000,18413,5000/18413,0,1,1,0
5000,18427,5000/18427,0,1,1,0
5000,18433,5000/18433,0,1,1,0
5000,18439,5000/18439,0,1,1,0
5000,18443,5000/18443,0,1,1,0
5000,18451,5000/18451,0,1,1,0
5000,18457,5000/18457,0,1,1,0
5000,18461,5000/18461,0,1,1,0
5000,18481,5000/18481,0,1,1,0
5000,18493,5000/18493,0,1,1,0
5000,18503,5000/18503,0,1,1,0
5000,18517,5000/18517,0,1,1,0
5000,18521,5000/18521,0,1,1,0
5000,18523,5000/18523,0,1,1,0
5000,18539,5000/18539,0,1,1,0
5000,18541,5000/18541,0,1,1,0
5000,18553,5000/18553,0,1,1,0
5000,18583,5000/18583,0,1,1,0
5000,18587,5000/18587,0,1,1,0
5000,18593,5000/18593,0,1,1,0
5000,18617,5000/18617,0,1,1,0
5000,18637,5000/18637,0,1,1,0
5000,18661,5000/18661,0,1,1,0
5000,18671,5000/18671,0,1,1,0
5000,18679,5000/18679,0,1,1,0
5000,18691,5000/18691,0,1,1,0
5000,18701,5000/18701,0,1,1,0
5000,18713,5000/18713,0,1,1,0
5000,18719,5000/18719,0,1,1,0
5000,18731,5000/18731,0,1,1,0
5000,18743,5000/18743,0,1,1,0
5000,18749,5000/18749,0,1,1,0
5000,18757,5000/18757,0,1,1,0
5000,18773,5000/18773,0,1,1,0
5000,18787,5000/18787,0,1,1,0
5000,18793,5000/18793,0,1,1,0
5000,18797,5000/18797,0,1,1,0
5000,18803,5000/18803,0,1,1,0
5000,18839,5000/18839,0,1,1,0
5000,18859,5000/18859,0,1,1,0
5000,18869,5000/18869,0,1,1,0
5000,18899,5000/18899,0,1,1,0
5000,18911,5000/18911,0,1,1,0
5000,18913,5000/18913,0,1,1,0
5000,18917,5000/18917,0,1,1,0
5000,18919,5000/18919,0,1,1,0
5000,18947,5000/18947,0,1,1,0
5000,18959,5000/18959,0,1,1,0
5000,18973,5000/18973,0,1,1,0
5000,18979,5000/18979,0,1,1,0
5000,19001,5000/19001,0,1,1,0
5000,19009,5000/19009,0,1,1,0
5000,19013,5000/19013,0,1,1,0
5000,19031,5000/19031,0,1,1,0
5000,19037,5000/19037,0,1,1,0
5000,19051,5000/19051,0,1,1,0
5000,19069,5000/19069,0,1,1,0
5000,19073,5000/19073,0,1,1,0
5000,19079,5000/19079,0,1,1,0
5000,19081,5000/19081,0,1,1,0
5000,19087,5000/19087,0,1,1,0
5000,19121,5000/19121,0,1,1,0
5000,19139,5000/19139,0,1,1,0
5000,19141,5000/19141,0,1,1,0
5000,19157,5000/19157,0,1,1,0
5000,19163,5000/19163,0,1,1,0
5000,19181,5000/19181,0,1,1,0
5000,19183,5000/19183,0,1,1,0
5000,19207,5000/19207,0,1,1,0
5000,19211,5000/19211,0,1,1,0
5000,19213,5000/19213,0,1,1,0
5000,19219,5000/19219,0,1,1,0
5000,19231,5000/19231,0,1,1,0
5000,19237,5000/19237,0,1,1,0
5000,19249,5000/19249,0,1,1,0
5000,19259,5000/19259,0,1,1,0
5000,19267,5000/19267,0,1,1,0
5000,19273,5000/19273,0,1,1,0
5000,19289,5000/19289,0,1,1,0
5000,19301,5000/19301,0,1,1,0
5000,19309,5000/19309,0,1,1,0
5000,19319,5000/19319,0,1,1,0
5000,19333,5000/19333,0,1,1,0
5000,19373,5000/19373,0,1,1,0
5000,19379,5000/19379,0,1,1,0
5000,19381,5000/19381,0,1,1,0
5000,19387,5000/19387,0,1,1,0
5000,19391,5000/19391,0,1,1,0
5000,19403,5000/19403,0,1,1,0
5000,19417,5000/19417,0,1,1,0
5000,19421,5000/19421,0,1,1,0
5000,19423,5000/19423,0,1,1,0
5000,19427,5000/19427,0,1,1,0
5000,19429,5000/19429,0,1,1,0
5000,19433,5000/19433,0,1,1,0
5000,19441,5000/19441,0,1,1,0
5000,19447,5000/19447,0,1,1,0
5000,19457,5000/19457,0,1,1,0
5000,19463,5000/19463,0,1,1,0
5000,19469,5000/19469,0,1,1,0
5000,19471,5000/19471,0,1,1,0
5000,19477,5000/19477,0,1,1,0
5000,19483,5000/19483,0,1,1,0
5000,19489,5000/19489,0,1,1,0
5000,19501,5000/19501,0,1,1,0
5000,19507,5000/19507,0,1,1,0
5000,19531,5000/19531,0,1,1,0
5000,19541,5000/19541,0,1,1,0
5000,19543,5000/19543,0,1,1,0
5000,19553,5000/19553,0,1,1,0
5000,19559,5000/19559,0,1,1,0
5000,19571,5000/19571,0,1,1,0
5000,19577,5000/19577,0,1,1,0
5000,19583,5000/19583,0,1,1,0
5000,19597,5000/19597,0,1,1,0
5000,19603,5000/19603,0,1,1,0
5000,19609,5000/19609,0,1,1,0
5000,19661,5000/19661,0,1,1,0
5000,19681,5000/19681,0,1,1,0
5000,19687,5000/19687,0,1,1,0
5000,19697,5000/19697,0,1,1,0
5000,19699,5000/19699,0,1,1,0
5000,19709,5000/19709,0,1,1,0
5000,19717,5000/19717,0,1,1,0
5000,19727,5000/19727,0,1,1,0
5000,19739,5000/19739,0,1,1,0
5000,19751,5000/19751,0,1,1,0
5000,19753,5000/19753,0,1,1,0
5000,19759,5000/19759,0,1,1,0
5000,19763,5000/19763,0,1,1,0
5000,19777,5000/19777,0,1,1,0
5000,19793,5000/19793,0,1,1,0
5000,19801,5000/19801,0,1,1,0
5000,19813,5000/19813,0,1,1,0
5000,19819,5000/19819,0,1,1,0
5000,19841,5000/19841,0,1,1,0
5000,19843,5000/19843,0,1,1,0
5000,19853,5000/19853,0,1,1,0
5000,19861,5000/19861,0,1,1,0
5000,19867,5000/19867,0,1,1,0
5000,19889,5000/19889,0,1,1,0
5000,19891,5000/19891,0,1,1,0
5000,19913,5000/19913,0,1,1,0
5000,19919,5000/19919,0,1,1,0
5000,19927,5000/19927,0,1,1,0
5000,19937,5000/19937,0,1,1,0
5000,19949,5000/19949,0,1,1,0
5000,19961,5000/19961,0,1,1,0
5000,19963,5000/19963,0,1,1,0
5000,19973,5000/19973,0,1,1,0
5000,19979,5000/19979,0,1,1,0
5000,19991,5000/19991,0,1,1,0
5000,19993,5000/19993,0,1,1,0
5000,19997,5000/19997,0,1,1,0
5000,20011,5000/20011,0,1,1,0
5000,20021,5000/20021,0,1,1,0
5000,20023,5000/20023,0,1,1,0
5000,20029,5000/20029,0,1,1,0
5000,20047,5000/20047,0,1,1,0
5000,20051,5000/20051,0,1,1,0
5000,20063,5000/20063,0,1,1,0
5000,20071,5000/20071,0,1,1,0
5000,20089,5000/20089,0,1,1,0
5000,20101,5000/20101,0,1,1,0
5000,20107,5000/20107,0,1,1,0
5000,20113,5000/20113,0,1,1,0
5000,20117,5000/20117,0,1,1,0
5000,20123,5000/20123,0,1,1,0
5000,20129,5000/20129,0,1,1,0
5000,20143,5000/20143,0,1,1,0
5000,20147,5000/20147,0,1,1,0
5000,20149,5000/20149,0,1,1,0
5000,20161,5000/20161,0,1,1,0
5000,20173,5000/20173,0,1,1,0
5000,20177,5000/20177,0,1,1,0
5000,20183,5000/20183,0,1,1,0
5000,20201,5000/20201,0,1,1,0
5000,20219,5000/20219,0,1,1,0
5000,20231,5000/20231,0,1,1,0
5000,20233,5000/20233,0,1,1,0
5000,20249,5000/20249,0,1,1,0
5000,20261,5000/20261,0,1,1,0
5000,20269,5000/20269,0,1,1,0
5000,20287,5000/20287,0,1,1,0
5000,20297,5000/20297,0,1,1,0
5000,20323,5000/20323,0,1,1,0
5000,20327,5000/20327,0,1,1,0
5000,20333,5000/20333,0,1,1,0
5000,20341,5000/20341,0,1,1,0
5000,20347,5000/20347,0,1,1,0
5000,20353,5000/20353,0,1,1,0
5000,20357,5000/20357,0,1,1,0
5000,20359,5000/20359,0,1,1,0
5000,20369,5000/20369,0,1,1,0
5000,20389,5000/20389,0,1,1,0
5000,20393,5000/20393,0,1,1,0
5000,20399,5000/20399,0,1,1,0
5000,20407,5000/20407,0,1,1,0
5000,20411,5000/20411,0,1,1,0
5000,20431,5000/20431,0,1,1,0
5000,20441,5000/20441,0,1,1,0
5000,20443,5000/20443,0,1,1,0
5000,20477,5000/20477,0,1,1,0
5000,20479,5000/20479,0,1,1,0
5000,20483,5000/20483,0,1,1,0
5000,20507,5000/20507,0,1,1,0
5000,20509,5000/20509,0,1,1,0
5000,20521,5000/20521,0,1,1,0
5000,20533,5000/20533,0,1,1,0
5000,20543,5000/20543,0,1,1,0
5000,20549,5000/20549,0,1,1,0
5000,20551,5000/20551,0,1,1,0
5000,20563,5000/20563,0,1,1,0
5000,20593,5000/20593,0,1,1,0
5000,20599,5000/20599,0,1,1,0
5000,20611,5000/20611,0,1,1,0
5000,20627,5000/20627,0,1,1,0
5000,20639,5000/20639,0,1,1,0
5000,20641,5000/20641,0,1,1,0
5000,20663,5000/20663,0,1,1,0
5000,20681,5000/20681,0,1,1,0
5000,20693,5000/20693,0,1,1,0
5000,20707,5000/20707,0,1,1,0
5000,20717,5000/20717,0,1,1,0
5000,20719,5000/20719,0,1,1,0
5000,20731,5000/20731,0,1,1,0
5000,20743,5000/20743,0,1,1,0
5000,20747,5000/20747,0,1,1,0
5000,20749,5000/20749,0,1,1,0
5000,20753,5000/20753,0,1,1,0
5000,20759,5000/20759,0,1,1,0
5000,20771,5000/20771,0,1,1,0
5000,20773,5000/20773,0,1,1,0
5000,20789,5000/20789,0,1,1,0
5000,20807,5000/20807,0,1,1,0
5000,20809,5000/20809,0,1,1,0
5000,20849,5000/20849,0,1,1,0
5000,20857,5000/20857,0,1,1,0
5000,20873,5000/20873,0,1,1,0
5000,20879,5000/20879,0,1,1,0
5000,20887,5000/20887,0,1,1,0
5000,20897,5000/20897,0,1,1,0
5000,20899,5000/20899,0,1,1,0
5000,20903,5000/20903,0,1,1,0
5000,20921,5000/20921,0,1,1,0
5000,20929,5000/20929,0,1,1,0
5000,20939,5000/20939,0,1,1,0
5000,20947,5000/20947,0,1,1,0
5000,20959,5000/20959,0,1,1,0
5000,20963,5000/20963,0,1,1,0
5000,20981,5000/20981,0,1,1,0
5000,20983,5000/20983,0,1,1,0
5000,21001,5000/21001,0,1,1,0
5000,21011,5000/21011,0,1,1,0
5000,21013,5000/21013,0,1,1,0
5000,21017,5000/21017,0,1,1,0
5000,21019,5000/21019,0,1,1,0
5000,21023,5000/21023,0,1,1,0
5000,21031,5000/21031,0,1,1,0
5000,21059,5000/21059,0,1,1,0
5000,21061,5000/21061,0,1,1,0
5000,21067,5000/21067,0,1,1,0
5000,21089,5000/21089,0,1,1,0
5000,21101,5000/21101,0,1,1,0
5000,21107,5000/21107,0,1,1,0
5000,21121,5000/21121,0,1,1,0
5000,21139,5000/21139,0,1,1,0
5000,21143,5000/21143,0,1,1,0
5000,21149,5000/21149,0,1,1,0
5000,21157,5000/21157,0,1,1,0
5000,21163,5000/21163,0,1,1,0
5000,21169,5000/21169,0,1,1,0
5000,21179,5000/21179,0,1,1,0
5000,21187,5000/21187,0,1,1,0
5000,21191,5000/21191,0,1,1,0
5000,21193,5000/21193,0,1,1,0
5000,21211,5000/21211,0,1,1,0
5000,21221,5000/21221,0,1,1,0
5000,21227,5000/21227,0,1,1,0
5000,21247,5000/21247,0,1,1,0
5000,21269,5000/21269,0,1,1,0
5000,21277,5000/21277,0,1,1,0
5000,21283,5000/21283,0,1,1,0
5000,21313,5000/21313,0,1,1,0
5000,21317,5000/21317,0,1,1,0
5000,21319,5000/21319,0,1,1,0
5000,21323,5000/21323,0,1,1,0
5000,21341,5000/21341,0,1,1,0
5000,21347,5000/21347,0,1,1,0
5000,21377,5000/21377,0,1,1,0
5000,21379,5000/21379,0,1,1,0
5000,21383,5000/21383,0,1,1,0
5000,21391,5000/21391,0,1,1,0
5000,21397,5000/21397,0,1,1,0
5000,21401,5000/21401,0,1,1,0
5000,21407,5000/21407,0,1,1,0
5000,21419,5000/21419,0,1,1,0
5000,21433,5000/21433,0,1,1,0
5000,21467,5000/21467,0,1,1,0
5000,21481,5000/21481,0,1,1,0
5000,21487,5000/21487,0,1,1,0
5000,21491,5000/21491,0,1,1,0
5000,21493,5000/21493,0,1,1,0
5000,21499,5000/21499,0,1,1,0
5000,21503,5000/21503,0,1,1,0
5000,21517,5000/21517,0,1,1,0
5000,21521,5000/21521,0,1,1,0
5000,21523,5000/21523,0,1,1,0
5000,21529,5000/21529,0,1,1,0
5000,21557,5000/21557,0,1,1,0
5000,21559,5000/21559,0,1,1,0
5000,21563,5000/21563,0,1,1,0
5000,21569,5000/21569,0,1,1,0
5000,21577,5000/21577,0,1,1,0
5000,21587,5000/21587,0,1,1,0
5000,21589,5000/21589,0,1,1,0
5000,21599,5000/21599,0,1,1,0
5000,21601,5000/21601,0,1,1,0
5000,21611,5000/21611,0,1,1,0
5000,21613,5000/21613,0,1,1,0
5000,21617,5000/21617,0,1,1,0
5000,21647,5000/21647,0,1,1,0
5000,21649,5000/21649,0,1,1,0
5000,21661,5000/21661,0,1,1,0
5000,21673,5000/21673,0,1,1,0
5000,21683,5000/21683,0,1,1,0
5000,21701,5000/21701,0,1,1,0
5000,21713,5000/21713,0,1,1,0
5000,21727,5000/21727,0,1,1,0
5000,21737,5000/21737,0,1,1,0
5000,21739,5000/21739,0,1,1,0
5000,21751,5000/21751,0,1,1,0
5000,21757,5000/21757,0,1,1,0
5000,21767,5000/21767,0,1,1,0
5000,21773,5000/21773,0,1,1,0
5000,21787,5000/21787,0,1,1,0
5000,21799,5000/21799,0,1,1,0
5000,21803,5000/21803,0,1,1,0
5000,21817,5000/21817,0,1,1,0
5000,21821,5000/21821,0,1,1,0
5000,21839,5000/21839,0,1,1,0
5000,21841,5000/21841,0,1,1,0
5000,21851,5000/21851,0,1,1,0
5000,21859,5000/21859,0,1,1,0
5000,21863,5000/21863,0,1,1,0
5000,21871,5000/21871,0,1,1,0
5000,21881,5000/21881,0,1,1,0
5000,21893,5000/21893,0,1,1,0
5000,21911,5000/21911,0,1,1,0
5000,21929,5000/21929,0,1,1,0
5000,21937,5000/21937,0,1,1,0
5000,21943,5000/21943,0,1,1,0
5000,21961,5000/21961,0,1,1,0
5000,21977,5000/21977,0,1,1,0
5000,21991,5000/21991,0,1,1,0
5000,21997,5000/21997,0,1,1,0
5000,22003,5000/22003,0,1,1,0
5000,22013,5000/22013,0,1,1,0
5000,22027,5000/22027,0,1,1,0
5000,22031,5000/22031,0,1,1,0
5000,22037,5000/22037,0,1,1,0
5000,22039,5000/22039,0,1,1,0
5000,22051,5000/22051,0,1,1,0
5000,22063,5000/22063,0,1,1,0
5000,22067,5000/22067,0,1,1,0
5000,22073,5000/22073,0,1,1,0
5000,22079,5000/22079,0,1,1,0
5000,22091,5000/22091,0,1,1,0
5000,22093,5000/22093,0,1,1,0
5000,22109,5000/22109,0,1,1,0
5000,22111,5000/22111,0,1,1,0
5000,22123,5000/22123,0,1,1,0
5000,22129,5000/22129,0,1,1,0
5000,22133,5000/22133,0,1,1,0
5000,22147,5000/22147,0,1,1,0
5000,22153,5000/22153,0,1,1,0
5000,22157,5000/22157,0,1,1,0
5000,22159,5000/22159,0,1,1,0
5000,22171,5000/22171,0,1,1,0
5000,22189,5000/22189,0,1,1,0
5000,22193,5000/22193,0,1,1,0
5000,22229,5000/22229,0,1,1,0
5000,22247,5000/22247,0,1,1,0
5000,22259,5000/22259,0,1,1,0
5000,22271,5000/22271,0,1,1,0
5000,22273,5000/22273,0,1,1,0
5000,22277,5000/22277,0,1,1,0
5000,22279,5000/22279,0,1,1,0
5000,22283,5000/22283,0,1,1,0
5000,22291,5000/22291,0,1,1,0
5000,22303,5000/22303,0,1,1,0
5000,22307,5000/22307,0,1,1,0
5000,22343,5000/22343,0,1,1,0
5000,22349,5000/22349,0,1,1,0
5000,22367,5000/22367,0,1,1,0
5000,22369,5000/22369,0,1,1,0
5000,22381,5000/22381,0,1,1,0
5000,22391,5000/22391,0,1,1,0
5000,22397,5000/22397,0,1,1,0
5000,22409,5000/22409,0,1,1,0
5000,22433,5000/22433,0,1,1,0
5000,22441,5000/22441,0,1,1,0
5000,22447,5000/22447,0,1,1,0
5000,22453,5000/22453,0,1,1,0
5000,22469,5000/22469,0,1,1,0
5000,22481,5000/22481,0,1,1,0
5000,22483,5000/22483,0,1,1,0
5000,22501,5000/22501,0,1,1,0
5000,22511,5000/22511,0,1,1,0
5000,22531,5000/22531,0,1,1,0
5000,22541,5000/22541,0,1,1,0
5000,22543,5000/22543,0,1,1,0
5000,22549,5000/22549,0,1,1,0
5000,22567,5000/22567,0,1,1,0
5000,22571,5000/22571,0,1,1,0
5000,22573,5000/22573,0,1,1,0
5000,22613,5000/22613,0,1,1,0
5000,22619,5000/22619,0,1,1,0
5000,22621,5000/22621,0,1,1,0
5000,22637,5000/22637,0,1,1,0
5000,22639,5000/22639,0,1,1,0
5000,22643,5000/22643,0,1,1,0
5000,22651,5000/22651,0,1,1,0
5000,22669,5000/22669,0,1,1,0
5000,22679,5000/22679,0,1,1,0
5000,22691,5000/22691,0,1,1,0
5000,22697,5000/22697,0,1,1,0
5000,22699,5000/22699,0,1,1,0
5000,22709,5000/22709,0,1,1,0
5000,22717,5000/22717,0,1,1,0
5000,22721,5000/22721,0,1,1,0
5000,22727,5000/22727,0,1,1,0
5000,22739,5000/22739,0,1,1,0
5000,22741,5000/22741,0,1,1,0
5000,22751,5000/22751,0,1,1,0
5000,22769,5000/22769,0,1,1,0
5000,22777,5000/22777,0,1,1,0
5000,22783,5000/22783,0,1,1,0
5000,22787,5000/22787,0,1,1,0
5000,22807,5000/22807,0,1,1,0
5000,22811,5000/22811,0,1,1,0
5000,22817,5000/22817,0,1,1,0
5000,22853,5000/22853,0,1,1,0
5000,22859,5000/22859,0,1,1,0
5000,22861,5000/22861,0,1,1,0
5000,22871,5000/22871,0,1,1,0
5000,22877,5000/22877,0,1,1,0
5000,22901,5000/22901,0,1,1,0
5000,22907,5000/22907,0,1,1,0
5000,22921,5000/22921,0,1,1,0
5000,22937,5000/22937,0,1,1,0
5000,22943,5000/22943,0,1,1,0
5000,22961,5000/22961,0,1,1,0
5000,22963,5000/22963,0,1,1,0
5000,22973,5000/22973,0,1,1,0
5000,22993,5000/22993,0,1,1,0
5000,23003,5000/23003,0,1,1,0
5000,23011,5000/23011,0,1,1,0
5000,23017,5000/23017,0,1,1,0
5000,23021,5000/23021,0,1,1,0
5000,23027,5000/23027,0,1,1,0
5000,23029,5000/23029,0,1,1,0
5000,23039,5000/23039,0,1,1,0
5000,23041,5000/23041,0,1,1,0
5000,23053,5000/23053,0,1,1,0
5000,23057,5000/23057,0,1,1,0
5000,23059,5000/23059,0,1,1,0
5000,23063,5000/23063,0,1,1,0
5000,23071,5000/23071,0,1,1,0
5000,23081,5000/23081,0,1,1,0
5000,23087,5000/23087,0,1,1,0
5000,23099,5000/23099,0,1,1,0
5000,23117,5000/23117,0,1,1,0
5000,23131,5000/23131,0,1,1,0
5000,23143,5000/23143,0,1,1,0
5000,23159,5000/23159,0,1,1,0
5000,23167,5000/23167,0,1,1,0
5000,23173,5000/23173,0,1,1,0
5000,23189,5000/23189,0,1,1,0
5000,23197,5000/23197,0,1,1,0
5000,23201,5000/23201,0,1,1,0
5000,23203,5000/23203,0,1,1,0
5000,23209,5000/23209,0,1,1,0
5000,23227,5000/23227,0,1,1,0
5000,23251,5000/23251,0,1,1,0
5000,23269,5000/23269,0,1,1,0
5000,23279,5000/23279,0,1,1,0
5000,23291,5000/23291,0,1,1,0
5000,23293,5000/23293,0,1,1,0
5000,23297,5000/23297,0,1,1,0
5000,23311,5000/23311,0,1,1,0
5000,23321,5000/23321,0,1,1,0
5000,23327,5000/23327,0,1,1,0
5000,23333,5000/23333,0,1,1,0
5000,23339,5000/23339,0,1,1,0
5000,23357,5000/23357,0,1,1,0
5000,23369,5000/23369,0,1,1,0
5000,23371,5000/23371,0,1,1,0
5000,23399,5000/23399,0,1,1,0
5000,23417,5000/23417,0,1,1,0
5000,23431,5000/23431,0,1,1,0
5000,23447,5000/23447,0,1,1,0
5000,23459,5000/23459,0,1,1,0
5000,23473,5000/23473,0,1,1,0
5000,23497,5000/23497,0,1,1,0
5000,23509,5000/23509,0,1,1,0
5000,23531,5000/23531,0,1,1,0
5000,23537,5000/23537,0,1,1,0
5000,23539,5000/23539,0,1,1,0
5000,23549,5000/23549,0,1,1,0
5000,23557,5000/23557,0,1,1,0
5000,23561,5000/23561,0,1,1,0
5000,23563,5000/23563,0,1,1,0
5000,23567,5000/23567,0,1,1,0
5000,23581,5000/23581,0,1,1,0
5000,23593,5000/23593,0,1,1,0
5000,23599,5000/23599,0,1,1,0
5000,23603,5000/23603,0,1,1,0
5000,23609,5000/23609,0,1,1,0
5000,23623,5000/23623,0,1,1,0
5000,23627,5000/23627,0,1,1,0
5000,23629,5000/23629,0,1,1,0
5000,23633,5000/23633,0,1,1,0
5000,23663,5000/23663,0,1,1,0
5000,23669,5000/23669,0,1,1,0
5000,23671,5000/23671,0,1,1,0
5000,23677,5000/23677,0,1,1,0
5000,23687,5000/23687,0,1,1,0
5000,23689,5000/23689,0,1,1,0
5000,23719,5000/23719,0,1,1,0
5000,23741,5000/23741,0,1,1,0
5000,23743,5000/23743,0,1,1,0
5000,23747,5000/23747,0,1,1,0
5000,23753,5000/23753,0,1,1,0
5000,23761,5000/23761,0,1,1,0
5000,23767,5000/23767,0,1,1,0
5000,23773,5000/23773,0,1,1,0
5000,23789,5000/23789,0,1,1,0
5000,23801,5000/23801,0,1,1,0
5000,23813,5000/23813,0,1,1,0
5000,23819,5000/23819,0,1,1,0
5000,23827,5000/23827,0,1,1,0
5000,23831,5000/23831,0,1,1,0
5000,23833,5000/23833,0,1,1,0
5000,23857,5000/23857,0,1,1,0
5000,23869,5000/23869,0,1,1,0
5000,23873,5000/23873,0,1,1,0
5000,23879,5000/23879,0,1,1,0
5000,23887,5000/23887,0,1,1,0
5000,23893,5000/23893,0,1,1,0
5000,23899,5000/23899,0,1,1,0
5000,23909,5000/23909,0,1,1,0
5000,23911,5000/23911,0,1,1,0
5000,23917,5000/23917,0,1,1,0
5000,23929,5000/23929,0,1,1,0
5000,23957,5000/23957,0,1,1,0
5000,23971,5000/23971,0,1,1,0
5000,23977,5000/23977,0,1,1,0
5000,23981,5000/23981,0,1,1,0
5000,23993,5000/23993,0,1,1,0
5000,24001,5000/24001,0,1,1,0
5000,24007,5000/24007,0,1,1,0
5000,24019,5000/24019,0,1,1,0
5000,24023,5000/24023,0,1,1,0
5000,24029,5000/24029,0,1,1,0
5000,24043,5000/24043,0,1,1,0
5000,24049,5000/24049,0,1,1,0
5000,24061,5000/24061,0,1,1,0
5000,24071,5000/24071,0,1,1,0
5000,24077,5000/24077,0,1,1,0
5000,24083,5000/24083,0,1,1,0
5000,24091,5000/24091,0,1,1,0
5000,24097,5000/24097,0,1,1,0
5000,24103,5000/24103,0,1,1,0
5000,24107,5000/24107,0,1,1,0
5000,24109,5000/24109,0,1,1,0
5000,24113,5000/24113,0,1,1,0
5000,24121,5000/24121,0,1,1,0
5000,24133,5000/24133,0,1,1,0
5000,24137,5000/24137,0,1,1,0
5000,24151,5000/24151,0,1,1,0
5000,24169,5000/24169,0,1,1,0
5000,24179,5000/24179,0,1,1,0
5000,24181,5000/24181,0,1,1,0
5000,24197,5000/24197,0,1,1,0
5000,24203,5000/24203,0,1,1,0
5000,24223,5000/24223,0,1,1,0
5000,24229,5000/24229,0,1,1,0
5000,24239,5000/24239,0,1,1,0
5000,24247,5000/24247,0,1,1,0
5000,24251,5000/24251,0,1,1,0
5000,24281,5000/24281,0,1,1,0
5000,24317,5000/24317,0,1,1,0
5000,24329,5000/24329,0,1,1,0
5000,24337,5000/24337,0,1,1,0
5000,24359,5000/24359,0,1,1,0
5000,24371,5000/24371,0,1,1,0
5000,24373,5000/24373,0,1,1,0
5000,24379,5000/24379,0,1,1,0
5000,24391,5000/24391,0,1,1,0
5000,24407,5000/24407,0,1,1,0
5000,24413,5000/24413,0,1,1,0
5000,24419,5000/24419,0,1,1,0
5000,24421,5000/24421,0,1,1,0
5000,24439,5000/24439,0,1,1,0
5000,24443,5000/24443,0,1,1,0
5000,24469,5000/24469,0,1,1,0
5000,24473,5000/24473,0,1,1,0
5000,24481,5000/24481,0,1,1,0
5000,24499,5000/24499,0,1,1,0
5000,24509,5000/24509,0,1,1,0
5000,24517,5000/24517,0,1,1,0
5000,24527,5000/24527,0,1,1,0
5000,24533,5000/24533,0,1,1,0
5000,24547,5000/24547,0,1,1,0
5000,24551,5000/24551,0,1,1,0
5000,24571,5000/24571,0,1,1,0
5000,24593,5000/24593,0,1,1,0
5000,24611,5000/24611,0,1,1,0
5000,24623,5000/24623,0,1,1,0
5000,24631,5000/24631,0,1,1,0
5000,24659,5000/24659,0,1,1,0
5000,24671,5000/24671,0,1,1,0
5000,24677,5000/24677,0,1,1,0
5000,24683,5000/24683,0,1,1,0
5000,24691,5000/24691,0,1,1,0
5000,24697,5000/24697,0,1,1,0
5000,24709,5000/24709,0,1,1,0
5000,24733,5000/24733,0,1,1,0
5000,24749,5000/24749,0,1,1,0
5000,24763,5000/24763,0,1,1,0
5000,24767,5000/24767,0,1,1,0
5000,24781,5000/24781,0,1,1,0
5000,24793,5000/24793,0,1,1,0
5000,24799,5000/24799,0,1,1,0
5000,24809,5000/24809,0,1,1,0
5000,24821,5000/24821,0,1,1,0
5000,24841,5000/24841,0,1,1,0
5000,24847,5000/24847,0,1,1,0
5000,24851,5000/24851,0,1,1,0
5000,24859,5000/24859,0,1,1,0
5000,24877,5000/24877,0,1,1,0
5000,24889,5000/24889,0,1,1,0
5000,24907,5000/24907,0,1,1,0
5000,24917,5000/24917,0,1,1,0
5000,24919,5000/24919,0,1,1,0
5000,24923,5000/24923,0,1,1,0
5000,24943,5000/24943,0,1,1,0
5000,24953,5000/24953,0,1,1,0
5000,24967,5000/24967,0,1,1,0
5000,24971,5000/24971,0,1,1,0
5000,24977,5000/24977,0,1,1,0
5000,24979,5000/24979,0,1,1,0
5000,24989,5000/24989,0,1,1,0
5000,25013,5000/25013,0,0,0,0
5000,25031,5000/25031,0,0,0,0
5000,25033,5000/25033,0,0,0,0
5000,25037,5000/25037,0,0,0,0
5000,25057,5000/25057,0,0,0,0
5000,25073,5000/25073,0,0,0,0
5000,25087,5000/25087,0,0,0,0
5000,25097,5000/25097,0,0,0,0
5000,25111,5000/25111,0,0,0,0
5000,25117,5000/25117,0,0,0,0
5000,25121,5000/25121,0,0,0,0
5000,25127,5000/25127,0,0,0,0
5000,25147,5000/25147,0,0,0,0
5000,25153,5000/25153,0,0,0,0
5000,25163,5000/25163,0,0,0,0
5000,25169,5000/25169,0,0,0,0
5000,25171,5000/25171,0,0,0,0
5000,25183,5000/25183,0,0,0,0
5000,25189,5000/25189,0,0,0,0
5000,25219,5000/25219,0,0,0,0
5000,25229,5000/25229,0,0,0,0
5000,25237,5000/25237,0,0,0,0
5000,25243,5000/25243,0,0,0,0
5000,25247,5000/25247,0,0,0,0
5000,25253,5000/25253,0,0,0,0
5000,25261,5000/25261,0,0,0,0
5000,25301,5000/25301,0,0,0,0
5000,25303,5000/25303,0,0,0,0
5000,25307,5000/25307,0,0,0,0
5000,25309,5000/25309,0,0,0,0
5000,25321,5000/25321,0,0,0,0
5000,25339,5000/25339,0,0,0,0
5000,25343,5000/25343,0,0,0,0
5000,25349,5000/25349,0,0,0,0
5000,25357,5000/25357,0,0,0,0
5000,25367,5000/25367,0,0,0,0
5000,25373,5000/25373,0,0,0,0
5000,25391,5000/25391,0,0,0,0
5000,25409,5000/25409,0,0,0,0
5000,25411,5000/25411,0,0,0,0
5000,25423,5000/25423,0,0,0,0
5000,25439,5000/25439,0,0,0,0
5000,25447,5000/25447,0,0,0,0
5000,25453,5000/25453,0,0,0,0
5000,25457,5000/25457,0,0,0,0
5000,25463,5000/25463,0,0,0,0
5000,25469,5000/25469,0,0,0,0
5000,25471,5000/25471,0,0,0,0
5000,25523,5000/25523,0,0,0,0
5000,25537,5000/25537,0,0,0,0
5000,25541,5000/25541,0,0,0,0
5000,25561,5000/25561,0,0,0,0
5000,25577,5000/25577,0,0,0,0
5000,25579,5000/25579,0,0,0,0
5000,25583,5000/25583,0,0,0,0
5000,25589,5000/25589,0,0,0,0
5000,25601,5000/25601,0,0,0,0
5000,25603,5000/25603,0,0,0,0
5000,25609,5000/25609,0,0,0,0
5000,25621,5000/25621,0,0,0,0
5000,25633,5000/25633,0,0,0,0
5000,25639,5000/25639,0,0,0,0
5000,25643,5000/25643,0,0,0,0
5000,25657,5000/25657,0,0,0,0
5000,25667,5000/25667,0,0,0,0
5000,25673,5000/25673,0,0,0,0
5000,25679,5000/25679,0,0,0,0
5000,25693,5000/25693,0,0,0,0
5000,25703,5000/25703,0,0,0,0
5000,25717,5000/25717,0,0,0,0
5000,25733,5000/25733,0,0,0,0
5000,25741,5000/25741,0,0,0,0
5000,25747,5000/25747,0,0,0,0
5000,25759,5000/25759,0,0,0,0
5000,25763,5000/25763,0,0,0,0
5000,25771,5000/25771,0,0,0,0
5000,25793,5000/25793,0,0,0,0
5000,25799,5000/25799,0,0,0,0
5000,25801,5000/25801,0,0,0,0
5000,25819,5000/25819,0,0,0,0
5000,25841,5000/25841,0,0,0,0
5000,25847,5000/25847,0,0,0,0
5000,25849,5000/25849,0,0,0,0
5000,25867,5000/25867,0,0,0,0
5000,25873,5000/25873,0,0,0,0
5000,25889,5000/25889,0,0,0,0
5000,25903,5000/25903,0,0,0,0
5000,25913,5000/25913,0,0,0,0
5000,25919,5000/25919,0,0,0,0
5000,25931,5000/25931,0,0,0,0
5000,25933,5000/25933,0,0,0,0
5000,25939,5000/25939,0,0,0,0
5000,25943,5000/25943,0,0,0,0
5000,25951,5000/25951,0,0,0,0
5000,25969,5000/25969,0,0,0,0
5000,25981,5000/25981,0,0,0,0
5000,25997,5000/25997,0,0,0,0
5000,25999,5000/25999,0,0,0,0
5000,26003,5000/26003,0,0,0,0
5000,26017,5000/26017,0,0,0,0
5000,26021,5000/26021,0,0,0,0
5000,26029,5000/26029,0,0,0,0
5000,26041,5000/26041,0,0,0,0
5000,26053,5000/26053,0,0,0,0
5000,26083,5000/26083,0,0,0,0
5000,26099,5000/26099,0,0,0,0
5000,26107,5000/26107,0,0,0,0
5000,26111,5000/26111,0,0,0,0
5000,26113,5000/26113,0,0,0,0
5000,26119,5000/26119,0,0,0,0
5000,26141,5000/26141,0,0,0,0
5000,26153,5000/26153,0,0,0,0
5000,26161,5000/26161,0,0,0,0
5000,26171,5000/26171,0,0,0,0
5000,26177,5000/26177,0,0,0,0
5000,26183,5000/26183,0,0,0,0
5000,26189,5000/26189,0,0,0,0
5000,26203,5000/26203,0,0,0,0
5000,26209,5000/26209,0,0,0,0
5000,26227,5000/26227,0,0,0,0
5000,26237,5000/26237,0,0,0,0
5000,26249,5000/26249,0,0,0,0
5000,26251,5000/26251,0,0,0,0
5000,26261,5000/26261,0,0,0,0
5000,26263,5000/26263,0,0,0,0
5000,26267,5000/26267,0,0,0,0
5000,26293,5000/26293,0,0,0,0
5000,26297,5000/26297,0,0,0,0
5000,26309,5000/26309,0,0,0,0
5000,26317,5000/26317,0,0,0,0
5000,26321,5000/26321,0,0,0,0
5000,26339,5000/26339,0,0,0,0
5000,26347,5000/26347,0,0,0,0
5000,26357,5000/26357,0,0,0,0
5000,26371,5000/26371,0,0,0,0
5000,26387,5000/26387,0,0,0,0
5000,26393,5000/26393,0,0,0,0
5000,26399,5000/26399,0,0,0,0
5000,26407,5000/26407,0,0,0,0
5000,26417,5000/26417,0,0,0,0
5000,26423,5000/26423,0,0,0,0
5000,26431,5000/26431,0,0,0,0
5000,26437,5000/26437,0,0,0,0
5000,26449,5000/26449,0,0,0,0
5000,26459,5000/26459,0,0,0,0
5000,26479,5000/26479,0,0,0,0
5000,26489,5000/26489,0,0,0,0
5000,26497,5000/26497,0,0,0,0
5000,26501,5000/26501,0,0,0,0
5000,26513,5000/26513,0,0,0,0
5000,26539,5000/26539,0,0,0,0
5000,26557,5000/26557,0,0,0,0
5000,26561,5000/26561,0,0,0,0
5000,26573,5000/26573,0,0,0,0
5000,26591,5000/26591,0,0,0,0
5000,26597,5000/26597,0,0,0,0
5000,26627,5000/26627,0,0,0,0
5000,26633,5000/26633,0,0,0,0
5000,26641,5000/26641,0,0,0,0
5000,26647,5000/26647,0,0,0,0
5000,26669,5000/26669,0,0,0,0
5000,26681,5000/26681,0,0,0,0
5000,26683,5000/26683,0,0,0,0
5000,26687,5000/26687,0,0,0,0
5000,26693,5000/26693,0,0,0,0
5000,26699,5000/26699,0,0,0,0
5000,26701,5000/26701,0,0,0,0
5000,26711,5000/26711,0,0,0,0
5000,26713,5000/26713,0,0,0,0
5000,26717,5000/26717,0,0,0,0
5000,26723,5000/26723,0,0,0,0
5000,26729,5000/26729,0,0,0,0
5000,26731,5000/26731,0,0,0,0
5000,26737,5000/26737,0,0,0,0
5000,26759,5000/26759,0,0,0,0
5000,26777,5000/26777,0,0,0,0
5000,26783,5000/26783,0,0,0,0
5000,26801,5000/26801,0,0,0,0
5000,26813,5000/26813,0,0,0,0
5000,26821,5000/26821,0,0,0,0
5000,26833,5000/26833,0,0,0,0
5000,26839,5000/26839,0,0,0,0
5000,26849,5000/26849,0,0,0,0
5000,26861,5000/26861,0,0,0,0
5000,26863,5000/26863,0,0,0,0
5000,26879,5000/26879,0,0,0,0
5000,26881,5000/26881,0,0,0,0
5000,26891,5000/26891,0,0,0,0
5000,26893,5000/26893,0,0,0,0
5000,26903,5000/26903,0,0,0,0
5000,26921,5000/26921,0,0,0,0
5000,26927,5000/26927,0,0,0,0
5000,26947,5000/26947,0,0,0,0
5000,26951,5000/26951,0,0,0,0
5000,26953,5000/26953,0,0,0,0
5000,26959,5000/26959,0,0,0,0
5000,26981,5000/26981,0,0,0,0
5000,26987,5000/26987,0,0,0,0
5000,26993,5000/26993,0,0,0,0
5000,27011,5000/27011,0,0,0,0
5000,27017,5000/27017,0,0,0,0
5000,27031,5000/27031,0,0,0,0
5000,27043,5000/27043,0,0,0,0
5000,27059,5000/27059,0,0,0,0
5000,27061,5000/27061,0,0,0,0
5000,27067,5000/27067,0,0,0,0
5000,27073,5000/27073,0,0,0,0
5000,27077,5000/27077,0,0,0,0
5000,27091,5000/27091,0,0,0,0
5000,27103,5000/27103,0,0,0,0
5000,27107,5000/27107,0,0,0,0
5000,27109,5000/27109,0,0,0,0
5000,27127,5000/27127,0,0,0,0
5000,27143,5000/27143,0,0,0,0
5000,27179,5000/27179,0,0,0,0
5000,27191,5000/27191,0,0,0,0
5000,27197,5000/27197,0,0,0,0
5000,27211,5000/27211,0,0,0,0
5000,27239,5000/27239,0,0,0,0
5000,27241,5000/27241,0,0,0,0
5000,27253,5000/27253,0,0,0,0
5000,27259,5000/27259,0,0,0,0
5000,27271,5000/27271,0,0,0,0
5000,27277,5000/27277,0,0,0,0
5000,27281,5000/27281,0,0,0,0
5000,27283,5000/27283,0,0,0,0
5000,27299,5000/27299,0,0,0,0
5000,27329,5000/27329,0,0,0,0
5000,27337,5000/27337,0,0,0,0
5000,27361,5000/27361,0,0,0,0
5000,27367,5000/27367,0,0,0,0
5000,27397,5000/27397,0,0,0,0
5000,27407,5000/27407,0,0,0,0
5000,27409,5000/27409,0,0,0,0
5000,27427,5000/27427,0,0,0,0
5000,27431,5000/27431,0,0,0,0
5000,27437,5000/27437,0,0,0,0
5000,27449,5000/27449,0,0,0,0
5000,27457,5000/27457,0,0,0,0
5000,27479,5000/27479,0,0,0,0
5000,27481,5000/27481,0,0,0,0
5000,27487,5000/27487,0,0,0,0
5000,27509,5000/27509,0,0,0,0
5000,27527,5000/27527,0,0,0,0
5000,27529,5000/27529,0,0,0,0
5000,27539,5000/27539,0,0,0,0
5000,27541,5000/27541,0,0,0,0
5000,27551,5000/27551,0,0,0,0
5000,27581,5000/27581,0,0,0,0
5000,27583,5000/27583,0,0,0,0
5000,27611,5000/27611,0,0,0,0
5000,27617,5000/27617,0,0,0,0
5000,27631,5000/27631,0,0,0,0
5000,27647,5000/27647,0,0,0,0
5000,27653,5000/27653,0,0,0,0
5000,27673,5000/27673,0,0,0,0
5000,27689,5000/27689,0,0,0,0
5000,27691,5000/27691,0,0,0,0
5000,27697,5000/27697,0,0,0,0
5000,27701,5000/27701,0,0,0,0
5000,27733,5000/27733,0,0,0,0
5000,27737,5000/27737,0,0,0,0
5000,27739,5000/27739,0,0,0,0
5000,27743,5000/27743,0,0,0,0
5000,27749,5000/27749,0,0,0,0
5000,27751,5000/27751,0,0,0,0
5000,27763,5000/27763,0,0,0,0
5000,27767,5000/27767,0,0,0,0
5000,27773,5000/27773,0,0,0,0
5000,27779,5000/27779,0,0,0,0
5000,27791,5000/27791,0,0,0,0
5000,27793,5000/27793,0,0,0,0
5000,27799,5000/27799,0,0,0,0
5000,27803,5000/27803,0,0,0,0
5000,27809,5000/27809,0,0,0,0
5000,27817,5000/27817,0,0,0,0
5000,27823,5000/27823,0,0,0,0
5000,27827,5000/27827,0,0,0,0
5000,27847,5000/27847,0,0,0,0
5000,27851,5000/27851,0,0,0,0
5000,27883,5000/27883,0,0,0,0
5000,27893,5000/27893,0,0,0,0
5000,27901,5000/27901,0,0,0,0
5000,27917,5000/27917,0,0,0,0
5000,27919,5000/27919,0,0,0,0
5000,27941,5000/27941,0,0,0,0
5000,27943,5000/27943,0,0,0,0
5000,27947,5000/27947,0,0,0,0
5000,27953,5000/27953,0,0,0,0
5000,27961,5000/27961,0,0,0,0
5000,27967,5000/27967,0,0,0,0
5000,27983,5000/27983,0,0,0,0
5000,27997,5000/27997,0,0,0,0
5000,28001,5000/28001,0,0,0,0
5000,28019,5000/28019,0,0,0,0
5000,28027,5000/28027,0,0,0,0
5000,28031,5000/28031,0,0,0,0
5000,28051,5000/28051,0,0,0,0
5000,28057,5000/28057,0,0,0,0
5000,28069,5000/28069,0,0,0,0
5000,28081,5000/28081,0,0,0,0
5000,28087,5000/28087,0,0,0,0
5000,28097,5000/28097,0,0,0,0
5000,28099,5000/28099,0,0,0,0
5000,28109,5000/28109,0,0,0,0
5000,28111,5000/28111,0,0,0,0
5000,28123,5000/28123,0,0,0,0
5000,28151,5000/28151,0,0,0,0
5000,28163,5000/28163,0,0,0,0
5000,28181,5000/28181,0,0,0,0
5000,28183,5000/28183,0,0,0,0
5000,28201,5000/28201,0,0,0,0
5000,28211,5000/28211,0,0,0,0
5000,28219,5000/28219,0,0,0,0
5000,28229,5000/28229,0,0,0,0
5000,28277,5000/28277,0,0,0,0
5000,28279,5000/28279,0,0,0,0
5000,28283,5000/28283,0,0,0,0
5000,28289,5000/28289,0,0,0,0
5000,28297,5000/28297,0,0,0,0
5000,28307,5000/28307,0,0,0,0
5000,28309,5000/28309,0,0,0,0
5000,28319,5000/28319,0,0,0,0
5000,28349,5000/28349,0,0,0,0
5000,28351,5000/28351,0,0,0,0
5000,28387,5000/28387,0,0,0,0
5000,28393,5000/28393,0,0,0,0
5000,28403,5000/28403,0,0,0,0
5000,28409,5000/28409,0,0,0,0
5000,28411,5000/28411,0,0,0,0
5000,28429,5000/28429,0,0,0,0
5000,28433,5000/28433,0,0,0,0
5000,28439,5000/28439,0,0,0,0
5000,28447,5000/28447,0,0,0,0
5000,28463,5000/28463,0,0,0,0
5000,28477,5000/28477,0,0,0,0
5000,28493,5000/28493,0,0,0,0
5000,28499,5000/28499,0,0,0,0
5000,28513,5000/28513,0,0,0,0
5000,28517,5000/28517,0,0,0,0
5000,28537,5000/28537,0,0,0,0
5000,28541,5000/28541,0,0,0,0
5000,28547,5000/28547,0,0,0,0
5000,28549,5000/28549,0,0,0,0
5000,28559,5000/28559,0,0,0,0
5000,28571,5000/28571,0,0,0,0
5000,28573,5000/28573,0,0,0,0
5000,28579,5000/28579,0,0,0,0
5000,28591,5000/28591,0,0,0,0
5000,28597,5000/28597,0,0,0,0
5000,28603,5000/28603,0,0,0,0
5000,28607,5000/28607,0,0,0,0
5000,28619,5000/28619,0,0,0,0
5000,28621,5000/28621,0,0,0,0
5000,28627,5000/28627,0,0,0,0
5000,28631,5000/28631,0,0,0,0
5000,28643,5000/28643,0,0,0,0
5000,28649,5000/28649,0,0,0,0
5000,28657,5000/28657,0,0,0,0
5000,28661,5000/28661,0,0,0,0
5000,28663,5000/28663,0,0,0,0
5000,28669,5000/28669,0,0,0,0
5000,28687,5000/28687,0,0,0,0
5000,28697,5000/28697,0,0,0,0
5000,28703,5000/28703,0,0,0,0
5000,28711,5000/28711,0,0,0,0
5000,28723,5000/28723,0,0,0,0
5000,28729,5000/28729,0,0,0,0
5000,28751,5000/28751,0,0,0,0
5000,28753,5000/28753,0,0,0,0
5000,28759,5000/28759,0,0,0,0
5000,28771,5000/28771,0,0,0,0
5000,28789,5000/28789,0,0,0,0
5000,28793,5000/28793,0,0,0,0
5000,28807,5000/28807,0,0,0,0
5000,28813,5000/28813,0,0,0,0
5000,28817,5000/28817,0,0,0,0
5000,28837,5000/28837,0,0,0,0
5000,28843,5000/28843,0,0,0,0
5000,28859,5000/28859,0,0,0,0
5000,28867,5000/28867,0,0,0,0
5000,28871,5000/28871,0,0,0,0
5000,28879,5000/28879,0,0,0,0
5000,28901,5000/28901,0,0,0,0
5000,28909,5000/28909,0,0,0,0
5000,28921,5000/28921,0,0,0,0
5000,28927,5000/28927,0,0,0,0
5000,28933,5000/28933,0,0,0,0
5000,28949,5000/28949,0,0,0,0
5000,28961,5000/28961,0,0,0,0
5000,28979,5000/28979,0,0,0,0
5000,29009,5000/29009,0,0,0,0
5000,29017,5000/29017,0,0,0,0
5000,29021,5000/29021,0,0,0,0
5000,29023,5000/29023,0,0,0,0
5000,29027,5000/29027,0,0,0,0
5000,29033,5000/29033,0,0,0,0
5000,29059,5000/29059,0,0,0,0
5000,29063,5000/29063,0,0,0,0
5000,29077,5000/29077,0,0,0,0
5000,29101,5000/29101,0,0,0,0
5000,29123,5000/29123,0,0,0,0
5000,29129,5000/29129,0,0,0,0
5000,29131,5000/29131,0,0,0,0
5000,29137,5000/29137,0,0,0,0
5000,29147,5000/29147,0,0,0,0
5000,29153,5000/29153,0,0,0,0
5000,29167,5000/29167,0,0,0,0
5000,29173,5000/29173,0,0,0,0
5000,29179,5000/29179,0,0,0,0
5000,29191,5000/29191,0,0,0,0
5000,29201,5000/29201,0,0,0,0
5000,29207,5000/29207,0,0,0,0
5000,29209,5000/29209,0,0,0,0
5000,29221,5000/29221,0,0,0,0
5000,29231,5000/29231,0,0,0,0
5000,29243,5000/29243,0,0,0,0
5000,29251,5000/29251,0,0,0,0
5000,29269,5000/29269,0,0,0,0
5000,29287,5000/29287,0,0,0,0
5000,29297,5000/29297,0,0,0,0
5000,29303,5000/29303,0,0,0,0
5000,29311,5000/29311,0,0,0,0
5000,29327,5000/29327,0,0,0,0
5000,29333,5000/29333,0,0,0,0
5000,29339,5000/29339,0,0,0,0
5000,29347,5000/29347,0,0,0,0
5000,29363,5000/29363,0,0,0,0
5000,29383,5000/29383,0,0,0,0
5000,29387,5000/29387,0,0,0,0
5000,29389,5000/29389,0,0,0,0
5000,29399,5000/29399,0,0,0,0
5000,29401,5000/29401,0,0,0,0
5000,29411,5000/29411,0,0,0,0
5000,29423,5000/29423,0,0,0,0
5000,29429,5000/29429,0,0,0,0
5000,29437,5000/29437,0,0,0,0
5000,29443,5000/29443,0,0,0,0
5000,29453,5000/29453,0,0,0,0
5000,29473,5000/29473,0,0,0,0
5000,29483,5000/29483,0,0,0,0
5000,29501,5000/29501,0,0,0,0
5000,29527,5000/29527,0,0,0,0
5000,29531,5000/29531,0,0,0,0
5000,29537,5000/29537,0,0,0,0
5000,29567,5000/29567,0,0,0,0
5000,29569,5000/29569,0,0,0,0
5000,29573,5000/29573,0,0,0,0
5000,29581,5000/29581,0,0,0,0
5000,29587,5000/29587,0,0,0,0
5000,29599,5000/29599,0,0,0,0
5000,29611,5000/29611,0,0,0,0
5000,29629,5000/29629,0,0,0,0
5000,29633,5000/29633,0,0,0,0
5000,29641,5000/29641,0,0,0,0
5000,29663,5000/29663,0,0,0,0
5000,29669,5000/29669,0,0,0,0
5000,29671,5000/29671,0,0,0,0
5000,29683,5000/29683,0,0,0,0
5000,29717,5000/29717,0,0,0,0
5000,29723,5000/29723,0,0,0,0
5000,29741,5000/29741,0,0,0,0
5000,29753,5000/29753,0,0,0,0
5000,29759,5000/29759,0,0,0,0
5000,29761,5000/29761,0,0,0,0
5000,29789,5000/29789,0,0,0,0
5000,29803,5000/29803,0,0,0,0
5000,29819,5000/29819,0,0,0,0
5000,29833,5000/29833,0,0,0,0
5000,29837,5000/29837,0,0,0,0
5000,29851,5000/29851,0,0,0,0
5000,29863,5000/29863,0,0,0,0
5000,29867,5000/29867,0,0,0,0
5000,29873,5000/29873,0,0,0,0
5000,29879,5000/29879,0,0,0,0
5000,29881,5000/29881,0,0,0,0
5000,29917,5000/29917,0,0,0,0
5000,29921,5000/29921,0,0,0,0
5000,29927,5000/29927,0,0,0,0
5000,29947,5000/29947,0,0,0,0
5000,29959,5000/29959,0,0,0,0
5000,29983,5000/29983,0,0,0,0
5000,29989,5000/29989,0,0,0,0
5000,30011,5000/30011,0,1,1,0
5000,30013,5000/30013,0,1,1,0
5000,30029,5000/30029,0,1,1,0
5000,30047,5000/30047,0,1,1,0
5000,30059,5000/30059,0,1,1,0
5000,30071,5000/30071,0,1,1,0
5000,30089,5000/30089,0,1,1,0
5000,30091,5000/30091,0,1,1,0
5000,30097,5000/30097,0,1,1,0
5000,30103,5000/30103,0,1,1,0
5000,30109,5000/30109,0,1,1,0
5000,30113,5000/30113,0,1,1,0
5000,30119,5000/30119,0,1,1,0
5000,30133,5000/30133,0,1,1,0
5000,30137,5000/30137,0,1,1,0
5000,30139,5000/30139,0,1,1,0
5000,30161,5000/30161,0,1,1,0
5000,30169,5000/30169,0,1,1,0
5000,30181,5000/30181,0,1,1,0
5000,30187,5000/30187,0,1,1,0
5000,30197,5000/30197,0,1,1,0
5000,30203,5000/30203,0,1,1,0
5000,30211,5000/30211,0,1,1,0
5000,30223,5000/30223,0,1,1,0
5000,30241,5000/30241,0,1,1,0
5000,30253,5000/30253,0,1,1,0
5000,30259,5000/30259,0,1,1,0
5000,30269,5000/30269,0,1,1,0
5000,30271,5000/30271,0,1,1,0
5000,30293,5000/30293,0,1,1,0
5000,30307,5000/30307,0,1,1,0
5000,30313,5000/30313,0,1,1,0
5000,30319,5000/30319,0,1,1,0
5000,30323,5000/30323,0,1,1,0
5000,30341,5000/30341,0,1,1,0
5000,30347,5000/30347,0,1,1,0
5000,30367,5000/30367,0,1,1,0
5000,30389,5000/30389,0,1,1,0
5000,30391,5000/30391,0,1,1,0
5000,30403,5000/30403,0,1,1,0
5000,30427,5000/30427,0,1,1,0
5000,30431,5000/30431,0,1,1,0
5000,30449,5000/30449,0,1,1,0
5000,30467,5000/30467,0,1,1,0
5000,30469,5000/30469,0,1,1,0
5000,30491,5000/30491,0,1,1,0
5000,30493,5000/30493,0,1,1,0
5000,30497,5000/30497,0,1,1,0
5000,30509,5000/30509,0,1,1,0
5000,30517,5000/30517,0,1,1,0
5000,30529,5000/30529,0,1,1,0
5000,30539,5000/30539,0,1,1,0
5000,30553,5000/30553,0,1,1,0
5000,30557,5000/30557,0,1,1,0
5000,30559,5000/30559,0,1,1,0
5000,30577,5000/30577,0,1,1,0
5000,30593,5000/30593,0,1,1,0
5000,30631,5000/30631,0,1,1,0
5000,30637,5000/30637,0,1,1,0
5000,30643,5000/30643,0,1,1,0
5000,30649,5000/30649,0,1,1,0
5000,30661,5000/30661,0,1,1,0
5000,30671,5000/30671,0,1,1,0
5000,30677,5000/30677,0,1,1,0
5000,30689,5000/30689,0,1,1,0
5000,30697,5000/30697,0,1,1,0
5000,30703,5000/30703,0,1,1,0
5000,30707,5000/30707,0,1,1,0
5000,30713,5000/30713,0,1,1,0
5000,30727,5000/30727,0,1,1,0
5000,30757,5000/30757,0,1,1,0
5000,30763,5000/30763,0,1,1,0
5000,30773,5000/30773,0,1,1,0
5000,30781,5000/30781,0,1,1,0
5000,30803,5000/30803,0,1,1,0
5000,30809,5000/30809,0,1,1,0
5000,30817,5000/30817,0,1,1,0
5000,30829,5000/30829,0,1,1,0
5000,30839,5000/30839,0,1,1,0
5000,30841,5000/30841,0,1,1,0
5000,30851,5000/30851,0,1,1,0
5000,30853,5000/30853,0,1,1,0
5000,30859,5000/30859,0,1,1,0
5000,30869,5000/30869,0,1,1,0
5000,30871,5000/30871,0,1,1,0
5000,30881,5000/30881,0,1,1,0
5000,30893,5000/30893,0,1,1,0
5000,30911,5000/30911,0,1,1,0
5000,30931,5000/30931,0,1,1,0
5000,30937,5000/30937,0,1,1,0
5000,30941,5000/30941,0,1,1,0
5000,30949,5000/30949,0,1,1,0
5000,30971,5000/30971,0,1,1,0
5000,30977,5000/30977,0,1,1,0
5000,30983,5000/30983,0,1,1,0
5000,31013,5000/31013,0,1,1,0
5000,31019,5000/31019,0,1,1,0
5000,31033,5000/31033,0,1,1,0
5000,31039,5000/31039,0,1,1,0
5000,31051,5000/31051,0,1,1,0
5000,31063,5000/31063,0,1,1,0
5000,31069,5000/31069,0,1,1,0
5000,31079,5000/31079,0,1,1,0
5000,31081,5000/31081,0,1,1,0
5000,31091,5000/31091,0,1,1,0
5000,31121,5000/31121,0,1,1,0
5000,31123,5000/31123,0,1,1,0
5000,31139,5000/31139,0,1,1,0
5000,31147,5000/31147,0,1,1,0
5000,31151,5000/31151,0,1,1,0
5000,31153,5000/31153,0,1,1,0
5000,31159,5000/31159,0,1,1,0
5000,31177,5000/31177,0,1,1,0
5000,31181,5000/31181,0,1,1,0
5000,31183,5000/31183,0,1,1,0
5000,31189,5000/31189,0,1,1,0
5000,31193,5000/31193,0,1,1,0
5000,31219,5000/31219,0,1,1,0
5000,31223,5000/31223,0,1,1,0
5000,31231,5000/31231,0,1,1,0
5000,31237,5000/31237,0,1,1,0
5000,31247,5000/31247,0,1,1,0
5000,31249,5000/31249,0,1,1,0
5000,31253,5000/31253,0,1,1,0
5000,31259,5000/31259,0,1,1,0
5000,31267,5000/31267,0,1,1,0
5000,31271,5000/31271,0,1,1,0
5000,31277,5000/31277,0,1,1,0
5000,31307,5000/31307,0,1,1,0
5000,31319,5000/31319,0,1,1,0
5000,31321,5000/31321,0,1,1,0
5000,31327,5000/31327,0,1,1,0
5000,31333,5000/31333,0,1,1,0
5000,31337,5000/31337,0,1,1,0
5000,31357,5000/31357,0,1,1,0
5000,31379,5000/31379,0,1,1,0
5000,31387,5000/31387,0,1,1,0
5000,31391,5000/31391,0,1,1,0
5000,31393,5000/31393,0,1,1,0
5000,31397,5000/31397,0,1,1,0
5000,31469,5000/31469,0,1,1,0
5000,31477,5000/31477,0,1,1,0
5000,31481,5000/31481,0,1,1,0
5000,31489,5000/31489,0,1,1,0
5000,31511,5000/31511,0,1,1,0
5000,31513,5000/31513,0,1,1,0
5000,31517,5000/31517,0,1,1,0
5000,31531,5000/31531,0,1,1,0
5000,31541,5000/31541,0,1,1,0
5000,31543,5000/31543,0,1,1,0
5000,31547,5000/31547,0,1,1,0
5000,31567,5000/31567,0,1,1,0
5000,31573,5000/31573,0,1,1,0
5000,31583,5000/31583,0,1,1,0
5000,31601,5000/31601,0,1,1,0
5000,31607,5000/31607,0,1,1,0
5000,31627,5000/31627,0,1,1,0
5000,31643,5000/31643,0,1,1,0
5000,31649,5000/31649,0,1,1,0
5000,31657,5000/31657,0,1,1,0
5000,31663,5000/31663,0,1,1,0
5000,31667,5000/31667,0,1,1,0
5000,31687,5000/31687,0,1,1,0
5000,31699,5000/31699,0,1,1,0
5000,31721,5000/31721,0,1,1,0
5000,31723,5000/31723,0,1,1,0
5000,31727,5000/31727,0,1,1,0
5000,31729,5000/31729,0,1,1,0
5000,31741,5000/31741,0,1,1,0
5000,31751,5000/31751,0,1,1,0
5000,31769,5000/31769,0,1,1,0
5000,31771,5000/31771,0,1,1,0
5000,31793,5000/31793,0,1,1,0
5000,31799,5000/31799,0,1,1,0
5000,31817,5000/31817,0,1,1,0
5000,31847,5000/31847,0,1,1,0
5000,31849,5000/31849,0,1,1,0
5000,31859,5000/31859,0,1,1,0
5000,31873,5000/31873,0,1,1,0
5000,31883,5000/31883,0,1,1,0
5000,31891,5000/31891,0,1,1,0
5000,31907,5000/31907,0,1,1,0
5000,31957,5000/31957,0,1,1,0
5000,31963,5000/31963,0,1,1,0
5000,31973,5000/31973,0,1,1,0
5000,31981,5000/31981,0,1,1,0
5000,31991,5000/31991,0,1,1,0
5000,32003,5000/32003,0,1,1,0
5000,32009,5000/32009,0,1,1,0
5000,32027,5000/32027,0,1,1,0
5000,32029,5000/32029,0,1,1,0
5000,32051,5000/32051,0,1,1,0
5000,32057,5000/32057,0,1,1,0
5000,32059,5000/32059,0,1,1,0
5000,32063,5000/32063,0,1,1,0
5000,32069,5000/32069,0,1,1,0
5000,32077,5000/32077,0,1,1,0
5000,32083,5000/32083,0,1,1,0
5000,32089,5000/32089,0,1,1,0
5000,32099,5000/32099,0,1,1,0
5000,32117,5000/32117,0,1,1,0
5000,32119,5000/32119,0,1,1,0
5000,32141,5000/32141,0,1,1,0
5000,32143,5000/32143,0,1,1,0
5000,32159,5000/32159,0,1,1,0
5000,32173,5000/32173,0,1,1,0
5000,32183,5000/32183,0,1,1,0
5000,32189,5000/32189,0,1,1,0
5000,32191,5000/32191,0,1,1,0
5000,32203,5000/32203,0,1,1,0
5000,32213,5000/32213,0,1,1,0
5000,32233,5000/32233,0,1,1,0
5000,32237,5000/32237,0,1,1,0
5000,32251,5000/32251,0,1,1,0
5000,32257,5000/32257,0,1,1,0
5000,32261,5000/32261,0,1,1,0
5000,32297,5000/32297,0,1,1,0
5000,32299,5000/32299,0,1,1,0
5000,32303,5000/32303,0,1,1,0
5000,32309,5000/32309,0,1,1,0
5000,32321,5000/32321,0,1,1,0
5000,32323,5000/32323,0,1,1,0
5000,32327,5000/32327,0,1,1,0
5000,32341,5000/32341,0,1,1,0
5000,32353,5000/32353,0,1,1,0
5000,32359,5000/32359,0,1,1,0
5000,32363,5000/32363,0,1,1,0
5000,32369,5000/32369,0,1,1,0
5000,32371,5000/32371,0,1,1,0
5000,32377,5000/32377,0,1,1,0
5000,32381,5000/32381,0,1,1,0
5000,32401,5000/32401,0,1,1,0
5000,32411,5000/32411,0,1,1,0
5000,32413,5000/32413,0,1,1,0
5000,32423,5000/32423,0,1,1,0
5000,32429,5000/32429,0,1,1,0
5000,32441,5000/32441,0,1,1,0
5000,32443,5000/32443,0,1,1,0
5000,32467,5000/32467,0,1,1,0
5000,32479,5000/32479,0,1,1,0
5000,32491,5000/32491,0,1,1,0
5000,32497,5000/32497,0,1,1,0
5000,32503,5000/32503,0,1,1,0
5000,32507,5000/32507,0,1,1,0
5000,32531,5000/32531,0,1,1,0
5000,32533,5000/32533,0,1,1,0
5000,32537,5000/32537,0,1,1,0
5000,32561,5000/32561,0,1,1,0
5000,32563,5000/32563,0,1,1,0
5000,32569,5000/32569,0,1,1,0
5000,32573,5000/32573,0,1,1,0
5000,32579,5000/32579,0,1,1,0
5000,32587,5000/32587,0,1,1,0
5000,32603,5000/32603,0,1,1,0
5000,32609,5000/32609,0,1,1,0
5000,32611,5000/32611,0,1,1,0
5000,32621,5000/32621,0,1,1,0
5000,32633,5000/32633,0,1,1,0
5000,32647,5000/32647,0,1,1,0
5000,32653,5000/32653,0,1,1,0
5000,32687,5000/32687,0,1,1,0
5000,32693,5000/32693,0,1,1,0
5000,32707,5000/32707,0,1,1,0
5000,32713,5000/32713,0,1,1,0
5000,32717,5000/32717,0,1,1,0
5000,32719,5000/32719,0,1,1,0
5000,32749,5000/32749,0,1,1,0
5000,32771,5000/32771,0,1,1,0
5000,32779,5000/32779,0,1,1,0
5000,32783,5000/32783,0,1,1,0
5000,32789,5000/32789,0,1,1,0
5000,32797,5000/32797,0,1,1,0
5000,32801,5000/32801,0,1,1,0
5000,32803,5000/32803,0,1,1,0
5000,32831,5000/32831,0,1,1,0
5000,32833,5000/32833,0,1,1,0
5000,32839,5000/32839,0,1,1,0
5000,32843,5000/32843,0,1,1,0
5000,32869,5000/32869,0,1,1,0
5000,32887,5000/32887,0,1,1,0
5000,32909,5000/32909,0,1,1,0
5000,32911,5000/32911,0,1,1,0
5000,32917,5000/32917,0,1,1,0
5000,32933,5000/32933,0,1,1,0
5000,32939,5000/32939,0,1,1,0
5000,32941,5000/32941,0,1,1,0
5000,32957,5000/32957,0,1,1,0
5000,32969,5000/32969,0,1,1,0
5000,32971,5000/32971,0,1,1,0
5000,32983,5000/32983,0,1,1,0
5000,32987,5000/32987,0,1,1,0
5000,32993,5000/32993,0,1,1,0
5000,32999,5000/32999,0,1,1,0
5000,33013,5000/33013,0,1,1,0
5000,33023,5000/33023,0,1,1,0
5000,33029,5000/33029,0,1,1,0
5000,33037,5000/33037,0,1,1,0
5000,33049,5000/33049,0,1,1,0
5000,33053,5000/33053,0,1,1,0
5000,33071,5000/33071,0,1,1,0
5000,33073,5000/33073,0,1,1,0
5000,33083,5000/33083,0,1,1,0
5000,33091,5000/33091,0,1,1,0
5000,33107,5000/33107,0,1,1,0
5000,33113,5000/33113,0,1,1,0
5000,33119,5000/33119,0,1,1,0
5000,33149,5000/33149,0,1,1,0
5000,33151,5000/33151,0,1,1,0
5000,33161,5000/33161,0,1,1,0
5000,33179,5000/33179,0,1,1,0
5000,33181,5000/33181,0,1,1,0
5000,33191,5000/33191,0,1,1,0
5000,33199,5000/33199,0,1,1,0
5000,33203,5000/33203,0,1,1,0
5000,33211,5000/33211,0,1,1,0
5000,33223,5000/33223,0,1,1,0
5000,33247,5000/33247,0,1,1,0
5000,33287,5000/33287,0,1,1,0
5000,33289,5000/33289,0,1,1,0
5000,33301,5000/33301,0,1,1,0
5000,33311,5000/33311,0,1,1,0
5000,33317,5000/33317,0,1,1,0
5000,33329,5000/33329,0,1,1,0
5000,33331,5000/33331,0,1,1,0
5000,33343,5000/33343,0,1,1,0
5000,33347,5000/33347,0,1,1,0
5000,33349,5000/33349,0,1,1,0
5000,33353,5000/33353,0,1,1,0
5000,33359,5000/33359,0,1,1,0
5000,33377,5000/33377,0,1,1,0
5000,33391,5000/33391,0,1,1,0
5000,33403,5000/33403,0,1,1,0
5000,33409,5000/33409,0,1,1,0
5000,33413,5000/33413,0,1,1,0
5000,33427,5000/33427,0,1,1,0
5000,33457,5000/33457,0,1,1,0
5000,33461,5000/33461,0,1,1,0
5000,33469,5000/33469,0,1,1,0
5000,33479,5000/33479,0,1,1,0
5000,33487,5000/33487,0,1,1,0
5000,33493,5000/33493,0,1,1,0
5000,33503,5000/33503,0,1,1,0
5000,33521,5000/33521,0,1,1,0
5000,33529,5000/33529,0,1,1,0
5000,33533,5000/33533,0,1,1,0
5000,33547,5000/33547,0,1,1,0
5000,33563,5000/33563,0,1,1,0
5000,33569,5000/33569,0,1,1,0
5000,33577,5000/33577,0,1,1,0
5000,33581,5000/33581,0,1,1,0
5000,33587,5000/33587,0,1,1,0
5000,33589,5000/33589,0,1,1,0
5000,33599,5000/33599,0,1,1,0
5000,33601,5000/33601,0,1,1,0
5000,33613,5000/33613,0,1,1,0
5000,33617,5000/33617,0,1,1,0
5000,33619,5000/33619,0,1,1,0
5000,33623,5000/33623,0,1,1,0
5000,33629,5000/33629,0,1,1,0
5000,33637,5000/33637,0,1,1,0
5000,33641,5000/33641,0,1,1,0
5000,33647,5000/33647,0,1,1,0
5000,33679,5000/33679,0,1,1,0
5000,33703,5000/33703,0,1,1,0
5000,33713,5000/33713,0,1,1,0
5000,33721,5000/33721,0,1,1,0
5000,33739,5000/33739,0,1,1,0
5000,33749,5000/33749,0,1,1,0
5000,33751,5000/33751,0,1,1,0
5000,33757,5000/33757,0,1,1,0
5000,33767,5000/33767,0,1,1,0
5000,33769,5000/33769,0,1,1,0
5000,33773,5000/33773,0,1,1,0
5000,33791,5000/33791,0,1,1,0
5000,33797,5000/33797,0,1,1,0
5000,33809,5000/33809,0,1,1,0
5000,33811,5000/33811,0,1,1,0
5000,33827,5000/33827,0,1,1,0
5000,33829,5000/33829,0,1,1,0
5000,33851,5000/33851,0,1,1,0
5000,33857,5000/33857,0,1,1,0
5000,33863,5000/33863,0,1,1,0
5000,33871,5000/33871,0,1,1,0
5000,33889,5000/33889,0,1,1,0
5000,33893,5000/33893,0,1,1,0
5000,33911,5000/33911,0,1,1,0
5000,33923,5000/33923,0,1,1,0
5000,33931,5000/33931,0,1,1,0
5000,33937,5000/33937,0,1,1,0
5000,33941,5000/33941,0,1,1,0
5000,33961,5000/33961,0,1,1,0
5000,33967,5000/33967,0,1,1,0
5000,33997,5000/33997,0,1,1,0
5000,34019,5000/34019,0,1,1,0
5000,34031,5000/34031,0,1,1,0
5000,34033,5000/34033,0,1,1,0
5000,34039,5000/34039,0,1,1,0
5000,34057,5000/34057,0,1,1,0
5000,34061,5000/34061,0,1,1,0
5000,34123,5000/34123,0,1,1,0
5000,34127,5000/34127,0,1,1,0
5000,34129,5000/34129,0,1,1,0
5000,34141,5000/34141,0,1,1,0
5000,34147,5000/34147,0,1,1,0
5000,34157,5000/34157,0,1,1,0
5000,34159,5000/34159,0,1,1,0
5000,34171,5000/34171,0,1,1,0
5000,34183,5000/34183,0,1,1,0
5000,34211,5000/34211,0,1,1,0
5000,34213,5000/34213,0,1,1,0
5000,34217,5000/34217,0,1,1,0
5000,34231,5000/34231,0,1,1,0
5000,34253,5000/34253,0,1,1,0
5000,34259,5000/34259,0,1,1,0
5000,34261,5000/34261,0,1,1,0
5000,34267,5000/34267,0,1,1,0
5000,34273,5000/34273,0,1,1,0
5000,34283,5000/34283,0,1,1,0
5000,34297,5000/34297,0,1,1,0
5000,34301,5000/34301,0,1,1,0
5000,34303,5000/34303,0,1,1,0
5000,34313,5000/34313,0,1,1,0
5000,34319,5000/34319,0,1,1,0
5000,34327,5000/34327,0,1,1,0
5000,34337,5000/34337,0,1,1,0
5000,34351,5000/34351,0,1,1,0
5000,34361,5000/34361,0,1,1,0
5000,34367,5000/34367,0,1,1,0
5000,34369,5000/34369,0,1,1,0
5000,34381,5000/34381,0,1,1,0
5000,34403,5000/34403,0,1,1,0
5000,34421,5000/34421,0,1,1,0
5000,34429,5000/34429,0,1,1,0
5000,34439,5000/34439,0,1,1,0
5000,34457,5000/34457,0,1,1,0
5000,34469,5000/34469,0,1,1,0
5000,34471,5000/34471,0,1,1,0
5000,34483,5000/34483,0,1,1,0
5000,34487,5000/34487,0,1,1,0
5000,34499,5000/34499,0,1,1,0
5000,34501,5000/34501,0,1,1,0
5000,34511,5000/34511,0,1,1,0
5000,34513,5000/34513,0,1,1,0
5000,34519,5000/34519,0,1,1,0
5000,34537,5000/34537,0,1,1,0
5000,34543,5000/34543,0,1,1,0
5000,34549,5000/34549,0,1,1,0
5000,34583,5000/34583,0,1,1,0
5000,34589,5000/34589,0,1,1,0
5000,34591,5000/34591,0,1,1,0
5000,34603,5000/34603,0,1,1,0
5000,34607,5000/34607,0,1,1,0
5000,34613,5000/34613,0,1,1,0
5000,34631,5000/34631,0,1,1,0
5000,34649,5000/34649,0,1,1,0
5000,34651,5000/34651,0,1,1,0
5000,34667,5000/34667,0,1,1,0
5000,34673,5000/34673,0,1,1,0
5000,34679,5000/34679,0,1,1,0
5000,34687,5000/34687,0,1,1,0
5000,34693,5000/34693,0,1,1,0
5000,34703,5000/34703,0,1,1,0
5000,34721,5000/34721,0,1,1,0
5000,34729,5000/34729,0,1,1,0
5000,34739,5000/34739,0,1,1,0
5000,34747,5000/34747,0,1,1,0
5000,34757,5000/34757,0,1,1,0
5000,34759,5000/34759,0,1,1,0
5000,34763,5000/34763,0,1,1,0
5000,34781,5000/34781,0,1,1,0
5000,34807,5000/34807,0,1,1,0
5000,34819,5000/34819,0,1,1,0
5000,34841,5000/34841,0,1,1,0
5000,34843,5000/34843,0,1,1,0
5000,34847,5000/34847,0,1,1,0
5000,34849,5000/34849,0,1,1,0
5000,34871,5000/34871,0,1,1,0
5000,34877,5000/34877,0,1,1,0
5000,34883,5000/34883,0,1,1,0
5000,34897,5000/34897,0,1,1,0
5000,34913,5000/34913,0,1,1,0
5000,34919,5000/34919,0,1,1,0
5000,34939,5000/34939,0,1,1,0
5000,34949,5000/34949,0,1,1,0
5000,34961,5000/34961,0,1,1,0
5000,34963,5000/34963,0,1,1,0
5000,34981,5000/34981,0,1,1,0
5000,35023,5000/35023,0,2,2,0
5000,35027,5000/35027,0,2,2,0
5000,35051,5000/35051,0,2,2,0
5000,35053,5000/35053,0,2,2,0
5000,35059,5000/35059,0,2,2,0
5000,35069,5000/35069,0,2,2,0
5000,35081,5000/35081,0,2,2,0
5000,35083,5000/35083,0,2,2,0
5000,35089,5000/35089,0,2,2,0
5000,35099,5000/35099,0,2,2,0
5000,35107,5000/35107,0,2,2,0
5000,35111,5000/35111,0,2,2,0
5000,35117,5000/35117,0,2,2,0
5000,35129,5000/35129,0,2,2,0
5000,35141,5000/35141,0,2,2,0
5000,35149,5000/35149,0,2,2,0
5000,35153,5000/35153,0,2,2,0
5000,35159,5000/35159,0,2,2,0
5000,35171,5000/35171,0,2,2,0
5000,35201,5000/35201,0,2,2,0
5000,35221,5000/35221,0,2,2,0
5000,35227,5000/35227,0,2,2,0
5000,35251,5000/35251,0,2,2,0
5000,35257,5000/35257,0,2,2,0
5000,35267,5000/35267,0,2,2,0
5000,35279,5000/35279,0,2,2,0
5000,35281,5000/35281,0,2,2,0
5000,35291,5000/35291,0,2,2,0
5000,35311,5000/35311,0,2,2,0
5000,35317,5000/35317,0,2,2,0
5000,35323,5000/35323,0,2,2,0
5000,35327,5000/35327,0,2,2,0
5000,35339,5000/35339,0,2,2,0
5000,35353,5000/35353,0,2,2,0
5000,35363,5000/35363,0,2,2,0
5000,35381,5000/35381,0,2,2,0
5000,35393,5000/35393,0,2,2,0
5000,35401,5000/35401,0,2,2,0
5000,35407,5000/35407,0,2,2,0
5000,35419,5000/35419,0,2,2,0
5000,35423,5000/35423,0,2,2,0
5000,35437,5000/35437,0,2,2,0
5000,35447,5000/35447,0,2,2,0
5000,35449,5000/35449,0,2,2,0
5000,35461,5000/35461,0,2,2,0
5000,35491,5000/35491,0,2,2,0
5000,35507,5000/35507,0,2,2,0
5000,35509,5000/35509,0,2,2,0
5000,35521,5000/35521,0,2,2,0
5000,35527,5000/35527,0,2,2,0
5000,35531,5000/35531,0,2,2,0
5000,35533,5000/35533,0,2,2,0
5000,35537,5000/35537,0,2,2,0
5000,35543,5000/35543,0,2,2,0
5000,35569,5000/35569,0,2,2,0
5000,35573,5000/35573,0,2,2,0
5000,35591,5000/35591,0,2,2,0
5000,35593,5000/35593,0,2,2,0
5000,35597,5000/35597,0,2,2,0
5000,35603,5000/35603,0,2,2,0
5000,35617,5000/35617,0,2,2,0
5000,35671,5000/35671,0,2,2,0
5000,35677,5000/35677,0,2,2,0
5000,35729,5000/35729,0,2,2,0
5000,35731,5000/35731,0,2,2,0
5000,35747,5000/35747,0,2,2,0
5000,35753,5000/35753,0,2,2,0
5000,35759,5000/35759,0,2,2,0
5000,35771,5000/35771,0,2,2,0
5000,35797,5000/35797,0,2,2,0
5000,35801,5000/35801,0,2,2,0
5000,35803,5000/35803,0,2,2,0
5000,35809,5000/35809,0,2,2,0
5000,35831,5000/35831,0,2,2,0
5000,35837,5000/35837,0,2,2,0
5000,35839,5000/35839,0,2,2,0
5000,35851,5000/35851,0,2,2,0
5000,35863,5000/35863,0,2,2,0
5000,35869,5000/35869,0,2,2,0
5000,35879,5000/35879,0,2,2,0
5000,35897,5000/35897,0,2,2,0
5000,35899,5000/35899,0,2,2,0
5000,35911,5000/35911,0,2,2,0
5000,35923,5000/35923,0,2,2,0
5000,35933,5000/35933,0,2,2,0
5000,35951,5000/35951,0,2,2,0
5000,35963,5000/35963,0,2,2,0
5000,35969,5000/35969,0,2,2,0
5000,35977,5000/35977,0,2,2,0
5000,35983,5000/35983,0,2,2,0
5000,35993,5000/35993,0,2,2,0
5000,35999,5000/35999,0,2,2,0
5000,36007,5000/36007,0,2,2,0
5000,36011,5000/36011,0,2,2,0
5000,36013,5000/36013,0,2,2,0
5000,36017,5000/36017,0,2,2,0
5000,36037,5000/36037,0,2,2,0
5000,36061,5000/36061,0,2,2,0
5000,36067,5000/36067,0,2,2,0
5000,36073,5000/36073,0,2,2,0
5000,36083,5000/36083,0,2,2,0
5000,36097,5000/36097,0,2,2,0
5000,36107,5000/36107,0,2,2,0
5000,36109,5000/36109,0,2,2,0
5000,36131,5000/36131,0,2,2,0
5000,36137,5000/36137,0,2,2,0
5000,36151,5000/36151,0,2,2,0
5000,36161,5000/36161,0,2,2,0
5000,36187,5000/36187,0,2,2,0
5000,36191,5000/36191,0,2,2,0
5000,36209,5000/36209,0,2,2,0
5000,36217,5000/36217,0,2,2,0
5000,36229,5000/36229,0,2,2,0
5000,36241,5000/36241,0,2,2,0
5000,36251,5000/36251,0,2,2,0
5000,36263,5000/36263,0,2,2,0
5000,36269,5000/36269,0,2,2,0
5000,36277,5000/36277,0,2,2,0
5000,36293,5000/36293,0,2,2,0
5000,36299,5000/36299,0,2,2,0
5000,36307,5000/36307,0,2,2,0
5000,36313,5000/36313,0,2,2,0
5000,36319,5000/36319,0,2,2,0
5000,36341,5000/36341,0,2,2,0
5000,36343,5000/36343,0,2,2,0
5000,36353,5000/36353,0,2,2,0
5000,36373,5000/36373,0,2,2,0
5000,36383,5000/36383,0,2,2,0
5000,36389,5000/36389,0,2,2,0
5000,36433,5000/36433,0,2,2,0
5000,36451,5000/36451,0,2,2,0
5000,36457,5000/36457,0,2,2,0
5000,36467,5000/36467,0,2,2,0
5000,36469,5000/36469,0,2,2,0
5000,36473,5000/36473,0,2,2,0
5000,36479,5000/36479,0,2,2,0
5000,36493,5000/36493,0,2,2,0
5000,36497,5000/36497,0,2,2,0
5000,36523,5000/36523,0,2,2,0
5000,36527,5000/36527,0,2,2,0
5000,36529,5000/36529,0,2,2,0
5000,36541,5000/36541,0,2,2,0
5000,36551,5000/36551,0,2,2,0
5000,36559,5000/36559,0,2,2,0
5000,36563,5000/36563,0,2,2,0
5000,36571,5000/36571,0,2,2,0
5000,36583,5000/36583,0,2,2,0
5000,36587,5000/36587,0,2,2,0
5000,36599,5000/36599,0,2,2,0
5000,36607,5000/36607,0,2,2,0
5000,36629,5000/36629,0,2,2,0
5000,36637,5000/36637,0,2,2,0
5000,36643,5000/36643,0,2,2,0
5000,36653,5000/36653,0,2,2,0
5000,36671,5000/36671,0,2,2,0
5000,36677,5000/36677,0,2,2,0
5000,36683,5000/36683,0,2,2,0
5000,36691,5000/36691,0,2,2,0
5000,36697,5000/36697,0,2,2,0
5000,36709,5000/36709,0,2,2,0
5000,36713,5000/36713,0,2,2,0
5000,36721,5000/36721,0,2,2,0
5000,36739,5000/36739,0,2,2,0
5000,36749,5000/36749,0,2,2,0
5000,36761,5000/36761,0,2,2,0
5000,36767,5000/36767,0,2,2,0
5000,36779,5000/36779,0,2,2,0
5000,36781,5000/36781,0,2,2,0
5000,36787,5000/36787,0,2,2,0
5000,36791,5000/36791,0,2,2,0
5000,36793,5000/36793,0,2,2,0
5000,36809,5000/36809,0,2,2,0
5000,36821,5000/36821,0,2,2,0
5000,36833,5000/36833,0,2,2,0
5000,36847,5000/36847,0,2,2,0
5000,36857,5000/36857,0,2,2,0
5000,36871,5000/36871,0,2,2,0
5000,36877,5000/36877,0,2,2,0
5000,36887,5000/36887,0,2,2,0
5000,36899,5000/36899,0,2,2,0
5000,36901,5000/36901,0,2,2,0
5000,36913,5000/36913,0,2,2,0
5000,36919,5000/36919,0,2,2,0
5000,36923,5000/36923,0,2,2,0
5000,36929,5000/36929,0,2,2,0
5000,36931,5000/36931,0,2,2,0
5000,36943,5000/36943,0,2,2,0
5000,36947,5000/36947,0,2,2,0
5000,36973,5000/36973,0,2,2,0
5000,36979,5000/36979,0,2,2,0
5000,36997,5000/36997,0,2,2,0
5000,37003,5000/37003,0,2,2,0
5000,37013,5000/37013,0,2,2,0
5000,37019,5000/37019,0,2,2,0
5000,37021,5000/37021,0,2,2,0
5000,37039,5000/37039,0,2,2,0
5000,37049,5000/37049,0,2,2,0
5000,37057,5000/37057,0,2,2,0
5000,37061,5000/37061,0,2,2,0
5000,37087,5000/37087,0,2,2,0
5000,37097,5000/37097,0,2,2,0
5000,37117,5000/37117,0,2,2,0
5000,37123,5000/37123,0,2,2,0
5000,37139,5000/37139,0,2,2,0
5000,37159,5000/37159,0,2,2,0
5000,37171,5000/37171,0,2,2,0
5000,37181,5000/37181,0,2,2,0
5000,37189,5000/37189,0,2,2,0
5000,37199,5000/37199,0,2,2,0
5000,37201,5000/37201,0,2,2,0
5000,37217,5000/37217,0,2,2,0
5000,37223,5000/37223,0,2,2,0
5000,37243,5000/37243,0,2,2,0
5000,37253,5000/37253,0,2,2,0
5000,37273,5000/37273,0,2,2,0
5000,37277,5000/37277,0,2,2,0
5000,37307,5000/37307,0,2,2,0
5000,37309,5000/37309,0,2,2,0
5000,37313,5000/37313,0,2,2,0
5000,37321,5000/37321,0,2,2,0
5000,37337,5000/37337,0,2,2,0
5000,37339,5000/37339,0,2,2,0
5000,37357,5000/37357,0,2,2,0
5000,37361,5000/37361,0,2,2,0
5000,37363,5000/37363,0,2,2,0
5000,37369,5000/37369,0,2,2,0
5000,37379,5000/37379,0,2,2,0
5000,37397,5000/37397,0,2,2,0
5000,37409,5000/37409,0,2,2,0
5000,37423,5000/37423,0,2,2,0
5000,37441,5000/37441,0,2,2,0
5000,37447,5000/37447,0,2,2,0
5000,37463,5000/37463,0,2,2,0
5000,37483,5000/37483,0,2,2,0
5000,37489,5000/37489,0,2,2,0
5000,37493,5000/37493,0,2,2,0
5000,37501,5000/37501,0,2,2,0
5000,37507,5000/37507,0,2,2,0
5000,37511,5000/37511,0,2,2,0
5000,37517,5000/37517,0,2,2,0
5000,37529,5000/37529,0,2,2,0
5000,37537,5000/37537,0,2,2,0
5000,37547,5000/37547,0,2,2,0
5000,37549,5000/37549,0,2,2,0
5000,37561,5000/37561,0,2,2,0
5000,37567,5000/37567,0,2,2,0
5000,37571,5000/37571,0,2,2,0
5000,37573,5000/37573,0,2,2,0
5000,37579,5000/37579,0,2,2,0
5000,37589,5000/37589,0,2,2,0
5000,37591,5000/37591,0,2,2,0
5000,37607,5000/37607,0,2,2,0
5000,37619,5000/37619,0,2,2,0
5000,37633,5000/37633,0,2,2,0
5000,37643,5000/37643,0,2,2,0
5000,37649,5000/37649,0,2,2,0
5000,37657,5000/37657,0,2,2,0
5000,37663,5000/37663,0,2,2,0
5000,37691,5000/37691,0,2,2,0
5000,37693,5000/37693,0,2,2,0
5000,37699,5000/37699,0,2,2,0
5000,37717,5000/37717,0,2,2,0
5000,37747,5000/37747,0,2,2,0
5000,37781,5000/37781,0,2,2,0
5000,37783,5000/37783,0,2,2,0
5000,37799,5000/37799,0,2,2,0
5000,37811,5000/37811,0,2,2,0
5000,37813,5000/37813,0,2,2,0
5000,37831,5000/37831,0,2,2,0
5000,37847,5000/37847,0,2,2,0
5000,37853,5000/37853,0,2,2,0
5000,37861,5000/37861,0,2,2,0
5000,37871,5000/37871,0,2,2,0
5000,37879,5000/37879,0,2,2,0
5000,37889,5000/37889,0,2,2,0
5000,37897,5000/37897,0,2,2,0
5000,37907,5000/37907,0,2,2,0
5000,37951,5000/37951,0,2,2,0
5000,37957,5000/37957,0,2,2,0
5000,37963,5000/37963,0,2,2,0
5000,37967,5000/37967,0,2,2,0
5000,37987,5000/37987,0,2,2,0
5000,37991,5000/37991,0,2,2,0
5000,37993,5000/37993,0,2,2,0
5000,37997,5000/37997,0,2,2,0
5000,38011,5000/38011,0,2,2,0
5000,38039,5000/38039,0,2,2,0
5000,38047,5000/38047,0,2,2,0
5000,38053,5000/38053,0,2,2,0
5000,38069,5000/38069,0,2,2,0
5000,38083,5000/38083,0,2,2,0
5000,38113,5000/38113,0,2,2,0
5000,38119,5000/38119,0,2,2,0
5000,38149,5000/38149,0,2,2,0
5000,38153,5000/38153,0,2,2,0
5000,38167,5000/38167,0,2,2,0
5000,38177,5000/38177,0,2,2,0
5000,38183,5000/38183,0,2,2,0
5000,38189,5000/38189,0,2,2,0
5000,38197,5000/38197,0,2,2,0
5000,38201,5000/38201,0,2,2,0
5000,38219,5000/38219,0,2,2,0
5000,38231,5000/38231,0,2,2,0
5000,38237,5000/38237,0,2,2,0
5000,38239,5000/38239,0,2,2,0
5000,38261,5000/38261,0,2,2,0
5000,38273,5000/38273,0,2,2,0
5000,38281,5000/38281,0,2,2,0
5000,38287,5000/38287,0,2,2,0
5000,38299,5000/38299,0,2,2,0
5000,38303,5000/38303,0,2,2,0
5000,38317,5000/38317,0,2,2,0
5000,38321,5000/38321,0,2,2,0
5000,38327,5000/38327,0,2,2,0
5000,38329,5000/38329,0,2,2,0
5000,38333,5000/38333,0,2,2,0
5000,38351,5000/38351,0,2,2,0
5000,38371,5000/38371,0,2,2,0
5000,38377,5000/38377,0,2,2,0
5000,38393,5000/38393,0,2,2,0
5000,38431,5000/38431,0,2,2,0
5000,38447,5000/38447,0,2,2,0
5000,38449,5000/38449,0,2,2,0
5000,38453,5000/38453,0,2,2,0
5000,38459,5000/38459,0,2,2,0
5000,38461,5000/38461,0,2,2,0
5000,38501,5000/38501,0,2,2,0
5000,38543,5000/38543,0,2,2,0
5000,38557,5000/38557,0,2,2,0
5000,38561,5000/38561,0,2,2,0
5000,38567,5000/38567,0,2,2,0
5000,38569,5000/38569,0,2,2,0
5000,38593,5000/38593,0,2,2,0
5000,38603,5000/38603,0,2,2,0
5000,38609,5000/38609,0,2,2,0
5000,38611,5000/38611,0,2,2,0
5000,38629,5000/38629,0,2,2,0
5000,38639,5000/38639,0,2,2,0
5000,38651,5000/38651,0,2,2,0
5000,38653,5000/38653,0,2,2,0
5000,38669,5000/38669,0,2,2,0
5000,38671,5000/38671,0,2,2,0
5000,38677,5000/38677,0,2,2,0
5000,38693,5000/38693,0,2,2,0
5000,38699,5000/38699,0,2,2,0
5000,38707,5000/38707,0,2,2,0
5000,38711,5000/38711,0,2,2,0
5000,38713,5000/38713,0,2,2,0
5000,38723,5000/38723,0,2,2,0
5000,38729,5000/38729,0,2,2,0
5000,38737,5000/38737,0,2,2,0
5000,38747,5000/38747,0,2,2,0
5000,38749,5000/38749,0,2,2,0
5000,38767,5000/38767,0,2,2,0
5000,38783,5000/38783,0,2,2,0
5000,38791,5000/38791,0,2,2,0
5000,38803,5000/38803,0,2,2,0
5000,38821,5000/38821,0,2,2,0
5000,38833,5000/38833,0,2,2,0
5000,38839,5000/38839,0,2,2,0
5000,38851,5000/38851,0,2,2,0
5000,38861,5000/38861,0,2,2,0
5000,38867,5000/38867,0,2,2,0
5000,38873,5000/38873,0,2,2,0
5000,38891,5000/38891,0,2,2,0
5000,38903,5000/38903,0,2,2,0
5000,38917,5000/38917,0,2,2,0
5000,38921,5000/38921,0,2,2,0
5000,38923,5000/38923,0,2,2,0
5000,38933,5000/38933,0,2,2,0
5000,38953,5000/38953,0,2,2,0
5000,38959,5000/38959,0,2,2,0
5000,38971,5000/38971,0,2,2,0
5000,38977,5000/38977,0,2,2,0
5000,38993,5000/38993,0,2,2,0
5000,39019,5000/39019,0,2,2,0
5000,39023,5000/39023,0,2,2,0
5000,39041,5000/39041,0,2,2,0
5000,39043,5000/39043,0,2,2,0
5000,39047,5000/39047,0,2,2,0
5000,39079,5000/39079,0,2,2,0
5000,39089,5000/39089,0,2,2,0
5000,39097,5000/39097,0,2,2,0
5000,39103,5000/39103,0,2,2,0
5000,39107,5000/39107,0,2,2,0
5000,39113,5000/39113,0,2,2,0
5000,39119,5000/39119,0,2,2,0
5000,39133,5000/39133,0,2,2,0
5000,39139,5000/39139,0,2,2,0
5000,39157,5000/39157,0,2,2,0
5000,39161,5000/39161,0,2,2,0
5000,39163,5000/39163,0,2,2,0
5000,39181,5000/39181,0,2,2,0
5000,39191,5000/39191,0,2,2,0
5000,39199,5000/39199,0,2,2,0
5000,39209,5000/39209,0,2,2,0
5000,39217,5000/39217,0,2,2,0
5000,39227,5000/39227,0,2,2,0
5000,39229,5000/39229,0,2,2,0
5000,39233,5000/39233,0,2,2,0
5000,39239,5000/39239,0,2,2,0
5000,39241,5000/39241,0,2,2,0
5000,39251,5000/39251,0,2,2,0
5000,39293,5000/39293,0,2,2,0
5000,39301,5000/39301,0,2,2,0
5000,39313,5000/39313,0,2,2,0
5000,39317,5000/39317,0,2,2,0
5000,39323,5000/39323,0,2,2,0
5000,39341,5000/39341,0,2,2,0
5000,39343,5000/39343,0,2,2,0
5000,39359,5000/39359,0,2,2,0
5000,39367,5000/39367,0,2,2,0
5000,39371,5000/39371,0,2,2,0
5000,39373,5000/39373,0,2,2,0
5000,39383,5000/39383,0,2,2,0
5000,39397,5000/39397,0,2,2,0
5000,39409,5000/39409,0,2,2,0
5000,39419,5000/39419,0,2,2,0
5000,39439,5000/39439,0,2,2,0
5000,39443,5000/39443,0,2,2,0
5000,39451,5000/39451,0,2,2,0
5000,39461,5000/39461,0,2,2,0
5000,39499,5000/39499,0,2,2,0
5000,39503,5000/39503,0,2,2,0
5000,39509,5000/39509,0,2,2,0
5000,39511,5000/39511,0,2,2,0
5000,39521,5000/39521,0,2,2,0
5000,39541,5000/39541,0,2,2,0
5000,39551,5000/39551,0,2,2,0
5000,39563,5000/39563,0,2,2,0
5000,39569,5000/39569,0,2,2,0
5000,39581,5000/39581,0,2,2,0
5000,39607,5000/39607,0,2,2,0
5000,39619,5000/39619,0,2,2,0
5000,39623,5000/39623,0,2,2,0
5000,39631,5000/39631,0,2,2,0
5000,39659,5000/39659,0,2,2,0
5000,39667,5000/39667,0,2,2,0
5000,39671,5000/39671,0,2,2,0
5000,39679,5000/39679,0,2,2,0
5000,39703,5000/39703,0,2,2,0
5000,39709,5000/39709,0,2,2,0
5000,39719,5000/39719,0,2,2,0
5000,39727,5000/39727,0,2,2,0
5000,39733,5000/39733,0,2,2,0
5000,39749,5000/39749,0,2,2,0
5000,39761,5000/39761,0,2,2,0
5000,39769,5000/39769,0,2,2,0
5000,39779,5000/39779,0,2,2,0
5000,39791,5000/39791,0,2,2,0
5000,39799,5000/39799,0,2,2,0
5000,39821,5000/39821,0,2,2,0
5000,39827,5000/39827,0,2,2,0
5000,39829,5000/39829,0,2,2,0
5000,39839,5000/39839,0,2,2,0
5000,39841,5000/39841,0,2,2,0
5000,39847,5000/39847,0,2,2,0
5000,39857,5000/39857,0,2,2,0
5000,39863,5000/39863,0,2,2,0
5000,39869,5000/39869,0,2,2,0
5000,39877,5000/39877,0,2,2,0
5000,39883,5000/39883,0,2,2,0
5000,39887,5000/39887,0,2,2,0
5000,39901,5000/39901,0,2,2,0
5000,39929,5000/39929,0,2,2,0
5000,39937,5000/39937,0,2,2,0
5000,39953,5000/39953,0,2,2,0
5000,39971,5000/39971,0,2,2,0
5000,39979,5000/39979,0,2,2,0
5000,39983,5000/39983,0,2,2,0
5000,39989,5000/39989,0,2,2,0
5000,40009,5000/40009,0,1,1,0
5000,40013,5000/40013,0,1,1,0
5000,40031,5000/40031,0,1,1,0
5000,40037,5000/40037,0,1,1,0
5000,40039,5000/40039,0,1,1,0
5000,40063,5000/40063,0,1,1,0
5000,40087,5000/40087,0,1,1,0
5000,40093,5000/40093,0,1,1,0
5000,40099,5000/40099,0,1,1,0
5000,40111,5000/40111,0,1,1,0
5000,40123,5000/40123,0,1,1,0
5000,40127,5000/40127,0,1,1,0
5000,40129,5000/40129,0,1,1,0
5000,40151,5000/40151,0,1,1,0
5000,40153,5000/40153,0,1,1,0
5000,40163,5000/40163,0,1,1,0
5000,40169,5000/40169,0,1,1,0
5000,40177,5000/40177,0,1,1,0
5000,40189,5000/40189,0,1,1,0
5000,40193,5000/40193,0,1,1,0
5000,40213,5000/40213,0,1,1,0
5000,40231,5000/40231,0,1,1,0
5000,40237,5000/40237,0,1,1,0
5000,40241,5000/40241,0,1,1,0
5000,40253,5000/40253,0,1,1,0
5000,40277,5000/40277,0,1,1,0
5000,40283,5000/40283,0,1,1,0
5000,40289,5000/40289,0,1,1,0
5000,40343,5000/40343,0,1,1,0
5000,40351,5000/40351,0,1,1,0
5000,40357,5000/40357,0,1,1,0
5000,40361,5000/40361,0,1,1,0
5000,40387,5000/40387,0,1,1,0
5000,40423,5000/40423,0,1,1,0
5000,40427,5000/40427,0,1,1,0
5000,40429,5000/40429,0,1,1,0
5000,40433,5000/40433,0,1,1,0
5000,40459,5000/40459,0,1,1,0
5000,40471,5000/40471,0,1,1,0
5000,40483,5000/40483,0,1,1,0
5000,40487,5000/40487,0,1,1,0
5000,40493,5000/40493,0,1,1,0
5000,40499,5000/40499,0,1,1,0
5000,40507,5000/40507,0,1,1,0
5000,40519,5000/40519,0,1,1,0
5000,40529,5000/40529,0,1,1,0
5000,40531,5000/40531,0,1,1,0
5000,40543,5000/40543,0,1,1,0
5000,40559,5000/40559,0,1,1,0
5000,40577,5000/40577,0,1,1,0
5000,40583,5000/40583,0,1,1,0
5000,40591,5000/40591,0,1,1,0
5000,40597,5000/40597,0,1,1,0
5000,40609,5000/40609,0,1,1,0
5000,40627,5000/40627,0,1,1,0
5000,40637,5000/40637,0,1,1,0
5000,40639,5000/40639,0,1,1,0
5000,40693,5000/40693,0,1,1,0
5000,40697,5000/40697,0,1,1,0
5000,40699,5000/40699,0,1,1,0
5000,40709,5000/40709,0,1,1,0
5000,40739,5000/40739,0,1,1,0
5000,40751,5000/40751,0,1,1,0
5000,40759,5000/40759,0,1,1,0
5000,40763,5000/40763,0,1,1,0
5000,40771,5000/40771,0,1,1,0
5000,40787,5000/40787,0,1,1,0
5000,40801,5000/40801,0,1,1,0
5000,40813,5000/40813,0,1,1,0
5000,40819,5000/40819,0,1,1,0
5000,40823,5000/40823,0,1,1,0
5000,40829,5000/40829,0,1,1,0
5000,40841,5000/40841,0,1,1,0
5000,40847,5000/40847,0,1,1,0
5000,40849,5000/40849,0,1,1,0
5000,40853,5000/40853,0,1,1,0
5000,40867,5000/40867,0,1,1,0
5000,40879,5000/40879,0,1,1,0
5000,40883,5000/40883,0,1,1,0
5000,40897,5000/40897,0,1,1,0
5000,40903,5000/40903,0,1,1,0
5000,40927,5000/40927,0,1,1,0
5000,40933,5000/40933,0,1,1,0
5000,40939,5000/40939,0,1,1,0
5000,40949,5000/40949,0,1,1,0
5000,40961,5000/40961,0,1,1,0
5000,40973,5000/40973,0,1,1,0
5000,40993,5000/40993,0,1,1,0
5000,41011,5000/41011,0,1,1,0
5000,41017,5000/41017,0,1,1,0
5000,41023,5000/41023,0,1,1,0
5000,41039,5000/41039,0,1,1,0
5000,41047,5000/41047,0,1,1,0
5000,41051,5000/41051,0,1,1,0
5000,41057,5000/41057,0,1,1,0
5000,41077,5000/41077,0,1,1,0
5000,41081,5000/41081,0,1,1,0
5000,41113,5000/41113,0,1,1,0
5000,41117,5000/41117,0,1,1,0
5000,41131,5000/41131,0,1,1,0
5000,41141,5000/41141,0,1,1,0
5000,41143,5000/41143,0,1,1,0
5000,41149,5000/41149,0,1,1,0
5000,41161,5000/41161,0,1,1,0
5000,41177,5000/41177,0,1,1,0
5000,41179,5000/41179,0,1,1,0
5000,41183,5000/41183,0,1,1,0
5000,41189,5000/41189,0,1,1,0
5000,41201,5000/41201,0,1,1,0
5000,41203,5000/41203,0,1,1,0
5000,41213,5000/41213,0,1,1,0
5000,41221,5000/41221,0,1,1,0
5000,41227,5000/41227,0,1,1,0
5000,41231,5000/41231,0,1,1,0
5000,41233,5000/41233,0,1,1,0
5000,41243,5000/41243,0,1,1,0
5000,41257,5000/41257,0,1,1,0
5000,41263,5000/41263,0,1,1,0
5000,41269,5000/41269,0,1,1,0
5000,41281,5000/41281,0,1,1,0
5000,41299,5000/41299,0,1,1,0
5000,41333,5000/41333,0,1,1,0
5000,41341,5000/41341,0,1,1,0
5000,41351,5000/41351,0,1,1,0
5000,41357,5000/41357,0,1,1,0
5000,41381,5000/41381,0,1,1,0
5000,41387,5000/41387,0,1,1,0
5000,41389,5000/41389,0,1,1,0
5000,41399,5000/41399,0,1,1,0
5000,41411,5000/41411,0,1,1,0
5000,41413,5000/41413,0,1,1,0
5000,41443,5000/41443,0,1,1,0
5000,41453,5000/41453,0,1,1,0
5000,41467,5000/41467,0,1,1,0
5000,41479,5000/41479,0,1,1,0
5000,41491,5000/41491,0,1,1,0
5000,41507,5000/41507,0,1,1,0
5000,41513,5000/41513,0,1,1,0
5000,41519,5000/41519,0,1,1,0
5000,41521,5000/41521,0,1,1,0
5000,41539,5000/41539,0,1,1,0
5000,41543,5000/41543,0,1,1,0
5000,41549,5000/41549,0,1,1,0
5000,41579,5000/41579,0,1,1,0
5000,41593,5000/41593,0,1,1,0
5000,41597,5000/41597,0,1,1,0
5000,41603,5000/41603,0,1,1,0
5000,41609,5000/41609,0,1,1,0
5000,41611,5000/41611,0,1,1,0
5000,41617,5000/41617,0,1,1,0
5000,41621,5000/41621,0,1,1,0
5000,41627,5000/41627,0,1,1,0
5000,41641,5000/41641,0,1,1,0
5000,41647,5000/41647,0,1,1,0
5000,41651,5000/41651,0,1,1,0
5000,41659,5000/41659,0,1,1,0
5000,41669,5000/41669,0,1,1,0
5000,41681,5000/41681,0,1,1,0
5000,41687,5000/41687,0,1,1,0
5000,41719,5000/41719,0,1,1,0
5000,41729,5000/41729,0,1,1,0
5000,41737,5000/41737,0,1,1,0
5000,41759,5000/41759,0,1,1,0
5000,41761,5000/41761,0,1,1,0
5000,41771,5000/41771,0,1,1,0
5000,41777,5000/41777,0,1,1,0
5000,41801,5000/41801,0,1,1,0
5000,41809,5000/41809,0,1,1,0
5000,41813,5000/41813,0,1,1,0
5000,41843,5000/41843,0,1,1,0
5000,41849,5000/41849,0,1,1,0
5000,41851,5000/41851,0,1,1,0
5000,41863,5000/41863,0,1,1,0
5000,41879,5000/41879,0,1,1,0
5000,41887,5000/41887,0,1,1,0
5000,41893,5000/41893,0,1,1,0
5000,41897,5000/41897,0,1,1,0
5000,41903,5000/41903,0,1,1,0
5000,41911,5000/41911,0,1,1,0
5000,41927,5000/41927,0,1,1,0
5000,41941,5000/41941,0,1,1,0
5000,41947,5000/41947,0,1,1,0
5000,41953,5000/41953,0,1,1,0
5000,41957,5000/41957,0,1,1,0
5000,41959,5000/41959,0,1,1,0
5000,41969,5000/41969,0,1,1,0
5000,41981,5000/41981,0,1,1,0
5000,41983,5000/41983,0,1,1,0
5000,41999,5000/41999,0,1,1,0
5000,42013,5000/42013,0,1,1,0
5000,42017,5000/42017,0,1,1,0
5000,42019,5000/42019,0,1,1,0
5000,42023,5000/42023,0,1,1,0
5000,42043,5000/42043,0,1,1,0
5000,42061,5000/42061,0,1,1,0
5000,42071,5000/42071,0,1,1,0
5000,42073,5000/42073,0,1,1,0
5000,42083,5000/42083,0,1,1,0
5000,42089,5000/42089,0,1,1,0
5000,42101,5000/42101,0,1,1,0
5000,42131,5000/42131,0,1,1,0
5000,42139,5000/42139,0,1,1,0
5000,42157,5000/42157,0,1,1,0
5000,42169,5000/42169,0,1,1,0
5000,42179,5000/42179,0,1,1,0
5000,42181,5000/42181,0,1,1,0
5000,42187,5000/42187,0,1,1,0
5000,42193,5000/42193,0,1,1,0
5000,42197,5000/42197,0,1,1,0
5000,42209,5000/42209,0,1,1,0
5000,42221,5000/42221,0,1,1,0
5000,42223,5000/42223,0,1,1,0
5000,42227,5000/42227,0,1,1,0
5000,42239,5000/42239,0,1,1,0
5000,42257,5000/42257,0,1,1,0
5000,42281,5000/42281,0,1,1,0
5000,42283,5000/42283,0,1,1,0
5000,42293,5000/42293,0,1,1,0
5000,42299,5000/42299,0,1,1,0
5000,42307,5000/42307,0,1,1,0
5000,42323,5000/42323,0,1,1,0
5000,42331,5000/42331,0,1,1,0
5000,42337,5000/42337,0,1,1,0
5000,42349,5000/42349,0,1,1,0
5000,42359,5000/42359,0,1,1,0
5000,42373,5000/42373,0,1,1,0
5000,42379,5000/42379,0,1,1,0
5000,42391,5000/42391,0,1,1,0
5000,42397,5000/42397,0,1,1,0
5000,42403,5000/42403,0,1,1,0
5000,42407,5000/42407,0,1,1,0
5000,42409,5000/42409,0,1,1,0
5000,42433,5000/42433,0,1,1,0
5000,42437,5000/42437,0,1,1,0
5000,42443,5000/42443,0,1,1,0
5000,42451,5000/42451,0,1,1,0
5000,42457,5000/42457,0,1,1,0
5000,42461,5000/42461,0,1,1,0
5000,42463,5000/42463,0,1,1,0
5000,42467,5000/42467,0,1,1,0
5000,42473,5000/42473,0,1,1,0
5000,42487,5000/42487,0,1,1,0
5000,42491,5000/42491,0,1,1,0
5000,42499,5000/42499,0,1,1,0
5000,42509,5000/42509,0,1,1,0
5000,42533,5000/42533,0,1,1,0
5000,42557,5000/42557,0,1,1,0
5000,42569,5000/42569,0,1,1,0
5000,42571,5000/42571,0,1,1,0
5000,42577,5000/42577,0,1,1,0
5000,42589,5000/42589,0,1,1,0
5000,42611,5000/42611,0,1,1,0
5000,42641,5000/42641,0,1,1,0
5000,42643,5000/42643,0,1,1,0
5000,42649,5000/42649,0,1,1,0
5000,42667,5000/42667,0,1,1,0
5000,42677,5000/42677,0,1,1,0
5000,42683,5000/42683,0,1,1,0
5000,42689,5000/42689,0,1,1,0
5000,42697,5000/42697,0,1,1,0
5000,42701,5000/42701,0,1,1,0
5000,42703,5000/42703,0,1,1,0
5000,42709,5000/42709,0,1,1,0
5000,42719,5000/42719,0,1,1,0
5000,42727,5000/42727,0,1,1,0
5000,42737,5000/42737,0,1,1,0
5000,42743,5000/42743,0,1,1,0
5000,42751,5000/42751,0,1,1,0
5000,42767,5000/42767,0,1,1,0
5000,42773,5000/42773,0,1,1,0
5000,42787,5000/42787,0,1,1,0
5000,42793,5000/42793,0,1,1,0
5000,42797,5000/42797,0,1,1,0
5000,42821,5000/42821,0,1,1,0
5000,42829,5000/42829,0,1,1,0
5000,42839,5000/42839,0,1,1,0
5000,42841,5000/42841,0,1,1,0
5000,42853,5000/42853,0,1,1,0
5000,42859,5000/42859,0,1,1,0
5000,42863,5000/42863,0,1,1,0
5000,42899,5000/42899,0,1,1,0
5000,42901,5000/42901,0,1,1,0
5000,42923,5000/42923,0,1,1,0
5000,42929,5000/42929,0,1,1,0
5000,42937,5000/42937,0,1,1,0
5000,42943,5000/42943,0,1,1,0
5000,42953,5000/42953,0,1,1,0
5000,42961,5000/42961,0,1,1,0
5000,42967,5000/42967,0,1,1,0
5000,42979,5000/42979,0,1,1,0
5000,42989,5000/42989,0,1,1,0
5000,43003,5000/43003,0,1,1,0
5000,43013,5000/43013,0,1,1,0
5000,43019,5000/43019,0,1,1,0
5000,43037,5000/43037,0,1,1,0
5000,43049,5000/43049,0,1,1,0
5000,43051,5000/43051,0,1,1,0
5000,43063,5000/43063,0,1,1,0
5000,43067,5000/43067,0,1,1,0
5000,43093,5000/43093,0,1,1,0
5000,43103,5000/43103,0,1,1,0
5000,43117,5000/43117,0,1,1,0
5000,43133,5000/43133,0,1,1,0
5000,43151,5000/43151,0,1,1,0
5000,43159,5000/43159,0,1,1,0
5000,43177,5000/43177,0,1,1,0
5000,43189,5000/43189,0,1,1,0
5000,43201,5000/43201,0,1,1,0
5000,43207,5000/43207,0,1,1,0
5000,43223,5000/43223,0,1,1,0
5000,43237,5000/43237,0,1,1,0
5000,43261,5000/43261,0,1,1,0
5000,43271,5000/43271,0,1,1,0
5000,43283,5000/43283,0,1,1,0
5000,43291,5000/43291,0,1,1,0
5000,43313,5000/43313,0,1,1,0
5000,43319,5000/43319,0,1,1,0
5000,43321,5000/43321,0,1,1,0
5000,43331,5000/43331,0,1,1,0
5000,43391,5000/43391,0,1,1,0
5000,43397,5000/43397,0,1,1,0
5000,43399,5000/43399,0,1,1,0
5000,43403,5000/43403,0,1,1,0
5000,43411,5000/43411,0,1,1,0
5000,43427,5000/43427,0,1,1,0
5000,43441,5000/43441,0,1,1,0
5000,43451,5000/43451,0,1,1,0
5000,43457,5000/43457,0,1,1,0
5000,43481,5000/43481,0,1,1,0
5000,43487,5000/43487,0,1,1,0
5000,43499,5000/43499,0,1,1,0
5000,43517,5000/43517,0,1,1,0
5000,43541,5000/43541,0,1,1,0
5000,43543,5000/43543,0,1,1,0
5000,43573,5000/43573,0,1,1,0
5000,43577,5000/43577,0,1,1,0
5000,43579,5000/43579,0,1,1,0
5000,43591,5000/43591,0,1,1,0
5000,43597,5000/43597,0,1,1,0
5000,43607,5000/43607,0,1,1,0
5000,43609,5000/43609,0,1,1,0
5000,43613,5000/43613,0,1,1,0
5000,43627,5000/43627,0,1,1,0
5000,43633,5000/43633,0,1,1,0
5000,43649,5000/43649,0,1,1,0
5000,43651,5000/43651,0,1,1,0
5000,43661,5000/43661,0,1,1,0
5000,43669,5000/43669,0,1,1,0
5000,43691,5000/43691,0,1,1,0
5000,43711,5000/43711,0,1,1,0
5000,43717,5000/43717,0,1,1,0
5000,43721,5000/43721,0,1,1,0
5000,43753,5000/43753,0,1,1,0
5000,43759,5000/43759,0,1,1,0
5000,43777,5000/43777,0,1,1,0
5000,43781,5000/43781,0,1,1,0
5000,43783,5000/43783,0,1,1,0
5000,43787,5000/43787,0,1,1,0
5000,43789,5000/43789,0,1,1,0
5000,43793,5000/43793,0,1,1,0
5000,43801,5000/43801,0,1,1,0
5000,43853,5000/43853,0,1,1,0
5000,43867,5000/43867,0,1,1,0
5000,43889,5000/43889,0,1,1,0
5000,43891,5000/43891,0,1,1,0
5000,43913,5000/43913,0,1,1,0
5000,43933,5000/43933,0,1,1,0
5000,43943,5000/43943,0,1,1,0
5000,43951,5000/43951,0,1,1,0
5000,43961,5000/43961,0,1,1,0
5000,43963,5000/43963,0,1,1,0
5000,43969,5000/43969,0,1,1,0
5000,43973,5000/43973,0,1,1,0
5000,43987,5000/43987,0,1,1,0
5000,43991,5000/43991,0,1,1,0
5000,43997,5000/43997,0,1,1,0
5000,44017,5000/44017,0,1,1,0
5000,44021,5000/44021,0,1,1,0
5000,44027,5000/44027,0,1,1,0
5000,44029,5000/44029,0,1,1,0
5000,44041,5000/44041,0,1,1,0
5000,44053,5000/44053,0,1,1,0
5000,44059,5000/44059,0,1,1,0
5000,44071,5000/44071,0,1,1,0
5000,44087,5000/44087,0,1,1,0
5000,44089,5000/44089,0,1,1,0
5000,44101,5000/44101,0,1,1,0
5000,44111,5000/44111,0,1,1,0
5000,44119,5000/44119,0,1,1,0
5000,44123,5000/44123,0,1,1,0
5000,44129,5000/44129,0,1,1,0
5000,44131,5000/44131,0,1,1,0
5000,44159,5000/44159,0,1,1,0
5000,44171,5000/44171,0,1,1,0
5000,44179,5000/44179,0,1,1,0
5000,44189,5000/44189,0,1,1,0
5000,44201,5000/44201,0,1,1,0
5000,44203,5000/44203,0,1,1,0
5000,44207,5000/44207,0,1,1,0
5000,44221,5000/44221,0,1,1,0
5000,44249,5000/44249,0,1,1,0
5000,44257,5000/44257,0,1,1,0
5000,44263,5000/44263,0,1,1,0
5000,44267,5000/44267,0,1,1,0
5000,44269,5000/44269,0,1,1,0
5000,44273,5000/44273,0,1,1,0
5000,44279,5000/44279,0,1,1,0
5000,44281,5000/44281,0,1,1,0
5000,44293,5000/44293,0,1,1,0
5000,44351,5000/44351,0,1,1,0
5000,44357,5000/44357,0,1,1,0
5000,44371,5000/44371,0,1,1,0
5000,44381,5000/44381,0,1,1,0
5000,44383,5000/44383,0,1,1,0
5000,44389,5000/44389,0,1,1,0
5000,44417,5000/44417,0,1,1,0
5000,44449,5000/44449,0,1,1,0
5000,44453,5000/44453,0,1,1,0
5000,44483,5000/44483,0,1,1,0
5000,44491,5000/44491,0,1,1,0
5000,44497,5000/44497,0,1,1,0
5000,44501,5000/44501,0,1,1,0
5000,44507,5000/44507,0,1,1,0
5000,44519,5000/44519,0,1,1,0
5000,44531,5000/44531,0,1,1,0
5000,44533,5000/44533,0,1,1,0
5000,44537,5000/44537,0,1,1,0
5000,44543,5000/44543,0,1,1,0
5000,44549,5000/44549,0,1,1,0
5000,44563,5000/44563,0,1,1,0
5000,44579,5000/44579,0,1,1,0
5000,44587,5000/44587,0,1,1,0
5000,44617,5000/44617,0,1,1,0
5000,44621,5000/44621,0,1,1,0
5000,44623,5000/44623,0,1,1,0
5000,44633,5000/44633,0,1,1,0
5000,44641,5000/44641,0,1,1,0
5000,44647,5000/44647,0,1,1,0
5000,44651,5000/44651,0,1,1,0
5000,44657,5000/44657,0,1,1,0
5000,44683,5000/44683,0,1,1,0
5000,44687,5000/44687,0,1,1,0
5000,44699,5000/44699,0,1,1,0
5000,44701,5000/44701,0,1,1,0
5000,44711,5000/44711,0,1,1,0
5000,44729,5000/44729,0,1,1,0
5000,44741,5000/44741,0,1,1,0
5000,44753,5000/44753,0,1,1,0
5000,44771,5000/44771,0,1,1,0
5000,44773,5000/44773,0,1,1,0
5000,44777,5000/44777,0,1,1,0
5000,44789,5000/44789,0,1,1,0
5000,44797,5000/44797,0,1,1,0
5000,44809,5000/44809,0,1,1,0
5000,44819,5000/44819,0,1,1,0
5000,44839,5000/44839,0,1,1,0
5000,44843,5000/44843,0,1,1,0
5000,44851,5000/44851,0,1,1,0
5000,44867,5000/44867,0,1,1,0
5000,44879,5000/44879,0,1,1,0
5000,44887,5000/44887,0,1,1,0
5000,44893,5000/44893,0,1,1,0
5000,44909,5000/44909,0,1,1,0
5000,44917,5000/44917,0,1,1,0
5000,44927,5000/44927,0,1,1,0
5000,44939,5000/44939,0,1,1,0
5000,44953,5000/44953,0,1,1,0
5000,44959,5000/44959,0,1,1,0
5000,44963,5000/44963,0,1,1,0
5000,44971,5000/44971,0,1,1,0
5000,44983,5000/44983,0,1,1,0
5000,44987,5000/44987,0,1,1,0
5000,45007,5000/45007,0,1,1,0
5000,45013,5000/45013,0,1,1,0
5000,45053,5000/45053,0,1,1,0
5000,45061,5000/45061,0,1,1,0
5000,45077,5000/45077,0,1,1,0
5000,45083,5000/45083,0,1,1,0
5000,45119,5000/45119,0,1,1,0
5000,45121,5000/45121,0,1,1,0
5000,45127,5000/45127,0,1,1,0
5000,45131,5000/45131,0,1,1,0
5000,45137,5000/45137,0,1,1,0
5000,45139,5000/45139,0,1,1,0
5000,45161,5000/45161,0,1,1,0
5000,45179,5000/45179,0,1,1,0
5000,45181,5000/45181,0,1,1,0
5000,45191,5000/45191,0,1,1,0
5000,45197,5000/45197,0,1,1,0
5000,45233,5000/45233,0,1,1,0
5000,45247,5000/45247,0,1,1,0
5000,45259,5000/45259,0,1,1,0
5000,45263,5000/45263,0,1,1,0
5000,45281,5000/45281,0,1,1,0
5000,45289,5000/45289,0,1,1,0
5000,45293,5000/45293,0,1,1,0
5000,45307,5000/45307,0,1,1,0
5000,45317,5000/45317,0,1,1,0
5000,45319,5000/45319,0,1,1,0
5000,45329,5000/45329,0,1,1,0
5000,45337,5000/45337,0,1,1,0
5000,45341,5000/45341,0,1,1,0
5000,45343,5000/45343,0,1,1,0
5000,45361,5000/45361,0,1,1,0
5000,45377,5000/45377,0,1,1,0
5000,45389,5000/45389,0,1,1,0
5000,45403,5000/45403,0,1,1,0
5000,45413,5000/45413,0,1,1,0
5000,45427,5000/45427,0,1,1,0
5000,45433,5000/45433,0,1,1,0
5000,45439,5000/45439,0,1,1,0
5000,45481,5000/45481,0,1,1,0
5000,45491,5000/45491,0,1,1,0
5000,45497,5000/45497,0,1,1,0
5000,45503,5000/45503,0,1,1,0
5000,45523,5000/45523,0,1,1,0
5000,45533,5000/45533,0,1,1,0
5000,45541,5000/45541,0,1,1,0
5000,45553,5000/45553,0,1,1,0
5000,45557,5000/45557,0,1,1,0
5000,45569,5000/45569,0,1,1,0
5000,45587,5000/45587,0,1,1,0
5000,45589,5000/45589,0,1,1,0
5000,45599,5000/45599,0,1,1,0
5000,45613,5000/45613,0,1,1,0
5000,45631,5000/45631,0,1,1,0
5000,45641,5000/45641,0,1,1,0
5000,45659,5000/45659,0,1,1,0
5000,45667,5000/45667,0,1,1,0
5000,45673,5000/45673,0,1,1,0
5000,45677,5000/45677,0,1,1,0
5000,45691,5000/45691,0,1,1,0
5000,45697,5000/45697,0,1,1,0
5000,45707,5000/45707,0,1,1,0
5000,45737,5000/45737,0,1,1,0
5000,45751,5000/45751,0,1,1,0
5000,45757,5000/45757,0,1,1,0
5000,45763,5000/45763,0,1,1,0
5000,45767,5000/45767,0,1,1,0
5000,45779,5000/45779,0,1,1,0
5000,45817,5000/45817,0,1,1,0
5000,45821,5000/45821,0,1,1,0
5000,45823,5000/45823,0,1,1,0
5000,45827,5000/45827,0,1,1,0
5000,45833,5000/45833,0,1,1,0
5000,45841,5000/45841,0,1,1,0
5000,45853,5000/45853,0,1,1,0
5000,45863,5000/45863,0,1,1,0
5000,45869,5000/45869,0,1,1,0
5000,45887,5000/45887,0,1,1,0
5000,45893,5000/45893,0,1,1,0
5000,45943,5000/45943,0,1,1,0
5000,45949,5000/45949,0,1,1,0
5000,45953,5000/45953,0,1,1,0
5000,45959,5000/45959,0,1,1,0
5000,45971,5000/45971,0,1,1,0
5000,45979,5000/45979,0,1,1,0
5000,45989,5000/45989,0,1,1,0
5000,46021,5000/46021,0,1,1,0
5000,46027,5000/46027,0,1,1,0
5000,46049,5000/46049,0,1,1,0
5000,46051,5000/46051,0,1,1,0
5000,46061,5000/46061,0,1,1,0
5000,46073,5000/46073,0,1,1,0
5000,46091,5000/46091,0,1,1,0
5000,46093,5000/46093,0,1,1,0
5000,46099,5000/46099,0,1,1,0
5000,46103,5000/46103,0,1,1,0
5000,46133,5000/46133,0,1,1,0
5000,46141,5000/46141,0,1,1,0
5000,46147,5000/46147,0,1,1,0
5000,46153,5000/46153,0,1,1,0
5000,46171,5000/46171,0,1,1,0
5000,46181,5000/46181,0,1,1,0
5000,46183,5000/46183,0,1,1,0
5000,46187,5000/46187,0,1,1,0
5000,46199,5000/46199,0,1,1,0
5000,46219,5000/46219,0,1,1,0
5000,46229,5000/46229,0,1,1,0
5000,46237,5000/46237,0,1,1,0
5000,46261,5000/46261,0,1,1,0
5000,46271,5000/46271,0,1,1,0
5000,46273,5000/46273,0,1,1,0
5000,46279,5000/46279,0,1,1,0
5000,46301,5000/46301,0,1,1,0
5000,46307,5000/46307,0,1,1,0
5000,46309,5000/46309,0,1,1,0
5000,46327,5000/46327,0,1,1,0
5000,46337,5000/46337,0,1,1,0
5000,46349,5000/46349,0,1,1,0
5000,46351,5000/46351,0,1,1,0
5000,46381,5000/46381,0,1,1,0
5000,46399,5000/46399,0,1,1,0
5000,46411,5000/46411,0,1,1,0
5000,46439,5000/46439,0,1,1,0
5000,46441,5000/46441,0,1,1,0
5000,46447,5000/46447,0,1,1,0
5000,46451,5000/46451,0,1,1,0
5000,46457,5000/46457,0,1,1,0
5000,46471,5000/46471,0,1,1,0
5000,46477,5000/46477,0,1,1,0
5000,46489,5000/46489,0,1,1,0
5000,46499,5000/46499,0,1,1,0
5000,46507,5000/46507,0,1,1,0
5000,46511,5000/46511,0,1,1,0
5000,46523,5000/46523,0,1,1,0
5000,46549,5000/46549,0,1,1,0
5000,46559,5000/46559,0,1,1,0
5000,46567,5000/46567,0,1,1,0
5000,46573,5000/46573,0,1,1,0
5000,46589,5000/46589,0,1,1,0
5000,46591,5000/46591,0,1,1,0
5000,46601,5000/46601,0,1,1,0
5000,46619,5000/46619,0,1,1,0
5000,46633,5000/46633,0,1,1,0
5000,46639,5000/46639,0,1,1,0
5000,46643,5000/46643,0,1,1,0
5000,46649,5000/46649,0,1,1,0
5000,46663,5000/46663,0,1,1,0
5000,46679,5000/46679,0,1,1,0
5000,46681,5000/46681,0,1,1,0
5000,46687,5000/46687,0,1,1,0
5000,46691,5000/46691,0,1,1,0
5000,46703,5000/46703,0,1,1,0
5000,46723,5000/46723,0,1,1,0
5000,46727,5000/46727,0,1,1,0
5000,46747,5000/46747,0,1,1,0
5000,46751,5000/46751,0,1,1,0
5000,46757,5000/46757,0,1,1,0
5000,46769,5000/46769,0,1,1,0
5000,46771,5000/46771,0,1,1,0
5000,46807,5000/46807,0,1,1,0
5000,46811,5000/46811,0,1,1,0
5000,46817,5000/46817,0,1,1,0
5000,46819,5000/46819,0,1,1,0
5000,46829,5000/46829,0,1,1,0
5000,46831,5000/46831,0,1,1,0
5000,46853,5000/46853,0,1,1,0
5000,46861,5000/46861,0,1,1,0
5000,46867,5000/46867,0,1,1,0
5000,46877,5000/46877,0,1,1,0
5000,46889,5000/46889,0,1,1,0
5000,46901,5000/46901,0,1,1,0
5000,46919,5000/46919,0,1,1,0
5000,46933,5000/46933,0,1,1,0
5000,46957,5000/46957,0,1,1,0
5000,46993,5000/46993,0,1,1,0
5000,46997,5000/46997,0,1,1,0
5000,47017,5000/47017,0,1,1,0
5000,47041,5000/47041,0,1,1,0
5000,47051,5000/47051,0,1,1,0
5000,47057,5000/47057,0,1,1,0
5000,47059,5000/47059,0,1,1,0
5000,47087,5000/47087,0,1,1,0
5000,47093,5000/47093,0,1,1,0
5000,47111,5000/47111,0,1,1,0
5000,47119,5000/47119,0,1,1,0
5000,47123,5000/47123,0,1,1,0
5000,47129,5000/47129,0,1,1,0
5000,47137,5000/47137,0,1,1,0
5000,47143,5000/47143,0,1,1,0
5000,47147,5000/47147,0,1,1,0
5000,47149,5000/47149,0,1,1,0
5000,47161,5000/47161,0,1,1,0
5000,47189,5000/47189,0,1,1,0
5000,47207,5000/47207,0,1,1,0
5000,47221,5000/47221,0,1,1,0
5000,47237,5000/47237,0,1,1,0
5000,47251,5000/47251,0,1,1,0
5000,47269,5000/47269,0,1,1,0
5000,47279,5000/47279,0,1,1,0
5000,47287,5000/47287,0,1,1,0
5000,47293,5000/47293,0,1,1,0
5000,47297,5000/47297,0,1,1,0
5000,47303,5000/47303,0,1,1,0
5000,47309,5000/47309,0,1,1,0
5000,47317,5000/47317,0,1,1,0
5000,47339,5000/47339,0,1,1,0
5000,47351,5000/47351,0,1,1,0
5000,47353,5000/47353,0,1,1,0
5000,47363,5000/47363,0,1,1,0
5000,47381,5000/47381,0,1,1,0
5000,47387,5000/47387,0,1,1,0
5000,47389,5000/47389,0,1,1,0
5000,47407,5000/47407,0,1,1,0
5000,47417,5000/47417,0,1,1,0
5000,47419,5000/47419,0,1,1,0
5000,47431,5000/47431,0,1,2,1
5000,47441,5000/47441,0,1,1,0
5000,47459,5000/47459,0,1,1,0
5000,47491,5000/47491,0,1,1,0
5000,47497,5000/47497,0,1,1,0
5000,47501,5000/47501,0,1,1,0
5000,47507,5000/47507,0,1,1,0
5000,47513,5000/47513,0,1,1,0
5000,47521,5000/47521,0,1,1,0
5000,47527,5000/47527,0,1,1,0
5000,47533,5000/47533,0,1,1,0
5000,47543,5000/47543,0,1,1,0
5000,47563,5000/47563,0,1,1,0
5000,47569,5000/47569,0,1,1,0
5000,47581,5000/47581,0,1,1,0
5000,47591,5000/47591,0,1,1,0
5000,47599,5000/47599,0,1,1,0
5000,47609,5000/47609,0,1,1,0
5000,47623,5000/47623,0,1,1,0
5000,47629,5000/47629,0,1,1,0
5000,47639,5000/47639,0,1,1,0
5000,47653,5000/47653,0,1,1,0
5000,47657,5000/47657,0,1,1,0
5000,47659,5000/47659,0,1,1,0
5000,47681,5000/47681,0,1,1,0
5000,47699,5000/47699,0,1,1,0
5000,47701,5000/47701,0,1,1,0
5000,47711,5000/47711,0,1,1,0
5000,47713,5000/47713,0,1,1,0
5000,47717,5000/47717,0,1,1,0
5000,47737,5000/47737,0,1,1,0
5000,47741,5000/47741,0,1,1,0
5000,47743,5000/47743,0,1,1,0
5000,47777,5000/47777,0,1,1,0
5000,47779,5000/47779,0,1,1,0
5000,47791,5000/47791,0,1,1,0
5000,47797,5000/47797,0,1,1,0
5000,47807,5000/47807,0,1,1,0
5000,47809,5000/47809,0,1,1,0
5000,47819,5000/47819,0,1,1,0
5000,47837,5000/47837,0,1,1,0
5000,47843,5000/47843,0,1,1,0
5000,47857,5000/47857,0,1,1,0
5000,47869,5000/47869,0,1,1,0
5000,47881,5000/47881,0,1,1,0
5000,47903,5000/47903,0,1,1,0
5000,47911,5000/47911,0,1,1,0
5000,47917,5000/47917,0,1,1,0
5000,47933,5000/47933,0,1,1,0
5000,47939,5000/47939,0,1,1,0
5000,47947,5000/47947,0,1,1,0
5000,47951,5000/47951,0,1,1,0
5000,47963,5000/47963,0,1,1,0
5000,47969,5000/47969,0,1,1,0
5000,47977,5000/47977,0,1,1,0
5000,47981,5000/47981,0,1,1,0
5000,48017,5000/48017,0,1,1,0
5000,48023,5000/48023,0,1,1,0
5000,48029,5000/48029,0,1,1,0
5000,48049,5000/48049,0,1,1,0
5000,48073,5000/48073,0,1,1,0
5000,48079,5000/48079,0,1,1,0
5000,48091,5000/48091,0,1,1,0
5000,48109,5000/48109,0,1,1,0
5000,48119,5000/48119,0,1,1,0
5000,48121,5000/48121,0,1,1,0
5000,48131,5000/48131,0,1,1,0
5000,48157,5000/48157,0,1,1,0
5000,48163,5000/48163,0,1,1,0
5000,48179,5000/48179,0,1,1,0
5000,48187,5000/48187,0,1,1,0
5000,48193,5000/48193,0,1,1,0
5000,48197,5000/48197,0,1,1,0
5000,48221,5000/48221,0,1,1,0
5000,48239,5000/48239,0,1,1,0
5000,48247,5000/48247,0,1,1,0
5000,48259,5000/48259,0,1,1,0
5000,48271,5000/48271,0,1,1,0
5000,48281,5000/48281,0,1,1,0
5000,48299,5000/48299,0,1,1,0
5000,48311,5000/48311,0,1,1,0
5000,48313,5000/48313,0,1,1,0
5000,48337,5000/48337,0,1,1,0
5000,48341,5000/48341,0,1,1,0
5000,48353,5000/48353,0,1,1,0
5000,48371,5000/48371,0,1,1,0
5000,48383,5000/48383,0,1,1,0
5000,48397,5000/48397,0,1,1,0
5000,48407,5000/48407,0,1,1,0
5000,48409,5000/48409,0,1,1,0
5000,48413,5000/48413,0,1,1,0
5000,48437,5000/48437,0,1,1,0
5000,48449,5000/48449,0,1,1,0
5000,48463,5000/48463,0,1,1,0
5000,48473,5000/48473,0,1,1,0
5000,48479,5000/48479,0,1,1,0
5000,48481,5000/48481,0,1,1,0
5000,48487,5000/48487,0,1,1,0
5000,48491,5000/48491,0,1,1,0
5000,48497,5000/48497,0,1,1,0
5000,48523,5000/48523,0,1,1,0
5000,48527,5000/48527,0,1,1,0
5000,48533,5000/48533,0,1,1,0
5000,48539,5000/48539,0,1,1,0
5000,48541,5000/48541,0,1,1,0
5000,48563,5000/48563,0,1,1,0
5000,48571,5000/48571,0,1,1,0
5000,48589,5000/48589,0,1,1,0
5000,48593,5000/48593,0,1,1,0
5000,48611,5000/48611,0,1,1,0
5000,48619,5000/48619,0,1,1,0
5000,48623,5000/48623,0,1,1,0
5000,48647,5000/48647,0,1,1,0
5000,48649,5000/48649,0,1,1,0
5000,48661,5000/48661,0,1,1,0
5000,48673,5000/48673,0,1,1,0
5000,48677,5000/48677,0,1,1,0
5000,48679,5000/48679,0,1,1,0
5000,48731,5000/48731,0,1,1,0
5000,48733,5000/48733,0,1,1,0
5000,48751,5000/48751,0,1,1,0
5000,48757,5000/48757,0,1,1,0
5000,48761,5000/48761,0,1,1,0
5000,48767,5000/48767,0,1,1,0
5000,48779,5000/48779,0,1,1,0
5000,48781,5000/48781,0,1,1,0
5000,48787,5000/48787,0,1,1,0
5000,48799,5000/48799,0,1,1,0
5000,48809,5000/48809,0,1,1,0
5000,48817,5000/48817,0,1,1,0
5000,48821,5000/48821,0,1,1,0
5000,48823,5000/48823,0,1,1,0
5000,48847,5000/48847,0,1,1,0
5000,48857,5000/48857,0,1,1,0
5000,48859,5000/48859,0,1,1,0
5000,48869,5000/48869,0,1,1,0
5000,48871,5000/48871,0,1,1,0
5000,48883,5000/48883,0,1,1,0
5000,48889,5000/48889,0,1,1,0
5000,48907,5000/48907,0,1,1,0
5000,48947,5000/48947,0,1,1,0
5000,48953,5000/48953,0,1,1,0
5000,48973,5000/48973,0,1,1,0
5000,48989,5000/48989,0,1,1,0
5000,48991,5000/48991,0,1,1,0
5000,49003,5000/49003,0,1,1,0
5000,49009,5000/49009,0,1,1,0
5000,49019,5000/49019,0,1,1,0
5000,49031,5000/49031,0,1,1,0
5000,49033,5000/49033,0,1,1,0
5000,49037,5000/49037,0,1,1,0
5000,49043,5000/49043,0,1,1,0
5000,49057,5000/49057,0,1,1,0
5000,49069,5000/49069,0,1,1,0
5000,49081,5000/49081,0,1,1,0
5000,49103,5000/49103,0,1,1,0
5000,49109,5000/49109,0,1,1,0
5000,49117,5000/49117,0,1,1,0
5000,49121,5000/49121,0,1,1,0
5000,49123,5000/49123,0,1,1,0
5000,49139,5000/49139,0,1,1,0
5000,49157,5000/49157,0,1,1,0
5000,49169,5000/49169,0,1,1,0
5000,49171,5000/49171,0,1,1,0
5000,49177,5000/49177,0,1,1,0
5000,49193,5000/49193,0,1,1,0
5000,49199,5000/49199,0,1,1,0
5000,49201,5000/49201,0,1,1,0
5000,49207,5000/49207,0,1,1,0
5000,49211,5000/49211,0,1,1,0
5000,49223,5000/49223,0,1,1,0
5000,49253,5000/49253,0,1,1,0
5000,49261,5000/49261,0,1,1,0
5000,49277,5000/49277,0,1,1,0
5000,49279,5000/49279,0,1,1,0
5000,49297,5000/49297,0,1,1,0
5000,49307,5000/49307,0,1,1,0
5000,49331,5000/49331,0,1,1,0
5000,49333,5000/49333,0,1,1,0
5000,49339,5000/49339,0,1,1,0
5000,49363,5000/49363,0,1,1,0
5000,49367,5000/49367,0,1,1,0
5000,49369,5000/49369,0,1,1,0
5000,49391,5000/49391,0,1,1,0
5000,49393,5000/49393,0,1,1,0
5000,49409,5000/49409,0,1,1,0
5000,49411,5000/49411,0,1,1,0
5000,49417,5000/49417,0,1,1,0
5000,49429,5000/49429,0,1,1,0
5000,49433,5000/49433,0,1,1,0
5000,49451,5000/49451,0,1,1,0
5000,49459,5000/49459,0,1,1,0
5000,49463,5000/49463,0,1,1,0
5000,49477,5000/49477,0,1,1,0
5000,49481,5000/49481,0,1,1,0
5000,49499,5000/49499,0,1,1,0
5000,49523,5000/49523,0,1,1,0
5000,49529,5000/49529,0,1,1,0
5000,49531,5000/49531,0,1,1,0
5000,49537,5000/49537,0,1,1,0
5000,49547,5000/49547,0,1,1,0
5000,49549,5000/49549,0,1,1,0
5000,49559,5000/49559,0,1,1,0
5000,49597,5000/49597,0,1,1,0
5000,49603,5000/49603,0,1,1,0
5000,49613,5000/49613,0,1,1,0
5000,49627,5000/49627,0,1,1,0
5000,49633,5000/49633,0,1,1,0
5000,49639,5000/49639,0,1,1,0
5000,49663,5000/49663,0,1,1,0
5000,49667,5000/49667,0,1,1,0
5000,49669,5000/49669,0,1,1,0
5000,49681,5000/49681,0,1,1,0
5000,49697,5000/49697,0,1,1,0
5000,49711,5000/49711,0,1,1,0
5000,49727,5000/49727,0,1,1,0
5000,49739,5000/49739,0,1,1,0
5000,49741,5000/49741,0,1,1,0
5000,49747,5000/49747,0,1,1,0
5000,49757,5000/49757,0,1,1,0
5000,49783,5000/49783,0,1,1,0
5000,49787,5000/49787,0,1,1,0
5000,49789,5000/49789,0,1,1,0
5000,49801,5000/49801,0,1,1,0
5000,49807,5000/49807,0,1,1,0
5000,49811,5000/49811,0,1,1,0
5000,49823,5000/49823,0,1,1,0
5000,49831,5000/49831,0,1,1,0
5000,49843,5000/49843,0,1,1,0
5000,49853,5000/49853,0,1,1,0
5000,49871,5000/49871,0,1,1,0
5000,49877,5000/49877,0,1,1,0
5000,49891,5000/49891,0,1,1,0
5000,49919,5000/49919,0,1,1,0
5000,49921,5000/49921,0,1,1,0
5000,49927,5000/49927,0,1,1,0
5000,49937,5000/49937,0,1,1,0
5000,49939,5000/49939,0,1,1,0
5000,49943,5000/49943,0,1,1,0
5000,49957,5000/49957,0,1,1,0
5000,49991,5000/49991,0,1,1,0
5000,49993,5000/49993,0,1,1,0
5000,49999,5000/49999,0,1,1,0
5000,50021,5000/50021,0,0,0,0
5000,50023,5000/50023,0,0,0,0
5000,50033,5000/50033,0,0,0,0
5000,50047,5000/50047,0,0,0,0
5000,50051,5000/50051,0,0,0,0
5000,50053,5000/50053,0,0,0,0
5000,50069,5000/50069,0,0,0,0
5000,50077,5000/50077,0,0,0,0
5000,50087,5000/50087,0,0,0,0
5000,50093,5000/50093,0,0,0,0
5000,50101,5000/50101,0,0,0,0
5000,50111,5000/50111,0,0,0,0
5000,50119,5000/50119,0,0,0,0
5000,50123,5000/50123,0,0,0,0
5000,50129,5000/50129,0,0,0,0
5000,50131,5000/50131,0,0,0,0
5000,50147,5000/50147,0,0,0,0
5000,50153,5000/50153,0,0,0,0
5000,50159,5000/50159,0,0,0,0
5000,50177,5000/50177,0,0,0,0
5000,50207,5000/50207,0,0,0,0
5000,50221,5000/50221,0,0,0,0
5000,50227,5000/50227,0,0,0,0
5000,50231,5000/50231,0,0,0,0
5000,50261,5000/50261,0,0,0,0
5000,50263,5000/50263,0,0,0,0
5000,50273,5000/50273,0,0,0,0
5000,50287,5000/50287,0,0,0,0
5000,50291,5000/50291,0,0,0,0
5000,50311,5000/50311,0,0,0,0
5000,50321,5000/50321,0,0,0,0
5000,50329,5000/50329,0,0,0,0
5000,50333,5000/50333,0,0,0,0
5000,50341,5000/50341,0,0,0,0
5000,50359,5000/50359,0,0,0,0
5000,50363,5000/50363,0,0,0,0
5000,50377,5000/50377,0,0,0,0
5000,50383,5000/50383,0,0,0,0
5000,50387,5000/50387,0,0,0,0
5000,50411,5000/50411,0,0,0,0
5000,50417,5000/50417,0,0,0,0
5000,50423,5000/50423,0,0,0,0
5000,50441,5000/50441,0,0,0,0
5000,50459,5000/50459,0,0,0,0
5000,50461,5000/50461,0,0,0,0
5000,50497,5000/50497,0,0,0,0
5000,50503,5000/50503,0,0,0,0
5000,50513,5000/50513,0,0,0,0
5000,50527,5000/50527,0,0,0,0
5000,50539,5000/50539,0,0,0,0
5000,50543,5000/50543,0,0,0,0
5000,50549,5000/50549,0,0,0,0
5000,50551,5000/50551,0,0,0,0
5000,50581,5000/50581,0,0,0,0
5000,50587,5000/50587,0,0,0,0
5000,50591,5000/50591,0,0,0,0
5000,50593,5000/50593,0,0,0,0
5000,50599,5000/50599,0,0,0,0
5000,50627,5000/50627,0,0,0,0
5000,50647,5000/50647,0,0,0,0
5000,50651,5000/50651,0,0,0,0
5000,50671,5000/50671,0,0,0,0
5000,50683,5000/50683,0,0,0,0
5000,50707,5000/50707,0,0,0,0
5000,50723,5000/50723,0,0,0,0
5000,50741,5000/50741,0,0,0,0
5000,50753,5000/50753,0,0,0,0
5000,50767,5000/50767,0,0,0,0
5000,50773,5000/50773,0,0,0,0
5000,50777,5000/50777,0,0,0,0
5000,50789,5000/50789,0,0,0,0
5000,50821,5000/50821,0,0,0,0
5000,50833,5000/50833,0,0,0,0
5000,50839,5000/50839,0,0,0,0
5000,50849,5000/50849,0,0,0,0
5000,50857,5000/50857,0,0,0,0
5000,50867,5000/50867,0,0,0,0
5000,50873,5000/50873,0,0,0,0
5000,50891,5000/50891,0,0,0,0
5000,50893,5000/50893,0,0,0,0
5000,50909,5000/50909,0,0,0,0
5000,50923,5000/50923,0,0,0,0
5000,50929,5000/50929,0,0,0,0
5000,50951,5000/50951,0,0,0,0
5000,50957,5000/50957,0,0,0,0
5000,50969,5000/50969,0,0,0,0
5000,50971,5000/50971,0,0,0,0
5000,50989,5000/50989,0,0,0,0
5000,50993,5000/50993,0,0,0,0
5000,51001,5000/51001,0,0,0,0
5000,51031,5000/51031,0,0,0,0
5000,51043,5000/51043,0,0,0,0
5000,51047,5000/51047,0,0,0,0
5000,51059,5000/51059,0,0,0,0
5000,51061,5000/51061,0,0,0,0
5000,51071,5000/51071,0,0,0,0
5000,51109,5000/51109,0,0,0,0
5000,51131,5000/51131,0,0,0,0
5000,51133,5000/51133,0,0,0,0
5000,51137,5000/51137,0,0,0,0
5000,51151,5000/51151,0,0,0,0
5000,51157,5000/51157,0,0,0,0
5000,51169,5000/51169,0,0,0,0
5000,51193,5000/51193,0,0,0,0
5000,51197,5000/51197,0,0,0,0
5000,51199,5000/51199,0,0,0,0
5000,51203,5000/51203,0,0,0,0
5000,51217,5000/51217,0,0,0,0
5000,51229,5000/51229,0,0,0,0
5000,51239,5000/51239,0,0,0,0
5000,51241,5000/51241,0,0,0,0
5000,51257,5000/51257,0,0,0,0
5000,51263,5000/51263,0,0,0,0
5000,51283,5000/51283,0,0,0,0
5000,51287,5000/51287,0,0,0,0
5000,51307,5000/51307,0,0,0,0
5000,51329,5000/51329,0,0,0,0
5000,51341,5000/51341,0,0,0,0
5000,51343,5000/51343,0,0,0,0
5000,51347,5000/51347,0,0,0,0
5000,51349,5000/51349,0,0,0,0
5000,51361,5000/51361,0,0,0,0
5000,51383,5000/51383,0,0,0,0
5000,51407,5000/51407,0,0,0,0
5000,51413,5000/51413,0,0,0,0
5000,51419,5000/51419,0,0,0,0
5000,51421,5000/51421,0,0,0,0
5000,51427,5000/51427,0,0,0,0
5000,51431,5000/51431,0,0,0,0
5000,51437,5000/51437,0,0,0,0
5000,51439,5000/51439,0,0,0,0
5000,51449,5000/51449,0,0,0,0
5000,51461,5000/51461,0,0,0,0
5000,51473,5000/51473,0,0,0,0
5000,51479,5000/51479,0,0,0,0
5000,51481,5000/51481,0,0,0,0
5000,51487,5000/51487,0,0,0,0
5000,51503,5000/51503,0,0,0,0
5000,51511,5000/51511,0,0,0,0
5000,51517,5000/51517,0,0,0,0
5000,51521,5000/51521,0,0,0,0
5000,51539,5000/51539,0,0,0,0
5000,51551,5000/51551,0,0,0,0
5000,51563,5000/51563,0,0,0,0
5000,51577,5000/51577,0,0,0,0
5000,51581,5000/51581,0,0,0,0
5000,51593,5000/51593,0,0,0,0
5000,51599,5000/51599,0,0,0,0
5000,51607,5000/51607,0,0,0,0
5000,51613,5000/51613,0,0,0,0
5000,51631,5000/51631,0,0,0,0
5000,51637,5000/51637,0,0,0,0
5000,51647,5000/51647,0,0,0,0
5000,51659,5000/51659,0,0,0,0
5000,51673,5000/51673,0,0,0,0
5000,51679,5000/51679,0,0,0,0
5000,51683,5000/51683,0,0,0,0
5000,51691,5000/51691,0,0,0,0
5000,51713,5000/51713,0,0,0,0
5000,51719,5000/51719,0,0,0,0
5000,51721,5000/51721,0,0,0,0
5000,51749,5000/51749,0,0,0,0
5000,51767,5000/51767,0,0,0,0
5000,51769,5000/51769,0,0,0,0
5000,51787,5000/51787,0,0,0,0
5000,51797,5000/51797,0,0,0,0
5000,51803,5000/51803,0,0,0,0
5000,51817,5000/51817,0,0,0,0
5000,51827,5000/51827,0,0,0,0
5000,51829,5000/51829,0,0,0,0
5000,51839,5000/51839,0,0,0,0
5000,51853,5000/51853,0,0,0,0
5000,51859,5000/51859,0,0,0,0
5000,51869,5000/51869,0,0,0,0
5000,51871,5000/51871,0,0,0,0
5000,51893,5000/51893,0,0,0,0
5000,51899,5000/51899,0,0,0,0
5000,51907,5000/51907,0,0,0,0
5000,51913,5000/51913,0,0,0,0
5000,51929,5000/51929,0,0,0,0
5000,51941,5000/51941,0,0,0,0
5000,51949,5000/51949,0,0,0,0
5000,51971,5000/51971,0,0,0,0
5000,51973,5000/51973,0,0,0,0
5000,51977,5000/51977,0,0,0,0
5000,51991,5000/51991,0,0,0,0
5000,52009,5000/52009,0,0,0,0
5000,52021,5000/52021,0,0,0,0
5000,52027,5000/52027,0,0,0,0
5000,52051,5000/52051,0,0,0,0
5000,52057,5000/52057,0,0,0,0
5000,52067,5000/52067,0,0,0,0
5000,52069,5000/52069,0,0,0,0
5000,52081,5000/52081,0,0,0,0
5000,52103,5000/52103,0,0,0,0
5000,52121,5000/52121,0,0,0,0
5000,52127,5000/52127,0,0,0,0
5000,52147,5000/52147,0,0,0,0
5000,52153,5000/52153,0,0,0,0
5000,52163,5000/52163,0,0,0,0
5000,52177,5000/52177,0,0,0,0
5000,52181,5000/52181,0,0,0,0
5000,52183,5000/52183,0,0,0,0
5000,52189,5000/52189,0,0,0,0
5000,52201,5000/52201,0,0,0,0
5000,52223,5000/52223,0,0,0,0
5000,52237,5000/52237,0,0,0,0
5000,52249,5000/52249,0,0,0,0
5000,52253,5000/52253,0,0,0,0
5000,52259,5000/52259,0,0,0,0
5000,52267,5000/52267,0,0,0,0
5000,52289,5000/52289,0,0,0,0
5000,52291,5000/52291,0,0,0,0
5000,52301,5000/52301,0,0,0,0
5000,52313,5000/52313,0,0,0,0
5000,52321,5000/52321,0,0,0,0
5000,52361,5000/52361,0,0,0,0
5000,52363,5000/52363,0,0,0,0
5000,52369,5000/52369,0,0,0,0
5000,52379,5000/52379,0,0,0,0
5000,52387,5000/52387,0,0,0,0
5000,52391,5000/52391,0,0,0,0
5000,52433,5000/52433,0,0,0,0
5000,52453,5000/52453,0,0,0,0
5000,52457,5000/52457,0,0,0,0
5000,52489,5000/52489,0,0,0,0
5000,52501,5000/52501,0,0,0,0
5000,52511,5000/52511,0,0,0,0
5000,52517,5000/52517,0,0,0,0
5000,52529,5000/52529,0,0,0,0
5000,52541,5000/52541,0,0,0,0
5000,52543,5000/52543,0,0,0,0
5000,52553,5000/52553,0,0,0,0
5000,52561,5000/52561,0,0,0,0
5000,52567,5000/52567,0,0,0,0
5000,52571,5000/52571,0,0,0,0
5000,52579,5000/52579,0,0,0,0
5000,52583,5000/52583,0,0,0,0
5000,52609,5000/52609,0,0,0,0
5000,52627,5000/52627,0,0,0,0
5000,52631,5000/52631,0,0,0,0
5000,52639,5000/52639,0,0,0,0
5000,52667,5000/52667,0,0,0,0
5000,52673,5000/52673,0,0,0,0
5000,52691,5000/52691,0,0,0,0
5000,52697,5000/52697,0,0,0,0
5000,52709,5000/52709,0,0,0,0
5000,52711,5000/52711,0,0,0,0
5000,52721,5000/52721,0,0,0,0
5000,52727,5000/52727,0,0,0,0
5000,52733,5000/52733,0,0,0,0
5000,52747,5000/52747,0,0,0,0
5000,52757,5000/52757,0,0,0,0
5000,52769,5000/52769,0,0,0,0
5000,52783,5000/52783,0,0,0,0
5000,52807,5000/52807,0,0,0,0
5000,52813,5000/52813,0,0,0,0
5000,52817,5000/52817,0,0,0,0
5000,52837,5000/52837,0,0,0,0
5000,52859,5000/52859,0,0,0,0
5000,52861,5000/52861,0,0,0,0
5000,52879,5000/52879,0,0,0,0
5000,52883,5000/52883,0,0,0,0
5000,52889,5000/52889,0,0,0,0
5000,52901,5000/52901,0,0,0,0
5000,52903,5000/52903,0,0,0,0
5000,52919,5000/52919,0,0,0,0
5000,52937,5000/52937,0,0,0,0
5000,52951,5000/52951,0,0,0,0
5000,52957,5000/52957,0,0,0,0
5000,52963,5000/52963,0,0,0,0
5000,52967,5000/52967,0,0,0,0
5000,52973,5000/52973,0,0,0,0
5000,52981,5000/52981,0,0,0,0
5000,52999,5000/52999,0,0,0,0
5000,53003,5000/53003,0,0,0,0
5000,53017,5000/53017,0,0,0,0
5000,53047,5000/53047,0,0,0,0
5000,53051,5000/53051,0,0,0,0
5000,53069,5000/53069,0,0,0,0
5000,53077,5000/53077,0,0,0,0
5000,53087,5000/53087,0,0,0,0
5000,53089,5000/53089,0,0,0,0
5000,53093,5000/53093,0,0,0,0
5000,53101,5000/53101,0,0,0,0
5000,53113,5000/53113,0,0,0,0
5000,53117,5000/53117,0,0,0,0
5000,53129,5000/53129,0,0,0,0
5000,53147,5000/53147,0,0,0,0
5000,53149,5000/53149,0,0,0,0
5000,53161,5000/53161,0,0,0,0
5000,53171,5000/53171,0,0,0,0
5000,53173,5000/53173,0,0,0,0
5000,53189,5000/53189,0,0,0,0
5000,53197,5000/53197,0,0,0,0
5000,53201,5000/53201,0,0,0,0
5000,53231,5000/53231,0,0,0,0
5000,53233,5000/53233,0,0,0,0
5000,53239,5000/53239,0,0,0,0
5000,53267,5000/53267,0,0,0,0
5000,53269,5000/53269,0,0,0,0
5000,53279,5000/53279,0,0,0,0
5000,53281,5000/53281,0,0,0,0
5000,53299,5000/53299,0,0,0,0
5000,53309,5000/53309,0,0,0,0
5000,53323,5000/53323,0,0,0,0
5000,53327,5000/53327,0,0,0,0
5000,53353,5000/53353,0,0,0,0
5000,53359,5000/53359,0,0,0,0
5000,53377,5000/53377,0,0,0,0
5000,53381,5000/53381,0,0,0,0
5000,53401,5000/53401,0,0,0,0
5000,53407,5000/53407,0,0,0,0
5000,53411,5000/53411,0,0,0,0
5000,53419,5000/53419,0,0,0,0
5000,53437,5000/53437,0,0,0,0
5000,53441,5000/53441,0,0,0,0
5000,53453,5000/53453,0,0,0,0
5000,53479,5000/53479,0,0,0,0
5000,53503,5000/53503,0,0,0,0
5000,53507,5000/53507,0,0,0,0
5000,53527,5000/53527,0,0,0,0
5000,53549,5000/53549,0,0,0,0
5000,53551,5000/53551,0,0,0,0
5000,53569,5000/53569,0,0,0,0
5000,53591,5000/53591,0,0,0,0
5000,53593,5000/53593,0,0,0,0
5000,53597,5000/53597,0,0,0,0
5000,53609,5000/53609,0,0,0,0
5000,53611,5000/53611,0,0,0,0
5000,53617,5000/53617,0,0,0,0
5000,53623,5000/53623,0,0,0,0
5000,53629,5000/53629,0,0,0,0
5000,53633,5000/53633,0,0,0,0
5000,53639,5000/53639,0,0,0,0
5000,53653,5000/53653,0,0,0,0
5000,53657,5000/53657,0,0,0,0
5000,53681,5000/53681,0,0,0,0
5000,53693,5000/53693,0,0,0,0
5000,53699,5000/53699,0,0,0,0
5000,53717,5000/53717,0,0,0,0
5000,53719,5000/53719,0,0,0,0
5000,53731,5000/53731,0,0,0,0
5000,53759,5000/53759,0,0,0,0
5000,53773,5000/53773,0,0,0,0
5000,53777,5000/53777,0,0,0,0
5000,53783,5000/53783,0,0,0,0
5000,53791,5000/53791,0,0,0,0
5000,53813,5000/53813,0,0,0,0
5000,53819,5000/53819,0,0,0,0
5000,53831,5000/53831,0,0,0,0
5000,53849,5000/53849,0,0,0,0
5000,53857,5000/53857,0,0,0,0
5000,53861,5000/53861,0,0,0,0
5000,53881,5000/53881,0,0,0,0
5000,53887,5000/53887,0,0,0,0
5000,53891,5000/53891,0,0,0,0
5000,53897,5000/53897,0,0,0,0
5000,53899,5000/53899,0,0,0,0
5000,53917,5000/53917,0,0,0,0
5000,53923,5000/53923,0,0,0,0
5000,53927,5000/53927,0,0,0,0
5000,53939,5000/53939,0,0,0,0
5000,53951,5000/53951,0,0,0,0
5000,53959,5000/53959,0,0,0,0
5000,53987,5000/53987,0,0,0,0
5000,53993,5000/53993,0,0,0,0
5000,54001,5000/54001,0,0,0,0
5000,54011,5000/54011,0,0,0,0
5000,54013,5000/54013,0,0,0,0
5000,54037,5000/54037,0,0,0,0
5000,54049,5000/54049,0,0,0,0
5000,54059,5000/54059,0,0,0,0
5000,54083,5000/54083,0,0,0,0
5000,54091,5000/54091,0,0,0,0
5000,54101,5000/54101,0,0,0,0
5000,54121,5000/54121,0,0,0,0
5000,54133,5000/54133,0,0,0,0
5000,54139,5000/54139,0,0,0,0
5000,54151,5000/54151,0,0,0,0
5000,54163,5000/54163,0,0,0,0
5000,54167,5000/54167,0,0,0,0
5000,54181,5000/54181,0,0,0,0
5000,54193,5000/54193,0,0,0,0
5000,54217,5000/54217,0,0,0,0
5000,54251,5000/54251,0,0,0,0
5000,54269,5000/54269,0,0,0,0
5000,54277,5000/54277,0,0,0,0
5000,54287,5000/54287,0,0,0,0
5000,54293,5000/54293,0,0,0,0
5000,54311,5000/54311,0,0,0,0
5000,54319,5000/54319,0,0,0,0
5000,54323,5000/54323,0,0,0,0
5000,54331,5000/54331,0,0,0,0
5000,54347,5000/54347,0,0,0,0
5000,54361,5000/54361,0,0,0,0
5000,54367,5000/54367,0,0,0,0
5000,54371,5000/54371,0,0,0,0
5000,54377,5000/54377,0,0,0,0
5000,54401,5000/54401,0,0,0,0
5000,54403,5000/54403,0,0,0,0
5000,54409,5000/54409,0,0,0,0
5000,54413,5000/54413,0,0,0,0
5000,54419,5000/54419,0,0,0,0
5000,54421,5000/54421,0,0,0,0
5000,54437,5000/54437,0,0,0,0
5000,54443,5000/54443,0,0,0,0
5000,54449,5000/54449,0,0,0,0
5000,54469,5000/54469,0,0,0,0
5000,54493,5000/54493,0,0,0,0
5000,54497,5000/54497,0,0,0,0
5000,54499,5000/54499,0,0,0,0
5000,54503,5000/54503,0,0,0,0
5000,54517,5000/54517,0,0,0,0
5000,54521,5000/54521,0,0,0,0
5000,54539,5000/54539,0,0,0,0
5000,54541,5000/54541,0,0,0,0
5000,54547,5000/54547,0,0,0,0
5000,54559,5000/54559,0,0,0,0
5000,54563,5000/54563,0,0,0,0
5000,54577,5000/54577,0,0,0,0
5000,54581,5000/54581,0,0,0,0
5000,54583,5000/54583,0,0,0,0
5000,54601,5000/54601,0,0,0,0
5000,54617,5000/54617,0,0,0,0
5000,54623,5000/54623,0,0,0,0
5000,54629,5000/54629,0,0,0,0
5000,54631,5000/54631,0,0,0,0
5000,54647,5000/54647,0,0,0,0
5000,54667,5000/54667,0,0,0,0
5000,54673,5000/54673,0,0,0,0
5000,54679,5000/54679,0,0,0,0
5000,54709,5000/54709,0,0,0,0
5000,54713,5000/54713,0,0,0,0
5000,54721,5000/54721,0,0,0,0
5000,54727,5000/54727,0,0,0,0
5000,54751,5000/54751,0,0,0,0
5000,54767,5000/54767,0,0,0,0
5000,54773,5000/54773,0,0,0,0
5000,54779,5000/54779,0,0,0,0
5000,54787,5000/54787,0,0,0,0
5000,54799,5000/54799,0,0,0,0
5000,54829,5000/54829,0,0,0,0
5000,54833,5000/54833,0,0,0,0
5000,54851,5000/54851,0,0,0,0
5000,54869,5000/54869,0,0,0,0
5000,54877,5000/54877,0,0,0,0
5000,54881,5000/54881,0,0,0,0
5000,54907,5000/54907,0,0,0,0
5000,54917,5000/54917,0,0,0,0
5000,54919,5000/54919,0,0,0,0
5000,54941,5000/54941,0,0,0,0
5000,54949,5000/54949,0,0,0,0
5000,54959,5000/54959,0,0,0,0
5000,54973,5000/54973,0,0,0,0
5000,54979,5000/54979,0,0,0,0
5000,54983,5000/54983,0,0,0,0
5000,55001,5000/55001,0,0,0,0
5000,55009,5000/55009,0,0,0,0
5000,55021,5000/55021,0,0,0,0
5000,55049,5000/55049,0,0,0,0
5000,55051,5000/55051,0,0,0,0
5000,55057,5000/55057,0,0,0,0
5000,55061,5000/55061,0,0,0,0
5000,55073,5000/55073,0,0,0,0
5000,55079,5000/55079,0,0,0,0
5000,55103,5000/55103,0,0,0,0
5000,55109,5000/55109,0,0,0,0
5000,55117,5000/55117,0,0,0,0
5000,55127,5000/55127,0,0,0,0
5000,55147,5000/55147,0,0,0,0
5000,55163,5000/55163,0,0,0,0
5000,55171,5000/55171,0,0,0,0
5000,55201,5000/55201,0,0,0,0
5000,55207,5000/55207,0,0,0,0
5000,55213,5000/55213,0,0,0,0
5000,55217,5000/55217,0,0,0,0
5000,55219,5000/55219,0,0,0,0
5000,55229,5000/55229,0,0,0,0
5000,55243,5000/55243,0,0,0,0
5000,55249,5000/55249,0,0,0,0
5000,55259,5000/55259,0,0,0,0
5000,55291,5000/55291,0,0,0,0
5000,55313,5000/55313,0,0,0,0
5000,55331,5000/55331,0,0,0,0
5000,55333,5000/55333,0,0,0,0
5000,55337,5000/55337,0,0,0,0
5000,55339,5000/55339,0,0,0,0
5000,55343,5000/55343,0,0,0,0
5000,55351,5000/55351,0,0,0,0
5000,55373,5000/55373,0,0,0,0
5000,55381,5000/55381,0,0,0,0
5000,55399,5000/55399,0,0,0,0
5000,55411,5000/55411,0,0,0,0
5000,55439,5000/55439,0,0,0,0
5000,55441,5000/55441,0,0,0,0
5000,55457,5000/55457,0,0,0,0
5000,55469,5000/55469,0,0,0,0
5000,55487,5000/55487,0,0,0,0
5000,55501,5000/55501,0,0,0,0
5000,55511,5000/55511,0,0,0,0
5000,55529,5000/55529,0,0,0,0
5000,55541,5000/55541,0,0,0,0
5000,55547,5000/55547,0,0,0,0
5000,55579,5000/55579,0,0,0,0
5000,55589,5000/55589,0,0,0,0
5000,55603,5000/55603,0,0,0,0
5000,55609,5000/55609,0,0,0,0
5000,55619,5000/55619,0,0,0,0
5000,55621,5000/55621,0,0,0,0
5000,55631,5000/55631,0,0,0,0
5000,55633,5000/55633,0,0,0,0
5000,55639,5000/55639,0,0,0,0
5000,55661,5000/55661,0,0,0,0
5000,55663,5000/55663,0,0,0,0
5000,55667,5000/55667,0,0,0,0
5000,55673,5000/55673,0,0,0,0
5000,55681,5000/55681,0,0,0,0
5000,55691,5000/55691,0,0,0,0
5000,55697,5000/55697,0,0,0,0
5000,55711,5000/55711,0,0,0,0
5000,55717,5000/55717,0,0,0,0
5000,55721,5000/55721,0,0,0,0
5000,55733,5000/55733,0,0,0,0
5000,55763,5000/55763,0,0,0,0
5000,55787,5000/55787,0,0,0,0
5000,55793,5000/55793,0,0,0,0
5000,55799,5000/55799,0,0,0,0
5000,55807,5000/55807,0,0,0,0
5000,55813,5000/55813,0,0,0,0
5000,55817,5000/55817,0,0,0,0
5000,55819,5000/55819,0,0,0,0
5000,55823,5000/55823,0,0,0,0
5000,55829,5000/55829,0,0,0,0
5000,55837,5000/55837,0,0,0,0
5000,55843,5000/55843,0,0,0,0
5000,55849,5000/55849,0,0,0,0
5000,55871,5000/55871,0,0,0,0
5000,55889,5000/55889,0,0,0,0
5000,55897,5000/55897,0,0,0,0
5000,55901,5000/55901,0,0,0,0
5000,55903,5000/55903,0,0,0,0
5000,55921,5000/55921,0,0,0,0
5000,55927,5000/55927,0,0,0,0
5000,55931,5000/55931,0,0,0,0
5000,55933,5000/55933,0,0,0,0
5000,55949,5000/55949,0,0,0,0
5000,55967,5000/55967,0,0,0,0
5000,55987,5000/55987,0,0,0,0
5000,55997,5000/55997,0,0,0,0
5000,56003,5000/56003,0,0,0,0
5000,56009,5000/56009,0,0,0,0
5000,56039,5000/56039,0,0,0,0
5000,56041,5000/56041,0,0,0,0
5000,56053,5000/56053,0,0,0,0
5000,56081,5000/56081,0,0,0,0
5000,56087,5000/56087,0,0,0,0
5000,56093,5000/56093,0,0,0,0
5000,56099,5000/56099,0,0,0,0
5000,56101,5000/56101,0,0,0,0
5000,56113,5000/56113,0,0,0,0
5000,56123,5000/56123,0,0,0,0
5000,56131,5000/56131,0,0,0,0
5000,56149,5000/56149,0,0,0,0
5000,56167,5000/56167,0,0,0,0
5000,56171,5000/56171,0,0,0,0
5000,56179,5000/56179,0,0,0,0
5000,56197,5000/56197,0,0,0,0
5000,56207,5000/56207,0,0,0,0
5000,56209,5000/56209,0,0,0,0
5000,56237,5000/56237,0,0,0,0
5000,56239,5000/56239,0,0,0,0
5000,56249,5000/56249,0,0,0,0
5000,56263,5000/56263,0,0,0,0
5000,56267,5000/56267,0,0,0,0
5000,56269,5000/56269,0,0,0,0
5000,56299,5000/56299,0,0,0,0
5000,56311,5000/56311,0,0,0,0
5000,56333,5000/56333,0,0,0,0
5000,56359,5000/56359,0,0,0,0
5000,56369,5000/56369,0,0,0,0
5000,56377,5000/56377,0,0,0,0
5000,56383,5000/56383,0,0,0,0
5000,56393,5000/56393,0,0,0,0
5000,56401,5000/56401,0,0,0,0
5000,56417,5000/56417,0,0,0,0
5000,56431,5000/56431,0,0,0,0
5000,56437,5000/56437,0,0,0,0
5000,56443,5000/56443,0,0,0,0
5000,56453,5000/56453,0,0,0,0
5000,56467,5000/56467,0,0,0,0
5000,56473,5000/56473,0,0,0,0
5000,56477,5000/56477,0,0,0,0
5000,56479,5000/56479,0,0,0,0
5000,56489,5000/56489,0,0,0,0
5000,56501,5000/56501,0,0,0,0
5000,56503,5000/56503,0,0,0,0
5000,56509,5000/56509,0,0,0,0
5000,56519,5000/56519,0,0,0,0
5000,56527,5000/56527,0,0,0,0
5000,56531,5000/56531,0,0,0,0
5000,56533,5000/56533,0,0,0,0
5000,56543,5000/56543,0,0,0,0
5000,56569,5000/56569,0,0,0,0
5000,56591,5000/56591,0,0,0,0
5000,56597,5000/56597,0,0,0,0
5000,56599,5000/56599,0,0,0,0
5000,56611,5000/56611,0,0,0,0
5000,56629,5000/56629,0,0,0,0
5000,56633,5000/56633,0,0,0,0
5000,56659,5000/56659,0,0,0,0
5000,56663,5000/56663,0,0,0,0
5000,56671,5000/56671,0,0,0,0
5000,56681,5000/56681,0,0,0,0
5000,56687,5000/56687,0,0,0,0
5000,56701,5000/56701,0,0,0,0
5000,56711,5000/56711,0,0,0,0
5000,56713,5000/56713,0,0,0,0
5000,56731,5000/56731,0,0,0,0
5000,56737,5000/56737,0,0,0,0
5000,56747,5000/56747,0,0,0,0
5000,56767,5000/56767,0,0,0,0
5000,56773,5000/56773,0,0,0,0
5000,56779,5000/56779,0,0,0,0
5000,56783,5000/56783,0,0,0,0
5000,56807,5000/56807,0,0,0,0
5000,56809,5000/56809,0,0,0,0
5000,56813,5000/56813,0,0,0,0
5000,56821,5000/56821,0,0,0,0
5000,56827,5000/56827,0,0,0,0
5000,56843,5000/56843,0,0,0,0
5000,56857,5000/56857,0,0,0,0
5000,56873,5000/56873,0,0,0,0
5000,56891,5000/56891,0,0,0,0
5000,56893,5000/56893,0,0,0,0
5000,56897,5000/56897,0,0,0,0
5000,56909,5000/56909,0,0,0,0
5000,56911,5000/56911,0,0,0,0
5000,56921,5000/56921,0,0,0,0
5000,56923,5000/56923,0,0,0,0
5000,56929,5000/56929,0,0,0,0
5000,56941,5000/56941,0,0,0,0
5000,56951,5000/56951,0,0,0,0
5000,56957,5000/56957,0,0,0,0
5000,56963,5000/56963,0,0,0,0
5000,56983,5000/56983,0,0,0,0
5000,56989,5000/56989,0,0,0,0
5000,56993,5000/56993,0,0,0,0
5000,56999,5000/56999,0,0,0,0
5000,57037,5000/57037,0,0,0,0
5000,57041,5000/57041,0,0,0,0
5000,57047,5000/57047,0,0,0,0
5000,57059,5000/57059,0,0,0,0
5000,57073,5000/57073,0,0,0,0
5000,57077,5000/57077,0,0,0,0
5000,57089,5000/57089,0,0,0,0
5000,57097,5000/57097,0,0,0,0
5000,57107,5000/57107,0,0,0,0
5000,57119,5000/57119,0,0,0,0
5000,57131,5000/57131,0,0,0,0
5000,57139,5000/57139,0,0,0,0
5000,57143,5000/57143,0,0,0,0
5000,57149,5000/57149,0,0,0,0
5000,57163,5000/57163,0,0,0,0
5000,57173,5000/57173,0,0,0,0
5000,57179,5000/57179,0,0,0,0
5000,57191,5000/57191,0,0,0,0
5000,57193,5000/57193,0,0,0,0
5000,57203,5000/57203,0,0,0,0
5000,57221,5000/57221,0,0,0,0
5000,57223,5000/57223,0,0,0,0
5000,57241,5000/57241,0,0,0,0
5000,57251,5000/57251,0,0,0,0
5000,57259,5000/57259,0,0,0,0
5000,57269,5000/57269,0,0,0,0
5000,57271,5000/57271,0,0,0,0
5000,57283,5000/57283,0,0,0,0
5000,57287,5000/57287,0,0,0,0
5000,57301,5000/57301,0,0,0,0
5000,57329,5000/57329,0,0,0,0
5000,57331,5000/57331,0,0,0,0
5000,57347,5000/57347,0,0,0,0
5000,57349,5000/57349,0,0,0,0
5000,57367,5000/57367,0,0,0,0
5000,57373,5000/57373,0,0,0,0
5000,57383,5000/57383,0,0,0,0
5000,57389,5000/57389,0,0,0,0
5000,57397,5000/57397,0,0,0,0
5000,57413,5000/57413,0,0,0,0
5000,57427,5000/57427,0,0,0,0
5000,57457,5000/57457,0,0,0,0
5000,57467,5000/57467,0,0,0,0
5000,57487,5000/57487,0,0,0,0
5000,57493,5000/57493,0,0,0,0
5000,57503,5000/57503,0,0,0,0
5000,57527,5000/57527,0,0,0,0
5000,57529,5000/57529,0,0,0,0
5000,57557,5000/57557,0,0,0,0
5000,57559,5000/57559,0,0,0,0
5000,57571,5000/57571,0,0,0,0
5000,57587,5000/57587,0,0,0,0
5000,57593,5000/57593,0,0,0,0
5000,57601,5000/57601,0,0,0,0
5000,57637,5000/57637,0,0,0,0
5000,57641,5000/57641,0,0,0,0
5000,57649,5000/57649,0,0,0,0
5000,57653,5000/57653,0,0,0,0
5000,57667,5000/57667,0,0,0,0
5000,57679,5000/57679,0,0,0,0
5000,57689,5000/57689,0,0,0,0
5000,57697,5000/57697,0,0,0,0
5000,57709,5000/57709,0,0,0,0
5000,57713,5000/57713,0,0,0,0
5000,57719,5000/57719,0,0,0,0
5000,57727,5000/57727,0,0,0,0
5000,57731,5000/57731,0,0,0,0
5000,57737,5000/57737,0,0,0,0
5000,57751,5000/57751,0,0,0,0
5000,57773,5000/57773,0,0,0,0
5000,57781,5000/57781,0,0,0,0
5000,57787,5000/57787,0,0,0,0
5000,57791,5000/57791,0,0,0,0
5000,57793,5000/57793,0,0,0,0
5000,57803,5000/57803,0,0,0,0
5000,57809,5000/57809,0,0,0,0
5000,57829,5000/57829,0,0,0,0
5000,57839,5000/57839,0,0,0,0
5000,57847,5000/57847,0,0,0,0
5000,57853,5000/57853,0,0,0,0
5000,57859,5000/57859,0,0,0,0
5000,57881,5000/57881,0,0,0,0
5000,57899,5000/57899,0,0,0,0
5000,57901,5000/57901,0,0,0,0
5000,57917,5000/57917,0,0,0,0
5000,57923,5000/57923,0,0,0,0
5000,57943,5000/57943,0,0,0,0
5000,57947,5000/57947,0,0,0,0
5000,57973,5000/57973,0,0,0,0
5000,57977,5000/57977,0,0,0,0
5000,57991,5000/57991,0,0,0,0
5000,58013,5000/58013,0,0,0,0
5000,58027,5000/58027,0,0,0,0
5000,58031,5000/58031,0,0,0,0
5000,58043,5000/58043,0,0,0,0
5000,58049,5000/58049,0,0,0,0
5000,58057,5000/58057,0,0,0,0
5000,58061,5000/58061,0,0,0,0
5000,58067,5000/58067,0,0,0,0
5000,58073,5000/58073,0,0,0,0
5000,58099,5000/58099,0,0,0,0
5000,58109,5000/58109,0,0,0,0
5000,58111,5000/58111,0,0,0,0
5000,58129,5000/58129,0,0,0,0
5000,58147,5000/58147,0,0,0,0
5000,58151,5000/58151,0,0,0,0
5000,58153,5000/58153,0,0,0,0
5000,58169,5000/58169,0,0,0,0
5000,58171,5000/58171,0,0,0,0
5000,58189,5000/58189,0,0,0,0
5000,58193,5000/58193,0,0,0,0
5000,58199,5000/58199,0,0,0,0
5000,58207,5000/58207,0,0,0,0
5000,58211,5000/58211,0,0,0,0
5000,58217,5000/58217,0,0,0,0
5000,58229,5000/58229,0,0,0,0
5000,58231,5000/58231,0,0,0,0
5000,58237,5000/58237,0,0,0,0
5000,58243,5000/58243,0,0,0,0
5000,58271,5000/58271,0,0,0,0
5000,58309,5000/58309,0,0,0,0
5000,58313,5000/58313,0,0,0,0
5000,58321,5000/58321,0,0,0,0
5000,58337,5000/58337,0,0,0,0
5000,58363,5000/58363,0,0,0,0
5000,58367,5000/58367,0,0,0,0
5000,58369,5000/58369,0,0,0,0
5000,58379,5000/58379,0,0,0,0
5000,58391,5000/58391,0,0,0,0
5000,58393,5000/58393,0,0,0,0
5000,58403,5000/58403,0,0,0,0
5000,58411,5000/58411,0,0,0,0
5000,58417,5000/58417,0,0,0,0
5000,58427,5000/58427,0,0,0,0
5000,58439,5000/58439,0,0,0,0
5000,58441,5000/58441,0,0,0,0
5000,58451,5000/58451,0,0,0,0
5000,58453,5000/58453,0,0,0,0
5000,58477,5000/58477,0,0,0,0
5000,58481,5000/58481,0,0,0,0
5000,58511,5000/58511,0,0,0,0
5000,58537,5000/58537,0,0,0,0
5000,58543,5000/58543,0,0,0,0
5000,58549,5000/58549,0,0,0,0
5000,58567,5000/58567,0,0,0,0
5000,58573,5000/58573,0,0,0,0
5000,58579,5000/58579,0,0,0,0
5000,58601,5000/58601,0,0,0,0
5000,58603,5000/58603,0,0,0,0
5000,58613,5000/58613,0,0,0,0
5000,58631,5000/58631,0,0,0,0
5000,58657,5000/58657,0,0,0,0
5000,58661,5000/58661,0,0,0,0
5000,58679,5000/58679,0,0,0,0
5000,58687,5000/58687,0,0,0,0
5000,58693,5000/58693,0,0,0,0
5000,58699,5000/58699,0,0,0,0
5000,58711,5000/58711,0,0,0,0
5000,58727,5000/58727,0,0,0,0
5000,58733,5000/58733,0,0,0,0
5000,58741,5000/58741,0,0,0,0
5000,58757,5000/58757,0,0,0,0
5000,58763,5000/58763,0,0,0,0
5000,58771,5000/58771,0,0,0,0
5000,58787,5000/58787,0,0,0,0
5000,58789,5000/58789,0,0,0,0
5000,58831,5000/58831,0,0,0,0
5000,58889,5000/58889,0,0,0,0
5000,58897,5000/58897,0,0,0,0
5000,58901,5000/58901,0,0,0,0
5000,58907,5000/58907,0,0,0,0
5000,58909,5000/58909,0,0,0,0
5000,58913,5000/58913,0,0,0,0
5000,58921,5000/58921,0,0,0,0
5000,58937,5000/58937,0,0,0,0
5000,58943,5000/58943,0,0,0,0
5000,58963,5000/58963,0,0,0,0
5000,58967,5000/58967,0,0,0,0
5000,58979,5000/58979,0,0,0,0
5000,58991,5000/58991,0,0,0,0
5000,58997,5000/58997,0,0,0,0
5000,59009,5000/59009,0,0,0,0
5000,59011,5000/59011,0,0,0,0
5000,59021,5000/59021,0,0,0,0
5000,59023,5000/59023,0,0,0,0
5000,59029,5000/59029,0,0,0,0
5000,59051,5000/59051,0,0,0,0
5000,59053,5000/59053,0,0,0,0
5000,59063,5000/59063,0,0,0,0
5000,59069,5000/59069,0,0,0,0
5000,59077,5000/59077,0,0,0,0
5000,59083,5000/59083,0,0,0,0
5000,59093,5000/59093,0,0,0,0
5000,59107,5000/59107,0,0,0,0
5000,59113,5000/59113,0,0,0,0
5000,59119,5000/59119,0,0,0,0
5000,59123,5000/59123,0,0,0,0
5000,59141,5000/59141,0,0,0,0
5000,59149,5000/59149,0,0,0,0
5000,59159,5000/59159,0,0,0,0
5000,59167,5000/59167,0,0,0,0
5000,59183,5000/59183,0,0,0,0
5000,59197,5000/59197,0,0,0,0
5000,59207,5000/59207,0,0,0,0
5000,59209,5000/59209,0,0,0,0
5000,59219,5000/59219,0,0,0,0
5000,59221,5000/59221,0,0,0,0
5000,59233,5000/59233,0,0,0,0
5000,59239,5000/59239,0,0,0,0
5000,59243,5000/59243,0,0,0,0
5000,59263,5000/59263,0,0,0,0
5000,59273,5000/59273,0,0,0,0
5000,59281,5000/59281,0,0,0,0
5000,59333,5000/59333,0,0,0,0
5000,59341,5000/59341,0,0,0,0
5000,59351,5000/59351,0,0,0,0
5000,59357,5000/59357,0,0,0,0
5000,59359,5000/59359,0,0,0,0
5000,59369,5000/59369,0,0,0,0
5000,59377,5000/59377,0,0,0,0
5000,59387,5000/59387,0,0,0,0
5000,59393,5000/59393,0,0,0,0
5000,59399,5000/59399,0,0,0,0
5000,59407,5000/59407,0,0,0,0
5000,59417,5000/59417,0,0,0,0
5000,59419,5000/59419,0,0,0,0
5000,59441,5000/59441,0,0,0,0
5000,59443,5000/59443,0,0,0,0
5000,59447,5000/59447,0,0,0,0
5000,59453,5000/59453,0,0,0,0
5000,59467,5000/59467,0,0,0,0
5000,59471,5000/59471,0,0,0,0
5000,59473,5000/59473,0,0,0,0
5000,59497,5000/59497,0,0,0,0
5000,59509,5000/59509,0,0,0,0
5000,59513,5000/59513,0,0,0,0
5000,59539,5000/59539,0,0,0,0
5000,59557,5000/59557,0,0,0,0
5000,59561,5000/59561,0,0,0,0
5000,59567,5000/59567,0,0,0,0
5000,59581,5000/59581,0,0,0,0
5000,59611,5000/59611,0,0,0,0
5000,59617,5000/59617,0,0,0,0
5000,59621,5000/59621,0,0,0,0
5000,59627,5000/59627,0,0,0,0
5000,59629,5000/59629,0,0,0,0
5000,59651,5000/59651,0,0,0,0
5000,59659,5000/59659,0,0,0,0
5000,59663,5000/59663,0,0,0,0
5000,59669,5000/59669,0,0,0,0
5000,59671,5000/59671,0,0,0,0
5000,59693,5000/59693,0,0,0,0
5000,59699,5000/59699,0,0,0,0
5000,59707,5000/59707,0,0,0,0
5000,59723,5000/59723,0,0,0,0
5000,59729,5000/59729,0,0,0,0
5000,59743,5000/59743,0,0,0,0
5000,59747,5000/59747,0,0,0,0
5000,59753,5000/59753,0,0,0,0
5000,59771,5000/59771,0,0,0,0
5000,59779,5000/59779,0,0,0,0
5000,59791,5000/59791,0,0,0,0
5000,59797,5000/59797,0,0,0,0
5000,59809,5000/59809,0,0,0,0
5000,59833,5000/59833,0,0,0,0
5000,59863,5000/59863,0,0,0,0
5000,59879,5000/59879,0,0,0,0
5000,59887,5000/59887,0,0,0,0
5000,59921,5000/59921,0,0,0,0
5000,59929,5000/59929,0,0,0,0
5000,59951,5000/59951,0,0,0,0
5000,59957,5000/59957,0,0,0,0
5000,59971,5000/59971,0,0,0,0
5000,59981,5000/59981,0,0,0,0
5000,59999,5000/59999,0,0,0,0
5000,60013,5000/60013,0,0,0,0
5000,60017,5000/60017,0,0,0,0
5000,60029,5000/60029,0,0,0,0
5000,60037,5000/60037,0,0,0,0
5000,60041,5000/60041,0,0,0,0
5000,60077,5000/60077,0,0,0,0
5000,60083,5000/60083,0,0,0,0
5000,60089,5000/60089,0,0,0,0
5000,60091,5000/60091,0,0,0,0
5000,60101,5000/60101,0,0,0,0
5000,60103,5000/60103,0,0,0,0
5000,60107,5000/60107,0,0,0,0
5000,60127,5000/60127,0,0,0,0
5000,60133,5000/60133,0,0,0,0
5000,60139,5000/60139,0,0,0,0
5000,60149,5000/60149,0,0,0,0
5000,60161,5000/60161,0,0,0,0
5000,60167,5000/60167,0,0,0,0
5000,60169,5000/60169,0,0,0,0
5000,60209,5000/60209,0,0,0,0
5000,60217,5000/60217,0,0,0,0
5000,60223,5000/60223,0,0,0,0
5000,60251,5000/60251,0,0,0,0
5000,60257,5000/60257,0,0,0,0
5000,60259,5000/60259,0,0,0,0
5000,60271,5000/60271,0,0,0,0
5000,60289,5000/60289,0,0,0,0
5000,60293,5000/60293,0,0,0,0
5000,60317,5000/60317,0,0,0,0
5000,60331,5000/60331,0,0,0,0
5000,60337,5000/60337,0,0,0,0
5000,60343,5000/60343,0,0,0,0
5000,60353,5000/60353,0,0,0,0
5000,60373,5000/60373,0,0,0,0
5000,60383,5000/60383,0,0,0,0
5000,60397,5000/60397,0,0,0,0
5000,60413,5000/60413,0,0,0,0
5000,60427,5000/60427,0,0,0,0
5000,60443,5000/60443,0,0,0,0
5000,60449,5000/60449,0,0,0,0
5000,60457,5000/60457,0,0,0,0
5000,60493,5000/60493,0,0,0,0
5000,60497,5000/60497,0,0,0,0
5000,60509,5000/60509,0,0,0,0
5000,60521,5000/60521,0,0,0,0
5000,60527,5000/60527,0,0,0,0
5000,60539,5000/60539,0,0,0,0
5000,60589,5000/60589,0,0,0,0
5000,60601,5000/60601,0,0,0,0
5000,60607,5000/60607,0,0,0,0
5000,60611,5000/60611,0,0,0,0
5000,60617,5000/60617,0,0,0,0
5000,60623,5000/60623,0,0,0,0
5000,60631,5000/60631,0,0,0,0
5000,60637,5000/60637,0,0,0,0
5000,60647,5000/60647,0,0,0,0
5000,60649,5000/60649,0,0,0,0
5000,60659,5000/60659,0,0,0,0
5000,60661,5000/60661,0,0,0,0
5000,60679,5000/60679,0,0,0,0
5000,60689,5000/60689,0,0,0,0
5000,60703,5000/60703,0,0,0,0
5000,60719,5000/60719,0,0,0,0
5000,60727,5000/60727,0,0,0,0
5000,60733,5000/60733,0,0,0,0
5000,60737,5000/60737,0,0,0,0
5000,60757,5000/60757,0,0,0,0
5000,60761,5000/60761,0,0,0,0
5000,60763,5000/60763,0,0,0,0
5000,60773,5000/60773,0,0,0,0
5000,60779,5000/60779,0,0,0,0
5000,60793,5000/60793,0,0,0,0
5000,60811,5000/60811,0,0,0,0
5000,60821,5000/60821,0,0,0,0
5000,60859,5000/60859,0,0,0,0
5000,60869,5000/60869,0,0,0,0
5000,60887,5000/60887,0,0,0,0
5000,60889,5000/60889,0,0,0,0
5000,60899,5000/60899,0,0,0,0
5000,60901,5000/60901,0,0,0,0
5000,60913,5000/60913,0,0,0,0
5000,60917,5000/60917,0,0,0,0
5000,60919,5000/60919,0,0,0,0
5000,60923,5000/60923,0,0,0,0
5000,60937,5000/60937,0,0,0,0
5000,60943,5000/60943,0,0,0,0
5000,60953,5000/60953,0,0,0,0
5000,60961,5000/60961,0,0,0,0
5000,61001,5000/61001,0,0,0,0
5000,61007,5000/61007,0,0,0,0
5000,61027,5000/61027,0,0,0,0
5000,61031,5000/61031,0,0,0,0
5000,61043,5000/61043,0,0,0,0
5000,61051,5000/61051,0,0,0,0
5000,61057,5000/61057,0,0,0,0
5000,61091,5000/61091,0,0,0,0
5000,61099,5000/61099,0,0,0,0
5000,61121,5000/61121,0,0,0,0
5000,61129,5000/61129,0,0,0,0
5000,61141,5000/61141,0,0,0,0
5000,61151,5000/61151,0,0,0,0
5000,61153,5000/61153,0,0,0,0
5000,61169,5000/61169,0,0,0,0
5000,61211,5000/61211,0,0,0,0
5000,61223,5000/61223,0,0,0,0
5000,61231,5000/61231,0,0,0,0
5000,61253,5000/61253,0,0,0,0
5000,61261,5000/61261,0,0,0,0
5000,61283,5000/61283,0,0,0,0
5000,61291,5000/61291,0,0,0,0
5000,61297,5000/61297,0,0,0,0
5000,61331,5000/61331,0,0,0,0
5000,61333,5000/61333,0,0,0,0
5000,61339,5000/61339,0,0,0,0
5000,61343,5000/61343,0,0,0,0
5000,61357,5000/61357,0,0,0,0
5000,61363,5000/61363,0,0,0,0
5000,61379,5000/61379,0,0,0,0
5000,61381,5000/61381,0,0,0,0
5000,61403,5000/61403,0,0,0,0
5000,61409,5000/61409,0,0,0,0
5000,61417,5000/61417,0,0,0,0
5000,61441,5000/61441,0,0,0,0
5000,61463,5000/61463,0,0,0,0
5000,61469,5000/61469,0,0,0,0
5000,61471,5000/61471,0,0,0,0
5000,61483,5000/61483,0,0,0,0
5000,61487,5000/61487,0,0,0,0
5000,61493,5000/61493,0,0,0,0
5000,61507,5000/61507,0,0,0,0
5000,61511,5000/61511,0,0,0,0
5000,61519,5000/61519,0,0,0,0
5000,61543,5000/61543,0,0,0,0
5000,61547,5000/61547,0,0,0,0
5000,61553,5000/61553,0,0,0,0
5000,61559,5000/61559,0,0,0,0
5000,61561,5000/61561,0,0,0,0
5000,61583,5000/61583,0,0,0,0
5000,61603,5000/61603,0,0,0,0
5000,61609,5000/61609,0,0,0,0
5000,61613,5000/61613,0,0,0,0
5000,61627,5000/61627,0,0,0,0
5000,61631,5000/61631,0,0,0,0
5000,61637,5000/61637,0,0,0,0
5000,61643,5000/61643,0,0,0,0
5000,61651,5000/61651,0,0,0,0
5000,61657,5000/61657,0,0,0,0
5000,61667,5000/61667,0,0,0,0
5000,61673,5000/61673,0,0,0,0
5000,61681,5000/61681,0,0,0,0
5000,61687,5000/61687,0,0,0,0
5000,61703,5000/61703,0,0,0,0
5000,61717,5000/61717,0,0,0,0
5000,61723,5000/61723,0,0,0,0
5000,61729,5000/61729,0,0,0,0
5000,61751,5000/61751,0,0,0,0
5000,61757,5000/61757,0,0,0,0
5000,61781,5000/61781,0,0,0,0
5000,61813,5000/61813,0,0,0,0
5000,61819,5000/61819,0,0,0,0
5000,61837,5000/61837,0,0,0,0
5000,61843,5000/61843,0,0,0,0
5000,61861,5000/61861,0,0,0,0
5000,61871,5000/61871,0,0,0,0
5000,61879,5000/61879,0,0,0,0
5000,61909,5000/61909,0,0,0,0
5000,61927,5000/61927,0,0,0,0
5000,61933,5000/61933,0,0,0,0
5000,61949,5000/61949,0,0,0,0
5000,61961,5000/61961,0,0,0,0
5000,61967,5000/61967,0,0,0,0
5000,61979,5000/61979,0,0,0,0
5000,61981,5000/61981,0,0,0,0
5000,61987,5000/61987,0,0,0,0
5000,61991,5000/61991,0,0,0,0
5000,62003,5000/62003,0,0,0,0
5000,62011,5000/62011,0,0,0,0
5000,62017,5000/62017,0,0,0,0
5000,62039,5000/62039,0,0,0,0
5000,62047,5000/62047,0,0,0,0
5000,62053,5000/62053,0,0,0,0
5000,62057,5000/62057,0,0,0,0
5000,62071,5000/62071,0,0,0,0
5000,62081,5000/62081,0,0,0,0
5000,62099,5000/62099,0,0,0,0
5000,62119,5000/62119,0,0,0,0
5000,62129,5000/62129,0,0,0,0
5000,62131,5000/62131,0,0,0,0
5000,62137,5000/62137,0,0,0,0
5000,62141,5000/62141,0,0,0,0
5000,62143,5000/62143,0,0,0,0
5000,62171,5000/62171,0,0,0,0
5000,62189,5000/62189,0,0,0,0
5000,62191,5000/62191,0,0,0,0
5000,62201,5000/62201,0,0,0,0
5000,62207,5000/62207,0,0,0,0
5000,62213,5000/62213,0,0,0,0
5000,62219,5000/62219,0,0,0,0
5000,62233,5000/62233,0,0,0,0
5000,62273,5000/62273,0,0,0,0
5000,62297,5000/62297,0,0,0,0
5000,62299,5000/62299,0,0,0,0
5000,62303,5000/62303,0,0,0,0
5000,62311,5000/62311,0,0,0,0
5000,62323,5000/62323,0,0,0,0
5000,62327,5000/62327,0,0,0,0
5000,62347,5000/62347,0,0,0,0
5000,62351,5000/62351,0,0,0,0
5000,62383,5000/62383,0,0,0,0
5000,62401,5000/62401,0,0,0,0
5000,62417,5000/62417,0,0,0,0
5000,62423,5000/62423,0,0,0,0
5000,62459,5000/62459,0,0,0,0
5000,62467,5000/62467,0,0,0,0
5000,62473,5000/62473,0,0,0,0
5000,62477,5000/62477,0,0,0,0
5000,62483,5000/62483,0,0,0,0
5000,62497,5000/62497,0,0,0,0
5000,62501,5000/62501,0,0,0,0
5000,62507,5000/62507,0,0,0,0
5000,62533,5000/62533,0,0,0,0
5000,62539,5000/62539,0,0,0,0
5000,62549,5000/62549,0,0,0,0
5000,62563,5000/62563,0,0,0,0
5000,62581,5000/62581,0,0,0,0
5000,62591,5000/62591,0,0,0,0
5000,62597,5000/62597,0,0,0,0
5000,62603,5000/62603,0,0,0,0
5000,62617,5000/62617,0,0,0,0
5000,62627,5000/62627,0,0,0,0
5000,62633,5000/62633,0,0,0,0
5000,62639,5000/62639,0,0,0,0
5000,62653,5000/62653,0,0,0,0
5000,62659,5000/62659,0,0,0,0
5000,62683,5000/62683,0,0,0,0
5000,62687,5000/62687,0,0,0,0
5000,62701,5000/62701,0,0,0,0
5000,62723,5000/62723,0,0,0,0
5000,62731,5000/62731,0,0,0,0
5000,62743,5000/62743,0,0,0,0
5000,62753,5000/62753,0,0,0,0
5000,62761,5000/62761,0,0,0,0
5000,62773,5000/62773,0,0,0,0
5000,62791,5000/62791,0,0,0,0
5000,62801,5000/62801,0,0,0,0
5000,62819,5000/62819,0,0,0,0
5000,62827,5000/62827,0,0,0,0
5000,62851,5000/62851,0,0,0,0
5000,62861,5000/62861,0,0,0,0
5000,62869,5000/62869,0,0,0,0
5000,62873,5000/62873,0,0,0,0
5000,62897,5000/62897,0,0,0,0
5000,62903,5000/62903,0,0,0,0
5000,62921,5000/62921,0,0,0,0
5000,62927,5000/62927,0,0,0,0
5000,62929,5000/62929,0,0,0,0
5000,62939,5000/62939,0,0,0,0
5000,62969,5000/62969,0,0,0,0
5000,62971,5000/62971,0,0,0,0
5000,62981,5000/62981,0,0,0,0
5000,62983,5000/62983,0,0,0,0
5000,62987,5000/62987,0,0,0,0
5000,62989,5000/62989,0,0,0,0
5000,63029,5000/63029,0,0,0,0
5000,63031,5000/63031,0,0,0,0
5000,63059,5000/63059,0,0,0,0
5000,63067,5000/63067,0,0,0,0
5000,63073,5000/63073,0,0,0,0
5000,63079,5000/63079,0,0,0,0
5000,63097,5000/63097,0,0,0,0
5000,63103,5000/63103,0,0,0,0
5000,63113,5000/63113,0,0,0,0
5000,63127,5000/63127,0,0,0,0
5000,63131,5000/63131,0,0,0,0
5000,63149,5000/63149,0,0,0,0
5000,63179,5000/63179,0,0,0,0
5000,63197,5000/63197,0,0,0,0
5000,63199,5000/63199,0,0,0,0
5000,63211,5000/63211,0,0,0,0
5000,63241,5000/63241,0,0,0,0
5000,63247,5000/63247,0,0,0,0
5000,63277,5000/63277,0,0,0,0
5000,63281,5000/63281,0,0,0,0
5000,63299,5000/63299,0,0,0,0
5000,63311,5000/63311,0,0,0,0
5000,63313,5000/63313,0,0,0,0
5000,63317,5000/63317,0,0,0,0
5000,63331,5000/63331,0,0,0,0
5000,63337,5000/63337,0,0,0,0
5000,63347,5000/63347,0,0,0,0
5000,63353,5000/63353,0,0,0,0
5000,63361,5000/63361,0,0,0,0
5000,63367,5000/63367,0,0,0,0
5000,63377,5000/63377,0,0,0,0
5000,63389,5000/63389,0,0,0,0
5000,63391,5000/63391,0,0,0,0
5000,63397,5000/63397,0,0,0,0
5000,63409,5000/63409,0,0,0,0
5000,63419,5000/63419,0,0,0,0
5000,63421,5000/63421,0,0,0,0
5000,63439,5000/63439,0,0,0,0
5000,63443,5000/63443,0,0,0,0
5000,63463,5000/63463,0,0,0,0
5000,63467,5000/63467,0,0,0,0
5000,63473,5000/63473,0,0,0,0
5000,63487,5000/63487,0,0,0,0
5000,63493,5000/63493,0,0,0,0
5000,63499,5000/63499,0,0,0,0
5000,63521,5000/63521,0,0,0,0
5000,63527,5000/63527,0,0,0,0
5000,63533,5000/63533,0,0,0,0
5000,63541,5000/63541,0,0,0,0
5000,63559,5000/63559,0,0,0,0
5000,63577,5000/63577,0,0,0,0
5000,63587,5000/63587,0,0,0,0
5000,63589,5000/63589,0,0,0,0
5000,63599,5000/63599,0,0,0,0
5000,63601,5000/63601,0,0,0,0
5000,63607,5000/63607,0,0,0,0
5000,63611,5000/63611,0,0,0,0
5000,63617,5000/63617,0,0,0,0
5000,63629,5000/63629,0,0,0,0
5000,63647,5000/63647,0,0,0,0
5000,63649,5000/63649,0,0,0,0
5000,63659,5000/63659,0,0,0,0
5000,63667,5000/63667,0,0,0,0
5000,63671,5000/63671,0,0,0,0
5000,63689,5000/63689,0,0,0,0
5000,63691,5000/63691,0,0,0,0
5000,63697,5000/63697,0,0,0,0
5000,63703,5000/63703,0,0,0,0
5000,63709,5000/63709,0,0,0,0
5000,63719,5000/63719,0,0,0,0
5000,63727,5000/63727,0,0,0,0
5000,63737,5000/63737,0,0,0,0
5000,63743,5000/63743,0,0,0,0
5000,63761,5000/63761,0,0,0,0
5000,63773,5000/63773,0,0,0,0
5000,63781,5000/63781,0,0,0,0
5000,63793,5000/63793,0,0,0,0
5000,63799,5000/63799,0,0,0,0
5000,63803,5000/63803,0,0,0,0
5000,63809,5000/63809,0,0,0,0
5000,63823,5000/63823,0,0,0,0
5000,63839,5000/63839,0,0,0,0
5000,63841,5000/63841,0,0,0,0
5000,63853,5000/63853,0,0,0,0
5000,63857,5000/63857,0,0,0,0
5000,63863,5000/63863,0,0,0,0
5000,63901,5000/63901,0,0,0,0
5000,63907,5000/63907,0,0,0,0
5000,63913,5000/63913,0,0,0,0
5000,63929,5000/63929,0,0,0,0
5000,63949,5000/63949,0,0,0,0
5000,63977,5000/63977,0,0,0,0
5000,63997,5000/63997,0,0,0,0
5000,64007,5000/64007,0,0,0,0
5000,64013,5000/64013,0,0,0,0
5000,64019,5000/64019,0,0,0,0
5000,64033,5000/64033,0,0,0,0
5000,64037,5000/64037,0,0,0,0
5000,64063,5000/64063,0,0,0,0
5000,64067,5000/64067,0,0,0,0
5000,64081,5000/64081,0,0,0,0
5000,64091,5000/64091,0,0,0,0
5000,64109,5000/64109,0,0,0,0
5000,64123,5000/64123,0,0,0,0
5000,64151,5000/64151,0,0,0,0
5000,64153,5000/64153,0,0,0,0
5000,64157,5000/64157,0,0,0,0
5000,64171,5000/64171,0,0,0,0
5000,64187,5000/64187,0,0,0,0
5000,64189,5000/64189,0,0,0,0
5000,64217,5000/64217,0,0,0,0
5000,64223,5000/64223,0,0,0,0
5000,64231,5000/64231,0,0,0,0
5000,64237,5000/64237,0,0,0,0
5000,64271,5000/64271,0,0,0,0
5000,64279,5000/64279,0,0,0,0
5000,64283,5000/64283,0,0,0,0
5000,64301,5000/64301,0,0,0,0
5000,64303,5000/64303,0,0,0,0
5000,64319,5000/64319,0,0,0,0
5000,64327,5000/64327,0,0,0,0
5000,64333,5000/64333,0,0,0,0
5000,64373,5000/64373,0,0,0,0
5000,64381,5000/64381,0,0,0,0
5000,64399,5000/64399,0,0,0,0
5000,64403,5000/64403,0,0,0,0
5000,64433,5000/64433,0,0,0,0
5000,64439,5000/64439,0,0,0,0
5000,64451,5000/64451,0,0,0,0
5000,64453,5000/64453,0,0,0,0
5000,64483,5000/64483,0,0,0,0
5000,64489,5000/64489,0,0,0,0
5000,64499,5000/64499,0,0,0,0
5000,64513,5000/64513,0,0,0,0
5000,64553,5000/64553,0,0,0,0
5000,64567,5000/64567,0,0,0,0
5000,64577,5000/64577,0,0,0,0
5000,64579,5000/64579,0,0,0,0
5000,64591,5000/64591,0,0,0,0
5000,64601,5000/64601,0,0,0,0
5000,64609,5000/64609,0,0,0,0
5000,64613,5000/64613,0,0,0,0
5000,64621,5000/64621,0,0,0,0
5000,64627,5000/64627,0,0,0,0
5000,64633,5000/64633,0,0,0,0
5000,64661,5000/64661,0,0,0,0
5000,64663,5000/64663,0,0,0,0
5000,64667,5000/64667,0,0,0,0
5000,64679,5000/64679,0,0,0,0
5000,64693,5000/64693,0,0,0,0
5000,64709,5000/64709,0,0,0,0
5000,64717,5000/64717,0,0,0,0
5000,64747,5000/64747,0,0,0,0
5000,64763,5000/64763,0,0,0,0
5000,64781,5000/64781,0,0,0,0
5000,64783,5000/64783,0,0,0,0
5000,64793,5000/64793,0,0,0,0
5000,64811,5000/64811,0,0,0,0
5000,64817,5000/64817,0,0,0,0
5000,64849,5000/64849,0,0,0,0
5000,64853,5000/64853,0,0,0,0
5000,64871,5000/64871,0,0,0,0
5000,64877,5000/64877,0,0,0,0
5000,64879,5000/64879,0,0,0,0
5000,64891,5000/64891,0,0,0,0
5000,64901,5000/64901,0,0,0,0
5000,64919,5000/64919,0,0,0,0
5000,64921,5000/64921,0,0,0,0
5000,64927,5000/64927,0,0,0,0
5000,64937,5000/64937,0,0,0,0
5000,64951,5000/64951,0,0,0,0
5000,64969,5000/64969,0,0,0,0
5000,64997,5000/64997,0,0,0,0
10000,367,91/367,27,1,1,0
10000,373,302/373,26,2,2,0
10000,379,146/379,26,0,0,0
10000,383,42/383,26,1,1,0
10000,389,275/389,25,1,1,0
10000,397,75/397,25,0,0,0
10000,401,376/401,24,0,0,0
10000,409,184/409,24,0,0,0
10000,419,363/419,23,0,0,0
10000,421,317/421,23,1,1,0
10000,431,87/431,23,1,1,0
10000,433,41/433,23,0,0,0
10000,439,342/439,22,0,0,0
10000,443,254/443,22,0,0,0
10000,449,122/449,22,1,1,0
10000,457,403/457,21,0,0,0
10000,461,319/461,21,0,0,0
10000,463,277/463,21,0,0,0
10000,467,193/467,21,2,2,0
10000,479,420/479,20,0,0,0
10000,487,260/487,20,1,1,0
10000,491,180/491,20,0,0,0
10000,499,20/499,20,0,0,0
10000,503,443/503,19,0,0,0
10000,509,329/509,19,1,1,0
10000,521,101/521,19,0,0,0
10000,523,63/523,19,1,1,0
10000,541,262/541,18,0,0,0
10000,547,154/547,18,1,1,0
10000,557,531/557,17,0,0,0
10000,563,429/563,17,1,1,0
10000,569,327/569,17,0,0,0
10000,571,293/571,17,1,1,0
10000,577,191/577,17,1,1,0
10000,587,21/587,17,0,0,0
10000,593,512/593,16,0,0,0
10000,599,416/599,16,0,0,0
10000,601,384/601,16,1,1,0
10000,607,288/607,16,0,0,0
10000,613,192/613,16,1,1,0
10000,617,128/617,16,1,1,0
10000,619,96/619,16,1,1,0
10000,631,535/631,15,0,0,0
10000,641,385/641,15,1,1,0
10000,643,355/643,15,0,0,0
10000,647,295/647,15,0,0,0
10000,653,205/653,15,1,1,0
10000,659,115/659,15,0,0,0
10000,661,85/661,15,2,2,0
10000,673,578/673,14,0,0,0
10000,677,522/677,14,0,0,0
10000,683,438/683,14,1,1,0
10000,691,326/691,14,0,0,0
10000,701,186/701,14,1,1,0
10000,709,74/709,14,1,1,0
10000,719,653/719,13,1,1,0
10000,727,549/727,13,1,1,0
10000,733,471/733,13,1,1,0
10000,739,393/739,13,1,1,0
10000,743,341/743,13,0,0,0
10000,751,237/751,13,1,1,0
10000,757,159/757,13,1,1,0
10000,761,107/761,13,2,2,0
10000,769,3/769,13,0,0,0
10000,773,724/773,12,0,0,0
10000,787,556/787,12,1,1,0
10000,797,436/797,12,0,0,0
10000,809,292/809,12,0,0,0
10000,811,268/811,12,1,1,0
10000,821,148/821,12,0,0,0
10000,823,124/823,12,1,1,0
10000,827,76/827,12,0,0,0
10000,829,52/829,12,0,0,0
10000,839,771/839,11,1,1,0
10000,853,617/853,11,0,0,0
10000,857,573/857,11,0,0,0
10000,859,551/859,11,1,1,0
10000,863,507/863,11,0,0,0
10000,877,353/877,11,2,2,0
10000,881,309/881,11,0,0,0
10000,883,287/883,11,1,1,0
10000,887,243/887,11,1,1,0
10000,907,23/907,11,0,0,0
10000,911,890/911,10,0,0,0
10000,919,810/919,10,0,0,0
10000,929,710/929,10,1,1,0
10000,937,630/937,10,0,0,0
10000,941,590/941,10,1,1,0
10000,947,530/947,10,0,0,0
10000,953,470/953,10,0,0,0
10000,967,330/967,10,0,0,0
10000,971,290/971,10,0,0,0
10000,977,230/977,10,1,1,0
10000,983,170/983,10,0,0,0
10000,991,90/991,10,0,0,0
10000,997,30/997,10,0,0,0
10000,1009,919/1009,9,1,1,0
10000,1013,883/1013,9,0,0,0
10000,1019,829/1019,9,2,2,0
10000,1021,811/1021,9,0,0,0
10000,1031,721/1031,9,0,0,0
10000,1033,703/1033,9,0,0,0
10000,1039,649/1039,9,1,1,0
10000,1049,559/1049,9,1,1,0
10000,1051,541/1051,9,1,1,0
10000,1061,451/1061,9,1,1,0
10000,1063,433/1063,9,2,2,0
10000,1069,379/1069,9,0,0,0
10000,1087,217/1087,9,0,0,0
10000,1091,181/1091,9,1,1,0
10000,1093,163/1093,9,1,1,0
10000,1097,127/1097,9,1,1,0
10000,1103,73/1103,9,0,0,0
10000,1109,19/1109,9,0,0,0
10000,1117,1064/1117,8,0,0,0
10000,1123,1016/1123,8,1,1,0
10000,1129,968/1129,8,0,0,0
10000,1151,792/1151,8,0,0,0
10000,1153,776/1153,8,0,0,0
10000,1163,696/1163,8,0,0,0
10000,1171,632/1171,8,0,0,0
10000,1181,552/1181,8,0,0,0
10000,1187,504/1187,8,1,1,0
10000,1193,456/1193,8,1,1,0
10000,1201,392/1201,8,1,1,0
10000,1213,296/1213,8,1,1,0
10000,1217,264/1217,8,1,1,0
10000,1223,216/1223,8,0,0,0
10000,1229,168/1229,8,2,2,0
10000,1231,152/1231,8,1,1,0
10000,1237,104/1237,8,0,0,0
10000,1249,8/1249,8,0,0,0
10000,1259,1187/1259,7,0,0,0
10000,1277,1061/1277,7,2,2,0
10000,1279,1047/1279,7,2,2,0
10000,1283,1019/1283,7,0,0,0
10000,1289,977/1289,7,1,1,0
10000,1291,963/1291,7,0,0,0
10000,1297,921/1297,7,1,1,0
10000,1301,893/1301,7,0,0,0
10000,1303,879/1303,7,0,0,0
10000,1307,851/1307,7,1,1,0
10000,1319,767/1319,7,0,0,0
10000,1321,753/1321,7,0,0,0
10000,1327,711/1327,7,1,1,0
10000,1361,473/1361,7,0,0,0
10000,1367,431/1367,7,1,1,0
10000,1373,389/1373,7,1,1,0
10000,1381,333/1381,7,1,1,0
10000,1399,207/1399,7,1,1,0
10000,1409,137/1409,7,0,0,0
10000,1423,39/1423,7,0,0,0
10000,1427,11/1427,7,0,0,0
10000,1429,1426/1429,6,0,0,0
10000,1433,1402/1433,6,0,0,0
10000,1439,1366/1439,6,0,0,0
10000,1447,1318/1447,6,1,1,0
10000,1451,1294/1451,6,0,0,0
10000,1453,1282/1453,6,0,0,0
10000,1459,1246/1459,6,0,0,0
10000,1471,1174/1471,6,0,0,0
10000,1481,1114/1481,6,1,1,0
10000,1483,1102/1483,6,0,0,0
10000,1487,1078/1487,6,0,0,0
10000,1489,1066/1489,6,0,0,0
10000,1493,1042/1493,6,0,0,0
10000,1499,1006/1499,6,0,0,0
10000,1511,934/1511,6,1,1,0
10000,1523,862/1523,6,0,0,0
10000,1531,814/1531,6,1,1,0
10000,1543,742/1543,6,0,0,0
10000,1549,706/1549,6,0,0,0
10000,1553,682/1553,6,0,0,0
10000,1559,646/1559,6,2,2,0
10000,1567,598/1567,6,1,1,0
10000,1571,574/1571,6,0,0,0
10000,1579,526/1579,6,1,1,0
10000,1583,502/1583,6,1,1,0
10000,1597,418/1597,6,1,1,0
10000,1601,394/1601,6,1,1,0
10000,1607,358/1607,6,1,1,0
10000,1609,346/1609,6,1,1,0
10000,1613,322/1613,6,0,0,0
10000,1619,286/1619,6,0,0,0
10000,1621,274/1621,6,0,0,0
10000,1627,238/1627,6,1,1,0
10000,1637,178/1637,6,1,1,0
10000,1657,58/1657,6,0,0,0
10000,1663,22/1663,6,0,0,0
10000,1667,1665/1667,5,0,0,0
10000,1669,1655/1669,5,0,0,0
10000,1693,1535/1693,5,1,1,0
10000,1697,1515/1697,5,0,0,0
10000,1699,1505/1699,5,0,0,0
10000,1709,1455/1709,5,0,0,0
10000,1721,1395/1721,5,2,2,0
10000,1723,1385/1723,5,2,2,0
10000,1733,1335/1733,5,0,0,0
10000,1741,1295/1741,5,0,0,0
10000,1747,1265/1747,5,0,0,0
10000,1753,1235/1753,5,1,1,0
10000,1759,1205/1759,5,0,0,0
10000,1777,1115/1777,5,1,1,0
10000,1783,1085/1783,5,1,1,0
10000,1787,1065/1787,5,0,0,0
10000,1789,1055/1789,5,0,0,0
10000,1801,995/1801,5,0,0,0
10000,1811,945/1811,5,1,1,0
10000,1823,885/1823,5,0,0,0
10000,1831,845/1831,5,0,0,0
10000,1847,765/1847,5,2,2,0
10000,1861,695/1861,5,0,0,0
10000,1867,665/1867,5,0,0,0
10000,1871,645/1871,5,0,0,0
10000,1873,635/1873,5,0,0,0
10000,1877,615/1877,5,1,1,0
10000,1879,605/1879,5,1,1,0
10000,1889,555/1889,5,0,0,0
10000,1901,495/1901,5,1,1,0
10000,1907,465/1907,5,1,1,0
10000,1913,435/1913,5,1,1,0
10000,1931,345/1931,5,0,0,0
10000,1933,335/1933,5,0,0,0
10000,1949,255/1949,5,2,2,0
10000,1951,245/1951,5,2,2,0
10000,1973,135/1973,5,0,0,0
10000,1979,105/1979,5,0,0,0
10000,1987,65/1987,5,0,0,0
10000,1993,35/1993,5,0,0,0
10000,1997,15/1997,5,0,0,0
10000,1999,5/1999,5,0,0,0
10000,2003,1988/2003,4,0,0,0
10000,2011,1956/2011,4,0,0,0
10000,2017,1932/2017,4,0,0,0
10000,2027,1892/2027,4,0,0,0
10000,2029,1884/2029,4,0,0,0
10000,2039,1844/2039,4,1,1,0
10000,2053,1788/2053,4,0,0,0
10000,2063,1748/2063,4,0,0,0
10000,2069,1724/2069,4,2,2,0
10000,2081,1676/2081,4,2,2,0
10000,2083,1668/2083,4,2,2,0
10000,2087,1652/2087,4,0,0,0
10000,2089,1644/2089,4,0,0,0
10000,2099,1604/2099,4,1,1,0
10000,2111,1556/2111,4,0,0,0
10000,2113,1548/2113,4,0,0,0
10000,2129,1484/2129,4,0,0,0
10000,2131,1476/2131,4,0,0,0
10000,2137,1452/2137,4,0,0,0
10000,2141,1436/2141,4,0,0,0
10000,2143,1428/2143,4,1,1,0
10000,2153,1388/2153,4,1,1,0
10000,2161,1356/2161,4,1,1,0
10000,2179,1284/2179,4,0,0,0
10000,2203,1188/2203,4,0,0,0
10000,2207,1172/2207,4,1,1,0
10000,2213,1148/2213,4,1,1,0
10000,2221,1116/2221,4,1,1,0
10000,2237,1052/2237,4,0,0,0
10000,2239,1044/2239,4,0,0,0
10000,2243,1028/2243,4,0,0,0
10000,2251,996/2251,4,0,0,0
10000,2267,932/2267,4,2,2,0
10000,2269,924/2269,4,2,2,0
10000,2273,908/2273,4,0,0,0
10000,2281,876/2281,4,1,1,0
10000,2287,852/2287,4,0,0,0
10000,2293,828/2293,4,0,0,0
10000,2297,812/2297,4,0,0,0
10000,2309,764/2309,4,1,1,0
10000,2311,756/2311,4,1,1,0
10000,2333,668/2333,4,0,0,0
10000,2339,644/2339,4,1,1,0
10000,2341,636/2341,4,1,1,0
10000,2347,612/2347,4,1,1,0
10000,2351,596/2351,4,1,1,0
10000,2357,572/2357,4,1,1,0
10000,2371,516/2371,4,1,1,0
10000,2377,492/2377,4,1,1,0
10000,2381,476/2381,4,0,0,0
10000,2383,468/2383,4,0,0,0
10000,2389,444/2389,4,0,0,0
10000,2393,428/2393,4,0,0,0
10000,2399,404/2399,4,0,0,0
10000,2411,356/2411,4,1,1,0
10000,2417,332/2417,4,2,2,0
10000,2423,308/2423,4,2,2,0
10000,2437,252/2437,4,1,1,0
10000,2441,236/2441,4,0,0,0
10000,2447,212/2447,4,0,0,0
10000,2459,164/2459,4,0,0,0
10000,2467,132/2467,4,0,0,0
10000,2473,108/2473,4,0,0,0
10000,2477,92/2477,4,0,0,0
10000,2503,2491/2503,3,0,0,0
10000,2521,2437/2521,3,0,0,0
10000,2531,2407/2531,3,0,0,0
10000,2539,2383/2539,3,0,0,0
10000,2543,2371/2543,3,0,0,0
10000,2549,2353/2549,3,0,0,0
10000,2551,2347/2551,3,1,1,0
10000,2557,2329/2557,3,1,1,0
10000,2579,2263/2579,3,0,0,0
10000,2591,2227/2591,3,0,0,0
10000,2593,2221/2593,3,0,0,0
10000,2609,2173/2609,3,2,2,0
10000,2617,2149/2617,3,2,2,0
10000,2621,2137/2621,3,2,2,0
10000,2633,2101/2633,3,0,0,0
10000,2647,2059/2647,3,0,0,0
10000,2657,2029/2657,3,1,1,0
10000,2659,2023/2659,3,1,1,0
10000,2663,2011/2663,3,1,1,0
10000,2671,1987/2671,3,0,0,0
10000,2677,1969/2677,3,0,0,0
10000,2683,1951/2683,3,0,0,0
10000,2687,1939/2687,3,0,0,0
10000,2689,1933/2689,3,0,0,0
10000,2693,1921/2693,3,1,1,0
10000,2699,1903/2699,3,1,1,0
10000,2707,1879/2707,3,0,0,0
10000,2711,1867/2711,3,0,0,0
10000,2713,1861/2713,3,0,0,0
10000,2719,1843/2719,3,0,0,0
10000,2729,1813/2729,3,1,1,0
10000,2731,1807/2731,3,1,1,0
10000,2741,1777/2741,3,1,1,0
10000,2749,1753/2749,3,1,1,0
10000,2753,1741/2753,3,1,1,0
10000,2767,1699/2767,3,1,1,0
10000,2777,1669/2777,3,1,1,0
10000,2789,1633/2789,3,0,0,0
10000,2791,1627/2791,3,0,0,0
10000,2797,1609/2797,3,0,0,0
10000,2801,1597/2801,3,0,0,0
10000,2803,1591/2803,3,0,0,0
10000,2819,1543/2819,3,0,0,0
10000,2833,1501/2833,3,1,1,0
10000,2837,1489/2837,3,1,1,0
10000,2843,1471/2843,3,1,1,0
10000,2851,1447/2851,3,1,1,0
10000,2857,1429/2857,3,1,1,0
10000,2861,1417/2861,3,0,0,0
10000,2879,1363/2879,3,0,0,0
10000,2887,1339/2887,3,0,0,0
10000,2897,1309/2897,3,0,0,0
10000,2903,1291/2903,3,0,0,0
10000,2909,1273/2909,3,0,0,0
10000,2917,1249/2917,3,1,1,0
10000,2927,1219/2927,3,2,2,0
10000,2939,1183/2939,3,2,2,0
10000,2953,1141/2953,3,0,0,0
10000,2957,1129/2957,3,1,1,0
10000,2963,1111/2963,3,0,0,0
10000,2969,1093/2969,3,0,0,0
10000,2971,1087/2971,3,0,0,0
10000,2999,1003/2999,3,0,0,0
10000,3001,997/3001,3,1,1,0
10000,3011,967/3011,3,1,1,0
10000,3019,943/3019,3,1,1,0
10000,3023,931/3023,3,1,1,0
10000,3037,889/3037,3,0,0,0
10000,3041,877/3041,3,0,0,0
10000,3049,853/3049,3,1,1,0
10000,3061,817/3061,3,1,1,0
10000,3067,799/3067,3,1,1,0
10000,3079,763/3079,3,1,1,0
10000,3083,751/3083,3,1,1,0
10000,3089,733/3089,3,1,1,0
10000,3109,673/3109,3,1,1,0
10000,3119,643/3119,3,1,1,0
10000,3121,637/3121,3,1,1,0
10000,3137,589/3137,3,0,0,0
10000,3163,511/3163,3,1,1,0
10000,3167,499/3167,3,1,1,0
10000,3169,493/3169,3,1,1,0
10000,3181,457/3181,3,1,1,0
10000,3187,439/3187,3,2,2,0
10000,3191,427/3191,3,2,2,0
10000,3203,391/3203,3,1,1,0
10000,3209,373/3209,3,1,1,0
10000,3217,349/3217,3,1,1,0
10000,3221,337/3221,3,1,1,0
10000,3229,313/3229,3,0,0,0
10000,3251,247/3251,3,0,0,0
10000,3253,241/3253,3,0,0,0
10000,3257,229/3257,3,0,0,0
10000,3259,223/3259,3,0,0,0
10000,3271,187/3271,3,0,0,0
10000,3299,103/3299,3,0,0,0
10000,3301,97/3301,3,0,0,0
10000,3307,79/3307,3,0,0,0
10000,3313,61/3313,3,0,0,0
10000,3319,43/3319,3,0,0,0
10000,3323,31/3323,3,0,0,0
10000,3329,13/3329,3,0,0,0
10000,3331,7/3331,3,0,0,0
10000,3343,3314/3343,2,0,0,0
10000,3347,3306/3347,2,0,0,0
10000,3359,3282/3359,2,0,0,0
10000,3361,3278/3361,2,0,0,0
10000,3371,3258/3371,2,0,0,0
10000,3373,3254/3373,2,0,0,0
10000,3389,3222/3389,2,0,0,0
10000,3391,3218/3391,2,0,0,0
10000,3407,3186/3407,2,0,0,0
10000,3413,3174/3413,2,0,0,0
10000,3433,3134/3433,2,1,1,0
10000,3449,3102/3449,2,0,0,0
10000,3457,3086/3457,2,0,0,0
10000,3461,3078/3461,2,0,0,0
10000,3463,3074/3463,2,0,0,0
10000,3467,3066/3467,2,0,0,0
10000,3469,3062/3469,2,0,0,0
10000,3491,3018/3491,2,0,0,0
10000,3499,3002/3499,2,0,0,0
10000,3511,2978/3511,2,0,0,0
10000,3517,2966/3517,2,1,1,0
10000,3527,2946/3527,2,1,1,0
10000,3529,2942/3529,2,1,1,0
10000,3533,2934/3533,2,2,2,0
10000,3539,2922/3539,2,2,2,0
10000,3541,2918/3541,2,2,2,0
10000,3547,2906/3547,2,2,2,0
10000,3557,2886/3557,2,2,2,0
10000,3559,2882/3559,2,2,2,0
10000,3571,2858/3571,2,2,2,0
10000,3581,2838/3581,2,0,0,0
10000,3583,2834/3583,2,0,0,0
10000,3593,2814/3593,2,0,0,0
10000,3607,2786/3607,2,0,0,0
10000,3613,2774/3613,2,1,1,0
10000,3617,2766/3617,2,1,1,0
10000,3623,2754/3623,2,1,1,0
10000,3631,2738/3631,2,1,1,0
10000,3637,2726/3637,2,0,0,0
10000,3643,2714/3643,2,0,0,0
10000,3659,2682/3659,2,0,0,0
10000,3671,2658/3671,2,0,0,0
10000,3673,2654/3673,2,0,0,0
10000,3677,2646/3677,2,0,0,0
10000,3691,2618/3691,2,1,1,0
10000,3697,2606/3697,2,1,1,0
10000,3701,2598/3701,2,1,1,0
10000,3709,2582/3709,2,0,0,0
10000,3719,2562/3719,2,0,0,0
10000,3727,2546/3727,2,0,0,0
10000,3733,2534/3733,2,0,0,0
10000,3739,2522/3739,2,0,0,0
10000,3761,2478/3761,2,1,1,0
10000,3767,2466/3767,2,1,1,0
10000,3769,2462/3769,2,1,1,0
10000,3779,2442/3779,2,1,1,0
10000,3793,2414/3793,2,1,1,0
10000,3797,2406/3797,2,1,1,0
10000,3803,2394/3803,2,1,1,0
10000,3821,2358/3821,2,1,1,0
10000,3823,2354/3823,2,1,1,0
10000,3833,2334/3833,2,1,1,0
10000,3847,2306/3847,2,0,0,0
10000,3851,2298/3851,2,0,0,0
10000,3853,2294/3853,2,0,0,0
10000,3863,2274/3863,2,0,0,0
10000,3877,2246/3877,2,0,0,0
10000,3881,2238/3881,2,0,0,0
10000,3889,2222/3889,2,0,0,0
10000,3907,2186/3907,2,0,0,0
10000,3911,2178/3911,2,0,0,0
10000,3917,2166/3917,2,0,0,0
10000,3919,2162/3919,2,0,0,0
10000,3923,2154/3923,2,0,0,0
10000,3929,2142/3929,2,0,0,0
10000,3931,2138/3931,2,0,0,0
10000,3943,2114/3943,2,1,1,0
10000,3947,2106/3947,2,1,1,0
10000,3967,2066/3967,2,1,1,0
10000,3989,2022/3989,2,1,1,0
10000,4001,1998/4001,2,0,0,0
10000,4003,1994/4003,2,0,0,0
10000,4007,1986/4007,2,0,0,0
10000,4013,1974/4013,2,0,0,0
10000,4019,1962/4019,2,0,0,0
10000,4021,1958/4021,2,0,0,0
10000,4027,1946/4027,2,0,0,0
10000,4049,1902/4049,2,0,0,0
10000,4051,1898/4051,2,0,0,0
10000,4057,1886/4057,2,0,0,0
10000,4073,1854/4073,2,0,0,0
10000,4079,1842/4079,2,0,0,0
10000,4091,1818/4091,2,0,0,0
10000,4093,1814/4093,2,0,0,0
10000,4099,1802/4099,2,0,0,0
10000,4111,1778/4111,2,0,0,0
10000,4127,1746/4127,2,1,1,0
10000,4129,1742/4129,2,1,1,0
10000,4133,1734/4133,2,1,1,0
10000,4139,1722/4139,2,2,2,0
10000,4153,1694/4153,2,2,2,0
10000,4157,1686/4157,2,2,2,0
10000,4159,1682/4159,2,2,2,0
10000,4177,1646/4177,2,0,0,0
10000,4201,1598/4201,2,1,1,0
10000,4211,1578/4211,2,0,0,0
10000,4217,1566/4217,2,0,0,0
10000,4219,1562/4219,2,0,0,0
10000,4229,1542/4229,2,0,0,0
10000,4231,1538/4231,2,0,0,0
10000,4241,1518/4241,2,0,0,0
10000,4243,1514/4243,2,0,0,0
10000,4253,1494/4253,2,0,0,0
10000,4259,1482/4259,2,0,0,0
10000,4261,1478/4261,2,0,0,0
10000,4271,1458/4271,2,0,0,0
10000,4273,1454/4273,2,0,0,0
10000,4283,1434/4283,2,0,0,0
10000,4289,1422/4289,2,1,1,0
10000,4297,1406/4297,2,1,1,0
10000,4327,1346/4327,2,1,1,0
10000,4337,1326/4337,2,1,1,0
10000,4339,1322/4339,2,1,1,0
10000,4349,1302/4349,2,0,0,0
10000,4357,1286/4357,2,0,0,0
10000,4363,1274/4363,2,0,0,0
10000,4373,1254/4373,2,0,0,0
10000,4391,1218/4391,2,1,1,0
10000,4397,1206/4397,2,1,1,0
10000,4409,1182/4409,2,1,1,0
10000,4421,1158/4421,2,1,1,0
10000,4423,1154/4423,2,1,1,0
10000,4441,1118/4441,2,1,1,0
10000,4447,1106/4447,2,1,1,0
10000,4451,1098/4451,2,1,1,0
10000,4457,1086/4457,2,1,1,0
10000,4463,1074/4463,2,1,1,0
10000,4481,1038/4481,2,1,1,0
10000,4483,1034/4483,2,1,1,0
10000,4493,1014/4493,2,1,1,0
10000,4507,986/4507,2,1,1,0
10000,4513,974/4513,2,1,1,0
10000,4517,966/4517,2,1,1,0
10000,4519,962/4519,2,1,1,0
10000,4523,954/4523,2,1,1,0
10000,4547,906/4547,2,0,0,0
10000,4549,902/4549,2,0,0,0
10000,4561,878/4561,2,0,0,0
10000,4567,866/4567,2,0,0,0
10000,4583,834/4583,2,0,0,0
10000,4591,818/4591,2,0,0,0
10000,4597,806/4597,2,0,0,0
10000,4603,794/4603,2,0,0,0
10000,4621,758/4621,2,1,1,0
10000,4637,726/4637,2,1,1,0
10000,4639,722/4639,2,1,1,0
10000,4643,714/4643,2,1,1,0
10000,4649,702/4649,2,1,1,0
10000,4651,698/4651,2,1,1,0
10000,4657,686/4657,2,1,1,0
10000,4663,674/4663,2,1,1,0
10000,4673,654/4673,2,2,2,0
10000,4679,642/4679,2,2,2,0
10000,4691,618/4691,2,2,2,0
10000,4703,594/4703,2,2,2,0
10000,4721,558/4721,2,1,1,0
10000,4723,554/4723,2,1,1,0
10000,4729,542/4729,2,1,1,0
10000,4733,534/4733,2,1,1,0
10000,4751,498/4751,2,1,1,0
10000,4759,482/4759,2,1,1,0
10000,4783,434/4783,2,0,0,0
10000,4787,426/4787,2,0,0,0
10000,4789,422/4789,2,0,0,0
10000,4793,414/4793,2,0,0,0
10000,4799,402/4799,2,0,0,0
10000,4801,398/4801,2,0,0,0
10000,4813,374/4813,2,0,0,0
10000,4817,366/4817,2,0,0,0
10000,4831,338/4831,2,0,0,0
10000,4861,278/4861,2,0,0,0
10000,4871,258/4871,2,0,0,0
10000,4877,246/4877,2,0,0,0
10000,4889,222/4889,2,0,0,0
10000,4903,194/4903,2,0,0,0
10000,4909,182/4909,2,0,0,0
10000,4919,162/4919,2,0,0,0
10000,4931,138/4931,2,0,0,0
10000,4933,134/4933,2,0,0,0
10000,4937,126/4937,2,0,0,0
10000,4943,114/4943,2,0,0,0
10000,4951,98/4951,2,0,0,0
10000,4957,86/4957,2,0,0,0
10000,4967,66/4967,2,0,0,0
10000,4969,62/4969,2,0,0,0
10000,4973,54/4973,2,0,0,0
10000,4987,26/4987,2,0,0,0
10000,4993,14/4993,2,0,0,0
10000,4999,2/4999,2,0,0,0
10000,5003,4997/5003,1,0,0,0
10000,5009,4991/5009,1,0,0,0
10000,5011,4989/5011,1,0,0,0
10000,5021,4979/5021,1,0,0,0
10000,5023,4977/5023,1,0,0,0
10000,5039,4961/5039,1,0,0,0
10000,5051,4949/5051,1,0,0,0
10000,5059,4941/5059,1,0,0,0
10000,5077,4923/5077,1,0,0,0
10000,5081,4919/5081,1,0,0,0
10000,5087,4913/5087,1,0,0,0
10000,5099,4901/5099,1,0,0,0
10000,5101,4899/5101,1,0,0,0
10000,5107,4893/5107,1,0,0,0
10000,5113,4887/5113,1,0,0,0
10000,5119,4881/5119,1,0,0,0
10000,5147,4853/5147,1,0,0,0
10000,5153,4847/5153,1,0,0,0
10000,5167,4833/5167,1,0,0,0
10000,5171,4829/5171,1,0,0,0
10000,5179,4821/5179,1,0,0,0
10000,5189,4811/5189,1,0,0,0
10000,5197,4803/5197,1,0,0,0
10000,5209,4791/5209,1,1,1,0
10000,5227,4773/5227,1,1,1,0
10000,5231,4769/5231,1,1,1,0
10000,5233,4767/5233,1,1,1,0
10000,5237,4763/5237,1,1,1,0
10000,5261,4739/5261,1,1,1,0
10000,5273,4727/5273,1,0,0,0
10000,5279,4721/5279,1,0,0,0
10000,5281,4719/5281,1,0,0,0
10000,5297,4703/5297,1,0,0,0
10000,5303,4697/5303,1,0,0,0
10000,5309,4691/5309,1,0,0,0
10000,5323,4677/5323,1,0,0,0
10000,5333,4667/5333,1,0,0,0
10000,5347,4653/5347,1,0,0,0
10000,5351,4649/5351,1,0,0,0
10000,5381,4619/5381,1,0,0,0
10000,5387,4613/5387,1,0,0,0
10000,5393,4607/5393,1,0,0,0
10000,5399,4601/5399,1,0,0,0
10000,5407,4593/5407,1,0,0,0
10000,5413,4587/5413,1,0,0,0
10000,5417,4583/5417,1,1,1,0
10000,5419,4581/5419,1,1,1,0
10000,5431,4569/5431,1,1,1,0
10000,5437,4563/5437,1,1,1,0
10000,5441,4559/5441,1,1,1,0
10000,5443,4557/5443,1,1,1,0
10000,5449,4551/5449,1,1,1,0
10000,5471,4529/5471,1,2,2,0
10000,5477,4523/5477,1,2,2,0
10000,5479,4521/5479,1,2,2,0
10000,5483,4517/5483,1,2,2,0
10000,5501,4499/5501,1,2,2,0
10000,5503,4497/5503,1,2,2,0
10000,5507,4493/5507,1,2,2,0
10000,5519,4481/5519,1,2,2,0
10000,5521,4479/5521,1,2,2,0
10000,5527,4473/5527,1,2,2,0
10000,5531,4469/5531,1,2,2,0
10000,5557,4443/5557,1,0,0,0
10000,5563,4437/5563,1,0,0,0
10000,5569,4431/5569,1,0,0,0
10000,5573,4427/5573,1,0,0,0
10000,5581,4419/5581,1,0,0,0
10000,5591,4409/5591,1,0,0,0
10000,5623,4377/5623,1,0,0,0
10000,5639,4361/5639,1,0,0,0
10000,5641,4359/5641,1,0,0,0
10000,5647,4353/5647,1,0,0,0
10000,5651,4349/5651,1,0,0,0
10000,5653,4347/5653,1,1,1,0
10000,5657,4343/5657,1,1,1,0
10000,5659,4341/5659,1,1,1,0
10000,5669,4331/5669,1,1,1,0
10000,5683,4317/5683,1,1,1,0
10000,5689,4311/5689,1,1,1,0
10000,5693,4307/5693,1,1,2,1
10000,5701,4299/5701,1,1,1,0
10000,5711,4289/5711,1,1,1,0
10000,5717,4283/5717,1,0,0,0
10000,5737,4263/5737,1,0,0,0
10000,5741,4259/5741,1,0,0,0
10000,5743,4257/5743,1,0,0,0
10000,5749,4251/5749,1,0,0,0
10000,5779,4221/5779,1,0,0,0
10000,5783,4217/5783,1,0,0,0
10000,5791,4209/5791,1,0,0,0
10000,5801,4199/5801,1,0,0,0
10000,5807,4193/5807,1,0,0,0
10000,5813,4187/5813,1,0,0,0
10000,5821,4179/5821,1,0,0,0
10000,5827,4173/5827,1,0,0,0
10000,5839,4161/5839,1,1,1,0
10000,5843,4157/5843,1,1,1,0
10000,5849,4151/5849,1,1,1,0
10000,5851,4149/5851,1,1,1,0
10000,5857,4143/5857,1,1,1,0
10000,5861,4139/5861,1,1,1,0
10000,5867,4133/5867,1,1,1,0
10000,5869,4131/5869,1,1,1,0
10000,5879,4121/5879,1,1,1,0
10000,5881,4119/5881,1,1,1,0
10000,5897,4103/5897,1,0,0,0
10000,5903,4097/5903,1,0,0,0
10000,5923,4077/5923,1,0,0,0
10000,5927,4073/5927,1,0,0,0
10000,5939,4061/5939,1,0,0,0
10000,5953,4047/5953,1,0,0,0
10000,5981,4019/5981,1,0,0,0
10000,5987,4013/5987,1,0,0,0
10000,6007,3993/6007,1,1,1,0
10000,6011,3989/6011,1,1,1,0
10000,6029,3971/6029,1,1,1,0
10000,6037,3963/6037,1,1,1,0
10000,6043,3957/6043,1,1,1,0
10000,6047,3953/6047,1,1,1,0
10000,6053,3947/6053,1,1,1,0
10000,6067,3933/6067,1,1,1,0
10000,6073,3927/6073,1,1,1,0
10000,6079,3921/6079,1,1,1,0
10000,6089,3911/6089,1,1,1,0
10000,6091,3909/6091,1,1,1,0
10000,6101,3899/6101,1,1,1,0
10000,6113,3887/6113,1,1,1,0
10000,6121,3879/6121,1,1,1,0
10000,6131,3869/6131,1,1,1,0
10000,6133,3867/6133,1,1,1,0
10000,6143,3857/6143,1,1,1,0
10000,6151,3849/6151,1,1,1,0
10000,6163,3837/6163,1,1,1,0
10000,6173,3827/6173,1,1,1,0
10000,6197,3803/6197,1,1,1,0
10000,6199,3801/6199,1,1,1,0
10000,6203,3797/6203,1,1,1,0
10000,6211,3789/6211,1,1,1,0
10000,6217,3783/6217,1,1,1,0
10000,6221,3779/6221,1,1,1,0
10000,6229,3771/6229,1,1,1,0
10000,6247,3753/6247,1,1,1,0
10000,6257,3743/6257,1,0,0,0
10000,6263,3737/6263,1,0,0,0
10000,6269,3731/6269,1,0,0,0
10000,6271,3729/6271,1,0,0,0
10000,6277,3723/6277,1,0,0,0
10000,6287,3713/6287,1,0,0,0
10000,6299,3701/6299,1,0,0,0
10000,6301,3699/6301,1,0,0,0
10000,6311,3689/6311,1,0,0,0
10000,6317,3683/6317,1,0,0,0
10000,6323,3677/6323,1,0,0,0
10000,6329,3671/6329,1,0,0,0
10000,6337,3663/6337,1,0,0,0
10000,6343,3657/6343,1,0,0,0
10000,6353,3647/6353,1,0,0,0
10000,6359,3641/6359,1,0,0,0
10000,6361,3639/6361,1,0,0,0
10000,6367,3633/6367,1,0,0,0
10000,6373,3627/6373,1,0,0,0
10000,6379,3621/6379,1,0,0,0
10000,6389,3611/6389,1,0,0,0
10000,6397,3603/6397,1,0,0,0
10000,6421,3579/6421,1,0,0,0
10000,6427,3573/6427,1,0,0,0
10000,6449,3551/6449,1,0,0,0
10000,6451,3549/6451,1,0,0,0
10000,6469,3531/6469,1,0,0,0
10000,6473,3527/6473,1,0,0,0
10000,6481,3519/6481,1,0,0,0
10000,6491,3509/6491,1,0,0,0
10000,6521,3479/6521,1,1,1,0
10000,6529,3471/6529,1,1,1,0
10000,6547,3453/6547,1,1,1,0
10000,6551,3449/6551,1,1,1,0
10000,6553,3447/6553,1,1,1,0
10000,6563,3437/6563,1,1,1,0
10000,6569,3431/6569,1,1,1,0
10000,6571,3429/6571,1,1,1,0
10000,6577,3423/6577,1,1,1,0
10000,6581,3419/6581,1,1,1,0
10000,6599,3401/6599,1,1,1,0
10000,6607,3393/6607,1,1,1,0
10000,6619,3381/6619,1,1,1,0
10000,6637,3363/6637,1,1,1,0
10000,6653,3347/6653,1,1,1,0
10000,6659,3341/6659,1,1,1,0
10000,6661,3339/6661,1,1,1,0
10000,6673,3327/6673,1,0,0,0
10000,6679,3321/6679,1,0,0,0
10000,6689,3311/6689,1,0,0,0
10000,6691,3309/6691,1,0,0,0
10000,6701,3299/6701,1,0,0,0
10000,6703,3297/6703,1,0,0,0
10000,6709,3291/6709,1,0,0,0
10000,6719,3281/6719,1,0,0,0
10000,6733,3267/6733,1,0,0,0
10000,6737,3263/6737,1,0,0,0
10000,6761,3239/6761,1,0,0,0
10000,6763,3237/6763,1,0,0,0
10000,6779,3221/6779,1,0,0,0
10000,6781,3219/6781,1,0,0,0
10000,6791,3209/6791,1,0,0,0
10000,6793,3207/6793,1,0,0,0
10000,6803,3197/6803,1,0,0,0
10000,6823,3177/6823,1,0,0,0
10000,6827,3173/6827,1,0,0,0
10000,6829,3171/6829,1,0,0,0
10000,6833,3167/6833,1,0,0,0
10000,6841,3159/6841,1,0,0,0
10000,6857,3143/6857,1,0,0,0
10000,6863,3137/6863,1,0,0,0
10000,6869,3131/6869,1,0,0,0
10000,6871,3129/6871,1,0,0,0
10000,6883,3117/6883,1,0,0,0
10000,6899,3101/6899,1,0,0,0
10000,6907,3093/6907,1,0,0,0
10000,6911,3089/6911,1,0,0,0
10000,6917,3083/6917,1,0,0,0
10000,6947,3053/6947,1,0,0,0
10000,6949,3051/6949,1,0,0,0
10000,6959,3041/6959,1,0,0,0
10000,6961,3039/6961,1,0,0,0
10000,6967,3033/6967,1,0,0,0
10000,6971,3029/6971,1,0,0,0
10000,6977,3023/6977,1,0,0,0
10000,6983,3017/6983,1,0,0,0
10000,6991,3009/6991,1,0,0,0
10000,6997,3003/6997,1,0,0,0
10000,7001,2999/7001,1,1,1,0
10000,7013,2987/7013,1,1,1,0
10000,7019,2981/7019,1,1,1,0
10000,7027,2973/7027,1,1,1,0
10000,7039,2961/7039,1,1,1,0
10000,7043,2957/7043,1,1,1,0
10000,7057,2943/7057,1,1,1,0
10000,7069,2931/7069,1,2,2,0
10000,7079,2921/7079,1,2,2,0
10000,7103,2897/7103,1,2,2,0
10000,7109,2891/7109,1,2,2,0
10000,7121,2879/7121,1,2,2,0
10000,7127,2873/7127,1,2,2,0
10000,7129,2871/7129,1,2,2,0
10000,7151,2849/7151,1,0,0,0
10000,7159,2841/7159,1,0,0,0
10000,7177,2823/7177,1,0,0,0
10000,7187,2813/7187,1,0,0,0
10000,7193,2807/7193,1,0,0,0
10000,7207,2793/7207,1,0,0,0
10000,7211,2789/7211,1,0,0,0
10000,7213,2787/7213,1,0,0,0
10000,7219,2781/7219,1,0,0,0
10000,7229,2771/7229,1,1,1,0
10000,7237,2763/7237,1,1,1,0
10000,7243,2757/7243,1,1,1,0
10000,7247,2753/7247,1,1,1,0
10000,7253,2747/7253,1,1,1,0
10000,7283,2717/7283,1,0,0,0
10000,7297,2703/7297,1,0,0,0
10000,7307,2693/7307,1,0,0,0
10000,7309,2691/7309,1,0,0,0
10000,7321,2679/7321,1,0,0,0
10000,7331,2669/7331,1,0,0,0
10000,7333,2667/7333,1,0,0,0
10000,7349,2651/7349,1,0,0,0
10000,7351,2649/7351,1,0,0,0
10000,7369,2631/7369,1,0,0,0
10000,7393,2607/7393,1,0,0,0
10000,7411,2589/7411,1,0,0,0
10000,7417,2583/7417,1,0,0,0
10000,7433,2567/7433,1,0,0,0
10000,7451,2549/7451,1,0,0,0
10000,7457,2543/7457,1,0,0,0
10000,7459,2541/7459,1,0,0,0
10000,7477,2523/7477,1,0,0,0
10000,7481,2519/7481,1,0,0,0
10000,7487,2513/7487,1,0,0,0
10000,7489,2511/7489,1,0,0,0
10000,7499,2501/7499,1,0,0,0
10000,7507,2493/7507,1,1,1,0
10000,7517,2483/7517,1,1,1,0
10000,7523,2477/7523,1,1,1,0
10000,7529,2471/7529,1,1,1,0
10000,7537,2463/7537,1,1,1,0
10000,7541,2459/7541,1,1,1,0
10000,7547,2453/7547,1,1,1,0
10000,7549,2451/7549,1,1,1,0
10000,7559,2441/7559,1,1,1,0
10000,7561,2439/7561,1,1,1,0
10000,7573,2427/7573,1,1,1,0
10000,7577,2423/7577,1,1,1,0
10000,7583,2417/7583,1,1,1,0
10000,7589,2411/7589,1,1,1,0
10000,7591,2409/7591,1,1,1,0
10000,7603,2397/7603,1,1,1,0
10000,7607,2393/7607,1,1,1,0
10000,7621,2379/7621,1,1,1,0
10000,7639,2361/7639,1,1,1,0
10000,7643,2357/7643,1,1,1,0
10000,7649,2351/7649,1,1,1,0
10000,7669,2331/7669,1,1,1,0
10000,7673,2327/7673,1,1,1,0
10000,7681,2319/7681,1,1,1,0
10000,7687,2313/7687,1,1,1,0
10000,7691,2309/7691,1,1,1,0
10000,7699,2301/7699,1,0,0,0
10000,7703,2297/7703,1,0,0,0
10000,7717,2283/7717,1,0,0,0
10000,7723,2277/7723,1,0,0,0
10000,7727,2273/7727,1,0,0,0
10000,7741,2259/7741,1,0,0,0
10000,7753,2247/7753,1,0,0,0
10000,7757,2243/7757,1,0,0,0
10000,7759,2241/7759,1,0,0,0
10000,7789,2211/7789,1,1,1,0
10000,7793,2207/7793,1,1,1,0
10000,7817,2183/7817,1,1,1,0
10000,7823,2177/7823,1,1,1,0
10000,7829,2171/7829,1,1,1,0
10000,7841,2159/7841,1,1,1,0
10000,7853,2147/7853,1,1,1,0
10000,7867,2133/7867,1,1,1,0
10000,7873,2127/7873,1,1,1,0
10000,7877,2123/7877,1,1,1,0
10000,7879,2121/7879,1,1,1,0
10000,7883,2117/7883,1,1,1,0
10000,7901,2099/7901,1,1,1,0
10000,7907,2093/7907,1,1,1,0
10000,7919,2081/7919,1,1,1,0
10000,7927,2073/7927,1,1,1,0
10000,7933,2067/7933,1,1,1,0
10000,7937,2063/7937,1,1,1,0
10000,7949,2051/7949,1,1,1,0
10000,7951,2049/7951,1,1,1,0
10000,7963,2037/7963,1,1,1,0
10000,7993,2007/7993,1,1,1,0
10000,8009,1991/8009,1,1,1,0
10000,8011,1989/8011,1,1,1,0
10000,8017,1983/8017,1,1,1,0
10000,8039,1961/8039,1,1,1,0
10000,8053,1947/8053,1,1,1,0
10000,8059,1941/8059,1,1,1,0
10000,8069,1931/8069,1,1,1,0
10000,8081,1919/8081,1,1,1,0
10000,8087,1913/8087,1,1,1,0
10000,8089,1911/8089,1,1,1,0
10000,8093,1907/8093,1,1,1,0
10000,8101,1899/8101,1,1,1,0
10000,8111,1889/8111,1,1,1,0
10000,8117,1883/8117,1,1,1,0
10000,8123,1877/8123,1,1,1,0
10000,8147,1853/8147,1,1,1,0
10000,8161,1839/8161,1,1,1,0
10000,8167,1833/8167,1,1,1,0
10000,8171,1829/8171,1,1,1,0
10000,8179,1821/8179,1,1,1,0
10000,8191,1809/8191,1,1,1,0
10000,8209,1791/8209,1,1,1,0
10000,8219,1781/8219,1,1,1,0
10000,8221,1779/8221,1,1,1,0
10000,8231,1769/8231,1,1,1,0
10000,8233,1767/8233,1,1,1,0
10000,8237,1763/8237,1,1,1,0
10000,8243,1757/8243,1,1,1,0
10000,8263,1737/8263,1,1,1,0
10000,8269,1731/8269,1,1,1,0
10000,8273,1727/8273,1,1,1,0
10000,8287,1713/8287,1,1,1,0
10000,8291,1709/8291,1,1,1,0
10000,8293,1707/8293,1,1,1,0
10000,8297,1703/8297,1,1,1,0
10000,8311,1689/8311,1,1,1,0
10000,8317,1683/8317,1,1,1,0
10000,8329,1671/8329,1,1,1,0
10000,8353,1647/8353,1,0,0,0
10000,8363,1637/8363,1,0,0,0
10000,8369,1631/8369,1,0,0,0
10000,8377,1623/8377,1,0,0,0
10000,8387,1613/8387,1,0,0,0
10000,8389,1611/8389,1,0,0,0
10000,8419,1581/8419,1,0,0,0
10000,8423,1577/8423,1,0,0,0
10000,8429,1571/8429,1,0,0,0
10000,8431,1569/8431,1,0,0,0
10000,8443,1557/8443,1,0,0,0
10000,8447,1553/8447,1,0,0,0
10000,8461,1539/8461,1,0,0,0
10000,8467,1533/8467,1,0,0,0
10000,8501,1499/8501,1,0,0,0
10000,8513,1487/8513,1,0,0,0
10000,8521,1479/8521,1,0,0,0
10000,8527,1473/8527,1,0,0,0
10000,8537,1463/8537,1,0,0,0
10000,8539,1461/8539,1,0,0,0
10000,8543,1457/8543,1,0,0,0
10000,8563,1437/8563,1,0,0,0
10000,8573,1427/8573,1,1,1,0
10000,8581,1419/8581,1,1,1,0
10000,8597,1403/8597,1,1,1,0
10000,8599,1401/8599,1,1,1,0
10000,8609,1391/8609,1,1,1,0
10000,8623,1377/8623,1,1,1,0
10000,8627,1373/8627,1,1,1,0
10000,8629,1371/8629,1,1,1,0
10000,8641,1359/8641,1,1,1,0
10000,8647,1353/8647,1,1,1,0
10000,8663,1337/8663,1,1,1,0
10000,8669,1331/8669,1,1,1,0
10000,8677,1323/8677,1,1,1,0
10000,8681,1319/8681,1,1,1,0
10000,8689,1311/8689,1,1,1,0
10000,8693,1307/8693,1,1,1,0
10000,8699,1301/8699,1,1,1,0
10000,8707,1293/8707,1,1,1,0
10000,8713,1287/8713,1,1,1,0
10000,8719,1281/8719,1,1,1,0
10000,8731,1269/8731,1,1,1,0
10000,8737,1263/8737,1,1,1,0
10000,8741,1259/8741,1,1,1,0
10000,8747,1253/8747,1,1,1,0
10000,8753,1247/8753,1,2,2,0
10000,8761,1239/8761,1,2,2,0
10000,8779,1221/8779,1,2,2,0
10000,8783,1217/8783,1,2,2,0
10000,8803,1197/8803,1,2,2,0
10000,8807,1193/8807,1,2,2,0
10000,8819,1181/8819,1,2,2,0
10000,8821,1179/8821,1,2,2,0
10000,8831,1169/8831,1,2,2,0
10000,8837,1163/8837,1,2,2,0
10000,8839,1161/8839,1,2,2,0
10000,8849,1151/8849,1,2,2,0
10000,8861,1139/8861,1,2,2,0
10000,8863,1137/8863,1,2,2,0
10000,8867,1133/8867,1,2,2,0
10000,8887,1113/8887,1,2,2,0
10000,8893,1107/8893,1,1,1,0
10000,8923,1077/8923,1,1,1,0
10000,8929,1071/8929,1,1,1,0
10000,8933,1067/8933,1,1,1,0
10000,8941,1059/8941,1,1,1,0
10000,8951,1049/8951,1,1,1,0
10000,8963,1037/8963,1,1,1,0
10000,8969,1031/8969,1,1,1,0
10000,8971,1029/8971,1,1,1,0
10000,8999,1001/8999,1,1,1,0
10000,9001,999/9001,1,1,1,0
10000,9007,993/9007,1,1,1,0
10000,9011,989/9011,1,1,1,0
10000,9013,987/9013,1,1,1,0
10000,9029,971/9029,1,1,1,0
10000,9041,959/9041,1,1,1,0
10000,9043,957/9043,1,1,1,0
10000,9049,951/9049,1,1,1,0
10000,9059,941/9059,1,1,1,0
10000,9067,933/9067,1,1,1,0
10000,9091,909/9091,1,0,0,0
10000,9103,897/9103,1,0,0,0
10000,9109,891/9109,1,0,0,0
10000,9127,873/9127,1,0,0,0
10000,9133,867/9133,1,0,0,0
10000,9137,863/9137,1,0,0,0
10000,9151,849/9151,1,0,0,0
10000,9157,843/9157,1,0,0,0
10000,9161,839/9161,1,0,0,0
10000,9173,827/9173,1,0,0,0
10000,9181,819/9181,1,0,0,0
10000,9187,813/9187,1,0,0,0
10000,9199,801/9199,1,0,0,0
10000,9203,797/9203,1,0,0,0
10000,9209,791/9209,1,0,0,0
10000,9221,779/9221,1,0,0,0
10000,9227,773/9227,1,0,0,0
10000,9239,761/9239,1,0,0,0
10000,9241,759/9241,1,0,0,0
10000,9257,743/9257,1,0,0,0
10000,9277,723/9277,1,0,0,0
10000,9281,719/9281,1,0,0,0
10000,9283,717/9283,1,0,0,0
10000,9293,707/9293,1,0,0,0
10000,9311,689/9311,1,0,0,0
10000,9319,681/9319,1,0,0,0
10000,9323,677/9323,1,0,0,0
10000,9337,663/9337,1,0,0,0
10000,9341,659/9341,1,0,0,0
10000,9343,657/9343,1,0,0,0
10000,9349,651/9349,1,0,0,0
10000,9371,629/9371,1,0,0,0
10000,9377,623/9377,1,0,0,0
10000,9391,609/9391,1,0,0,0
10000,9397,603/9397,1,0,0,0
10000,9403,597/9403,1,0,0,0
10000,9413,587/9413,1,0,0,0
10000,9419,581/9419,1,0,0,0
10000,9421,579/9421,1,0,0,0
10000,9431,569/9431,1,0,0,0
10000,9433,567/9433,1,0,0,0
10000,9437,563/9437,1,0,0,0
10000,9439,561/9439,1,0,0,0
10000,9461,539/9461,1,0,0,0
10000,9463,537/9463,1,0,0,0
10000,9467,533/9467,1,0,0,0
10000,9473,527/9473,1,0,0,0
10000,9479,521/9479,1,0,0,0
10000,9491,509/9491,1,0,0,0
10000,9497,503/9497,1,0,0,0
10000,9511,489/9511,1,0,0,0
10000,9521,479/9521,1,0,0,0
10000,9533,467/9533,1,0,0,0
10000,9539,461/9539,1,0,0,0
10000,9547,453/9547,1,0,0,0
10000,9551,449/9551,1,0,0,0
10000,9587,413/9587,1,0,0,0
10000,9601,399/9601,1,0,0,0
10000,9613,387/9613,1,0,0,0
10000,9619,381/9619,1,0,0,0
10000,9623,377/9623,1,0,0,0
10000,9629,371/9629,1,0,0,0
10000,9631,369/9631,1,0,0,0
10000,9643,357/9643,1,0,0,0
10000,9649,351/9649,1,0,0,0
10000,9661,339/9661,1,0,0,0
10000,9677,323/9677,1,0,0,0
10000,9679,321/9679,1,0,0,0
10000,9689,311/9689,1,0,0,0
10000,9697,303/9697,1,0,0,0
10000,9719,281/9719,1,0,0,0
10000,9721,279/9721,1,0,0,0
10000,9733,267/9733,1,0,0,0
10000,9739,261/9739,1,0,0,0
10000,9743,257/9743,1,0,0,0
10000,9749,251/9749,1,0,0,0
10000,9767,233/9767,1,0,0,0
10000,9769,231/9769,1,0,0,0
10000,9781,219/9781,1,0,0,0
10000,9787,213/9787,1,0,0,0
10000,9791,209/9791,1,0,0,0
10000,9803,197/9803,1,0,0,0
10000,9811,189/9811,1,0,0,0
10000,9817,183/9817,1,0,0,0
10000,9829,171/9829,1,0,0,0
10000,9833,167/9833,1,0,0,0
10000,9839,161/9839,1,0,0,0
10000,9851,149/9851,1,0,0,0
10000,9857,143/9857,1,0,0,0
10000,9859,141/9859,1,0,0,0
10000,9871,129/9871,1,0,0,0
10000,9883,117/9883,1,0,0,0
10000,9887,113/9887,1,0,0,0
10000,9901,99/9901,1,0,0,0
10000,9907,93/9907,1,0,0,0
10000,9923,77/9923,1,0,0,0
10000,9929,71/9929,1,0,0,0
10000,9931,69/9931,1,0,0,0
10000,9941,59/9941,1,0,0,0
10000,9949,51/9949,1,0,0,0
10000,9967,33/9967,1,0,0,0
10000,9973,27/9973,1,0,0,0
10000,10007,10000/10007,0,0,0,0
10000,10009,10000/10009,0,0,0,0
10000,10037,10000/10037,0,0,0,0
10000,10039,10000/10039,0,0,0,0
10000,10061,10000/10061,0,0,0,0
10000,10067,10000/10067,0,0,0,0
10000,10069,10000/10069,0,0,0,0
10000,10079,10000/10079,0,0,0,0
10000,10091,10000/10091,0,0,0,0
10000,10093,10000/10093,0,0,0,0
10000,10099,10000/10099,0,0,0,0
10000,10103,10000/10103,0,0,0,0
10000,10111,10000/10111,0,0,0,0
10000,10133,10000/10133,0,0,0,0
10000,10139,10000/10139,0,0,0,0
10000,10141,10000/10141,0,0,0,0
10000,10151,10000/10151,0,0,0,0
10000,10159,10000/10159,0,0,0,0
10000,10163,10000/10163,0,0,0,0
10000,10169,10000/10169,0,0,0,0
10000,10177,10000/10177,0,0,0,0
10000,10181,10000/10181,0,0,0,0
10000,10193,10000/10193,0,0,0,0
10000,10211,10000/10211,0,0,0,0
10000,10223,10000/10223,0,0,0,0
10000,10243,10000/10243,0,0,0,0
10000,10247,10000/10247,0,0,0,0
10000,10253,10000/10253,0,0,0,0
10000,10259,10000/10259,0,0,0,0
10000,10267,10000/10267,0,0,0,0
10000,10271,10000/10271,0,0,0,0
10000,10273,10000/10273,0,0,0,0
10000,10289,10000/10289,0,0,0,0
10000,10301,10000/10301,0,0,0,0
10000,10303,10000/10303,0,0,0,0
10000,10313,10000/10313,0,0,0,0
10000,10321,10000/10321,0,0,0,0
10000,10331,10000/10331,0,0,0,0
10000,10333,10000/10333,0,0,0,0
10000,10337,10000/10337,0,0,0,0
10000,10343,10000/10343,0,0,0,0
10000,10357,10000/10357,0,0,0,0
10000,10369,10000/10369,0,0,0,0
10000,10391,10000/10391,0,0,0,0
10000,10399,10000/10399,0,0,0,0
10000,10427,10000/10427,0,0,0,0
10000,10429,10000/10429,0,0,0,0
10000,10433,10000/10433,0,0,0,0
10000,10453,10000/10453,0,0,0,0
10000,10457,10000/10457,0,0,0,0
10000,10459,10000/10459,0,0,0,0
10000,10463,10000/10463,0,0,0,0
10000,10477,10000/10477,0,0,0,0
10000,10487,10000/10487,0,0,0,0
10000,10499,10000/10499,0,0,0,0
10000,10501,10000/10501,0,0,0,0
10000,10513,10000/10513,0,0,0,0
10000,10529,10000/10529,0,0,0,0
10000,10531,10000/10531,0,0,0,0
10000,10559,10000/10559,0,0,0,0
10000,10567,10000/10567,0,0,0,0
10000,10589,10000/10589,0,0,0,0
10000,10597,10000/10597,0,0,0,0
10000,10601,10000/10601,0,0,0,0
10000,10607,10000/10607,0,0,0,0
10000,10613,10000/10613,0,0,0,0
10000,10627,10000/10627,0,0,0,0
10000,10631,10000/10631,0,0,0,0
10000,10639,10000/10639,0,0,0,0
10000,10651,10000/10651,0,0,0,0
10000,10657,10000/10657,0,0,0,0
10000,10663,10000/10663,0,0,0,0
10000,10667,10000/10667,0,0,0,0
10000,10687,10000/10687,0,0,0,0
10000,10691,10000/10691,0,0,0,0
10000,10709,10000/10709,0,0,0,0
10000,10711,10000/10711,0,0,0,0
10000,10723,10000/10723,0,0,0,0
10000,10729,10000/10729,0,0,0,0
10000,10733,10000/10733,0,0,0,0
10000,10739,10000/10739,0,0,0,0
10000,10753,10000/10753,0,0,0,0
10000,10771,10000/10771,0,0,0,0
10000,10781,10000/10781,0,0,0,0
10000,10789,10000/10789,0,0,0,0
10000,10799,10000/10799,0,0,0,0
10000,10831,10000/10831,0,0,0,0
10000,10837,10000/10837,0,1,1,0
10000,10847,10000/10847,0,1,1,0
10000,10853,10000/10853,0,1,1,0
10000,10859,10000/10859,0,1,1,0
10000,10861,10000/10861,0,1,1,0
10000,10867,10000/10867,0,1,1,0
10000,10883,10000/10883,0,1,1,0
10000,10889,10000/10889,0,1,1,0
10000,10891,10000/10891,0,1,1,0
10000,10903,10000/10903,0,1,1,0
10000,10909,10000/10909,0,1,1,0
10000,10937,10000/10937,0,1,1,0
10000,10939,10000/10939,0,1,1,0
10000,10949,10000/10949,0,1,1,0
10000,10957,10000/10957,0,1,1,0
10000,10973,10000/10973,0,1,1,0
10000,10979,10000/10979,0,1,1,0
10000,10987,10000/10987,0,1,1,0
10000,10993,10000/10993,0,1,1,0
10000,11003,10000/11003,0,1,1,0
10000,11027,10000/11027,0,1,1,0
10000,11047,10000/11047,0,1,1,0
10000,11057,10000/11057,0,1,1,0
10000,11059,10000/11059,0,1,1,0
10000,11069,10000/11069,0,1,1,0
10000,11071,10000/11071,0,1,1,0
10000,11083,10000/11083,0,1,1,0
10000,11087,10000/11087,0,1,1,0
10000,11093,10000/11093,0,1,1,0
10000,11113,10000/11113,0,0,0,0
10000,11117,10000/11117,0,0,0,0
10000,11119,10000/11119,0,0,0,0
10000,11131,10000/11131,0,0,0,0
10000,11149,10000/11149,0,0,0,0
10000,11159,10000/11159,0,0,0,0
10000,11161,10000/11161,0,0,0,0
10000,11171,10000/11171,0,0,0,0
10000,11173,10000/11173,0,0,0,0
10000,11177,10000/11177,0,0,0,0
10000,11197,10000/11197,0,0,0,0
10000,11213,10000/11213,0,0,0,0
10000,11239,10000/11239,0,0,0,0
10000,11243,10000/11243,0,0,0,0
10000,11251,10000/11251,0,0,0,0
10000,11257,10000/11257,0,0,0,0
10000,11261,10000/11261,0,0,0,0
10000,11273,10000/11273,0,0,0,0
10000,11279,10000/11279,0,0,0,0
10000,11287,10000/11287,0,0,0,0
10000,11299,10000/11299,0,0,0,0
10000,11311,10000/11311,0,0,0,0
10000,11317,10000/11317,0,0,0,0
10000,11321,10000/11321,0,0,0,0
10000,11329,10000/11329,0,0,0,0
10000,11351,10000/11351,0,0,0,0
10000,11353,10000/11353,0,0,0,0
10000,11369,10000/11369,0,0,0,0
10000,11383,10000/11383,0,0,0,0
10000,11393,10000/11393,0,0,0,0
10000,11399,10000/11399,0,0,0,0
10000,11411,10000/11411,0,0,0,0
10000,11423,10000/11423,0,0,0,0
10000,11437,10000/11437,0,0,0,0
10000,11443,10000/11443,0,0,0,0
10000,11447,10000/11447,0,0,0,0
10000,11467,10000/11467,0,0,0,0
10000,11471,10000/11471,0,0,0,0
10000,11483,10000/11483,0,0,0,0
10000,11489,10000/11489,0,0,0,0
10000,11491,10000/11491,0,0,0,0
10000,11497,10000/11497,0,0,0,0
10000,11503,10000/11503,0,0,0,0
10000,11519,10000/11519,0,0,0,0
10000,11527,10000/11527,0,0,0,0
10000,11549,10000/11549,0,0,0,0
10000,11551,10000/11551,0,0,0,0
10000,11579,10000/11579,0,0,0,0
10000,11587,10000/11587,0,0,0,0
10000,11593,10000/11593,0,0,0,0
10000,11597,10000/11597,0,0,0,0
10000,11617,10000/11617,0,0,0,0
10000,11621,10000/11621,0,0,0,0
10000,11633,10000/11633,0,0,0,0
10000,11657,10000/11657,0,0,0,0
10000,11677,10000/11677,0,0,0,0
10000,11681,10000/11681,0,0,0,0
10000,11689,10000/11689,0,0,0,0
10000,11699,10000/11699,0,0,0,0
10000,11701,10000/11701,0,0,0,0
10000,11717,10000/11717,0,0,0,0
10000,11719,10000/11719,0,0,0,0
10000,11731,10000/11731,0,0,0,0
10000,11743,10000/11743,0,0,0,0
10000,11777,10000/11777,0,0,0,0
10000,11779,10000/11779,0,0,0,0
10000,11783,10000/11783,0,0,0,0
10000,11789,10000/11789,0,0,0,0
10000,11801,10000/11801,0,0,0,0
10000,11807,10000/11807,0,0,0,0
10000,11813,10000/11813,0,0,0,0
10000,11821,10000/11821,0,1,1,0
10000,11827,10000/11827,0,1,1,0
10000,11831,10000/11831,0,1,1,0
10000,11833,10000/11833,0,1,1,0
10000,11839,10000/11839,0,1,1,0
10000,11863,10000/11863,0,1,1,0
10000,11867,10000/11867,0,1,1,0
10000,11887,10000/11887,0,1,1,0
10000,11897,10000/11897,0,1,1,0
10000,11903,10000/11903,0,1,1,0
10000,11909,10000/11909,0,1,1,0
10000,11923,10000/11923,0,1,1,0
10000,11927,10000/11927,0,1,1,0
10000,11933,10000/11933,0,1,1,0
10000,11939,10000/11939,0,1,1,0
10000,11941,10000/11941,0,1,1,0
10000,11953,10000/11953,0,1,1,0
10000,11959,10000/11959,0,1,1,0
10000,11969,10000/11969,0,1,1,0
10000,11971,10000/11971,0,1,1,0
10000,11981,10000/11981,0,1,1,0
10000,11987,10000/11987,0,1,1,0
10000,12007,10000/12007,0,2,2,0
10000,12011,10000/12011,0,2,2,0
10000,12037,10000/12037,0,2,2,0
10000,12041,10000/12041,0,2,2,0
10000,12043,10000/12043,0,2,2,0
10000,12049,10000/12049,0,2,2,0
10000,12071,10000/12071,0,2,2,0
10000,12073,10000/12073,0,2,2,0
10000,12097,10000/12097,0,2,2,0
10000,12101,10000/12101,0,2,2,0
10000,12107,10000/12107,0,2,2,0
10000,12109,10000/12109,0,2,2,0
10000,12113,10000/12113,0,2,2,0
10000,12119,10000/12119,0,2,2,0
10000,12143,10000/12143,0,2,2,0
10000,12149,10000/12149,0,2,2,0
10000,12157,10000/12157,0,2,2,0
10000,12161,10000/12161,0,2,2,0
10000,12163,10000/12163,0,2,2,0
10000,12197,10000/12197,0,2,2,0
10000,12203,10000/12203,0,2,2,0
10000,12211,10000/12211,0,2,2,0
10000,12227,10000/12227,0,2,2,0
10000,12239,10000/12239,0,2,2,0
10000,12241,10000/12241,0,2,2,0
10000,12251,10000/12251,0,2,2,0
10000,12253,10000/12253,0,2,2,0
10000,12263,10000/12263,0,2,2,0
10000,12269,10000/12269,0,2,2,0
10000,12277,10000/12277,0,2,2,0
10000,12281,10000/12281,0,2,2,0
10000,12289,10000/12289,0,2,2,0
10000,12301,10000/12301,0,2,2,0
10000,12323,10000/12323,0,2,2,0
10000,12329,10000/12329,0,2,2,0
10000,12343,10000/12343,0,2,2,0
10000,12347,10000/12347,0,2,2,0
10000,12373,10000/12373,0,2,2,0
10000,12377,10000/12377,0,2,2,0
10000,12379,10000/12379,0,2,2,0
10000,12391,10000/12391,0,2,2,0
10000,12401,10000/12401,0,2,2,0
10000,12409,10000/12409,0,2,2,0
10000,12413,10000/12413,0,2,2,0
10000,12421,10000/12421,0,2,2,0
10000,12433,10000/12433,0,2,2,0
10000,12437,10000/12437,0,2,2,0
10000,12451,10000/12451,0,2,2,0
10000,12457,10000/12457,0,2,2,0
10000,12473,10000/12473,0,2,2,0
10000,12479,10000/12479,0,2,2,0
10000,12487,10000/12487,0,2,2,0
10000,12491,10000/12491,0,2,2,0
10000,12497,10000/12497,0,2,2,0
10000,12503,10000/12503,0,0,0,0
10000,12511,10000/12511,0,0,0,0
10000,12517,10000/12517,0,0,0,0
10000,12527,10000/12527,0,0,0,0
10000,12539,10000/12539,0,0,0,0
10000,12541,10000/12541,0,0,0,0
10000,12547,10000/12547,0,0,0,0
10000,12553,10000/12553,0,0,0,0
10000,12569,10000/12569,0,0,0,0
10000,12577,10000/12577,0,0,0,0
10000,12583,10000/12583,0,0,0,0
10000,12589,10000/12589,0,0,0,0
10000,12601,10000/12601,0,0,0,0
10000,12611,10000/12611,0,0,0,0
10000,12613,10000/12613,0,0,0,0
10000,12619,10000/12619,0,0,0,0
10000,12637,10000/12637,0,0,0,0
10000,12641,10000/12641,0,0,0,0
10000,12647,10000/12647,0,0,0,0
10000,12653,10000/12653,0,0,0,0
10000,12659,10000/12659,0,0,0,0
10000,12671,10000/12671,0,0,0,0
10000,12689,10000/12689,0,0,0,0
10000,12697,10000/12697,0,0,0,0
10000,12703,10000/12703,0,0,0,0
10000,12713,10000/12713,0,0,0,0
10000,12721,10000/12721,0,0,0,0
10000,12739,10000/12739,0,0,0,0
10000,12743,10000/12743,0,0,0,0
10000,12757,10000/12757,0,0,0,0
10000,12763,10000/12763,0,0,0,0
10000,12781,10000/12781,0,0,0,0
10000,12791,10000/12791,0,0,0,0
10000,12799,10000/12799,0,0,0,0
10000,12809,10000/12809,0,0,0,0
10000,12821,10000/12821,0,0,0,0
10000,12823,10000/12823,0,0,0,0
10000,12829,10000/12829,0,0,0,0
10000,12841,10000/12841,0,0,0,0
10000,12853,10000/12853,0,0,0,0
10000,12889,10000/12889,0,0,0,0
10000,12893,10000/12893,0,0,0,0
10000,12899,10000/12899,0,0,0,0
10000,12907,10000/12907,0,0,0,0
10000,12911,10000/12911,0,0,0,0
10000,12917,10000/12917,0,0,0,0
10000,12919,10000/12919,0,0,0,0
10000,12923,10000/12923,0,0,0,0
10000,12941,10000/12941,0,0,0,0
10000,12953,10000/12953,0,0,0,0
10000,12959,10000/12959,0,0,0,0
10000,12967,10000/12967,0,0,0,0
10000,12973,10000/12973,0,0,0,0
10000,12979,10000/12979,0,0,0,0
10000,12983,10000/12983,0,0,0,0
10000,13001,10000/13001,0,1,1,0
10000,13003,10000/13003,0,1,1,0
10000,13007,10000/13007,0,1,1,0
10000,13009,10000/13009,0,1,1,0
10000,13033,10000/13033,0,1,1,0
10000,13037,10000/13037,0,1,1,0
10000,13043,10000/13043,0,1,1,0
10000,13049,10000/13049,0,1,1,0
10000,13063,10000/13063,0,1,1,0
10000,13093,10000/13093,0,1,1,0
10000,13099,10000/13099,0,1,1,0
10000,13103,10000/13103,0,1,1,0
10000,13109,10000/13109,0,1,1,0
10000,13121,10000/13121,0,1,1,0
10000,13127,10000/13127,0,1,1,0
10000,13147,10000/13147,0,1,1,0
10000,13151,10000/13151,0,1,1,0
10000,13159,10000/13159,0,1,1,0
10000,13163,10000/13163,0,1,1,0
10000,13171,10000/13171,0,1,1,0
10000,13177,10000/13177,0,1,1,0
10000,13183,10000/13183,0,1,1,0
10000,13187,10000/13187,0,1,1,0
10000,13217,10000/13217,0,1,1,0
10000,13219,10000/13219,0,1,1,0
10000,13229,10000/13229,0,1,1,0
10000,13241,10000/13241,0,1,1,0
10000,13249,10000/13249,0,1,1,0
10000,13259,10000/13259,0,1,1,0
10000,13267,10000/13267,0,1,1,0
10000,13291,10000/13291,0,1,1,0
10000,13297,10000/13297,0,1,1,0
10000,13309,10000/13309,0,1,1,0
10000,13313,10000/13313,0,1,1,0
10000,13327,10000/13327,0,1,1,0
10000,13331,10000/13331,0,1,1,0
10000,13337,10000/13337,0,0,0,0
10000,13339,10000/13339,0,0,0,0
10000,13367,10000/13367,0,0,0,0
10000,13381,10000/13381,0,0,0,0
10000,13397,10000/13397,0,0,0,0
10000,13399,10000/13399,0,0,0,0
10000,13411,10000/13411,0,0,0,0
10000,13417,10000/13417,0,0,0,0
10000,13421,10000/13421,0,0,0,0
10000,13441,10000/13441,0,0,0,0
10000,13451,10000/13451,0,0,0,0
10000,13457,10000/13457,0,0,0,0
10000,13463,10000/13463,0,0,0,0
10000,13469,10000/13469,0,0,0,0
10000,13477,10000/13477,0,0,0,0
10000,13487,10000/13487,0,0,0,0
10000,13499,10000/13499,0,0,0,0
10000,13513,10000/13513,0,0,0,0
10000,13523,10000/13523,0,0,0,0
10000,13537,10000/13537,0,0,0,0
10000,13553,10000/13553,0,0,0,0
10000,13567,10000/13567,0,0,0,0
10000,13577,10000/13577,0,0,0,0
10000,13591,10000/13591,0,0,0,0
10000,13597,10000/13597,0,0,0,0
10000,13613,10000/13613,0,0,0,0
10000,13619,10000/13619,0,0,0,0
10000,13627,10000/13627,0,0,0,0
10000,13633,10000/13633,0,0,0,0
10000,13649,10000/13649,0,0,0,0
10000,13669,10000/13669,0,0,0,0
10000,13679,10000/13679,0,0,0,0
10000,13681,10000/13681,0,0,0,0
10000,13687,10000/13687,0,0,0,0
10000,13691,10000/13691,0,0,0,0
10000,13693,10000/13693,0,0,0,0
10000,13697,10000/13697,0,0,0,0
10000,13709,10000/13709,0,0,0,0
10000,13711,10000/13711,0,0,0,0
10000,13721,10000/13721,0,0,0,0
10000,13723,10000/13723,0,0,0,0
10000,13729,10000/13729,0,0,0,0
10000,13751,10000/13751,0,0,0,0
10000,13757,10000/13757,0,0,0,0
10000,13759,10000/13759,0,0,0,0
10000,13763,10000/13763,0,0,0,0
10000,13781,10000/13781,0,0,0,0
10000,13789,10000/13789,0,0,0,0
10000,13799,10000/13799,0,0,0,0
10000,13807,10000/13807,0,0,0,0
10000,13829,10000/13829,0,0,0,0
10000,13831,10000/13831,0,0,0,0
10000,13841,10000/13841,0,0,0,0
10000,13859,10000/13859,0,0,0,0
10000,13873,10000/13873,0,0,0,0
10000,13877,10000/13877,0,0,0,0
10000,13879,10000/13879,0,0,0,0
10000,13883,10000/13883,0,0,0,0
10000,13901,10000/13901,0,0,0,0
10000,13903,10000/13903,0,0,0,0
10000,13907,10000/13907,0,0,0,0
10000,13913,10000/13913,0,0,0,0
10000,13921,10000/13921,0,0,0,0
10000,13931,10000/13931,0,0,0,0
10000,13933,10000/13933,0,0,0,0
10000,13963,10000/13963,0,0,0,0
10000,13967,10000/13967,0,0,0,0
10000,13997,10000/13997,0,0,0,0
10000,13999,10000/13999,0,0,0,0
10000,14009,10000/14009,0,1,1,0
10000,14011,10000/14011,0,1,1,0
10000,14029,10000/14029,0,1,1,0
10000,14033,10000/14033,0,1,1,0
10000,14051,10000/14051,0,1,1,0
10000,14057,10000/14057,0,1,1,0
10000,14071,10000/14071,0,1,1,0
10000,14081,10000/14081,0,1,1,0
10000,14083,10000/14083,0,1,1,0
10000,14087,10000/14087,0,1,1,0
10000,14107,10000/14107,0,1,1,0
10000,14143,10000/14143,0,1,1,0
10000,14149,10000/14149,0,1,1,0
10000,14153,10000/14153,0,1,1,0
10000,14159,10000/14159,0,1,1,0
10000,14173,10000/14173,0,1,1,0
10000,14177,10000/14177,0,1,1,0
10000,14197,10000/14197,0,1,1,0
10000,14207,10000/14207,0,1,1,0
10000,14221,10000/14221,0,1,1,0
10000,14243,10000/14243,0,1,1,0
10000,14249,10000/14249,0,1,1,0
10000,14251,10000/14251,0,1,1,0
10000,14281,10000/14281,0,1,1,0
10000,14293,10000/14293,0,0,0,0
10000,14303,10000/14303,0,0,0,0
10000,14321,10000/14321,0,0,0,0
10000,14323,10000/14323,0,0,0,0
10000,14327,10000/14327,0,0,0,0
10000,14341,10000/14341,0,0,0,0
10000,14347,10000/14347,0,0,0,0
10000,14369,10000/14369,0,0,0,0
10000,14387,10000/14387,0,0,0,0
10000,14389,10000/14389,0,0,0,0
10000,14401,10000/14401,0,0,0,0
10000,14407,10000/14407,0,0,0,0
10000,14411,10000/14411,0,0,0,0
10000,14419,10000/14419,0,0,0,0
10000,14423,10000/14423,0,0,0,0
10000,14431,10000/14431,0,0,0,0
10000,14437,10000/14437,0,0,0,0
10000,14447,10000/14447,0,0,0,0
10000,14449,10000/14449,0,0,0,0
10000,14461,10000/14461,0,0,0,0
10000,14479,10000/14479,0,0,0,0
10000,14489,10000/14489,0,0,0,0
10000,14503,10000/14503,0,0,0,0
10000,14519,10000/14519,0,0,0,0
10000,14533,10000/14533,0,0,0,0
10000,14537,10000/14537,0,0,0,0
10000,14543,10000/14543,0,0,0,0
10000,14549,10000/14549,0,0,0,0
10000,14551,10000/14551,0,0,0,0
10000,14557,10000/14557,0,0,0,0
10000,14561,10000/14561,0,0,0,0
10000,14563,10000/14563,0,0,0,0
10000,14591,10000/14591,0,0,0,0
10000,14593,10000/14593,0,0,0,0
10000,14621,10000/14621,0,0,0,0
10000,14627,10000/14627,0,0,0,0
10000,14629,10000/14629,0,0,0,0
10000,14633,10000/14633,0,0,0,0
10000,14639,10000/14639,0,0,0,0
10000,14653,10000/14653,0,0,0,0
10000,14657,10000/14657,0,0,0,0
10000,14669,10000/14669,0,0,0,0
10000,14683,10000/14683,0,0,0,0
10000,14699,10000/14699,0,0,0,0
10000,14713,10000/14713,0,0,0,0
10000,14717,10000/14717,0,0,0,0
10000,14723,10000/14723,0,0,0,0
10000,14731,10000/14731,0,0,0,0
10000,14737,10000/14737,0,0,0,0
10000,14741,10000/14741,0,0,0,0
10000,14747,10000/14747,0,0,0,0
10000,14753,10000/14753,0,0,0,0
10000,14759,10000/14759,0,0,0,0
10000,14767,10000/14767,0,0,0,0
10000,14771,10000/14771,0,0,0,0
10000,14779,10000/14779,0,0,0,0
10000,14783,10000/14783,0,0,0,0
10000,14797,10000/14797,0,0,0,0
10000,14813,10000/14813,0,0,0,0
10000,14821,10000/14821,0,0,0,0
10000,14827,10000/14827,0,0,0,0
10000,14831,10000/14831,0,0,0,0
10000,14843,10000/14843,0,0,0,0
10000,14851,10000/14851,0,0,0,0
10000,14867,10000/14867,0,0,0,0
10000,14869,10000/14869,0,0,0,0
10000,14879,10000/14879,0,0,0,0
10000,14887,10000/14887,0,0,0,0
10000,14891,10000/14891,0,0,0,0
10000,14897,10000/14897,0,0,0,0
10000,14923,10000/14923,0,0,0,0
10000,14929,10000/14929,0,0,0,0
10000,14939,10000/14939,0,0,0,0
10000,14947,10000/14947,0,0,0,0
10000,14951,10000/14951,0,0,0,0
10000,14957,10000/14957,0,0,0,0
10000,14969,10000/14969,0,0,0,0
10000,14983,10000/14983,0,0,0,0
10000,15013,10000/15013,0,1,1,0
10000,15017,10000/15017,0,1,1,0
10000,15031,10000/15031,0,1,1,0
10000,15053,10000/15053,0,1,1,0
10000,15061,10000/15061,0,1,1,0
10000,15073,10000/15073,0,1,1,0
10000,15077,10000/15077,0,1,1,0
10000,15083,10000/15083,0,1,1,0
10000,15091,10000/15091,0,1,1,0
10000,15101,10000/15101,0,1,1,0
10000,15107,10000/15107,0,1,1,0
10000,15121,10000/15121,0,1,1,0
10000,15131,10000/15131,0,1,1,0
10000,15137,10000/15137,0,1,1,0
10000,15139,10000/15139,0,1,1,0
10000,15149,10000/15149,0,1,1,0
10000,15161,10000/15161,0,1,1,0
10000,15173,10000/15173,0,1,1,0
10000,15187,10000/15187,0,1,1,0
10000,15193,10000/15193,0,1,1,0
10000,15199,10000/15199,0,1,1,0
10000,15217,10000/15217,0,1,1,0
10000,15227,10000/15227,0,1,1,0
10000,15233,10000/15233,0,1,1,0
10000,15241,10000/15241,0,1,1,0
10000,15259,10000/15259,0,1,1,0
10000,15263,10000/15263,0,1,1,0
10000,15269,10000/15269,0,1,1,0
10000,15271,10000/15271,0,1,1,0
10000,15277,10000/15277,0,1,1,0
10000,15287,10000/15287,0,1,1,0
10000,15289,10000/15289,0,1,1,0
10000,15299,10000/15299,0,1,1,0
10000,15307,10000/15307,0,1,1,0
10000,15313,10000/15313,0,1,1,0
10000,15319,10000/15319,0,1,1,0
10000,15329,10000/15329,0,1,1,0
10000,15331,10000/15331,0,1,1,0
10000,15349,10000/15349,0,1,1,0
10000,15359,10000/15359,0,1,1,0
10000,15361,10000/15361,0,1,1,0
10000,15373,10000/15373,0,1,1,0
10000,15377,10000/15377,0,1,1,0
10000,15383,10000/15383,0,1,1,0
10000,15391,10000/15391,0,1,1,0
10000,15401,10000/15401,0,1,1,0
10000,15413,10000/15413,0,1,1,0
10000,15427,10000/15427,0,1,1,0
10000,15439,10000/15439,0,1,1,0
10000,15443,10000/15443,0,1,1,0
10000,15451,10000/15451,0,1,1,0
10000,15461,10000/15461,0,1,1,0
10000,15467,10000/15467,0,1,1,0
10000,15473,10000/15473,0,1,1,0
10000,15493,10000/15493,0,1,1,0
10000,15497,10000/15497,0,1,1,0
10000,15511,10000/15511,0,1,1,0
10000,15527,10000/15527,0,1,1,0
10000,15541,10000/15541,0,1,1,0
10000,15551,10000/15551,0,1,1,0
10000,15559,10000/15559,0,1,1,0
10000,15569,10000/15569,0,1,1,0
10000,15581,10000/15581,0,1,1,0
10000,15583,10000/15583,0,1,1,0
10000,15601,10000/15601,0,1,1,0
10000,15607,10000/15607,0,1,1,0
10000,15619,10000/15619,0,1,1,0
10000,15629,10000/15629,0,1,1,0
10000,15641,10000/15641,0,1,1,0
10000,15643,10000/15643,0,1,1,0
10000,15647,10000/15647,0,1,1,0
10000,15649,10000/15649,0,1,1,0
10000,15661,10000/15661,0,1,1,0
10000,15667,10000/15667,0,1,1,0
10000,15671,10000/15671,0,1,1,0
10000,15679,10000/15679,0,1,1,0
10000,15683,10000/15683,0,1,1,0
10000,15727,10000/15727,0,1,1,0
10000,15731,10000/15731,0,1,1,0
10000,15733,10000/15733,0,1,1,0
10000,15737,10000/15737,0,1,1,0
10000,15739,10000/15739,0,1,1,0
10000,15749,10000/15749,0,1,1,0
10000,15761,10000/15761,0,1,1,0
10000,15767,10000/15767,0,1,1,0
10000,15773,10000/15773,0,1,1,0
10000,15787,10000/15787,0,1,1,0
10000,15791,10000/15791,0,1,1,0
10000,15797,10000/15797,0,1,1,0
10000,15803,10000/15803,0,1,1,0
10000,15809,10000/15809,0,1,1,0
10000,15817,10000/15817,0,1,1,0
10000,15823,10000/15823,0,1,1,0
10000,15859,10000/15859,0,1,1,0
10000,15877,10000/15877,0,1,1,0
10000,15881,10000/15881,0,1,1,0
10000,15887,10000/15887,0,1,1,0
10000,15889,10000/15889,0,1,1,0
10000,15901,10000/15901,0,1,1,0
10000,15907,10000/15907,0,1,1,0
10000,15913,10000/15913,0,1,1,0
10000,15919,10000/15919,0,1,1,0
10000,15923,10000/15923,0,1,1,0
10000,15937,10000/15937,0,1,1,0
10000,15959,10000/15959,0,1,1,0
10000,15971,10000/15971,0,1,1,0
10000,15973,10000/15973,0,1,1,0
10000,15991,10000/15991,0,1,1,0
10000,16001,10000/16001,0,1,1,0
10000,16007,10000/16007,0,1,1,0
10000,16033,10000/16033,0,1,1,0
10000,16057,10000/16057,0,1,1,0
10000,16061,10000/16061,0,1,1,0
10000,16063,10000/16063,0,1,1,0
10000,16067,10000/16067,0,1,1,0
10000,16069,10000/16069,0,1,1,0
10000,16073,10000/16073,0,1,1,0
10000,16087,10000/16087,0,1,1,0
10000,16091,10000/16091,0,1,1,0
10000,16097,10000/16097,0,1,1,0
10000,16103,10000/16103,0,1,1,0
10000,16111,10000/16111,0,1,1,0
10000,16127,10000/16127,0,1,1,0
10000,16139,10000/16139,0,1,1,0
10000,16141,10000/16141,0,1,1,0
10000,16183,10000/16183,0,1,1,0
10000,16187,10000/16187,0,1,1,0
10000,16189,10000/16189,0,1,1,0
10000,16193,10000/16193,0,1,1,0
10000,16217,10000/16217,0,1,1,0
10000,16223,10000/16223,0,1,1,0
10000,16229,10000/16229,0,1,1,0
10000,16231,10000/16231,0,1,1,0
10000,16249,10000/16249,0,1,1,0
10000,16253,10000/16253,0,1,1,0
10000,16267,10000/16267,0,1,1,0
10000,16273,10000/16273,0,1,1,0
10000,16301,10000/16301,0,1,1,0
10000,16319,10000/16319,0,1,1,0
10000,16333,10000/16333,0,1,1,0
10000,16339,10000/16339,0,1,1,0
10000,16349,10000/16349,0,1,1,0
10000,16361,10000/16361,0,1,1,0
10000,16363,10000/16363,0,1,1,0
10000,16369,10000/16369,0,1,1,0
10000,16381,10000/16381,0,1,1,0
10000,16411,10000/16411,0,1,1,0
10000,16417,10000/16417,0,1,1,0
10000,16421,10000/16421,0,1,1,0
10000,16427,10000/16427,0,1,1,0
10000,16433,10000/16433,0,1,1,0
10000,16447,10000/16447,0,1,1,0
10000,16451,10000/16451,0,1,1,0
10000,16453,10000/16453,0,1,1,0
10000,16477,10000/16477,0,1,1,0
10000,16481,10000/16481,0,1,1,0
10000,16487,10000/16487,0,1,1,0
10000,16493,10000/16493,0,1,1,0
10000,16519,10000/16519,0,1,1,0
10000,16529,10000/16529,0,1,1,0
10000,16547,10000/16547,0,1,1,0
10000,16553,10000/16553,0,1,1,0
10000,16561,10000/16561,0,1,1,0
10000,16567,10000/16567,0,1,1,0
10000,16573,10000/16573,0,1,1,0
10000,16603,10000/16603,0,1,1,0
10000,16607,10000/16607,0,1,1,0
10000,16619,10000/16619,0,1,1,0
10000,16631,10000/16631,0,1,1,0
10000,16633,10000/16633,0,1,1,0
10000,16649,10000/16649,0,1,1,0
10000,16651,10000/16651,0,1,1,0
10000,16657,10000/16657,0,1,1,0
10000,16661,10000/16661,0,1,1,0
10000,16673,10000/16673,0,0,0,0
10000,16691,10000/16691,0,0,0,0
10000,16693,10000/16693,0,0,0,0
10000,16699,10000/16699,0,0,0,0
10000,16703,10000/16703,0,0,0,0
10000,16729,10000/16729,0,0,0,0
10000,16741,10000/16741,0,0,0,0
10000,16747,10000/16747,0,0,0,0
10000,16759,10000/16759,0,0,0,0
10000,16763,10000/16763,0,0,0,0
10000,16787,10000/16787,0,0,0,0
10000,16811,10000/16811,0,0,0,0
10000,16823,10000/16823,0,0,0,0
10000,16829,10000/16829,0,0,0,0
10000,16831,10000/16831,0,0,0,0
10000,16843,10000/16843,0,0,0,0
10000,16871,10000/16871,0,0,0,0
10000,16879,10000/16879,0,0,0,0
10000,16883,10000/16883,0,0,0,0
10000,16889,10000/16889,0,0,0,0
10000,16901,10000/16901,0,0,0,0
10000,16903,10000/16903,0,0,0,0
10000,16921,10000/16921,0,0,0,0
10000,16927,10000/16927,0,0,0,0
10000,16931,10000/16931,0,0,0,0
10000,16937,10000/16937,0,0,0,0
10000,16943,10000/16943,0,0,0,0
10000,16963,10000/16963,0,0,0,0
10000,16979,10000/16979,0,0,0,0
10000,16981,10000/16981,0,0,0,0
10000,16987,10000/16987,0,0,0,0
10000,16993,10000/16993,0,0,0,0
10000,17011,10000/17011,0,0,0,0
10000,17021,10000/17021,0,0,0,0
10000,17027,10000/17027,0,0,0,0
10000,17029,10000/17029,0,0,0,0
10000,17033,10000/17033,0,0,0,0
10000,17041,10000/17041,0,0,0,0
10000,17047,10000/17047,0,0,0,0
10000,17053,10000/17053,0,0,0,0
10000,17077,10000/17077,0,0,0,0
10000,17093,10000/17093,0,0,0,0
10000,17099,10000/17099,0,0,0,0
10000,17107,10000/17107,0,0,0,0
10000,17117,10000/17117,0,0,0,0
10000,17123,10000/17123,0,0,0,0
10000,17137,10000/17137,0,0,0,0
10000,17159,10000/17159,0,0,0,0
10000,17167,10000/17167,0,0,0,0
10000,17183,10000/17183,0,0,0,0
10000,17189,10000/17189,0,0,0,0
10000,17191,10000/17191,0,0,0,0
10000,17203,10000/17203,0,0,0,0
10000,17207,10000/17207,0,0,0,0
10000,17209,10000/17209,0,0,0,0
10000,17231,10000/17231,0,0,0,0
10000,17239,10000/17239,0,0,0,0
10000,17257,10000/17257,0,0,0,0
10000,17291,10000/17291,0,0,0,0
10000,17293,10000/17293,0,0,0,0
10000,17299,10000/17299,0,0,0,0
10000,17317,10000/17317,0,0,0,0
10000,17321,10000/17321,0,0,0,0
10000,17327,10000/17327,0,0,0,0
10000,17333,10000/17333,0,0,0,0
10000,17341,10000/17341,0,0,0,0
10000,17351,10000/17351,0,0,0,0
10000,17359,10000/17359,0,0,0,0
10000,17377,10000/17377,0,0,0,0
10000,17383,10000/17383,0,0,0,0
10000,17387,10000/17387,0,0,0,0
10000,17389,10000/17389,0,0,0,0
10000,17393,10000/17393,0,0,0,0
10000,17401,10000/17401,0,0,0,0
10000,17417,10000/17417,0,0,0,0
10000,17419,10000/17419,0,0,0,0
10000,17431,10000/17431,0,0,0,0
10000,17443,10000/17443,0,0,0,0
10000,17449,10000/17449,0,0,0,0
10000,17467,10000/17467,0,0,0,0
10000,17471,10000/17471,0,0,0,0
10000,17477,10000/17477,0,0,0,0
10000,17483,10000/17483,0,0,0,0
10000,17489,10000/17489,0,0,0,0
10000,17491,10000/17491,0,0,0,0
10000,17497,10000/17497,0,0,0,0
10000,17509,10000/17509,0,0,0,0
10000,17519,10000/17519,0,0,0,0
10000,17539,10000/17539,0,0,0,0
10000,17551,10000/17551,0,0,0,0
10000,17569,10000/17569,0,0,0,0
10000,17573,10000/17573,0,0,0,0
10000,17579,10000/17579,0,0,0,0
10000,17581,10000/17581,0,0,0,0
10000,17597,10000/17597,0,0,0,0
10000,17599,10000/17599,0,0,0,0
10000,17609,10000/17609,0,0,0,0
10000,17623,10000/17623,0,0,0,0
10000,17627,10000/17627,0,0,0,0
10000,17657,10000/17657,0,0,0,0
10000,17659,10000/17659,0,0,0,0
10000,17669,10000/17669,0,0,0,0
10000,17681,10000/17681,0,0,0,0
10000,17683,10000/17683,0,0,0,0
10000,17707,10000/17707,0,0,0,0
10000,17713,10000/17713,0,0,0,0
10000,17729,10000/17729,0,0,0,0
10000,17737,10000/17737,0,0,0,0
10000,17747,10000/17747,0,0,0,0
10000,17749,10000/17749,0,0,0,0
10000,17761,10000/17761,0,0,0,0
10000,17783,10000/17783,0,0,0,0
10000,17789,10000/17789,0,0,0,0
10000,17791,10000/17791,0,0,0,0
10000,17807,10000/17807,0,0,0,0
10000,17827,10000/17827,0,0,0,0
10000,17837,10000/17837,0,0,0,0
10000,17839,10000/17839,0,0,0,0
10000,17851,10000/17851,0,0,0,0
10000,17863,10000/17863,0,0,0,0
10000,17881,10000/17881,0,0,0,0
10000,17891,10000/17891,0,0,0,0
10000,17903,10000/17903,0,0,0,0
10000,17909,10000/17909,0,0,0,0
10000,17911,10000/17911,0,0,0,0
10000,17921,10000/17921,0,0,0,0
10000,17923,10000/17923,0,0,0,0
10000,17929,10000/17929,0,0,0,0
10000,17939,10000/17939,0,0,0,0
10000,17957,10000/17957,0,0,0,0
10000,17959,10000/17959,0,0,0,0
10000,17971,10000/17971,0,0,0,0
10000,17977,10000/17977,0,0,0,0
10000,17981,10000/17981,0,0,0,0
10000,17987,10000/17987,0,0,0,0
10000,17989,10000/17989,0,0,0,0
10000,18013,10000/18013,0,0,0,0
10000,18041,10000/18041,0,0,0,0
10000,18043,10000/18043,0,0,0,0
10000,18047,10000/18047,0,0,0,0
10000,18049,10000/18049,0,0,0,0
10000,18059,10000/18059,0,0,0,0
10000,18061,10000/18061,0,0,0,0
10000,18077,10000/18077,0,0,0,0
10000,18089,10000/18089,0,0,0,0
10000,18097,10000/18097,0,0,0,0
10000,18119,10000/18119,0,0,0,0
10000,18121,10000/18121,0,0,0,0
10000,18127,10000/18127,0,0,0,0
10000,18131,10000/18131,0,0,0,0
10000,18133,10000/18133,0,0,0,0
10000,18143,10000/18143,0,0,0,0
10000,18149,10000/18149,0,0,0,0
10000,18169,10000/18169,0,0,0,0
10000,18181,10000/18181,0,0,0,0
10000,18191,10000/18191,0,0,0,0
10000,18199,10000/18199,0,0,0,0
10000,18211,10000/18211,0,0,0,0
10000,18217,10000/18217,0,0,0,0
10000,18223,10000/18223,0,0,0,0
10000,18229,10000/18229,0,0,0,0
10000,18233,10000/18233,0,0,0,0
10000,18251,10000/18251,0,0,0,0
10000,18253,10000/18253,0,0,0,0
10000,18257,10000/18257,0,0,0,0
10000,18269,10000/18269,0,0,0,0
10000,18287,10000/18287,0,0,0,0
10000,18289,10000/18289,0,0,0,0
10000,18301,10000/18301,0,0,0,0
10000,18307,10000/18307,0,0,0,0
10000,18311,10000/18311,0,0,0,0
10000,18313,10000/18313,0,0,0,0
10000,18329,10000/18329,0,0,0,0
10000,18341,10000/18341,0,0,0,0
10000,18353,10000/18353,0,0,0,0
10000,18367,10000/18367,0,0,0,0
10000,18371,10000/18371,0,0,0,0
10000,18379,10000/18379,0,0,0,0
10000,18397,10000/18397,0,0,0,0
10000,18401,10000/18401,0,0,0,0
10000,18413,10000/18413,0,0,0,0
10000,18427,10000/18427,0,0,0,0
10000,18433,10000/18433,0,0,0,0
10000,18439,10000/18439,0,0,0,0
10000,18443,10000/18443,0,0,0,0
10000,18451,10000/18451,0,0,0,0
10000,18457,10000/18457,0,0,0,0
10000,18461,10000/18461,0,0,0,0
10000,18481,10000/18481,0,0,0,0
10000,18493,10000/18493,0,0,0,0
10000,18503,10000/18503,0,0,0,0
10000,18517,10000/18517,0,0,0,0
10000,18521,10000/18521,0,0,0,0
10000,18523,10000/18523,0,0,0,0
10000,18539,10000/18539,0,0,0,0
10000,18541,10000/18541,0,0,0,0
10000,18553,10000/18553,0,0,0,0
10000,18583,10000/18583,0,1,1,0
10000,18587,10000/18587,0,1,1,0
10000,18593,10000/18593,0,1,1,0
10000,18617,10000/18617,0,1,1,0
10000,18637,10000/18637,0,1,1,0
10000,18661,10000/18661,0,1,1,0
10000,18671,10000/18671,0,1,1,0
10000,18679,10000/18679,0,1,1,0
10000,18691,10000/18691,0,1,1,0
10000,18701,10000/18701,0,1,1,0
10000,18713,10000/18713,0,1,1,0
10000,18719,10000/18719,0,1,1,0
10000,18731,10000/18731,0,1,1,0
10000,18743,10000/18743,0,1,1,0
10000,18749,10000/18749,0,1,1,0
10000,18757,10000/18757,0,1,1,0
10000,18773,10000/18773,0,1,1,0
10000,18787,10000/18787,0,1,1,0
10000,18793,10000/18793,0,1,1,0
10000,18797,10000/18797,0,1,1,0
10000,18803,10000/18803,0,1,1,0
10000,18839,10000/18839,0,1,1,0
10000,18859,10000/18859,0,1,1,0
10000,18869,10000/18869,0,1,1,0
10000,18899,10000/18899,0,1,1,0
10000,18911,10000/18911,0,1,1,0
10000,18913,10000/18913,0,1,1,0
10000,18917,10000/18917,0,1,1,0
10000,18919,10000/18919,0,1,1,0
10000,18947,10000/18947,0,1,1,0
10000,18959,10000/18959,0,1,1,0
10000,18973,10000/18973,0,1,1,0
10000,18979,10000/18979,0,1,1,0
10000,19001,10000/19001,0,1,1,0
10000,19009,10000/19009,0,1,1,0
10000,19013,10000/19013,0,1,1,0
10000,19031,10000/19031,0,1,1,0
10000,19037,10000/19037,0,1,1,0
10000,19051,10000/19051,0,1,1,0
10000,19069,10000/19069,0,1,1,0
10000,19073,10000/19073,0,1,1,0
10000,19079,10000/19079,0,1,1,0
10000,19081,10000/19081,0,1,1,0
10000,19087,10000/19087,0,1,1,0
10000,19121,10000/19121,0,1,1,0
10000,19139,10000/19139,0,1,1,0
10000,19141,10000/19141,0,1,1,0
10000,19157,10000/19157,0,1,1,0
10000,19163,10000/19163,0,1,1,0
10000,19181,10000/19181,0,1,1,0
10000,19183,10000/19183,0,1,1,0
10000,19207,10000/19207,0,1,1,0
10000,19211,10000/19211,0,1,1,0
10000,19213,10000/19213,0,1,1,0
10000,19219,10000/19219,0,1,1,0
10000,19231,10000/19231,0,1,1,0
10000,19237,10000/19237,0,1,1,0
10000,19249,10000/19249,0,1,1,0
10000,19259,10000/19259,0,1,1,0
10000,19267,10000/19267,0,1,1,0
10000,19273,10000/19273,0,1,1,0
10000,19289,10000/19289,0,1,1,0
10000,19301,10000/19301,0,1,1,0
10000,19309,10000/19309,0,1,1,0
10000,19319,10000/19319,0,1,1,0
10000,19333,10000/19333,0,1,1,0
10000,19373,10000/19373,0,1,1,0
10000,19379,10000/19379,0,1,1,0
10000,19381,10000/19381,0,1,1,0
10000,19387,10000/19387,0,1,1,0
10000,19391,10000/19391,0,1,1,0
10000,19403,10000/19403,0,1,1,0
10000,19417,10000/19417,0,1,1,0
10000,19421,10000/19421,0,1,1,0
10000,19423,10000/19423,0,1,1,0
10000,19427,10000/19427,0,1,1,0
10000,19429,10000/19429,0,1,1,0
10000,19433,10000/19433,0,1,1,0
10000,19441,10000/19441,0,1,1,0
10000,19447,10000/19447,0,1,1,0
10000,19457,10000/19457,0,1,1,0
10000,19463,10000/19463,0,1,1,0
10000,19469,10000/19469,0,1,1,0
10000,19471,10000/19471,0,1,1,0
10000,19477,10000/19477,0,1,1,0
10000,19483,10000/19483,0,1,1,0
10000,19489,10000/19489,0,1,1,0
10000,19501,10000/19501,0,1,1,0
10000,19507,10000/19507,0,1,1,0
10000,19531,10000/19531,0,1,1,0
10000,19541,10000/19541,0,1,1,0
10000,19543,10000/19543,0,1,1,0
10000,19553,10000/19553,0,1,1,0
10000,19559,10000/19559,0,1,1,0
10000,19571,10000/19571,0,1,1,0
10000,19577,10000/19577,0,1,1,0
10000,19583,10000/19583,0,1,1,0
10000,19597,10000/19597,0,1,1,0
10000,19603,10000/19603,0,1,1,0
10000,19609,10000/19609,0,1,1,0
10000,19661,10000/19661,0,1,1,0
10000,19681,10000/19681,0,1,1,0
10000,19687,10000/19687,0,1,1,0
10000,19697,10000/19697,0,1,1,0
10000,19699,10000/19699,0,1,1,0
10000,19709,10000/19709,0,1,1,0
10000,19717,10000/19717,0,1,1,0
10000,19727,10000/19727,0,1,1,0
10000,19739,10000/19739,0,1,1,0
10000,19751,10000/19751,0,1,1,0
10000,19753,10000/19753,0,1,1,0
10000,19759,10000/19759,0,1,1,0
10000,19763,10000/19763,0,1,1,0
10000,19777,10000/19777,0,1,1,0
10000,19793,10000/19793,0,1,1,0
10000,19801,10000/19801,0,1,1,0
10000,19813,10000/19813,0,1,1,0
10000,19819,10000/19819,0,1,1,0
10000,19841,10000/19841,0,1,1,0
10000,19843,10000/19843,0,1,1,0
10000,19853,10000/19853,0,1,1,0
10000,19861,10000/19861,0,1,1,0
10000,19867,10000/19867,0,1,1,0
10000,19889,10000/19889,0,1,1,0
10000,19891,10000/19891,0,1,1,0
10000,19913,10000/19913,0,1,1,0
10000,19919,10000/19919,0,1,1,0
10000,19927,10000/19927,0,1,1,0
10000,19937,10000/19937,0,1,1,0
10000,19949,10000/19949,0,1,1,0
10000,19961,10000/19961,0,1,1,0
10000,19963,10000/19963,0,1,1,0
10000,19973,10000/19973,0,1,1,0
10000,19979,10000/19979,0,1,1,0
10000,19991,10000/19991,0,1,1,0
10000,19993,10000/19993,0,1,1,0
10000,19997,10000/19997,0,1,1,0
10000,20011,10000/20011,0,0,0,0
10000,20021,10000/20021,0,0,0,0
10000,20023,10000/20023,0,0,0,0
10000,20029,10000/20029,0,0,0,0
10000,20047,10000/20047,0,0,0,0
10000,20051,10000/20051,0,0,0,0
10000,20063,10000/20063,0,0,0,0
10000,20071,10000/20071,0,0,0,0
10000,20089,10000/20089,0,0,0,0
10000,20101,10000/20101,0,0,0,0
10000,20107,10000/20107,0,0,0,0
10000,20113,10000/20113,0,0,0,0
10000,20117,10000/20117,0,0,0,0
10000,20123,10000/20123,0,0,0,0
10000,20129,10000/20129,0,0,0,0
10000,20143,10000/20143,0,0,0,0
10000,20147,10000/20147,0,0,0,0
10000,20149,10000/20149,0,0,0,0
10000,20161,10000/20161,0,0,0,0
10000,20173,10000/20173,0,0,0,0
10000,20177,10000/20177,0,0,0,0
10000,20183,10000/20183,0,0,0,0
10000,20201,10000/20201,0,0,0,0
10000,20219,10000/20219,0,0,0,0
10000,20231,10000/20231,0,0,0,0
10000,20233,10000/20233,0,0,0,0
10000,20249,10000/20249,0,0,0,0
10000,20261,10000/20261,0,0,0,0
10000,20269,10000/20269,0,0,0,0
10000,20287,10000/20287,0,0,0,0
10000,20297,10000/20297,0,0,0,0
10000,20323,10000/20323,0,0,0,0
10000,20327,10000/20327,0,0,0,0
10000,20333,10000/20333,0,0,0,0
10000,20341,10000/20341,0,0,0,0
10000,20347,10000/20347,0,0,0,0
10000,20353,10000/20353,0,0,0,0
10000,20357,10000/20357,0,0,0,0
10000,20359,10000/20359,0,0,0,0
10000,20369,10000/20369,0,0,0,0
10000,20389,10000/20389,0,0,0,0
10000,20393,10000/20393,0,0,0,0
10000,20399,10000/20399,0,0,0,0
10000,20407,10000/20407,0,0,0,0
10000,20411,10000/20411,0,0,0,0
10000,20431,10000/20431,0,0,0,0
10000,20441,10000/20441,0,0,0,0
10000,20443,10000/20443,0,0,0,0
10000,20477,10000/20477,0,0,0,0
10000,20479,10000/20479,0,0,0,0
10000,20483,10000/20483,0,0,0,0
10000,20507,10000/20507,0,0,0,0
10000,20509,10000/20509,0,0,0,0
10000,20521,10000/20521,0,0,0,0
10000,20533,10000/20533,0,0,0,0
10000,20543,10000/20543,0,0,0,0
10000,20549,10000/20549,0,0,0,0
10000,20551,10000/20551,0,0,0,0
10000,20563,10000/20563,0,0,0,0
10000,20593,10000/20593,0,0,0,0
10000,20599,10000/20599,0,0,0,0
10000,20611,10000/20611,0,0,0,0
10000,20627,10000/20627,0,0,0,0
10000,20639,10000/20639,0,0,0,0
10000,20641,10000/20641,0,0,0,0
10000,20663,10000/20663,0,0,0,0
10000,20681,10000/20681,0,0,0,0
10000,20693,10000/20693,0,0,0,0
10000,20707,10000/20707,0,0,0,0
10000,20717,10000/20717,0,0,0,0
10000,20719,10000/20719,0,0,0,0
10000,20731,10000/20731,0,0,0,0
10000,20743,10000/20743,0,0,0,0
10000,20747,10000/20747,0,0,0,0
10000,20749,10000/20749,0,0,0,0
10000,20753,10000/20753,0,0,0,0
10000,20759,10000/20759,0,0,0,0
10000,20771,10000/20771,0,0,0,0
10000,20773,10000/20773,0,0,0,0
10000,20789,10000/20789,0,0,0,0
10000,20807,10000/20807,0,0,0,0
10000,20809,10000/20809,0,0,0,0
10000,20849,10000/20849,0,0,0,0
10000,20857,10000/20857,0,0,0,0
10000,20873,10000/20873,0,0,0,0
10000,20879,10000/20879,0,0,0,0
10000,20887,10000/20887,0,0,0,0
10000,20897,10000/20897,0,0,0,0
10000,20899,10000/20899,0,0,0,0
10000,20903,10000/20903,0,0,0,0
10000,20921,10000/20921,0,0,0,0
10000,20929,10000/20929,0,0,0,0
10000,20939,10000/20939,0,0,0,0
10000,20947,10000/20947,0,0,0,0
10000,20959,10000/20959,0,0,0,0
10000,20963,10000/20963,0,0,0,0
10000,20981,10000/20981,0,0,0,0
10000,20983,10000/20983,0,0,0,0
10000,21001,10000/21001,0,0,0,0
10000,21011,10000/21011,0,0,0,0
10000,21013,10000/21013,0,0,0,0
10000,21017,10000/21017,0,0,0,0
10000,21019,10000/21019,0,0,0,0
10000,21023,10000/21023,0,0,0,0
10000,21031,10000/21031,0,0,0,0
10000,21059,10000/21059,0,0,0,0
10000,21061,10000/21061,0,0,0,0
10000,21067,10000/21067,0,0,0,0
10000,21089,10000/21089,0,0,0,0
10000,21101,10000/21101,0,0,0,0
10000,21107,10000/21107,0,0,0,0
10000,21121,10000/21121,0,0,0,0
10000,21139,10000/21139,0,0,0,0
10000,21143,10000/21143,0,0,0,0
10000,21149,10000/21149,0,0,0,0
10000,21157,10000/21157,0,0,0,0
10000,21163,10000/21163,0,0,0,0
10000,21169,10000/21169,0,0,0,0
10000,21179,10000/21179,0,0,0,0
10000,21187,10000/21187,0,0,0,0
10000,21191,10000/21191,0,0,0,0
10000,21193,10000/21193,0,0,0,0
10000,21211,10000/21211,0,0,0,0
10000,21221,10000/21221,0,0,0,0
10000,21227,10000/21227,0,0,0,0
10000,21247,10000/21247,0,0,0,0
10000,21269,10000/21269,0,0,0,0
10000,21277,10000/21277,0,0,0,0
10000,21283,10000/21283,0,0,0,0
10000,21313,10000/21313,0,0,0,0
10000,21317,10000/21317,0,0,0,0
10000,21319,10000/21319,0,0,0,0
10000,21323,10000/21323,0,0,0,0
10000,21341,10000/21341,0,0,0,0
10000,21347,10000/21347,0,0,0,0
10000,21377,10000/21377,0,0,0,0
10000,21379,10000/21379,0,0,0,0
10000,21383,10000/21383,0,0,0,0
10000,21391,10000/21391,0,0,0,0
10000,21397,10000/21397,0,0,0,0
10000,21401,10000/21401,0,0,0,0
10000,21407,10000/21407,0,0,0,0
10000,21419,10000/21419,0,0,0,0
10000,21433,10000/21433,0,0,0,0
10000,21467,10000/21467,0,0,0,0
10000,21481,10000/21481,0,0,0,0
10000,21487,10000/21487,0,0,0,0
10000,21491,10000/21491,0,0,0,0
10000,21493,10000/21493,0,0,0,0
10000,21499,10000/21499,0,0,0,0
10000,21503,10000/21503,0,0,0,0
10000,21517,10000/21517,0,0,0,0
10000,21521,10000/21521,0,0,0,0
10000,21523,10000/21523,0,0,0,0
10000,21529,10000/21529,0,0,0,0
10000,21557,10000/21557,0,0,0,0
10000,21559,10000/21559,0,0,0,0
10000,21563,10000/21563,0,0,0,0
10000,21569,10000/21569,0,0,0,0
10000,21577,10000/21577,0,0,0,0
10000,21587,10000/21587,0,0,0,0
10000,21589,10000/21589,0,0,0,0
10000,21599,10000/21599,0,0,0,0
10000,21601,10000/21601,0,0,0,0
10000,21611,10000/21611,0,0,0,0
10000,21613,10000/21613,0,0,0,0
10000,21617,10000/21617,0,0,0,0
10000,21647,10000/21647,0,0,0,0
10000,21649,10000/21649,0,0,0,0
10000,21661,10000/21661,0,0,0,0
10000,21673,10000/21673,0,0,0,0
10000,21683,10000/21683,0,0,0,0
10000,21701,10000/21701,0,0,0,0
10000,21713,10000/21713,0,0,0,0
10000,21727,10000/21727,0,0,0,0
10000,21737,10000/21737,0,0,0,0
10000,21739,10000/21739,0,0,0,0
10000,21751,10000/21751,0,0,0,0
10000,21757,10000/21757,0,0,0,0
10000,21767,10000/21767,0,0,0,0
10000,21773,10000/21773,0,0,0,0
10000,21787,10000/21787,0,0,0,0
10000,21799,10000/21799,0,0,0,0
10000,21803,10000/21803,0,0,0,0
10000,21817,10000/21817,0,0,0,0
10000,21821,10000/21821,0,0,0,0
10000,21839,10000/21839,0,0,0,0
10000,21841,10000/21841,0,0,0,0
10000,21851,10000/21851,0,0,0,0
10000,21859,10000/21859,0,0,0,0
10000,21863,10000/21863,0,0,0,0
10000,21871,10000/21871,0,0,0,0
10000,21881,10000/21881,0,0,0,0
10000,21893,10000/21893,0,0,0,0
10000,21911,10000/21911,0,0,0,0
10000,21929,10000/21929,0,0,0,0
10000,21937,10000/21937,0,0,0,0
10000,21943,10000/21943,0,0,0,0
10000,21961,10000/21961,0,0,0,0
10000,21977,10000/21977,0,0,0,0
10000,21991,10000/21991,0,0,0,0
10000,21997,10000/21997,0,0,0,0
10000,22003,10000/22003,0,0,0,0
10000,22013,10000/22013,0,0,0,0
10000,22027,10000/22027,0,0,0,0
10000,22031,10000/22031,0,0,0,0
10000,22037,10000/22037,0,0,0,0
10000,22039,10000/22039,0,0,0,0
10000,22051,10000/22051,0,0,0,0
10000,22063,10000/22063,0,0,0,0
10000,22067,10000/22067,0,0,0,0
10000,22073,10000/22073,0,0,0,0
10000,22079,10000/22079,0,0,0,0
10000,22091,10000/22091,0,0,0,0
10000,22093,10000/22093,0,0,0,0
10000,22109,10000/22109,0,0,0,0
10000,22111,10000/22111,0,0,0,0
10000,22123,10000/22123,0,0,0,0
10000,22129,10000/22129,0,0,0,0
10000,22133,10000/22133,0,0,0,0
10000,22147,10000/22147,0,0,0,0
10000,22153,10000/22153,0,0,0,0
10000,22157,10000/22157,0,0,0,0
10000,22159,10000/22159,0,0,0,0
10000,22171,10000/22171,0,0,0,0
10000,22189,10000/22189,0,0,0,0
10000,22193,10000/22193,0,0,0,0
10000,22229,10000/22229,0,0,0,0
10000,22247,10000/22247,0,0,0,0
10000,22259,10000/22259,0,0,0,0
10000,22271,10000/22271,0,0,0,0
10000,22273,10000/22273,0,0,0,0
10000,22277,10000/22277,0,0,0,0
10000,22279,10000/22279,0,0,0,0
10000,22283,10000/22283,0,0,0,0
10000,22291,10000/22291,0,0,0,0
10000,22303,10000/22303,0,0,0,0
10000,22307,10000/22307,0,0,0,0
10000,22343,10000/22343,0,0,0,0
10000,22349,10000/22349,0,0,0,0
10000,22367,10000/22367,0,0,0,0
10000,22369,10000/22369,0,0,0,0
10000,22381,10000/22381,0,0,0,0
10000,22391,10000/22391,0,0,0,0
10000,22397,10000/22397,0,0,0,0
10000,22409,10000/22409,0,0,0,0
10000,22433,10000/22433,0,0,0,0
10000,22441,10000/22441,0,0,0,0
10000,22447,10000/22447,0,0,0,0
10000,22453,10000/22453,0,0,0,0
10000,22469,10000/22469,0,0,0,0
10000,22481,10000/22481,0,0,0,0
10000,22483,10000/22483,0,0,0,0
10000,22501,10000/22501,0,0,0,0
10000,22511,10000/22511,0,0,0,0
10000,22531,10000/22531,0,0,0,0
10000,22541,10000/22541,0,0,0,0
10000,22543,10000/22543,0,0,0,0
10000,22549,10000/22549,0,0,0,0
10000,22567,10000/22567,0,0,0,0
10000,22571,10000/22571,0,0,0,0
10000,22573,10000/22573,0,0,0,0
10000,22613,10000/22613,0,0,0,0
10000,22619,10000/22619,0,0,0,0
10000,22621,10000/22621,0,0,0,0
10000,22637,10000/22637,0,0,0,0
10000,22639,10000/22639,0,0,0,0
10000,22643,10000/22643,0,0,0,0
10000,22651,10000/22651,0,0,0,0
10000,22669,10000/22669,0,0,0,0
10000,22679,10000/22679,0,0,0,0
10000,22691,10000/22691,0,0,0,0
10000,22697,10000/22697,0,0,0,0
10000,22699,10000/22699,0,0,0,0
10000,22709,10000/22709,0,0,0,0
10000,22717,10000/22717,0,0,0,0
10000,22721,10000/22721,0,0,0,0
10000,22727,10000/22727,0,0,0,0
10000,22739,10000/22739,0,0,0,0
10000,22741,10000/22741,0,0,0,0
10000,22751,10000/22751,0,0,0,0
10000,22769,10000/22769,0,0,0,0
10000,22777,10000/22777,0,0,0,0
10000,22783,10000/22783,0,0,0,0
10000,22787,10000/22787,0,0,0,0
10000,22807,10000/22807,0,0,0,0
10000,22811,10000/22811,0,0,0,0
10000,22817,10000/22817,0,0,0,0
10000,22853,10000/22853,0,0,0,0
10000,22859,10000/22859,0,0,0,0
10000,22861,10000/22861,0,0,0,0
10000,22871,10000/22871,0,0,0,0
10000,22877,10000/22877,0,0,0,0
10000,22901,10000/22901,0,0,0,0
10000,22907,10000/22907,0,0,0,0
10000,22921,10000/22921,0,0,0,0
10000,22937,10000/22937,0,0,0,0
10000,22943,10000/22943,0,0,0,0
10000,22961,10000/22961,0,0,0,0
10000,22963,10000/22963,0,0,0,0
10000,22973,10000/22973,0,0,0,0
10000,22993,10000/22993,0,0,0,0
10000,23003,10000/23003,0,0,0,0
10000,23011,10000/23011,0,0,0,0
10000,23017,10000/23017,0,0,0,0
10000,23021,10000/23021,0,0,0,0
10000,23027,10000/23027,0,0,0,0
10000,23029,10000/23029,0,0,0,0
10000,23039,10000/23039,0,0,0,0
10000,23041,10000/23041,0,0,0,0
10000,23053,10000/23053,0,0,0,0
10000,23057,10000/23057,0,0,0,0
10000,23059,10000/23059,0,0,0,0
10000,23063,10000/23063,0,0,0,0
10000,23071,10000/23071,0,0,0,0
10000,23081,10000/23081,0,0,0,0
10000,23087,10000/23087,0,0,0,0
10000,23099,10000/23099,0,0,0,0
10000,23117,10000/23117,0,0,0,0
10000,23131,10000/23131,0,0,0,0
10000,23143,10000/23143,0,0,0,0
10000,23159,10000/23159,0,0,0,0
10000,23167,10000/23167,0,0,0,0
10000,23173,10000/23173,0,0,0,0
10000,23189,10000/23189,0,0,0,0
10000,23197,10000/23197,0,0,0,0
10000,23201,10000/23201,0,0,0,0
10000,23203,10000/23203,0,0,0,0
10000,23209,10000/23209,0,0,0,0
10000,23227,10000/23227,0,0,0,0
10000,23251,10000/23251,0,0,0,0
10000,23269,10000/23269,0,0,0,0
10000,23279,10000/23279,0,0,0,0
10000,23291,10000/23291,0,0,0,0
10000,23293,10000/23293,0,0,0,0
10000,23297,10000/23297,0,0,0,0
10000,23311,10000/23311,0,0,0,0
10000,23321,10000/23321,0,0,0,0
10000,23327,10000/23327,0,0,0,0
10000,23333,10000/23333,0,0,0,0
10000,23339,10000/23339,0,1,1,0
10000,23357,10000/23357,0,1,1,0
10000,23369,10000/23369,0,1,1,0
10000,23371,10000/23371,0,1,1,0
10000,23399,10000/23399,0,1,1,0
10000,23417,10000/23417,0,1,1,0
10000,23431,10000/23431,0,1,1,0
10000,23447,10000/23447,0,1,1,0
10000,23459,10000/23459,0,1,1,0
10000,23473,10000/23473,0,1,1,0
10000,23497,10000/23497,0,1,1,0
10000,23509,10000/23509,0,1,1,0
10000,23531,10000/23531,0,1,1,0
10000,23537,10000/23537,0,1,1,0
10000,23539,10000/23539,0,1,1,0
10000,23549,10000/23549,0,1,1,0
10000,23557,10000/23557,0,1,1,0
10000,23561,10000/23561,0,1,1,0
10000,23563,10000/23563,0,1,1,0
10000,23567,10000/23567,0,1,1,0
10000,23581,10000/23581,0,1,1,0
10000,23593,10000/23593,0,1,1,0
10000,23599,10000/23599,0,1,1,0
10000,23603,10000/23603,0,1,1,0
10000,23609,10000/23609,0,1,1,0
10000,23623,10000/23623,0,1,1,0
10000,23627,10000/23627,0,1,1,0
10000,23629,10000/23629,0,1,1,0
10000,23633,10000/23633,0,1,1,0
10000,23663,10000/23663,0,1,1,0
10000,23669,10000/23669,0,1,1,0
10000,23671,10000/23671,0,1,1,0
10000,23677,10000/23677,0,1,1,0
10000,23687,10000/23687,0,1,1,0
10000,23689,10000/23689,0,1,1,0
10000,23719,10000/23719,0,1,1,0
10000,23741,10000/23741,0,1,1,0
10000,23743,10000/23743,0,1,1,0
10000,23747,10000/23747,0,1,1,0
10000,23753,10000/23753,0,1,1,0
10000,23761,10000/23761,0,1,1,0
10000,23767,10000/23767,0,1,1,0
10000,23773,10000/23773,0,1,1,0
10000,23789,10000/23789,0,1,1,0
10000,23801,10000/23801,0,1,1,0
10000,23813,10000/23813,0,1,1,0
10000,23819,10000/23819,0,1,1,0
10000,23827,10000/23827,0,1,1,0
10000,23831,10000/23831,0,1,1,0
10000,23833,10000/23833,0,1,1,0
10000,23857,10000/23857,0,1,1,0
10000,23869,10000/23869,0,1,1,0
10000,23873,10000/23873,0,1,1,0
10000,23879,10000/23879,0,1,1,0
10000,23887,10000/23887,0,1,1,0
10000,23893,10000/23893,0,1,1,0
10000,23899,10000/23899,0,1,1,0
10000,23909,10000/23909,0,1,1,0
10000,23911,10000/23911,0,1,1,0
10000,23917,10000/23917,0,1,1,0
10000,23929,10000/23929,0,1,1,0
10000,23957,10000/23957,0,1,1,0
10000,23971,10000/23971,0,1,1,0
10000,23977,10000/23977,0,1,1,0
10000,23981,10000/23981,0,1,1,0
10000,23993,10000/23993,0,1,1,0
10000,24001,10000/24001,0,2,2,0
10000,24007,10000/24007,0,2,2,0
10000,24019,10000/24019,0,2,2,0
10000,24023,10000/24023,0,2,2,0
10000,24029,10000/24029,0,2,2,0
10000,24043,10000/24043,0,2,2,0
10000,24049,10000/24049,0,2,2,0
10000,24061,10000/24061,0,2,2,0
10000,24071,10000/24071,0,2,2,0
10000,24077,10000/24077,0,2,2,0
10000,24083,10000/24083,0,2,2,0
10000,24091,10000/24091,0,2,2,0
10000,24097,10000/24097,0,2,2,0
10000,24103,10000/24103,0,2,2,0
10000,24107,10000/24107,0,2,2,0
10000,24109,10000/24109,0,2,2,0
10000,24113,10000/24113,0,2,2,0
10000,24121,10000/24121,0,2,2,0
10000,24133,10000/24133,0,2,2,0
10000,24137,10000/24137,0,2,2,0
10000,24151,10000/24151,0,2,2,0
10000,24169,10000/24169,0,2,2,0
10000,24179,10000/24179,0,2,2,0
10000,24181,10000/24181,0,2,2,0
10000,24197,10000/24197,0,2,2,0
10000,24203,10000/24203,0,2,2,0
10000,24223,10000/24223,0,2,2,0
10000,24229,10000/24229,0,2,2,0
10000,24239,10000/24239,0,2,2,0
10000,24247,10000/24247,0,2,2,0
10000,24251,10000/24251,0,2,2,0
10000,24281,10000/24281,0,2,2,0
10000,24317,10000/24317,0,2,2,0
10000,24329,10000/24329,0,2,2,0
10000,24337,10000/24337,0,2,2,0
10000,24359,10000/24359,0,2,2,0
10000,24371,10000/24371,0,2,2,0
10000,24373,10000/24373,0,2,2,0
10000,24379,10000/24379,0,2,2,0
10000,24391,10000/24391,0,2,2,0
10000,24407,10000/24407,0,2,2,0
10000,24413,10000/24413,0,2,2,0
10000,24419,10000/24419,0,2,2,0
10000,24421,10000/24421,0,2,2,0
10000,24439,10000/24439,0,2,2,0
10000,24443,10000/24443,0,2,2,0
10000,24469,10000/24469,0,2,2,0
10000,24473,10000/24473,0,2,2,0
10000,24481,10000/24481,0,2,2,0
10000,24499,10000/24499,0,2,2,0
10000,24509,10000/24509,0,2,2,0
10000,24517,10000/24517,0,2,2,0
10000,24527,10000/24527,0,2,2,0
10000,24533,10000/24533,0,2,2,0
10000,24547,10000/24547,0,2,2,0
10000,24551,10000/24551,0,2,2,0
10000,24571,10000/24571,0,2,2,0
10000,24593,10000/24593,0,2,2,0
10000,24611,10000/24611,0,2,2,0
10000,24623,10000/24623,0,2,2,0
10000,24631,10000/24631,0,2,2,0
10000,24659,10000/24659,0,2,2,0
10000,24671,10000/24671,0,2,2,0
10000,24677,10000/24677,0,2,2,0
10000,24683,10000/24683,0,2,2,0
10000,24691,10000/24691,0,2,2,0
10000,24697,10000/24697,0,2,2,0
10000,24709,10000/24709,0,2,2,0
10000,24733,10000/24733,0,2,2,0
10000,24749,10000/24749,0,2,2,0
10000,24763,10000/24763,0,2,2,0
10000,24767,10000/24767,0,2,2,0
10000,24781,10000/24781,0,2,2,0
10000,24793,10000/24793,0,2,2,0
10000,24799,10000/24799,0,2,2,0
10000,24809,10000/24809,0,2,2,0
10000,24821,10000/24821,0,2,2,0
10000,24841,10000/24841,0,2,2,0
10000,24847,10000/24847,0,2,2,0
10000,24851,10000/24851,0,2,2,0
10000,24859,10000/24859,0,2,2,0
10000,24877,10000/24877,0,2,2,0
10000,24889,10000/24889,0,2,2,0
10000,24907,10000/24907,0,2,2,0
10000,24917,10000/24917,0,2,2,0
10000,24919,10000/24919,0,2,2,0
10000,24923,10000/24923,0,2,2,0
10000,24943,10000/24943,0,2,2,0
10000,24953,10000/24953,0,2,2,0
10000,24967,10000/24967,0,2,2,0
10000,24971,10000/24971,0,2,2,0
10000,24977,10000/24977,0,2,2,0
10000,24979,10000/24979,0,2,2,0
10000,24989,10000/24989,0,2,2,0
10000,25013,10000/25013,0,0,0,0
10000,25031,10000/25031,0,0,0,0
10000,25033,10000/25033,0,0,0,0
10000,25037,10000/25037,0,0,0,0
10000,25057,10000/25057,0,0,0,0
10000,25073,10000/25073,0,0,0,0
10000,25087,10000/25087,0,0,0,0
10000,25097,10000/25097,0,0,0,0
10000,25111,10000/25111,0,0,0,0
10000,25117,10000/25117,0,0,0,0
10000,25121,10000/25121,0,0,0,0
10000,25127,10000/25127,0,0,0,0
10000,25147,10000/25147,0,0,0,0
10000,25153,10000/25153,0,0,0,0
10000,25163,10000/25163,0,0,0,0
10000,25169,10000/25169,0,0,0,0
10000,25171,10000/25171,0,0,0,0
10000,25183,10000/25183,0,0,0,0
10000,25189,10000/25189,0,0,0,0
10000,25219,10000/25219,0,0,0,0
10000,25229,10000/25229,0,0,0,0
10000,25237,10000/25237,0,0,0,0
10000,25243,10000/25243,0,0,0,0
10000,25247,10000/25247,0,0,0,0
10000,25253,10000/25253,0,0,0,0
10000,25261,10000/25261,0,0,0,0
10000,25301,10000/25301,0,0,0,0
10000,25303,10000/25303,0,0,0,0
10000,25307,10000/25307,0,0,0,0
10000,25309,10000/25309,0,0,0,0
10000,25321,10000/25321,0,0,0,0
10000,25339,10000/25339,0,0,0,0
10000,25343,10000/25343,0,0,0,0
10000,25349,10000/25349,0,0,0,0
10000,25357,10000/25357,0,0,0,0
10000,25367,10000/25367,0,0,0,0
10000,25373,10000/25373,0,0,0,0
10000,25391,10000/25391,0,0,0,0
10000,25409,10000/25409,0,0,0,0
10000,25411,10000/25411,0,0,0,0
10000,25423,10000/25423,0,0,0,0
10000,25439,10000/25439,0,0,0,0
10000,25447,10000/25447,0,0,0,0
10000,25453,10000/25453,0,0,0,0
10000,25457,10000/25457,0,0,0,0
10000,25463,10000/25463,0,0,0,0
10000,25469,10000/25469,0,0,0,0
10000,25471,10000/25471,0,0,0,0
10000,25523,10000/25523,0,0,0,0
10000,25537,10000/25537,0,0,0,0
10000,25541,10000/25541,0,0,0,0
10000,25561,10000/25561,0,0,0,0
10000,25577,10000/25577,0,0,0,0
10000,25579,10000/25579,0,0,0,0
10000,25583,10000/25583,0,0,0,0
10000,25589,10000/25589,0,0,0,0
10000,25601,10000/25601,0,0,0,0
10000,25603,10000/25603,0,0,0,0
10000,25609,10000/25609,0,0,0,0
10000,25621,10000/25621,0,0,0,0
10000,25633,10000/25633,0,0,0,0
10000,25639,10000/25639,0,0,0,0
10000,25643,10000/25643,0,0,0,0
10000,25657,10000/25657,0,0,0,0
10000,25667,10000/25667,0,0,0,0
10000,25673,10000/25673,0,0,0,0
10000,25679,10000/25679,0,0,0,0
10000,25693,10000/25693,0,0,0,0
10000,25703,10000/25703,0,0,0,0
10000,25717,10000/25717,0,0,0,0
10000,25733,10000/25733,0,0,0,0
10000,25741,10000/25741,0,0,0,0
10000,25747,10000/25747,0,0,0,0
10000,25759,10000/25759,0,0,0,0
10000,25763,10000/25763,0,0,0,0
10000,25771,10000/25771,0,0,0,0
10000,25793,10000/25793,0,0,0,0
10000,25799,10000/25799,0,0,0,0
10000,25801,10000/25801,0,0,0,0
10000,25819,10000/25819,0,0,0,0
10000,25841,10000/25841,0,0,0,0
10000,25847,10000/25847,0,0,0,0
10000,25849,10000/25849,0,0,0,0
10000,25867,10000/25867,0,0,0,0
10000,25873,10000/25873,0,0,0,0
10000,25889,10000/25889,0,0,0,0
10000,25903,10000/25903,0,0,0,0
10000,25913,10000/25913,0,0,0,0
10000,25919,10000/25919,0,0,0,0
10000,25931,10000/25931,0,0,0,0
10000,25933,10000/25933,0,0,0,0
10000,25939,10000/25939,0,0,0,0
10000,25943,10000/25943,0,0,0,0
10000,25951,10000/25951,0,0,0,0
10000,25969,10000/25969,0,0,0,0
10000,25981,10000/25981,0,0,0,0
10000,25997,10000/25997,0,0,0,0
10000,25999,10000/25999,0,0,0,0
10000,26003,10000/26003,0,1,1,0
10000,26017,10000/26017,0,1,1,0
10000,26021,10000/26021,0,1,1,0
10000,26029,10000/26029,0,1,1,0
10000,26041,10000/26041,0,1,1,0
10000,26053,10000/26053,0,1,1,0
10000,26083,10000/26083,0,1,1,0
10000,26099,10000/26099,0,1,1,0
10000,26107,10000/26107,0,1,1,0
10000,26111,10000/26111,0,1,1,0
10000,26113,10000/26113,0,1,1,0
10000,26119,10000/26119,0,1,1,0
10000,26141,10000/26141,0,1,1,0
10000,26153,10000/26153,0,1,1,0
10000,26161,10000/26161,0,1,1,0
10000,26171,10000/26171,0,1,1,0
10000,26177,10000/26177,0,1,1,0
10000,26183,10000/26183,0,1,1,0
10000,26189,10000/26189,0,1,1,0
10000,26203,10000/26203,0,1,1,0
10000,26209,10000/26209,0,1,1,0
10000,26227,10000/26227,0,1,1,0
10000,26237,10000/26237,0,1,1,0
10000,26249,10000/26249,0,1,1,0
10000,26251,10000/26251,0,1,1,0
10000,26261,10000/26261,0,1,1,0
10000,26263,10000/26263,0,1,1,0
10000,26267,10000/26267,0,1,1,0
10000,26293,10000/26293,0,1,1,0
10000,26297,10000/26297,0,1,1,0
10000,26309,10000/26309,0,1,1,0
10000,26317,10000/26317,0,1,1,0
10000,26321,10000/26321,0,1,1,0
10000,26339,10000/26339,0,1,1,0
10000,26347,10000/26347,0,1,1,0
10000,26357,10000/26357,0,1,1,0
10000,26371,10000/26371,0,1,1,0
10000,26387,10000/26387,0,1,1,0
10000,26393,10000/26393,0,1,1,0
10000,26399,10000/26399,0,1,1,0
10000,26407,10000/26407,0,1,1,0
10000,26417,10000/26417,0,1,1,0
10000,26423,10000/26423,0,1,1,0
10000,26431,10000/26431,0,1,1,0
10000,26437,10000/26437,0,1,1,0
10000,26449,10000/26449,0,1,1,0
10000,26459,10000/26459,0,1,1,0
10000,26479,10000/26479,0,1,1,0
10000,26489,10000/26489,0,1,1,0
10000,26497,10000/26497,0,1,1,0
10000,26501,10000/26501,0,1,1,0
10000,26513,10000/26513,0,1,1,0
10000,26539,10000/26539,0,1,1,0
10000,26557,10000/26557,0,1,1,0
10000,26561,10000/26561,0,1,1,0
10000,26573,10000/26573,0,1,1,0
10000,26591,10000/26591,0,1,1,0
10000,26597,10000/26597,0,1,1,0
10000,26627,10000/26627,0,1,1,0
10000,26633,10000/26633,0,1,1,0
10000,26641,10000/26641,0,1,1,0
10000,26647,10000/26647,0,1,1,0
10000,26669,10000/26669,0,0,0,0
10000,26681,10000/26681,0,0,0,0
10000,26683,10000/26683,0,0,0,0
10000,26687,10000/26687,0,0,0,0
10000,26693,10000/26693,0,0,0,0
10000,26699,10000/26699,0,0,0,0
10000,26701,10000/26701,0,0,0,0
10000,26711,10000/26711,0,0,0,0
10000,26713,10000/26713,0,0,0,0
10000,26717,10000/26717,0,0,0,0
10000,26723,10000/26723,0,0,0,0
10000,26729,10000/26729,0,0,0,0
10000,26731,10000/26731,0,0,0,0
10000,26737,10000/26737,0,0,0,0
10000,26759,10000/26759,0,0,0,0
10000,26777,10000/26777,0,0,0,0
10000,26783,10000/26783,0,0,0,0
10000,26801,10000/26801,0,0,0,0
10000,26813,10000/26813,0,0,0,0
10000,26821,10000/26821,0,0,0,0
10000,26833,10000/26833,0,0,0,0
10000,26839,10000/26839,0,0,0,0
10000,26849,10000/26849,0,0,0,0
10000,26861,10000/26861,0,0,0,0
10000,26863,10000/26863,0,0,0,0
10000,26879,10000/26879,0,0,0,0
10000,26881,10000/26881,0,0,0,0
10000,26891,10000/26891,0,0,0,0
10000,26893,10000/26893,0,0,0,0
10000,26903,10000/26903,0,0,0,0
10000,26921,10000/26921,0,0,0,0
10000,26927,10000/26927,0,0,0,0
10000,26947,10000/26947,0,0,0,0
10000,26951,10000/26951,0,0,0,0
10000,26953,10000/26953,0,0,0,0
10000,26959,10000/26959,0,0,0,0
10000,26981,10000/26981,0,0,0,0
10000,26987,10000/26987,0,0,0,0
10000,26993,10000/26993,0,0,0,0
10000,27011,10000/27011,0,0,0,0
10000,27017,10000/27017,0,0,0,0
10000,27031,10000/27031,0,0,0,0
10000,27043,10000/27043,0,0,0,0
10000,27059,10000/27059,0,0,0,0
10000,27061,10000/27061,0,0,0,0
10000,27067,10000/27067,0,0,0,0
10000,27073,10000/27073,0,0,0,0
10000,27077,10000/27077,0,0,0,0
10000,27091,10000/27091,0,0,0,0
10000,27103,10000/27103,0,0,0,0
10000,27107,10000/27107,0,0,0,0
10000,27109,10000/27109,0,0,0,0
10000,27127,10000/27127,0,0,0,0
10000,27143,10000/27143,0,0,0,0
10000,27179,10000/27179,0,0,0,0
10000,27191,10000/27191,0,0,0,0
10000,27197,10000/27197,0,0,0,0
10000,27211,10000/27211,0,0,0,0
10000,27239,10000/27239,0,0,0,0
10000,27241,10000/27241,0,0,0,0
10000,27253,10000/27253,0,0,0,0
10000,27259,10000/27259,0,0,0,0
10000,27271,10000/27271,0,0,0,0
10000,27277,10000/27277,0,0,0,0
10000,27281,10000/27281,0,0,0,0
10000,27283,10000/27283,0,0,0,0
10000,27299,10000/27299,0,0,0,0
10000,27329,10000/27329,0,0,0,0
10000,27337,10000/27337,0,0,0,0
10000,27361,10000/27361,0,0,0,0
10000,27367,10000/27367,0,0,0,0
10000,27397,10000/27397,0,0,0,0
10000,27407,10000/27407,0,0,0,0
10000,27409,10000/27409,0,0,0,0
10000,27427,10000/27427,0,0,0,0
10000,27431,10000/27431,0,0,0,0
10000,27437,10000/27437,0,0,0,0
10000,27449,10000/27449,0,0,0,0
10000,27457,10000/27457,0,0,0,0
10000,27479,10000/27479,0,0,0,0
10000,27481,10000/27481,0,0,0,0
10000,27487,10000/27487,0,0,0,0
10000,27509,10000/27509,0,0,0,0
10000,27527,10000/27527,0,0,0,0
10000,27529,10000/27529,0,0,0,0
10000,27539,10000/27539,0,0,0,0
10000,27541,10000/27541,0,0,0,0
10000,27551,10000/27551,0,0,0,0
10000,27581,10000/27581,0,0,0,0
10000,27583,10000/27583,0,0,0,0
10000,27611,10000/27611,0,0,0,0
10000,27617,10000/27617,0,0,0,0
10000,27631,10000/27631,0,0,0,0
10000,27647,10000/27647,0,0,0,0
10000,27653,10000/27653,0,0,0,0
10000,27673,10000/27673,0,0,0,0
10000,27689,10000/27689,0,0,0,0
10000,27691,10000/27691,0,0,0,0
10000,27697,10000/27697,0,0,0,0
10000,27701,10000/27701,0,0,0,0
10000,27733,10000/27733,0,0,0,0
10000,27737,10000/27737,0,0,0,0
10000,27739,10000/27739,0,0,0,0
10000,27743,10000/27743,0,0,0,0
10000,27749,10000/27749,0,0,0,0
10000,27751,10000/27751,0,0,0,0
10000,27763,10000/27763,0,0,0,0
10000,27767,10000/27767,0,0,0,0
10000,27773,10000/27773,0,0,0,0
10000,27779,10000/27779,0,0,0,0
10000,27791,10000/27791,0,0,0,0
10000,27793,10000/27793,0,0,0,0
10000,27799,10000/27799,0,0,0,0
10000,27803,10000/27803,0,0,0,0
10000,27809,10000/27809,0,0,0,0
10000,27817,10000/27817,0,0,0,0
10000,27823,10000/27823,0,0,0,0
10000,27827,10000/27827,0,0,0,0
10000,27847,10000/27847,0,0,0,0
10000,27851,10000/27851,0,0,0,0
10000,27883,10000/27883,0,0,0,0
10000,27893,10000/27893,0,0,0,0
10000,27901,10000/27901,0,0,0,0
10000,27917,10000/27917,0,0,0,0
10000,27919,10000/27919,0,0,0,0
10000,27941,10000/27941,0,0,0,0
10000,27943,10000/27943,0,0,0,0
10000,27947,10000/27947,0,0,0,0
10000,27953,10000/27953,0,0,0,0
10000,27961,10000/27961,0,0,0,0
10000,27967,10000/27967,0,0,0,0
10000,27983,10000/27983,0,0,0,0
10000,27997,10000/27997,0,0,0,0
10000,28001,10000/28001,0,0,0,0
10000,28019,10000/28019,0,0,0,0
10000,28027,10000/28027,0,0,0,0
10000,28031,10000/28031,0,0,0,0
10000,28051,10000/28051,0,0,0,0
10000,28057,10000/28057,0,0,0,0
10000,28069,10000/28069,0,0,0,0
10000,28081,10000/28081,0,0,0,0
10000,28087,10000/28087,0,0,0,0
10000,28097,10000/28097,0,0,0,0
10000,28099,10000/28099,0,0,0,0
10000,28109,10000/28109,0,0,0,0
10000,28111,10000/28111,0,0,0,0
10000,28123,10000/28123,0,0,0,0
10000,28151,10000/28151,0,0,0,0
10000,28163,10000/28163,0,0,0,0
10000,28181,10000/28181,0,0,0,0
10000,28183,10000/28183,0,0,0,0
10000,28201,10000/28201,0,0,0,0
10000,28211,10000/28211,0,0,0,0
10000,28219,10000/28219,0,0,0,0
10000,28229,10000/28229,0,0,0,0
10000,28277,10000/28277,0,0,0,0
10000,28279,10000/28279,0,0,0,0
10000,28283,10000/28283,0,0,0,0
10000,28289,10000/28289,0,0,0,0
10000,28297,10000/28297,0,0,0,0
10000,28307,10000/28307,0,0,0,0
10000,28309,10000/28309,0,0,0,0
10000,28319,10000/28319,0,0,0,0
10000,28349,10000/28349,0,0,0,0
10000,28351,10000/28351,0,0,0,0
10000,28387,10000/28387,0,0,0,0
10000,28393,10000/28393,0,0,0,0
10000,28403,10000/28403,0,0,0,0
10000,28409,10000/28409,0,0,0,0
10000,28411,10000/28411,0,0,0,0
10000,28429,10000/28429,0,0,0,0
10000,28433,10000/28433,0,0,0,0
10000,28439,10000/28439,0,0,0,0
10000,28447,10000/28447,0,0,0,0
10000,28463,10000/28463,0,0,0,0
10000,28477,10000/28477,0,0,0,0
10000,28493,10000/28493,0,0,0,0
10000,28499,10000/28499,0,0,0,0
10000,28513,10000/28513,0,0,0,0
10000,28517,10000/28517,0,0,0,0
10000,28537,10000/28537,0,0,0,0
10000,28541,10000/28541,0,0,0,0
10000,28547,10000/28547,0,0,0,0
10000,28549,10000/28549,0,0,0,0
10000,28559,10000/28559,0,0,0,0
10000,28571,10000/28571,0,0,0,0
10000,28573,10000/28573,0,0,0,0
10000,28579,10000/28579,0,0,0,0
10000,28591,10000/28591,0,0,0,0
10000,28597,10000/28597,0,0,0,0
10000,28603,10000/28603,0,0,0,0
10000,28607,10000/28607,0,0,0,0
10000,28619,10000/28619,0,0,0,0
10000,28621,10000/28621,0,0,0,0
10000,28627,10000/28627,0,0,0,0
10000,28631,10000/28631,0,0,0,0
10000,28643,10000/28643,0,0,0,0
10000,28649,10000/28649,0,0,0,0
10000,28657,10000/28657,0,0,0,0
10000,28661,10000/28661,0,0,0,0
10000,28663,10000/28663,0,0,0,0
10000,28669,10000/28669,0,0,0,0
10000,28687,10000/28687,0,0,0,0
10000,28697,10000/28697,0,0,0,0
10000,28703,10000/28703,0,0,0,0
10000,28711,10000/28711,0,0,0,0
10000,28723,10000/28723,0,0,0,0
10000,28729,10000/28729,0,0,0,0
10000,28751,10000/28751,0,0,0,0
10000,28753,10000/28753,0,0,0,0
10000,28759,10000/28759,0,0,0,0
10000,28771,10000/28771,0,0,0,0
10000,28789,10000/28789,0,0,0,0
10000,28793,10000/28793,0,0,0,0
10000,28807,10000/28807,0,0,0,0
10000,28813,10000/28813,0,0,0,0
10000,28817,10000/28817,0,0,0,0
10000,28837,10000/28837,0,0,0,0
10000,28843,10000/28843,0,0,0,0
10000,28859,10000/28859,0,0,0,0
10000,28867,10000/28867,0,0,0,0
10000,28871,10000/28871,0,0,0,0
10000,28879,10000/28879,0,0,0,0
10000,28901,10000/28901,0,0,0,0
10000,28909,10000/28909,0,0,0,0
10000,28921,10000/28921,0,0,0,0
10000,28927,10000/28927,0,0,0,0
10000,28933,10000/28933,0,0,0,0
10000,28949,10000/28949,0,0,0,0
10000,28961,10000/28961,0,0,0,0
10000,28979,10000/28979,0,0,0,0
10000,29009,10000/29009,0,0,0,0
10000,29017,10000/29017,0,0,0,0
10000,29021,10000/29021,0,0,0,0
10000,29023,10000/29023,0,0,0,0
10000,29027,10000/29027,0,0,0,0
10000,29033,10000/29033,0,0,0,0
10000,29059,10000/29059,0,0,0,0
10000,29063,10000/29063,0,0,0,0
10000,29077,10000/29077,0,0,0,0
10000,29101,10000/29101,0,0,0,0
10000,29123,10000/29123,0,0,0,0
10000,29129,10000/29129,0,0,0,0
10000,29131,10000/29131,0,0,0,0
10000,29137,10000/29137,0,0,0,0
10000,29147,10000/29147,0,0,0,0
10000,29153,10000/29153,0,0,0,0
10000,29167,10000/29167,0,0,0,0
10000,29173,10000/29173,0,0,0,0
10000,29179,10000/29179,0,0,0,0
10000,29191,10000/29191,0,0,0,0
10000,29201,10000/29201,0,0,0,0
10000,29207,10000/29207,0,0,0,0
10000,29209,10000/29209,0,0,0,0
10000,29221,10000/29221,0,0,0,0
10000,29231,10000/29231,0,0,0,0
10000,29243,10000/29243,0,0,0,0
10000,29251,10000/29251,0,0,0,0
10000,29269,10000/29269,0,0,0,0
10000,29287,10000/29287,0,0,0,0
10000,29297,10000/29297,0,0,0,0
10000,29303,10000/29303,0,0,0,0
10000,29311,10000/29311,0,0,0,0
10000,29327,10000/29327,0,0,0,0
10000,29333,10000/29333,0,0,0,0
10000,29339,10000/29339,0,0,0,0
10000,29347,10000/29347,0,0,0,0
10000,29363,10000/29363,0,0,0,0
10000,29383,10000/29383,0,0,0,0
10000,29387,10000/29387,0,0,0,0
10000,29389,10000/29389,0,0,0,0
10000,29399,10000/29399,0,0,0,0
10000,29401,10000/29401,0,0,0,0
10000,29411,10000/29411,0,0,0,0
10000,29423,10000/29423,0,0,0,0
10000,29429,10000/29429,0,0,0,0
10000,29437,10000/29437,0,0,0,0
10000,29443,10000/29443,0,0,0,0
10000,29453,10000/29453,0,0,0,0
10000,29473,10000/29473,0,0,0,0
10000,29483,10000/29483,0,0,0,0
10000,29501,10000/29501,0,0,0,0
10000,29527,10000/29527,0,0,0,0
10000,29531,10000/29531,0,0,0,0
10000,29537,10000/29537,0,0,0,0
10000,29567,10000/29567,0,0,0,0
10000,29569,10000/29569,0,0,0,0
10000,29573,10000/29573,0,0,0,0
10000,29581,10000/29581,0,0,0,0
10000,29587,10000/29587,0,0,0,0
10000,29599,10000/29599,0,0,0,0
10000,29611,10000/29611,0,0,0,0
10000,29629,10000/29629,0,0,0,0
10000,29633,10000/29633,0,0,0,0
10000,29641,10000/29641,0,0,0,0
10000,29663,10000/29663,0,0,0,0
10000,29669,10000/29669,0,0,0,0
10000,29671,10000/29671,0,0,0,0
10000,29683,10000/29683,0,0,0,0
10000,29717,10000/29717,0,0,0,0
10000,29723,10000/29723,0,0,0,0
10000,29741,10000/29741,0,0,0,0
10000,29753,10000/29753,0,0,0,0
10000,29759,10000/29759,0,0,0,0
10000,29761,10000/29761,0,0,0,0
10000,29789,10000/29789,0,0,0,0
10000,29803,10000/29803,0,0,0,0
10000,29819,10000/29819,0,0,0,0
10000,29833,10000/29833,0,0,0,0
10000,29837,10000/29837,0,0,0,0
10000,29851,10000/29851,0,0,0,0
10000,29863,10000/29863,0,0,0,0
10000,29867,10000/29867,0,0,0,0
10000,29873,10000/29873,0,0,0,0
10000,29879,10000/29879,0,0,0,0
10000,29881,10000/29881,0,0,0,0
10000,29917,10000/29917,0,0,0,0
10000,29921,10000/29921,0,0,0,0
10000,29927,10000/29927,0,0,0,0
10000,29947,10000/29947,0,0,0,0
10000,29959,10000/29959,0,0,0,0
10000,29983,10000/29983,0,0,0,0
10000,29989,10000/29989,0,0,0,0
10000,30011,10000/30011,0,1,1,0
10000,30013,10000/30013,0,1,1,0
10000,30029,10000/30029,0,1,1,0
10000,30047,10000/30047,0,1,1,0
10000,30059,10000/30059,0,1,1,0
10000,30071,10000/30071,0,1,1,0
10000,30089,10000/30089,0,1,1,0
10000,30091,10000/30091,0,1,1,0
10000,30097,10000/30097,0,1,1,0
10000,30103,10000/30103,0,1,1,0
10000,30109,10000/30109,0,1,1,0
10000,30113,10000/30113,0,1,1,0
10000,30119,10000/30119,0,1,1,0
10000,30133,10000/30133,0,1,1,0
10000,30137,10000/30137,0,1,1,0
10000,30139,10000/30139,0,1,1,0
10000,30161,10000/30161,0,1,1,0
10000,30169,10000/30169,0,1,1,0
10000,30181,10000/30181,0,1,1,0
10000,30187,10000/30187,0,1,1,0
10000,30197,10000/30197,0,1,1,0
10000,30203,10000/30203,0,1,1,0
10000,30211,10000/30211,0,1,1,0
10000,30223,10000/30223,0,1,1,0
10000,30241,10000/30241,0,1,1,0
10000,30253,10000/30253,0,1,1,0
10000,30259,10000/30259,0,1,1,0
10000,30269,10000/30269,0,1,1,0
10000,30271,10000/30271,0,1,1,0
10000,30293,10000/30293,0,1,1,0
10000,30307,10000/30307,0,1,1,0
10000,30313,10000/30313,0,1,1,0
10000,30319,10000/30319,0,1,1,0
10000,30323,10000/30323,0,1,1,0
10000,30341,10000/30341,0,1,1,0
10000,30347,10000/30347,0,1,1,0
10000,30367,10000/30367,0,1,1,0
10000,30389,10000/30389,0,1,1,0
10000,30391,10000/30391,0,1,1,0
10000,30403,10000/30403,0,1,1,0
10000,30427,10000/30427,0,1,1,0
10000,30431,10000/30431,0,1,1,0
10000,30449,10000/30449,0,1,1,0
10000,30467,10000/30467,0,1,1,0
10000,30469,10000/30469,0,1,1,0
10000,30491,10000/30491,0,1,1,0
10000,30493,10000/30493,0,1,1,0
10000,30497,10000/30497,0,1,1,0
10000,30509,10000/30509,0,1,1,0
10000,30517,10000/30517,0,1,1,0
10000,30529,10000/30529,0,1,1,0
10000,30539,10000/30539,0,1,1,0
10000,30553,10000/30553,0,1,1,0
10000,30557,10000/30557,0,1,1,0
10000,30559,10000/30559,0,1,1,0
10000,30577,10000/30577,0,1,1,0
10000,30593,10000/30593,0,1,1,0
10000,30631,10000/30631,0,1,1,0
10000,30637,10000/30637,0,1,1,0
10000,30643,10000/30643,0,1,1,0
10000,30649,10000/30649,0,1,1,0
10000,30661,10000/30661,0,1,1,0
10000,30671,10000/30671,0,1,1,0
10000,30677,10000/30677,0,1,1,0
10000,30689,10000/30689,0,1,1,0
10000,30697,10000/30697,0,1,1,0
10000,30703,10000/30703,0,1,1,0
10000,30707,10000/30707,0,1,1,0
10000,30713,10000/30713,0,1,1,0
10000,30727,10000/30727,0,1,1,0
10000,30757,10000/30757,0,1,1,0
10000,30763,10000/30763,0,1,1,0
10000,30773,10000/30773,0,1,1,0
10000,30781,10000/30781,0,1,1,0
10000,30803,10000/30803,0,1,1,0
10000,30809,10000/30809,0,1,1,0
10000,30817,10000/30817,0,1,1,0
10000,30829,10000/30829,0,1,1,0
10000,30839,10000/30839,0,1,1,0
10000,30841,10000/30841,0,1,1,0
10000,30851,10000/30851,0,1,1,0
10000,30853,10000/30853,0,1,1,0
10000,30859,10000/30859,0,1,1,0
10000,30869,10000/30869,0,1,1,0
10000,30871,10000/30871,0,1,1,0
10000,30881,10000/30881,0,1,1,0
10000,30893,10000/30893,0,1,1,0
10000,30911,10000/30911,0,1,1,0
10000,30931,10000/30931,0,1,1,0
10000,30937,10000/30937,0,1,1,0
10000,30941,10000/30941,0,1,1,0
10000,30949,10000/30949,0,1,1,0
10000,30971,10000/30971,0,1,1,0
10000,30977,10000/30977,0,1,1,0
10000,30983,10000/30983,0,1,1,0
10000,31013,10000/31013,0,1,1,0
10000,31019,10000/31019,0,1,1,0
10000,31033,10000/31033,0,1,1,0
10000,31039,10000/31039,0,1,1,0
10000,31051,10000/31051,0,1,1,0
10000,31063,10000/31063,0,1,1,0
10000,31069,10000/31069,0,1,1,0
10000,31079,10000/31079,0,1,1,0
10000,31081,10000/31081,0,1,1,0
10000,31091,10000/31091,0,1,1,0
10000,31121,10000/31121,0,1,1,0
10000,31123,10000/31123,0,1,1,0
10000,31139,10000/31139,0,1,1,0
10000,31147,10000/31147,0,1,1,0
10000,31151,10000/31151,0,1,1,0
10000,31153,10000/31153,0,1,1,0
10000,31159,10000/31159,0,1,1,0
10000,31177,10000/31177,0,1,1,0
10000,31181,10000/31181,0,1,1,0
10000,31183,10000/31183,0,1,1,0
10000,31189,10000/31189,0,1,1,0
10000,31193,10000/31193,0,1,1,0
10000,31219,10000/31219,0,1,1,0
10000,31223,10000/31223,0,1,1,0
10000,31231,10000/31231,0,1,1,0
10000,31237,10000/31237,0,1,1,0
10000,31247,10000/31247,0,1,1,0
10000,31249,10000/31249,0,1,1,0
10000,31253,10000/31253,0,1,1,0
10000,31259,10000/31259,0,1,1,0
10000,31267,10000/31267,0,1,1,0
10000,31271,10000/31271,0,1,1,0
10000,31277,10000/31277,0,1,1,0
10000,31307,10000/31307,0,1,1,0
10000,31319,10000/31319,0,1,1,0
10000,31321,10000/31321,0,1,1,0
10000,31327,10000/31327,0,1,1,0
10000,31333,10000/31333,0,1,1,0
10000,31337,10000/31337,0,1,1,0
10000,31357,10000/31357,0,1,1,0
10000,31379,10000/31379,0,1,1,0
10000,31387,10000/31387,0,1,1,0
10000,31391,10000/31391,0,1,1,0
10000,31393,10000/31393,0,1,1,0
10000,31397,10000/31397,0,1,1,0
10000,31469,10000/31469,0,1,1,0
10000,31477,10000/31477,0,1,1,0
10000,31481,10000/31481,0,1,1,0
10000,31489,10000/31489,0,1,1,0
10000,31511,10000/31511,0,1,1,0
10000,31513,10000/31513,0,1,1,0
10000,31517,10000/31517,0,1,1,0
10000,31531,10000/31531,0,1,1,0
10000,31541,10000/31541,0,1,1,0
10000,31543,10000/31543,0,1,1,0
10000,31547,10000/31547,0,1,1,0
10000,31567,10000/31567,0,1,1,0
10000,31573,10000/31573,0,1,1,0
10000,31583,10000/31583,0,1,1,0
10000,31601,10000/31601,0,1,1,0
10000,31607,10000/31607,0,1,1,0
10000,31627,10000/31627,0,1,1,0
10000,31643,10000/31643,0,1,1,0
10000,31649,10000/31649,0,1,1,0
10000,31657,10000/31657,0,1,1,0
10000,31663,10000/31663,0,1,1,0
10000,31667,10000/31667,0,1,1,0
10000,31687,10000/31687,0,1,1,0
10000,31699,10000/31699,0,1,1,0
10000,31721,10000/31721,0,1,1,0
10000,31723,10000/31723,0,1,1,0
10000,31727,10000/31727,0,1,1,0
10000,31729,10000/31729,0,1,1,0
10000,31741,10000/31741,0,1,1,0
10000,31751,10000/31751,0,1,1,0
10000,31769,10000/31769,0,1,1,0
10000,31771,10000/31771,0,1,1,0
10000,31793,10000/31793,0,1,1,0
10000,31799,10000/31799,0,1,1,0
10000,31817,10000/31817,0,1,1,0
10000,31847,10000/31847,0,1,1,0
10000,31849,10000/31849,0,1,1,0
10000,31859,10000/31859,0,1,1,0
10000,31873,10000/31873,0,1,1,0
10000,31883,10000/31883,0,1,1,0
10000,31891,10000/31891,0,1,1,0
10000,31907,10000/31907,0,1,1,0
10000,31957,10000/31957,0,1,1,0
10000,31963,10000/31963,0,1,1,0
10000,31973,10000/31973,0,1,1,0
10000,31981,10000/31981,0,1,1,0
10000,31991,10000/31991,0,1,1,0
10000,32003,10000/32003,0,1,1,0
10000,32009,10000/32009,0,1,1,0
10000,32027,10000/32027,0,1,1,0
10000,32029,10000/32029,0,1,1,0
10000,32051,10000/32051,0,1,1,0
10000,32057,10000/32057,0,1,1,0
10000,32059,10000/32059,0,1,1,0
10000,32063,10000/32063,0,1,1,0
10000,32069,10000/32069,0,1,1,0
10000,32077,10000/32077,0,1,1,0
10000,32083,10000/32083,0,1,1,0
10000,32089,10000/32089,0,1,1,0
10000,32099,10000/32099,0,1,1,0
10000,32117,10000/32117,0,1,1,0
10000,32119,10000/32119,0,1,1,0
10000,32141,10000/32141,0,1,1,0
10000,32143,10000/32143,0,1,1,0
10000,32159,10000/32159,0,1,1,0
10000,32173,10000/32173,0,1,1,0
10000,32183,10000/32183,0,1,1,0
10000,32189,10000/32189,0,1,1,0
10000,32191,10000/32191,0,1,1,0
10000,32203,10000/32203,0,1,1,0
10000,32213,10000/32213,0,1,1,0
10000,32233,10000/32233,0,1,1,0
10000,32237,10000/32237,0,1,1,0
10000,32251,10000/32251,0,1,1,0
10000,32257,10000/32257,0,1,1,0
10000,32261,10000/32261,0,1,1,0
10000,32297,10000/32297,0,1,1,0
10000,32299,10000/32299,0,1,1,0
10000,32303,10000/32303,0,1,1,0
10000,32309,10000/32309,0,1,1,0
10000,32321,10000/32321,0,1,1,0
10000,32323,10000/32323,0,1,1,0
10000,32327,10000/32327,0,1,1,0
10000,32341,10000/32341,0,1,1,0
10000,32353,10000/32353,0,1,1,0
10000,32359,10000/32359,0,1,1,0
10000,32363,10000/32363,0,1,1,0
10000,32369,10000/32369,0,1,1,0
10000,32371,10000/32371,0,1,1,0
10000,32377,10000/32377,0,1,1,0
10000,32381,10000/32381,0,1,1,0
10000,32401,10000/32401,0,1,1,0
10000,32411,10000/32411,0,1,1,0
10000,32413,10000/32413,0,1,1,0
10000,32423,10000/32423,0,1,1,0
10000,32429,10000/32429,0,1,1,0
10000,32441,10000/32441,0,1,1,0
10000,32443,10000/32443,0,1,1,0
10000,32467,10000/32467,0,1,1,0
10000,32479,10000/32479,0,1,1,0
10000,32491,10000/32491,0,1,1,0
10000,32497,10000/32497,0,1,1,0
10000,32503,10000/32503,0,1,1,0
10000,32507,10000/32507,0,1,1,0
10000,32531,10000/32531,0,1,1,0
10000,32533,10000/32533,0,1,1,0
10000,32537,10000/32537,0,1,1,0
10000,32561,10000/32561,0,1,1,0
10000,32563,10000/32563,0,1,1,0
10000,32569,10000/32569,0,1,1,0
10000,32573,10000/32573,0,1,1,0
10000,32579,10000/32579,0,1,1,0
10000,32587,10000/32587,0,1,1,0
10000,32603,10000/32603,0,1,1,0
10000,32609,10000/32609,0,1,1,0
10000,32611,10000/32611,0,1,1,0
10000,32621,10000/32621,0,1,1,0
10000,32633,10000/32633,0,1,1,0
10000,32647,10000/32647,0,1,1,0
10000,32653,10000/32653,0,1,1,0
10000,32687,10000/32687,0,1,1,0
10000,32693,10000/32693,0,1,1,0
10000,32707,10000/32707,0,1,1,0
10000,32713,10000/32713,0,1,1,0
10000,32717,10000/32717,0,1,1,0
10000,32719,10000/32719,0,1,1,0
10000,32749,10000/32749,0,1,1,0
10000,32771,10000/32771,0,1,1,0
10000,32779,10000/32779,0,1,1,0
10000,32783,10000/32783,0,1,1,0
10000,32789,10000/32789,0,1,1,0
10000,32797,10000/32797,0,1,1,0
10000,32801,10000/32801,0,1,1,0
10000,32803,10000/32803,0,1,1,0
10000,32831,10000/32831,0,1,1,0
10000,32833,10000/32833,0,1,1,0
10000,32839,10000/32839,0,1,1,0
10000,32843,10000/32843,0,1,1,0
10000,32869,10000/32869,0,1,1,0
10000,32887,10000/32887,0,1,1,0
10000,32909,10000/32909,0,1,1,0
10000,32911,10000/32911,0,1,1,0
10000,32917,10000/32917,0,1,1,0
10000,32933,10000/32933,0,1,1,0
10000,32939,10000/32939,0,1,1,0
10000,32941,10000/32941,0,1,1,0
10000,32957,10000/32957,0,1,1,0
10000,32969,10000/32969,0,1,1,0
10000,32971,10000/32971,0,1,1,0
10000,32983,10000/32983,0,1,1,0
10000,32987,10000/32987,0,1,1,0
10000,32993,10000/32993,0,1,1,0
10000,32999,10000/32999,0,1,1,0
10000,33013,10000/33013,0,1,1,0
10000,33023,10000/33023,0,1,1,0
10000,33029,10000/33029,0,1,1,0
10000,33037,10000/33037,0,1,1,0
10000,33049,10000/33049,0,1,1,0
10000,33053,10000/33053,0,1,1,0
10000,33071,10000/33071,0,1,1,0
10000,33073,10000/33073,0,1,1,0
10000,33083,10000/33083,0,1,1,0
10000,33091,10000/33091,0,1,1,0
10000,33107,10000/33107,0,1,1,0
10000,33113,10000/33113,0,1,1,0
10000,33119,10000/33119,0,1,1,0
10000,33149,10000/33149,0,1,1,0
10000,33151,10000/33151,0,1,1,0
10000,33161,10000/33161,0,1,1,0
10000,33179,10000/33179,0,1,1,0
10000,33181,10000/33181,0,1,1,0
10000,33191,10000/33191,0,1,1,0
10000,33199,10000/33199,0,1,1,0
10000,33203,10000/33203,0,1,1,0
10000,33211,10000/33211,0,1,1,0
10000,33223,10000/33223,0,1,1,0
10000,33247,10000/33247,0,1,1,0
10000,33287,10000/33287,0,1,1,0
10000,33289,10000/33289,0,1,1,0
10000,33301,10000/33301,0,1,1,0
10000,33311,10000/33311,0,1,1,0
10000,33317,10000/33317,0,1,1,0
10000,33329,10000/33329,0,1,1,0
10000,33331,10000/33331,0,1,1,0
10000,33343,10000/33343,0,0,0,0
10000,33347,10000/33347,0,0,0,0
10000,33349,10000/33349,0,0,0,0
10000,33353,10000/33353,0,0,0,0
10000,33359,10000/33359,0,0,0,0
10000,33377,10000/33377,0,0,0,0
10000,33391,10000/33391,0,0,0,0
10000,33403,10000/33403,0,0,0,0
10000,33409,10000/33409,0,0,0,0
10000,33413,10000/33413,0,0,0,0
10000,33427,10000/33427,0,0,0,0
10000,33457,10000/33457,0,0,0,0
10000,33461,10000/33461,0,0,0,0
10000,33469,10000/33469,0,0,0,0
10000,33479,10000/33479,0,0,0,0
10000,33487,10000/33487,0,0,0,0
10000,33493,10000/33493,0,0,0,0
10000,33503,10000/33503,0,0,0,0
10000,33521,10000/33521,0,0,0,0
10000,33529,10000/33529,0,0,0,0
10000,33533,10000/33533,0,0,0,0
10000,33547,10000/33547,0,0,0,0
10000,33563,10000/33563,0,0,0,0
10000,33569,10000/33569,0,0,0,0
10000,33577,10000/33577,0,0,0,0
10000,33581,10000/33581,0,0,0,0
10000,33587,10000/33587,0,0,0,0
10000,33589,10000/33589,0,0,0,0
10000,33599,10000/33599,0,0,0,0
10000,33601,10000/33601,0,0,0,0
10000,33613,10000/33613,0,0,0,0
10000,33617,10000/33617,0,0,0,0
10000,33619,10000/33619,0,0,0,0
10000,33623,10000/33623,0,0,0,0
10000,33629,10000/33629,0,0,0,0
10000,33637,10000/33637,0,0,0,0
10000,33641,10000/33641,0,0,0,0
10000,33647,10000/33647,0,0,0,0
10000,33679,10000/33679,0,0,0,0
10000,33703,10000/33703,0,0,0,0
10000,33713,10000/33713,0,0,0,0
10000,33721,10000/33721,0,0,0,0
10000,33739,10000/33739,0,0,0,0
10000,33749,10000/33749,0,0,0,0
10000,33751,10000/33751,0,0,0,0
10000,33757,10000/33757,0,0,0,0
10000,33767,10000/33767,0,0,0,0
10000,33769,10000/33769,0,0,0,0
10000,33773,10000/33773,0,0,0,0
10000,33791,10000/33791,0,0,0,0
10000,33797,10000/33797,0,0,0,0
10000,33809,10000/33809,0,0,0,0
10000,33811,10000/33811,0,0,0,0
10000,33827,10000/33827,0,0,0,0
10000,33829,10000/33829,0,0,0,0
10000,33851,10000/33851,0,0,0,0
10000,33857,10000/33857,0,0,0,0
10000,33863,10000/33863,0,0,0,0
10000,33871,10000/33871,0,0,0,0
10000,33889,10000/33889,0,0,0,0
10000,33893,10000/33893,0,0,0,0
10000,33911,10000/33911,0,0,0,0
10000,33923,10000/33923,0,0,0,0
10000,33931,10000/33931,0,0,0,0
10000,33937,10000/33937,0,0,0,0
10000,33941,10000/33941,0,0,0,0
10000,33961,10000/33961,0,0,0,0
10000,33967,10000/33967,0,0,0,0
10000,33997,10000/33997,0,0,0,0
10000,34019,10000/34019,0,0,0,0
10000,34031,10000/34031,0,0,0,0
10000,34033,10000/34033,0,0,0,0
10000,34039,10000/34039,0,0,0,0
10000,34057,10000/34057,0,0,0,0
10000,34061,10000/34061,0,0,0,0
10000,34123,10000/34123,0,0,0,0
10000,34127,10000/34127,0,0,0,0
10000,34129,10000/34129,0,0,0,0
10000,34141,10000/34141,0,0,0,0
10000,34147,10000/34147,0,0,0,0
10000,34157,10000/34157,0,0,0,0
10000,34159,10000/34159,0,0,0,0
10000,34171,10000/34171,0,0,0,0
10000,34183,10000/34183,0,0,0,0
10000,34211,10000/34211,0,0,0,0
10000,34213,10000/34213,0,0,0,0
10000,34217,10000/34217,0,0,0,0
10000,34231,10000/34231,0,0,0,0
10000,34253,10000/34253,0,0,0,0
10000,34259,10000/34259,0,0,0,0
10000,34261,10000/34261,0,0,0,0
10000,34267,10000/34267,0,0,0,0
10000,34273,10000/34273,0,0,0,0
10000,34283,10000/34283,0,0,0,0
10000,34297,10000/34297,0,0,0,0
10000,34301,10000/34301,0,0,0,0
10000,34303,10000/34303,0,0,0,0
10000,34313,10000/34313,0,0,0,0
10000,34319,10000/34319,0,0,0,0
10000,34327,10000/34327,0,0,0,0
10000,34337,10000/34337,0,0,0,0
10000,34351,10000/34351,0,0,0,0
10000,34361,10000/34361,0,0,0,0
10000,34367,10000/34367,0,0,0,0
10000,34369,10000/34369,0,0,0,0
10000,34381,10000/34381,0,0,0,0
10000,34403,10000/34403,0,0,0,0
10000,34421,10000/34421,0,0,0,0
10000,34429,10000/34429,0,0,0,0
10000,34439,10000/34439,0,0,0,0
10000,34457,10000/34457,0,0,0,0
10000,34469,10000/34469,0,0,0,0
10000,34471,10000/34471,0,0,0,0
10000,34483,10000/34483,0,0,0,0
10000,34487,10000/34487,0,0,0,0
10000,34499,10000/34499,0,0,0,0
10000,34501,10000/34501,0,0,0,0
10000,34511,10000/34511,0,0,0,0
10000,34513,10000/34513,0,0,0,0
10000,34519,10000/34519,0,0,0,0
10000,34537,10000/34537,0,0,0,0
10000,34543,10000/34543,0,0,0,0
10000,34549,10000/34549,0,0,0,0
10000,34583,10000/34583,0,0,0,0
10000,34589,10000/34589,0,0,0,0
10000,34591,10000/34591,0,0,0,0
10000,34603,10000/34603,0,0,0,0
10000,34607,10000/34607,0,0,0,0
10000,34613,10000/34613,0,0,0,0
10000,34631,10000/34631,0,0,0,0
10000,34649,10000/34649,0,0,0,0
10000,34651,10000/34651,0,0,0,0
10000,34667,10000/34667,0,0,0,0
10000,34673,10000/34673,0,0,0,0
10000,34679,10000/34679,0,0,0,0
10000,34687,10000/34687,0,0,0,0
10000,34693,10000/34693,0,0,0,0
10000,34703,10000/34703,0,0,0,0
10000,34721,10000/34721,0,0,0,0
10000,34729,10000/34729,0,0,0,0
10000,34739,10000/34739,0,0,0,0
10000,34747,10000/34747,0,0,0,0
10000,34757,10000/34757,0,0,0,0
10000,34759,10000/34759,0,0,0,0
10000,34763,10000/34763,0,0,0,0
10000,34781,10000/34781,0,0,0,0
10000,34807,10000/34807,0,0,0,0
10000,34819,10000/34819,0,0,0,0
10000,34841,10000/34841,0,0,0,0
10000,34843,10000/34843,0,0,0,0
10000,34847,10000/34847,0,0,0,0
10000,34849,10000/34849,0,0,0,0
10000,34871,10000/34871,0,0,0,0
10000,34877,10000/34877,0,0,0,0
10000,34883,10000/34883,0,0,0,0
10000,34897,10000/34897,0,0,0,0
10000,34913,10000/34913,0,0,0,0
10000,34919,10000/34919,0,0,0,0
10000,34939,10000/34939,0,0,0,0
10000,34949,10000/34949,0,0,0,0
10000,34961,10000/34961,0,0,0,0
10000,34963,10000/34963,0,0,0,0
10000,34981,10000/34981,0,0,0,0
10000,35023,10000/35023,0,1,1,0
10000,35027,10000/35027,0,1,1,0
10000,35051,10000/35051,0,1,1,0
10000,35053,10000/35053,0,1,1,0
10000,35059,10000/35059,0,1,1,0
10000,35069,10000/35069,0,1,1,0
10000,35081,10000/35081,0,1,1,0
10000,35083,10000/35083,0,1,1,0
10000,35089,10000/35089,0,1,1,0
10000,35099,10000/35099,0,1,1,0
10000,35107,10000/35107,0,1,1,0
10000,35111,10000/35111,0,1,1,0
10000,35117,10000/35117,0,1,1,0
10000,35129,10000/35129,0,1,1,0
10000,35141,10000/35141,0,1,1,0
10000,35149,10000/35149,0,1,1,0
10000,35153,10000/35153,0,1,1,0
10000,35159,10000/35159,0,1,1,0
10000,35171,10000/35171,0,1,1,0
10000,35201,10000/35201,0,1,1,0
10000,35221,10000/35221,0,1,1,0
10000,35227,10000/35227,0,1,1,0
10000,35251,10000/35251,0,1,1,0
10000,35257,10000/35257,0,1,1,0
10000,35267,10000/35267,0,1,1,0
10000,35279,10000/35279,0,1,1,0
10000,35281,10000/35281,0,1,1,0
10000,35291,10000/35291,0,1,1,0
10000,35311,10000/35311,0,1,1,0
10000,35317,10000/35317,0,1,1,0
10000,35323,10000/35323,0,1,1,0
10000,35327,10000/35327,0,1,1,0
10000,35339,10000/35339,0,1,1,0
10000,35353,10000/35353,0,1,1,0
10000,35363,10000/35363,0,1,1,0
10000,35381,10000/35381,0,1,1,0
10000,35393,10000/35393,0,1,1,0
10000,35401,10000/35401,0,1,1,0
10000,35407,10000/35407,0,1,1,0
10000,35419,10000/35419,0,1,1,0
10000,35423,10000/35423,0,1,1,0
10000,35437,10000/35437,0,1,1,0
10000,35447,10000/35447,0,1,1,0
10000,35449,10000/35449,0,1,1,0
10000,35461,10000/35461,0,1,1,0
10000,35491,10000/35491,0,1,1,0
10000,35507,10000/35507,0,1,1,0
10000,35509,10000/35509,0,1,1,0
10000,35521,10000/35521,0,1,1,0
10000,35527,10000/35527,0,1,1,0
10000,35531,10000/35531,0,1,1,0
10000,35533,10000/35533,0,1,1,0
10000,35537,10000/35537,0,1,1,0
10000,35543,10000/35543,0,1,1,0
10000,35569,10000/35569,0,1,1,0
10000,35573,10000/35573,0,1,1,0
10000,35591,10000/35591,0,1,1,0
10000,35593,10000/35593,0,1,1,0
10000,35597,10000/35597,0,1,1,0
10000,35603,10000/35603,0,1,1,0
10000,35617,10000/35617,0,1,1,0
10000,35671,10000/35671,0,1,1,0
10000,35677,10000/35677,0,1,1,0
10000,35729,10000/35729,0,1,1,0
10000,35731,10000/35731,0,1,1,0
10000,35747,10000/35747,0,1,1,0
10000,35753,10000/35753,0,1,1,0
10000,35759,10000/35759,0,1,1,0
10000,35771,10000/35771,0,1,1,0
10000,35797,10000/35797,0,1,1,0
10000,35801,10000/35801,0,1,1,0
10000,35803,10000/35803,0,1,1,0
10000,35809,10000/35809,0,1,1,0
10000,35831,10000/35831,0,1,1,0
10000,35837,10000/35837,0,1,1,0
10000,35839,10000/35839,0,1,1,0
10000,35851,10000/35851,0,1,1,0
10000,35863,10000/35863,0,1,1,0
10000,35869,10000/35869,0,1,1,0
10000,35879,10000/35879,0,1,1,0
10000,35897,10000/35897,0,1,1,0
10000,35899,10000/35899,0,1,1,0
10000,35911,10000/35911,0,1,1,0
10000,35923,10000/35923,0,1,1,0
10000,35933,10000/35933,0,1,1,0
10000,35951,10000/35951,0,1,1,0
10000,35963,10000/35963,0,1,1,0
10000,35969,10000/35969,0,1,1,0
10000,35977,10000/35977,0,1,1,0
10000,35983,10000/35983,0,1,1,0
10000,35993,10000/35993,0,1,1,0
10000,35999,10000/35999,0,1,1,0
10000,36007,10000/36007,0,1,1,0
10000,36011,10000/36011,0,1,1,0
10000,36013,10000/36013,0,1,1,0
10000,36017,10000/36017,0,1,1,0
10000,36037,10000/36037,0,1,1,0
10000,36061,10000/36061,0,1,1,0
10000,36067,10000/36067,0,1,1,0
10000,36073,10000/36073,0,1,1,0
10000,36083,10000/36083,0,1,1,0
10000,36097,10000/36097,0,1,1,0
10000,36107,10000/36107,0,1,1,0
10000,36109,10000/36109,0,1,1,0
10000,36131,10000/36131,0,1,1,0
10000,36137,10000/36137,0,1,1,0
10000,36151,10000/36151,0,1,1,0
10000,36161,10000/36161,0,1,1,0
10000,36187,10000/36187,0,1,1,0
10000,36191,10000/36191,0,1,1,0
10000,36209,10000/36209,0,1,1,0
10000,36217,10000/36217,0,1,1,0
10000,36229,10000/36229,0,1,1,0
10000,36241,10000/36241,0,1,1,0
10000,36251,10000/36251,0,1,1,0
10000,36263,10000/36263,0,1,1,0
10000,36269,10000/36269,0,1,1,0
10000,36277,10000/36277,0,1,1,0
10000,36293,10000/36293,0,1,1,0
10000,36299,10000/36299,0,1,1,0
10000,36307,10000/36307,0,1,1,0
10000,36313,10000/36313,0,1,1,0
10000,36319,10000/36319,0,1,1,0
10000,36341,10000/36341,0,1,1,0
10000,36343,10000/36343,0,1,1,0
10000,36353,10000/36353,0,1,1,0
10000,36373,10000/36373,0,1,1,0
10000,36383,10000/36383,0,1,1,0
10000,36389,10000/36389,0,1,1,0
10000,36433,10000/36433,0,1,1,0
10000,36451,10000/36451,0,1,1,0
10000,36457,10000/36457,0,1,1,0
10000,36467,10000/36467,0,1,1,0
10000,36469,10000/36469,0,1,1,0
10000,36473,10000/36473,0,1,1,0
10000,36479,10000/36479,0,1,1,0
10000,36493,10000/36493,0,1,1,0
10000,36497,10000/36497,0,1,1,0
10000,36523,10000/36523,0,1,1,0
10000,36527,10000/36527,0,1,1,0
10000,36529,10000/36529,0,1,1,0
10000,36541,10000/36541,0,1,1,0
10000,36551,10000/36551,0,1,1,0
10000,36559,10000/36559,0,1,1,0
10000,36563,10000/36563,0,1,1,0
10000,36571,10000/36571,0,1,1,0
10000,36583,10000/36583,0,1,1,0
10000,36587,10000/36587,0,1,1,0
10000,36599,10000/36599,0,1,1,0
10000,36607,10000/36607,0,1,1,0
10000,36629,10000/36629,0,1,1,0
10000,36637,10000/36637,0,1,1,0
10000,36643,10000/36643,0,1,1,0
10000,36653,10000/36653,0,1,1,0
10000,36671,10000/36671,0,1,1,0
10000,36677,10000/36677,0,1,1,0
10000,36683,10000/36683,0,1,1,0
10000,36691,10000/36691,0,1,1,0
10000,36697,10000/36697,0,1,1,0
10000,36709,10000/36709,0,1,1,0
10000,36713,10000/36713,0,1,1,0
10000,36721,10000/36721,0,1,1,0
10000,36739,10000/36739,0,1,1,0
10000,36749,10000/36749,0,1,1,0
10000,36761,10000/36761,0,1,1,0
10000,36767,10000/36767,0,1,1,0
10000,36779,10000/36779,0,1,1,0
10000,36781,10000/36781,0,1,1,0
10000,36787,10000/36787,0,1,1,0
10000,36791,10000/36791,0,1,1,0
10000,36793,10000/36793,0,1,1,0
10000,36809,10000/36809,0,1,1,0
10000,36821,10000/36821,0,1,1,0
10000,36833,10000/36833,0,1,1,0
10000,36847,10000/36847,0,1,1,0
10000,36857,10000/36857,0,1,1,0
10000,36871,10000/36871,0,1,1,0
10000,36877,10000/36877,0,1,1,0
10000,36887,10000/36887,0,1,1,0
10000,36899,10000/36899,0,1,1,0
10000,36901,10000/36901,0,1,1,0
10000,36913,10000/36913,0,1,1,0
10000,36919,10000/36919,0,1,1,0
10000,36923,10000/36923,0,1,1,0
10000,36929,10000/36929,0,1,1,0
10000,36931,10000/36931,0,1,1,0
10000,36943,10000/36943,0,1,1,0
10000,36947,10000/36947,0,1,1,0
10000,36973,10000/36973,0,1,1,0
10000,36979,10000/36979,0,1,1,0
10000,36997,10000/36997,0,1,1,0
10000,37003,10000/37003,0,1,1,0
10000,37013,10000/37013,0,1,1,0
10000,37019,10000/37019,0,1,1,0
10000,37021,10000/37021,0,1,1,0
10000,37039,10000/37039,0,1,1,0
10000,37049,10000/37049,0,1,1,0
10000,37057,10000/37057,0,1,1,0
10000,37061,10000/37061,0,1,1,0
10000,37087,10000/37087,0,1,1,0
10000,37097,10000/37097,0,1,1,0
10000,37117,10000/37117,0,1,1,0
10000,37123,10000/37123,0,1,1,0
10000,37139,10000/37139,0,1,1,0
10000,37159,10000/37159,0,1,1,0
10000,37171,10000/37171,0,1,1,0
10000,37181,10000/37181,0,1,1,0
10000,37189,10000/37189,0,1,1,0
10000,37199,10000/37199,0,1,1,0
10000,37201,10000/37201,0,1,1,0
10000,37217,10000/37217,0,1,1,0
10000,37223,10000/37223,0,1,1,0
10000,37243,10000/37243,0,1,1,0
10000,37253,10000/37253,0,1,1,0
10000,37273,10000/37273,0,1,1,0
10000,37277,10000/37277,0,1,1,0
10000,37307,10000/37307,0,1,1,0
10000,37309,10000/37309,0,1,1,0
10000,37313,10000/37313,0,1,1,0
10000,37321,10000/37321,0,1,1,0
10000,37337,10000/37337,0,1,1,0
10000,37339,10000/37339,0,1,1,0
10000,37357,10000/37357,0,1,1,0
10000,37361,10000/37361,0,1,1,0
10000,37363,10000/37363,0,1,1,0
10000,37369,10000/37369,0,1,1,0
10000,37379,10000/37379,0,1,1,0
10000,37397,10000/37397,0,1,1,0
10000,37409,10000/37409,0,1,1,0
10000,37423,10000/37423,0,1,1,0
10000,37441,10000/37441,0,1,1,0
10000,37447,10000/37447,0,1,1,0
10000,37463,10000/37463,0,1,1,0
10000,37483,10000/37483,0,1,1,0
10000,37489,10000/37489,0,1,1,0
10000,37493,10000/37493,0,1,1,0
10000,37501,10000/37501,0,1,1,0
10000,37507,10000/37507,0,1,1,0
10000,37511,10000/37511,0,1,1,0
10000,37517,10000/37517,0,1,1,0
10000,37529,10000/37529,0,1,1,0
10000,37537,10000/37537,0,1,1,0
10000,37547,10000/37547,0,1,1,0
10000,37549,10000/37549,0,1,1,0
10000,37561,10000/37561,0,1,1,0
10000,37567,10000/37567,0,1,1,0
10000,37571,10000/37571,0,1,1,0
10000,37573,10000/37573,0,1,1,0
10000,37579,10000/37579,0,1,1,0
10000,37589,10000/37589,0,1,1,0
10000,37591,10000/37591,0,1,1,0
10000,37607,10000/37607,0,1,1,0
10000,37619,10000/37619,0,1,1,0
10000,37633,10000/37633,0,1,1,0
10000,37643,10000/37643,0,1,1,0
10000,37649,10000/37649,0,1,1,0
10000,37657,10000/37657,0,1,1,0
10000,37663,10000/37663,0,1,1,0
10000,37691,10000/37691,0,1,1,0
10000,37693,10000/37693,0,1,1,0
10000,37699,10000/37699,0,1,1,0
10000,37717,10000/37717,0,1,1,0
10000,37747,10000/37747,0,1,1,0
10000,37781,10000/37781,0,1,1,0
10000,37783,10000/37783,0,1,1,0
10000,37799,10000/37799,0,1,1,0
10000,37811,10000/37811,0,1,1,0
10000,37813,10000/37813,0,1,1,0
10000,37831,10000/37831,0,1,1,0
10000,37847,10000/37847,0,1,1,0
10000,37853,10000/37853,0,1,1,0
10000,37861,10000/37861,0,1,1,0
10000,37871,10000/37871,0,1,1,0
10000,37879,10000/37879,0,1,1,0
10000,37889,10000/37889,0,1,1,0
10000,37897,10000/37897,0,1,1,0
10000,37907,10000/37907,0,1,1,0
10000,37951,10000/37951,0,1,1,0
10000,37957,10000/37957,0,1,1,0
10000,37963,10000/37963,0,1,1,0
10000,37967,10000/37967,0,1,1,0
10000,37987,10000/37987,0,1,1,0
10000,37991,10000/37991,0,1,1,0
10000,37993,10000/37993,0,1,1,0
10000,37997,10000/37997,0,1,1,0
10000,38011,10000/38011,0,1,1,0
10000,38039,10000/38039,0,1,1,0
10000,38047,10000/38047,0,1,1,0
10000,38053,10000/38053,0,1,1,0
10000,38069,10000/38069,0,1,1,0
10000,38083,10000/38083,0,1,1,0
10000,38113,10000/38113,0,1,1,0
10000,38119,10000/38119,0,1,1,0
10000,38149,10000/38149,0,1,1,0
10000,38153,10000/38153,0,1,1,0
10000,38167,10000/38167,0,1,1,0
10000,38177,10000/38177,0,1,1,0
10000,38183,10000/38183,0,1,1,0
10000,38189,10000/38189,0,1,1,0
10000,38197,10000/38197,0,1,1,0
10000,38201,10000/38201,0,1,1,0
10000,38219,10000/38219,0,1,1,0
10000,38231,10000/38231,0,1,1,0
10000,38237,10000/38237,0,1,1,0
10000,38239,10000/38239,0,1,1,0
10000,38261,10000/38261,0,1,1,0
10000,38273,10000/38273,0,1,1,0
10000,38281,10000/38281,0,1,1,0
10000,38287,10000/38287,0,1,1,0
10000,38299,10000/38299,0,1,1,0
10000,38303,10000/38303,0,1,1,0
10000,38317,10000/38317,0,1,1,0
10000,38321,10000/38321,0,1,1,0
10000,38327,10000/38327,0,1,1,0
10000,38329,10000/38329,0,1,1,0
10000,38333,10000/38333,0,1,1,0
10000,38351,10000/38351,0,1,1,0
10000,38371,10000/38371,0,1,1,0
10000,38377,10000/38377,0,1,1,0
10000,38393,10000/38393,0,1,1,0
10000,38431,10000/38431,0,1,1,0
10000,38447,10000/38447,0,1,1,0
10000,38449,10000/38449,0,1,1,0
10000,38453,10000/38453,0,1,1,0
10000,38459,10000/38459,0,1,1,0
10000,38461,10000/38461,0,1,1,0
10000,38501,10000/38501,0,1,1,0
10000,38543,10000/38543,0,1,1,0
10000,38557,10000/38557,0,1,1,0
10000,38561,10000/38561,0,1,1,0
10000,38567,10000/38567,0,1,1,0
10000,38569,10000/38569,0,1,1,0
10000,38593,10000/38593,0,1,1,0
10000,38603,10000/38603,0,1,1,0
10000,38609,10000/38609,0,1,1,0
10000,38611,10000/38611,0,1,1,0
10000,38629,10000/38629,0,1,1,0
10000,38639,10000/38639,0,1,1,0
10000,38651,10000/38651,0,1,1,0
10000,38653,10000/38653,0,1,1,0
10000,38669,10000/38669,0,1,1,0
10000,38671,10000/38671,0,1,1,0
10000,38677,10000/38677,0,1,1,0
10000,38693,10000/38693,0,1,1,0
10000,38699,10000/38699,0,1,1,0
10000,38707,10000/38707,0,1,1,0
10000,38711,10000/38711,0,1,1,0
10000,38713,10000/38713,0,1,1,0
10000,38723,10000/38723,0,1,1,0
10000,38729,10000/38729,0,1,1,0
10000,38737,10000/38737,0,1,1,0
10000,38747,10000/38747,0,1,1,0
10000,38749,10000/38749,0,1,1,0
10000,38767,10000/38767,0,1,1,0
10000,38783,10000/38783,0,1,1,0
10000,38791,10000/38791,0,1,1,0
10000,38803,10000/38803,0,1,1,0
10000,38821,10000/38821,0,1,1,0
10000,38833,10000/38833,0,1,1,0
10000,38839,10000/38839,0,1,1,0
10000,38851,10000/38851,0,1,1,0
10000,38861,10000/38861,0,1,1,0
10000,38867,10000/38867,0,1,1,0
10000,38873,10000/38873,0,1,1,0
10000,38891,10000/38891,0,1,1,0
10000,38903,10000/38903,0,1,1,0
10000,38917,10000/38917,0,1,1,0
10000,38921,10000/38921,0,1,1,0
10000,38923,10000/38923,0,1,1,0
10000,38933,10000/38933,0,1,1,0
10000,38953,10000/38953,0,1,1,0
10000,38959,10000/38959,0,1,1,0
10000,38971,10000/38971,0,1,1,0
10000,38977,10000/38977,0,1,1,0
10000,38993,10000/38993,0,1,1,0
10000,39019,10000/39019,0,1,1,0
10000,39023,10000/39023,0,1,1,0
10000,39041,10000/39041,0,1,1,0
10000,39043,10000/39043,0,1,1,0
10000,39047,10000/39047,0,1,1,0
10000,39079,10000/39079,0,1,1,0
10000,39089,10000/39089,0,1,1,0
10000,39097,10000/39097,0,1,1,0
10000,39103,10000/39103,0,1,1,0
10000,39107,10000/39107,0,1,1,0
10000,39113,10000/39113,0,1,1,0
10000,39119,10000/39119,0,1,1,0
10000,39133,10000/39133,0,1,1,0
10000,39139,10000/39139,0,1,1,0
10000,39157,10000/39157,0,1,1,0
10000,39161,10000/39161,0,1,1,0
10000,39163,10000/39163,0,1,1,0
10000,39181,10000/39181,0,1,1,0
10000,39191,10000/39191,0,1,1,0
10000,39199,10000/39199,0,1,1,0
10000,39209,10000/39209,0,1,1,0
10000,39217,10000/39217,0,1,1,0
10000,39227,10000/39227,0,1,1,0
10000,39229,10000/39229,0,1,1,0
10000,39233,10000/39233,0,1,1,0
10000,39239,10000/39239,0,1,1,0
10000,39241,10000/39241,0,1,1,0
10000,39251,10000/39251,0,1,1,0
10000,39293,10000/39293,0,1,1,0
10000,39301,10000/39301,0,1,1,0
10000,39313,10000/39313,0,1,1,0
10000,39317,10000/39317,0,1,1,0
10000,39323,10000/39323,0,1,1,0
10000,39341,10000/39341,0,1,1,0
10000,39343,10000/39343,0,1,1,0
10000,39359,10000/39359,0,1,1,0
10000,39367,10000/39367,0,1,1,0
10000,39371,10000/39371,0,1,1,0
10000,39373,10000/39373,0,1,1,0
10000,39383,10000/39383,0,1,1,0
10000,39397,10000/39397,0,1,1,0
10000,39409,10000/39409,0,1,1,0
10000,39419,10000/39419,0,1,1,0
10000,39439,10000/39439,0,1,1,0
10000,39443,10000/39443,0,1,1,0
10000,39451,10000/39451,0,1,1,0
10000,39461,10000/39461,0,1,1,0
10000,39499,10000/39499,0,1,1,0
10000,39503,10000/39503,0,1,1,0
10000,39509,10000/39509,0,1,1,0
10000,39511,10000/39511,0,1,1,0
10000,39521,10000/39521,0,1,1,0
10000,39541,10000/39541,0,1,1,0
10000,39551,10000/39551,0,1,1,0
10000,39563,10000/39563,0,1,1,0
10000,39569,10000/39569,0,1,1,0
10000,39581,10000/39581,0,1,1,0
10000,39607,10000/39607,0,1,1,0
10000,39619,10000/39619,0,1,1,0
10000,39623,10000/39623,0,1,1,0
10000,39631,10000/39631,0,1,1,0
10000,39659,10000/39659,0,1,1,0
10000,39667,10000/39667,0,1,1,0
10000,39671,10000/39671,0,1,1,0
10000,39679,10000/39679,0,1,1,0
10000,39703,10000/39703,0,1,1,0
10000,39709,10000/39709,0,1,1,0
10000,39719,10000/39719,0,1,1,0
10000,39727,10000/39727,0,1,1,0
10000,39733,10000/39733,0,1,1,0
10000,39749,10000/39749,0,1,1,0
10000,39761,10000/39761,0,1,1,0
10000,39769,10000/39769,0,1,1,0
10000,39779,10000/39779,0,1,1,0
10000,39791,10000/39791,0,1,1,0
10000,39799,10000/39799,0,1,1,0
10000,39821,10000/39821,0,1,1,0
10000,39827,10000/39827,0,1,1,0
10000,39829,10000/39829,0,1,1,0
10000,39839,10000/39839,0,1,1,0
10000,39841,10000/39841,0,1,1,0
10000,39847,10000/39847,0,1,1,0
10000,39857,10000/39857,0,1,1,0
10000,39863,10000/39863,0,1,1,0
10000,39869,10000/39869,0,1,1,0
10000,39877,10000/39877,0,1,1,0
10000,39883,10000/39883,0,1,1,0
10000,39887,10000/39887,0,1,1,0
10000,39901,10000/39901,0,1,1,0
10000,39929,10000/39929,0,1,1,0
10000,39937,10000/39937,0,1,1,0
10000,39953,10000/39953,0,1,1,0
10000,39971,10000/39971,0,1,1,0
10000,39979,10000/39979,0,1,1,0
10000,39983,10000/39983,0,1,1,0
10000,39989,10000/39989,0,1,1,0
10000,40009,10000/40009,0,1,1,0
10000,40013,10000/40013,0,1,1,0
10000,40031,10000/40031,0,1,1,0
10000,40037,10000/40037,0,1,1,0
10000,40039,10000/40039,0,1,1,0
10000,40063,10000/40063,0,1,1,0
10000,40087,10000/40087,0,1,1,0
10000,40093,10000/40093,0,1,1,0
10000,40099,10000/40099,0,1,1,0
10000,40111,10000/40111,0,1,1,0
10000,40123,10000/40123,0,1,1,0
10000,40127,10000/40127,0,1,1,0
10000,40129,10000/40129,0,1,1,0
10000,40151,10000/40151,0,1,1,0
10000,40153,10000/40153,0,1,1,0
10000,40163,10000/40163,0,1,1,0
10000,40169,10000/40169,0,1,1,0
10000,40177,10000/40177,0,1,1,0
10000,40189,10000/40189,0,1,1,0
10000,40193,10000/40193,0,1,1,0
10000,40213,10000/40213,0,1,1,0
10000,40231,10000/40231,0,1,1,0
10000,40237,10000/40237,0,1,1,0
10000,40241,10000/40241,0,1,1,0
10000,40253,10000/40253,0,1,1,0
10000,40277,10000/40277,0,1,1,0
10000,40283,10000/40283,0,1,1,0
10000,40289,10000/40289,0,1,1,0
10000,40343,10000/40343,0,1,1,0
10000,40351,10000/40351,0,1,1,0
10000,40357,10000/40357,0,1,1,0
10000,40361,10000/40361,0,1,1,0
10000,40387,10000/40387,0,1,1,0
10000,40423,10000/40423,0,1,1,0
10000,40427,10000/40427,0,1,1,0
10000,40429,10000/40429,0,1,1,0
10000,40433,10000/40433,0,1,1,0
10000,40459,10000/40459,0,1,1,0
10000,40471,10000/40471,0,1,1,0
10000,40483,10000/40483,0,1,1,0
10000,40487,10000/40487,0,1,1,0
10000,40493,10000/40493,0,1,1,0
10000,40499,10000/40499,0,1,1,0
10000,40507,10000/40507,0,1,1,0
10000,40519,10000/40519,0,1,1,0
10000,40529,10000/40529,0,1,1,0
10000,40531,10000/40531,0,1,1,0
10000,40543,10000/40543,0,1,1,0
10000,40559,10000/40559,0,1,1,0
10000,40577,10000/40577,0,1,1,0
10000,40583,10000/40583,0,1,1,0
10000,40591,10000/40591,0,1,1,0
10000,40597,10000/40597,0,1,1,0
10000,40609,10000/40609,0,1,1,0
10000,40627,10000/40627,0,1,1,0
10000,40637,10000/40637,0,1,1,0
10000,40639,10000/40639,0,1,1,0
10000,40693,10000/40693,0,1,1,0
10000,40697,10000/40697,0,1,1,0
10000,40699,10000/40699,0,1,1,0
10000,40709,10000/40709,0,1,1,0
10000,40739,10000/40739,0,1,1,0
10000,40751,10000/40751,0,1,1,0
10000,40759,10000/40759,0,1,1,0
10000,40763,10000/40763,0,1,1,0
10000,40771,10000/40771,0,1,1,0
10000,40787,10000/40787,0,1,1,0
10000,40801,10000/40801,0,1,1,0
10000,40813,10000/40813,0,1,1,0
10000,40819,10000/40819,0,1,1,0
10000,40823,10000/40823,0,1,1,0
10000,40829,10000/40829,0,1,1,0
10000,40841,10000/40841,0,1,1,0
10000,40847,10000/40847,0,1,1,0
10000,40849,10000/40849,0,1,1,0
10000,40853,10000/40853,0,1,1,0
10000,40867,10000/40867,0,1,1,0
10000,40879,10000/40879,0,1,1,0
10000,40883,10000/40883,0,1,1,0
10000,40897,10000/40897,0,1,1,0
10000,40903,10000/40903,0,1,1,0
10000,40927,10000/40927,0,1,1,0
10000,40933,10000/40933,0,1,1,0
10000,40939,10000/40939,0,1,1,0
10000,40949,10000/40949,0,1,1,0
10000,40961,10000/40961,0,1,1,0
10000,40973,10000/40973,0,1,1,0
10000,40993,10000/40993,0,1,1,0
10000,41011,10000/41011,0,1,1,0
10000,41017,10000/41017,0,1,1,0
10000,41023,10000/41023,0,1,1,0
10000,41039,10000/41039,0,1,1,0
10000,41047,10000/41047,0,1,1,0
10000,41051,10000/41051,0,1,1,0
10000,41057,10000/41057,0,1,1,0
10000,41077,10000/41077,0,1,1,0
10000,41081,10000/41081,0,1,1,0
10000,41113,10000/41113,0,1,1,0
10000,41117,10000/41117,0,1,1,0
10000,41131,10000/41131,0,1,1,0
10000,41141,10000/41141,0,1,1,0
10000,41143,10000/41143,0,1,1,0
10000,41149,10000/41149,0,1,1,0
10000,41161,10000/41161,0,1,1,0
10000,41177,10000/41177,0,1,1,0
10000,41179,10000/41179,0,1,1,0
10000,41183,10000/41183,0,1,1,0
10000,41189,10000/41189,0,1,1,0
10000,41201,10000/41201,0,1,1,0
10000,41203,10000/41203,0,1,1,0
10000,41213,10000/41213,0,1,1,0
10000,41221,10000/41221,0,1,1,0
10000,41227,10000/41227,0,1,1,0
10000,41231,10000/41231,0,1,1,0
10000,41233,10000/41233,0,1,1,0
10000,41243,10000/41243,0,1,1,0
10000,41257,10000/41257,0,1,1,0
10000,41263,10000/41263,0,1,1,0
10000,41269,10000/41269,0,1,1,0
10000,41281,10000/41281,0,1,1,0
10000,41299,10000/41299,0,1,1,0
10000,41333,10000/41333,0,1,1,0
10000,41341,10000/41341,0,1,1,0
10000,41351,10000/41351,0,1,1,0
10000,41357,10000/41357,0,1,1,0
10000,41381,10000/41381,0,1,1,0
10000,41387,10000/41387,0,1,1,0
10000,41389,10000/41389,0,1,1,0
10000,41399,10000/41399,0,1,1,0
10000,41411,10000/41411,0,1,1,0
10000,41413,10000/41413,0,1,1,0
10000,41443,10000/41443,0,1,1,0
10000,41453,10000/41453,0,1,1,0
10000,41467,10000/41467,0,1,1,0
10000,41479,10000/41479,0,1,1,0
10000,41491,10000/41491,0,1,1,0
10000,41507,10000/41507,0,1,1,0
10000,41513,10000/41513,0,1,1,0
10000,41519,10000/41519,0,1,1,0
10000,41521,10000/41521,0,1,1,0
10000,41539,10000/41539,0,1,1,0
10000,41543,10000/41543,0,1,1,0
10000,41549,10000/41549,0,1,1,0
10000,41579,10000/41579,0,1,1,0
10000,41593,10000/41593,0,1,1,0
10000,41597,10000/41597,0,1,1,0
10000,41603,10000/41603,0,1,1,0
10000,41609,10000/41609,0,1,1,0
10000,41611,10000/41611,0,1,1,0
10000,41617,10000/41617,0,1,1,0
10000,41621,10000/41621,0,1,1,0
10000,41627,10000/41627,0,1,1,0
10000,41641,10000/41641,0,1,1,0
10000,41647,10000/41647,0,1,1,0
10000,41651,10000/41651,0,1,1,0
10000,41659,10000/41659,0,1,1,0
10000,41669,10000/41669,0,1,1,0
10000,41681,10000/41681,0,1,1,0
10000,41687,10000/41687,0,1,1,0
10000,41719,10000/41719,0,1,1,0
10000,41729,10000/41729,0,1,1,0
10000,41737,10000/41737,0,1,1,0
10000,41759,10000/41759,0,1,1,0
10000,41761,10000/41761,0,1,1,0
10000,41771,10000/41771,0,1,1,0
10000,41777,10000/41777,0,1,1,0
10000,41801,10000/41801,0,1,1,0
10000,41809,10000/41809,0,1,1,0
10000,41813,10000/41813,0,1,1,0
10000,41843,10000/41843,0,1,1,0
10000,41849,10000/41849,0,1,1,0
10000,41851,10000/41851,0,1,1,0
10000,41863,10000/41863,0,1,1,0
10000,41879,10000/41879,0,1,1,0
10000,41887,10000/41887,0,1,1,0
10000,41893,10000/41893,0,1,1,0
10000,41897,10000/41897,0,1,1,0
10000,41903,10000/41903,0,1,1,0
10000,41911,10000/41911,0,1,1,0
10000,41927,10000/41927,0,1,1,0
10000,41941,10000/41941,0,1,1,0
10000,41947,10000/41947,0,1,1,0
10000,41953,10000/41953,0,1,1,0
10000,41957,10000/41957,0,1,1,0
10000,41959,10000/41959,0,1,1,0
10000,41969,10000/41969,0,1,1,0
10000,41981,10000/41981,0,1,1,0
10000,41983,10000/41983,0,1,1,0
10000,41999,10000/41999,0,1,1,0
10000,42013,10000/42013,0,1,1,0
10000,42017,10000/42017,0,1,1,0
10000,42019,10000/42019,0,1,1,0
10000,42023,10000/42023,0,1,1,0
10000,42043,10000/42043,0,1,1,0
10000,42061,10000/42061,0,1,1,0
10000,42071,10000/42071,0,1,1,0
10000,42073,10000/42073,0,1,1,0
10000,42083,10000/42083,0,1,1,0
10000,42089,10000/42089,0,1,1,0
10000,42101,10000/42101,0,1,1,0
10000,42131,10000/42131,0,1,1,0
10000,42139,10000/42139,0,1,1,0
10000,42157,10000/42157,0,1,1,0
10000,42169,10000/42169,0,1,1,0
10000,42179,10000/42179,0,1,1,0
10000,42181,10000/42181,0,1,1,0
10000,42187,10000/42187,0,1,1,0
10000,42193,10000/42193,0,1,1,0
10000,42197,10000/42197,0,1,1,0
10000,42209,10000/42209,0,1,1,0
10000,42221,10000/42221,0,1,1,0
10000,42223,10000/42223,0,1,1,0
10000,42227,10000/42227,0,1,1,0
10000,42239,10000/42239,0,1,1,0
10000,42257,10000/42257,0,1,1,0
10000,42281,10000/42281,0,1,1,0
10000,42283,10000/42283,0,1,1,0
10000,42293,10000/42293,0,1,1,0
10000,42299,10000/42299,0,1,1,0
10000,42307,10000/42307,0,1,1,0
10000,42323,10000/42323,0,1,1,0
10000,42331,10000/42331,0,1,1,0
10000,42337,10000/42337,0,1,1,0
10000,42349,10000/42349,0,1,1,0
10000,42359,10000/42359,0,1,1,0
10000,42373,10000/42373,0,1,1,0
10000,42379,10000/42379,0,1,1,0
10000,42391,10000/42391,0,1,1,0
10000,42397,10000/42397,0,1,1,0
10000,42403,10000/42403,0,1,1,0
10000,42407,10000/42407,0,1,1,0
10000,42409,10000/42409,0,1,1,0
10000,42433,10000/42433,0,1,1,0
10000,42437,10000/42437,0,1,1,0
10000,42443,10000/42443,0,1,1,0
10000,42451,10000/42451,0,1,1,0
10000,42457,10000/42457,0,1,1,0
10000,42461,10000/42461,0,1,1,0
10000,42463,10000/42463,0,1,1,0
10000,42467,10000/42467,0,1,1,0
10000,42473,10000/42473,0,1,1,0
10000,42487,10000/42487,0,1,1,0
10000,42491,10000/42491,0,1,1,0
10000,42499,10000/42499,0,1,1,0
10000,42509,10000/42509,0,1,1,0
10000,42533,10000/42533,0,1,1,0
10000,42557,10000/42557,0,1,1,0
10000,42569,10000/42569,0,1,1,0
10000,42571,10000/42571,0,1,1,0
10000,42577,10000/42577,0,1,1,0
10000,42589,10000/42589,0,1,1,0
10000,42611,10000/42611,0,1,1,0
10000,42641,10000/42641,0,1,1,0
10000,42643,10000/42643,0,1,1,0
10000,42649,10000/42649,0,1,1,0
10000,42667,10000/42667,0,1,1,0
10000,42677,10000/42677,0,1,1,0
10000,42683,10000/42683,0,1,1,0
10000,42689,10000/42689,0,1,1,0
10000,42697,10000/42697,0,1,1,0
10000,42701,10000/42701,0,1,1,0
10000,42703,10000/42703,0,1,1,0
10000,42709,10000/42709,0,1,1,0
10000,42719,10000/42719,0,1,1,0
10000,42727,10000/42727,0,1,1,0
10000,42737,10000/42737,0,1,1,0
10000,42743,10000/42743,0,1,1,0
10000,42751,10000/42751,0,1,1,0
10000,42767,10000/42767,0,1,1,0
10000,42773,10000/42773,0,1,1,0
10000,42787,10000/42787,0,1,1,0
10000,42793,10000/42793,0,1,1,0
10000,42797,10000/42797,0,1,1,0
10000,42821,10000/42821,0,1,1,0
10000,42829,10000/42829,0,1,1,0
10000,42839,10000/42839,0,1,1,0
10000,42841,10000/42841,0,1,1,0
10000,42853,10000/42853,0,1,1,0
10000,42859,10000/42859,0,1,1,0
10000,42863,10000/42863,0,1,1,0
10000,42899,10000/42899,0,1,1,0
10000,42901,10000/42901,0,1,1,0
10000,42923,10000/42923,0,1,1,0
10000,42929,10000/42929,0,1,1,0
10000,42937,10000/42937,0,1,1,0
10000,42943,10000/42943,0,1,1,0
10000,42953,10000/42953,0,1,1,0
10000,42961,10000/42961,0,1,1,0
10000,42967,10000/42967,0,1,1,0
10000,42979,10000/42979,0,1,1,0
10000,42989,10000/42989,0,1,1,0
10000,43003,10000/43003,0,1,1,0
10000,43013,10000/43013,0,1,1,0
10000,43019,10000/43019,0,1,1,0
10000,43037,10000/43037,0,1,1,0
10000,43049,10000/43049,0,1,1,0
10000,43051,10000/43051,0,1,1,0
10000,43063,10000/43063,0,1,1,0
10000,43067,10000/43067,0,1,1,0
10000,43093,10000/43093,0,1,1,0
10000,43103,10000/43103,0,1,1,0
10000,43117,10000/43117,0,1,1,0
10000,43133,10000/43133,0,1,1,0
10000,43151,10000/43151,0,1,1,0
10000,43159,10000/43159,0,1,1,0
10000,43177,10000/43177,0,1,1,0
10000,43189,10000/43189,0,1,1,0
10000,43201,10000/43201,0,1,1,0
10000,43207,10000/43207,0,1,1,0
10000,43223,10000/43223,0,1,1,0
10000,43237,10000/43237,0,1,1,0
10000,43261,10000/43261,0,1,1,0
10000,43271,10000/43271,0,1,1,0
10000,43283,10000/43283,0,1,1,0
10000,43291,10000/43291,0,1,1,0
10000,43313,10000/43313,0,1,1,0
10000,43319,10000/43319,0,1,1,0
10000,43321,10000/43321,0,1,1,0
10000,43331,10000/43331,0,1,1,0
10000,43391,10000/43391,0,1,1,0
10000,43397,10000/43397,0,1,1,0
10000,43399,10000/43399,0,1,1,0
10000,43403,10000/43403,0,1,1,0
10000,43411,10000/43411,0,1,1,0
10000,43427,10000/43427,0,1,1,0
10000,43441,10000/43441,0,1,1,0
10000,43451,10000/43451,0,1,1,0
10000,43457,10000/43457,0,1,1,0
10000,43481,10000/43481,0,1,1,0
10000,43487,10000/43487,0,1,1,0
10000,43499,10000/43499,0,1,1,0
10000,43517,10000/43517,0,1,1,0
10000,43541,10000/43541,0,1,1,0
10000,43543,10000/43543,0,1,1,0
10000,43573,10000/43573,0,1,1,0
10000,43577,10000/43577,0,1,1,0
10000,43579,10000/43579,0,1,1,0
10000,43591,10000/43591,0,1,1,0
10000,43597,10000/43597,0,1,1,0
10000,43607,10000/43607,0,1,1,0
10000,43609,10000/43609,0,1,1,0
10000,43613,10000/43613,0,1,1,0
10000,43627,10000/43627,0,1,1,0
10000,43633,10000/43633,0,1,1,0
10000,43649,10000/43649,0,1,1,0
10000,43651,10000/43651,0,1,1,0
10000,43661,10000/43661,0,1,1,0
10000,43669,10000/43669,0,1,1,0
10000,43691,10000/43691,0,1,1,0
10000,43711,10000/43711,0,1,1,0
10000,43717,10000/43717,0,1,1,0
10000,43721,10000/43721,0,1,1,0
10000,43753,10000/43753,0,1,1,0
10000,43759,10000/43759,0,1,1,0
10000,43777,10000/43777,0,1,1,0
10000,43781,10000/43781,0,1,1,0
10000,43783,10000/43783,0,1,1,0
10000,43787,10000/43787,0,1,1,0
10000,43789,10000/43789,0,1,1,0
10000,43793,10000/43793,0,1,1,0
10000,43801,10000/43801,0,1,1,0
10000,43853,10000/43853,0,1,1,0
10000,43867,10000/43867,0,1,1,0
10000,43889,10000/43889,0,1,1,0
10000,43891,10000/43891,0,1,1,0
10000,43913,10000/43913,0,1,1,0
10000,43933,10000/43933,0,1,1,0
10000,43943,10000/43943,0,1,1,0
10000,43951,10000/43951,0,1,1,0
10000,43961,10000/43961,0,1,1,0
10000,43963,10000/43963,0,1,1,0
10000,43969,10000/43969,0,1,1,0
10000,43973,10000/43973,0,1,1,0
10000,43987,10000/43987,0,1,1,0
10000,43991,10000/43991,0,1,1,0
10000,43997,10000/43997,0,1,1,0
10000,44017,10000/44017,0,1,1,0
10000,44021,10000/44021,0,1,1,0
10000,44027,10000/44027,0,1,1,0
10000,44029,10000/44029,0,1,1,0
10000,44041,10000/44041,0,1,1,0
10000,44053,10000/44053,0,1,1,0
10000,44059,10000/44059,0,1,1,0
10000,44071,10000/44071,0,1,1,0
10000,44087,10000/44087,0,1,1,0
10000,44089,10000/44089,0,1,1,0
10000,44101,10000/44101,0,1,1,0
10000,44111,10000/44111,0,1,1,0
10000,44119,10000/44119,0,1,1,0
10000,44123,10000/44123,0,1,1,0
10000,44129,10000/44129,0,1,1,0
10000,44131,10000/44131,0,1,1,0
10000,44159,10000/44159,0,1,1,0
10000,44171,10000/44171,0,1,1,0
10000,44179,10000/44179,0,1,1,0
10000,44189,10000/44189,0,1,1,0
10000,44201,10000/44201,0,1,1,0
10000,44203,10000/44203,0,1,1,0
10000,44207,10000/44207,0,1,1,0
10000,44221,10000/44221,0,1,1,0
10000,44249,10000/44249,0,1,1,0
10000,44257,10000/44257,0,1,1,0
10000,44263,10000/44263,0,1,1,0
10000,44267,10000/44267,0,1,1,0
10000,44269,10000/44269,0,1,1,0
10000,44273,10000/44273,0,1,1,0
10000,44279,10000/44279,0,1,1,0
10000,44281,10000/44281,0,1,1,0
10000,44293,10000/44293,0,1,1,0
10000,44351,10000/44351,0,1,1,0
10000,44357,10000/44357,0,1,1,0
10000,44371,10000/44371,0,1,1,0
10000,44381,10000/44381,0,1,1,0
10000,44383,10000/44383,0,1,1,0
10000,44389,10000/44389,0,1,1,0
10000,44417,10000/44417,0,1,1,0
10000,44449,10000/44449,0,1,1,0
10000,44453,10000/44453,0,1,1,0
10000,44483,10000/44483,0,1,1,0
10000,44491,10000/44491,0,1,1,0
10000,44497,10000/44497,0,1,1,0
10000,44501,10000/44501,0,1,1,0
10000,44507,10000/44507,0,1,1,0
10000,44519,10000/44519,0,1,1,0
10000,44531,10000/44531,0,1,1,0
10000,44533,10000/44533,0,1,1,0
10000,44537,10000/44537,0,1,1,0
10000,44543,10000/44543,0,1,1,0
10000,44549,10000/44549,0,1,1,0
10000,44563,10000/44563,0,1,1,0
10000,44579,10000/44579,0,1,1,0
10000,44587,10000/44587,0,1,1,0
10000,44617,10000/44617,0,1,1,0
10000,44621,10000/44621,0,1,1,0
10000,44623,10000/44623,0,1,1,0
10000,44633,10000/44633,0,1,1,0
10000,44641,10000/44641,0,1,1,0
10000,44647,10000/44647,0,1,1,0
10000,44651,10000/44651,0,1,1,0
10000,44657,10000/44657,0,1,1,0
10000,44683,10000/44683,0,1,1,0
10000,44687,10000/44687,0,1,1,0
10000,44699,10000/44699,0,1,1,0
10000,44701,10000/44701,0,1,1,0
10000,44711,10000/44711,0,1,1,0
10000,44729,10000/44729,0,1,1,0
10000,44741,10000/44741,0,1,1,0
10000,44753,10000/44753,0,1,1,0
10000,44771,10000/44771,0,1,1,0
10000,44773,10000/44773,0,1,1,0
10000,44777,10000/44777,0,1,1,0
10000,44789,10000/44789,0,1,1,0
10000,44797,10000/44797,0,1,1,0
10000,44809,10000/44809,0,1,1,0
10000,44819,10000/44819,0,1,1,0
10000,44839,10000/44839,0,1,1,0
10000,44843,10000/44843,0,1,1,0
10000,44851,10000/44851,0,1,1,0
10000,44867,10000/44867,0,1,1,0
10000,44879,10000/44879,0,1,1,0
10000,44887,10000/44887,0,1,1,0
10000,44893,10000/44893,0,1,1,0
10000,44909,10000/44909,0,1,1,0
10000,44917,10000/44917,0,1,1,0
10000,44927,10000/44927,0,1,1,0
10000,44939,10000/44939,0,1,1,0
10000,44953,10000/44953,0,1,1,0
10000,44959,10000/44959,0,1,1,0
10000,44963,10000/44963,0,1,1,0
10000,44971,10000/44971,0,1,1,0
10000,44983,10000/44983,0,1,1,0
10000,44987,10000/44987,0,1,1,0
10000,45007,10000/45007,0,1,1,0
10000,45013,10000/45013,0,1,1,0
10000,45053,10000/45053,0,1,1,0
10000,45061,10000/45061,0,1,1,0
10000,45077,10000/45077,0,1,1,0
10000,45083,10000/45083,0,1,1,0
10000,45119,10000/45119,0,1,1,0
10000,45121,10000/45121,0,1,1,0
10000,45127,10000/45127,0,1,1,0
10000,45131,10000/45131,0,1,1,0
10000,45137,10000/45137,0,1,1,0
10000,45139,10000/45139,0,1,1,0
10000,45161,10000/45161,0,1,1,0
10000,45179,10000/45179,0,1,1,0
10000,45181,10000/45181,0,1,1,0
10000,45191,10000/45191,0,1,1,0
10000,45197,10000/45197,0,1,1,0
10000,45233,10000/45233,0,1,1,0
10000,45247,10000/45247,0,1,1,0
10000,45259,10000/45259,0,1,1,0
10000,45263,10000/45263,0,1,1,0
10000,45281,10000/45281,0,1,1,0
10000,45289,10000/45289,0,1,1,0
10000,45293,10000/45293,0,1,1,0
10000,45307,10000/45307,0,1,1,0
10000,45317,10000/45317,0,1,1,0
10000,45319,10000/45319,0,1,1,0
10000,45329,10000/45329,0,1,1,0
10000,45337,10000/45337,0,1,1,0
10000,45341,10000/45341,0,1,1,0
10000,45343,10000/45343,0,1,1,0
10000,45361,10000/45361,0,1,1,0
10000,45377,10000/45377,0,1,1,0
10000,45389,10000/45389,0,1,1,0
10000,45403,10000/45403,0,1,1,0
10000,45413,10000/45413,0,1,1,0
10000,45427,10000/45427,0,1,1,0
10000,45433,10000/45433,0,1,1,0
10000,45439,10000/45439,0,1,1,0
10000,45481,10000/45481,0,1,1,0
10000,45491,10000/45491,0,1,1,0
10000,45497,10000/45497,0,1,1,0
10000,45503,10000/45503,0,1,1,0
10000,45523,10000/45523,0,1,1,0
10000,45533,10000/45533,0,1,1,0
10000,45541,10000/45541,0,1,1,0
10000,45553,10000/45553,0,1,1,0
10000,45557,10000/45557,0,1,1,0
10000,45569,10000/45569,0,1,1,0
10000,45587,10000/45587,0,1,1,0
10000,45589,10000/45589,0,1,1,0
10000,45599,10000/45599,0,1,1,0
10000,45613,10000/45613,0,1,1,0
10000,45631,10000/45631,0,1,1,0
10000,45641,10000/45641,0,1,1,0
10000,45659,10000/45659,0,1,1,0
10000,45667,10000/45667,0,1,1,0
10000,45673,10000/45673,0,1,1,0
10000,45677,10000/45677,0,1,1,0
10000,45691,10000/45691,0,1,1,0
10000,45697,10000/45697,0,1,1,0
10000,45707,10000/45707,0,1,1,0
10000,45737,10000/45737,0,1,1,0
10000,45751,10000/45751,0,1,1,0
10000,45757,10000/45757,0,1,1,0
10000,45763,10000/45763,0,1,1,0
10000,45767,10000/45767,0,1,1,0
10000,45779,10000/45779,0,1,1,0
10000,45817,10000/45817,0,1,1,0
10000,45821,10000/45821,0,1,1,0
10000,45823,10000/45823,0,1,1,0
10000,45827,10000/45827,0,1,1,0
10000,45833,10000/45833,0,1,1,0
10000,45841,10000/45841,0,1,1,0
10000,45853,10000/45853,0,1,1,0
10000,45863,10000/45863,0,1,1,0
10000,45869,10000/45869,0,1,1,0
10000,45887,10000/45887,0,1,1,0
10000,45893,10000/45893,0,1,1,0
10000,45943,10000/45943,0,1,1,0
10000,45949,10000/45949,0,1,1,0
10000,45953,10000/45953,0,1,1,0
10000,45959,10000/45959,0,1,1,0
10000,45971,10000/45971,0,1,1,0
10000,45979,10000/45979,0,1,1,0
10000,45989,10000/45989,0,1,1,0
10000,46021,10000/46021,0,1,1,0
10000,46027,10000/46027,0,1,1,0
10000,46049,10000/46049,0,1,1,0
10000,46051,10000/46051,0,1,1,0
10000,46061,10000/46061,0,1,1,0
10000,46073,10000/46073,0,1,1,0
10000,46091,10000/46091,0,1,1,0
10000,46093,10000/46093,0,1,1,0
10000,46099,10000/46099,0,1,1,0
10000,46103,10000/46103,0,1,1,0
10000,46133,10000/46133,0,1,1,0
10000,46141,10000/46141,0,1,1,0
10000,46147,10000/46147,0,1,1,0
10000,46153,10000/46153,0,1,1,0
10000,46171,10000/46171,0,1,1,0
10000,46181,10000/46181,0,1,1,0
10000,46183,10000/46183,0,1,1,0
10000,46187,10000/46187,0,1,1,0
10000,46199,10000/46199,0,1,1,0
10000,46219,10000/46219,0,1,1,0
10000,46229,10000/46229,0,1,1,0
10000,46237,10000/46237,0,1,1,0
10000,46261,10000/46261,0,1,1,0
10000,46271,10000/46271,0,1,1,0
10000,46273,10000/46273,0,1,1,0
10000,46279,10000/46279,0,1,1,0
10000,46301,10000/46301,0,1,1,0
10000,46307,10000/46307,0,1,1,0
10000,46309,10000/46309,0,1,1,0
10000,46327,10000/46327,0,1,1,0
10000,46337,10000/46337,0,1,1,0
10000,46349,10000/46349,0,1,1,0
10000,46351,10000/46351,0,1,1,0
10000,46381,10000/46381,0,1,1,0
10000,46399,10000/46399,0,1,1,0
10000,46411,10000/46411,0,1,1,0
10000,46439,10000/46439,0,1,1,0
10000,46441,10000/46441,0,1,1,0
10000,46447,10000/46447,0,1,1,0
10000,46451,10000/46451,0,1,1,0
10000,46457,10000/46457,0,1,1,0
10000,46471,10000/46471,0,1,1,0
10000,46477,10000/46477,0,1,1,0
10000,46489,10000/46489,0,1,1,0
10000,46499,10000/46499,0,1,1,0
10000,46507,10000/46507,0,1,1,0
10000,46511,10000/46511,0,1,1,0
10000,46523,10000/46523,0,1,1,0
10000,46549,10000/46549,0,1,1,0
10000,46559,10000/46559,0,1,1,0
10000,46567,10000/46567,0,1,1,0
10000,46573,10000/46573,0,1,1,0
10000,46589,10000/46589,0,1,1,0
10000,46591,10000/46591,0,1,1,0
10000,46601,10000/46601,0,1,1,0
10000,46619,10000/46619,0,1,1,0
10000,46633,10000/46633,0,1,1,0
10000,46639,10000/46639,0,1,1,0
10000,46643,10000/46643,0,1,1,0
10000,46649,10000/46649,0,1,1,0
10000,46663,10000/46663,0,1,1,0
10000,46679,10000/46679,0,1,1,0
10000,46681,10000/46681,0,1,1,0
10000,46687,10000/46687,0,1,1,0
10000,46691,10000/46691,0,1,1,0
10000,46703,10000/46703,0,1,1,0
10000,46723,10000/46723,0,1,1,0
10000,46727,10000/46727,0,1,1,0
10000,46747,10000/46747,0,1,1,0
10000,46751,10000/46751,0,1,1,0
10000,46757,10000/46757,0,1,1,0
10000,46769,10000/46769,0,1,1,0
10000,46771,10000/46771,0,1,1,0
10000,46807,10000/46807,0,1,1,0
10000,46811,10000/46811,0,1,1,0
10000,46817,10000/46817,0,1,1,0
10000,46819,10000/46819,0,1,1,0
10000,46829,10000/46829,0,1,1,0
10000,46831,10000/46831,0,1,1,0
10000,46853,10000/46853,0,1,1,0
10000,46861,10000/46861,0,1,1,0
10000,46867,10000/46867,0,1,1,0
10000,46877,10000/46877,0,1,1,0
10000,46889,10000/46889,0,1,1,0
10000,46901,10000/46901,0,1,1,0
10000,46919,10000/46919,0,1,1,0
10000,46933,10000/46933,0,1,1,0
10000,46957,10000/46957,0,1,1,0
10000,46993,10000/46993,0,1,1,0
10000,46997,10000/46997,0,1,1,0
10000,47017,10000/47017,0,1,1,0
10000,47041,10000/47041,0,1,1,0
10000,47051,10000/47051,0,1,1,0
10000,47057,10000/47057,0,1,1,0
10000,47059,10000/47059,0,1,1,0
10000,47087,10000/47087,0,1,1,0
10000,47093,10000/47093,0,1,1,0
10000,47111,10000/47111,0,1,1,0
10000,47119,10000/47119,0,1,1,0
10000,47123,10000/47123,0,1,1,0
10000,47129,10000/47129,0,1,1,0
10000,47137,10000/47137,0,1,1,0
10000,47143,10000/47143,0,1,1,0
10000,47147,10000/47147,0,1,1,0
10000,47149,10000/47149,0,1,1,0
10000,47161,10000/47161,0,1,1,0
10000,47189,10000/47189,0,1,1,0
10000,47207,10000/47207,0,1,1,0
10000,47221,10000/47221,0,1,1,0
10000,47237,10000/47237,0,1,1,0
10000,47251,10000/47251,0,1,1,0
10000,47269,10000/47269,0,1,1,0
10000,47279,10000/47279,0,1,1,0
10000,47287,10000/47287,0,1,1,0
10000,47293,10000/47293,0,1,1,0
10000,47297,10000/47297,0,1,1,0
10000,47303,10000/47303,0,1,1,0
10000,47309,10000/47309,0,1,1,0
10000,47317,10000/47317,0,1,1,0
10000,47339,10000/47339,0,1,1,0
10000,47351,10000/47351,0,1,1,0
10000,47353,10000/47353,0,1,1,0
10000,47363,10000/47363,0,1,1,0
10000,47381,10000/47381,0,1,1,0
10000,47387,10000/47387,0,1,1,0
10000,47389,10000/47389,0,1,1,0
10000,47407,10000/47407,0,1,1,0
10000,47417,10000/47417,0,1,1,0
10000,47419,10000/47419,0,1,1,0
10000,47431,10000/47431,0,1,1,0
10000,47441,10000/47441,0,1,1,0
10000,47459,10000/47459,0,1,1,0
10000,47491,10000/47491,0,1,1,0
10000,47497,10000/47497,0,1,1,0
10000,47501,10000/47501,0,1,1,0
10000,47507,10000/47507,0,1,1,0
10000,47513,10000/47513,0,1,1,0
10000,47521,10000/47521,0,1,1,0
10000,47527,10000/47527,0,1,1,0
10000,47533,10000/47533,0,1,1,0
10000,47543,10000/47543,0,1,1,0
10000,47563,10000/47563,0,1,1,0
10000,47569,10000/47569,0,1,1,0
10000,47581,10000/47581,0,1,1,0
10000,47591,10000/47591,0,1,1,0
10000,47599,10000/47599,0,1,1,0
10000,47609,10000/47609,0,1,1,0
10000,47623,10000/47623,0,1,1,0
10000,47629,10000/47629,0,1,1,0
10000,47639,10000/47639,0,1,1,0
10000,47653,10000/47653,0,1,1,0
10000,47657,10000/47657,0,1,1,0
10000,47659,10000/47659,0,1,1,0
10000,47681,10000/47681,0,1,1,0
10000,47699,10000/47699,0,1,1,0
10000,47701,10000/47701,0,1,1,0
10000,47711,10000/47711,0,1,1,0
10000,47713,10000/47713,0,1,1,0
10000,47717,10000/47717,0,1,1,0
10000,47737,10000/47737,0,1,1,0
10000,47741,10000/47741,0,1,1,0
10000,47743,10000/47743,0,1,1,0
10000,47777,10000/47777,0,1,1,0
10000,47779,10000/47779,0,1,1,0
10000,47791,10000/47791,0,1,1,0
10000,47797,10000/47797,0,1,1,0
10000,47807,10000/47807,0,1,1,0
10000,47809,10000/47809,0,1,1,0
10000,47819,10000/47819,0,1,1,0
10000,47837,10000/47837,0,1,1,0
10000,47843,10000/47843,0,1,1,0
10000,47857,10000/47857,0,1,1,0
10000,47869,10000/47869,0,1,1,0
10000,47881,10000/47881,0,1,1,0
10000,47903,10000/47903,0,1,1,0
10000,47911,10000/47911,0,1,1,0
10000,47917,10000/47917,0,1,1,0
10000,47933,10000/47933,0,1,1,0
10000,47939,10000/47939,0,1,1,0
10000,47947,10000/47947,0,1,1,0
10000,47951,10000/47951,0,1,1,0
10000,47963,10000/47963,0,1,1,0
10000,47969,10000/47969,0,1,1,0
10000,47977,10000/47977,0,1,1,0
10000,47981,10000/47981,0,1,1,0
10000,48017,10000/48017,0,1,1,0
10000,48023,10000/48023,0,1,1,0
10000,48029,10000/48029,0,1,1,0
10000,48049,10000/48049,0,1,1,0
10000,48073,10000/48073,0,1,1,0
10000,48079,10000/48079,0,1,1,0
10000,48091,10000/48091,0,1,1,0
10000,48109,10000/48109,0,1,1,0
10000,48119,10000/48119,0,1,1,0
10000,48121,10000/48121,0,1,1,0
10000,48131,10000/48131,0,1,1,0
10000,48157,10000/48157,0,1,1,0
10000,48163,10000/48163,0,1,1,0
10000,48179,10000/48179,0,1,1,0
10000,48187,10000/48187,0,1,1,0
10000,48193,10000/48193,0,1,1,0
10000,48197,10000/48197,0,1,1,0
10000,48221,10000/48221,0,1,1,0
10000,48239,10000/48239,0,1,1,0
10000,48247,10000/48247,0,1,1,0
10000,48259,10000/48259,0,1,1,0
10000,48271,10000/48271,0,1,1,0
10000,48281,10000/48281,0,1,1,0
10000,48299,10000/48299,0,1,1,0
10000,48311,10000/48311,0,1,1,0
10000,48313,10000/48313,0,1,1,0
10000,48337,10000/48337,0,1,1,0
10000,48341,10000/48341,0,1,1,0
10000,48353,10000/48353,0,1,1,0
10000,48371,10000/48371,0,1,1,0
10000,48383,10000/48383,0,1,1,0
10000,48397,10000/48397,0,1,1,0
10000,48407,10000/48407,0,1,1,0
10000,48409,10000/48409,0,1,1,0
10000,48413,10000/48413,0,1,1,0
10000,48437,10000/48437,0,1,1,0
10000,48449,10000/48449,0,1,1,0
10000,48463,10000/48463,0,1,1,0
10000,48473,10000/48473,0,1,1,0
10000,48479,10000/48479,0,1,1,0
10000,48481,10000/48481,0,1,1,0
10000,48487,10000/48487,0,1,1,0
10000,48491,10000/48491,0,1,1,0
10000,48497,10000/48497,0,1,1,0
10000,48523,10000/48523,0,1,1,0
10000,48527,10000/48527,0,1,1,0
10000,48533,10000/48533,0,1,1,0
10000,48539,10000/48539,0,1,1,0
10000,48541,10000/48541,0,1,1,0
10000,48563,10000/48563,0,1,1,0
10000,48571,10000/48571,0,1,1,0
10000,48589,10000/48589,0,1,1,0
10000,48593,10000/48593,0,1,1,0
10000,48611,10000/48611,0,1,1,0
10000,48619,10000/48619,0,1,1,0
10000,48623,10000/48623,0,1,1,0
10000,48647,10000/48647,0,1,1,0
10000,48649,10000/48649,0,1,1,0
10000,48661,10000/48661,0,1,1,0
10000,48673,10000/48673,0,1,1,0
10000,48677,10000/48677,0,1,1,0
10000,48679,10000/48679,0,1,1,0
10000,48731,10000/48731,0,1,1,0
10000,48733,10000/48733,0,1,1,0
10000,48751,10000/48751,0,1,1,0
10000,48757,10000/48757,0,1,1,0
10000,48761,10000/48761,0,1,1,0
10000,48767,10000/48767,0,1,1,0
10000,48779,10000/48779,0,1,1,0
10000,48781,10000/48781,0,1,1,0
10000,48787,10000/48787,0,1,1,0
10000,48799,10000/48799,0,1,1,0
10000,48809,10000/48809,0,1,1,0
10000,48817,10000/48817,0,1,1,0
10000,48821,10000/48821,0,1,1,0
10000,48823,10000/48823,0,1,1,0
10000,48847,10000/48847,0,1,1,0
10000,48857,10000/48857,0,1,1,0
10000,48859,10000/48859,0,1,1,0
10000,48869,10000/48869,0,1,1,0
10000,48871,10000/48871,0,1,1,0
10000,48883,10000/48883,0,1,1,0
10000,48889,10000/48889,0,1,1,0
10000,48907,10000/48907,0,1,1,0
10000,48947,10000/48947,0,1,1,0
10000,48953,10000/48953,0,1,1,0
10000,48973,10000/48973,0,1,1,0
10000,48989,10000/48989,0,1,1,0
10000,48991,10000/48991,0,1,1,0
10000,49003,10000/49003,0,1,1,0
10000,49009,10000/49009,0,1,1,0
10000,49019,10000/49019,0,1,1,0
10000,49031,10000/49031,0,1,1,0
10000,49033,10000/49033,0,1,1,0
10000,49037,10000/49037,0,1,1,0
10000,49043,10000/49043,0,1,1,0
10000,49057,10000/49057,0,1,1,0
10000,49069,10000/49069,0,1,1,0
10000,49081,10000/49081,0,1,1,0
10000,49103,10000/49103,0,1,1,0
10000,49109,10000/49109,0,1,1,0
10000,49117,10000/49117,0,1,1,0
10000,49121,10000/49121,0,1,1,0
10000,49123,10000/49123,0,1,1,0
10000,49139,10000/49139,0,1,1,0
10000,49157,10000/49157,0,1,1,0
10000,49169,10000/49169,0,1,1,0
10000,49171,10000/49171,0,1,1,0
10000,49177,10000/49177,0,1,1,0
10000,49193,10000/49193,0,1,1,0
10000,49199,10000/49199,0,1,1,0
10000,49201,10000/49201,0,1,1,0
10000,49207,10000/49207,0,1,1,0
10000,49211,10000/49211,0,1,1,0
10000,49223,10000/49223,0,1,1,0
10000,49253,10000/49253,0,1,1,0
10000,49261,10000/49261,0,1,1,0
10000,49277,10000/49277,0,1,1,0
10000,49279,10000/49279,0,1,1,0
10000,49297,10000/49297,0,1,1,0
10000,49307,10000/49307,0,1,1,0
10000,49331,10000/49331,0,1,1,0
10000,49333,10000/49333,0,1,1,0
10000,49339,10000/49339,0,1,1,0
10000,49363,10000/49363,0,1,1,0
10000,49367,10000/49367,0,1,1,0
10000,49369,10000/49369,0,1,1,0
10000,49391,10000/49391,0,1,1,0
10000,49393,10000/49393,0,1,1,0
10000,49409,10000/49409,0,1,1,0
10000,49411,10000/49411,0,1,1,0
10000,49417,10000/49417,0,1,1,0
10000,49429,10000/49429,0,1,1,0
10000,49433,10000/49433,0,1,1,0
10000,49451,10000/49451,0,1,1,0
10000,49459,10000/49459,0,1,1,0
10000,49463,10000/49463,0,1,1,0
10000,49477,10000/49477,0,1,1,0
10000,49481,10000/49481,0,1,1,0
10000,49499,10000/49499,0,1,1,0
10000,49523,10000/49523,0,1,1,0
10000,49529,10000/49529,0,1,1,0
10000,49531,10000/49531,0,1,1,0
10000,49537,10000/49537,0,1,1,0
10000,49547,10000/49547,0,1,1,0
10000,49549,10000/49549,0,1,1,0
10000,49559,10000/49559,0,1,1,0
10000,49597,10000/49597,0,1,1,0
10000,49603,10000/49603,0,1,1,0
10000,49613,10000/49613,0,1,1,0
10000,49627,10000/49627,0,1,1,0
10000,49633,10000/49633,0,1,1,0
10000,49639,10000/49639,0,1,1,0
10000,49663,10000/49663,0,1,1,0
10000,49667,10000/49667,0,1,1,0
10000,49669,10000/49669,0,1,1,0
10000,49681,10000/49681,0,1,1,0
10000,49697,10000/49697,0,1,1,0
10000,49711,10000/49711,0,1,1,0
10000,49727,10000/49727,0,1,1,0
10000,49739,10000/49739,0,1,1,0
10000,49741,10000/49741,0,1,1,0
10000,49747,10000/49747,0,1,1,0
10000,49757,10000/49757,0,1,1,0
10000,49783,10000/49783,0,1,1,0
10000,49787,10000/49787,0,1,1,0
10000,49789,10000/49789,0,1,1,0
10000,49801,10000/49801,0,1,1,0
10000,49807,10000/49807,0,1,1,0
10000,49811,10000/49811,0,1,1,0
10000,49823,10000/49823,0,1,1,0
10000,49831,10000/49831,0,1,1,0
10000,49843,10000/49843,0,1,1,0
10000,49853,10000/49853,0,1,1,0
10000,49871,10000/49871,0,1,1,0
10000,49877,10000/49877,0,1,1,0
10000,49891,10000/49891,0,1,1,0
10000,49919,10000/49919,0,1,1,0
10000,49921,10000/49921,0,1,1,0
10000,49927,10000/49927,0,1,1,0
10000,49937,10000/49937,0,1,1,0
10000,49939,10000/49939,0,1,1,0
10000,49943,10000/49943,0,1,1,0
10000,49957,10000/49957,0,1,1,0
10000,49991,10000/49991,0,1,1,0
10000,49993,10000/49993,0,1,1,0
10000,49999,10000/49999,0,1,1,0
10000,50021,10000/50021,0,0,0,0
10000,50023,10000/50023,0,0,0,0
10000,50033,10000/50033,0,0,0,0
10000,50047,10000/50047,0,0,0,0
10000,50051,10000/50051,0,0,0,0
10000,50053,10000/50053,0,0,0,0
10000,50069,10000/50069,0,0,0,0
10000,50077,10000/50077,0,0,0,0
10000,50087,10000/50087,0,0,0,0
10000,50093,10000/50093,0,0,0,0
10000,50101,10000/50101,0,0,0,0
10000,50111,10000/50111,0,0,0,0
10000,50119,10000/50119,0,0,0,0
10000,50123,10000/50123,0,0,0,0
10000,50129,10000/50129,0,0,0,0
10000,50131,10000/50131,0,0,0,0
10000,50147,10000/50147,0,0,0,0
10000,50153,10000/50153,0,0,0,0
10000,50159,10000/50159,0,0,0,0
10000,50177,10000/50177,0,0,0,0
10000,50207,10000/50207,0,0,0,0
10000,50221,10000/50221,0,0,0,0
10000,50227,10000/50227,0,0,0,0
10000,50231,10000/50231,0,0,0,0
10000,50261,10000/50261,0,0,0,0
10000,50263,10000/50263,0,0,0,0
10000,50273,10000/50273,0,0,0,0
10000,50287,10000/50287,0,0,0,0
10000,50291,10000/50291,0,0,0,0
10000,50311,10000/50311,0,0,0,0
10000,50321,10000/50321,0,0,0,0
10000,50329,10000/50329,0,0,0,0
10000,50333,10000/50333,0,0,0,0
10000,50341,10000/50341,0,0,0,0
10000,50359,10000/50359,0,0,0,0
10000,50363,10000/50363,0,0,0,0
10000,50377,10000/50377,0,0,0,0
10000,50383,10000/50383,0,0,0,0
10000,50387,10000/50387,0,0,0,0
10000,50411,10000/50411,0,0,0,0
10000,50417,10000/50417,0,0,0,0
10000,50423,10000/50423,0,0,0,0
10000,50441,10000/50441,0,0,0,0
10000,50459,10000/50459,0,0,0,0
10000,50461,10000/50461,0,0,0,0
10000,50497,10000/50497,0,0,0,0
10000,50503,10000/50503,0,0,0,0
10000,50513,10000/50513,0,0,0,0
10000,50527,10000/50527,0,0,0,0
10000,50539,10000/50539,0,0,0,0
10000,50543,10000/50543,0,0,0,0
10000,50549,10000/50549,0,0,0,0
10000,50551,10000/50551,0,0,0,0
10000,50581,10000/50581,0,0,0,0
10000,50587,10000/50587,0,0,0,0
10000,50591,10000/50591,0,0,0,0
10000,50593,10000/50593,0,0,0,0
10000,50599,10000/50599,0,0,0,0
10000,50627,10000/50627,0,0,0,0
10000,50647,10000/50647,0,0,0,0
10000,50651,10000/50651,0,0,0,0
10000,50671,10000/50671,0,0,0,0
10000,50683,10000/50683,0,0,0,0
10000,50707,10000/50707,0,0,0,0
10000,50723,10000/50723,0,0,0,0
10000,50741,10000/50741,0,0,0,0
10000,50753,10000/50753,0,0,0,0
10000,50767,10000/50767,0,0,0,0
10000,50773,10000/50773,0,0,0,0
10000,50777,10000/50777,0,0,0,0
10000,50789,10000/50789,0,0,0,0
10000,50821,10000/50821,0,0,0,0
10000,50833,10000/50833,0,0,0,0
10000,50839,10000/50839,0,0,0,0
10000,50849,10000/50849,0,0,0,0
10000,50857,10000/50857,0,0,0,0
10000,50867,10000/50867,0,0,0,0
10000,50873,10000/50873,0,0,0,0
10000,50891,10000/50891,0,0,0,0
10000,50893,10000/50893,0,0,0,0
10000,50909,10000/50909,0,0,0,0
10000,50923,10000/50923,0,0,0,0
10000,50929,10000/50929,0,0,0,0
10000,50951,10000/50951,0,0,0,0
10000,50957,10000/50957,0,0,0,0
10000,50969,10000/50969,0,0,0,0
10000,50971,10000/50971,0,0,0,0
10000,50989,10000/50989,0,0,0,0
10000,50993,10000/50993,0,0,0,0
10000,51001,10000/51001,0,0,0,0
10000,51031,10000/51031,0,0,0,0
10000,51043,10000/51043,0,0,0,0
10000,51047,10000/51047,0,0,0,0
10000,51059,10000/51059,0,0,0,0
10000,51061,10000/51061,0,0,0,0
10000,51071,10000/51071,0,0,0,0
10000,51109,10000/51109,0,0,0,0
10000,51131,10000/51131,0,0,0,0
10000,51133,10000/51133,0,0,0,0
10000,51137,10000/51137,0,0,0,0
10000,51151,10000/51151,0,0,0,0
10000,51157,10000/51157,0,0,0,0
10000,51169,10000/51169,0,0,0,0
10000,51193,10000/51193,0,0,0,0
10000,51197,10000/51197,0,0,0,0
10000,51199,10000/51199,0,0,0,0
10000,51203,10000/51203,0,0,0,0
10000,51217,10000/51217,0,0,0,0
10000,51229,10000/51229,0,0,0,0
10000,51239,10000/51239,0,0,0,0
10000,51241,10000/51241,0,0,0,0
10000,51257,10000/51257,0,0,0,0
10000,51263,10000/51263,0,0,0,0
10000,51283,10000/51283,0,0,0,0
10000,51287,10000/51287,0,0,0,0
10000,51307,10000/51307,0,0,0,0
10000,51329,10000/51329,0,0,0,0
10000,51341,10000/51341,0,0,0,0
10000,51343,10000/51343,0,0,0,0
10000,51347,10000/51347,0,0,0,0
10000,51349,10000/51349,0,0,0,0
10000,51361,10000/51361,0,0,0,0
10000,51383,10000/51383,0,0,0,0
10000,51407,10000/51407,0,0,0,0
10000,51413,10000/51413,0,0,0,0
10000,51419,10000/51419,0,0,0,0
10000,51421,10000/51421,0,0,0,0
10000,51427,10000/51427,0,0,0,0
10000,51431,10000/51431,0,0,0,0
10000,51437,10000/51437,0,0,0,0
10000,51439,10000/51439,0,0,0,0
10000,51449,10000/51449,0,0,0,0
10000,51461,10000/51461,0,0,0,0
10000,51473,10000/51473,0,0,0,0
10000,51479,10000/51479,0,0,0,0
10000,51481,10000/51481,0,0,0,0
10000,51487,10000/51487,0,0,0,0
10000,51503,10000/51503,0,0,0,0
10000,51511,10000/51511,0,0,0,0
10000,51517,10000/51517,0,0,0,0
10000,51521,10000/51521,0,0,0,0
10000,51539,10000/51539,0,0,0,0
10000,51551,10000/51551,0,0,0,0
10000,51563,10000/51563,0,0,0,0
10000,51577,10000/51577,0,0,0,0
10000,51581,10000/51581,0,0,0,0
10000,51593,10000/51593,0,0,0,0
10000,51599,10000/51599,0,0,0,0
10000,51607,10000/51607,0,0,0,0
10000,51613,10000/51613,0,0,0,0
10000,51631,10000/51631,0,0,0,0
10000,51637,10000/51637,0,0,0,0
10000,51647,10000/51647,0,0,0,0
10000,51659,10000/51659,0,0,0,0
10000,51673,10000/51673,0,0,0,0
10000,51679,10000/51679,0,0,0,0
10000,51683,10000/51683,0,0,0,0
10000,51691,10000/51691,0,0,0,0
10000,51713,10000/51713,0,0,0,0
10000,51719,10000/51719,0,0,0,0
10000,51721,10000/51721,0,0,0,0
10000,51749,10000/51749,0,0,0,0
10000,51767,10000/51767,0,0,0,0
10000,51769,10000/51769,0,0,0,0
10000,51787,10000/51787,0,0,0,0
10000,51797,10000/51797,0,0,0,0
10000,51803,10000/51803,0,0,0,0
10000,51817,10000/51817,0,0,0,0
10000,51827,10000/51827,0,0,0,0
10000,51829,10000/51829,0,0,0,0
10000,51839,10000/51839,0,0,0,0
10000,51853,10000/51853,0,0,0,0
10000,51859,10000/51859,0,0,0,0
10000,51869,10000/51869,0,0,0,0
10000,51871,10000/51871,0,0,0,0
10000,51893,10000/51893,0,0,0,0
10000,51899,10000/51899,0,0,0,0
10000,51907,10000/51907,0,0,0,0
10000,51913,10000/51913,0,0,0,0
10000,51929,10000/51929,0,0,0,0
10000,51941,10000/51941,0,0,0,0
10000,51949,10000/51949,0,0,0,0
10000,51971,10000/51971,0,0,0,0
10000,51973,10000/51973,0,0,0,0
10000,51977,10000/51977,0,0,0,0
10000,51991,10000/51991,0,0,0,0
10000,52009,10000/52009,0,0,0,0
10000,52021,10000/52021,0,0,0,0
10000,52027,10000/52027,0,0,0,0
10000,52051,10000/52051,0,0,0,0
10000,52057,10000/52057,0,0,0,0
10000,52067,10000/52067,0,0,0,0
10000,52069,10000/52069,0,0,0,0
10000,52081,10000/52081,0,0,0,0
10000,52103,10000/52103,0,0,0,0
10000,52121,10000/52121,0,0,0,0
10000,52127,10000/52127,0,0,0,0
10000,52147,10000/52147,0,0,0,0
10000,52153,10000/52153,0,0,0,0
10000,52163,10000/52163,0,0,0,0
10000,52177,10000/52177,0,0,0,0
10000,52181,10000/52181,0,0,0,0
10000,52183,10000/52183,0,0,0,0
10000,52189,10000/52189,0,0,0,0
10000,52201,10000/52201,0,0,0,0
10000,52223,10000/52223,0,0,0,0
10000,52237,10000/52237,0,0,0,0
10000,52249,10000/52249,0,0,0,0
10000,52253,10000/52253,0,0,0,0
10000,52259,10000/52259,0,0,0,0
10000,52267,10000/52267,0,0,0,0
10000,52289,10000/52289,0,0,0,0
10000,52291,10000/52291,0,0,0,0
10000,52301,10000/52301,0,0,0,0
10000,52313,10000/52313,0,0,0,0
10000,52321,10000/52321,0,0,0,0
10000,52361,10000/52361,0,0,0,0
10000,52363,10000/52363,0,0,0,0
10000,52369,10000/52369,0,0,0,0
10000,52379,10000/52379,0,0,0,0
10000,52387,10000/52387,0,0,0,0
10000,52391,10000/52391,0,0,0,0
10000,52433,10000/52433,0,0,0,0
10000,52453,10000/52453,0,0,0,0
10000,52457,10000/52457,0,0,0,0
10000,52489,10000/52489,0,0,0,0
10000,52501,10000/52501,0,0,0,0
10000,52511,10000/52511,0,0,0,0
10000,52517,10000/52517,0,0,0,0
10000,52529,10000/52529,0,0,0,0
10000,52541,10000/52541,0,0,0,0
10000,52543,10000/52543,0,0,0,0
10000,52553,10000/52553,0,0,0,0
10000,52561,10000/52561,0,0,0,0
10000,52567,10000/52567,0,0,0,0
10000,52571,10000/52571,0,0,0,0
10000,52579,10000/52579,0,0,0,0
10000,52583,10000/52583,0,0,0,0
10000,52609,10000/52609,0,0,0,0
10000,52627,10000/52627,0,0,0,0
10000,52631,10000/52631,0,0,0,0
10000,52639,10000/52639,0,0,0,0
10000,52667,10000/52667,0,0,0,0
10000,52673,10000/52673,0,0,0,0
10000,52691,10000/52691,0,0,0,0
10000,52697,10000/52697,0,0,0,0
10000,52709,10000/52709,0,0,0,0
10000,52711,10000/52711,0,0,0,0
10000,52721,10000/52721,0,0,0,0
10000,52727,10000/52727,0,0,0,0
10000,52733,10000/52733,0,0,0,0
10000,52747,10000/52747,0,0,0,0
10000,52757,10000/52757,0,0,0,0
10000,52769,10000/52769,0,0,0,0
10000,52783,10000/52783,0,0,0,0
10000,52807,10000/52807,0,0,0,0
10000,52813,10000/52813,0,0,0,0
10000,52817,10000/52817,0,0,0,0
10000,52837,10000/52837,0,0,0,0
10000,52859,10000/52859,0,0,0,0
10000,52861,10000/52861,0,0,0,0
10000,52879,10000/52879,0,0,0,0
10000,52883,10000/52883,0,0,0,0
10000,52889,10000/52889,0,0,0,0
10000,52901,10000/52901,0,0,0,0
10000,52903,10000/52903,0,0,0,0
10000,52919,10000/52919,0,0,0,0
10000,52937,10000/52937,0,0,0,0
10000,52951,10000/52951,0,0,0,0
10000,52957,10000/52957,0,0,0,0
10000,52963,10000/52963,0,0,0,0
10000,52967,10000/52967,0,0,0,0
10000,52973,10000/52973,0,0,0,0
10000,52981,10000/52981,0,0,0,0
10000,52999,10000/52999,0,0,0,0
10000,53003,10000/53003,0,0,0,0
10000,53017,10000/53017,0,0,0,0
10000,53047,10000/53047,0,0,0,0
10000,53051,10000/53051,0,0,0,0
10000,53069,10000/53069,0,0,0,0
10000,53077,10000/53077,0,0,0,0
10000,53087,10000/53087,0,0,0,0
10000,53089,10000/53089,0,0,0,0
10000,53093,10000/53093,0,0,0,0
10000,53101,10000/53101,0,0,0,0
10000,53113,10000/53113,0,0,0,0
10000,53117,10000/53117,0,0,0,0
10000,53129,10000/53129,0,0,0,0
10000,53147,10000/53147,0,0,0,0
10000,53149,10000/53149,0,0,0,0
10000,53161,10000/53161,0,0,0,0
10000,53171,10000/53171,0,0,0,0
10000,53173,10000/53173,0,0,0,0
10000,53189,10000/53189,0,0,0,0
10000,53197,10000/53197,0,0,0,0
10000,53201,10000/53201,0,0,0,0
10000,53231,10000/53231,0,0,0,0
10000,53233,10000/53233,0,0,0,0
10000,53239,10000/53239,0,0,0,0
10000,53267,10000/53267,0,0,0,0
10000,53269,10000/53269,0,0,0,0
10000,53279,10000/53279,0,0,0,0
10000,53281,10000/53281,0,0,0,0
10000,53299,10000/53299,0,0,0,0
10000,53309,10000/53309,0,0,0,0
10000,53323,10000/53323,0,0,0,0
10000,53327,10000/53327,0,0,0,0
10000,53353,10000/53353,0,0,0,0
10000,53359,10000/53359,0,0,0,0
10000,53377,10000/53377,0,0,0,0
10000,53381,10000/53381,0,0,0,0
10000,53401,10000/53401,0,0,0,0
10000,53407,10000/53407,0,0,0,0
10000,53411,10000/53411,0,0,0,0
10000,53419,10000/53419,0,0,0,0
10000,53437,10000/53437,0,0,0,0
10000,53441,10000/53441,0,0,0,0
10000,53453,10000/53453,0,0,0,0
10000,53479,10000/53479,0,0,0,0
10000,53503,10000/53503,0,0,0,0
10000,53507,10000/53507,0,0,0,0
10000,53527,10000/53527,0,0,0,0
10000,53549,10000/53549,0,0,0,0
10000,53551,10000/53551,0,0,0,0
10000,53569,10000/53569,0,0,0,0
10000,53591,10000/53591,0,0,0,0
10000,53593,10000/53593,0,0,0,0
10000,53597,10000/53597,0,0,0,0
10000,53609,10000/53609,0,0,0,0
10000,53611,10000/53611,0,0,0,0
10000,53617,10000/53617,0,0,0,0
10000,53623,10000/53623,0,0,0,0
10000,53629,10000/53629,0,0,0,0
10000,53633,10000/53633,0,0,0,0
10000,53639,10000/53639,0,0,0,0
10000,53653,10000/53653,0,0,0,0
10000,53657,10000/53657,0,0,0,0
10000,53681,10000/53681,0,0,0,0
10000,53693,10000/53693,0,0,0,0
10000,53699,10000/53699,0,0,0,0
10000,53717,10000/53717,0,0,0,0
10000,53719,10000/53719,0,0,0,0
10000,53731,10000/53731,0,0,0,0
10000,53759,10000/53759,0,0,0,0
10000,53773,10000/53773,0,0,0,0
10000,53777,10000/53777,0,0,0,0
10000,53783,10000/53783,0,0,0,0
10000,53791,10000/53791,0,0,0,0
10000,53813,10000/53813,0,0,0,0
10000,53819,10000/53819,0,0,0,0
10000,53831,10000/53831,0,0,0,0
10000,53849,10000/53849,0,0,0,0
10000,53857,10000/53857,0,0,0,0
10000,53861,10000/53861,0,0,0,0
10000,53881,10000/53881,0,0,0,0
10000,53887,10000/53887,0,0,0,0
10000,53891,10000/53891,0,0,0,0
10000,53897,10000/53897,0,0,0,0
10000,53899,10000/53899,0,0,0,0
10000,53917,10000/53917,0,0,0,0
10000,53923,10000/53923,0,0,0,0
10000,53927,10000/53927,0,0,0,0
10000,53939,10000/53939,0,0,0,0
10000,53951,10000/53951,0,0,0,0
10000,53959,10000/53959,0,0,0,0
10000,53987,10000/53987,0,0,0,0
10000,53993,10000/53993,0,0,0,0
10000,54001,10000/54001,0,0,0,0
10000,54011,10000/54011,0,0,0,0
10000,54013,10000/54013,0,0,0,0
10000,54037,10000/54037,0,0,0,0
10000,54049,10000/54049,0,0,0,0
10000,54059,10000/54059,0,0,0,0
10000,54083,10000/54083,0,0,0,0
10000,54091,10000/54091,0,0,0,0
10000,54101,10000/54101,0,0,0,0
10000,54121,10000/54121,0,0,0,0
10000,54133,10000/54133,0,0,0,0
10000,54139,10000/54139,0,0,0,0
10000,54151,10000/54151,0,0,0,0
10000,54163,10000/54163,0,0,0,0
10000,54167,10000/54167,0,0,0,0
10000,54181,10000/54181,0,0,0,0
10000,54193,10000/54193,0,0,0,0
10000,54217,10000/54217,0,0,0,0
10000,54251,10000/54251,0,0,0,0
10000,54269,10000/54269,0,0,0,0
10000,54277,10000/54277,0,0,0,0
10000,54287,10000/54287,0,0,0,0
10000,54293,10000/54293,0,0,0,0
10000,54311,10000/54311,0,0,0,0
10000,54319,10000/54319,0,0,0,0
10000,54323,10000/54323,0,0,0,0
10000,54331,10000/54331,0,0,0,0
10000,54347,10000/54347,0,0,0,0
10000,54361,10000/54361,0,0,0,0
10000,54367,10000/54367,0,0,0,0
10000,54371,10000/54371,0,0,0,0
10000,54377,10000/54377,0,0,0,0
10000,54401,10000/54401,0,0,0,0
10000,54403,10000/54403,0,0,0,0
10000,54409,10000/54409,0,0,0,0
10000,54413,10000/54413,0,0,0,0
10000,54419,10000/54419,0,0,0,0
10000,54421,10000/54421,0,0,0,0
10000,54437,10000/54437,0,0,0,0
10000,54443,10000/54443,0,0,0,0
10000,54449,10000/54449,0,0,0,0
10000,54469,10000/54469,0,0,0,0
10000,54493,10000/54493,0,0,0,0
10000,54497,10000/54497,0,0,0,0
10000,54499,10000/54499,0,0,0,0
10000,54503,10000/54503,0,0,0,0
10000,54517,10000/54517,0,0,0,0
10000,54521,10000/54521,0,0,0,0
10000,54539,10000/54539,0,0,0,0
10000,54541,10000/54541,0,0,0,0
10000,54547,10000/54547,0,0,0,0
10000,54559,10000/54559,0,0,0,0
10000,54563,10000/54563,0,0,0,0
10000,54577,10000/54577,0,0,0,0
10000,54581,10000/54581,0,0,0,0
10000,54583,10000/54583,0,0,0,0
10000,54601,10000/54601,0,0,0,0
10000,54617,10000/54617,0,0,0,0
10000,54623,10000/54623,0,0,0,0
10000,54629,10000/54629,0,0,0,0
10000,54631,10000/54631,0,0,0,0
10000,54647,10000/54647,0,0,0,0
10000,54667,10000/54667,0,0,0,0
10000,54673,10000/54673,0,0,0,0
10000,54679,10000/54679,0,0,0,0
10000,54709,10000/54709,0,0,0,0
10000,54713,10000/54713,0,0,0,0
10000,54721,10000/54721,0,0,0,0
10000,54727,10000/54727,0,0,0,0
10000,54751,10000/54751,0,0,0,0
10000,54767,10000/54767,0,0,0,0
10000,54773,10000/54773,0,0,0,0
10000,54779,10000/54779,0,0,0,0
10000,54787,10000/54787,0,0,0,0
10000,54799,10000/54799,0,0,0,0
10000,54829,10000/54829,0,0,0,0
10000,54833,10000/54833,0,0,0,0
10000,54851,10000/54851,0,0,0,0
10000,54869,10000/54869,0,0,0,0
10000,54877,10000/54877,0,0,0,0
10000,54881,10000/54881,0,0,0,0
10000,54907,10000/54907,0,0,0,0
10000,54917,10000/54917,0,0,0,0
10000,54919,10000/54919,0,0,0,0
10000,54941,10000/54941,0,0,0,0
10000,54949,10000/54949,0,0,0,0
10000,54959,10000/54959,0,0,0,0
10000,54973,10000/54973,0,0,0,0
10000,54979,10000/54979,0,0,0,0
10000,54983,10000/54983,0,0,0,0
10000,55001,10000/55001,0,0,0,0
10000,55009,10000/55009,0,0,0,0
10000,55021,10000/55021,0,0,0,0
10000,55049,10000/55049,0,0,0,0
10000,55051,10000/55051,0,0,0,0
10000,55057,10000/55057,0,0,0,0
10000,55061,10000/55061,0,0,0,0
10000,55073,10000/55073,0,0,0,0
10000,55079,10000/55079,0,0,0,0
10000,55103,10000/55103,0,0,0,0
10000,55109,10000/55109,0,0,0,0
10000,55117,10000/55117,0,0,0,0
10000,55127,10000/55127,0,0,0,0
10000,55147,10000/55147,0,0,0,0
10000,55163,10000/55163,0,0,0,0
10000,55171,10000/55171,0,0,0,0
10000,55201,10000/55201,0,0,0,0
10000,55207,10000/55207,0,0,0,0
10000,55213,10000/55213,0,0,0,0
10000,55217,10000/55217,0,0,0,0
10000,55219,10000/55219,0,0,0,0
10000,55229,10000/55229,0,0,0,0
10000,55243,10000/55243,0,0,0,0
10000,55249,10000/55249,0,0,0,0
10000,55259,10000/55259,0,0,0,0
10000,55291,10000/55291,0,0,0,0
10000,55313,10000/55313,0,0,0,0
10000,55331,10000/55331,0,0,0,0
10000,55333,10000/55333,0,0,0,0
10000,55337,10000/55337,0,0,0,0
10000,55339,10000/55339,0,0,0,0
10000,55343,10000/55343,0,0,0,0
10000,55351,10000/55351,0,0,0,0
10000,55373,10000/55373,0,0,0,0
10000,55381,10000/55381,0,0,0,0
10000,55399,10000/55399,0,0,0,0
10000,55411,10000/55411,0,0,0,0
10000,55439,10000/55439,0,0,0,0
10000,55441,10000/55441,0,0,0,0
10000,55457,10000/55457,0,0,0,0
10000,55469,10000/55469,0,0,0,0
10000,55487,10000/55487,0,0,0,0
10000,55501,10000/55501,0,0,0,0
10000,55511,10000/55511,0,0,0,0
10000,55529,10000/55529,0,0,0,0
10000,55541,10000/55541,0,0,0,0
10000,55547,10000/55547,0,0,0,0
10000,55579,10000/55579,0,0,0,0
10000,55589,10000/55589,0,0,0,0
10000,55603,10000/55603,0,0,0,0
10000,55609,10000/55609,0,0,0,0
10000,55619,10000/55619,0,0,0,0
10000,55621,10000/55621,0,0,0,0
10000,55631,10000/55631,0,0,0,0
10000,55633,10000/55633,0,0,0,0
10000,55639,10000/55639,0,0,0,0
10000,55661,10000/55661,0,0,0,0
10000,55663,10000/55663,0,0,0,0
10000,55667,10000/55667,0,0,0,0
10000,55673,10000/55673,0,0,0,0
10000,55681,10000/55681,0,0,0,0
10000,55691,10000/55691,0,0,0,0
10000,55697,10000/55697,0,0,0,0
10000,55711,10000/55711,0,0,0,0
10000,55717,10000/55717,0,0,0,0
10000,55721,10000/55721,0,0,0,0
10000,55733,10000/55733,0,0,0,0
10000,55763,10000/55763,0,0,0,0
10000,55787,10000/55787,0,0,0,0
10000,55793,10000/55793,0,0,0,0
10000,55799,10000/55799,0,0,0,0
10000,55807,10000/55807,0,0,0,0
10000,55813,10000/55813,0,0,0,0
10000,55817,10000/55817,0,0,0,0
10000,55819,10000/55819,0,0,0,0
10000,55823,10000/55823,0,0,0,0
10000,55829,10000/55829,0,0,0,0
10000,55837,10000/55837,0,0,0,0
10000,55843,10000/55843,0,0,0,0
10000,55849,10000/55849,0,0,0,0
10000,55871,10000/55871,0,0,0,0
10000,55889,10000/55889,0,0,0,0
10000,55897,10000/55897,0,0,0,0
10000,55901,10000/55901,0,0,0,0
10000,55903,10000/55903,0,0,0,0
10000,55921,10000/55921,0,0,0,0
10000,55927,10000/55927,0,0,0,0
10000,55931,10000/55931,0,0,0,0
10000,55933,10000/55933,0,0,0,0
10000,55949,10000/55949,0,0,0,0
10000,55967,10000/55967,0,0,0,0
10000,55987,10000/55987,0,0,0,0
10000,55997,10000/55997,0,0,0,0
10000,56003,10000/56003,0,0,0,0
10000,56009,10000/56009,0,0,0,0
10000,56039,10000/56039,0,0,0,0
10000,56041,10000/56041,0,0,0,0
10000,56053,10000/56053,0,0,0,0
10000,56081,10000/56081,0,0,0,0
10000,56087,10000/56087,0,0,0,0
10000,56093,10000/56093,0,0,0,0
10000,56099,10000/56099,0,0,0,0
10000,56101,10000/56101,0,0,0,0
10000,56113,10000/56113,0,0,0,0
10000,56123,10000/56123,0,0,0,0
10000,56131,10000/56131,0,0,0,0
10000,56149,10000/56149,0,0,0,0
10000,56167,10000/56167,0,0,0,0
10000,56171,10000/56171,0,0,0,0
10000,56179,10000/56179,0,0,0,0
10000,56197,10000/56197,0,0,0,0
10000,56207,10000/56207,0,0,0,0
10000,56209,10000/56209,0,0,0,0
10000,56237,10000/56237,0,0,0,0
10000,56239,10000/56239,0,0,0,0
10000,56249,10000/56249,0,0,0,0
10000,56263,10000/56263,0,0,0,0
10000,56267,10000/56267,0,0,0,0
10000,56269,10000/56269,0,0,0,0
10000,56299,10000/56299,0,0,0,0
10000,56311,10000/56311,0,0,0,0
10000,56333,10000/56333,0,0,0,0
10000,56359,10000/56359,0,0,0,0
10000,56369,10000/56369,0,0,0,0
10000,56377,10000/56377,0,0,0,0
10000,56383,10000/56383,0,0,0,0
10000,56393,10000/56393,0,0,0,0
10000,56401,10000/56401,0,0,0,0
10000,56417,10000/56417,0,0,0,0
10000,56431,10000/56431,0,0,0,0
10000,56437,10000/56437,0,0,0,0
10000,56443,10000/56443,0,0,0,0
10000,56453,10000/56453,0,0,0,0
10000,56467,10000/56467,0,0,0,0
10000,56473,10000/56473,0,0,0,0
10000,56477,10000/56477,0,0,0,0
10000,56479,10000/56479,0,0,0,0
10000,56489,10000/56489,0,0,0,0
10000,56501,10000/56501,0,0,0,0
10000,56503,10000/56503,0,0,0,0
10000,56509,10000/56509,0,0,0,0
10000,56519,10000/56519,0,0,0,0
10000,56527,10000/56527,0,0,0,0
10000,56531,10000/56531,0,0,0,0
10000,56533,10000/56533,0,0,0,0
10000,56543,10000/56543,0,0,0,0
10000,56569,10000/56569,0,0,0,0
10000,56591,10000/56591,0,0,0,0
10000,56597,10000/56597,0,0,0,0
10000,56599,10000/56599,0,0,0,0
10000,56611,10000/56611,0,0,0,0
10000,56629,10000/56629,0,0,0,0
10000,56633,10000/56633,0,0,0,0
10000,56659,10000/56659,0,0,0,0
10000,56663,10000/56663,0,0,0,0
10000,56671,10000/56671,0,0,0,0
10000,56681,10000/56681,0,0,0,0
10000,56687,10000/56687,0,0,0,0
10000,56701,10000/56701,0,0,0,0
10000,56711,10000/56711,0,0,0,0
10000,56713,10000/56713,0,0,0,0
10000,56731,10000/56731,0,0,0,0
10000,56737,10000/56737,0,0,0,0
10000,56747,10000/56747,0,0,0,0
10000,56767,10000/56767,0,0,0,0
10000,56773,10000/56773,0,0,0,0
10000,56779,10000/56779,0,0,0,0
10000,56783,10000/56783,0,0,0,0
10000,56807,10000/56807,0,0,0,0
10000,56809,10000/56809,0,0,0,0
10000,56813,10000/56813,0,0,0,0
10000,56821,10000/56821,0,0,0,0
10000,56827,10000/56827,0,0,0,0
10000,56843,10000/56843,0,0,0,0
10000,56857,10000/56857,0,0,0,0
10000,56873,10000/56873,0,0,0,0
10000,56891,10000/56891,0,0,0,0
10000,56893,10000/56893,0,0,0,0
10000,56897,10000/56897,0,0,0,0
10000,56909,10000/56909,0,0,0,0
10000,56911,10000/56911,0,0,0,0
10000,56921,10000/56921,0,0,0,0
10000,56923,10000/56923,0,0,0,0
10000,56929,10000/56929,0,0,0,0
10000,56941,10000/56941,0,0,0,0
10000,56951,10000/56951,0,0,0,0
10000,56957,10000/56957,0,0,0,0
10000,56963,10000/56963,0,0,0,0
10000,56983,10000/56983,0,0,0,0
10000,56989,10000/56989,0,0,0,0
10000,56993,10000/56993,0,0,0,0
10000,56999,10000/56999,0,0,0,0
10000,57037,10000/57037,0,0,0,0
10000,57041,10000/57041,0,0,0,0
10000,57047,10000/57047,0,0,0,0
10000,57059,10000/57059,0,0,0,0
10000,57073,10000/57073,0,0,0,0
10000,57077,10000/57077,0,0,0,0
10000,57089,10000/57089,0,0,0,0
10000,57097,10000/57097,0,0,0,0
10000,57107,10000/57107,0,0,0,0
10000,57119,10000/57119,0,0,0,0
10000,57131,10000/57131,0,0,0,0
10000,57139,10000/57139,0,0,0,0
10000,57143,10000/57143,0,0,0,0
10000,57149,10000/57149,0,0,0,0
10000,57163,10000/57163,0,0,0,0
10000,57173,10000/57173,0,0,0,0
10000,57179,10000/57179,0,0,0,0
10000,57191,10000/57191,0,0,0,0
10000,57193,10000/57193,0,0,0,0
10000,57203,10000/57203,0,0,0,0
10000,57221,10000/57221,0,0,0,0
10000,57223,10000/57223,0,0,0,0
10000,57241,10000/57241,0,0,0,0
10000,57251,10000/57251,0,0,0,0
10000,57259,10000/57259,0,0,0,0
10000,57269,10000/57269,0,0,0,0
10000,57271,10000/57271,0,0,0,0
10000,57283,10000/57283,0,0,0,0
10000,57287,10000/57287,0,0,0,0
10000,57301,10000/57301,0,0,0,0
10000,57329,10000/57329,0,0,0,0
10000,57331,10000/57331,0,0,0,0
10000,57347,10000/57347,0,0,0,0
10000,57349,10000/57349,0,0,0,0
10000,57367,10000/57367,0,0,0,0
10000,57373,10000/57373,0,0,0,0
10000,57383,10000/57383,0,0,0,0
10000,57389,10000/57389,0,0,0,0
10000,57397,10000/57397,0,0,0,0
10000,57413,10000/57413,0,0,0,0
10000,57427,10000/57427,0,0,0,0
10000,57457,10000/57457,0,0,0,0
10000,57467,10000/57467,0,0,0,0
10000,57487,10000/57487,0,0,0,0
10000,57493,10000/57493,0,0,0,0
10000,57503,10000/57503,0,0,0,0
10000,57527,10000/57527,0,0,0,0
10000,57529,10000/57529,0,0,0,0
10000,57557,10000/57557,0,0,0,0
10000,57559,10000/57559,0,0,0,0
10000,57571,10000/57571,0,0,0,0
10000,57587,10000/57587,0,0,0,0
10000,57593,10000/57593,0,0,0,0
10000,57601,10000/57601,0,0,0,0
10000,57637,10000/57637,0,0,0,0
10000,57641,10000/57641,0,0,0,0
10000,57649,10000/57649,0,0,0,0
10000,57653,10000/57653,0,0,0,0
10000,57667,10000/57667,0,0,0,0
10000,57679,10000/57679,0,0,0,0
10000,57689,10000/57689,0,0,0,0
10000,57697,10000/57697,0,0,0,0
10000,57709,10000/57709,0,0,0,0
10000,57713,10000/57713,0,0,0,0
10000,57719,10000/57719,0,0,0,0
10000,57727,10000/57727,0,0,0,0
10000,57731,10000/57731,0,0,0,0
10000,57737,10000/57737,0,0,0,0
10000,57751,10000/57751,0,0,0,0
10000,57773,10000/57773,0,0,0,0
10000,57781,10000/57781,0,0,0,0
10000,57787,10000/57787,0,0,0,0
10000,57791,10000/57791,0,0,0,0
10000,57793,10000/57793,0,0,0,0
10000,57803,10000/57803,0,0,0,0
10000,57809,10000/57809,0,0,0,0
10000,57829,10000/57829,0,0,0,0
10000,57839,10000/57839,0,0,0,0
10000,57847,10000/57847,0,0,0,0
10000,57853,10000/57853,0,0,0,0
10000,57859,10000/57859,0,0,0,0
10000,57881,10000/57881,0,0,0,0
10000,57899,10000/57899,0,0,0,0
10000,57901,10000/57901,0,0,0,0
10000,57917,10000/57917,0,0,0,0
10000,57923,10000/57923,0,0,0,0
10000,57943,10000/57943,0,0,0,0
10000,57947,10000/57947,0,0,0,0
10000,57973,10000/57973,0,0,0,0
10000,57977,10000/57977,0,0,0,0
10000,57991,10000/57991,0,0,0,0
10000,58013,10000/58013,0,0,0,0
10000,58027,10000/58027,0,0,0,0
10000,58031,10000/58031,0,0,0,0
10000,58043,10000/58043,0,0,0,0
10000,58049,10000/58049,0,0,0,0
10000,58057,10000/58057,0,0,0,0
10000,58061,10000/58061,0,0,0,0
10000,58067,10000/58067,0,0,0,0
10000,58073,10000/58073,0,0,0,0
10000,58099,10000/58099,0,0,0,0
10000,58109,10000/58109,0,0,0,0
10000,58111,10000/58111,0,0,0,0
10000,58129,10000/58129,0,0,0,0
10000,58147,10000/58147,0,0,0,0
10000,58151,10000/58151,0,0,0,0
10000,58153,10000/58153,0,0,0,0
10000,58169,10000/58169,0,0,0,0
10000,58171,10000/58171,0,0,0,0
10000,58189,10000/58189,0,0,0,0
10000,58193,10000/58193,0,0,0,0
10000,58199,10000/58199,0,0,0,0
10000,58207,10000/58207,0,0,0,0
10000,58211,10000/58211,0,0,0,0
10000,58217,10000/58217,0,0,0,0
10000,58229,10000/58229,0,0,0,0
10000,58231,10000/58231,0,0,0,0
10000,58237,10000/58237,0,0,0,0
10000,58243,10000/58243,0,0,0,0
10000,58271,10000/58271,0,0,0,0
10000,58309,10000/58309,0,0,0,0
10000,58313,10000/58313,0,0,0,0
10000,58321,10000/58321,0,0,0,0
10000,58337,10000/58337,0,0,0,0
10000,58363,10000/58363,0,0,0,0
10000,58367,10000/58367,0,0,0,0
10000,58369,10000/58369,0,0,0,0
10000,58379,10000/58379,0,0,0,0
10000,58391,10000/58391,0,0,0,0
10000,58393,10000/58393,0,0,0,0
10000,58403,10000/58403,0,0,0,0
10000,58411,10000/58411,0,0,0,0
10000,58417,10000/58417,0,0,0,0
10000,58427,10000/58427,0,0,0,0
10000,58439,10000/58439,0,0,0,0
10000,58441,10000/58441,0,0,0,0
10000,58451,10000/58451,0,0,0,0
10000,58453,10000/58453,0,0,0,0
10000,58477,10000/58477,0,0,0,0
10000,58481,10000/58481,0,0,0,0
10000,58511,10000/58511,0,0,0,0
10000,58537,10000/58537,0,0,0,0
10000,58543,10000/58543,0,0,0,0
10000,58549,10000/58549,0,0,0,0
10000,58567,10000/58567,0,0,0,0
10000,58573,10000/58573,0,0,0,0
10000,58579,10000/58579,0,0,0,0
10000,58601,10000/58601,0,0,0,0
10000,58603,10000/58603,0,0,0,0
10000,58613,10000/58613,0,0,0,0
10000,58631,10000/58631,0,0,0,0
10000,58657,10000/58657,0,0,0,0
10000,58661,10000/58661,0,0,0,0
10000,58679,10000/58679,0,0,0,0
10000,58687,10000/58687,0,0,0,0
10000,58693,10000/58693,0,0,0,0
10000,58699,10000/58699,0,0,0,0
10000,58711,10000/58711,0,0,0,0
10000,58727,10000/58727,0,0,0,0
10000,58733,10000/58733,0,0,0,0
10000,58741,10000/58741,0,0,0,0
10000,58757,10000/58757,0,0,0,0
10000,58763,10000/58763,0,0,0,0
10000,58771,10000/58771,0,0,0,0
10000,58787,10000/58787,0,0,0,0
10000,58789,10000/58789,0,0,0,0
10000,58831,10000/58831,0,0,0,0
10000,58889,10000/58889,0,0,0,0
10000,58897,10000/58897,0,0,0,0
10000,58901,10000/58901,0,0,0,0
10000,58907,10000/58907,0,0,0,0
10000,58909,10000/58909,0,0,0,0
10000,58913,10000/58913,0,0,0,0
10000,58921,10000/58921,0,0,0,0
10000,58937,10000/58937,0,0,0,0
10000,58943,10000/58943,0,0,0,0
10000,58963,10000/58963,0,0,0,0
10000,58967,10000/58967,0,0,0,0
10000,58979,10000/58979,0,0,0,0
10000,58991,10000/58991,0,0,0,0
10000,58997,10000/58997,0,0,0,0
10000,59009,10000/59009,0,0,0,0
10000,59011,10000/59011,0,0,0,0
10000,59021,10000/59021,0,0,0,0
10000,59023,10000/59023,0,0,0,0
10000,59029,10000/59029,0,0,0,0
10000,59051,10000/59051,0,0,0,0
10000,59053,10000/59053,0,0,0,0
10000,59063,10000/59063,0,0,0,0
10000,59069,10000/59069,0,0,0,0
10000,59077,10000/59077,0,0,0,0
10000,59083,10000/59083,0,0,0,0
10000,59093,10000/59093,0,0,0,0
10000,59107,10000/59107,0,0,0,0
10000,59113,10000/59113,0,0,0,0
10000,59119,10000/59119,0,0,0,0
10000,59123,10000/59123,0,0,0,0
10000,59141,10000/59141,0,0,0,0
10000,59149,10000/59149,0,0,0,0
10000,59159,10000/59159,0,0,0,0
10000,59167,10000/59167,0,0,0,0
10000,59183,10000/59183,0,0,0,0
10000,59197,10000/59197,0,0,0,0
10000,59207,10000/59207,0,0,0,0
10000,59209,10000/59209,0,0,0,0
10000,59219,10000/59219,0,0,0,0
10000,59221,10000/59221,0,0,0,0
10000,59233,10000/59233,0,0,0,0
10000,59239,10000/59239,0,0,0,0
10000,59243,10000/59243,0,0,0,0
10000,59263,10000/59263,0,0,0,0
10000,59273,10000/59273,0,0,0,0
10000,59281,10000/59281,0,0,0,0
10000,59333,10000/59333,0,0,0,0
10000,59341,10000/59341,0,0,0,0
10000,59351,10000/59351,0,0,0,0
10000,59357,10000/59357,0,0,0,0
10000,59359,10000/59359,0,0,0,0
10000,59369,10000/59369,0,0,0,0
10000,59377,10000/59377,0,0,0,0
10000,59387,10000/59387,0,0,0,0
10000,59393,10000/59393,0,0,0,0
10000,59399,10000/59399,0,0,0,0
10000,59407,10000/59407,0,0,0,0
10000,59417,10000/59417,0,0,0,0
10000,59419,10000/59419,0,0,0,0
10000,59441,10000/59441,0,0,0,0
10000,59443,10000/59443,0,0,0,0
10000,59447,10000/59447,0,0,0,0
10000,59453,10000/59453,0,0,0,0
10000,59467,10000/59467,0,0,0,0
10000,59471,10000/59471,0,0,0,0
10000,59473,10000/59473,0,0,0,0
10000,59497,10000/59497,0,0,0,0
10000,59509,10000/59509,0,0,0,0
10000,59513,10000/59513,0,0,0,0
10000,59539,10000/59539,0,0,0,0
10000,59557,10000/59557,0,0,0,0
10000,59561,10000/59561,0,0,0,0
10000,59567,10000/59567,0,0,0,0
10000,59581,10000/59581,0,0,0,0
10000,59611,10000/59611,0,0,0,0
10000,59617,10000/59617,0,0,0,0
10000,59621,10000/59621,0,0,0,0
10000,59627,10000/59627,0,0,0,0
10000,59629,10000/59629,0,0,0,0
10000,59651,10000/59651,0,0,0,0
10000,59659,10000/59659,0,0,0,0
10000,59663,10000/59663,0,0,0,0
10000,59669,10000/59669,0,0,0,0
10000,59671,10000/59671,0,0,0,0
10000,59693,10000/59693,0,0,0,0
10000,59699,10000/59699,0,0,0,0
10000,59707,10000/59707,0,0,0,0
10000,59723,10000/59723,0,0,0,0
10000,59729,10000/59729,0,0,0,0
10000,59743,10000/59743,0,0,0,0
10000,59747,10000/59747,0,0,0,0
10000,59753,10000/59753,0,0,0,0
10000,59771,10000/59771,0,0,0,0
10000,59779,10000/59779,0,0,0,0
10000,59791,10000/59791,0,0,0,0
10000,59797,10000/59797,0,0,0,0
10000,59809,10000/59809,0,0,0,0
10000,59833,10000/59833,0,0,0,0
10000,59863,10000/59863,0,0,0,0
10000,59879,10000/59879,0,0,0,0
10000,59887,10000/59887,0,0,0,0
10000,59921,10000/59921,0,0,0,0
10000,59929,10000/59929,0,0,0,0
10000,59951,10000/59951,0,0,0,0
10000,59957,10000/59957,0,0,0,0
10000,59971,10000/59971,0,0,0,0
10000,59981,10000/59981,0,0,0,0
10000,59999,10000/59999,0,0,0,0
10000,60013,10000/60013,0,1,1,0
10000,60017,10000/60017,0,1,1,0
10000,60029,10000/60029,0,1,1,0
10000,60037,10000/60037,0,1,1,0
10000,60041,10000/60041,0,1,1,0
10000,60077,10000/60077,0,1,1,0
10000,60083,10000/60083,0,1,1,0
10000,60089,10000/60089,0,1,1,0
10000,60091,10000/60091,0,1,1,0
10000,60101,10000/60101,0,1,1,0
10000,60103,10000/60103,0,1,1,0
10000,60107,10000/60107,0,1,1,0
10000,60127,10000/60127,0,1,1,0
10000,60133,10000/60133,0,1,1,0
10000,60139,10000/60139,0,1,1,0
10000,60149,10000/60149,0,1,1,0
10000,60161,10000/60161,0,1,1,0
10000,60167,10000/60167,0,1,1,0
10000,60169,10000/60169,0,1,1,0
10000,60209,10000/60209,0,1,1,0
10000,60217,10000/60217,0,1,1,0
10000,60223,10000/60223,0,1,1,0
10000,60251,10000/60251,0,1,1,0
10000,60257,10000/60257,0,1,1,0
10000,60259,10000/60259,0,1,1,0
10000,60271,10000/60271,0,1,1,0
10000,60289,10000/60289,0,1,1,0
10000,60293,10000/60293,0,1,1,0
10000,60317,10000/60317,0,1,1,0
10000,60331,10000/60331,0,1,1,0
10000,60337,10000/60337,0,1,1,0
10000,60343,10000/60343,0,1,1,0
10000,60353,10000/60353,0,1,1,0
10000,60373,10000/60373,0,1,1,0
10000,60383,10000/60383,0,1,1,0
10000,60397,10000/60397,0,1,1,0
10000,60413,10000/60413,0,1,1,0
10000,60427,10000/60427,0,1,1,0
10000,60443,10000/60443,0,1,1,0
10000,60449,10000/60449,0,1,1,0
10000,60457,10000/60457,0,1,1,0
10000,60493,10000/60493,0,1,1,0
10000,60497,10000/60497,0,1,1,0
10000,60509,10000/60509,0,1,1,0
10000,60521,10000/60521,0,1,1,0
10000,60527,10000/60527,0,1,1,0
10000,60539,10000/60539,0,1,1,0
10000,60589,10000/60589,0,1,1,0
10000,60601,10000/60601,0,1,1,0
10000,60607,10000/60607,0,1,1,0
10000,60611,10000/60611,0,1,1,0
10000,60617,10000/60617,0,1,1,0
10000,60623,10000/60623,0,1,1,0
10000,60631,10000/60631,0,1,1,0
10000,60637,10000/60637,0,1,1,0
10000,60647,10000/60647,0,1,1,0
10000,60649,10000/60649,0,1,1,0
10000,60659,10000/60659,0,1,1,0
10000,60661,10000/60661,0,1,1,0
10000,60679,10000/60679,0,1,1,0
10000,60689,10000/60689,0,1,1,0
10000,60703,10000/60703,0,1,1,0
10000,60719,10000/60719,0,1,1,0
10000,60727,10000/60727,0,1,1,0
10000,60733,10000/60733,0,1,1,0
10000,60737,10000/60737,0,1,1,0
10000,60757,10000/60757,0,1,1,0
10000,60761,10000/60761,0,1,1,0
10000,60763,10000/60763,0,1,1,0
10000,60773,10000/60773,0,1,1,0
10000,60779,10000/60779,0,1,1,0
10000,60793,10000/60793,0,1,1,0
10000,60811,10000/60811,0,1,1,0
10000,60821,10000/60821,0,1,1,0
10000,60859,10000/60859,0,1,1,0
10000,60869,10000/60869,0,1,1,0
10000,60887,10000/60887,0,1,1,0
10000,60889,10000/60889,0,1,1,0
10000,60899,10000/60899,0,1,1,0
10000,60901,10000/60901,0,1,1,0
10000,60913,10000/60913,0,1,1,0
10000,60917,10000/60917,0,1,1,0
10000,60919,10000/60919,0,1,1,0
10000,60923,10000/60923,0,1,1,0
10000,60937,10000/60937,0,1,1,0
10000,60943,10000/60943,0,1,1,0
10000,60953,10000/60953,0,1,1,0
10000,60961,10000/60961,0,1,1,0
10000,61001,10000/61001,0,1,1,0
10000,61007,10000/61007,0,1,1,0
10000,61027,10000/61027,0,1,1,0
10000,61031,10000/61031,0,1,1,0
10000,61043,10000/61043,0,1,1,0
10000,61051,10000/61051,0,1,1,0
10000,61057,10000/61057,0,1,1,0
10000,61091,10000/61091,0,1,1,0
10000,61099,10000/61099,0,1,1,0
10000,61121,10000/61121,0,1,1,0
10000,61129,10000/61129,0,1,1,0
10000,61141,10000/61141,0,1,1,0
10000,61151,10000/61151,0,1,1,0
10000,61153,10000/61153,0,1,1,0
10000,61169,10000/61169,0,1,1,0
10000,61211,10000/61211,0,1,1,0
10000,61223,10000/61223,0,1,1,0
10000,61231,10000/61231,0,1,1,0
10000,61253,10000/61253,0,1,1,0
10000,61261,10000/61261,0,1,1,0
10000,61283,10000/61283,0,1,1,0
10000,61291,10000/61291,0,1,1,0
10000,61297,10000/61297,0,1,1,0
10000,61331,10000/61331,0,1,1,0
10000,61333,10000/61333,0,1,1,0
10000,61339,10000/61339,0,1,1,0
10000,61343,10000/61343,0,1,1,0
10000,61357,10000/61357,0,1,1,0
10000,61363,10000/61363,0,1,1,0
10000,61379,10000/61379,0,1,1,0
10000,61381,10000/61381,0,1,1,0
10000,61403,10000/61403,0,1,1,0
10000,61409,10000/61409,0,1,1,0
10000,61417,10000/61417,0,1,1,0
10000,61441,10000/61441,0,1,1,0
10000,61463,10000/61463,0,1,1,0
10000,61469,10000/61469,0,1,1,0
10000,61471,10000/61471,0,1,1,0
10000,61483,10000/61483,0,1,1,0
10000,61487,10000/61487,0,1,1,0
10000,61493,10000/61493,0,1,1,0
10000,61507,10000/61507,0,1,1,0
10000,61511,10000/61511,0,1,1,0
10000,61519,10000/61519,0,1,1,0
10000,61543,10000/61543,0,1,1,0
10000,61547,10000/61547,0,1,1,0
10000,61553,10000/61553,0,1,1,0
10000,61559,10000/61559,0,1,1,0
10000,61561,10000/61561,0,1,1,0
10000,61583,10000/61583,0,1,1,0
10000,61603,10000/61603,0,1,1,0
10000,61609,10000/61609,0,1,1,0
10000,61613,10000/61613,0,1,1,0
10000,61627,10000/61627,0,1,1,0
10000,61631,10000/61631,0,1,1,0
10000,61637,10000/61637,0,1,1,0
10000,61643,10000/61643,0,1,1,0
10000,61651,10000/61651,0,1,1,0
10000,61657,10000/61657,0,1,1,0
10000,61667,10000/61667,0,1,1,0
10000,61673,10000/61673,0,1,1,0
10000,61681,10000/61681,0,1,1,0
10000,61687,10000/61687,0,1,1,0
10000,61703,10000/61703,0,1,1,0
10000,61717,10000/61717,0,1,1,0
10000,61723,10000/61723,0,1,1,0
10000,61729,10000/61729,0,1,1,0
10000,61751,10000/61751,0,1,1,0
10000,61757,10000/61757,0,1,1,0
10000,61781,10000/61781,0,1,1,0
10000,61813,10000/61813,0,1,1,0
10000,61819,10000/61819,0,1,1,0
10000,61837,10000/61837,0,1,1,0
10000,61843,10000/61843,0,1,1,0
10000,61861,10000/61861,0,1,1,0
10000,61871,10000/61871,0,1,1,0
10000,61879,10000/61879,0,1,1,0
10000,61909,10000/61909,0,1,1,0
10000,61927,10000/61927,0,1,1,0
10000,61933,10000/61933,0,1,1,0
10000,61949,10000/61949,0,1,1,0
10000,61961,10000/61961,0,1,1,0
10000,61967,10000/61967,0,1,1,0
10000,61979,10000/61979,0,1,1,0
10000,61981,10000/61981,0,1,1,0
10000,61987,10000/61987,0,1,1,0
10000,61991,10000/61991,0,1,1,0
10000,62003,10000/62003,0,1,1,0
10000,62011,10000/62011,0,1,1,0
10000,62017,10000/62017,0,1,1,0
10000,62039,10000/62039,0,1,1,0
10000,62047,10000/62047,0,1,1,0
10000,62053,10000/62053,0,1,1,0
10000,62057,10000/62057,0,1,1,0
10000,62071,10000/62071,0,1,1,0
10000,62081,10000/62081,0,1,1,0
10000,62099,10000/62099,0,1,1,0
10000,62119,10000/62119,0,1,1,0
10000,62129,10000/62129,0,1,1,0
10000,62131,10000/62131,0,1,1,0
10000,62137,10000/62137,0,1,1,0
10000,62141,10000/62141,0,1,1,0
10000,62143,10000/62143,0,1,1,0
10000,62171,10000/62171,0,1,1,0
10000,62189,10000/62189,0,1,1,0
10000,62191,10000/62191,0,1,1,0
10000,62201,10000/62201,0,1,1,0
10000,62207,10000/62207,0,1,1,0
10000,62213,10000/62213,0,1,1,0
10000,62219,10000/62219,0,1,1,0
10000,62233,10000/62233,0,1,1,0
10000,62273,10000/62273,0,1,1,0
10000,62297,10000/62297,0,1,1,0
10000,62299,10000/62299,0,1,1,0
10000,62303,10000/62303,0,1,1,0
10000,62311,10000/62311,0,1,1,0
10000,62323,10000/62323,0,1,1,0
10000,62327,10000/62327,0,1,1,0
10000,62347,10000/62347,0,1,1,0
10000,62351,10000/62351,0,1,1,0
10000,62383,10000/62383,0,1,1,0
10000,62401,10000/62401,0,1,1,0
10000,62417,10000/62417,0,1,1,0
10000,62423,10000/62423,0,1,1,0
10000,62459,10000/62459,0,1,1,0
10000,62467,10000/62467,0,1,1,0
10000,62473,10000/62473,0,1,1,0
10000,62477,10000/62477,0,1,1,0
10000,62483,10000/62483,0,1,1,0
10000,62497,10000/62497,0,1,1,0
10000,62501,10000/62501,0,1,1,0
10000,62507,10000/62507,0,1,1,0
10000,62533,10000/62533,0,1,1,0
10000,62539,10000/62539,0,1,1,0
10000,62549,10000/62549,0,1,1,0
10000,62563,10000/62563,0,1,1,0
10000,62581,10000/62581,0,1,1,0
10000,62591,10000/62591,0,1,1,0
10000,62597,10000/62597,0,1,1,0
10000,62603,10000/62603,0,1,1,0
10000,62617,10000/62617,0,1,1,0
10000,62627,10000/62627,0,1,1,0
10000,62633,10000/62633,0,1,1,0
10000,62639,10000/62639,0,1,1,0
10000,62653,10000/62653,0,1,1,0
10000,62659,10000/62659,0,1,1,0
10000,62683,10000/62683,0,1,1,0
10000,62687,10000/62687,0,1,1,0
10000,62701,10000/62701,0,1,1,0
10000,62723,10000/62723,0,1,1,0
10000,62731,10000/62731,0,1,1,0
10000,62743,10000/62743,0,1,1,0
10000,62753,10000/62753,0,1,1,0
10000,62761,10000/62761,0,1,1,0
10000,62773,10000/62773,0,1,1,0
10000,62791,10000/62791,0,1,1,0
10000,62801,10000/62801,0,1,1,0
10000,62819,10000/62819,0,1,1,0
10000,62827,10000/62827,0,1,1,0
10000,62851,10000/62851,0,1,1,0
10000,62861,10000/62861,0,1,1,0
10000,62869,10000/62869,0,1,1,0
10000,62873,10000/62873,0,1,1,0
10000,62897,10000/62897,0,1,1,0
10000,62903,10000/62903,0,1,1,0
10000,62921,10000/62921,0,1,1,0
10000,62927,10000/62927,0,1,1,0
10000,62929,10000/62929,0,1,1,0
10000,62939,10000/62939,0,1,1,0
10000,62969,10000/62969,0,1,1,0
10000,62971,10000/62971,0,1,1,0
10000,62981,10000/62981,0,1,1,0
10000,62983,10000/62983,0,1,1,0
10000,62987,10000/62987,0,1,1,0
10000,62989,10000/62989,0,1,1,0
10000,63029,10000/63029,0,1,1,0
10000,63031,10000/63031,0,1,1,0
10000,63059,10000/63059,0,1,1,0
10000,63067,10000/63067,0,1,1,0
10000,63073,10000/63073,0,1,1,0
10000,63079,10000/63079,0,1,1,0
10000,63097,10000/63097,0,1,1,0
10000,63103,10000/63103,0,1,1,0
10000,63113,10000/63113,0,1,1,0
10000,63127,10000/63127,0,1,1,0
10000,63131,10000/63131,0,1,1,0
10000,63149,10000/63149,0,1,1,0
10000,63179,10000/63179,0,1,1,0
10000,63197,10000/63197,0,1,1,0
10000,63199,10000/63199,0,1,1,0
10000,63211,10000/63211,0,1,1,0
10000,63241,10000/63241,0,1,1,0
10000,63247,10000/63247,0,1,1,0
10000,63277,10000/63277,0,1,1,0
10000,63281,10000/63281,0,1,1,0
10000,63299,10000/63299,0,1,1,0
10000,63311,10000/63311,0,1,1,0
10000,63313,10000/63313,0,1,1,0
10000,63317,10000/63317,0,1,1,0
10000,63331,10000/63331,0,1,1,0
10000,63337,10000/63337,0,1,1,0
10000,63347,10000/63347,0,1,1,0
10000,63353,10000/63353,0,1,1,0
10000,63361,10000/63361,0,1,1,0
10000,63367,10000/63367,0,1,1,0
10000,63377,10000/63377,0,1,1,0
10000,63389,10000/63389,0,1,1,0
10000,63391,10000/63391,0,1,1,0
10000,63397,10000/63397,0,1,1,0
10000,63409,10000/63409,0,1,1,0
10000,63419,10000/63419,0,1,1,0
10000,63421,10000/63421,0,1,1,0
10000,63439,10000/63439,0,1,1,0
10000,63443,10000/63443,0,1,1,0
10000,63463,10000/63463,0,1,1,0
10000,63467,10000/63467,0,1,1,0
10000,63473,10000/63473,0,1,1,0
10000,63487,10000/63487,0,1,1,0
10000,63493,10000/63493,0,1,1,0
10000,63499,10000/63499,0,1,1,0
10000,63521,10000/63521,0,1,1,0
10000,63527,10000/63527,0,1,1,0
10000,63533,10000/63533,0,1,1,0
10000,63541,10000/63541,0,1,1,0
10000,63559,10000/63559,0,1,1,0
10000,63577,10000/63577,0,1,1,0
10000,63587,10000/63587,0,1,1,0
10000,63589,10000/63589,0,1,1,0
10000,63599,10000/63599,0,1,1,0
10000,63601,10000/63601,0,1,1,0
10000,63607,10000/63607,0,1,1,0
10000,63611,10000/63611,0,1,1,0
10000,63617,10000/63617,0,1,1,0
10000,63629,10000/63629,0,1,1,0
10000,63647,10000/63647,0,1,1,0
10000,63649,10000/63649,0,1,1,0
10000,63659,10000/63659,0,1,1,0
10000,63667,10000/63667,0,1,1,0
10000,63671,10000/63671,0,1,1,0
10000,63689,10000/63689,0,1,1,0
10000,63691,10000/63691,0,1,1,0
10000,63697,10000/63697,0,1,1,0
10000,63703,10000/63703,0,1,1,0
10000,63709,10000/63709,0,1,1,0
10000,63719,10000/63719,0,1,1,0
10000,63727,10000/63727,0,1,1,0
10000,63737,10000/63737,0,1,1,0
10000,63743,10000/63743,0,1,1,0
10000,63761,10000/63761,0,1,1,0
10000,63773,10000/63773,0,1,1,0
10000,63781,10000/63781,0,1,1,0
10000,63793,10000/63793,0,1,1,0
10000,63799,10000/63799,0,1,1,0
10000,63803,10000/63803,0,1,1,0
10000,63809,10000/63809,0,1,1,0
10000,63823,10000/63823,0,1,1,0
10000,63839,10000/63839,0,1,1,0
10000,63841,10000/63841,0,1,1,0
10000,63853,10000/63853,0,1,1,0
10000,63857,10000/63857,0,1,1,0
10000,63863,10000/63863,0,1,1,0
10000,63901,10000/63901,0,1,1,0
10000,63907,10000/63907,0,1,1,0
10000,63913,10000/63913,0,1,1,0
10000,63929,10000/63929,0,1,1,0
10000,63949,10000/63949,0,1,1,0
10000,63977,10000/63977,0,1,1,0
10000,63997,10000/63997,0,1,1,0
10000,64007,10000/64007,0,1,1,0
10000,64013,10000/64013,0,1,1,0
10000,64019,10000/64019,0,1,1,0
10000,64033,10000/64033,0,1,1,0
10000,64037,10000/64037,0,1,1,0
10000,64063,10000/64063,0,1,1,0
10000,64067,10000/64067,0,1,1,0
10000,64081,10000/64081,0,1,1,0
10000,64091,10000/64091,0,1,1,0
10000,64109,10000/64109,0,1,1,0
10000,64123,10000/64123,0,1,1,0
10000,64151,10000/64151,0,1,1,0
10000,64153,10000/64153,0,1,1,0
10000,64157,10000/64157,0,1,1,0
10000,64171,10000/64171,0,1,1,0
10000,64187,10000/64187,0,1,1,0
10000,64189,10000/64189,0,1,1,0
10000,64217,10000/64217,0,1,1,0
10000,64223,10000/64223,0,1,1,0
10000,64231,10000/64231,0,1,1,0
10000,64237,10000/64237,0,1,1,0
10000,64271,10000/64271,0,1,1,0
10000,64279,10000/64279,0,1,1,0
10000,64283,10000/64283,0,1,1,0
10000,64301,10000/64301,0,1,1,0
10000,64303,10000/64303,0,1,1,0
10000,64319,10000/64319,0,1,1,0
10000,64327,10000/64327,0,1,1,0
10000,64333,10000/64333,0,1,1,0
10000,64373,10000/64373,0,1,1,0
10000,64381,10000/64381,0,1,1,0
10000,64399,10000/64399,0,1,1,0
10000,64403,10000/64403,0,1,1,0
10000,64433,10000/64433,0,1,1,0
10000,64439,10000/64439,0,1,1,0
10000,64451,10000/64451,0,1,1,0
10000,64453,10000/64453,0,1,1,0
10000,64483,10000/64483,0,1,1,0
10000,64489,10000/64489,0,1,1,0
10000,64499,10000/64499,0,1,1,0
10000,64513,10000/64513,0,1,1,0
10000,64553,10000/64553,0,1,1,0
10000,64567,10000/64567,0,1,1,0
10000,64577,10000/64577,0,1,1,0
10000,64579,10000/64579,0,1,1,0
10000,64591,10000/64591,0,1,1,0
10000,64601,10000/64601,0,1,1,0
10000,64609,10000/64609,0,1,1,0
10000,64613,10000/64613,0,1,1,0
10000,64621,10000/64621,0,1,1,0
10000,64627,10000/64627,0,1,1,0
10000,64633,10000/64633,0,1,1,0
10000,64661,10000/64661,0,1,1,0
10000,64663,10000/64663,0,1,1,0
10000,64667,10000/64667,0,1,1,0
10000,64679,10000/64679,0,1,1,0
10000,64693,10000/64693,0,1,1,0
10000,64709,10000/64709,0,1,1,0
10000,64717,10000/64717,0,1,1,0
10000,64747,10000/64747,0,1,1,0
10000,64763,10000/64763,0,1,1,0
10000,64781,10000/64781,0,1,1,0
10000,64783,10000/64783,0,1,1,0
10000,64793,10000/64793,0,1,1,0
10000,64811,10000/64811,0,1,1,0
10000,64817,10000/64817,0,1,1,0
10000,64849,10000/64849,0,1,1,0
10000,64853,10000/64853,0,1,1,0
10000,64871,10000/64871,0,1,1,0
10000,64877,10000/64877,0,1,1,0
10000,64879,10000/64879,0,1,1,0
10000,64891,10000/64891,0,1,1,0
10000,64901,10000/64901,0,1,1,0
10000,64919,10000/64919,0,1,1,0
10000,64921,10000/64921,0,1,1,0
10000,64927,10000/64927,0,1,1,0
10000,64937,10000/64937,0,1,1,0
10000,64951,10000/64951,0,1,1,0
10000,64969,10000/64969,0,1,1,0
10000,64997,10000/64997,0,1,1,0
10000,65003,10000/65003,0,1,1,0
10000,65011,10000/65011,0,1,1,0
10000,65027,10000/65027,0,1,1,0
10000,65029,10000/65029,0,1,1,0
10000,65033,10000/65033,0,1,1,0
10000,65053,10000/65053,0,1,1,0
10000,65063,10000/65063,0,1,1,0
10000,65071,10000/65071,0,1,1,0
10000,65089,10000/65089,0,1,1,0
10000,65099,10000/65099,0,1,1,0
10000,65101,10000/65101,0,1,1,0
10000,65111,10000/65111,0,1,1,0
10000,65119,10000/65119,0,1,1,0
10000,65123,10000/65123,0,1,1,0
10000,65129,10000/65129,0,1,1,0
10000,65141,10000/65141,0,1,1,0
10000,65147,10000/65147,0,1,1,0
10000,65167,10000/65167,0,1,1,0
10000,65171,10000/65171,0,1,1,0
10000,65173,10000/65173,0,1,1,0
10000,65179,10000/65179,0,1,1,0
10000,65183,10000/65183,0,1,1,0
10000,65203,10000/65203,0,1,1,0
10000,65213,10000/65213,0,1,1,0
10000,65239,10000/65239,0,1,1,0
10000,65257,10000/65257,0,1,1,0
10000,65267,10000/65267,0,1,1,0
10000,65269,10000/65269,0,1,1,0
10000,65287,10000/65287,0,1,1,0
10000,65293,10000/65293,0,1,1,0
10000,65309,10000/65309,0,1,1,0
10000,65323,10000/65323,0,1,1,0
10000,65327,10000/65327,0,1,1,0
10000,65353,10000/65353,0,1,1,0
10000,65357,10000/65357,0,1,1,0
10000,65371,10000/65371,0,1,1,0
10000,65381,10000/65381,0,1,1,0
10000,65393,10000/65393,0,1,1,0
10000,65407,10000/65407,0,1,1,0
10000,65413,10000/65413,0,1,1,0
10000,65419,10000/65419,0,1,1,0
10000,65423,10000/65423,0,1,1,0
10000,65437,10000/65437,0,1,1,0
10000,65447,10000/65447,0,1,1,0
10000,65449,10000/65449,0,1,1,0
10000,65479,10000/65479,0,1,1,0
10000,65497,10000/65497,0,1,1,0
10000,65519,10000/65519,0,1,1,0
10000,65521,10000/65521,0,1,1,0
10000,65537,10000/65537,0,1,1,0
10000,65539,10000/65539,0,1,1,0
10000,65543,10000/65543,0,1,1,0
10000,65551,10000/65551,0,1,1,0
10000,65557,10000/65557,0,1,1,0
10000,65563,10000/65563,0,1,1,0
10000,65579,10000/65579,0,1,1,0
10000,65581,10000/65581,0,1,1,0
10000,65587,10000/65587,0,1,1,0
10000,65599,10000/65599,0,1,1,0
10000,65609,10000/65609,0,1,1,0
10000,65617,10000/65617,0,1,1,0
10000,65629,10000/65629,0,1,1,0
10000,65633,10000/65633,0,1,1,0
10000,65647,10000/65647,0,1,1,0
10000,65651,10000/65651,0,1,1,0
10000,65657,10000/65657,0,1,1,0
10000,65677,10000/65677,0,1,1,0
10000,65687,10000/65687,0,1,1,0
10000,65699,10000/65699,0,1,1,0
10000,65701,10000/65701,0,1,1,0
10000,65707,10000/65707,0,1,1,0
10000,65713,10000/65713,0,1,1,0
10000,65717,10000/65717,0,1,1,0
10000,65719,10000/65719,0,1,1,0
10000,65729,10000/65729,0,1,1,0
10000,65731,10000/65731,0,1,1,0
10000,65761,10000/65761,0,1,1,0
10000,65777,10000/65777,0,1,1,0
10000,65789,10000/65789,0,1,1,0
10000,65809,10000/65809,0,1,1,0
10000,65827,10000/65827,0,1,1,0
10000,65831,10000/65831,0,1,1,0
10000,65837,10000/65837,0,1,1,0
10000,65839,10000/65839,0,1,1,0
10000,65843,10000/65843,0,1,1,0
10000,65851,10000/65851,0,1,1,0
10000,65867,10000/65867,0,1,1,0
10000,65881,10000/65881,0,1,1,0
10000,65899,10000/65899,0,1,1,0
10000,65921,10000/65921,0,1,1,0
10000,65927,10000/65927,0,1,1,0
10000,65929,10000/65929,0,1,1,0
10000,65951,10000/65951,0,1,1,0
10000,65957,10000/65957,0,1,1,0
10000,65963,10000/65963,0,1,1,0
10000,65981,10000/65981,0,1,1,0
10000,65983,10000/65983,0,1,1,0
10000,65993,10000/65993,0,1,1,0
10000,66029,10000/66029,0,1,1,0
10000,66037,10000/66037,0,1,1,0
10000,66041,10000/66041,0,1,1,0
10000,66047,10000/66047,0,1,1,0
10000,66067,10000/66067,0,1,1,0
10000,66071,10000/66071,0,1,1,0
10000,66083,10000/66083,0,1,1,0
10000,66089,10000/66089,0,1,1,0
10000,66103,10000/66103,0,1,1,0
10000,66107,10000/66107,0,1,1,0
10000,66109,10000/66109,0,1,1,0
10000,66137,10000/66137,0,1,1,0
10000,66161,10000/66161,0,1,1,0
10000,66169,10000/66169,0,1,1,0
10000,66173,10000/66173,0,1,1,0
10000,66179,10000/66179,0,1,1,0
10000,66191,10000/66191,0,1,1,0
10000,66221,10000/66221,0,1,1,0
10000,66239,10000/66239,0,1,1,0
10000,66271,10000/66271,0,1,1,0
10000,66293,10000/66293,0,1,1,0
10000,66301,10000/66301,0,1,1,0
10000,66337,10000/66337,0,1,1,0
10000,66343,10000/66343,0,1,1,0
10000,66347,10000/66347,0,1,1,0
10000,66359,10000/66359,0,1,1,0
10000,66361,10000/66361,0,1,1,0
10000,66373,10000/66373,0,1,1,0
10000,66377,10000/66377,0,1,1,0
10000,66383,10000/66383,0,1,1,0
10000,66403,10000/66403,0,1,1,0
10000,66413,10000/66413,0,1,1,0
10000,66431,10000/66431,0,1,1,0
10000,66449,10000/66449,0,1,1,0
10000,66457,10000/66457,0,1,1,0
10000,66463,10000/66463,0,1,1,0
10000,66467,10000/66467,0,1,1,0
10000,66491,10000/66491,0,1,1,0
10000,66499,10000/66499,0,1,1,0
10000,66509,10000/66509,0,1,1,0
10000,66523,10000/66523,0,1,1,0
10000,66529,10000/66529,0,1,1,0
10000,66533,10000/66533,0,1,1,0
10000,66541,10000/66541,0,1,1,0
10000,66553,10000/66553,0,1,1,0
10000,66569,10000/66569,0,1,1,0
10000,66571,10000/66571,0,1,1,0
10000,66587,10000/66587,0,1,1,0
10000,66593,10000/66593,0,1,1,0
10000,66601,10000/66601,0,1,1,0
10000,66617,10000/66617,0,1,1,0
10000,66629,10000/66629,0,1,1,0
10000,66643,10000/66643,0,1,1,0
10000,66653,10000/66653,0,1,1,0
10000,66683,10000/66683,0,1,1,0
10000,66697,10000/66697,0,1,1,0
10000,66701,10000/66701,0,1,1,0
10000,66713,10000/66713,0,1,1,0
10000,66721,10000/66721,0,1,1,0
10000,66733,10000/66733,0,1,1,0
10000,66739,10000/66739,0,1,1,0
10000,66749,10000/66749,0,1,1,0
10000,66751,10000/66751,0,1,1,0
10000,66763,10000/66763,0,1,1,0
10000,66791,10000/66791,0,1,1,0
10000,66797,10000/66797,0,1,1,0
10000,66809,10000/66809,0,1,1,0
10000,66821,10000/66821,0,1,1,0
10000,66841,10000/66841,0,1,1,0
10000,66851,10000/66851,0,1,1,0
10000,66853,10000/66853,0,1,1,0
10000,66863,10000/66863,0,1,1,0
10000,66877,10000/66877,0,1,1,0
10000,66883,10000/66883,0,1,1,0
10000,66889,10000/66889,0,1,1,0
10000,66919,10000/66919,0,1,1,0
10000,66923,10000/66923,0,1,1,0
10000,66931,10000/66931,0,1,1,0
10000,66943,10000/66943,0,1,1,0
10000,66947,10000/66947,0,1,1,0
10000,66949,10000/66949,0,1,1,0
10000,66959,10000/66959,0,1,1,0
10000,66973,10000/66973,0,1,1,0
10000,66977,10000/66977,0,1,1,0
10000,67003,10000/67003,0,1,1,0
10000,67021,10000/67021,0,1,1,0
10000,67033,10000/67033,0,1,1,0
10000,67043,10000/67043,0,1,1,0
10000,67049,10000/67049,0,1,1,0
10000,67057,10000/67057,0,1,1,0
10000,67061,10000/67061,0,1,1,0
10000,67073,10000/67073,0,1,1,0
10000,67079,10000/67079,0,1,1,0
10000,67103,10000/67103,0,1,1,0
10000,67121,10000/67121,0,1,1,0
10000,67129,10000/67129,0,1,1,0
10000,67139,10000/67139,0,1,1,0
10000,67141,10000/67141,0,1,1,0
10000,67153,10000/67153,0,1,1,0
10000,67157,10000/67157,0,1,1,0
10000,67169,10000/67169,0,1,1,0
10000,67181,10000/67181,0,1,1,0
10000,67187,10000/67187,0,1,1,0
10000,67189,10000/67189,0,1,1,0
10000,67211,10000/67211,0,1,1,0
10000,67213,10000/67213,0,1,1,0
10000,67217,10000/67217,0,1,1,0
10000,67219,10000/67219,0,1,1,0
10000,67231,10000/67231,0,1,1,0
10000,67247,10000/67247,0,1,1,0
10000,67261,10000/67261,0,1,1,0
10000,67271,10000/67271,0,1,1,0
10000,67273,10000/67273,0,1,1,0
10000,67289,10000/67289,0,1,1,0
10000,67307,10000/67307,0,1,1,0
10000,67339,10000/67339,0,1,1,0
10000,67343,10000/67343,0,1,1,0
10000,67349,10000/67349,0,1,1,0
10000,67369,10000/67369,0,1,1,0
10000,67391,10000/67391,0,1,1,0
10000,67399,10000/67399,0,1,1,0
10000,67409,10000/67409,0,1,1,0
10000,67411,10000/67411,0,1,1,0
10000,67421,10000/67421,0,1,1,0
10000,67427,10000/67427,0,1,1,0
10000,67429,10000/67429,0,1,1,0
10000,67433,10000/67433,0,1,1,0
10000,67447,10000/67447,0,1,1,0
10000,67453,10000/67453,0,1,1,0
10000,67477,10000/67477,0,1,1,0
10000,67481,10000/67481,0,1,1,0
10000,67489,10000/67489,0,1,1,0
10000,67493,10000/67493,0,1,1,0
10000,67499,10000/67499,0,1,1,0
10000,67511,10000/67511,0,1,1,0
10000,67523,10000/67523,0,1,1,0
10000,67531,10000/67531,0,1,1,0
10000,67537,10000/67537,0,1,1,0
10000,67547,10000/67547,0,1,1,0
10000,67559,10000/67559,0,1,1,0
10000,67567,10000/67567,0,1,1,0
10000,67577,10000/67577,0,1,1,0
10000,67579,10000/67579,0,1,1,0
10000,67589,10000/67589,0,1,1,0
10000,67601,10000/67601,0,1,1,0
10000,67607,10000/67607,0,1,1,0
10000,67619,10000/67619,0,1,1,0
10000,67631,10000/67631,0,1,1,0
10000,67651,10000/67651,0,1,1,0
10000,67679,10000/67679,0,1,1,0
10000,67699,10000/67699,0,1,1,0
10000,67709,10000/67709,0,1,1,0
10000,67723,10000/67723,0,1,1,0
10000,67733,10000/67733,0,1,1,0
10000,67741,10000/67741,0,1,1,0
10000,67751,10000/67751,0,1,1,0
10000,67757,10000/67757,0,1,1,0
10000,67759,10000/67759,0,1,1,0
10000,67763,10000/67763,0,1,1,0
10000,67777,10000/67777,0,1,1,0
10000,67783,10000/67783,0,1,1,0
10000,67789,10000/67789,0,1,1,0
10000,67801,10000/67801,0,1,1,0
10000,67807,10000/67807,0,1,1,0
10000,67819,10000/67819,0,1,1,0
10000,67829,10000/67829,0,1,1,0
10000,67843,10000/67843,0,1,1,0
10000,67853,10000/67853,0,1,1,0
10000,67867,10000/67867,0,1,1,0
10000,67883,10000/67883,0,1,1,0
10000,67891,10000/67891,0,1,1,0
10000,67901,10000/67901,0,1,1,0
10000,67927,10000/67927,0,1,1,0
10000,67931,10000/67931,0,1,1,0
10000,67933,10000/67933,0,1,1,0
10000,67939,10000/67939,0,1,1,0
10000,67943,10000/67943,0,1,1,0
10000,67957,10000/67957,0,1,1,0
10000,67961,10000/67961,0,1,1,0
10000,67967,10000/67967,0,1,1,0
10000,67979,10000/67979,0,1,1,0
10000,67987,10000/67987,0,1,1,0
10000,67993,10000/67993,0,1,1,0
10000,68023,10000/68023,0,1,1,0
10000,68041,10000/68041,0,1,1,0
10000,68053,10000/68053,0,1,1,0
10000,68059,10000/68059,0,1,1,0
10000,68071,10000/68071,0,1,1,0
10000,68087,10000/68087,0,1,1,0
10000,68099,10000/68099,0,1,1,0
10000,68111,10000/68111,0,1,1,0
10000,68113,10000/68113,0,1,1,0
10000,68141,10000/68141,0,1,1,0
10000,68147,10000/68147,0,1,1,0
10000,68161,10000/68161,0,1,1,0
10000,68171,10000/68171,0,1,1,0
10000,68207,10000/68207,0,1,1,0
10000,68209,10000/68209,0,1,1,0
10000,68213,10000/68213,0,1,1,0
10000,68219,10000/68219,0,1,1,0
10000,68227,10000/68227,0,1,1,0
10000,68239,10000/68239,0,1,1,0
10000,68261,10000/68261,0,1,1,0
10000,68279,10000/68279,0,1,1,0
10000,68281,10000/68281,0,1,1,0
10000,68311,10000/68311,0,1,1,0
10000,68329,10000/68329,0,1,1,0
10000,68351,10000/68351,0,1,1,0
10000,68371,10000/68371,0,1,1,0
10000,68389,10000/68389,0,1,1,0
10000,68399,10000/68399,0,1,1,0
10000,68437,10000/68437,0,1,1,0
10000,68443,10000/68443,0,1,1,0
10000,68447,10000/68447,0,1,1,0
10000,68449,10000/68449,0,1,1,0
10000,68473,10000/68473,0,1,1,0
10000,68477,10000/68477,0,1,1,0
10000,68483,10000/68483,0,1,1,0
10000,68489,10000/68489,0,1,1,0
10000,68491,10000/68491,0,1,1,0
10000,68501,10000/68501,0,1,1,0
10000,68507,10000/68507,0,1,1,0
10000,68521,10000/68521,0,1,1,0
10000,68531,10000/68531,0,1,1,0
10000,68539,10000/68539,0,1,1,0
10000,68543,10000/68543,0,1,1,0
10000,68567,10000/68567,0,1,1,0
10000,68581,10000/68581,0,1,1,0
10000,68597,10000/68597,0,1,1,0
10000,68611,10000/68611,0,1,1,0
10000,68633,10000/68633,0,1,1,0
10000,68639,10000/68639,0,1,1,0
10000,68659,10000/68659,0,1,1,0
10000,68669,10000/68669,0,1,1,0
10000,68683,10000/68683,0,1,1,0
10000,68687,10000/68687,0,1,1,0
10000,68699,10000/68699,0,1,1,0
10000,68711,10000/68711,0,1,1,0
10000,68713,10000/68713,0,1,1,0
10000,68729,10000/68729,0,1,1,0
10000,68737,10000/68737,0,1,1,0
10000,68743,10000/68743,0,1,1,0
10000,68749,10000/68749,0,1,1,0
10000,68767,10000/68767,0,1,1,0
10000,68771,10000/68771,0,1,1,0
10000,68777,10000/68777,0,1,1,0
10000,68791,10000/68791,0,1,1,0
10000,68813,10000/68813,0,1,1,0
10000,68819,10000/68819,0,1,1,0
10000,68821,10000/68821,0,1,1,0
10000,68863,10000/68863,0,1,1,0
10000,68879,10000/68879,0,1,1,0
10000,68881,10000/68881,0,1,1,0
10000,68891,10000/68891,0,1,1,0
10000,68897,10000/68897,0,1,1,0
10000,68899,10000/68899,0,1,1,0
10000,68903,10000/68903,0,1,1,0
10000,68909,10000/68909,0,1,1,0
10000,68917,10000/68917,0,1,1,0
10000,68927,10000/68927,0,1,1,0
10000,68947,10000/68947,0,1,1,0
10000,68963,10000/68963,0,1,1,0
10000,68993,10000/68993,0,1,1,0
10000,69001,10000/69001,0,1,1,0
10000,69011,10000/69011,0,1,1,0
10000,69019,10000/69019,0,1,1,0
10000,69029,10000/69029,0,1,1,0
10000,69031,10000/69031,0,1,1,0
10000,69061,10000/69061,0,1,1,0
10000,69067,10000/69067,0,1,1,0
10000,69073,10000/69073,0,1,1,0
10000,69109,10000/69109,0,1,1,0
10000,69119,10000/69119,0,1,1,0
10000,69127,10000/69127,0,1,1,0
10000,69143,10000/69143,0,1,1,0
10000,69149,10000/69149,0,1,1,0
10000,69151,10000/69151,0,1,1,0
10000,69163,10000/69163,0,1,1,0
10000,69191,10000/69191,0,1,1,0
10000,69193,10000/69193,0,1,1,0
10000,69197,10000/69197,0,1,1,0
10000,69203,10000/69203,0,1,1,0
10000,69221,10000/69221,0,1,1,0
10000,69233,10000/69233,0,1,1,0
10000,69239,10000/69239,0,1,1,0
10000,69247,10000/69247,0,1,1,0
10000,69257,10000/69257,0,1,1,0
10000,69259,10000/69259,0,1,1,0
10000,69263,10000/69263,0,1,1,0
10000,69313,10000/69313,0,1,1,0
10000,69317,10000/69317,0,1,1,0
10000,69337,10000/69337,0,1,1,0
10000,69341,10000/69341,0,1,1,0
10000,69371,10000/69371,0,1,1,0
10000,69379,10000/69379,0,1,1,0
10000,69383,10000/69383,0,1,1,0
10000,69389,10000/69389,0,1,1,0
10000,69401,10000/69401,0,1,1,0
10000,69403,10000/69403,0,1,1,0
10000,69427,10000/69427,0,1,1,0
10000,69431,10000/69431,0,1,1,0
10000,69439,10000/69439,0,1,1,0
10000,69457,10000/69457,0,1,1,0
10000,69463,10000/69463,0,1,1,0
10000,69467,10000/69467,0,1,1,0
10000,69473,10000/69473,0,1,1,0
10000,69481,10000/69481,0,1,1,0
10000,69491,10000/69491,0,1,1,0
10000,69493,10000/69493,0,1,1,0
10000,69497,10000/69497,0,1,1,0
10000,69499,10000/69499,0,1,1,0
10000,69539,10000/69539,0,1,1,0
10000,69557,10000/69557,0,1,1,0
10000,69593,10000/69593,0,1,1,0
10000,69623,10000/69623,0,1,1,0
10000,69653,10000/69653,0,1,1,0
10000,69661,10000/69661,0,1,1,0
10000,69677,10000/69677,0,1,1,0
10000,69691,10000/69691,0,1,1,0
10000,69697,10000/69697,0,1,1,0
10000,69709,10000/69709,0,1,1,0
10000,69737,10000/69737,0,1,1,0
10000,69739,10000/69739,0,1,1,0
10000,69761,10000/69761,0,1,1,0
10000,69763,10000/69763,0,1,1,0
10000,69767,10000/69767,0,1,1,0
10000,69779,10000/69779,0,1,1,0
10000,69809,10000/69809,0,1,1,0
10000,69821,10000/69821,0,1,1,0
10000,69827,10000/69827,0,1,1,0
10000,69829,10000/69829,0,1,1,0
10000,69833,10000/69833,0,1,1,0
10000,69847,10000/69847,0,1,1,0
10000,69857,10000/69857,0,1,1,0
10000,69859,10000/69859,0,1,1,0
10000,69877,10000/69877,0,1,1,0
10000,69899,10000/69899,0,1,1,0
10000,69911,10000/69911,0,1,1,0
10000,69929,10000/69929,0,1,1,0
10000,69931,10000/69931,0,1,1,0
10000,69941,10000/69941,0,1,1,0
10000,69959,10000/69959,0,1,1,0
10000,69991,10000/69991,0,1,1,0
10000,69997,10000/69997,0,1,1,0
10000,70001,10000/70001,0,2,2,0
10000,70003,10000/70003,0,2,2,0
10000,70009,10000/70009,0,2,2,0
10000,70019,10000/70019,0,2,2,0
10000,70039,10000/70039,0,2,2,0
10000,70051,10000/70051,0,2,2,0
10000,70061,10000/70061,0,2,2,0
10000,70067,10000/70067,0,2,2,0
10000,70079,10000/70079,0,2,2,0
10000,70099,10000/70099,0,2,2,0
10000,70111,10000/70111,0,2,2,0
10000,70117,10000/70117,0,2,2,0
10000,70121,10000/70121,0,2,2,0
10000,70123,10000/70123,0,2,2,0
10000,70139,10000/70139,0,2,2,0
10000,70141,10000/70141,0,2,2,0
10000,70157,10000/70157,0,2,2,0
10000,70163,10000/70163,0,2,2,0
10000,70177,10000/70177,0,2,2,0
10000,70181,10000/70181,0,2,2,0
10000,70183,10000/70183,0,2,2,0
10000,70199,10000/70199,0,2,2,0
10000,70201,10000/70201,0,2,2,0
10000,70207,10000/70207,0,2,2,0
10000,70223,10000/70223,0,2,2,0
10000,70229,10000/70229,0,2,2,0
10000,70237,10000/70237,0,2,2,0
10000,70241,10000/70241,0,2,2,0
10000,70249,10000/70249,0,2,2,0
10000,70271,10000/70271,0,2,2,0
10000,70289,10000/70289,0,2,2,0
10000,70297,10000/70297,0,2,2,0
10000,70309,10000/70309,0,2,2,0
10000,70313,10000/70313,0,2,2,0
10000,70321,10000/70321,0,2,2,0
10000,70327,10000/70327,0,2,2,0
10000,70351,10000/70351,0,2,2,0
10000,70373,10000/70373,0,2,2,0
10000,70379,10000/70379,0,2,2,0
10000,70381,10000/70381,0,2,2,0
10000,70393,10000/70393,0,2,2,0
10000,70423,10000/70423,0,2,2,0
10000,70429,10000/70429,0,2,2,0
10000,70439,10000/70439,0,2,2,0
10000,70451,10000/70451,0,2,2,0
10000,70457,10000/70457,0,2,2,0
10000,70459,10000/70459,0,2,2,0
10000,70481,10000/70481,0,2,2,0
10000,70487,10000/70487,0,2,2,0
10000,70489,10000/70489,0,2,2,0
10000,70501,10000/70501,0,2,2,0
10000,70507,10000/70507,0,2,2,0
10000,70529,10000/70529,0,2,2,0
10000,70537,10000/70537,0,2,2,0
10000,70549,10000/70549,0,2,2,0
10000,70571,10000/70571,0,2,2,0
10000,70573,10000/70573,0,2,2,0
10000,70583,10000/70583,0,2,2,0
10000,70589,10000/70589,0,2,2,0
10000,70607,10000/70607,0,2,2,0
10000,70619,10000/70619,0,2,2,0
10000,70621,10000/70621,0,2,2,0
10000,70627,10000/70627,0,2,2,0
10000,70639,10000/70639,0,2,2,0
10000,70657,10000/70657,0,2,2,0
10000,70663,10000/70663,0,2,2,0
10000,70667,10000/70667,0,2,2,0
10000,70687,10000/70687,0,2,2,0
10000,70709,10000/70709,0,2,2,0
10000,70717,10000/70717,0,2,2,0
10000,70729,10000/70729,0,2,2,0
10000,70753,10000/70753,0,2,2,0
10000,70769,10000/70769,0,2,2,0
10000,70783,10000/70783,0,2,2,0
10000,70793,10000/70793,0,2,2,0
10000,70823,10000/70823,0,2,2,0
10000,70841,10000/70841,0,2,2,0
10000,70843,10000/70843,0,2,2,0
10000,70849,10000/70849,0,2,2,0
10000,70853,10000/70853,0,2,2,0
10000,70867,10000/70867,0,2,2,0
10000,70877,10000/70877,0,2,2,0
10000,70879,10000/70879,0,2,2,0
10000,70891,10000/70891,0,2,2,0
10000,70901,10000/70901,0,2,2,0
10000,70913,10000/70913,0,2,2,0
10000,70919,10000/70919,0,2,2,0
10000,70921,10000/70921,0,2,2,0
10000,70937,10000/70937,0,2,2,0
10000,70949,10000/70949,0,2,2,0
10000,70951,10000/70951,0,2,2,0
10000,70957,10000/70957,0,2,2,0
10000,70969,10000/70969,0,2,2,0
10000,70979,10000/70979,0,2,2,0
10000,70981,10000/70981,0,2,2,0
10000,70991,10000/70991,0,2,2,0
10000,70997,10000/70997,0,2,2,0
10000,70999,10000/70999,0,2,2,0
10000,71011,10000/71011,0,2,2,0
10000,71023,10000/71023,0,2,2,0
10000,71039,10000/71039,0,2,2,0
10000,71059,10000/71059,0,2,2,0
10000,71069,10000/71069,0,2,2,0
10000,71081,10000/71081,0,2,2,0
10000,71089,10000/71089,0,2,2,0
10000,71119,10000/71119,0,2,2,0
10000,71129,10000/71129,0,2,2,0
10000,71143,10000/71143,0,2,2,0
10000,71147,10000/71147,0,2,2,0
10000,71153,10000/71153,0,2,2,0
10000,71161,10000/71161,0,2,2,0
10000,71167,10000/71167,0,2,2,0
10000,71171,10000/71171,0,2,2,0
10000,71191,10000/71191,0,2,2,0
10000,71209,10000/71209,0,2,2,0
10000,71233,10000/71233,0,2,2,0
10000,71237,10000/71237,0,2,2,0
10000,71249,10000/71249,0,2,2,0
10000,71257,10000/71257,0,2,2,0
10000,71261,10000/71261,0,2,2,0
10000,71263,10000/71263,0,2,2,0
10000,71287,10000/71287,0,2,2,0
10000,71293,10000/71293,0,2,2,0
10000,71317,10000/71317,0,2,2,0
10000,71327,10000/71327,0,2,2,0
10000,71329,10000/71329,0,2,2,0
10000,71333,10000/71333,0,2,2,0
10000,71339,10000/71339,0,2,2,0
10000,71341,10000/71341,0,2,2,0
10000,71347,10000/71347,0,2,2,0
10000,71353,10000/71353,0,2,2,0
10000,71359,10000/71359,0,2,2,0
10000,71363,10000/71363,0,2,2,0
10000,71387,10000/71387,0,2,2,0
10000,71389,10000/71389,0,2,2,0
10000,71399,10000/71399,0,2,2,0
10000,71411,10000/71411,0,2,2,0
10000,71413,10000/71413,0,2,2,0
10000,71419,10000/71419,0,2,2,0
10000,71429,10000/71429,0,2,2,0
10000,71437,10000/71437,0,2,2,0
10000,71443,10000/71443,0,2,2,0
10000,71453,10000/71453,0,2,2,0
10000,71471,10000/71471,0,2,2,0
10000,71473,10000/71473,0,2,2,0
10000,71479,10000/71479,0,2,2,0
10000,71483,10000/71483,0,2,2,0
10000,71503,10000/71503,0,2,2,0
10000,71527,10000/71527,0,2,2,0
10000,71537,10000/71537,0,2,2,0
10000,71549,10000/71549,0,2,2,0
10000,71551,10000/71551,0,2,2,0
10000,71563,10000/71563,0,2,2,0
10000,71569,10000/71569,0,2,2,0
10000,71593,10000/71593,0,2,2,0
10000,71597,10000/71597,0,2,2,0
10000,71633,10000/71633,0,2,2,0
10000,71647,10000/71647,0,2,2,0
10000,71663,10000/71663,0,2,2,0
10000,71671,10000/71671,0,2,2,0
10000,71693,10000/71693,0,2,2,0
10000,71699,10000/71699,0,2,2,0
10000,71707,10000/71707,0,2,2,0
10000,71711,10000/71711,0,2,2,0
10000,71713,10000/71713,0,2,2,0
10000,71719,10000/71719,0,2,2,0
10000,71741,10000/71741,0,2,2,0
10000,71761,10000/71761,0,2,2,0
10000,71777,10000/71777,0,2,2,0
10000,71789,10000/71789,0,2,2,0
10000,71807,10000/71807,0,2,2,0
10000,71809,10000/71809,0,2,2,0
10000,71821,10000/71821,0,2,2,0
10000,71837,10000/71837,0,2,2,0
10000,71843,10000/71843,0,2,2,0
10000,71849,10000/71849,0,2,2,0
10000,71861,10000/71861,0,2,2,0
10000,71867,10000/71867,0,2,2,0
10000,71879,10000/71879,0,2,2,0
10000,71881,10000/71881,0,2,2,0
10000,71887,10000/71887,0,2,2,0
10000,71899,10000/71899,0,2,2,0
10000,71909,10000/71909,0,2,2,0
10000,71917,10000/71917,0,2,2,0
10000,71933,10000/71933,0,2,2,0
10000,71941,10000/71941,0,2,2,0
10000,71947,10000/71947,0,2,2,0
10000,71963,10000/71963,0,2,2,0
10000,71971,10000/71971,0,2,2,0
10000,71983,10000/71983,0,2,2,0
10000,71987,10000/71987,0,2,2,0
10000,71993,10000/71993,0,2,2,0
10000,71999,10000/71999,0,2,2,0
10000,72019,10000/72019,0,2,2,0
10000,72031,10000/72031,0,2,2,0
10000,72043,10000/72043,0,2,2,0
10000,72047,10000/72047,0,2,2,0
10000,72053,10000/72053,0,2,2,0
10000,72073,10000/72073,0,2,2,0
10000,72077,10000/72077,0,2,2,0
10000,72089,10000/72089,0,2,2,0
10000,72091,10000/72091,0,2,2,0
10000,72101,10000/72101,0,2,2,0
10000,72103,10000/72103,0,2,2,0
10000,72109,10000/72109,0,2,2,0
10000,72139,10000/72139,0,2,2,0
10000,72161,10000/72161,0,2,2,0
10000,72167,10000/72167,0,2,2,0
10000,72169,10000/72169,0,2,2,0
10000,72173,10000/72173,0,2,2,0
10000,72211,10000/72211,0,2,2,0
10000,72221,10000/72221,0,2,2,0
10000,72223,10000/72223,0,2,2,0
10000,72227,10000/72227,0,2,2,0
10000,72229,10000/72229,0,2,2,0
10000,72251,10000/72251,0,2,2,0
10000,72253,10000/72253,0,2,2,0
10000,72269,10000/72269,0,2,2,0
10000,72271,10000/72271,0,2,2,0
10000,72277,10000/72277,0,2,2,0
10000,72287,10000/72287,0,2,2,0
10000,72307,10000/72307,0,2,2,0
10000,72313,10000/72313,0,2,2,0
10000,72337,10000/72337,0,2,2,0
10000,72341,10000/72341,0,2,2,0
10000,72353,10000/72353,0,2,2,0
10000,72367,10000/72367,0,2,2,0
10000,72379,10000/72379,0,2,2,0
10000,72383,10000/72383,0,2,2,0
10000,72421,10000/72421,0,2,2,0
10000,72431,10000/72431,0,2,2,0
10000,72461,10000/72461,0,2,2,0
10000,72467,10000/72467,0,2,2,0
10000,72469,10000/72469,0,2,2,0
10000,72481,10000/72481,0,2,2,0
10000,72493,10000/72493,0,2,2,0
10000,72497,10000/72497,0,2,2,0
10000,72503,10000/72503,0,2,2,0
10000,72533,10000/72533,0,2,2,0
10000,72547,10000/72547,0,2,2,0
10000,72551,10000/72551,0,2,2,0
10000,72559,10000/72559,0,2,2,0
10000,72577,10000/72577,0,2,2,0
10000,72613,10000/72613,0,2,2,0
10000,72617,10000/72617,0,2,2,0
10000,72623,10000/72623,0,2,2,0
10000,72643,10000/72643,0,2,2,0
10000,72647,10000/72647,0,2,2,0
10000,72649,10000/72649,0,2,2,0
10000,72661,10000/72661,0,2,2,0
10000,72671,10000/72671,0,2,2,0
10000,72673,10000/72673,0,2,2,0
10000,72679,10000/72679,0,2,2,0
10000,72689,10000/72689,0,2,2,0
10000,72701,10000/72701,0,2,2,0
10000,72707,10000/72707,0,2,2,0
10000,72719,10000/72719,0,2,2,0
10000,72727,10000/72727,0,2,2,0
10000,72733,10000/72733,0,2,2,0
10000,72739,10000/72739,0,2,2,0
10000,72763,10000/72763,0,2,2,0
10000,72767,10000/72767,0,2,2,0
10000,72797,10000/72797,0,2,2,0
10000,72817,10000/72817,0,2,2,0
10000,72823,10000/72823,0,2,2,0
10000,72859,10000/72859,0,2,2,0
10000,72869,10000/72869,0,2,2,0
10000,72871,10000/72871,0,2,2,0
10000,72883,10000/72883,0,2,2,0
10000,72889,10000/72889,0,2,2,0
10000,72893,10000/72893,0,2,2,0
10000,72901,10000/72901,0,2,2,0
10000,72907,10000/72907,0,2,2,0
10000,72911,10000/72911,0,2,2,0
10000,72923,10000/72923,0,2,2,0
10000,72931,10000/72931,0,2,2,0
10000,72937,10000/72937,0,2,2,0
10000,72949,10000/72949,0,2,2,0
10000,72953,10000/72953,0,2,2,0
10000,72959,10000/72959,0,2,2,0
10000,72973,10000/72973,0,2,2,0
10000,72977,10000/72977,0,2,2,0
10000,72997,10000/72997,0,2,2,0
10000,73009,10000/73009,0,2,2,0
10000,73013,10000/73013,0,2,2,0
10000,73019,10000/73019,0,2,2,0
10000,73037,10000/73037,0,2,2,0
10000,73039,10000/73039,0,2,2,0
10000,73043,10000/73043,0,2,2,0
10000,73061,10000/73061,0,2,2,0
10000,73063,10000/73063,0,2,2,0
10000,73079,10000/73079,0,2,2,0
10000,73091,10000/73091,0,2,2,0
10000,73121,10000/73121,0,2,2,0
10000,73127,10000/73127,0,2,2,0
10000,73133,10000/73133,0,2,2,0
10000,73141,10000/73141,0,2,2,0
10000,73181,10000/73181,0,2,2,0
10000,73189,10000/73189,0,2,2,0
10000,73237,10000/73237,0,2,2,0
10000,73243,10000/73243,0,2,2,0
10000,73259,10000/73259,0,2,2,0
10000,73277,10000/73277,0,2,2,0
10000,73291,10000/73291,0,2,2,0
10000,73303,10000/73303,0,2,2,0
10000,73309,10000/73309,0,2,2,0
10000,73327,10000/73327,0,2,2,0
10000,73331,10000/73331,0,2,2,0
10000,73351,10000/73351,0,2,2,0
10000,73361,10000/73361,0,2,2,0
10000,73363,10000/73363,0,2,2,0
10000,73369,10000/73369,0,2,2,0
10000,73379,10000/73379,0,2,2,0
10000,73387,10000/73387,0,2,2,0
10000,73417,10000/73417,0,2,2,0
10000,73421,10000/73421,0,2,2,0
10000,73433,10000/73433,0,2,2,0
10000,73453,10000/73453,0,2,2,0
10000,73459,10000/73459,0,2,2,0
10000,73471,10000/73471,0,2,2,0
10000,73477,10000/73477,0,2,2,0
10000,73483,10000/73483,0,2,2,0
10000,73517,10000/73517,0,2,2,0
10000,73523,10000/73523,0,2,2,0
10000,73529,10000/73529,0,2,2,0
10000,73547,10000/73547,0,2,2,0
10000,73553,10000/73553,0,2,2,0
10000,73561,10000/73561,0,2,2,0
10000,73571,10000/73571,0,2,2,0
10000,73583,10000/73583,0,2,2,0
10000,73589,10000/73589,0,2,2,0
10000,73597,10000/73597,0,2,2,0
10000,73607,10000/73607,0,2,2,0
10000,73609,10000/73609,0,2,2,0
10000,73613,10000/73613,0,2,2,0
10000,73637,10000/73637,0,2,2,0
10000,73643,10000/73643,0,2,2,0
10000,73651,10000/73651,0,2,2,0
10000,73673,10000/73673,0,2,2,0
10000,73679,10000/73679,0,2,2,0
10000,73681,10000/73681,0,2,2,0
10000,73693,10000/73693,0,2,2,0
10000,73699,10000/73699,0,2,2,0
10000,73709,10000/73709,0,2,2,0
10000,73721,10000/73721,0,2,2,0
10000,73727,10000/73727,0,2,2,0
10000,73751,10000/73751,0,2,2,0
10000,73757,10000/73757,0,2,2,0
10000,73771,10000/73771,0,2,2,0
10000,73783,10000/73783,0,2,2,0
10000,73819,10000/73819,0,2,2,0
10000,73823,10000/73823,0,2,2,0
10000,73847,10000/73847,0,2,2,0
10000,73849,10000/73849,0,2,2,0
10000,73859,10000/73859,0,2,2,0
10000,73867,10000/73867,0,2,2,0
10000,73877,10000/73877,0,2,2,0
10000,73883,10000/73883,0,2,2,0
10000,73897,10000/73897,0,2,2,0
10000,73907,10000/73907,0,2,2,0
10000,73939,10000/73939,0,2,2,0
10000,73943,10000/73943,0,2,2,0
10000,73951,10000/73951,0,2,2,0
10000,73961,10000/73961,0,2,2,0
10000,73973,10000/73973,0,2,2,0
10000,73999,10000/73999,0,2,2,0
10000,74017,10000/74017,0,2,2,0
10000,74021,10000/74021,0,2,2,0
10000,74027,10000/74027,0,2,2,0
10000,74047,10000/74047,0,2,2,0
10000,74051,10000/74051,0,2,2,0
10000,74071,10000/74071,0,2,2,0
10000,74077,10000/74077,0,2,2,0
10000,74093,10000/74093,0,2,2,0
10000,74099,10000/74099,0,2,2,0
10000,74101,10000/74101,0,2,2,0
10000,74131,10000/74131,0,2,2,0
10000,74143,10000/74143,0,2,2,0
10000,74149,10000/74149,0,2,2,0
10000,74159,10000/74159,0,2,2,0
10000,74161,10000/74161,0,2,2,0
10000,74167,10000/74167,0,2,2,0
10000,74177,10000/74177,0,2,2,0
10000,74189,10000/74189,0,2,2,0
10000,74197,10000/74197,0,2,2,0
10000,74201,10000/74201,0,2,2,0
10000,74203,10000/74203,0,2,2,0
10000,74209,10000/74209,0,2,2,0
10000,74219,10000/74219,0,2,2,0
10000,74231,10000/74231,0,2,2,0
10000,74257,10000/74257,0,2,2,0
10000,74279,10000/74279,0,2,2,0
10000,74287,10000/74287,0,2,2,0
10000,74293,10000/74293,0,2,2,0
10000,74297,10000/74297,0,2,2,0
10000,74311,10000/74311,0,2,2,0
10000,74317,10000/74317,0,2,2,0
10000,74323,10000/74323,0,2,2,0
10000,74353,10000/74353,0,2,2,0
10000,74357,10000/74357,0,2,2,0
10000,74363,10000/74363,0,2,2,0
10000,74377,10000/74377,0,2,2,0
10000,74381,10000/74381,0,2,2,0
10000,74383,10000/74383,0,2,2,0
10000,74411,10000/74411,0,2,2,0
10000,74413,10000/74413,0,2,2,0
10000,74419,10000/74419,0,2,2,0
10000,74441,10000/74441,0,2,2,0
10000,74449,10000/74449,0,2,2,0
10000,74453,10000/74453,0,2,2,0
10000,74471,10000/74471,0,2,2,0
10000,74489,10000/74489,0,2,2,0
10000,74507,10000/74507,0,2,2,0
10000,74509,10000/74509,0,2,2,0
10000,74521,10000/74521,0,2,2,0
10000,74527,10000/74527,0,2,2,0
10000,74531,10000/74531,0,2,2,0
10000,74551,10000/74551,0,2,2,0
10000,74561,10000/74561,0,2,2,0
10000,74567,10000/74567,0,2,2,0
10000,74573,10000/74573,0,2,2,0
10000,74587,10000/74587,0,2,2,0
10000,74597,10000/74597,0,2,2,0
10000,74609,10000/74609,0,2,2,0
10000,74611,10000/74611,0,2,2,0
10000,74623,10000/74623,0,2,2,0
10000,74653,10000/74653,0,2,2,0
10000,74687,10000/74687,0,2,2,0
10000,74699,10000/74699,0,2,2,0
10000,74707,10000/74707,0,2,2,0
10000,74713,10000/74713,0,2,2,0
10000,74717,10000/74717,0,2,2,0
10000,74719,10000/74719,0,2,2,0
10000,74729,10000/74729,0,2,2,0
10000,74731,10000/74731,0,2,2,0
10000,74747,10000/74747,0,2,2,0
10000,74759,10000/74759,0,2,2,0
10000,74761,10000/74761,0,2,2,0
10000,74771,10000/74771,0,2,2,0
10000,74779,10000/74779,0,2,2,0
10000,74797,10000/74797,0,2,2,0
10000,74821,10000/74821,0,2,2,0
10000,74827,10000/74827,0,2,2,0
10000,74831,10000/74831,0,2,2,0
10000,74843,10000/74843,0,2,2,0
10000,74857,10000/74857,0,2,2,0
10000,74861,10000/74861,0,2,2,0
10000,74869,10000/74869,0,2,2,0
10000,74873,10000/74873,0,2,2,0
10000,74887,10000/74887,0,2,2,0
10000,74891,10000/74891,0,2,2,0
10000,74897,10000/74897,0,2,2,0
10000,74903,10000/74903,0,2,2,0
10000,74923,10000/74923,0,2,2,0
10000,74929,10000/74929,0,2,2,0
10000,74933,10000/74933,0,2,2,0
10000,74941,10000/74941,0,2,2,0
10000,74959,10000/74959,0,2,2,0
10000,75011,10000/75011,0,2,2,0
10000,75013,10000/75013,0,2,2,0
10000,75017,10000/75017,0,2,2,0
10000,75029,10000/75029,0,2,2,0
10000,75037,10000/75037,0,2,2,0
10000,75041,10000/75041,0,2,2,0
10000,75079,10000/75079,0,2,2,0
10000,75083,10000/75083,0,2,2,0
10000,75109,10000/75109,0,2,2,0
10000,75133,10000/75133,0,2,2,0
10000,75149,10000/75149,0,2,2,0
10000,75161,10000/75161,0,2,2,0
10000,75167,10000/75167,0,2,2,0
10000,75169,10000/75169,0,2,2,0
10000,75181,10000/75181,0,2,2,0
10000,75193,10000/75193,0,2,2,0
10000,75209,10000/75209,0,2,2,0
10000,75211,10000/75211,0,2,2,0
10000,75217,10000/75217,0,2,2,0
10000,75223,10000/75223,0,2,2,0
10000,75227,10000/75227,0,2,2,0
10000,75239,10000/75239,0,2,2,0
10000,75253,10000/75253,0,2,2,0
10000,75269,10000/75269,0,2,2,0
10000,75277,10000/75277,0,2,2,0
10000,75289,10000/75289,0,2,2,0
10000,75307,10000/75307,0,2,2,0
10000,75323,10000/75323,0,2,2,0
10000,75329,10000/75329,0,2,2,0
10000,75337,10000/75337,0,2,2,0
10000,75347,10000/75347,0,2,2,0
10000,75353,10000/75353,0,2,2,0
10000,75367,10000/75367,0,2,2,0
10000,75377,10000/75377,0,2,2,0
10000,75389,10000/75389,0,2,2,0
10000,75391,10000/75391,0,2,2,0
10000,75401,10000/75401,0,2,2,0
10000,75403,10000/75403,0,2,2,0
10000,75407,10000/75407,0,2,2,0
10000,75431,10000/75431,0,2,2,0
10000,75437,10000/75437,0,2,2,0
10000,75479,10000/75479,0,2,2,0
10000,75503,10000/75503,0,2,2,0
10000,75511,10000/75511,0,2,2,0
10000,75521,10000/75521,0,2,2,0
10000,75527,10000/75527,0,2,2,0
10000,75533,10000/75533,0,2,2,0
10000,75539,10000/75539,0,2,2,0
10000,75541,10000/75541,0,2,2,0
10000,75553,10000/75553,0,2,2,0
10000,75557,10000/75557,0,2,2,0
10000,75571,10000/75571,0,2,2,0
10000,75577,10000/75577,0,2,2,0
10000,75583,10000/75583,0,2,2,0
10000,75611,10000/75611,0,2,2,0
10000,75617,10000/75617,0,2,2,0
10000,75619,10000/75619,0,2,2,0
10000,75629,10000/75629,0,2,2,0
10000,75641,10000/75641,0,2,2,0
10000,75653,10000/75653,0,2,2,0
10000,75659,10000/75659,0,2,2,0
10000,75679,10000/75679,0,2,2,0
10000,75683,10000/75683,0,2,2,0
10000,75689,10000/75689,0,2,2,0
10000,75703,10000/75703,0,2,2,0
10000,75707,10000/75707,0,2,2,0
10000,75709,10000/75709,0,2,2,0
10000,75721,10000/75721,0,2,2,0
10000,75731,10000/75731,0,2,2,0
10000,75743,10000/75743,0,2,2,0
10000,75767,10000/75767,0,2,2,0
10000,75773,10000/75773,0,2,2,0
10000,75781,10000/75781,0,2,2,0
10000,75787,10000/75787,0,2,2,0
10000,75793,10000/75793,0,2,2,0
10000,75797,10000/75797,0,2,2,0
10000,75821,10000/75821,0,2,2,0
10000,75833,10000/75833,0,2,2,0
10000,75853,10000/75853,0,2,2,0
10000,75869,10000/75869,0,2,2,0
10000,75883,10000/75883,0,2,2,0
10000,75913,10000/75913,0,2,2,0
10000,75931,10000/75931,0,2,2,0
10000,75937,10000/75937,0,2,2,0
10000,75941,10000/75941,0,2,2,0
10000,75967,10000/75967,0,2,2,0
10000,75979,10000/75979,0,2,2,0
10000,75983,10000/75983,0,2,2,0
10000,75989,10000/75989,0,2,2,0
10000,75991,10000/75991,0,2,2,0
10000,75997,10000/75997,0,2,2,0
10000,76001,10000/76001,0,2,2,0
10000,76003,10000/76003,0,2,2,0
10000,76031,10000/76031,0,2,2,0
10000,76039,10000/76039,0,2,2,0
10000,76079,10000/76079,0,2,2,0
10000,76081,10000/76081,0,2,2,0
10000,76091,10000/76091,0,2,2,0
10000,76099,10000/76099,0,2,2,0
10000,76103,10000/76103,0,2,2,0
10000,76123,10000/76123,0,2,2,0
10000,76129,10000/76129,0,2,2,0
10000,76147,10000/76147,0,2,2,0
10000,76157,10000/76157,0,2,2,0
10000,76159,10000/76159,0,2,2,0
10000,76163,10000/76163,0,2,2,0
10000,76207,10000/76207,0,2,2,0
10000,76213,10000/76213,0,2,2,0
10000,76231,10000/76231,0,2,2,0
10000,76243,10000/76243,0,2,2,0
10000,76249,10000/76249,0,2,2,0
10000,76253,10000/76253,0,2,2,0
10000,76259,10000/76259,0,2,2,0
10000,76261,10000/76261,0,2,2,0
10000,76283,10000/76283,0,2,2,0
10000,76289,10000/76289,0,2,2,0
10000,76303,10000/76303,0,2,2,0
10000,76333,10000/76333,0,2,2,0
10000,76343,10000/76343,0,2,2,0
10000,76367,10000/76367,0,2,2,0
10000,76369,10000/76369,0,2,2,0
10000,76379,10000/76379,0,2,2,0
10000,76387,10000/76387,0,2,2,0
10000,76403,10000/76403,0,2,2,0
10000,76421,10000/76421,0,2,2,0
10000,76423,10000/76423,0,2,2,0
10000,76441,10000/76441,0,2,2,0
10000,76463,10000/76463,0,2,2,0
10000,76471,10000/76471,0,2,2,0
10000,76481,10000/76481,0,2,2,0
10000,76487,10000/76487,0,2,2,0
10000,76493,10000/76493,0,2,2,0
10000,76507,10000/76507,0,2,2,0
10000,76511,10000/76511,0,2,2,0
10000,76519,10000/76519,0,2,2,0
10000,76537,10000/76537,0,2,2,0
10000,76541,10000/76541,0,2,2,0
10000,76543,10000/76543,0,2,2,0
10000,76561,10000/76561,0,2,2,0
10000,76579,10000/76579,0,2,2,0
10000,76597,10000/76597,0,2,2,0
10000,76603,10000/76603,0,2,2,0
10000,76607,10000/76607,0,2,2,0
10000,76631,10000/76631,0,2,2,0
10000,76649,10000/76649,0,2,2,0
10000,76651,10000/76651,0,2,2,0
10000,76667,10000/76667,0,2,2,0
10000,76673,10000/76673,0,2,2,0
10000,76679,10000/76679,0,2,2,0
10000,76697,10000/76697,0,2,2,0
10000,76717,10000/76717,0,2,2,0
10000,76733,10000/76733,0,2,2,0
10000,76753,10000/76753,0,2,2,0
10000,76757,10000/76757,0,2,2,0
10000,76771,10000/76771,0,2,2,0
10000,76777,10000/76777,0,2,2,0
10000,76781,10000/76781,0,2,2,0
10000,76801,10000/76801,0,2,2,0
10000,76819,10000/76819,0,2,2,0
10000,76829,10000/76829,0,2,2,0
10000,76831,10000/76831,0,2,2,0
10000,76837,10000/76837,0,2,2,0
10000,76847,10000/76847,0,2,2,0
10000,76871,10000/76871,0,2,2,0
10000,76873,10000/76873,0,2,2,0
10000,76883,10000/76883,0,2,2,0
10000,76907,10000/76907,0,2,2,0
10000,76913,10000/76913,0,2,2,0
10000,76919,10000/76919,0,2,2,0
10000,76943,10000/76943,0,2,2,0
10000,76949,10000/76949,0,2,2,0
10000,76961,10000/76961,0,2,2,0
10000,76963,10000/76963,0,2,2,0
10000,76991,10000/76991,0,2,2,0
10000,77003,10000/77003,0,2,2,0
10000,77017,10000/77017,0,2,2,0
10000,77023,10000/77023,0,2,2,0
10000,77029,10000/77029,0,2,2,0
10000,77041,10000/77041,0,2,2,0
10000,77047,10000/77047,0,2,2,0
10000,77069,10000/77069,0,2,2,0
10000,77081,10000/77081,0,2,2,0
10000,77093,10000/77093,0,2,2,0
10000,77101,10000/77101,0,2,2,0
10000,77137,10000/77137,0,2,2,0
10000,77141,10000/77141,0,2,2,0
10000,77153,10000/77153,0,2,2,0
10000,77167,10000/77167,0,2,2,0
10000,77171,10000/77171,0,2,2,0
10000,77191,10000/77191,0,2,2,0
10000,77201,10000/77201,0,2,2,0
10000,77213,10000/77213,0,2,2,0
10000,77237,10000/77237,0,2,2,0
10000,77239,10000/77239,0,2,2,0
10000,77243,10000/77243,0,2,2,0
10000,77249,10000/77249,0,2,2,0
10000,77261,10000/77261,0,2,2,0
10000,77263,10000/77263,0,2,2,0
10000,77267,10000/77267,0,2,2,0
10000,77269,10000/77269,0,2,2,0
10000,77279,10000/77279,0,2,2,0
10000,77291,10000/77291,0,2,2,0
10000,77317,10000/77317,0,2,2,0
10000,77323,10000/77323,0,2,2,0
10000,77339,10000/77339,0,2,2,0
10000,77347,10000/77347,0,2,2,0
10000,77351,10000/77351,0,2,2,0
10000,77359,10000/77359,0,2,2,0
10000,77369,10000/77369,0,2,2,0
10000,77377,10000/77377,0,2,2,0
10000,77383,10000/77383,0,2,2,0
10000,77417,10000/77417,0,2,2,0
10000,77419,10000/77419,0,2,2,0
10000,77431,10000/77431,0,2,2,0
10000,77447,10000/77447,0,2,2,0
10000,77471,10000/77471,0,2,2,0
10000,77477,10000/77477,0,2,2,0
10000,77479,10000/77479,0,2,2,0
10000,77489,10000/77489,0,2,2,0
10000,77491,10000/77491,0,2,2,0
10000,77509,10000/77509,0,2,2,0
10000,77513,10000/77513,0,2,2,0
10000,77521,10000/77521,0,2,2,0
10000,77527,10000/77527,0,2,2,0
10000,77543,10000/77543,0,2,2,0
10000,77549,10000/77549,0,2,2,0
10000,77551,10000/77551,0,2,2,0
10000,77557,10000/77557,0,2,2,0
10000,77563,10000/77563,0,2,2,0
10000,77569,10000/77569,0,2,2,0
10000,77573,10000/77573,0,2,2,0
10000,77587,10000/77587,0,2,2,0
10000,77591,10000/77591,0,2,2,0
10000,77611,10000/77611,0,2,2,0
10000,77617,10000/77617,0,2,2,0
10000,77621,10000/77621,0,2,2,0
10000,77641,10000/77641,0,2,2,0
10000,77647,10000/77647,0,2,2,0
10000,77659,10000/77659,0,2,2,0
10000,77681,10000/77681,0,2,2,0
10000,77687,10000/77687,0,2,2,0
10000,77689,10000/77689,0,2,2,0
10000,77699,10000/77699,0,2,2,0
10000,77711,10000/77711,0,2,2,0
10000,77713,10000/77713,0,2,2,0
10000,77719,10000/77719,0,2,2,0
10000,77723,10000/77723,0,2,2,0
10000,77731,10000/77731,0,2,2,0
10000,77743,10000/77743,0,2,2,0
10000,77747,10000/77747,0,2,2,0
10000,77761,10000/77761,0,2,2,0
10000,77773,10000/77773,0,2,2,0
10000,77783,10000/77783,0,2,2,0
10000,77797,10000/77797,0,2,2,0
10000,77801,10000/77801,0,2,2,0
10000,77813,10000/77813,0,2,2,0
10000,77839,10000/77839,0,2,2,0
10000,77849,10000/77849,0,2,2,0
10000,77863,10000/77863,0,2,2,0
10000,77867,10000/77867,0,2,2,0
10000,77893,10000/77893,0,2,2,0
10000,77899,10000/77899,0,2,2,0
10000,77929,10000/77929,0,2,2,0
10000,77933,10000/77933,0,2,2,0
10000,77951,10000/77951,0,2,2,0
10000,77969,10000/77969,0,2,2,0
10000,77977,10000/77977,0,2,2,0
10000,77983,10000/77983,0,2,2,0
10000,77999,10000/77999,0,2,2,0
10000,78007,10000/78007,0,2,2,0
10000,78017,10000/78017,0,2,2,0
10000,78031,10000/78031,0,2,2,0
10000,78041,10000/78041,0,2,2,0
10000,78049,10000/78049,0,2,2,0
10000,78059,10000/78059,0,2,2,0
10000,78079,10000/78079,0,2,2,0
10000,78101,10000/78101,0,2,2,0
10000,78121,10000/78121,0,2,2,0
10000,78137,10000/78137,0,2,2,0
10000,78139,10000/78139,0,2,2,0
10000,78157,10000/78157,0,2,2,0
10000,78163,10000/78163,0,2,2,0
10000,78167,10000/78167,0,2,2,0
10000,78173,10000/78173,0,2,2,0
10000,78179,10000/78179,0,2,2,0
10000,78191,10000/78191,0,2,2,0
10000,78193,10000/78193,0,2,2,0
10000,78203,10000/78203,0,2,2,0
10000,78229,10000/78229,0,2,2,0
10000,78233,10000/78233,0,2,2,0
10000,78241,10000/78241,0,2,2,0
10000,78259,10000/78259,0,2,2,0
10000,78277,10000/78277,0,2,2,0
10000,78283,10000/78283,0,2,2,0
10000,78301,10000/78301,0,2,2,0
10000,78307,10000/78307,0,2,2,0
10000,78311,10000/78311,0,2,2,0
10000,78317,10000/78317,0,2,2,0
10000,78341,10000/78341,0,2,2,0
10000,78347,10000/78347,0,2,2,0
10000,78367,10000/78367,0,2,2,0
10000,78401,10000/78401,0,2,2,0
10000,78427,10000/78427,0,2,2,0
10000,78437,10000/78437,0,2,2,0
10000,78439,10000/78439,0,2,2,0
10000,78467,10000/78467,0,2,2,0
10000,78479,10000/78479,0,2,2,0
10000,78487,10000/78487,0,2,2,0
10000,78497,10000/78497,0,2,2,0
10000,78509,10000/78509,0,2,2,0
10000,78511,10000/78511,0,2,2,0
10000,78517,10000/78517,0,2,2,0
10000,78539,10000/78539,0,2,2,0
10000,78541,10000/78541,0,2,2,0
10000,78553,10000/78553,0,2,2,0
10000,78569,10000/78569,0,2,2,0
10000,78571,10000/78571,0,2,2,0
10000,78577,10000/78577,0,2,2,0
10000,78583,10000/78583,0,2,2,0
10000,78593,10000/78593,0,2,2,0
10000,78607,10000/78607,0,2,2,0
10000,78623,10000/78623,0,2,2,0
10000,78643,10000/78643,0,2,2,0
10000,78649,10000/78649,0,2,2,0
10000,78653,10000/78653,0,2,2,0
10000,78691,10000/78691,0,2,2,0
10000,78697,10000/78697,0,2,2,0
10000,78707,10000/78707,0,2,2,0
10000,78713,10000/78713,0,2,2,0
10000,78721,10000/78721,0,2,2,0
10000,78737,10000/78737,0,2,2,0
10000,78779,10000/78779,0,2,2,0
10000,78781,10000/78781,0,2,2,0
10000,78787,10000/78787,0,2,2,0
10000,78791,10000/78791,0,2,2,0
10000,78797,10000/78797,0,2,2,0
10000,78803,10000/78803,0,2,2,0
10000,78809,10000/78809,0,2,2,0
10000,78823,10000/78823,0,2,2,0
10000,78839,10000/78839,0,2,2,0
10000,78853,10000/78853,0,2,2,0
10000,78857,10000/78857,0,2,2,0
10000,78877,10000/78877,0,2,2,0
10000,78887,10000/78887,0,2,2,0
10000,78889,10000/78889,0,2,2,0
10000,78893,10000/78893,0,2,2,0
10000,78901,10000/78901,0,2,2,0
10000,78919,10000/78919,0,2,2,0
10000,78929,10000/78929,0,2,2,0
10000,78941,10000/78941,0,2,2,0
10000,78977,10000/78977,0,2,2,0
10000,78979,10000/78979,0,2,2,0
10000,78989,10000/78989,0,2,2,0
10000,79031,10000/79031,0,2,2,0
10000,79039,10000/79039,0,2,2,0
10000,79043,10000/79043,0,2,2,0
10000,79063,10000/79063,0,2,2,0
10000,79087,10000/79087,0,2,2,0
10000,79103,10000/79103,0,2,2,0
10000,79111,10000/79111,0,2,2,0
10000,79133,10000/79133,0,2,2,0
10000,79139,10000/79139,0,2,2,0
10000,79147,10000/79147,0,2,2,0
10000,79151,10000/79151,0,2,2,0
10000,79153,10000/79153,0,2,2,0
10000,79159,10000/79159,0,2,2,0
10000,79181,10000/79181,0,2,2,0
10000,79187,10000/79187,0,2,2,0
10000,79193,10000/79193,0,2,2,0
10000,79201,10000/79201,0,2,2,0
10000,79229,10000/79229,0,2,2,0
10000,79231,10000/79231,0,2,2,0
10000,79241,10000/79241,0,2,2,0
10000,79259,10000/79259,0,2,2,0
10000,79273,10000/79273,0,2,2,0
10000,79279,10000/79279,0,2,2,0
10000,79283,10000/79283,0,2,2,0
10000,79301,10000/79301,0,2,2,0
10000,79309,10000/79309,0,2,2,0
10000,79319,10000/79319,0,2,2,0
10000,79333,10000/79333,0,2,2,0
10000,79337,10000/79337,0,2,2,0
10000,79349,10000/79349,0,2,2,0
10000,79357,10000/79357,0,2,2,0
10000,79367,10000/79367,0,2,2,0
10000,79379,10000/79379,0,2,2,0
10000,79393,10000/79393,0,2,2,0
10000,79397,10000/79397,0,2,2,0
10000,79399,10000/79399,0,2,2,0
10000,79411,10000/79411,0,2,2,0
10000,79423,10000/79423,0,2,2,0
10000,79427,10000/79427,0,2,2,0
10000,79433,10000/79433,0,2,2,0
10000,79451,10000/79451,0,2,2,0
10000,79481,10000/79481,0,2,2,0
10000,79493,10000/79493,0,2,2,0
10000,79531,10000/79531,0,2,2,0
10000,79537,10000/79537,0,2,2,0
10000,79549,10000/79549,0,2,2,0
10000,79559,10000/79559,0,2,2,0
10000,79561,10000/79561,0,2,2,0
10000,79579,10000/79579,0,2,2,0
10000,79589,10000/79589,0,2,2,0
10000,79601,10000/79601,0,2,2,0
10000,79609,10000/79609,0,2,2,0
10000,79613,10000/79613,0,2,2,0
10000,79621,10000/79621,0,2,2,0
10000,79627,10000/79627,0,2,2,0
10000,79631,10000/79631,0,2,2,0
10000,79633,10000/79633,0,2,2,0
10000,79657,10000/79657,0,2,2,0
10000,79669,10000/79669,0,2,2,0
10000,79687,10000/79687,0,2,2,0
10000,79691,10000/79691,0,2,2,0
10000,79693,10000/79693,0,2,2,0
10000,79697,10000/79697,0,2,2,0
10000,79699,10000/79699,0,2,2,0
10000,79757,10000/79757,0,2,2,0
10000,79769,10000/79769,0,2,2,0
10000,79777,10000/79777,0,2,2,0
10000,79801,10000/79801,0,2,2,0
10000,79811,10000/79811,0,2,2,0
10000,79813,10000/79813,0,2,2,0
10000,79817,10000/79817,0,2,2,0
10000,79823,10000/79823,0,2,2,0
10000,79829,10000/79829,0,2,2,0
10000,79841,10000/79841,0,2,2,0
10000,79843,10000/79843,0,2,2,0
10000,79847,10000/79847,0,2,2,0
10000,79861,10000/79861,0,2,2,0
10000,79867,10000/79867,0,2,2,0
10000,79873,10000/79873,0,2,2,0
10000,79889,10000/79889,0,2,2,0
10000,79901,10000/79901,0,2,2,0
10000,79903,10000/79903,0,2,2,0
10000,79907,10000/79907,0,2,2,0
10000,79939,10000/79939,0,2,2,0
10000,79943,10000/79943,0,2,2,0
10000,79967,10000/79967,0,2,2,0
10000,79973,10000/79973,0,2,2,0
10000,79979,10000/79979,0,2,2,0
10000,79987,10000/79987,0,2,2,0
10000,79997,10000/79997,0,2,2,0
10000,79999,10000/79999,0,2,2,0
10000,80021,10000/80021,0,1,1,0
10000,80039,10000/80039,0,1,1,0
10000,80051,10000/80051,0,1,1,0
10000,80071,10000/80071,0,1,1,0
10000,80077,10000/80077,0,1,1,0
10000,80107,10000/80107,0,1,1,0
10000,80111,10000/80111,0,1,1,0
10000,80141,10000/80141,0,1,1,0
10000,80147,10000/80147,0,1,1,0
10000,80149,10000/80149,0,1,1,0
10000,80153,10000/80153,0,1,1,0
10000,80167,10000/80167,0,1,1,0
10000,80173,10000/80173,0,1,1,0
10000,80177,10000/80177,0,1,1,0
10000,80191,10000/80191,0,1,1,0
10000,80207,10000/80207,0,1,1,0
10000,80209,10000/80209,0,1,1,0
10000,80221,10000/80221,0,1,1,0
10000,80231,10000/80231,0,1,1,0
10000,80233,10000/80233,0,1,1,0
10000,80239,10000/80239,0,1,1,0
10000,80251,10000/80251,0,1,1,0
10000,80263,10000/80263,0,1,1,0
10000,80273,10000/80273,0,1,1,0
10000,80279,10000/80279,0,1,1,0
10000,80287,10000/80287,0,1,1,0
10000,80309,10000/80309,0,1,1,0
10000,80317,10000/80317,0,1,1,0
10000,80329,10000/80329,0,1,1,0
10000,80341,10000/80341,0,1,1,0
10000,80347,10000/80347,0,1,1,0
10000,80363,10000/80363,0,1,1,0
10000,80369,10000/80369,0,1,1,0
10000,80387,10000/80387,0,1,1,0
10000,80407,10000/80407,0,1,1,0
10000,80429,10000/80429,0,1,1,0
10000,80447,10000/80447,0,1,1,0
10000,80449,10000/80449,0,1,1,0
10000,80471,10000/80471,0,1,1,0
10000,80473,10000/80473,0,1,1,0
10000,80489,10000/80489,0,1,1,0
10000,80491,10000/80491,0,1,1,0
10000,80513,10000/80513,0,1,1,0
10000,80527,10000/80527,0,1,1,0
10000,80537,10000/80537,0,1,1,0
10000,80557,10000/80557,0,1,1,0
10000,80567,10000/80567,0,1,1,0
10000,80599,10000/80599,0,1,1,0
10000,80603,10000/80603,0,1,1,0
10000,80611,10000/80611,0,1,1,0
10000,80621,10000/80621,0,1,1,0
10000,80627,10000/80627,0,1,1,0
10000,80629,10000/80629,0,1,1,0
10000,80651,10000/80651,0,1,1,0
10000,80657,10000/80657,0,1,1,0
10000,80669,10000/80669,0,1,1,0
10000,80671,10000/80671,0,1,1,0
10000,80677,10000/80677,0,1,1,0
10000,80681,10000/80681,0,1,1,0
10000,80683,10000/80683,0,1,1,0
10000,80687,10000/80687,0,1,1,0
10000,80701,10000/80701,0,1,1,0
10000,80713,10000/80713,0,1,1,0
10000,80737,10000/80737,0,1,1,0
10000,80747,10000/80747,0,1,1,0
10000,80749,10000/80749,0,1,1,0
10000,80761,10000/80761,0,1,1,0
10000,80777,10000/80777,0,1,1,0
10000,80779,10000/80779,0,1,1,0
10000,80783,10000/80783,0,1,1,0
10000,80789,10000/80789,0,1,1,0
10000,80803,10000/80803,0,1,1,0
10000,80809,10000/80809,0,1,1,0
10000,80819,10000/80819,0,1,1,0
10000,80831,10000/80831,0,1,1,0
10000,80833,10000/80833,0,1,1,0
10000,80849,10000/80849,0,1,1,0
10000,80863,10000/80863,0,1,1,0
10000,80897,10000/80897,0,1,1,0
10000,80909,10000/80909,0,1,1,0
10000,80911,10000/80911,0,1,1,0
10000,80917,10000/80917,0,1,1,0
10000,80923,10000/80923,0,1,1,0
10000,80929,10000/80929,0,1,1,0
10000,80933,10000/80933,0,1,1,0
10000,80953,10000/80953,0,1,1,0
10000,80963,10000/80963,0,1,1,0
10000,80989,10000/80989,0,1,1,0
10000,81001,10000/81001,0,1,1,0
10000,81013,10000/81013,0,1,1,0
10000,81017,10000/81017,0,1,1,0
10000,81019,10000/81019,0,1,1,0
10000,81023,10000/81023,0,1,1,0
10000,81031,10000/81031,0,1,1,0
10000,81041,10000/81041,0,1,1,0
10000,81043,10000/81043,0,1,1,0
10000,81047,10000/81047,0,1,1,0
10000,81049,10000/81049,0,1,1,0
10000,81071,10000/81071,0,1,1,0
10000,81077,10000/81077,0,1,1,0
10000,81083,10000/81083,0,1,1,0
10000,81097,10000/81097,0,1,1,0
10000,81101,10000/81101,0,1,1,0
10000,81119,10000/81119,0,1,1,0
10000,81131,10000/81131,0,1,1,0
10000,81157,10000/81157,0,1,1,0
10000,81163,10000/81163,0,1,1,0
10000,81173,10000/81173,0,1,1,0
10000,81181,10000/81181,0,1,1,0
10000,81197,10000/81197,0,1,1,0
10000,81199,10000/81199,0,1,1,0
10000,81203,10000/81203,0,1,1,0
10000,81223,10000/81223,0,1,1,0
10000,81233,10000/81233,0,1,1,0
10000,81239,10000/81239,0,1,1,0
10000,81281,10000/81281,0,1,1,0
10000,81283,10000/81283,0,1,1,0
10000,81293,10000/81293,0,1,1,0
10000,81299,10000/81299,0,1,1,0
10000,81307,10000/81307,0,1,1,0
10000,81331,10000/81331,0,1,1,0
10000,81343,10000/81343,0,1,1,0
10000,81349,10000/81349,0,1,1,0
10000,81353,10000/81353,0,1,1,0
10000,81359,10000/81359,0,1,1,0
10000,81371,10000/81371,0,1,1,0
10000,81373,10000/81373,0,1,1,0
10000,81401,10000/81401,0,1,1,0
10000,81409,10000/81409,0,1,1,0
10000,81421,10000/81421,0,1,1,0
10000,81439,10000/81439,0,1,1,0
10000,81457,10000/81457,0,1,1,0
10000,81463,10000/81463,0,1,1,0
10000,81509,10000/81509,0,1,1,0
10000,81517,10000/81517,0,1,1,0
10000,81527,10000/81527,0,1,1,0
10000,81533,10000/81533,0,1,1,0
10000,81547,10000/81547,0,1,1,0
10000,81551,10000/81551,0,1,1,0
10000,81553,10000/81553,0,1,1,0
10000,81559,10000/81559,0,1,1,0
10000,81563,10000/81563,0,1,1,0
10000,81569,10000/81569,0,1,1,0
10000,81611,10000/81611,0,1,1,0
10000,81619,10000/81619,0,1,1,0
10000,81629,10000/81629,0,1,1,0
10000,81637,10000/81637,0,1,1,0
10000,81647,10000/81647,0,1,1,0
10000,81649,10000/81649,0,1,1,0
10000,81667,10000/81667,0,1,1,0
10000,81671,10000/81671,0,1,1,0
10000,81677,10000/81677,0,1,1,0
10000,81689,10000/81689,0,1,1,0
10000,81701,10000/81701,0,1,1,0
10000,81703,10000/81703,0,1,1,0
10000,81707,10000/81707,0,1,1,0
10000,81727,10000/81727,0,1,1,0
10000,81737,10000/81737,0,1,1,0
10000,81749,10000/81749,0,1,1,0
10000,81761,10000/81761,0,1,1,0
10000,81769,10000/81769,0,1,1,0
10000,81773,10000/81773,0,1,1,0
10000,81799,10000/81799,0,1,1,0
10000,81817,10000/81817,0,1,1,0
10000,81839,10000/81839,0,1,1,0
10000,81847,10000/81847,0,1,1,0
10000,81853,10000/81853,0,1,1,0
10000,81869,10000/81869,0,1,1,0
10000,81883,10000/81883,0,1,1,0
10000,81899,10000/81899,0,1,1,0
10000,81901,10000/81901,0,1,1,0
10000,81919,10000/81919,0,1,1,0
10000,81929,10000/81929,0,1,1,0
10000,81931,10000/81931,0,1,1,0
10000,81937,10000/81937,0,1,1,0
10000,81943,10000/81943,0,1,1,0
10000,81953,10000/81953,0,1,1,0
10000,81967,10000/81967,0,1,1,0
10000,81971,10000/81971,0,1,1,0
10000,81973,10000/81973,0,1,1,0
10000,82003,10000/82003,0,1,1,0
10000,82007,10000/82007,0,1,1,0
10000,82009,10000/82009,0,1,1,0
10000,82013,10000/82013,0,1,1,0
10000,82021,10000/82021,0,1,1,0
10000,82031,10000/82031,0,1,1,0
10000,82037,10000/82037,0,1,1,0
10000,82039,10000/82039,0,1,1,0
10000,82051,10000/82051,0,1,1,0
10000,82067,10000/82067,0,1,1,0
10000,82073,10000/82073,0,1,1,0
10000,82129,10000/82129,0,1,1,0
10000,82139,10000/82139,0,1,1,0
10000,82141,10000/82141,0,1,1,0
10000,82153,10000/82153,0,1,1,0
10000,82163,10000/82163,0,1,1,0
10000,82171,10000/82171,0,1,1,0
10000,82183,10000/82183,0,1,1,0
10000,82189,10000/82189,0,1,1,0
10000,82193,10000/82193,0,1,1,0
10000,82207,10000/82207,0,1,1,0
10000,82217,10000/82217,0,1,1,0
10000,82219,10000/82219,0,1,1,0
10000,82223,10000/82223,0,1,1,0
10000,82231,10000/82231,0,1,1,0
10000,82237,10000/82237,0,1,1,0
10000,82241,10000/82241,0,1,1,0
10000,82261,10000/82261,0,1,1,0
10000,82267,10000/82267,0,1,1,0
10000,82279,10000/82279,0,1,1,0
10000,82301,10000/82301,0,1,1,0
10000,82307,10000/82307,0,1,1,0
10000,82339,10000/82339,0,1,1,0
10000,82349,10000/82349,0,1,1,0
10000,82351,10000/82351,0,1,1,0
10000,82361,10000/82361,0,1,1,0
10000,82373,10000/82373,0,1,1,0
10000,82387,10000/82387,0,1,1,0
10000,82393,10000/82393,0,1,1,0
10000,82421,10000/82421,0,1,1,0
10000,82457,10000/82457,0,1,1,0
10000,82463,10000/82463,0,1,1,0
10000,82469,10000/82469,0,1,1,0
10000,82471,10000/82471,0,1,1,0
10000,82483,10000/82483,0,1,1,0
10000,82487,10000/82487,0,1,1,0
10000,82493,10000/82493,0,1,1,0
10000,82499,10000/82499,0,1,1,0
10000,82507,10000/82507,0,1,1,0
10000,82529,10000/82529,0,1,1,0
10000,82531,10000/82531,0,1,1,0
10000,82549,10000/82549,0,1,1,0
10000,82559,10000/82559,0,1,1,0
10000,82561,10000/82561,0,1,1,0
10000,82567,10000/82567,0,1,1,0
10000,82571,10000/82571,0,1,1,0
10000,82591,10000/82591,0,1,1,0
10000,82601,10000/82601,0,1,1,0
10000,82609,10000/82609,0,1,1,0
10000,82613,10000/82613,0,1,1,0
10000,82619,10000/82619,0,1,1,0
10000,82633,10000/82633,0,1,1,0
10000,82651,10000/82651,0,1,1,0
10000,82657,10000/82657,0,1,1,0
10000,82699,10000/82699,0,1,1,0
10000,82721,10000/82721,0,1,1,0
10000,82723,10000/82723,0,1,1,0
10000,82727,10000/82727,0,1,1,0
10000,82729,10000/82729,0,1,1,0
10000,82757,10000/82757,0,1,1,0
10000,82759,10000/82759,0,1,1,0
10000,82763,10000/82763,0,1,1,0
10000,82781,10000/82781,0,1,1,0
10000,82787,10000/82787,0,1,1,0
10000,82793,10000/82793,0,1,1,0
10000,82799,10000/82799,0,1,1,0
10000,82811,10000/82811,0,1,1,0
10000,82813,10000/82813,0,1,1,0
10000,82837,10000/82837,0,1,1,0
10000,82847,10000/82847,0,1,1,0
10000,82883,10000/82883,0,1,1,0
10000,82889,10000/82889,0,1,1,0
10000,82891,10000/82891,0,1,1,0
10000,82903,10000/82903,0,1,1,0
10000,82913,10000/82913,0,1,1,0
10000,82939,10000/82939,0,1,1,0
10000,82963,10000/82963,0,1,1,0
10000,82981,10000/82981,0,1,1,0
10000,82997,10000/82997,0,1,1,0
10000,83003,10000/83003,0,1,1,0
10000,83009,10000/83009,0,1,1,0
10000,83023,10000/83023,0,1,1,0
10000,83047,10000/83047,0,1,1,0
10000,83059,10000/83059,0,1,1,0
10000,83063,10000/83063,0,1,1,0
10000,83071,10000/83071,0,1,1,0
10000,83077,10000/83077,0,1,1,0
10000,83089,10000/83089,0,1,1,0
10000,83093,10000/83093,0,1,1,0
10000,83101,10000/83101,0,1,1,0
10000,83117,10000/83117,0,1,1,0
10000,83137,10000/83137,0,1,1,0
10000,83177,10000/83177,0,1,1,0
10000,83203,10000/83203,0,1,1,0
10000,83207,10000/83207,0,1,1,0
10000,83219,10000/83219,0,1,1,0
10000,83221,10000/83221,0,1,1,0
10000,83227,10000/83227,0,1,1,0
10000,83231,10000/83231,0,1,1,0
10000,83233,10000/83233,0,1,1,0
10000,83243,10000/83243,0,1,1,0
10000,83257,10000/83257,0,1,1,0
10000,83267,10000/83267,0,1,1,0
10000,83269,10000/83269,0,1,1,0
10000,83273,10000/83273,0,1,1,0
10000,83299,10000/83299,0,1,1,0
10000,83311,10000/83311,0,1,1,0
10000,83339,10000/83339,0,1,1,0
10000,83341,10000/83341,0,1,1,0
10000,83357,10000/83357,0,1,1,0
10000,83383,10000/83383,0,1,1,0
10000,83389,10000/83389,0,1,1,0
10000,83399,10000/83399,0,1,1,0
10000,83401,10000/83401,0,1,1,0
10000,83407,10000/83407,0,1,1,0
10000,83417,10000/83417,0,1,1,0
10000,83423,10000/83423,0,1,1,0
10000,83431,10000/83431,0,1,1,0
10000,83437,10000/83437,0,1,1,0
10000,83443,10000/83443,0,1,1,0
10000,83449,10000/83449,0,1,1,0
10000,83459,10000/83459,0,1,1,0
10000,83471,10000/83471,0,1,1,0
10000,83477,10000/83477,0,1,1,0
10000,83497,10000/83497,0,1,1,0
10000,83537,10000/83537,0,1,1,0
10000,83557,10000/83557,0,1,1,0
10000,83561,10000/83561,0,1,1,0
10000,83563,10000/83563,0,1,1,0
10000,83579,10000/83579,0,1,1,0
10000,83591,10000/83591,0,1,1,0
10000,83597,10000/83597,0,1,1,0
10000,83609,10000/83609,0,1,1,0
10000,83617,10000/83617,0,1,1,0
10000,83621,10000/83621,0,1,1,0
10000,83639,10000/83639,0,1,1,0
10000,83641,10000/83641,0,1,1,0
10000,83653,10000/83653,0,1,1,0
10000,83663,10000/83663,0,1,1,0
10000,83689,10000/83689,0,1,1,0
10000,83701,10000/83701,0,1,1,0
10000,83717,10000/83717,0,1,1,0
10000,83719,10000/83719,0,1,1,0
10000,83737,10000/83737,0,1,1,0
10000,83761,10000/83761,0,1,1,0
10000,83773,10000/83773,0,1,1,0
10000,83777,10000/83777,0,1,1,0
10000,83791,10000/83791,0,1,1,0
10000,83813,10000/83813,0,1,1,0
10000,83833,10000/83833,0,1,1,0
10000,83843,10000/83843,0,1,1,0
10000,83857,10000/83857,0,1,1,0
10000,83869,10000/83869,0,1,1,0
10000,83873,10000/83873,0,1,1,0
10000,83891,10000/83891,0,1,1,0
10000,83903,10000/83903,0,1,1,0
10000,83911,10000/83911,0,1,1,0
10000,83921,10000/83921,0,1,1,0
10000,83933,10000/83933,0,1,1,0
10000,83939,10000/83939,0,1,1,0
10000,83969,10000/83969,0,1,1,0
10000,83983,10000/83983,0,1,1,0
10000,83987,10000/83987,0,1,1,0
10000,84011,10000/84011,0,1,1,0
10000,84017,10000/84017,0,1,1,0
10000,84047,10000/84047,0,1,1,0
10000,84053,10000/84053,0,1,1,0
10000,84059,10000/84059,0,1,1,0
10000,84061,10000/84061,0,1,1,0
10000,84067,10000/84067,0,1,1,0
10000,84089,10000/84089,0,1,1,0
10000,84121,10000/84121,0,1,1,0
10000,84127,10000/84127,0,1,1,0
10000,84131,10000/84131,0,1,1,0
10000,84137,10000/84137,0,1,1,0
10000,84143,10000/84143,0,1,1,0
10000,84163,10000/84163,0,1,1,0
10000,84179,10000/84179,0,1,1,0
10000,84181,10000/84181,0,1,1,0
10000,84191,10000/84191,0,1,1,0
10000,84199,10000/84199,0,1,1,0
10000,84211,10000/84211,0,1,1,0
10000,84221,10000/84221,0,1,1,0
10000,84223,10000/84223,0,1,1,0
10000,84229,10000/84229,0,1,1,0
10000,84239,10000/84239,0,1,1,0
10000,84247,10000/84247,0,1,1,0
10000,84263,10000/84263,0,1,1,0
10000,84299,10000/84299,0,1,1,0
10000,84307,10000/84307,0,1,1,0
10000,84313,10000/84313,0,1,1,0
10000,84317,10000/84317,0,1,1,0
10000,84319,10000/84319,0,1,1,0
10000,84347,10000/84347,0,1,1,0
10000,84349,10000/84349,0,1,1,0
10000,84377,10000/84377,0,1,1,0
10000,84389,10000/84389,0,1,1,0
10000,84391,10000/84391,0,1,1,0
10000,84401,10000/84401,0,1,1,0
10000,84407,10000/84407,0,1,1,0
10000,84421,10000/84421,0,1,1,0
10000,84431,10000/84431,0,1,1,0
10000,84437,10000/84437,0,1,1,0
10000,84443,10000/84443,0,1,1,0
10000,84449,10000/84449,0,1,1,0
10000,84457,10000/84457,0,1,1,0
10000,84463,10000/84463,0,1,1,0
10000,84467,10000/84467,0,1,1,0
10000,84481,10000/84481,0,1,1,0
10000,84499,10000/84499,0,1,1,0
10000,84503,10000/84503,0,1,1,0
10000,84509,10000/84509,0,1,1,0
10000,84521,10000/84521,0,1,1,0
10000,84523,10000/84523,0,1,1,0
10000,84533,10000/84533,0,1,1,0
10000,84551,10000/84551,0,1,1,0
10000,84559,10000/84559,0,1,1,0
10000,84589,10000/84589,0,1,1,0
10000,84629,10000/84629,0,1,1,0
10000,84631,10000/84631,0,1,1,0
10000,84649,10000/84649,0,1,1,0
10000,84653,10000/84653,0,1,1,0
10000,84659,10000/84659,0,1,1,0
10000,84673,10000/84673,0,1,1,0
10000,84691,10000/84691,0,1,1,0
10000,84697,10000/84697,0,1,1,0
10000,84701,10000/84701,0,1,1,0
10000,84713,10000/84713,0,1,1,0
10000,84719,10000/84719,0,1,1,0
10000,84731,10000/84731,0,1,1,0
10000,84737,10000/84737,0,1,1,0
10000,84751,10000/84751,0,1,1,0
10000,84761,10000/84761,0,1,1,0
10000,84787,10000/84787,0,1,1,0
10000,84793,10000/84793,0,1,1,0
10000,84809,10000/84809,0,1,1,0
10000,84811,10000/84811,0,1,1,0
10000,84827,10000/84827,0,1,1,0
10000,84857,10000/84857,0,1,1,0
10000,84859,10000/84859,0,1,1,0
10000,84869,10000/84869,0,1,1,0
10000,84871,10000/84871,0,1,1,0
10000,84913,10000/84913,0,1,1,0
10000,84919,10000/84919,0,1,1,0
10000,84947,10000/84947,0,1,1,0
10000,84961,10000/84961,0,1,1,0
10000,84967,10000/84967,0,1,1,0
10000,84977,10000/84977,0,1,1,0
10000,84979,10000/84979,0,1,1,0
10000,84991,10000/84991,0,1,1,0
10000,85009,10000/85009,0,1,1,0
10000,85021,10000/85021,0,1,1,0
10000,85027,10000/85027,0,1,1,0
10000,85037,10000/85037,0,1,1,0
10000,85049,10000/85049,0,1,1,0
10000,85061,10000/85061,0,1,1,0
10000,85081,10000/85081,0,1,1,0
10000,85087,10000/85087,0,1,1,0
10000,85091,10000/85091,0,1,1,0
10000,85093,10000/85093,0,1,1,0
10000,85103,10000/85103,0,1,1,0
10000,85109,10000/85109,0,1,1,0
10000,85121,10000/85121,0,1,1,0
10000,85133,10000/85133,0,1,1,0
10000,85147,10000/85147,0,1,1,0
10000,85159,10000/85159,0,1,1,0
10000,85193,10000/85193,0,1,1,0
10000,85199,10000/85199,0,1,1,0
10000,85201,10000/85201,0,1,1,0
10000,85213,10000/85213,0,1,1,0
10000,85223,10000/85223,0,1,1,0
10000,85229,10000/85229,0,1,1,0
10000,85237,10000/85237,0,1,1,0
10000,85243,10000/85243,0,1,1,0
10000,85247,10000/85247,0,1,1,0
10000,85259,10000/85259,0,1,1,0
10000,85297,10000/85297,0,1,1,0
10000,85303,10000/85303,0,1,1,0
10000,85313,10000/85313,0,1,1,0
10000,85331,10000/85331,0,1,1,0
10000,85333,10000/85333,0,1,1,0
10000,85361,10000/85361,0,1,1,0
10000,85363,10000/85363,0,1,1,0
10000,85369,10000/85369,0,1,1,0
10000,85381,10000/85381,0,1,1,0
10000,85411,10000/85411,0,1,1,0
10000,85427,10000/85427,0,1,1,0
10000,85429,10000/85429,0,1,1,0
10000,85439,10000/85439,0,1,1,0
10000,85447,10000/85447,0,1,1,0
10000,85451,10000/85451,0,1,1,0
10000,85453,10000/85453,0,1,1,0
10000,85469,10000/85469,0,1,1,0
10000,85487,10000/85487,0,1,1,0
10000,85513,10000/85513,0,1,1,0
10000,85517,10000/85517,0,1,1,0
10000,85523,10000/85523,0,1,1,0
10000,85531,10000/85531,0,1,1,0
10000,85549,10000/85549,0,1,1,0
10000,85571,10000/85571,0,1,1,0
10000,85577,10000/85577,0,1,1,0
10000,85597,10000/85597,0,1,1,0
10000,85601,10000/85601,0,1,1,0
10000,85607,10000/85607,0,1,1,0
10000,85619,10000/85619,0,1,1,0
10000,85621,10000/85621,0,1,1,0
10000,85627,10000/85627,0,1,1,0
10000,85639,10000/85639,0,1,1,0
10000,85643,10000/85643,0,1,1,0
10000,85661,10000/85661,0,1,1,0
10000,85667,10000/85667,0,1,1,0
10000,85669,10000/85669,0,1,1,0
10000,85691,10000/85691,0,1,1,0
10000,85703,10000/85703,0,1,1,0
10000,85711,10000/85711,0,1,1,0
10000,85717,10000/85717,0,1,1,0
10000,85733,10000/85733,0,1,1,0
10000,85751,10000/85751,0,1,1,0
10000,85781,10000/85781,0,1,1,0
10000,85793,10000/85793,0,1,1,0
10000,85817,10000/85817,0,1,1,0
10000,85819,10000/85819,0,1,1,0
10000,85829,10000/85829,0,1,1,0
10000,85831,10000/85831,0,1,1,0
10000,85837,10000/85837,0,1,1,0
10000,85843,10000/85843,0,1,1,0
10000,85847,10000/85847,0,1,1,0
10000,85853,10000/85853,0,1,1,0
10000,85889,10000/85889,0,1,1,0
10000,85903,10000/85903,0,1,1,0
10000,85909,10000/85909,0,1,1,0
10000,85931,10000/85931,0,1,1,0
10000,85933,10000/85933,0,1,1,0
10000,85991,10000/85991,0,1,1,0
10000,85999,10000/85999,0,1,1,0
10000,86011,10000/86011,0,1,1,0
10000,86017,10000/86017,0,1,1,0
10000,86027,10000/86027,0,1,1,0
10000,86029,10000/86029,0,1,1,0
10000,86069,10000/86069,0,1,1,0
10000,86077,10000/86077,0,1,1,0
10000,86083,10000/86083,0,1,1,0
10000,86111,10000/86111,0,1,1,0
10000,86113,10000/86113,0,1,1,0
10000,86117,10000/86117,0,1,1,0
10000,86131,10000/86131,0,1,1,0
10000,86137,10000/86137,0,1,1,0
10000,86143,10000/86143,0,1,1,0
10000,86161,10000/86161,0,1,1,0
10000,86171,10000/86171,0,1,1,0
10000,86179,10000/86179,0,1,1,0
10000,86183,10000/86183,0,1,1,0
10000,86197,10000/86197,0,1,1,0
10000,86201,10000/86201,0,1,1,0
10000,86209,10000/86209,0,1,1,0
10000,86239,10000/86239,0,1,1,0
10000,86243,10000/86243,0,1,1,0
10000,86249,10000/86249,0,1,1,0
10000,86257,10000/86257,0,1,1,0
10000,86263,10000/86263,0,1,1,0
10000,86269,10000/86269,0,1,1,0
10000,86287,10000/86287,0,1,1,0
10000,86291,10000/86291,0,1,1,0
10000,86293,10000/86293,0,1,1,0
10000,86297,10000/86297,0,1,1,0
10000,86311,10000/86311,0,1,1,0
10000,86323,10000/86323,0,1,1,0
10000,86341,10000/86341,0,1,1,0
10000,86351,10000/86351,0,1,1,0
10000,86353,10000/86353,0,1,1,0
10000,86357,10000/86357,0,1,1,0
10000,86369,10000/86369,0,1,1,0
10000,86371,10000/86371,0,1,1,0
10000,86381,10000/86381,0,1,1,0
10000,86389,10000/86389,0,1,1,0
10000,86399,10000/86399,0,1,1,0
10000,86413,10000/86413,0,1,1,0
10000,86423,10000/86423,0,1,1,0
10000,86441,10000/86441,0,1,1,0
10000,86453,10000/86453,0,1,1,0
10000,86461,10000/86461,0,1,1,0
10000,86467,10000/86467,0,1,1,0
10000,86477,10000/86477,0,1,1,0
10000,86491,10000/86491,0,1,1,0
10000,86501,10000/86501,0,1,1,0
10000,86509,10000/86509,0,1,1,0
10000,86531,10000/86531,0,1,1,0
10000,86533,10000/86533,0,1,1,0
10000,86539,10000/86539,0,1,1,0
10000,86561,10000/86561,0,1,1,0
10000,86573,10000/86573,0,1,1,0
10000,86579,10000/86579,0,1,1,0
10000,86587,10000/86587,0,1,1,0
10000,86599,10000/86599,0,1,1,0
10000,86627,10000/86627,0,1,1,0
10000,86629,10000/86629,0,1,1,0
10000,86677,10000/86677,0,1,1,0
10000,86689,10000/86689,0,1,1,0
10000,86693,10000/86693,0,1,1,0
10000,86711,10000/86711,0,1,1,0
10000,86719,10000/86719,0,1,1,0
10000,86729,10000/86729,0,1,1,0
10000,86743,10000/86743,0,1,1,0
10000,86753,10000/86753,0,1,1,0
10000,86767,10000/86767,0,1,1,0
10000,86771,10000/86771,0,1,1,0
10000,86783,10000/86783,0,1,1,0
10000,86813,10000/86813,0,1,1,0
10000,86837,10000/86837,0,1,1,0
10000,86843,10000/86843,0,1,1,0
10000,86851,10000/86851,0,1,1,0
10000,86857,10000/86857,0,1,1,0
10000,86861,10000/86861,0,1,1,0
10000,86869,10000/86869,0,1,1,0
10000,86923,10000/86923,0,1,1,0
10000,86927,10000/86927,0,1,1,0
10000,86929,10000/86929,0,1,1,0
10000,86939,10000/86939,0,1,1,0
10000,86951,10000/86951,0,1,1,0
10000,86959,10000/86959,0,1,1,0
10000,86969,10000/86969,0,1,1,0
10000,86981,10000/86981,0,1,1,0
10000,86993,10000/86993,0,1,1,0
10000,87011,10000/87011,0,1,1,0
10000,87013,10000/87013,0,1,1,0
10000,87037,10000/87037,0,1,1,0
10000,87041,10000/87041,0,1,1,0
10000,87049,10000/87049,0,1,1,0
10000,87071,10000/87071,0,1,1,0
10000,87083,10000/87083,0,1,1,0
10000,87103,10000/87103,0,1,1,0
10000,87107,10000/87107,0,1,1,0
10000,87119,10000/87119,0,1,1,0
10000,87121,10000/87121,0,1,1,0
10000,87133,10000/87133,0,1,1,0
10000,87149,10000/87149,0,1,1,0
10000,87151,10000/87151,0,1,1,0
10000,87179,10000/87179,0,1,1,0
10000,87181,10000/87181,0,1,1,0
10000,87187,10000/87187,0,1,1,0
10000,87211,10000/87211,0,1,1,0
10000,87221,10000/87221,0,1,1,0
10000,87223,10000/87223,0,1,1,0
10000,87251,10000/87251,0,1,1,0
10000,87253,10000/87253,0,1,1,0
10000,87257,10000/87257,0,1,1,0
10000,87277,10000/87277,0,1,1,0
10000,87281,10000/87281,0,1,1,0
10000,87293,10000/87293,0,1,1,0
10000,87299,10000/87299,0,1,1,0
10000,87313,10000/87313,0,1,1,0
10000,87317,10000/87317,0,1,1,0
10000,87323,10000/87323,0,1,1,0
10000,87337,10000/87337,0,1,1,0
10000,87359,10000/87359,0,1,1,0
10000,87383,10000/87383,0,1,1,0
10000,87403,10000/87403,0,1,1,0
10000,87407,10000/87407,0,1,1,0
10000,87421,10000/87421,0,1,1,0
10000,87427,10000/87427,0,1,1,0
10000,87433,10000/87433,0,1,1,0
10000,87443,10000/87443,0,1,1,0
10000,87473,10000/87473,0,1,1,0
10000,87481,10000/87481,0,1,1,0
10000,87491,10000/87491,0,1,1,0
10000,87509,10000/87509,0,1,1,0
10000,87511,10000/87511,0,1,1,0
10000,87517,10000/87517,0,1,1,0
10000,87523,10000/87523,0,1,1,0
10000,87539,10000/87539,0,1,1,0
10000,87541,10000/87541,0,1,1,0
10000,87547,10000/87547,0,1,1,0
10000,87553,10000/87553,0,1,1,0
10000,87557,10000/87557,0,1,1,0
10000,87559,10000/87559,0,1,1,0
10000,87583,10000/87583,0,1,1,0
10000,87587,10000/87587,0,1,1,0
10000,87589,10000/87589,0,1,1,0
10000,87613,10000/87613,0,1,1,0
10000,87623,10000/87623,0,1,1,0
10000,87629,10000/87629,0,1,1,0
10000,87631,10000/87631,0,1,1,0
10000,87641,10000/87641,0,1,1,0
10000,87643,10000/87643,0,1,1,0
10000,87649,10000/87649,0,1,1,0
10000,87671,10000/87671,0,1,1,0
10000,87679,10000/87679,0,1,1,0
10000,87683,10000/87683,0,1,1,0
10000,87691,10000/87691,0,1,1,0
10000,87697,10000/87697,0,1,1,0
10000,87701,10000/87701,0,1,1,0
10000,87719,10000/87719,0,1,1,0
10000,87721,10000/87721,0,1,1,0
10000,87739,10000/87739,0,1,1,0
10000,87743,10000/87743,0,1,1,0
10000,87751,10000/87751,0,1,1,0
10000,87767,10000/87767,0,1,1,0
10000,87793,10000/87793,0,1,1,0
10000,87797,10000/87797,0,1,1,0
10000,87803,10000/87803,0,1,1,0
10000,87811,10000/87811,0,1,1,0
10000,87833,10000/87833,0,1,1,0
10000,87853,10000/87853,0,1,1,0
10000,87869,10000/87869,0,1,1,0
10000,87877,10000/87877,0,1,1,0
10000,87881,10000/87881,0,1,1,0
10000,87887,10000/87887,0,1,1,0
10000,87911,10000/87911,0,1,1,0
10000,87917,10000/87917,0,1,1,0
10000,87931,10000/87931,0,1,1,0
10000,87943,10000/87943,0,1,1,0
10000,87959,10000/87959,0,1,1,0
10000,87961,10000/87961,0,1,1,0
10000,87973,10000/87973,0,1,1,0
10000,87977,10000/87977,0,1,1,0
10000,87991,10000/87991,0,1,1,0
10000,88001,10000/88001,0,1,1,0
10000,88003,10000/88003,0,1,1,0
10000,88007,10000/88007,0,1,1,0
10000,88019,10000/88019,0,1,1,0
10000,88037,10000/88037,0,1,1,0
10000,88069,10000/88069,0,1,1,0
10000,88079,10000/88079,0,1,1,0
10000,88093,10000/88093,0,1,1,0
10000,88117,10000/88117,0,1,1,0
10000,88129,10000/88129,0,1,1,0
10000,88169,10000/88169,0,1,1,0
10000,88177,10000/88177,0,1,1,0
10000,88211,10000/88211,0,1,1,0
10000,88223,10000/88223,0,1,1,0
10000,88237,10000/88237,0,1,1,0
10000,88241,10000/88241,0,1,1,0
10000,88259,10000/88259,0,1,1,0
10000,88261,10000/88261,0,1,1,0
10000,88289,10000/88289,0,1,1,0
10000,88301,10000/88301,0,1,1,0
10000,88321,10000/88321,0,1,1,0
10000,88327,10000/88327,0,1,1,0
10000,88337,10000/88337,0,1,1,0
10000,88339,10000/88339,0,1,1,0
10000,88379,10000/88379,0,1,1,0
10000,88397,10000/88397,0,1,1,0
10000,88411,10000/88411,0,1,1,0
10000,88423,10000/88423,0,1,1,0
10000,88427,10000/88427,0,1,1,0
10000,88463,10000/88463,0,1,1,0
10000,88469,10000/88469,0,1,1,0
10000,88471,10000/88471,0,1,1,0
10000,88493,10000/88493,0,1,1,0
10000,88499,10000/88499,0,1,1,0
10000,88513,10000/88513,0,1,1,0
10000,88523,10000/88523,0,1,1,0
10000,88547,10000/88547,0,1,1,0
10000,88589,10000/88589,0,1,1,0
10000,88591,10000/88591,0,1,1,0
10000,88607,10000/88607,0,1,1,0
10000,88609,10000/88609,0,1,1,0
10000,88643,10000/88643,0,1,1,0
10000,88651,10000/88651,0,1,1,0
10000,88657,10000/88657,0,1,1,0
10000,88661,10000/88661,0,1,1,0
10000,88663,10000/88663,0,1,1,0
10000,88667,10000/88667,0,1,1,0
10000,88681,10000/88681,0,1,1,0
10000,88721,10000/88721,0,1,1,0
10000,88729,10000/88729,0,1,1,0
10000,88741,10000/88741,0,1,1,0
10000,88747,10000/88747,0,1,1,0
10000,88771,10000/88771,0,1,1,0
10000,88789,10000/88789,0,1,1,0
10000,88793,10000/88793,0,1,1,0
10000,88799,10000/88799,0,1,1,0
10000,88801,10000/88801,0,1,1,0
10000,88807,10000/88807,0,1,1,0
10000,88811,10000/88811,0,1,1,0
10000,88813,10000/88813,0,1,1,0
10000,88817,10000/88817,0,1,1,0
10000,88819,10000/88819,0,1,1,0
10000,88843,10000/88843,0,1,1,0
10000,88853,10000/88853,0,1,1,0
10000,88861,10000/88861,0,1,1,0
10000,88867,10000/88867,0,1,1,0
10000,88873,10000/88873,0,1,1,0
10000,88883,10000/88883,0,1,1,0
10000,88897,10000/88897,0,1,1,0
10000,88903,10000/88903,0,1,1,0
10000,88919,10000/88919,0,1,1,0
10000,88937,10000/88937,0,1,1,0
10000,88951,10000/88951,0,1,1,0
10000,88969,10000/88969,0,1,1,0
10000,88993,10000/88993,0,1,1,0
10000,88997,10000/88997,0,1,1,0
10000,89003,10000/89003,0,1,1,0
10000,89009,10000/89009,0,1,1,0
10000,89017,10000/89017,0,1,1,0
10000,89021,10000/89021,0,1,1,0
10000,89041,10000/89041,0,1,1,0
10000,89051,10000/89051,0,1,1,0
10000,89057,10000/89057,0,1,1,0
10000,89069,10000/89069,0,1,1,0
10000,89071,10000/89071,0,1,1,0
10000,89083,10000/89083,0,1,1,0
10000,89087,10000/89087,0,1,1,0
10000,89101,10000/89101,0,1,1,0
10000,89107,10000/89107,0,1,1,0
10000,89113,10000/89113,0,1,1,0
10000,89119,10000/89119,0,1,1,0
10000,89123,10000/89123,0,1,1,0
10000,89137,10000/89137,0,1,1,0
10000,89153,10000/89153,0,1,1,0
10000,89189,10000/89189,0,1,1,0
10000,89203,10000/89203,0,1,1,0
10000,89209,10000/89209,0,1,1,0
10000,89213,10000/89213,0,1,1,0
10000,89227,10000/89227,0,1,1,0
10000,89231,10000/89231,0,1,1,0
10000,89237,10000/89237,0,1,1,0
10000,89261,10000/89261,0,1,1,0
10000,89269,10000/89269,0,1,1,0
10000,89273,10000/89273,0,1,1,0
10000,89293,10000/89293,0,1,1,0
10000,89303,10000/89303,0,1,1,0
10000,89317,10000/89317,0,1,1,0
10000,89329,10000/89329,0,1,1,0
10000,89363,10000/89363,0,1,1,0
10000,89371,10000/89371,0,1,1,0
10000,89381,10000/89381,0,1,1,0
10000,89387,10000/89387,0,1,1,0
10000,89393,10000/89393,0,1,1,0
10000,89399,10000/89399,0,1,1,0
10000,89413,10000/89413,0,1,1,0
10000,89417,10000/89417,0,1,1,0
10000,89431,10000/89431,0,1,1,0
10000,89443,10000/89443,0,1,1,0
10000,89449,10000/89449,0,1,1,0
10000,89459,10000/89459,0,1,1,0
10000,89477,10000/89477,0,1,1,0
10000,89491,10000/89491,0,1,1,0
10000,89501,10000/89501,0,1,1,0
10000,89513,10000/89513,0,1,1,0
10000,89519,10000/89519,0,1,1,0
10000,89521,10000/89521,0,1,1,0
10000,89527,10000/89527,0,1,1,0
10000,89533,10000/89533,0,1,1,0
10000,89561,10000/89561,0,1,1,0
10000,89563,10000/89563,0,1,1,0
10000,89567,10000/89567,0,1,1,0
10000,89591,10000/89591,0,1,1,0
10000,89597,10000/89597,0,1,1,0
10000,89599,10000/89599,0,1,1,0
10000,89603,10000/89603,0,1,1,0
10000,89611,10000/89611,0,1,1,0
10000,89627,10000/89627,0,1,1,0
10000,89633,10000/89633,0,1,1,0
10000,89653,10000/89653,0,1,1,0
10000,89657,10000/89657,0,1,1,0
10000,89659,10000/89659,0,1,1,0
10000,89669,10000/89669,0,1,1,0
10000,89671,10000/89671,0,1,1,0
10000,89681,10000/89681,0,1,1,0
10000,89689,10000/89689,0,1,1,0
10000,89753,10000/89753,0,1,1,0
10000,89759,10000/89759,0,1,1,0
10000,89767,10000/89767,0,1,1,0
10000,89779,10000/89779,0,1,1,0
10000,89783,10000/89783,0,1,1,0
10000,89797,10000/89797,0,1,1,0
10000,89809,10000/89809,0,1,1,0
10000,89819,10000/89819,0,1,1,0
10000,89821,10000/89821,0,1,1,0
10000,89833,10000/89833,0,1,1,0
10000,89839,10000/89839,0,1,1,0
10000,89849,10000/89849,0,1,1,0
10000,89867,10000/89867,0,1,1,0
10000,89891,10000/89891,0,1,1,0
10000,89897,10000/89897,0,1,1,0
10000,89899,10000/89899,0,1,1,0
10000,89909,10000/89909,0,1,1,0
10000,89917,10000/89917,0,1,1,0
10000,89923,10000/89923,0,1,1,0
10000,89939,10000/89939,0,1,1,0
10000,89959,10000/89959,0,1,1,0
10000,89963,10000/89963,0,1,1,0
10000,89977,10000/89977,0,1,1,0
10000,89983,10000/89983,0,1,1,0
10000,89989,10000/89989,0,1,1,0
10000,90001,10000/90001,0,1,1,0
10000,90007,10000/90007,0,1,1,0
10000,90011,10000/90011,0,1,1,0
10000,90017,10000/90017,0,1,1,0
10000,90019,10000/90019,0,1,1,0
10000,90023,10000/90023,0,1,1,0
10000,90031,10000/90031,0,1,1,0
10000,90053,10000/90053,0,1,1,0
10000,90059,10000/90059,0,1,1,0
10000,90067,10000/90067,0,1,1,0
10000,90071,10000/90071,0,1,1,0
10000,90073,10000/90073,0,1,1,0
10000,90089,10000/90089,0,1,1,0
10000,90107,10000/90107,0,1,1,0
10000,90121,10000/90121,0,1,1,0
10000,90127,10000/90127,0,1,1,0
10000,90149,10000/90149,0,1,1,0
10000,90163,10000/90163,0,1,1,0
10000,90173,10000/90173,0,1,1,0
10000,90187,10000/90187,0,1,1,0
10000,90191,10000/90191,0,1,1,0
10000,90197,10000/90197,0,1,1,0
10000,90199,10000/90199,0,1,1,0
10000,90203,10000/90203,0,1,1,0
10000,90217,10000/90217,0,1,1,0
10000,90227,10000/90227,0,1,1,0
10000,90239,10000/90239,0,1,1,0
10000,90247,10000/90247,0,1,1,0
10000,90263,10000/90263,0,1,1,0
10000,90271,10000/90271,0,1,1,0
10000,90281,10000/90281,0,1,1,0
10000,90289,10000/90289,0,1,1,0
10000,90313,10000/90313,0,1,1,0
10000,90353,10000/90353,0,1,1,0
10000,90359,10000/90359,0,1,1,0
10000,90371,10000/90371,0,1,1,0
10000,90373,10000/90373,0,1,1,0
10000,90379,10000/90379,0,1,1,0
10000,90397,10000/90397,0,1,1,0
10000,90401,10000/90401,0,1,1,0
10000,90403,10000/90403,0,1,1,0
10000,90407,10000/90407,0,1,1,0
10000,90437,10000/90437,0,1,1,0
10000,90439,10000/90439,0,1,1,0
10000,90469,10000/90469,0,1,1,0
10000,90473,10000/90473,0,1,1,0
10000,90481,10000/90481,0,1,1,0
10000,90499,10000/90499,0,1,1,0
10000,90511,10000/90511,0,1,1,0
10000,90523,10000/90523,0,1,1,0
10000,90527,10000/90527,0,1,1,0
10000,90529,10000/90529,0,1,1,0
10000,90533,10000/90533,0,1,1,0
10000,90547,10000/90547,0,1,1,0
10000,90583,10000/90583,0,1,1,0
10000,90599,10000/90599,0,1,1,0
10000,90617,10000/90617,0,1,1,0
10000,90619,10000/90619,0,1,1,0
10000,90631,10000/90631,0,1,1,0
10000,90641,10000/90641,0,1,1,0
10000,90647,10000/90647,0,1,1,0
10000,90659,10000/90659,0,1,1,0
10000,90677,10000/90677,0,1,1,0
10000,90679,10000/90679,0,1,1,0
10000,90697,10000/90697,0,1,1,0
10000,90703,10000/90703,0,1,1,0
10000,90709,10000/90709,0,1,1,0
10000,90731,10000/90731,0,1,1,0
10000,90749,10000/90749,0,1,1,0
10000,90787,10000/90787,0,1,1,0
10000,90793,10000/90793,0,1,1,0
10000,90803,10000/90803,0,1,1,0
10000,90821,10000/90821,0,1,1,0
10000,90823,10000/90823,0,1,1,0
10000,90833,10000/90833,0,1,1,0
10000,90841,10000/90841,0,1,1,0
10000,90847,10000/90847,0,1,1,0
10000,90863,10000/90863,0,1,1,0
10000,90887,10000/90887,0,1,1,0
10000,90901,10000/90901,0,1,1,0
10000,90907,10000/90907,0,1,1,0
10000,90911,10000/90911,0,1,1,0
10000,90917,10000/90917,0,1,1,0
10000,90931,10000/90931,0,1,1,0
10000,90947,10000/90947,0,1,1,0
10000,90971,10000/90971,0,1,1,0
10000,90977,10000/90977,0,1,1,0
10000,90989,10000/90989,0,1,1,0
10000,90997,10000/90997,0,1,1,0
10000,91009,10000/91009,0,1,1,0
10000,91019,10000/91019,0,1,1,0
10000,91033,10000/91033,0,1,1,0
10000,91079,10000/91079,0,1,1,0
10000,91081,10000/91081,0,1,1,0
10000,91097,10000/91097,0,1,1,0
10000,91099,10000/91099,0,1,1,0
10000,91121,10000/91121,0,1,1,0
10000,91127,10000/91127,0,1,1,0
10000,91129,10000/91129,0,1,1,0
10000,91139,10000/91139,0,1,1,0
10000,91141,10000/91141,0,1,1,0
10000,91151,10000/91151,0,1,1,0
10000,91153,10000/91153,0,1,1,0
10000,91159,10000/91159,0,1,1,0
10000,91163,10000/91163,0,1,1,0
10000,91183,10000/91183,0,1,1,0
10000,91193,10000/91193,0,1,1,0
10000,91199,10000/91199,0,1,1,0
10000,91229,10000/91229,0,1,1,0
10000,91237,10000/91237,0,1,1,0
10000,91243,10000/91243,0,1,1,0
10000,91249,10000/91249,0,1,1,0
10000,91253,10000/91253,0,1,1,0
10000,91283,10000/91283,0,1,1,0
10000,91291,10000/91291,0,1,1,0
10000,91297,10000/91297,0,1,1,0
10000,91303,10000/91303,0,1,1,0
10000,91309,10000/91309,0,1,1,0
10000,91331,10000/91331,0,1,1,0
10000,91367,10000/91367,0,1,1,0
10000,91369,10000/91369,0,1,1,0
10000,91373,10000/91373,0,1,1,0
10000,91381,10000/91381,0,1,1,0
10000,91387,10000/91387,0,1,1,0
10000,91393,10000/91393,0,1,1,0
10000,91397,10000/91397,0,1,1,0
10000,91411,10000/91411,0,1,1,0
10000,91423,10000/91423,0,1,1,0
10000,91433,10000/91433,0,1,1,0
10000,91453,10000/91453,0,1,1,0
10000,91457,10000/91457,0,1,1,0
10000,91459,10000/91459,0,1,1,0
10000,91463,10000/91463,0,1,1,0
10000,91493,10000/91493,0,1,1,0
10000,91499,10000/91499,0,1,1,0
10000,91513,10000/91513,0,1,1,0
10000,91529,10000/91529,0,1,1,0
10000,91541,10000/91541,0,1,1,0
10000,91571,10000/91571,0,1,1,0
10000,91573,10000/91573,0,1,1,0
10000,91577,10000/91577,0,1,1,0
10000,91583,10000/91583,0,1,1,0
10000,91591,10000/91591,0,1,1,0
10000,91621,10000/91621,0,1,1,0
10000,91631,10000/91631,0,1,1,0
10000,91639,10000/91639,0,1,1,0
10000,91673,10000/91673,0,1,1,0
10000,91691,10000/91691,0,1,1,0
10000,91703,10000/91703,0,1,1,0
10000,91711,10000/91711,0,1,1,0
10000,91733,10000/91733,0,1,1,0
10000,91753,10000/91753,0,1,1,0
10000,91757,10000/91757,0,1,1,0
10000,91771,10000/91771,0,1,1,0
10000,91781,10000/91781,0,1,1,0
10000,91801,10000/91801,0,1,1,0
10000,91807,10000/91807,0,1,1,0
10000,91811,10000/91811,0,1,1,0
10000,91813,10000/91813,0,1,1,0
10000,91823,10000/91823,0,1,1,0
10000,91837,10000/91837,0,1,1,0
10000,91841,10000/91841,0,1,1,0
10000,91867,10000/91867,0,1,1,0
10000,91873,10000/91873,0,1,1,0
10000,91909,10000/91909,0,1,1,0
10000,91921,10000/91921,0,1,1,0
10000,91939,10000/91939,0,1,1,0
10000,91943,10000/91943,0,1,1,0
10000,91951,10000/91951,0,1,1,0
10000,91957,10000/91957,0,1,1,0
10000,91961,10000/91961,0,1,1,0
10000,91967,10000/91967,0,1,1,0
10000,91969,10000/91969,0,1,1,0
10000,91997,10000/91997,0,1,1,0
10000,92003,10000/92003,0,1,1,0
10000,92009,10000/92009,0,1,1,0
10000,92033,10000/92033,0,1,1,0
10000,92041,10000/92041,0,1,1,0
10000,92051,10000/92051,0,1,1,0
10000,92077,10000/92077,0,1,1,0
10000,92083,10000/92083,0,1,1,0
10000,92107,10000/92107,0,1,1,0
10000,92111,10000/92111,0,1,1,0
10000,92119,10000/92119,0,1,1,0
10000,92143,10000/92143,0,1,1,0
10000,92153,10000/92153,0,1,1,0
10000,92173,10000/92173,0,1,1,0
10000,92177,10000/92177,0,1,1,0
10000,92179,10000/92179,0,1,1,0
10000,92189,10000/92189,0,1,1,0
10000,92203,10000/92203,0,1,1,0
10000,92219,10000/92219,0,1,1,0
10000,92221,10000/92221,0,1,1,0
10000,92227,10000/92227,0,1,1,0
10000,92233,10000/92233,0,1,1,0
10000,92237,10000/92237,0,1,1,0
10000,92243,10000/92243,0,1,1,0
10000,92251,10000/92251,0,1,1,0
10000,92269,10000/92269,0,1,1,0
10000,92297,10000/92297,0,1,1,0
10000,92311,10000/92311,0,1,1,0
10000,92317,10000/92317,0,1,1,0
10000,92333,10000/92333,0,1,1,0
10000,92347,10000/92347,0,1,1,0
10000,92353,10000/92353,0,1,1,0
10000,92357,10000/92357,0,1,1,0
10000,92363,10000/92363,0,1,1,0
10000,92369,10000/92369,0,1,1,0
10000,92377,10000/92377,0,1,1,0
10000,92381,10000/92381,0,1,1,0
10000,92383,10000/92383,0,1,1,0
10000,92387,10000/92387,0,1,1,0
10000,92399,10000/92399,0,1,1,0
10000,92401,10000/92401,0,1,1,0
10000,92413,10000/92413,0,1,1,0
10000,92419,10000/92419,0,1,1,0
10000,92431,10000/92431,0,1,1,0
10000,92459,10000/92459,0,1,1,0
10000,92461,10000/92461,0,1,1,0
10000,92467,10000/92467,0,1,1,0
10000,92479,10000/92479,0,1,1,0
10000,92489,10000/92489,0,1,1,0
10000,92503,10000/92503,0,1,1,0
10000,92507,10000/92507,0,1,1,0
10000,92551,10000/92551,0,1,1,0
10000,92557,10000/92557,0,1,1,0
10000,92567,10000/92567,0,1,1,0
10000,92569,10000/92569,0,1,1,0
10000,92581,10000/92581,0,1,1,0
10000,92593,10000/92593,0,1,1,0
10000,92623,10000/92623,0,1,1,0
10000,92627,10000/92627,0,1,1,0
10000,92639,10000/92639,0,1,1,0
10000,92641,10000/92641,0,1,1,0
10000,92647,10000/92647,0,1,1,0
10000,92657,10000/92657,0,1,1,0
10000,92669,10000/92669,0,1,1,0
10000,92671,10000/92671,0,1,1,0
10000,92681,10000/92681,0,1,1,0
10000,92683,10000/92683,0,1,1,0
10000,92693,10000/92693,0,1,1,0
10000,92699,10000/92699,0,1,1,0
10000,92707,10000/92707,0,1,1,0
10000,92717,10000/92717,0,1,1,0
10000,92723,10000/92723,0,1,1,0
10000,92737,10000/92737,0,1,1,0
10000,92753,10000/92753,0,1,1,0
10000,92761,10000/92761,0,1,1,0
10000,92767,10000/92767,0,1,1,0
10000,92779,10000/92779,0,1,1,0
10000,92789,10000/92789,0,1,1,0
10000,92791,10000/92791,0,1,1,0
10000,92801,10000/92801,0,1,1,0
10000,92809,10000/92809,0,1,1,0
10000,92821,10000/92821,0,1,1,0
10000,92831,10000/92831,0,1,1,0
10000,92849,10000/92849,0,1,1,0
10000,92857,10000/92857,0,1,1,0
10000,92861,10000/92861,0,1,1,0
10000,92863,10000/92863,0,1,1,0
10000,92867,10000/92867,0,1,1,0
10000,92893,10000/92893,0,1,1,0
10000,92899,10000/92899,0,1,1,0
10000,92921,10000/92921,0,1,1,0
10000,92927,10000/92927,0,1,1,0
10000,92941,10000/92941,0,1,1,0
10000,92951,10000/92951,0,1,1,0
10000,92957,10000/92957,0,1,1,0
10000,92959,10000/92959,0,1,1,0
10000,92987,10000/92987,0,1,1,0
10000,92993,10000/92993,0,1,1,0
10000,93001,10000/93001,0,1,1,0
10000,93047,10000/93047,0,1,1,0
10000,93053,10000/93053,0,1,1,0
10000,93059,10000/93059,0,1,1,0
10000,93077,10000/93077,0,1,1,0
10000,93083,10000/93083,0,1,1,0
10000,93089,10000/93089,0,1,1,0
10000,93097,10000/93097,0,1,1,0
10000,93103,10000/93103,0,1,1,0
10000,93113,10000/93113,0,1,1,0
10000,93131,10000/93131,0,1,1,0
10000,93133,10000/93133,0,1,1,0
10000,93139,10000/93139,0,1,1,0
10000,93151,10000/93151,0,1,1,0
10000,93169,10000/93169,0,1,1,0
10000,93179,10000/93179,0,1,1,0
10000,93187,10000/93187,0,1,1,0
10000,93199,10000/93199,0,1,1,0
10000,93229,10000/93229,0,1,1,0
10000,93239,10000/93239,0,1,1,0
10000,93241,10000/93241,0,1,1,0
10000,93251,10000/93251,0,1,1,0
10000,93253,10000/93253,0,1,1,0
10000,93257,10000/93257,0,1,1,0
10000,93263,10000/93263,0,1,1,0
10000,93281,10000/93281,0,1,1,0
10000,93283,10000/93283,0,1,1,0
10000,93287,10000/93287,0,1,1,0
10000,93307,10000/93307,0,1,1,0
10000,93319,10000/93319,0,1,1,0
10000,93323,10000/93323,0,1,1,0
10000,93329,10000/93329,0,1,1,0
10000,93337,10000/93337,0,1,1,0
10000,93371,10000/93371,0,1,1,0
10000,93377,10000/93377,0,1,1,0
10000,93383,10000/93383,0,1,1,0
10000,93407,10000/93407,0,1,1,0
10000,93419,10000/93419,0,1,1,0
10000,93427,10000/93427,0,1,1,0
10000,93463,10000/93463,0,1,1,0
10000,93479,10000/93479,0,1,1,0
10000,93481,10000/93481,0,1,1,0
10000,93487,10000/93487,0,1,1,0
10000,93491,10000/93491,0,1,1,0
10000,93493,10000/93493,0,1,1,0
10000,93497,10000/93497,0,1,1,0
10000,93503,10000/93503,0,1,1,0
10000,93523,10000/93523,0,1,1,0
10000,93529,10000/93529,0,1,1,0
10000,93553,10000/93553,0,1,1,0
10000,93557,10000/93557,0,1,1,0
10000,93559,10000/93559,0,1,1,0
10000,93563,10000/93563,0,1,1,0
10000,93581,10000/93581,0,1,1,0
10000,93601,10000/93601,0,1,1,0
10000,93607,10000/93607,0,1,1,0
10000,93629,10000/93629,0,1,1,0
10000,93637,10000/93637,0,1,1,0
10000,93683,10000/93683,0,1,1,0
10000,93701,10000/93701,0,1,1,0
10000,93703,10000/93703,0,1,1,0
10000,93719,10000/93719,0,1,1,0
10000,93739,10000/93739,0,1,1,0
10000,93761,10000/93761,0,1,1,0
10000,93763,10000/93763,0,1,1,0
10000,93787,10000/93787,0,1,1,0
10000,93809,10000/93809,0,1,1,0
10000,93811,10000/93811,0,1,1,0
10000,93827,10000/93827,0,1,1,0
10000,93851,10000/93851,0,1,1,0
10000,93871,10000/93871,0,1,1,0
10000,93887,10000/93887,0,1,1,0
10000,93889,10000/93889,0,1,1,0
10000,93893,10000/93893,0,1,1,0
10000,93901,10000/93901,0,1,1,0
10000,93911,10000/93911,0,1,1,0
10000,93913,10000/93913,0,1,1,0
10000,93923,10000/93923,0,1,1,0
10000,93937,10000/93937,0,1,1,0
10000,93941,10000/93941,0,1,1,0
10000,93949,10000/93949,0,1,1,0
10000,93967,10000/93967,0,1,1,0
10000,93971,10000/93971,0,1,1,0
10000,93979,10000/93979,0,1,1,0
10000,93983,10000/93983,0,1,1,0
10000,93997,10000/93997,0,1,1,0
10000,94007,10000/94007,0,1,1,0
10000,94009,10000/94009,0,1,1,0
10000,94033,10000/94033,0,1,1,0
10000,94049,10000/94049,0,1,1,0
10000,94057,10000/94057,0,1,1,0
10000,94063,10000/94063,0,1,1,0
10000,94079,10000/94079,0,1,1,0
10000,94099,10000/94099,0,1,1,0
10000,94109,10000/94109,0,1,1,0
10000,94111,10000/94111,0,1,1,0
10000,94117,10000/94117,0,1,1,0
10000,94121,10000/94121,0,1,1,0
10000,94151,10000/94151,0,1,1,0
10000,94153,10000/94153,0,1,1,0
10000,94169,10000/94169,0,1,1,0
10000,94201,10000/94201,0,1,1,0
10000,94207,10000/94207,0,1,1,0
10000,94219,10000/94219,0,1,1,0
10000,94229,10000/94229,0,1,1,0
10000,94253,10000/94253,0,1,1,0
10000,94261,10000/94261,0,1,1,0
10000,94273,10000/94273,0,1,1,0
10000,94291,10000/94291,0,1,1,0
10000,94307,10000/94307,0,1,1,0
10000,94309,10000/94309,0,1,1,0
10000,94321,10000/94321,0,1,1,0
10000,94327,10000/94327,0,1,1,0
10000,94331,10000/94331,0,1,1,0
10000,94343,10000/94343,0,1,1,0
10000,94349,10000/94349,0,1,1,0
10000,94351,10000/94351,0,1,1,0
10000,94379,10000/94379,0,1,1,0
10000,94397,10000/94397,0,1,1,0
10000,94399,10000/94399,0,1,1,0
10000,94421,10000/94421,0,1,1,0
10000,94427,10000/94427,0,1,1,0
10000,94433,10000/94433,0,1,1,0
10000,94439,10000/94439,0,1,1,0
10000,94441,10000/94441,0,1,1,0
10000,94447,10000/94447,0,1,1,0
10000,94463,10000/94463,0,1,1,0
10000,94477,10000/94477,0,1,1,0
10000,94483,10000/94483,0,1,1,0
10000,94513,10000/94513,0,1,1,0
10000,94529,10000/94529,0,1,1,0
10000,94531,10000/94531,0,1,1,0
10000,94541,10000/94541,0,1,1,0
10000,94543,10000/94543,0,1,1,0
10000,94547,10000/94547,0,1,1,0
10000,94559,10000/94559,0,1,1,0
10000,94561,10000/94561,0,1,1,0
10000,94573,10000/94573,0,1,1,0
10000,94583,10000/94583,0,1,1,0
10000,94597,10000/94597,0,1,1,0
10000,94603,10000/94603,0,1,1,0
10000,94613,10000/94613,0,1,1,0
10000,94621,10000/94621,0,1,1,0
10000,94649,10000/94649,0,1,1,0
10000,94651,10000/94651,0,1,1,0
10000,94687,10000/94687,0,1,1,0
10000,94693,10000/94693,0,1,1,0
10000,94709,10000/94709,0,1,1,0
10000,94723,10000/94723,0,1,1,0
10000,94727,10000/94727,0,1,1,0
10000,94747,10000/94747,0,1,1,0
10000,94771,10000/94771,0,1,1,0
10000,94777,10000/94777,0,1,1,0
10000,94781,10000/94781,0,1,1,0
10000,94789,10000/94789,0,1,1,0
10000,94793,10000/94793,0,1,1,0
10000,94811,10000/94811,0,1,1,0
10000,94819,10000/94819,0,1,1,0
10000,94823,10000/94823,0,1,1,0
10000,94837,10000/94837,0,1,1,0
10000,94841,10000/94841,0,1,1,0
10000,94847,10000/94847,0,1,1,0
10000,94849,10000/94849,0,1,1,0
10000,94873,10000/94873,0,1,1,0
10000,94889,10000/94889,0,1,1,0
10000,94903,10000/94903,0,1,1,0
10000,94907,10000/94907,0,1,1,0
10000,94933,10000/94933,0,1,1,0
10000,94949,10000/94949,0,1,1,0
10000,94951,10000/94951,0,1,1,0
10000,94961,10000/94961,0,1,1,0
10000,94993,10000/94993,0,1,1,0
10000,94999,10000/94999,0,1,1,0
10000,95003,10000/95003,0,1,1,0
10000,95009,10000/95009,0,1,1,0
10000,95021,10000/95021,0,1,1,0
10000,95027,10000/95027,0,1,1,0
10000,95063,10000/95063,0,1,1,0
10000,95071,10000/95071,0,1,1,0
10000,95083,10000/95083,0,1,1,0
10000,95087,10000/95087,0,1,1,0
10000,95089,10000/95089,0,1,1,0
10000,95093,10000/95093,0,1,1,0
10000,95101,10000/95101,0,1,1,0
10000,95107,10000/95107,0,1,1,0
10000,95111,10000/95111,0,1,1,0
10000,95131,10000/95131,0,1,1,0
10000,95143,10000/95143,0,1,1,0
10000,95153,10000/95153,0,1,1,0
10000,95177,10000/95177,0,1,1,0
10000,95189,10000/95189,0,1,1,0
10000,95191,10000/95191,0,1,1,0
10000,95203,10000/95203,0,1,1,0
10000,95213,10000/95213,0,1,1,0
10000,95219,10000/95219,0,1,1,0
10000,95231,10000/95231,0,1,1,0
10000,95233,10000/95233,0,1,1,0
10000,95239,10000/95239,0,1,1,0
10000,95257,10000/95257,0,1,1,0
10000,95261,10000/95261,0,1,1,0
10000,95267,10000/95267,0,1,1,0
10000,95273,10000/95273,0,1,1,0
10000,95279,10000/95279,0,1,1,0
10000,95287,10000/95287,0,1,1,0
10000,95311,10000/95311,0,1,1,0
10000,95317,10000/95317,0,1,1,0
10000,95327,10000/95327,0,1,1,0
10000,95339,10000/95339,0,1,1,0
10000,95369,10000/95369,0,1,1,0
10000,95383,10000/95383,0,1,1,0
10000,95393,10000/95393,0,1,1,0
10000,95401,10000/95401,0,1,1,0
10000,95413,10000/95413,0,1,1,0
10000,95419,10000/95419,0,1,1,0
10000,95429,10000/95429,0,1,1,0
10000,95441,10000/95441,0,1,1,0
10000,95443,10000/95443,0,1,1,0
10000,95461,10000/95461,0,1,1,0
10000,95467,10000/95467,0,1,1,0
10000,95471,10000/95471,0,1,1,0
10000,95479,10000/95479,0,1,1,0
10000,95483,10000/95483,0,1,1,0
10000,95507,10000/95507,0,1,1,0
10000,95527,10000/95527,0,1,1,0
10000,95531,10000/95531,0,1,1,0
10000,95539,10000/95539,0,1,1,0
10000,95549,10000/95549,0,1,1,0
10000,95561,10000/95561,0,1,1,0
10000,95569,10000/95569,0,1,1,0
10000,95581,10000/95581,0,1,1,0
10000,95597,10000/95597,0,1,1,0
10000,95603,10000/95603,0,1,1,0
10000,95617,10000/95617,0,1,1,0
10000,95621,10000/95621,0,1,1,0
10000,95629,10000/95629,0,1,1,0
10000,95633,10000/95633,0,1,1,0
10000,95651,10000/95651,0,1,1,0
10000,95701,10000/95701,0,1,1,0
10000,95707,10000/95707,0,1,1,0
10000,95713,10000/95713,0,1,1,0
10000,95717,10000/95717,0,1,1,0
10000,95723,10000/95723,0,1,1,0
10000,95731,10000/95731,0,1,1,0
10000,95737,10000/95737,0,1,1,0
10000,95747,10000/95747,0,1,1,0
10000,95773,10000/95773,0,1,1,0
10000,95783,10000/95783,0,1,1,0
10000,95789,10000/95789,0,1,1,0
10000,95791,10000/95791,0,1,1,0
10000,95801,10000/95801,0,1,1,0
10000,95803,10000/95803,0,1,1,0
10000,95813,10000/95813,0,1,1,0
10000,95819,10000/95819,0,1,1,0
10000,95857,10000/95857,0,1,1,0
10000,95869,10000/95869,0,1,1,0
10000,95873,10000/95873,0,1,1,0
10000,95881,10000/95881,0,1,1,0
10000,95891,10000/95891,0,1,1,0
10000,95911,10000/95911,0,1,1,0
10000,95917,10000/95917,0,1,1,0
10000,95923,10000/95923,0,1,1,0
10000,95929,10000/95929,0,1,1,0
10000,95947,10000/95947,0,1,1,0
10000,95957,10000/95957,0,1,1,0
10000,95959,10000/95959,0,1,1,0
10000,95971,10000/95971,0,1,1,0
10000,95987,10000/95987,0,1,1,0
10000,95989,10000/95989,0,1,1,0
10000,96001,10000/96001,0,1,1,0
10000,96013,10000/96013,0,1,1,0
10000,96017,10000/96017,0,1,1,0
10000,96043,10000/96043,0,1,1,0
10000,96053,10000/96053,0,1,1,0
10000,96059,10000/96059,0,1,1,0
10000,96079,10000/96079,0,1,1,0
10000,96097,10000/96097,0,1,1,0
10000,96137,10000/96137,0,1,1,0
10000,96149,10000/96149,0,1,1,0
10000,96157,10000/96157,0,1,1,0
10000,96167,10000/96167,0,1,1,0
10000,96179,10000/96179,0,1,1,0
10000,96181,10000/96181,0,1,1,0
10000,96199,10000/96199,0,1,1,0
10000,96211,10000/96211,0,1,1,0
10000,96221,10000/96221,0,1,1,0
10000,96223,10000/96223,0,1,1,0
10000,96233,10000/96233,0,1,1,0
10000,96259,10000/96259,0,1,1,0
10000,96263,10000/96263,0,1,1,0
10000,96269,10000/96269,0,1,1,0
10000,96281,10000/96281,0,1,1,0
10000,96289,10000/96289,0,1,1,0
10000,96293,10000/96293,0,1,1,0
10000,96323,10000/96323,0,1,1,0
10000,96329,10000/96329,0,1,1,0
10000,96331,10000/96331,0,1,1,0
10000,96337,10000/96337,0,1,1,0
10000,96353,10000/96353,0,1,1,0
10000,96377,10000/96377,0,1,1,0
10000,96401,10000/96401,0,1,1,0
10000,96419,10000/96419,0,1,1,0
10000,96431,10000/96431,0,1,1,0
10000,96443,10000/96443,0,1,1,0
10000,96451,10000/96451,0,1,1,0
10000,96457,10000/96457,0,1,1,0
10000,96461,10000/96461,0,1,1,0
10000,96469,10000/96469,0,1,1,0
10000,96479,10000/96479,0,1,1,0
10000,96487,10000/96487,0,1,1,0
10000,96493,10000/96493,0,1,1,0
10000,96497,10000/96497,0,1,1,0
10000,96517,10000/96517,0,1,1,0
10000,96527,10000/96527,0,1,1,0
10000,96553,10000/96553,0,1,1,0
10000,96557,10000/96557,0,1,1,0
10000,96581,10000/96581,0,1,1,0
10000,96587,10000/96587,0,1,1,0
10000,96589,10000/96589,0,1,1,0
10000,96601,10000/96601,0,1,1,0
10000,96643,10000/96643,0,1,1,0
10000,96661,10000/96661,0,1,1,0
10000,96667,10000/96667,0,1,1,0
10000,96671,10000/96671,0,1,1,0
10000,96697,10000/96697,0,1,1,0
10000,96703,10000/96703,0,1,1,0
10000,96731,10000/96731,0,1,1,0
10000,96737,10000/96737,0,1,1,0
10000,96739,10000/96739,0,1,1,0
10000,96749,10000/96749,0,1,1,0
10000,96757,10000/96757,0,1,1,0
10000,96763,10000/96763,0,1,1,0
10000,96769,10000/96769,0,1,1,0
10000,96779,10000/96779,0,1,1,0
10000,96787,10000/96787,0,1,1,0
10000,96797,10000/96797,0,1,1,0
10000,96799,10000/96799,0,1,1,0
10000,96821,10000/96821,0,1,1,0
10000,96823,10000/96823,0,1,1,0
10000,96827,10000/96827,0,1,1,0
10000,96847,10000/96847,0,1,1,0
10000,96851,10000/96851,0,1,1,0
10000,96857,10000/96857,0,1,1,0
10000,96893,10000/96893,0,1,1,0
10000,96907,10000/96907,0,1,1,0
10000,96911,10000/96911,0,1,1,0
10000,96931,10000/96931,0,1,1,0
10000,96953,10000/96953,0,1,1,0
10000,96959,10000/96959,0,1,1,0
10000,96973,10000/96973,0,1,1,0
10000,96979,10000/96979,0,1,1,0
10000,96989,10000/96989,0,1,1,0
10000,96997,10000/96997,0,1,1,0
10000,97001,10000/97001,0,1,1,0
10000,97003,10000/97003,0,1,1,0
10000,97007,10000/97007,0,1,1,0
10000,97021,10000/97021,0,1,1,0
10000,97039,10000/97039,0,1,1,0
10000,97073,10000/97073,0,1,1,0
10000,97081,10000/97081,0,1,1,0
10000,97103,10000/97103,0,1,1,0
10000,97117,10000/97117,0,1,1,0
10000,97127,10000/97127,0,1,1,0
10000,97151,10000/97151,0,1,1,0
10000,97157,10000/97157,0,1,1,0
10000,97159,10000/97159,0,1,1,0
10000,97169,10000/97169,0,1,1,0
10000,97171,10000/97171,0,1,1,0
10000,97177,10000/97177,0,1,1,0
10000,97187,10000/97187,0,1,1,0
10000,97213,10000/97213,0,1,1,0
10000,97231,10000/97231,0,1,1,0
10000,97241,10000/97241,0,1,1,0
10000,97259,10000/97259,0,1,1,0
10000,97283,10000/97283,0,1,1,0
10000,97301,10000/97301,0,1,1,0
10000,97303,10000/97303,0,1,1,0
10000,97327,10000/97327,0,1,1,0
10000,97367,10000/97367,0,1,1,0
10000,97369,10000/97369,0,1,1,0
10000,97373,10000/97373,0,1,1,0
10000,97379,10000/97379,0,1,1,0
10000,97381,10000/97381,0,1,1,0
10000,97387,10000/97387,0,1,1,0
10000,97397,10000/97397,0,1,1,0
10000,97423,10000/97423,0,1,1,0
10000,97429,10000/97429,0,1,1,0
10000,97441,10000/97441,0,1,1,0
10000,97453,10000/97453,0,1,1,0
10000,97459,10000/97459,0,1,1,0
10000,97463,10000/97463,0,1,1,0
10000,97499,10000/97499,0,1,1,0
10000,97501,10000/97501,0,1,1,0
10000,97511,10000/97511,0,1,1,0
10000,97523,10000/97523,0,1,1,0
10000,97547,10000/97547,0,1,1,0
10000,97549,10000/97549,0,1,1,0
10000,97553,10000/97553,0,1,1,0
10000,97561,10000/97561,0,1,1,0
10000,97571,10000/97571,0,1,1,0
10000,97577,10000/97577,0,1,1,0
10000,97579,10000/97579,0,1,1,0
10000,97583,10000/97583,0,1,1,0
10000,97607,10000/97607,0,1,1,0
10000,97609,10000/97609,0,1,1,0
10000,97613,10000/97613,0,1,1,0
10000,97649,10000/97649,0,1,1,0
10000,97651,10000/97651,0,1,1,0
10000,97673,10000/97673,0,1,1,0
10000,97687,10000/97687,0,1,1,0
10000,97711,10000/97711,0,1,1,0
10000,97729,10000/97729,0,1,1,0
10000,97771,10000/97771,0,1,1,0
10000,97777,10000/97777,0,1,1,0
10000,97787,10000/97787,0,1,1,0
10000,97789,10000/97789,0,1,1,0
10000,97813,10000/97813,0,1,1,0
10000,97829,10000/97829,0,1,1,0
10000,97841,10000/97841,0,1,1,0
10000,97843,10000/97843,0,1,1,0
10000,97847,10000/97847,0,1,1,0
10000,97849,10000/97849,0,1,1,0
10000,97859,10000/97859,0,1,1,0
10000,97861,10000/97861,0,1,1,0
10000,97871,10000/97871,0,1,1,0
10000,97879,10000/97879,0,1,1,0
10000,97883,10000/97883,0,1,1,0
10000,97919,10000/97919,0,1,1,0
10000,97927,10000/97927,0,1,1,0
10000,97931,10000/97931,0,1,1,0
10000,97943,10000/97943,0,1,1,0
10000,97961,10000/97961,0,1,1,0
10000,97967,10000/97967,0,1,1,0
10000,97973,10000/97973,0,1,1,0
10000,97987,10000/97987,0,1,1,0
10000,98009,10000/98009,0,1,1,0
10000,98011,10000/98011,0,1,1,0
10000,98017,10000/98017,0,1,1,0
10000,98041,10000/98041,0,1,1,0
10000,98047,10000/98047,0,1,1,0
10000,98057,10000/98057,0,1,1,0
10000,98081,10000/98081,0,1,1,0
10000,98101,10000/98101,0,1,1,0
10000,98123,10000/98123,0,1,1,0
10000,98129,10000/98129,0,1,1,0
10000,98143,10000/98143,0,1,1,0
10000,98179,10000/98179,0,1,1,0
10000,98207,10000/98207,0,1,1,0
10000,98213,10000/98213,0,1,1,0
10000,98221,10000/98221,0,1,1,0
10000,98227,10000/98227,0,1,1,0
10000,98251,10000/98251,0,1,1,0
10000,98257,10000/98257,0,1,1,0
10000,98269,10000/98269,0,1,1,0
10000,98297,10000/98297,0,1,1,0
10000,98299,10000/98299,0,1,1,0
10000,98317,10000/98317,0,1,1,0
10000,98321,10000/98321,0,1,1,0
10000,98323,10000/98323,0,1,1,0
10000,98327,10000/98327,0,1,1,0
10000,98347,10000/98347,0,1,1,0
10000,98369,10000/98369,0,1,1,0
10000,98377,10000/98377,0,1,1,0
10000,98387,10000/98387,0,1,1,0
10000,98389,10000/98389,0,1,1,0
10000,98407,10000/98407,0,1,1,0
10000,98411,10000/98411,0,1,1,0
10000,98419,10000/98419,0,1,1,0
10000,98429,10000/98429,0,1,1,0
10000,98443,10000/98443,0,1,1,0
10000,98453,10000/98453,0,1,1,0
10000,98459,10000/98459,0,1,1,0
10000,98467,10000/98467,0,1,1,0
10000,98473,10000/98473,0,1,1,0
10000,98479,10000/98479,0,1,1,0
10000,98491,10000/98491,0,1,1,0
10000,98507,10000/98507,0,1,1,0
10000,98519,10000/98519,0,1,1,0
10000,98533,10000/98533,0,1,1,0
10000,98543,10000/98543,0,1,1,0
10000,98561,10000/98561,0,1,1,0
10000,98563,10000/98563,0,1,1,0
10000,98573,10000/98573,0,1,1,0
10000,98597,10000/98597,0,1,1,0
10000,98621,10000/98621,0,1,1,0
10000,98627,10000/98627,0,1,1,0
10000,98639,10000/98639,0,1,1,0
10000,98641,10000/98641,0,1,1,0
10000,98663,10000/98663,0,1,1,0
10000,98669,10000/98669,0,1,1,0
10000,98689,10000/98689,0,1,1,0
10000,98711,10000/98711,0,1,1,0
10000,98713,10000/98713,0,1,1,0
10000,98717,10000/98717,0,1,1,0
10000,98729,10000/98729,0,1,1,0
10000,98731,10000/98731,0,1,1,0
10000,98737,10000/98737,0,1,1,0
10000,98773,10000/98773,0,1,1,0
10000,98779,10000/98779,0,1,1,0
10000,98801,10000/98801,0,1,1,0
10000,98807,10000/98807,0,1,1,0
10000,98809,10000/98809,0,1,1,0
10000,98837,10000/98837,0,1,1,0
10000,98849,10000/98849,0,1,1,0
10000,98867,10000/98867,0,1,1,0
10000,98869,10000/98869,0,1,1,0
10000,98873,10000/98873,0,1,1,0
10000,98887,10000/98887,0,1,1,0
10000,98893,10000/98893,0,1,1,0
10000,98897,10000/98897,0,1,1,0
10000,98899,10000/98899,0,1,1,0
10000,98909,10000/98909,0,1,1,0
10000,98911,10000/98911,0,1,1,0
10000,98927,10000/98927,0,1,1,0
10000,98929,10000/98929,0,1,1,0
10000,98939,10000/98939,0,1,1,0
10000,98947,10000/98947,0,1,1,0
10000,98953,10000/98953,0,1,1,0
10000,98963,10000/98963,0,1,1,0
10000,98981,10000/98981,0,1,1,0
10000,98993,10000/98993,0,1,1,0
10000,98999,10000/98999,0,1,1,0
10000,99013,10000/99013,0,1,1,0
10000,99017,10000/99017,0,1,1,0
10000,99023,10000/99023,0,1,1,0
10000,99041,10000/99041,0,1,1,0
10000,99053,10000/99053,0,1,1,0
10000,99079,10000/99079,0,1,1,0
10000,99083,10000/99083,0,1,1,0
10000,99089,10000/99089,0,1,1,0
10000,99103,10000/99103,0,1,1,0
10000,99109,10000/99109,0,1,1,0
10000,99119,10000/99119,0,1,1,0
10000,99131,10000/99131,0,1,1,0
10000,99133,10000/99133,0,1,1,0
10000,99137,10000/99137,0,1,1,0
10000,99139,10000/99139,0,1,1,0
10000,99149,10000/99149,0,1,1,0
10000,99173,10000/99173,0,1,1,0
10000,99181,10000/99181,0,1,1,0
10000,99191,10000/99191,0,1,1,0
10000,99223,10000/99223,0,1,1,0
10000,99233,10000/99233,0,1,1,0
10000,99241,10000/99241,0,1,1,0
10000,99251,10000/99251,0,1,1,0
10000,99257,10000/99257,0,1,1,0
10000,99259,10000/99259,0,1,1,0
10000,99277,10000/99277,0,1,1,0
10000,99289,10000/99289,0,1,1,0
10000,99317,10000/99317,0,1,1,0
10000,99347,10000/99347,0,1,1,0
10000,99349,10000/99349,0,1,1,0
10000,99367,10000/99367,0,1,1,0
10000,99371,10000/99371,0,1,1,0
10000,99377,10000/99377,0,1,1,0
10000,99391,10000/99391,0,1,1,0
10000,99397,10000/99397,0,1,1,0
10000,99401,10000/99401,0,1,1,0
10000,99409,10000/99409,0,1,1,0
10000,99431,10000/99431,0,1,1,0
10000,99439,10000/99439,0,1,1,0
10000,99469,10000/99469,0,1,1,0
10000,99487,10000/99487,0,1,1,0
10000,99497,10000/99497,0,1,1,0
10000,99523,10000/99523,0,1,1,0
10000,99527,10000/99527,0,1,1,0
10000,99529,10000/99529,0,1,1,0
10000,99551,10000/99551,0,1,1,0
10000,99559,10000/99559,0,1,1,0
10000,99563,10000/99563,0,1,1,0
10000,99571,10000/99571,0,1,1,0
10000,99577,10000/99577,0,1,1,0
10000,99581,10000/99581,0,1,1,0
10000,99607,10000/99607,0,1,1,0
10000,99611,10000/99611,0,1,1,0
10000,99623,10000/99623,0,1,1,0
10000,99643,10000/99643,0,1,1,0
10000,99661,10000/99661,0,1,1,0
10000,99667,10000/99667,0,1,1,0
10000,99679,10000/99679,0,1,1,0
10000,99689,10000/99689,0,1,1,0
10000,99707,10000/99707,0,1,1,0
10000,99709,10000/99709,0,1,1,0
10000,99713,10000/99713,0,1,1,0
10000,99719,10000/99719,0,1,1,0
10000,99721,10000/99721,0,1,1,0
10000,99733,10000/99733,0,1,1,0
10000,99761,10000/99761,0,1,1,0
10000,99767,10000/99767,0,1,1,0
10000,99787,10000/99787,0,1,1,0
10000,99793,10000/99793,0,1,1,0
10000,99809,10000/99809,0,1,1,0
10000,99817,10000/99817,0,1,1,0
10000,99823,10000/99823,0,1,1,0
10000,99829,10000/99829,0,1,1,0
10000,99833,10000/99833,0,1,1,0
10000,99839,10000/99839,0,1,1,0
10000,99859,10000/99859,0,1,1,0
10000,99871,10000/99871,0,1,1,0
10000,99877,10000/99877,0,1,1,0
10000,99881,10000/99881,0,1,1,0
10000,99901,10000/99901,0,1,1,0
10000,99907,10000/99907,0,1,1,0
10000,99923,10000/99923,0,1,1,0
10000,99929,10000/99929,0,1,1,0
10000,99961,10000/99961,0,1,1,0
10000,99971,10000/99971,0,1,1,0
10000,99989,10000/99989,0,1,1,0
10000,99991,10000/99991,0,1,1,0
10000,100003,10000/100003,0,0,0,0
10000,100019,10000/100019,0,0,0,0
10000,100043,10000/100043,0,0,0,0
10000,100049,10000/100049,0,0,0,0
10000,100057,10000/100057,0,0,0,0
10000,100069,10000/100069,0,0,0,0
10000,100103,10000/100103,0,0,0,0
10000,100109,10000/100109,0,0,0,0
10000,100129,10000/100129,0,0,0,0
10000,100151,10000/100151,0,0,0,0
10000,100153,10000/100153,0,0,0,0
10000,100169,10000/100169,0,0,0,0
10000,100183,10000/100183,0,0,0,0
10000,100189,10000/100189,0,0,0,0
10000,100193,10000/100193,0,0,0,0
10000,100207,10000/100207,0,0,0,0
10000,100213,10000/100213,0,0,0,0
10000,100237,10000/100237,0,0,0,0
10000,100267,10000/100267,0,0,0,0
10000,100271,10000/100271,0,0,0,0
10000,100279,10000/100279,0,0,0,0
10000,100291,10000/100291,0,0,0,0
10000,100297,10000/100297,0,0,0,0
10000,100313,10000/100313,0,0,0,0
10000,100333,10000/100333,0,0,0,0
10000,100343,10000/100343,0,0,0,0
10000,100357,10000/100357,0,0,0,0
10000,100361,10000/100361,0,0,0,0
10000,100363,10000/100363,0,0,0,0
10000,100379,10000/100379,0,0,0,0
10000,100391,10000/100391,0,0,0,0
10000,100393,10000/100393,0,0,0,0
10000,100403,10000/100403,0,0,0,0
10000,100411,10000/100411,0,0,0,0
10000,100417,10000/100417,0,0,0,0
10000,100447,10000/100447,0,0,0,0
10000,100459,10000/100459,0,0,0,0
10000,100469,10000/100469,0,0,0,0
10000,100483,10000/100483,0,0,0,0
10000,100493,10000/100493,0,0,0,0
10000,100501,10000/100501,0,0,0,0
10000,100511,10000/100511,0,0,0,0
10000,100517,10000/100517,0,0,0,0
10000,100519,10000/100519,0,0,0,0
10000,100523,10000/100523,0,0,0,0
10000,100537,10000/100537,0,0,0,0
10000,100547,10000/100547,0,0,0,0
10000,100549,10000/100549,0,0,0,0
10000,100559,10000/100559,0,0,0,0
10000,100591,10000/100591,0,0,0,0
10000,100609,10000/100609,0,0,0,0
10000,100613,10000/100613,0,0,0,0
10000,100621,10000/100621,0,0,0,0
10000,100649,10000/100649,0,0,0,0
10000,100669,10000/100669,0,0,0,0
10000,100673,10000/100673,0,0,0,0
10000,100693,10000/100693,0,0,0,0
10000,100699,10000/100699,0,0,0,0
10000,100703,10000/100703,0,0,0,0
10000,100733,10000/100733,0,0,0,0
10000,100741,10000/100741,0,0,0,0
10000,100747,10000/100747,0,0,0,0
10000,100769,10000/100769,0,0,0,0
10000,100787,10000/100787,0,0,0,0
10000,100799,10000/100799,0,0,0,0
10000,100801,10000/100801,0,0,0,0
10000,100811,10000/100811,0,0,0,0
10000,100823,10000/100823,0,0,0,0
10000,100829,10000/100829,0,0,0,0
10000,100847,10000/100847,0,0,0,0
10000,100853,10000/100853,0,0,0,0
10000,100907,10000/100907,0,0,0,0
10000,100913,10000/100913,0,0,0,0
10000,100927,10000/100927,0,0,0,0
10000,100931,10000/100931,0,0,0,0
10000,100937,10000/100937,0,0,0,0
10000,100943,10000/100943,0,0,0,0
10000,100957,10000/100957,0,0,0,0
10000,100981,10000/100981,0,0,0,0
10000,100987,10000/100987,0,0,0,0
10000,100999,10000/100999,0,0,0,0
10000,101009,10000/101009,0,0,0,0
10000,101021,10000/101021,0,0,0,0
10000,101027,10000/101027,0,0,0,0
10000,101051,10000/101051,0,0,0,0
10000,101063,10000/101063,0,0,0,0
10000,101081,10000/101081,0,0,0,0
10000,101089,10000/101089,0,0,0,0
10000,101107,10000/101107,0,0,0,0
10000,101111,10000/101111,0,0,0,0
10000,101113,10000/101113,0,0,0,0
10000,101117,10000/101117,0,0,0,0
10000,101119,10000/101119,0,0,0,0
10000,101141,10000/101141,0,0,0,0
10000,101149,10000/101149,0,0,0,0
10000,101159,10000/101159,0,0,0,0
10000,101161,10000/101161,0,0,0,0
10000,101173,10000/101173,0,0,0,0
10000,101183,10000/101183,0,0,0,0
10000,101197,10000/101197,0,0,0,0
10000,101203,10000/101203,0,0,0,0
10000,101207,10000/101207,0,0,0,0
10000,101209,10000/101209,0,0,0,0
10000,101221,10000/101221,0,0,0,0
10000,101267,10000/101267,0,0,0,0
10000,101273,10000/101273,0,0,0,0
10000,101279,10000/101279,0,0,0,0
10000,101281,10000/101281,0,0,0,0
10000,101287,10000/101287,0,0,0,0
10000,101293,10000/101293,0,0,0,0
10000,101323,10000/101323,0,0,0,0
10000,101333,10000/101333,0,0,0,0
10000,101341,10000/101341,0,0,0,0
10000,101347,10000/101347,0,0,0,0
10000,101359,10000/101359,0,0,0,0
10000,101363,10000/101363,0,0,0,0
10000,101377,10000/101377,0,0,0,0
10000,101383,10000/101383,0,0,0,0
10000,101399,10000/101399,0,0,0,0
10000,101411,10000/101411,0,0,0,0
10000,101419,10000/101419,0,0,0,0
10000,101429,10000/101429,0,0,0,0
10000,101449,10000/101449,0,0,0,0
10000,101467,10000/101467,0,0,0,0
10000,101477,10000/101477,0,0,0,0
10000,101483,10000/101483,0,0,0,0
10000,101489,10000/101489,0,0,0,0
10000,101501,10000/101501,0,0,0,0
10000,101503,10000/101503,0,0,0,0
10000,101513,10000/101513,0,0,0,0
10000,101527,10000/101527,0,0,0,0
10000,101531,10000/101531,0,0,0,0
10000,101533,10000/101533,0,0,0,0
10000,101537,10000/101537,0,0,0,0
10000,101561,10000/101561,0,0,0,0
10000,101573,10000/101573,0,0,0,0
10000,101581,10000/101581,0,0,0,0
10000,101599,10000/101599,0,0,0,0
10000,101603,10000/101603,0,0,0,0
10000,101611,10000/101611,0,0,0,0
10000,101627,10000/101627,0,0,0,0
10000,101641,10000/101641,0,0,0,0
10000,101653,10000/101653,0,0,0,0
10000,101663,10000/101663,0,0,0,0
10000,101681,10000/101681,0,0,0,0
10000,101693,10000/101693,0,0,0,0
10000,101701,10000/101701,0,0,0,0
10000,101719,10000/101719,0,0,0,0
10000,101723,10000/101723,0,0,0,0
10000,101737,10000/101737,0,0,0,0
10000,101741,10000/101741,0,0,0,0
10000,101747,10000/101747,0,0,0,0
10000,101749,10000/101749,0,0,0,0
10000,101771,10000/101771,0,0,0,0
10000,101789,10000/101789,0,0,0,0
10000,101797,10000/101797,0,0,0,0
10000,101807,10000/101807,0,0,0,0
10000,101833,10000/101833,0,0,0,0
10000,101837,10000/101837,0,0,0,0
10000,101839,10000/101839,0,0,0,0
10000,101863,10000/101863,0,0,0,0
10000,101869,10000/101869,0,0,0,0
10000,101873,10000/101873,0,0,0,0
10000,101879,10000/101879,0,0,0,0
10000,101891,10000/101891,0,0,0,0
10000,101917,10000/101917,0,0,0,0
10000,101921,10000/101921,0,0,0,0
10000,101929,10000/101929,0,0,0,0
10000,101939,10000/101939,0,0,0,0
10000,101957,10000/101957,0,0,0,0
10000,101963,10000/101963,0,0,0,0
10000,101977,10000/101977,0,0,0,0
10000,101987,10000/101987,0,0,0,0
10000,101999,10000/101999,0,0,0,0
10000,102001,10000/102001,0,0,0,0
10000,102013,10000/102013,0,0,0,0
10000,102019,10000/102019,0,0,0,0
10000,102023,10000/102023,0,0,0,0
10000,102031,10000/102031,0,0,0,0
10000,102043,10000/102043,0,0,0,0
10000,102059,10000/102059,0,0,0,0
10000,102061,10000/102061,0,0,0,0
10000,102071,10000/102071,0,0,0,0
10000,102077,10000/102077,0,0,0,0
10000,102079,10000/102079,0,0,0,0
10000,102101,10000/102101,0,0,0,0
10000,102103,10000/102103,0,0,0,0
10000,102107,10000/102107,0,0,0,0
10000,102121,10000/102121,0,0,0,0
10000,102139,10000/102139,0,0,0,0
10000,102149,10000/102149,0,0,0,0
10000,102161,10000/102161,0,0,0,0
10000,102181,10000/102181,0,0,0,0
10000,102191,10000/102191,0,0,0,0
10000,102197,10000/102197,0,0,0,0
10000,102199,10000/102199,0,0,0,0
10000,102203,10000/102203,0,0,0,0
10000,102217,10000/102217,0,0,0,0
10000,102229,10000/102229,0,0,0,0
10000,102233,10000/102233,0,0,0,0
10000,102241,10000/102241,0,0,0,0
10000,102251,10000/102251,0,0,0,0
10000,102253,10000/102253,0,0,0,0
10000,102259,10000/102259,0,0,0,0
10000,102293,10000/102293,0,0,0,0
10000,102299,10000/102299,0,0,0,0
10000,102301,10000/102301,0,0,0,0
10000,102317,10000/102317,0,0,0,0
10000,102329,10000/102329,0,0,0,0
10000,102337,10000/102337,0,0,0,0
10000,102359,10000/102359,0,0,0,0
10000,102367,10000/102367,0,0,0,0
10000,102397,10000/102397,0,0,0,0
10000,102407,10000/102407,0,0,0,0
10000,102409,10000/102409,0,0,0,0
10000,102433,10000/102433,0,0,0,0
10000,102437,10000/102437,0,0,0,0
10000,102451,10000/102451,0,0,0,0
10000,102461,10000/102461,0,0,0,0
10000,102481,10000/102481,0,0,0,0
10000,102497,10000/102497,0,0,0,0
10000,102499,10000/102499,0,0,0,0
10000,102503,10000/102503,0,0,0,0
10000,102523,10000/102523,0,0,0,0
10000,102533,10000/102533,0,0,0,0
10000,102539,10000/102539,0,0,0,0
10000,102547,10000/102547,0,0,0,0
10000,102551,10000/102551,0,0,0,0
10000,102559,10000/102559,0,0,0,0
10000,102563,10000/102563,0,0,0,0
10000,102587,10000/102587,0,0,0,0
10000,102593,10000/102593,0,0,0,0
10000,102607,10000/102607,0,0,0,0
10000,102611,10000/102611,0,0,0,0
10000,102643,10000/102643,0,0,0,0
10000,102647,10000/102647,0,0,0,0
10000,102653,10000/102653,0,0,0,0
10000,102667,10000/102667,0,0,0,0
10000,102673,10000/102673,0,0,0,0
10000,102677,10000/102677,0,0,0,0
10000,102679,10000/102679,0,0,0,0
10000,102701,10000/102701,0,0,0,0
10000,102761,10000/102761,0,0,0,0
10000,102763,10000/102763,0,0,0,0
10000,102769,10000/102769,0,0,0,0
10000,102793,10000/102793,0,0,0,0
10000,102797,10000/102797,0,0,0,0
10000,102811,10000/102811,0,0,0,0
10000,102829,10000/102829,0,0,0,0
10000,102841,10000/102841,0,0,0,0
10000,102859,10000/102859,0,0,0,0
10000,102871,10000/102871,0,0,0,0
10000,102877,10000/102877,0,0,0,0
10000,102881,10000/102881,0,0,0,0
10000,102911,10000/102911,0,0,0,0
10000,102913,10000/102913,0,0,0,0
10000,102929,10000/102929,0,0,0,0
10000,102931,10000/102931,0,0,0,0
10000,102953,10000/102953,0,0,0,0
10000,102967,10000/102967,0,0,0,0
10000,102983,10000/102983,0,0,0,0
10000,103001,10000/103001,0,0,0,0
10000,103007,10000/103007,0,0,0,0
10000,103043,10000/103043,0,0,0,0
10000,103049,10000/103049,0,0,0,0
10000,103067,10000/103067,0,0,0,0
10000,103069,10000/103069,0,0,0,0
10000,103079,10000/103079,0,0,0,0
10000,103087,10000/103087,0,0,0,0
10000,103091,10000/103091,0,0,0,0
10000,103093,10000/103093,0,0,0,0
10000,103099,10000/103099,0,0,0,0
10000,103123,10000/103123,0,0,0,0
10000,103141,10000/103141,0,0,0,0
10000,103171,10000/103171,0,0,0,0
10000,103177,10000/103177,0,0,0,0
10000,103183,10000/103183,0,0,0,0
10000,103217,10000/103217,0,0,0,0
10000,103231,10000/103231,0,0,0,0
10000,103237,10000/103237,0,0,0,0
10000,103289,10000/103289,0,0,0,0
10000,103291,10000/103291,0,0,0,0
10000,103307,10000/103307,0,0,0,0
10000,103319,10000/103319,0,0,0,0
10000,103333,10000/103333,0,0,0,0
10000,103349,10000/103349,0,0,0,0
10000,103357,10000/103357,0,0,0,0
10000,103387,10000/103387,0,0,0,0
10000,103391,10000/103391,0,0,0,0
10000,103393,10000/103393,0,0,0,0
10000,103399,10000/103399,0,0,0,0
10000,103409,10000/103409,0,0,0,0
10000,103421,10000/103421,0,0,0,0
10000,103423,10000/103423,0,0,0,0
10000,103451,10000/103451,0,0,0,0
10000,103457,10000/103457,0,0,0,0
10000,103471,10000/103471,0,0,0,0
10000,103483,10000/103483,0,0,0,0
10000,103511,10000/103511,0,0,0,0
10000,103529,10000/103529,0,0,0,0
10000,103549,10000/103549,0,0,0,0
10000,103553,10000/103553,0,0,0,0
10000,103561,10000/103561,0,0,0,0
10000,103567,10000/103567,0,0,0,0
10000,103573,10000/103573,0,0,0,0
10000,103577,10000/103577,0,0,0,0
10000,103583,10000/103583,0,0,0,0
10000,103591,10000/103591,0,0,0,0
10000,103613,10000/103613,0,0,0,0
10000,103619,10000/103619,0,0,0,0
10000,103643,10000/103643,0,0,0,0
10000,103651,10000/103651,0,0,0,0
10000,103657,10000/103657,0,0,0,0
10000,103669,10000/103669,0,0,0,0
10000,103681,10000/103681,0,0,0,0
10000,103687,10000/103687,0,0,0,0
10000,103699,10000/103699,0,0,0,0
10000,103703,10000/103703,0,0,0,0
10000,103723,10000/103723,0,0,0,0
10000,103769,10000/103769,0,0,0,0
10000,103787,10000/103787,0,0,0,0
10000,103801,10000/103801,0,0,0,0
10000,103811,10000/103811,0,0,0,0
10000,103813,10000/103813,0,0,0,0
10000,103837,10000/103837,0,0,0,0
10000,103841,10000/103841,0,0,0,0
10000,103843,10000/103843,0,0,0,0
10000,103867,10000/103867,0,0,0,0
10000,103889,10000/103889,0,0,0,0
10000,103903,10000/103903,0,0,0,0
10000,103913,10000/103913,0,0,0,0
10000,103919,10000/103919,0,0,0,0
10000,103951,10000/103951,0,0,0,0
10000,103963,10000/103963,0,0,0,0
10000,103967,10000/103967,0,0,0,0
10000,103969,10000/103969,0,0,0,0
10000,103979,10000/103979,0,0,0,0
10000,103981,10000/103981,0,0,0,0
10000,103991,10000/103991,0,0,0,0
10000,103993,10000/103993,0,0,0,0
10000,103997,10000/103997,0,0,0,0
10000,104003,10000/104003,0,0,0,0
10000,104009,10000/104009,0,0,0,0
10000,104021,10000/104021,0,0,0,0
10000,104033,10000/104033,0,0,0,0
10000,104047,10000/104047,0,0,0,0
10000,104053,10000/104053,0,0,0,0
10000,104059,10000/104059,0,0,0,0
10000,104087,10000/104087,0,0,0,0
10000,104089,10000/104089,0,0,0,0
10000,104107,10000/104107,0,0,0,0
10000,104113,10000/104113,0,0,0,0
10000,104119,10000/104119,0,0,0,0
10000,104123,10000/104123,0,0,0,0
10000,104147,10000/104147,0,0,0,0
10000,104149,10000/104149,0,0,0,0
10000,104161,10000/104161,0,0,0,0
10000,104173,10000/104173,0,0,0,0
10000,104179,10000/104179,0,0,0,0
10000,104183,10000/104183,0,0,0,0
10000,104207,10000/104207,0,0,0,0
10000,104231,10000/104231,0,0,0,0
10000,104233,10000/104233,0,0,0,0
10000,104239,10000/104239,0,0,0,0
10000,104243,10000/104243,0,0,0,0
10000,104281,10000/104281,0,0,0,0
10000,104287,10000/104287,0,0,0,0
10000,104297,10000/104297,0,0,0,0
10000,104309,10000/104309,0,0,0,0
10000,104311,10000/104311,0,0,0,0
10000,104323,10000/104323,0,0,0,0
10000,104327,10000/104327,0,0,0,0
10000,104347,10000/104347,0,0,0,0
10000,104369,10000/104369,0,0,0,0
10000,104381,10000/104381,0,0,0,0
10000,104383,10000/104383,0,0,0,0
10000,104393,10000/104393,0,0,0,0
10000,104399,10000/104399,0,0,0,0
10000,104417,10000/104417,0,0,0,0
10000,104459,10000/104459,0,0,0,0
10000,104471,10000/104471,0,0,0,0
10000,104473,10000/104473,0,0,0,0
10000,104479,10000/104479,0,0,0,0
10000,104491,10000/104491,0,0,0,0
10000,104513,10000/104513,0,0,0,0
10000,104527,10000/104527,0,0,0,0
10000,104537,10000/104537,0,0,0,0
10000,104543,10000/104543,0,0,0,0
10000,104549,10000/104549,0,0,0,0
10000,104551,10000/104551,0,0,0,0
10000,104561,10000/104561,0,0,0,0
10000,104579,10000/104579,0,0,0,0
10000,104593,10000/104593,0,0,0,0
10000,104597,10000/104597,0,0,0,0
10000,104623,10000/104623,0,0,0,0
10000,104639,10000/104639,0,0,0,0
10000,104651,10000/104651,0,0,0,0
10000,104659,10000/104659,0,0,0,0
10000,104677,10000/104677,0,0,0,0
10000,104681,10000/104681,0,0,0,0
10000,104683,10000/104683,0,0,0,0
10000,104693,10000/104693,0,0,0,0
10000,104701,10000/104701,0,0,0,0
10000,104707,10000/104707,0,0,0,0
10000,104711,10000/104711,0,0,0,0
10000,104717,10000/104717,0,0,0,0
10000,104723,10000/104723,0,0,0,0
10000,104729,10000/104729,0,0,0,0
10000,104743,10000/104743,0,0,0,0
10000,104759,10000/104759,0,0,0,0
10000,104761,10000/104761,0,0,0,0
10000,104773,10000/104773,0,0,0,0
10000,104779,10000/104779,0,0,0,0
10000,104789,10000/104789,0,0,0,0
10000,104801,10000/104801,0,0,0,0
10000,104803,10000/104803,0,0,0,0
10000,104827,10000/104827,0,0,0,0
10000,104831,10000/104831,0,0,0,0
10000,104849,10000/104849,0,0,0,0
10000,104851,10000/104851,0,0,0,0
10000,104869,10000/104869,0,0,0,0
10000,104879,10000/104879,0,0,0,0
10000,104891,10000/104891,0,0,0,0
10000,104911,10000/104911,0,0,0,0
10000,104917,10000/104917,0,0,0,0
10000,104933,10000/104933,0,0,0,0
10000,104947,10000/104947,0,0,0,0
10000,104953,10000/104953,0,0,0,0
10000,104959,10000/104959,0,0,0,0
10000,104971,10000/104971,0,0,0,0
10000,104987,10000/104987,0,0,0,0
10000,104999,10000/104999,0,0,0,0
10000,105019,10000/105019,0,0,0,0
10000,105023,10000/105023,0,0,0,0
10000,105031,10000/105031,0,0,0,0
10000,105037,10000/105037,0,0,0,0
10000,105071,10000/105071,0,0,0,0
10000,105097,10000/105097,0,0,0,0
10000,105107,10000/105107,0,0,0,0
10000,105137,10000/105137,0,0,0,0
10000,105143,10000/105143,0,0,0,0
10000,105167,10000/105167,0,0,0,0
10000,105173,10000/105173,0,0,0,0
10000,105199,10000/105199,0,0,0,0
10000,105211,10000/105211,0,0,0,0
10000,105227,10000/105227,0,0,0,0
10000,105229,10000/105229,0,0,0,0
10000,105239,10000/105239,0,0,0,0
10000,105251,10000/105251,0,0,0,0
10000,105253,10000/105253,0,0,0,0
10000,105263,10000/105263,0,0,0,0
10000,105269,10000/105269,0,0,0,0
10000,105277,10000/105277,0,0,0,0
10000,105319,10000/105319,0,0,0,0
10000,105323,10000/105323,0,0,0,0
10000,105331,10000/105331,0,0,0,0
10000,105337,10000/105337,0,0,0,0
10000,105341,10000/105341,0,0,0,0
10000,105359,10000/105359,0,0,0,0
10000,105361,10000/105361,0,0,0,0
10000,105367,10000/105367,0,0,0,0
10000,105373,10000/105373,0,0,0,0
10000,105379,10000/105379,0,0,0,0
10000,105389,10000/105389,0,0,0,0
10000,105397,10000/105397,0,0,0,0
10000,105401,10000/105401,0,0,0,0
10000,105407,10000/105407,0,0,0,0
10000,105437,10000/105437,0,0,0,0
10000,105449,10000/105449,0,0,0,0
10000,105467,10000/105467,0,0,0,0
10000,105491,10000/105491,0,0,0,0
10000,105499,10000/105499,0,0,0,0
10000,105503,10000/105503,0,0,0,0
10000,105509,10000/105509,0,0,0,0
10000,105517,10000/105517,0,0,0,0
10000,105527,10000/105527,0,0,0,0
10000,105529,10000/105529,0,0,0,0
10000,105533,10000/105533,0,0,0,0
10000,105541,10000/105541,0,0,0,0
10000,105557,10000/105557,0,0,0,0
10000,105563,10000/105563,0,0,0,0
10000,105601,10000/105601,0,0,0,0
10000,105607,10000/105607,0,0,0,0
10000,105613,10000/105613,0,0,0,0
10000,105619,10000/105619,0,0,0,0
10000,105649,10000/105649,0,0,0,0
10000,105653,10000/105653,0,0,0,0
10000,105667,10000/105667,0,0,0,0
10000,105673,10000/105673,0,0,0,0
10000,105683,10000/105683,0,0,0,0
10000,105691,10000/105691,0,0,0,0
10000,105701,10000/105701,0,0,0,0
10000,105727,10000/105727,0,0,0,0
10000,105733,10000/105733,0,0,0,0
10000,105751,10000/105751,0,0,0,0
10000,105761,10000/105761,0,0,0,0
10000,105767,10000/105767,0,0,0,0
10000,105769,10000/105769,0,0,0,0
10000,105817,10000/105817,0,0,0,0
10000,105829,10000/105829,0,0,0,0
10000,105863,10000/105863,0,0,0,0
10000,105871,10000/105871,0,0,0,0
10000,105883,10000/105883,0,0,0,0
10000,105899,10000/105899,0,0,0,0
10000,105907,10000/105907,0,0,0,0
10000,105913,10000/105913,0,0,0,0
10000,105929,10000/105929,0,0,0,0
10000,105943,10000/105943,0,0,0,0
10000,105953,10000/105953,0,0,0,0
10000,105967,10000/105967,0,0,0,0
10000,105971,10000/105971,0,0,0,0
10000,105977,10000/105977,0,0,0,0
10000,105983,10000/105983,0,0,0,0
10000,105997,10000/105997,0,0,0,0
10000,106013,10000/106013,0,0,0,0
10000,106019,10000/106019,0,0,0,0
10000,106031,10000/106031,0,0,0,0
10000,106033,10000/106033,0,0,0,0
10000,106087,10000/106087,0,0,0,0
10000,106103,10000/106103,0,0,0,0
10000,106109,10000/106109,0,0,0,0
10000,106121,10000/106121,0,0,0,0
10000,106123,10000/106123,0,0,0,0
10000,106129,10000/106129,0,0,0,0
10000,106163,10000/106163,0,0,0,0
10000,106181,10000/106181,0,0,0,0
10000,106187,10000/106187,0,0,0,0
10000,106189,10000/106189,0,0,0,0
10000,106207,10000/106207,0,0,0,0
10000,106213,10000/106213,0,0,0,0
10000,106217,10000/106217,0,0,0,0
10000,106219,10000/106219,0,0,0,0
10000,106243,10000/106243,0,0,0,0
10000,106261,10000/106261,0,0,0,0
10000,106273,10000/106273,0,0,0,0
10000,106277,10000/106277,0,0,0,0
10000,106279,10000/106279,0,0,0,0
10000,106291,10000/106291,0,0,0,0
10000,106297,10000/106297,0,0,0,0
10000,106303,10000/106303,0,0,0,0
10000,106307,10000/106307,0,0,0,0
10000,106319,10000/106319,0,0,0,0
10000,106321,10000/106321,0,0,0,0
10000,106331,10000/106331,0,0,0,0
10000,106349,10000/106349,0,0,0,0
10000,106357,10000/106357,0,0,0,0
10000,106363,10000/106363,0,0,0,0
10000,106367,10000/106367,0,0,0,0
10000,106373,10000/106373,0,0,0,0
10000,106391,10000/106391,0,0,0,0
10000,106397,10000/106397,0,0,0,0
10000,106411,10000/106411,0,0,0,0
10000,106417,10000/106417,0,0,0,0
10000,106427,10000/106427,0,0,0,0
10000,106433,10000/106433,0,0,0,0
10000,106441,10000/106441,0,0,0,0
10000,106451,10000/106451,0,0,0,0
10000,106453,10000/106453,0,0,0,0
10000,106487,10000/106487,0,0,0,0
10000,106501,10000/106501,0,0,0,0
10000,106531,10000/106531,0,0,0,0
10000,106537,10000/106537,0,0,0,0
10000,106541,10000/106541,0,0,0,0
10000,106543,10000/106543,0,0,0,0
10000,106591,10000/106591,0,0,0,0
10000,106619,10000/106619,0,0,0,0
10000,106621,10000/106621,0,0,0,0
10000,106627,10000/106627,0,0,0,0
10000,106637,10000/106637,0,0,0,0
10000,106649,10000/106649,0,0,0,0
10000,106657,10000/106657,0,0,0,0
10000,106661,10000/106661,0,0,0,0
10000,106663,10000/106663,0,0,0,0
10000,106669,10000/106669,0,0,0,0
10000,106681,10000/106681,0,0,0,0
10000,106693,10000/106693,0,0,0,0
10000,106699,10000/106699,0,0,0,0
10000,106703,10000/106703,0,0,0,0
10000,106721,10000/106721,0,0,0,0
10000,106727,10000/106727,0,0,0,0
10000,106739,10000/106739,0,0,0,0
10000,106747,10000/106747,0,0,0,0
10000,106751,10000/106751,0,0,0,0
10000,106753,10000/106753,0,0,0,0
10000,106759,10000/106759,0,0,0,0
10000,106781,10000/106781,0,0,0,0
10000,106783,10000/106783,0,0,0,0
10000,106787,10000/106787,0,0,0,0
10000,106801,10000/106801,0,0,0,0
10000,106823,10000/106823,0,0,0,0
10000,106853,10000/106853,0,0,0,0
10000,106859,10000/106859,0,0,0,0
10000,106861,10000/106861,0,0,0,0
10000,106867,10000/106867,0,0,0,0
10000,106871,10000/106871,0,0,0,0
10000,106877,10000/106877,0,0,0,0
10000,106903,10000/106903,0,0,0,0
10000,106907,10000/106907,0,0,0,0
10000,106921,10000/106921,0,0,0,0
10000,106937,10000/106937,0,0,0,0
10000,106949,10000/106949,0,0,0,0
10000,106957,10000/106957,0,0,0,0
10000,106961,10000/106961,0,0,0,0
10000,106963,10000/106963,0,0,0,0
10000,106979,10000/106979,0,0,0,0
10000,106993,10000/106993,0,0,0,0
10000,107021,10000/107021,0,0,0,0
10000,107033,10000/107033,0,0,0,0
10000,107053,10000/107053,0,0,0,0
10000,107057,10000/107057,0,0,0,0
10000,107069,10000/107069,0,0,0,0
10000,107071,10000/107071,0,0,0,0
10000,107077,10000/107077,0,0,0,0
10000,107089,10000/107089,0,0,0,0
10000,107099,10000/107099,0,0,0,0
10000,107101,10000/107101,0,0,0,0
10000,107119,10000/107119,0,0,0,0
10000,107123,10000/107123,0,0,0,0
10000,107137,10000/107137,0,0,0,0
10000,107171,10000/107171,0,0,0,0
10000,107183,10000/107183,0,0,0,0
10000,107197,10000/107197,0,0,0,0
10000,107201,10000/107201,0,0,0,0
10000,107209,10000/107209,0,0,0,0
10000,107227,10000/107227,0,0,0,0
10000,107243,10000/107243,0,0,0,0
10000,107251,10000/107251,0,0,0,0
10000,107269,10000/107269,0,0,0,0
10000,107273,10000/107273,0,0,0,0
10000,107279,10000/107279,0,0,0,0
10000,107309,10000/107309,0,0,0,0
10000,107323,10000/107323,0,0,0,0
10000,107339,10000/107339,0,0,0,0
10000,107347,10000/107347,0,0,0,0
10000,107351,10000/107351,0,0,0,0
10000,107357,10000/107357,0,0,0,0
10000,107377,10000/107377,0,0,0,0
10000,107441,10000/107441,0,0,0,0
10000,107449,10000/107449,0,0,0,0
10000,107453,10000/107453,0,0,0,0
10000,107467,10000/107467,0,0,0,0
10000,107473,10000/107473,0,0,0,0
10000,107507,10000/107507,0,0,0,0
10000,107509,10000/107509,0,0,0,0
10000,107563,10000/107563,0,0,0,0
10000,107581,10000/107581,0,0,0,0
10000,107599,10000/107599,0,0,0,0
10000,107603,10000/107603,0,0,0,0
10000,107609,10000/107609,0,0,0,0
10000,107621,10000/107621,0,0,0,0
10000,107641,10000/107641,0,0,0,0
10000,107647,10000/107647,0,0,0,0
10000,107671,10000/107671,0,0,0,0
10000,107687,10000/107687,0,0,0,0
10000,107693,10000/107693,0,0,0,0
10000,107699,10000/107699,0,0,0,0
10000,107713,10000/107713,0,0,0,0
10000,107717,10000/107717,0,0,0,0
10000,107719,10000/107719,0,0,0,0
10000,107741,10000/107741,0,0,0,0
10000,107747,10000/107747,0,0,0,0
10000,107761,10000/107761,0,0,0,0
10000,107773,10000/107773,0,0,0,0
10000,107777,10000/107777,0,0,0,0
10000,107791,10000/107791,0,0,0,0
10000,107827,10000/107827,0,0,0,0
10000,107837,10000/107837,0,0,0,0
10000,107839,10000/107839,0,0,0,0
10000,107843,10000/107843,0,0,0,0
10000,107857,10000/107857,0,0,0,0
10000,107867,10000/107867,0,0,0,0
10000,107873,10000/107873,0,0,0,0
10000,107881,10000/107881,0,0,0,0
10000,107897,10000/107897,0,0,0,0
10000,107903,10000/107903,0,0,0,0
10000,107923,10000/107923,0,0,0,0
10000,107927,10000/107927,0,0,0,0
10000,107941,10000/107941,0,0,0,0
10000,107951,10000/107951,0,0,0,0
10000,107971,10000/107971,0,0,0,0
10000,107981,10000/107981,0,0,0,0
10000,107999,10000/107999,0,0,0,0
10000,108007,10000/108007,0,0,0,0
10000,108011,10000/108011,0,0,0,0
10000,108013,10000/108013,0,0,0,0
10000,108023,10000/108023,0,0,0,0
10000,108037,10000/108037,0,0,0,0
10000,108041,10000/108041,0,0,0,0
10000,108061,10000/108061,0,0,0,0
10000,108079,10000/108079,0,0,0,0
10000,108089,10000/108089,0,0,0,0
10000,108107,10000/108107,0,0,0,0
10000,108109,10000/108109,0,0,0,0
10000,108127,10000/108127,0,0,0,0
10000,108131,10000/108131,0,0,0,0
10000,108139,10000/108139,0,0,0,0
10000,108161,10000/108161,0,0,0,0
10000,108179,10000/108179,0,0,0,0
10000,108187,10000/108187,0,0,0,0
10000,108191,10000/108191,0,0,0,0
10000,108193,10000/108193,0,0,0,0
10000,108203,10000/108203,0,0,0,0
10000,108211,10000/108211,0,0,0,0
10000,108217,10000/108217,0,0,0,0
10000,108223,10000/108223,0,0,0,0
10000,108233,10000/108233,0,0,0,0
10000,108247,10000/108247,0,0,0,0
10000,108263,10000/108263,0,0,0,0
10000,108271,10000/108271,0,0,0,0
10000,108287,10000/108287,0,0,0,0
10000,108289,10000/108289,0,0,0,0
10000,108293,10000/108293,0,0,0,0
10000,108301,10000/108301,0,0,0,0
10000,108343,10000/108343,0,0,0,0
10000,108347,10000/108347,0,0,0,0
10000,108359,10000/108359,0,0,0,0
10000,108377,10000/108377,0,0,0,0
10000,108379,10000/108379,0,0,0,0
10000,108401,10000/108401,0,0,0,0
10000,108413,10000/108413,0,0,0,0
10000,108421,10000/108421,0,0,0,0
10000,108439,10000/108439,0,0,0,0
10000,108457,10000/108457,0,0,0,0
10000,108461,10000/108461,0,0,0,0
10000,108463,10000/108463,0,0,0,0
10000,108497,10000/108497,0,0,0,0
10000,108499,10000/108499,0,0,0,0
10000,108503,10000/108503,0,0,0,0
10000,108517,10000/108517,0,0,0,0
10000,108529,10000/108529,0,0,0,0
10000,108533,10000/108533,0,0,0,0
10000,108541,10000/108541,0,0,0,0
10000,108553,10000/108553,0,0,0,0
10000,108557,10000/108557,0,0,0,0
10000,108571,10000/108571,0,0,0,0
10000,108587,10000/108587,0,0,0,0
10000,108631,10000/108631,0,0,0,0
10000,108637,10000/108637,0,0,0,0
10000,108643,10000/108643,0,0,0,0
10000,108649,10000/108649,0,0,0,0
10000,108677,10000/108677,0,0,0,0
10000,108707,10000/108707,0,0,0,0
10000,108709,10000/108709,0,0,0,0
10000,108727,10000/108727,0,0,0,0
10000,108739,10000/108739,0,0,0,0
10000,108751,10000/108751,0,0,0,0
10000,108761,10000/108761,0,0,0,0
10000,108769,10000/108769,0,0,0,0
10000,108791,10000/108791,0,0,0,0
10000,108793,10000/108793,0,0,0,0
10000,108799,10000/108799,0,0,0,0
10000,108803,10000/108803,0,0,0,0
10000,108821,10000/108821,0,0,0,0
10000,108827,10000/108827,0,0,0,0
10000,108863,10000/108863,0,0,0,0
10000,108869,10000/108869,0,0,0,0
10000,108877,10000/108877,0,0,0,0
10000,108881,10000/108881,0,0,0,0
10000,108883,10000/108883,0,0,0,0
10000,108887,10000/108887,0,0,0,0
10000,108893,10000/108893,0,0,0,0
10000,108907,10000/108907,0,0,0,0
10000,108917,10000/108917,0,0,0,0
10000,108923,10000/108923,0,0,0,0
10000,108929,10000/108929,0,0,0,0
10000,108943,10000/108943,0,0,0,0
10000,108947,10000/108947,0,0,0,0
10000,108949,10000/108949,0,0,0,0
10000,108959,10000/108959,0,0,0,0
10000,108961,10000/108961,0,0,0,0
10000,108967,10000/108967,0,0,0,0
10000,108971,10000/108971,0,0,0,0
10000,108991,10000/108991,0,0,0,0
10000,109001,10000/109001,0,0,0,0
10000,109013,10000/109013,0,0,0,0
10000,109037,10000/109037,0,0,0,0
10000,109049,10000/109049,0,0,0,0
10000,109063,10000/109063,0,0,0,0
10000,109073,10000/109073,0,0,0,0
10000,109097,10000/109097,0,0,0,0
10000,109103,10000/109103,0,0,0,0
10000,109111,10000/109111,0,0,0,0
10000,109121,10000/109121,0,0,0,0
10000,109133,10000/109133,0,0,0,0
10000,109139,10000/109139,0,0,0,0
10000,109141,10000/109141,0,0,0,0
10000,109147,10000/109147,0,0,0,0
10000,109159,10000/109159,0,0,0,0
10000,109169,10000/109169,0,0,0,0
10000,109171,10000/109171,0,0,0,0
10000,109199,10000/109199,0,0,0,0
10000,109201,10000/109201,0,0,0,0
10000,109211,10000/109211,0,0,0,0
10000,109229,10000/109229,0,0,0,0
10000,109253,10000/109253,0,0,0,0
10000,109267,10000/109267,0,0,0,0
10000,109279,10000/109279,0,0,0,0
10000,109297,10000/109297,0,0,0,0
10000,109303,10000/109303,0,0,0,0
10000,109313,10000/109313,0,0,0,0
10000,109321,10000/109321,0,0,0,0
10000,109331,10000/109331,0,0,0,0
10000,109357,10000/109357,0,0,0,0
10000,109363,10000/109363,0,0,0,0
10000,109367,10000/109367,0,0,0,0
10000,109379,10000/109379,0,0,0,0
10000,109387,10000/109387,0,0,0,0
10000,109391,10000/109391,0,0,0,0
10000,109397,10000/109397,0,0,0,0
10000,109423,10000/109423,0,0,0,0
10000,109433,10000/109433,0,0,0,0
10000,109441,10000/109441,0,0,0,0
10000,109451,10000/109451,0,0,0,0
10000,109453,10000/109453,0,0,0,0
10000,109469,10000/109469,0,0,0,0
10000,109471,10000/109471,0,0,0,0
10000,109481,10000/109481,0,0,0,0
10000,109507,10000/109507,0,0,0,0
10000,109517,10000/109517,0,0,0,0
10000,109519,10000/109519,0,0,0,0
10000,109537,10000/109537,0,0,0,0
10000,109541,10000/109541,0,0,0,0
10000,109547,10000/109547,0,0,0,0
10000,109567,10000/109567,0,0,0,0
10000,109579,10000/109579,0,0,0,0
10000,109583,10000/109583,0,0,0,0
10000,109589,10000/109589,0,0,0,0
10000,109597,10000/109597,0,0,0,0
10000,109609,10000/109609,0,0,0,0
10000,109619,10000/109619,0,0,0,0
10000,109621,10000/109621,0,0,0,0
10000,109639,10000/109639,0,0,0,0
10000,109661,10000/109661,0,0,0,0
10000,109663,10000/109663,0,0,0,0
10000,109673,10000/109673,0,0,0,0
10000,109717,10000/109717,0,0,0,0
10000,109721,10000/109721,0,0,0,0
10000,109741,10000/109741,0,0,0,0
10000,109751,10000/109751,0,0,0,0
10000,109789,10000/109789,0,0,0,0
10000,109793,10000/109793,0,0,0,0
10000,109807,10000/109807,0,0,0,0
10000,109819,10000/109819,0,0,0,0
10000,109829,10000/109829,0,0,0,0
10000,109831,10000/109831,0,0,0,0
10000,109841,10000/109841,0,0,0,0
10000,109843,10000/109843,0,0,0,0
10000,109847,10000/109847,0,0,0,0
10000,109849,10000/109849,0,0,0,0
10000,109859,10000/109859,0,0,0,0
10000,109873,10000/109873,0,0,0,0
10000,109883,10000/109883,0,0,0,0
10000,109891,10000/109891,0,0,0,0
10000,109897,10000/109897,0,0,0,0
10000,109903,10000/109903,0,0,0,0
10000,109913,10000/109913,0,0,0,0
10000,109919,10000/109919,0,0,0,0
10000,109937,10000/109937,0,0,0,0
10000,109943,10000/109943,0,0,0,0
10000,109961,10000/109961,0,0,0,0
10000,109987,10000/109987,0,0,0,0
10000,110017,10000/110017,0,0,0,0
10000,110023,10000/110023,0,0,0,0
10000,110039,10000/110039,0,0,0,0
10000,110051,10000/110051,0,0,0,0
10000,110059,10000/110059,0,0,0,0
10000,110063,10000/110063,0,0,0,0
10000,110069,10000/110069,0,0,0,0
10000,110083,10000/110083,0,0,0,0
10000,110119,10000/110119,0,0,0,0
10000,110129,10000/110129,0,0,0,0
10000,110161,10000/110161,0,0,0,0
10000,110183,10000/110183,0,0,0,0
10000,110221,10000/110221,0,0,0,0
10000,110233,10000/110233,0,0,0,0
10000,110237,10000/110237,0,0,0,0
10000,110251,10000/110251,0,0,0,0
10000,110261,10000/110261,0,0,0,0
10000,110269,10000/110269,0,0,0,0
10000,110273,10000/110273,0,0,0,0
10000,110281,10000/110281,0,0,0,0
10000,110291,10000/110291,0,0,0,0
10000,110311,10000/110311,0,0,0,0
10000,110321,10000/110321,0,0,0,0
10000,110323,10000/110323,0,0,0,0
10000,110339,10000/110339,0,0,0,0
10000,110359,10000/110359,0,0,0,0
10000,110419,10000/110419,0,0,0,0
10000,110431,10000/110431,0,0,0,0
10000,110437,10000/110437,0,0,0,0
10000,110441,10000/110441,0,0,0,0
10000,110459,10000/110459,0,0,0,0
10000,110477,10000/110477,0,0,0,0
10000,110479,10000/110479,0,0,0,0
10000,110491,10000/110491,0,0,0,0
10000,110501,10000/110501,0,0,0,0
10000,110503,10000/110503,0,0,0,0
10000,110527,10000/110527,0,0,0,0
10000,110533,10000/110533,0,0,0,0
10000,110543,10000/110543,0,0,0,0
10000,110557,10000/110557,0,0,0,0
10000,110563,10000/110563,0,0,0,0
10000,110567,10000/110567,0,0,0,0
10000,110569,10000/110569,0,0,0,0
10000,110573,10000/110573,0,0,0,0
10000,110581,10000/110581,0,0,0,0
10000,110587,10000/110587,0,0,0,0
10000,110597,10000/110597,0,0,0,0
10000,110603,10000/110603,0,0,0,0
10000,110609,10000/110609,0,0,0,0
10000,110623,10000/110623,0,0,0,0
10000,110629,10000/110629,0,0,0,0
10000,110641,10000/110641,0,0,0,0
10000,110647,10000/110647,0,0,0,0
10000,110651,10000/110651,0,0,0,0
10000,110681,10000/110681,0,0,0,0
10000,110711,10000/110711,0,0,0,0
10000,110729,10000/110729,0,0,0,0
10000,110731,10000/110731,0,0,0,0
10000,110749,10000/110749,0,0,0,0
10000,110753,10000/110753,0,0,0,0
10000,110771,10000/110771,0,0,0,0
10000,110777,10000/110777,0,0,0,0
10000,110807,10000/110807,0,0,0,0
10000,110813,10000/110813,0,0,0,0
10000,110819,10000/110819,0,0,0,0
10000,110821,10000/110821,0,0,0,0
10000,110849,10000/110849,0,0,0,0
10000,110863,10000/110863,0,0,0,0
10000,110879,10000/110879,0,0,0,0
10000,110881,10000/110881,0,0,0,0
10000,110899,10000/110899,0,0,0,0
10000,110909,10000/110909,0,0,0,0
10000,110917,10000/110917,0,0,0,0
10000,110921,10000/110921,0,0,0,0
10000,110923,10000/110923,0,0,0,0
10000,110927,10000/110927,0,0,0,0
10000,110933,10000/110933,0,0,0,0
10000,110939,10000/110939,0,0,0,0
10000,110947,10000/110947,0,0,0,0
10000,110951,10000/110951,0,0,0,0
10000,110969,10000/110969,0,0,0,0
10000,110977,10000/110977,0,0,0,0
10000,110989,10000/110989,0,0,0,0
10000,111029,10000/111029,0,0,0,0
10000,111031,10000/111031,0,0,0,0
10000,111043,10000/111043,0,0,0,0
10000,111049,10000/111049,0,0,0,0
10000,111053,10000/111053,0,0,0,0
10000,111091,10000/111091,0,0,0,0
10000,111103,10000/111103,0,0,0,0
10000,111109,10000/111109,0,0,0,0
10000,111119,10000/111119,0,0,0,0
10000,111121,10000/111121,0,0,0,0
10000,111127,10000/111127,0,0,0,0
10000,111143,10000/111143,0,0,0,0
10000,111149,10000/111149,0,0,0,0
10000,111187,10000/111187,0,0,0,0
10000,111191,10000/111191,0,0,0,0
10000,111211,10000/111211,0,0,0,0
10000,111217,10000/111217,0,0,0,0
10000,111227,10000/111227,0,0,0,0
10000,111229,10000/111229,0,0,0,0
10000,111253,10000/111253,0,0,0,0
10000,111263,10000/111263,0,0,0,0
10000,111269,10000/111269,0,0,0,0
10000,111271,10000/111271,0,0,0,0
10000,111301,10000/111301,0,0,0,0
10000,111317,10000/111317,0,0,0,0
10000,111323,10000/111323,0,0,0,0
10000,111337,10000/111337,0,0,0,0
10000,111341,10000/111341,0,0,0,0
10000,111347,10000/111347,0,0,0,0
10000,111373,10000/111373,0,0,0,0
10000,111409,10000/111409,0,0,0,0
10000,111427,10000/111427,0,0,0,0
10000,111431,10000/111431,0,0,0,0
10000,111439,10000/111439,0,0,0,0
10000,111443,10000/111443,0,0,0,0
10000,111467,10000/111467,0,0,0,0
10000,111487,10000/111487,0,0,0,0
10000,111491,10000/111491,0,0,0,0
10000,111493,10000/111493,0,0,0,0
10000,111497,10000/111497,0,0,0,0
10000,111509,10000/111509,0,0,0,0
10000,111521,10000/111521,0,0,0,0
10000,111533,10000/111533,0,0,0,0
10000,111539,10000/111539,0,0,0,0
10000,111577,10000/111577,0,0,0,0
10000,111581,10000/111581,0,0,0,0
10000,111593,10000/111593,0,0,0,0
10000,111599,10000/111599,0,0,0,0
10000,111611,10000/111611,0,0,0,0
10000,111623,10000/111623,0,0,0,0
10000,111637,10000/111637,0,0,0,0
10000,111641,10000/111641,0,0,0,0
10000,111653,10000/111653,0,0,0,0
10000,111659,10000/111659,0,0,0,0
10000,111667,10000/111667,0,0,0,0
10000,111697,10000/111697,0,0,0,0
10000,111721,10000/111721,0,0,0,0
10000,111731,10000/111731,0,0,0,0
10000,111733,10000/111733,0,0,0,0
10000,111751,10000/111751,0,0,0,0
10000,111767,10000/111767,0,0,0,0
10000,111773,10000/111773,0,0,0,0
10000,111779,10000/111779,0,0,0,0
10000,111781,10000/111781,0,0,0,0
10000,111791,10000/111791,0,0,0,0
10000,111799,10000/111799,0,0,0,0
10000,111821,10000/111821,0,0,0,0
10000,111827,10000/111827,0,0,0,0
10000,111829,10000/111829,0,0,0,0
10000,111833,10000/111833,0,0,0,0
10000,111847,10000/111847,0,0,0,0
10000,111857,10000/111857,0,0,0,0
10000,111863,10000/111863,0,0,0,0
10000,111869,10000/111869,0,0,0,0
10000,111871,10000/111871,0,0,0,0
10000,111893,10000/111893,0,0,0,0
10000,111913,10000/111913,0,0,0,0
10000,111919,10000/111919,0,0,0,0
10000,111949,10000/111949,0,0,0,0
10000,111953,10000/111953,0,0,0,0
10000,111959,10000/111959,0,0,0,0
10000,111973,10000/111973,0,0,0,0
10000,111977,10000/111977,0,0,0,0
10000,111997,10000/111997,0,0,0,0
10000,112019,10000/112019,0,0,0,0
10000,112031,10000/112031,0,0,0,0
10000,112061,10000/112061,0,0,0,0
10000,112067,10000/112067,0,0,0,0
10000,112069,10000/112069,0,0,0,0
10000,112087,10000/112087,0,0,0,0
10000,112097,10000/112097,0,0,0,0
10000,112103,10000/112103,0,0,0,0
10000,112111,10000/112111,0,0,0,0
10000,112121,10000/112121,0,0,0,0
10000,112129,10000/112129,0,0,0,0
10000,112139,10000/112139,0,0,0,0
10000,112153,10000/112153,0,0,0,0
10000,112163,10000/112163,0,0,0,0
10000,112181,10000/112181,0,0,0,0
10000,112199,10000/112199,0,0,0,0
10000,112207,10000/112207,0,0,0,0
10000,112213,10000/112213,0,0,0,0
10000,112223,10000/112223,0,0,0,0
10000,112237,10000/112237,0,0,0,0
10000,112241,10000/112241,0,0,0,0
10000,112247,10000/112247,0,0,0,0
10000,112249,10000/112249,0,0,0,0
10000,112253,10000/112253,0,0,0,0
10000,112261,10000/112261,0,0,0,0
10000,112279,10000/112279,0,0,0,0
10000,112289,10000/112289,0,0,0,0
10000,112291,10000/112291,0,0,0,0
10000,112297,10000/112297,0,0,0,0
10000,112303,10000/112303,0,0,0,0
10000,112327,10000/112327,0,0,0,0
10000,112331,10000/112331,0,0,0,0
10000,112337,10000/112337,0,0,0,0
10000,112339,10000/112339,0,0,0,0
10000,112349,10000/112349,0,0,0,0
10000,112361,10000/112361,0,0,0,0
10000,112363,10000/112363,0,0,0,0
10000,112397,10000/112397,0,0,0,0
10000,112403,10000/112403,0,0,0,0
10000,112429,10000/112429,0,0,0,0
10000,112459,10000/112459,0,0,0,0
10000,112481,10000/112481,0,0,0,0
10000,112501,10000/112501,0,0,0,0
10000,112507,10000/112507,0,0,0,0
10000,112543,10000/112543,0,0,0,0
10000,112559,10000/112559,0,0,0,0
10000,112571,10000/112571,0,0,0,0
10000,112573,10000/112573,0,0,0,0
10000,112577,10000/112577,0,0,0,0
10000,112583,10000/112583,0,0,0,0
10000,112589,10000/112589,0,0,0,0
10000,112601,10000/112601,0,0,0,0
10000,112603,10000/112603,0,0,0,0
10000,112621,10000/112621,0,0,0,0
10000,112643,10000/112643,0,0,0,0
10000,112657,10000/112657,0,0,0,0
10000,112663,10000/112663,0,0,0,0
10000,112687,10000/112687,0,0,0,0
10000,112691,10000/112691,0,0,0,0
10000,112741,10000/112741,0,0,0,0
10000,112757,10000/112757,0,0,0,0
10000,112759,10000/112759,0,0,0,0
10000,112771,10000/112771,0,0,0,0
10000,112787,10000/112787,0,0,0,0
10000,112799,10000/112799,0,0,0,0
10000,112807,10000/112807,0,0,0,0
10000,112831,10000/112831,0,0,0,0
10000,112843,10000/112843,0,0,0,0
10000,112859,10000/112859,0,0,0,0
10000,112877,10000/112877,0,0,0,0
10000,112901,10000/112901,0,0,0,0
10000,112909,10000/112909,0,0,0,0
10000,112913,10000/112913,0,0,0,0
10000,112919,10000/112919,0,0,0,0
10000,112921,10000/112921,0,0,0,0
10000,112927,10000/112927,0,0,0,0
10000,112939,10000/112939,0,0,0,0
10000,112951,10000/112951,0,0,0,0
10000,112967,10000/112967,0,0,0,0
10000,112979,10000/112979,0,0,0,0
10000,112997,10000/112997,0,0,0,0
10000,113011,10000/113011,0,0,0,0
10000,113017,10000/113017,0,0,0,0
10000,113021,10000/113021,0,0,0,0
10000,113023,10000/113023,0,0,0,0
10000,113027,10000/113027,0,0,0,0
10000,113039,10000/113039,0,0,0,0
10000,113041,10000/113041,0,0,0,0
10000,113051,10000/113051,0,0,0,0
10000,113063,10000/113063,0,0,0,0
10000,113081,10000/113081,0,0,0,0
10000,113083,10000/113083,0,0,0,0
10000,113089,10000/113089,0,0,0,0
10000,113093,10000/113093,0,0,0,0
10000,113111,10000/113111,0,0,0,0
10000,113117,10000/113117,0,0,0,0
10000,113123,10000/113123,0,0,0,0
10000,113131,10000/113131,0,0,0,0
10000,113143,10000/113143,0,0,0,0
10000,113147,10000/113147,0,0,0,0
10000,113149,10000/113149,0,0,0,0
10000,113153,10000/113153,0,0,0,0
10000,113159,10000/113159,0,0,0,0
10000,113161,10000/113161,0,0,0,0
10000,113167,10000/113167,0,0,0,0
10000,113171,10000/113171,0,0,0,0
10000,113173,10000/113173,0,0,0,0
10000,113177,10000/113177,0,0,0,0
10000,113189,10000/113189,0,0,0,0
10000,113209,10000/113209,0,0,0,0
10000,113213,10000/113213,0,0,0,0
10000,113227,10000/113227,0,0,0,0
10000,113233,10000/113233,0,0,0,0
10000,113279,10000/113279,0,0,0,0
10000,113287,10000/113287,0,0,0,0
10000,113327,10000/113327,0,0,0,0
10000,113329,10000/113329,0,0,0,0
10000,113341,10000/113341,0,0,0,0
10000,113357,10000/113357,0,0,0,0
10000,113359,10000/113359,0,0,0,0
10000,113363,10000/113363,0,0,0,0
10000,113371,10000/113371,0,0,0,0
10000,113381,10000/113381,0,0,0,0
10000,113383,10000/113383,0,0,0,0
10000,113417,10000/113417,0,0,0,0
10000,113437,10000/113437,0,0,0,0
10000,113453,10000/113453,0,0,0,0
10000,113467,10000/113467,0,0,0,0
10000,113489,10000/113489,0,0,0,0
10000,113497,10000/113497,0,0,0,0
10000,113501,10000/113501,0,0,0,0
10000,113513,10000/113513,0,0,0,0
10000,113537,10000/113537,0,0,0,0
10000,113539,10000/113539,0,0,0,0
10000,113557,10000/113557,0,0,0,0
10000,113567,10000/113567,0,0,0,0
10000,113591,10000/113591,0,0,0,0
10000,113621,10000/113621,0,0,0,0
10000,113623,10000/113623,0,0,0,0
10000,113647,10000/113647,0,0,0,0
10000,113657,10000/113657,0,0,0,0
10000,113683,10000/113683,0,0,0,0
10000,113717,10000/113717,0,0,0,0
10000,113719,10000/113719,0,0,0,0
10000,113723,10000/113723,0,0,0,0
10000,113731,10000/113731,0,0,0,0
10000,113749,10000/113749,0,0,0,0
10000,113759,10000/113759,0,0,0,0
10000,113761,10000/113761,0,0,0,0
10000,113777,10000/113777,0,0,0,0
10000,113779,10000/113779,0,0,0,0
10000,113783,10000/113783,0,0,0,0
10000,113797,10000/113797,0,0,0,0
10000,113809,10000/113809,0,0,0,0
10000,113819,10000/113819,0,0,0,0
10000,113837,10000/113837,0,0,0,0
10000,113843,10000/113843,0,0,0,0
10000,113891,10000/113891,0,0,0,0
10000,113899,10000/113899,0,0,0,0
10000,113903,10000/113903,0,0,0,0
10000,113909,10000/113909,0,0,0,0
10000,113921,10000/113921,0,0,0,0
10000,113933,10000/113933,0,0,0,0
10000,113947,10000/113947,0,0,0,0
10000,113957,10000/113957,0,0,0,0
10000,113963,10000/113963,0,0,0,0
10000,113969,10000/113969,0,0,0,0
10000,113983,10000/113983,0,0,0,0
10000,113989,10000/113989,0,0,0,0
10000,114001,10000/114001,0,0,0,0
10000,114013,10000/114013,0,0,0,0
10000,114031,10000/114031,0,0,0,0
10000,114041,10000/114041,0,0,0,0
10000,114043,10000/114043,0,0,0,0
10000,114067,10000/114067,0,0,0,0
10000,114073,10000/114073,0,0,0,0
10000,114077,10000/114077,0,0,0,0
10000,114083,10000/114083,0,0,0,0
10000,114089,10000/114089,0,0,0,0
10000,114113,10000/114113,0,0,0,0
10000,114143,10000/114143,0,0,0,0
10000,114157,10000/114157,0,0,0,0
10000,114161,10000/114161,0,0,0,0
10000,114167,10000/114167,0,0,0,0
10000,114193,10000/114193,0,0,0,0
10000,114197,10000/114197,0,0,0,0
10000,114199,10000/114199,0,0,0,0
10000,114203,10000/114203,0,0,0,0
10000,114217,10000/114217,0,0,0,0
10000,114221,10000/114221,0,0,0,0
10000,114229,10000/114229,0,0,0,0
10000,114259,10000/114259,0,0,0,0
10000,114269,10000/114269,0,0,0,0
10000,114277,10000/114277,0,0,0,0
10000,114281,10000/114281,0,0,0,0
10000,114299,10000/114299,0,0,0,0
10000,114311,10000/114311,0,0,0,0
10000,114319,10000/114319,0,0,0,0
10000,114329,10000/114329,0,0,0,0
10000,114343,10000/114343,0,0,0,0
10000,114371,10000/114371,0,0,0,0
10000,114377,10000/114377,0,0,0,0
10000,114407,10000/114407,0,0,0,0
10000,114419,10000/114419,0,0,0,0
10000,114451,10000/114451,0,0,0,0
10000,114467,10000/114467,0,0,0,0
10000,114473,10000/114473,0,0,0,0
10000,114479,10000/114479,0,0,0,0
10000,114487,10000/114487,0,0,0,0
10000,114493,10000/114493,0,0,0,0
10000,114547,10000/114547,0,0,0,0
10000,114553,10000/114553,0,0,0,0
10000,114571,10000/114571,0,0,0,0
10000,114577,10000/114577,0,0,0,0
10000,114593,10000/114593,0,0,0,0
10000,114599,10000/114599,0,0,0,0
10000,114601,10000/114601,0,0,0,0
10000,114613,10000/114613,0,0,0,0
10000,114617,10000/114617,0,0,0,0
10000,114641,10000/114641,0,0,0,0
10000,114643,10000/114643,0,0,0,0
10000,114649,10000/114649,0,0,0,0
10000,114659,10000/114659,0,0,0,0
10000,114661,10000/114661,0,0,0,0
10000,114671,10000/114671,0,0,0,0
10000,114679,10000/114679,0,0,0,0
10000,114689,10000/114689,0,0,0,0
10000,114691,10000/114691,0,0,0,0
10000,114713,10000/114713,0,0,0,0
10000,114743,10000/114743,0,0,0,0
10000,114749,10000/114749,0,0,0,0
10000,114757,10000/114757,0,0,0,0
10000,114761,10000/114761,0,0,0,0
10000,114769,10000/114769,0,0,0,0
10000,114773,10000/114773,0,0,0,0
10000,114781,10000/114781,0,0,0,0
10000,114797,10000/114797,0,0,0,0
10000,114799,10000/114799,0,0,0,0
10000,114809,10000/114809,0,0,0,0
10000,114827,10000/114827,0,0,0,0
10000,114833,10000/114833,0,0,0,0
10000,114847,10000/114847,0,0,0,0
10000,114859,10000/114859,0,0,0,0
10000,114883,10000/114883,0,0,0,0
10000,114889,10000/114889,0,0,0,0
10000,114901,10000/114901,0,0,0,0
10000,114913,10000/114913,0,0,0,0
10000,114941,10000/114941,0,0,0,0
10000,114967,10000/114967,0,0,0,0
10000,114973,10000/114973,0,0,0,0
10000,114997,10000/114997,0,0,0,0
10000,115001,10000/115001,0,0,0,0
10000,115013,10000/115013,0,0,0,0
10000,115019,10000/115019,0,0,0,0
10000,115021,10000/115021,0,0,0,0
10000,115057,10000/115057,0,0,0,0
10000,115061,10000/115061,0,0,0,0
10000,115067,10000/115067,0,0,0,0
10000,115079,10000/115079,0,0,0,0
10000,115099,10000/115099,0,0,0,0
10000,115117,10000/115117,0,0,0,0
10000,115123,10000/115123,0,0,0,0
10000,115127,10000/115127,0,0,0,0
10000,115133,10000/115133,0,0,0,0
10000,115151,10000/115151,0,0,0,0
10000,115153,10000/115153,0,0,0,0
10000,115163,10000/115163,0,0,0,0
10000,115183,10000/115183,0,0,0,0
10000,115201,10000/115201,0,0,0,0
10000,115211,10000/115211,0,0,0,0
10000,115223,10000/115223,0,0,0,0
10000,115237,10000/115237,0,0,0,0
10000,115249,10000/115249,0,0,0,0
10000,115259,10000/115259,0,0,0,0
10000,115279,10000/115279,0,0,0,0
10000,115301,10000/115301,0,0,0,0
10000,115303,10000/115303,0,0,0,0
10000,115309,10000/115309,0,0,0,0
10000,115319,10000/115319,0,0,0,0
10000,115321,10000/115321,0,0,0,0
10000,115327,10000/115327,0,0,0,0
10000,115331,10000/115331,0,0,0,0
10000,115337,10000/115337,0,0,0,0
10000,115343,10000/115343,0,0,0,0
10000,115361,10000/115361,0,0,0,0
10000,115363,10000/115363,0,0,0,0
10000,115399,10000/115399,0,0,0,0
10000,115421,10000/115421,0,0,0,0
10000,115429,10000/115429,0,0,0,0
10000,115459,10000/115459,0,0,0,0
10000,115469,10000/115469,0,0,0,0
10000,115471,10000/115471,0,0,0,0
10000,115499,10000/115499,0,0,0,0
10000,115513,10000/115513,0,0,0,0
10000,115523,10000/115523,0,0,0,0
10000,115547,10000/115547,0,0,0,0
10000,115553,10000/115553,0,0,0,0
10000,115561,10000/115561,0,0,0,0
10000,115571,10000/115571,0,0,0,0
10000,115589,10000/115589,0,0,0,0
10000,115597,10000/115597,0,0,0,0
10000,115601,10000/115601,0,0,0,0
10000,115603,10000/115603,0,0,0,0
10000,115613,10000/115613,0,0,0,0
10000,115631,10000/115631,0,0,0,0
10000,115637,10000/115637,0,0,0,0
10000,115657,10000/115657,0,0,0,0
10000,115663,10000/115663,0,0,0,0
10000,115679,10000/115679,0,0,0,0
10000,115693,10000/115693,0,0,0,0
10000,115727,10000/115727,0,0,0,0
10000,115733,10000/115733,0,0,0,0
10000,115741,10000/115741,0,0,0,0
10000,115751,10000/115751,0,0,0,0
10000,115757,10000/115757,0,0,0,0
10000,115763,10000/115763,0,0,0,0
10000,115769,10000/115769,0,0,0,0
10000,115771,10000/115771,0,0,0,0
10000,115777,10000/115777,0,0,0,0
10000,115781,10000/115781,0,0,0,0
10000,115783,10000/115783,0,0,0,0
10000,115793,10000/115793,0,0,0,0
10000,115807,10000/115807,0,0,0,0
10000,115811,10000/115811,0,0,0,0
10000,115823,10000/115823,0,0,0,0
10000,115831,10000/115831,0,0,0,0
10000,115837,10000/115837,0,0,0,0
10000,115849,10000/115849,0,0,0,0
10000,115853,10000/115853,0,0,0,0
10000,115859,10000/115859,0,0,0,0
10000,115861,10000/115861,0,0,0,0
10000,115873,10000/115873,0,0,0,0
10000,115877,10000/115877,0,0,0,0
10000,115879,10000/115879,0,0,0,0
10000,115883,10000/115883,0,0,0,0
10000,115891,10000/115891,0,0,0,0
10000,115901,10000/115901,0,0,0,0
10000,115903,10000/115903,0,0,0,0
10000,115931,10000/115931,0,0,0,0
10000,115933,10000/115933,0,0,0,0
10000,115963,10000/115963,0,0,0,0
10000,115979,10000/115979,0,0,0,0
10000,115981,10000/115981,0,0,0,0
10000,115987,10000/115987,0,0,0,0
10000,116009,10000/116009,0,0,0,0
10000,116027,10000/116027,0,0,0,0
10000,116041,10000/116041,0,0,0,0
10000,116047,10000/116047,0,0,0,0
10000,116089,10000/116089,0,0,0,0
10000,116099,10000/116099,0,0,0,0
10000,116101,10000/116101,0,0,0,0
10000,116107,10000/116107,0,0,0,0
10000,116113,10000/116113,0,0,0,0
10000,116131,10000/116131,0,0,0,0
10000,116141,10000/116141,0,0,0,0
10000,116159,10000/116159,0,0,0,0
10000,116167,10000/116167,0,0,0,0
10000,116177,10000/116177,0,0,0,0
10000,116189,10000/116189,0,0,0,0
10000,116191,10000/116191,0,0,0,0
10000,116201,10000/116201,0,0,0,0
10000,116239,10000/116239,0,0,0,0
10000,116243,10000/116243,0,0,0,0
10000,116257,10000/116257,0,0,0,0
10000,116269,10000/116269,0,0,0,0
10000,116273,10000/116273,0,0,0,0
10000,116279,10000/116279,0,0,0,0
10000,116293,10000/116293,0,0,0,0
10000,116329,10000/116329,0,0,0,0
10000,116341,10000/116341,0,0,0,0
10000,116351,10000/116351,0,0,0,0
10000,116359,10000/116359,0,0,0,0
10000,116371,10000/116371,0,0,0,0
10000,116381,10000/116381,0,0,0,0
10000,116387,10000/116387,0,0,0,0
10000,116411,10000/116411,0,0,0,0
10000,116423,10000/116423,0,0,0,0
10000,116437,10000/116437,0,0,0,0
10000,116443,10000/116443,0,0,0,0
10000,116447,10000/116447,0,0,0,0
10000,116461,10000/116461,0,0,0,0
10000,116471,10000/116471,0,0,0,0
10000,116483,10000/116483,0,0,0,0
10000,116491,10000/116491,0,0,0,0
10000,116507,10000/116507,0,0,0,0
10000,116531,10000/116531,0,0,0,0
10000,116533,10000/116533,0,0,0,0
10000,116537,10000/116537,0,0,0,0
10000,116539,10000/116539,0,0,0,0
10000,116549,10000/116549,0,0,0,0
10000,116579,10000/116579,0,0,0,0
10000,116593,10000/116593,0,0,0,0
10000,116639,10000/116639,0,0,0,0
10000,116657,10000/116657,0,0,0,0
10000,116663,10000/116663,0,0,0,0
10000,116681,10000/116681,0,0,0,0
10000,116687,10000/116687,0,0,0,0
10000,116689,10000/116689,0,0,0,0
10000,116707,10000/116707,0,0,0,0
10000,116719,10000/116719,0,0,0,0
10000,116731,10000/116731,0,0,0,0
10000,116741,10000/116741,0,0,0,0
10000,116747,10000/116747,0,0,0,0
10000,116789,10000/116789,0,0,0,0
10000,116791,10000/116791,0,0,0,0
10000,116797,10000/116797,0,0,0,0
10000,116803,10000/116803,0,0,0,0
10000,116819,10000/116819,0,0,0,0
10000,116827,10000/116827,0,0,0,0
10000,116833,10000/116833,0,0,0,0
10000,116849,10000/116849,0,0,0,0
10000,116867,10000/116867,0,0,0,0
10000,116881,10000/116881,0,0,0,0
10000,116903,10000/116903,0,0,0,0
10000,116911,10000/116911,0,0,0,0
10000,116923,10000/116923,0,0,0,0
10000,116927,10000/116927,0,0,0,0
10000,116929,10000/116929,0,0,0,0
10000,116933,10000/116933,0,0,0,0
10000,116953,10000/116953,0,0,0,0
10000,116959,10000/116959,0,0,0,0
10000,116969,10000/116969,0,0,0,0
10000,116981,10000/116981,0,0,0,0
10000,116989,10000/116989,0,0,0,0
10000,116993,10000/116993,0,0,0,0
10000,117017,10000/117017,0,0,0,0
10000,117023,10000/117023,0,0,0,0
10000,117037,10000/117037,0,0,0,0
10000,117041,10000/117041,0,0,0,0
10000,117043,10000/117043,0,0,0,0
10000,117053,10000/117053,0,0,0,0
10000,117071,10000/117071,0,0,0,0
10000,117101,10000/117101,0,0,0,0
10000,117109,10000/117109,0,0,0,0
10000,117119,10000/117119,0,0,0,0
10000,117127,10000/117127,0,0,0,0
10000,117133,10000/117133,0,0,0,0
10000,117163,10000/117163,0,0,0,0
10000,117167,10000/117167,0,0,0,0
10000,117191,10000/117191,0,0,0,0
10000,117193,10000/117193,0,0,0,0
10000,117203,10000/117203,0,0,0,0
10000,117209,10000/117209,0,0,0,0
10000,117223,10000/117223,0,0,0,0
10000,117239,10000/117239,0,0,0,0
10000,117241,10000/117241,0,0,0,0
10000,117251,10000/117251,0,0,0,0
10000,117259,10000/117259,0,0,0,0
10000,117269,10000/117269,0,0,0,0
10000,117281,10000/117281,0,0,0,0
10000,117307,10000/117307,0,0,0,0
10000,117319,10000/117319,0,0,0,0
10000,117329,10000/117329,0,0,0,0
10000,117331,10000/117331,0,0,0,0
10000,117353,10000/117353,0,0,0,0
10000,117361,10000/117361,0,0,0,0
10000,117371,10000/117371,0,0,0,0
10000,117373,10000/117373,0,0,0,0
10000,117389,10000/117389,0,0,0,0
10000,117413,10000/117413,0,0,0,0
10000,117427,10000/117427,0,0,0,0
10000,117431,10000/117431,0,0,0,0
10000,117437,10000/117437,0,0,0,0
10000,117443,10000/117443,0,0,0,0
10000,117497,10000/117497,0,0,0,0
10000,117499,10000/117499,0,0,0,0
10000,117503,10000/117503,0,0,0,0
10000,117511,10000/117511,0,0,0,0
10000,117517,10000/117517,0,0,0,0
10000,117529,10000/117529,0,0,0,0
10000,117539,10000/117539,0,0,0,0
10000,117541,10000/117541,0,0,0,0
10000,117563,10000/117563,0,0,0,0
10000,117571,10000/117571,0,0,0,0
10000,117577,10000/117577,0,0,0,0
10000,117617,10000/117617,0,0,0,0
10000,117619,10000/117619,0,0,0,0
10000,117643,10000/117643,0,0,0,0
10000,117659,10000/117659,0,0,0,0
10000,117671,10000/117671,0,0,0,0
10000,117673,10000/117673,0,0,0,0
10000,117679,10000/117679,0,0,0,0
10000,117701,10000/117701,0,0,0,0
10000,117703,10000/117703,0,0,0,0
10000,117709,10000/117709,0,0,0,0
10000,117721,10000/117721,0,0,0,0
10000,117727,10000/117727,0,0,0,0
10000,117731,10000/117731,0,0,0,0
10000,117751,10000/117751,0,0,0,0
10000,117757,10000/117757,0,0,0,0
10000,117763,10000/117763,0,0,0,0
10000,117773,10000/117773,0,0,0,0
10000,117779,10000/117779,0,0,0,0
10000,117787,10000/117787,0,0,0,0
10000,117797,10000/117797,0,0,0,0
10000,117809,10000/117809,0,0,0,0
10000,117811,10000/117811,0,0,0,0
10000,117833,10000/117833,0,0,0,0
10000,117839,10000/117839,0,0,0,0
10000,117841,10000/117841,0,0,0,0
10000,117851,10000/117851,0,0,0,0
10000,117877,10000/117877,0,0,0,0
10000,117881,10000/117881,0,0,0,0
10000,117883,10000/117883,0,0,0,0
10000,117889,10000/117889,0,0,0,0
10000,117899,10000/117899,0,0,0,0
10000,117911,10000/117911,0,0,0,0
10000,117917,10000/117917,0,0,0,0
10000,117937,10000/117937,0,0,0,0
10000,117959,10000/117959,0,0,0,0
10000,117973,10000/117973,0,0,0,0
10000,117977,10000/117977,0,0,0,0
10000,117979,10000/117979,0,0,0,0
10000,117989,10000/117989,0,0,0,0
10000,117991,10000/117991,0,0,0,0
10000,118033,10000/118033,0,0,0,0
10000,118037,10000/118037,0,0,0,0
10000,118043,10000/118043,0,0,0,0
10000,118051,10000/118051,0,0,0,0
10000,118057,10000/118057,0,0,0,0
10000,118061,10000/118061,0,0,0,0
10000,118081,10000/118081,0,0,0,0
10000,118093,10000/118093,0,0,0,0
10000,118127,10000/118127,0,0,0,0
10000,118147,10000/118147,0,0,0,0
10000,118163,10000/118163,0,0,0,0
10000,118169,10000/118169,0,0,0,0
10000,118171,10000/118171,0,0,0,0
10000,118189,10000/118189,0,0,0,0
10000,118211,10000/118211,0,0,0,0
10000,118213,10000/118213,0,0,0,0
10000,118219,10000/118219,0,0,0,0
10000,118247,10000/118247,0,0,0,0
10000,118249,10000/118249,0,0,0,0
10000,118253,10000/118253,0,0,0,0
10000,118259,10000/118259,0,0,0,0
10000,118273,10000/118273,0,0,0,0
10000,118277,10000/118277,0,0,0,0
10000,118297,10000/118297,0,0,0,0
10000,118343,10000/118343,0,0,0,0
10000,118361,10000/118361,0,0,0,0
10000,118369,10000/118369,0,0,0,0
10000,118373,10000/118373,0,0,0,0
10000,118387,10000/118387,0,0,0,0
10000,118399,10000/118399,0,0,0,0
10000,118409,10000/118409,0,0,0,0
10000,118411,10000/118411,0,0,0,0
10000,118423,10000/118423,0,0,0,0
10000,118429,10000/118429,0,0,0,0
10000,118453,10000/118453,0,0,0,0
10000,118457,10000/118457,0,0,0,0
10000,118463,10000/118463,0,0,0,0
10000,118471,10000/118471,0,0,0,0
10000,118493,10000/118493,0,0,0,0
10000,118529,10000/118529,0,0,0,0
10000,118543,10000/118543,0,0,0,0
10000,118549,10000/118549,0,0,0,0
10000,118571,10000/118571,0,0,0,0
10000,118583,10000/118583,0,0,0,0
10000,118589,10000/118589,0,0,0,0
10000,118603,10000/118603,0,0,0,0
10000,118619,10000/118619,0,0,0,0
10000,118621,10000/118621,0,0,0,0
10000,118633,10000/118633,0,0,0,0
10000,118661,10000/118661,0,0,0,0
10000,118669,10000/118669,0,0,0,0
10000,118673,10000/118673,0,0,0,0
10000,118681,10000/118681,0,0,0,0
10000,118687,10000/118687,0,0,0,0
10000,118691,10000/118691,0,0,0,0
10000,118709,10000/118709,0,0,0,0
10000,118717,10000/118717,0,0,0,0
10000,118739,10000/118739,0,0,0,0
10000,118747,10000/118747,0,0,0,0
10000,118751,10000/118751,0,0,0,0
10000,118757,10000/118757,0,0,0,0
10000,118787,10000/118787,0,0,0,0
10000,118799,10000/118799,0,0,0,0
10000,118801,10000/118801,0,0,0,0
10000,118819,10000/118819,0,0,0,0
10000,118831,10000/118831,0,0,0,0
10000,118843,10000/118843,0,0,0,0
10000,118861,10000/118861,0,0,0,0
10000,118873,10000/118873,0,0,0,0
10000,118891,10000/118891,0,0,0,0
10000,118897,10000/118897,0,0,0,0
10000,118901,10000/118901,0,0,0,0
10000,118903,10000/118903,0,0,0,0
10000,118907,10000/118907,0,0,0,0
10000,118913,10000/118913,0,0,0,0
10000,118927,10000/118927,0,0,0,0
10000,118931,10000/118931,0,0,0,0
10000,118967,10000/118967,0,0,0,0
10000,118973,10000/118973,0,0,0,0
10000,119027,10000/119027,0,0,0,0
10000,119033,10000/119033,0,0,0,0
10000,119039,10000/119039,0,0,0,0
10000,119047,10000/119047,0,0,0,0
10000,119057,10000/119057,0,0,0,0
10000,119069,10000/119069,0,0,0,0
10000,119083,10000/119083,0,0,0,0
10000,119087,10000/119087,0,0,0,0
10000,119089,10000/119089,0,0,0,0
10000,119099,10000/119099,0,0,0,0
10000,119101,10000/119101,0,0,0,0
10000,119107,10000/119107,0,0,0,0
10000,119129,10000/119129,0,0,0,0
10000,119131,10000/119131,0,0,0,0
10000,119159,10000/119159,0,0,0,0
10000,119173,10000/119173,0,0,0,0
10000,119179,10000/119179,0,0,0,0
10000,119183,10000/119183,0,0,0,0
10000,119191,10000/119191,0,0,0,0
10000,119227,10000/119227,0,0,0,0
10000,119233,10000/119233,0,0,0,0
10000,119237,10000/119237,0,0,0,0
10000,119243,10000/119243,0,0,0,0
10000,119267,10000/119267,0,0,0,0
10000,119291,10000/119291,0,0,0,0
10000,119293,10000/119293,0,0,0,0
10000,119297,10000/119297,0,0,0,0
10000,119299,10000/119299,0,0,0,0
10000,119311,10000/119311,0,0,0,0
10000,119321,10000/119321,0,0,0,0
10000,119359,10000/119359,0,0,0,0
10000,119363,10000/119363,0,0,0,0
10000,119389,10000/119389,0,0,0,0
10000,119417,10000/119417,0,0,0,0
10000,119419,10000/119419,0,0,0,0
10000,119429,10000/119429,0,0,0,0
10000,119447,10000/119447,0,0,0,0
10000,119489,10000/119489,0,0,0,0
10000,119503,10000/119503,0,0,0,0
10000,119513,10000/119513,0,0,0,0
10000,119533,10000/119533,0,0,0,0
10000,119549,10000/119549,0,0,0,0
10000,119551,10000/119551,0,0,0,0
10000,119557,10000/119557,0,0,0,0
10000,119563,10000/119563,0,0,0,0
10000,119569,10000/119569,0,0,0,0
10000,119591,10000/119591,0,0,0,0
10000,119611,10000/119611,0,0,0,0
10000,119617,10000/119617,0,0,0,0
10000,119627,10000/119627,0,0,0,0
10000,119633,10000/119633,0,0,0,0
10000,119653,10000/119653,0,0,0,0
10000,119657,10000/119657,0,0,0,0
10000,119659,10000/119659,0,0,0,0
10000,119671,10000/119671,0,0,0,0
10000,119677,10000/119677,0,0,0,0
10000,119687,10000/119687,0,0,0,0
10000,119689,10000/119689,0,0,0,0
10000,119699,10000/119699,0,0,0,0
10000,119701,10000/119701,0,0,0,0
10000,119723,10000/119723,0,0,0,0
10000,119737,10000/119737,0,0,0,0
10000,119747,10000/119747,0,0,0,0
10000,119759,10000/119759,0,0,0,0
10000,119771,10000/119771,0,0,0,0
10000,119773,10000/119773,0,0,0,0
10000,119783,10000/119783,0,0,0,0
10000,119797,10000/119797,0,0,0,0
10000,119809,10000/119809,0,0,0,0
10000,119813,10000/119813,0,0,0,0
10000,119827,10000/119827,0,0,0,0
10000,119831,10000/119831,0,0,0,0
10000,119839,10000/119839,0,0,0,0
10000,119849,10000/119849,0,0,0,0
10000,119851,10000/119851,0,0,0,0
10000,119869,10000/119869,0,0,0,0
10000,119881,10000/119881,0,0,0,0
10000,119891,10000/119891,0,0,0,0
10000,119921,10000/119921,0,0,0,0
10000,119923,10000/119923,0,0,0,0
10000,119929,10000/119929,0,0,0,0
10000,119953,10000/119953,0,0,0,0
10000,119963,10000/119963,0,0,0,0
10000,119971,10000/119971,0,0,0,0
10000,119981,10000/119981,0,0,0,0
10000,119983,10000/119983,0,0,0,0
10000,119993,10000/119993,0,0,0,0
10000,120011,10000/120011,0,0,0,0
10000,120017,10000/120017,0,0,0,0
10000,120041,10000/120041,0,0,0,0
10000,120047,10000/120047,0,0,0,0
10000,120049,10000/120049,0,0,0,0
10000,120067,10000/120067,0,0,0,0
10000,120077,10000/120077,0,0,0,0
10000,120079,10000/120079,0,0,0,0
10000,120091,10000/120091,0,0,0,0
10000,120097,10000/120097,0,0,0,0
10000,120103,10000/120103,0,0,0,0
10000,120121,10000/120121,0,0,0,0
10000,120157,10000/120157,0,0,0,0
10000,120163,10000/120163,0,0,0,0
10000,120167,10000/120167,0,0,0,0
10000,120181,10000/120181,0,0,0,0
10000,120193,10000/120193,0,0,0,0
10000,120199,10000/120199,0,0,0,0
10000,120209,10000/120209,0,0,0,0
10000,120223,10000/120223,0,0,0,0
10000,120233,10000/120233,0,0,0,0
10000,120247,10000/120247,0,0,0,0
10000,120277,10000/120277,0,0,0,0
10000,120283,10000/120283,0,0,0,0
10000,120293,10000/120293,0,0,0,0
10000,120299,10000/120299,0,0,0,0
10000,120319,10000/120319,0,0,0,0
10000,120331,10000/120331,0,0,0,0
10000,120349,10000/120349,0,0,0,0
10000,120371,10000/120371,0,0,0,0
10000,120383,10000/120383,0,0,0,0
10000,120391,10000/120391,0,0,0,0
10000,120397,10000/120397,0,0,0,0
10000,120401,10000/120401,0,0,0,0
10000,120413,10000/120413,0,0,0,0
10000,120427,10000/120427,0,0,0,0
10000,120431,10000/120431,0,0,0,0
10000,120473,10000/120473,0,0,0,0
10000,120503,10000/120503,0,0,0,0
10000,120511,10000/120511,0,0,0,0
10000,120539,10000/120539,0,0,0,0
10000,120551,10000/120551,0,0,0,0
10000,120557,10000/120557,0,0,0,0
10000,120563,10000/120563,0,0,0,0
10000,120569,10000/120569,0,0,0,0
10000,120577,10000/120577,0,0,0,0
10000,120587,10000/120587,0,0,0,0
10000,120607,10000/120607,0,0,0,0
10000,120619,10000/120619,0,0,0,0
10000,120623,10000/120623,0,0,0,0
10000,120641,10000/120641,0,0,0,0
10000,120647,10000/120647,0,0,0,0
10000,120661,10000/120661,0,0,0,0
10000,120671,10000/120671,0,0,0,0
10000,120677,10000/120677,0,0,0,0
10000,120689,10000/120689,0,0,0,0
10000,120691,10000/120691,0,0,0,0
10000,120709,10000/120709,0,0,0,0
10000,120713,10000/120713,0,0,0,0
10000,120721,10000/120721,0,0,0,0
10000,120737,10000/120737,0,0,0,0
10000,120739,10000/120739,0,0,0,0
10000,120749,10000/120749,0,0,0,0
10000,120763,10000/120763,0,0,0,0
10000,120767,10000/120767,0,0,0,0
10000,120779,10000/120779,0,0,0,0
10000,120811,10000/120811,0,0,0,0
10000,120817,10000/120817,0,0,0,0
10000,120823,10000/120823,0,0,0,0
10000,120829,10000/120829,0,0,0,0
10000,120833,10000/120833,0,0,0,0
10000,120847,10000/120847,0,0,0,0
10000,120851,10000/120851,0,0,0,0
10000,120863,10000/120863,0,0,0,0
10000,120871,10000/120871,0,0,0,0
10000,120877,10000/120877,0,0,0,0
10000,120889,10000/120889,0,0,0,0
10000,120899,10000/120899,0,0,0,0
10000,120907,10000/120907,0,0,0,0
10000,120917,10000/120917,0,0,0,0
10000,120919,10000/120919,0,0,0,0
10000,120929,10000/120929,0,0,0,0
10000,120937,10000/120937,0,0,0,0
10000,120941,10000/120941,0,0,0,0
10000,120943,10000/120943,0,0,0,0
10000,120947,10000/120947,0,0,0,0
10000,120977,10000/120977,0,0,0,0
10000,120997,10000/120997,0,0,0,0
10000,121001,10000/121001,0,0,0,0
10000,121007,10000/121007,0,0,0,0
10000,121013,10000/121013,0,0,0,0
10000,121019,10000/121019,0,0,0,0
10000,121021,10000/121021,0,0,0,0
10000,121039,10000/121039,0,0,0,0
10000,121061,10000/121061,0,0,0,0
10000,121063,10000/121063,0,0,0,0
10000,121067,10000/121067,0,0,0,0
10000,121081,10000/121081,0,0,0,0
10000,121123,10000/121123,0,0,0,0
10000,121139,10000/121139,0,0,0,0
10000,121151,10000/121151,0,0,0,0
10000,121157,10000/121157,0,0,0,0
10000,121169,10000/121169,0,0,0,0
10000,121171,10000/121171,0,0,0,0
10000,121181,10000/121181,0,0,0,0
10000,121189,10000/121189,0,0,0,0
10000,121229,10000/121229,0,0,0,0
10000,121259,10000/121259,0,0,0,0
10000,121267,10000/121267,0,0,0,0
10000,121271,10000/121271,0,0,0,0
10000,121283,10000/121283,0,0,0,0
10000,121291,10000/121291,0,0,0,0
10000,121309,10000/121309,0,0,0,0
10000,121313,10000/121313,0,0,0,0
10000,121321,10000/121321,0,0,0,0
10000,121327,10000/121327,0,0,0,0
10000,121333,10000/121333,0,0,0,0
10000,121343,10000/121343,0,0,0,0
10000,121349,10000/121349,0,0,0,0
10000,121351,10000/121351,0,0,0,0
10000,121357,10000/121357,0,0,0,0
10000,121367,10000/121367,0,0,0,0
10000,121369,10000/121369,0,0,0,0
10000,121379,10000/121379,0,0,0,0
10000,121403,10000/121403,0,0,0,0
10000,121421,10000/121421,0,0,0,0
10000,121439,10000/121439,0,0,0,0
10000,121441,10000/121441,0,0,0,0
10000,121447,10000/121447,0,0,0,0
10000,121453,10000/121453,0,0,0,0
10000,121469,10000/121469,0,0,0,0
10000,121487,10000/121487,0,0,0,0
10000,121493,10000/121493,0,0,0,0
10000,121501,10000/121501,0,0,0,0
10000,121507,10000/121507,0,0,0,0
10000,121523,10000/121523,0,0,0,0
10000,121531,10000/121531,0,0,0,0
10000,121547,10000/121547,0,0,0,0
10000,121553,10000/121553,0,0,0,0
10000,121559,10000/121559,0,0,0,0
10000,121571,10000/121571,0,0,0,0
10000,121577,10000/121577,0,0,0,0
10000,121579,10000/121579,0,0,0,0
10000,121591,10000/121591,0,0,0,0
10000,121607,10000/121607,0,0,0,0
10000,121609,10000/121609,0,0,0,0
10000,121621,10000/121621,0,0,0,0
10000,121631,10000/121631,0,0,0,0
10000,121633,10000/121633,0,0,0,0
10000,121637,10000/121637,0,0,0,0
10000,121661,10000/121661,0,0,0,0
10000,121687,10000/121687,0,0,0,0
10000,121697,10000/121697,0,0,0,0
10000,121711,10000/121711,0,0,0,0
10000,121721,10000/121721,0,0,0,0
10000,121727,10000/121727,0,0,0,0
10000,121763,10000/121763,0,0,0,0
10000,121787,10000/121787,0,0,0,0
10000,121789,10000/121789,0,0,0,0
10000,121843,10000/121843,0,0,0,0
10000,121853,10000/121853,0,0,0,0
10000,121867,10000/121867,0,0,0,0
10000,121883,10000/121883,0,0,0,0
10000,121889,10000/121889,0,0,0,0
10000,121909,10000/121909,0,0,0,0
10000,121921,10000/121921,0,0,0,0
10000,121931,10000/121931,0,0,0,0
10000,121937,10000/121937,0,0,0,0
10000,121949,10000/121949,0,0,0,0
10000,121951,10000/121951,0,0,0,0
10000,121963,10000/121963,0,0,0,0
10000,121967,10000/121967,0,0,0,0
10000,121993,10000/121993,0,0,0,0
10000,121997,10000/121997,0,0,0,0
10000,122011,10000/122011,0,0,0,0
10000,122021,10000/122021,0,0,0,0
10000,122027,10000/122027,0,0,0,0
10000,122029,10000/122029,0,0,0,0
10000,122033,10000/122033,0,0,0,0
10000,122039,10000/122039,0,0,0,0
10000,122041,10000/122041,0,0,0,0
10000,122051,10000/122051,0,0,0,0
10000,122053,10000/122053,0,0,0,0
10000,122069,10000/122069,0,0,0,0
10000,122081,10000/122081,0,0,0,0
10000,122099,10000/122099,0,0,0,0
10000,122117,10000/122117,0,0,0,0
10000,122131,10000/122131,0,0,0,0
10000,122147,10000/122147,0,0,0,0
10000,122149,10000/122149,0,0,0,0
10000,122167,10000/122167,0,0,0,0
10000,122173,10000/122173,0,0,0,0
10000,122201,10000/122201,0,0,0,0
10000,122203,10000/122203,0,0,0,0
10000,122207,10000/122207,0,0,0,0
10000,122209,10000/122209,0,0,0,0
10000,122219,10000/122219,0,0,0,0
10000,122231,10000/122231,0,0,0,0
10000,122251,10000/122251,0,0,0,0
10000,122263,10000/122263,0,0,0,0
10000,122267,10000/122267,0,0,0,0
10000,122273,10000/122273,0,0,0,0
10000,122279,10000/122279,0,0,0,0
10000,122299,10000/122299,0,0,0,0
10000,122321,10000/122321,0,0,0,0
10000,122323,10000/122323,0,0,0,0
10000,122327,10000/122327,0,0,0,0
10000,122347,10000/122347,0,0,0,0
10000,122363,10000/122363,0,0,0,0
10000,122387,10000/122387,0,0,0,0
10000,122389,10000/122389,0,0,0,0
10000,122393,10000/122393,0,0,0,0
10000,122399,10000/122399,0,0,0,0
10000,122401,10000/122401,0,0,0,0
10000,122443,10000/122443,0,0,0,0
10000,122449,10000/122449,0,0,0,0
10000,122453,10000/122453,0,0,0,0
10000,122471,10000/122471,0,0,0,0
10000,122477,10000/122477,0,0,0,0
10000,122489,10000/122489,0,0,0,0
10000,122497,10000/122497,0,0,0,0
10000,122501,10000/122501,0,0,0,0
10000,122503,10000/122503,0,0,0,0
10000,122509,10000/122509,0,0,0,0
10000,122527,10000/122527,0,0,0,0
10000,122533,10000/122533,0,0,0,0
10000,122557,10000/122557,0,0,0,0
10000,122561,10000/122561,0,0,0,0
10000,122579,10000/122579,0,0,0,0
10000,122597,10000/122597,0,0,0,0
10000,122599,10000/122599,0,0,0,0
10000,122609,10000/122609,0,0,0,0
10000,122611,10000/122611,0,0,0,0
10000,122651,10000/122651,0,0,0,0
10000,122653,10000/122653,0,0,0,0
10000,122663,10000/122663,0,0,0,0
10000,122693,10000/122693,0,0,0,0
10000,122701,10000/122701,0,0,0,0
10000,122719,10000/122719,0,0,0,0
10000,122741,10000/122741,0,0,0,0
10000,122743,10000/122743,0,0,0,0
10000,122753,10000/122753,0,0,0,0
10000,122761,10000/122761,0,0,0,0
10000,122777,10000/122777,0,0,0,0
10000,122789,10000/122789,0,0,0,0
10000,122819,10000/122819,0,0,0,0
10000,122827,10000/122827,0,0,0,0
10000,122833,10000/122833,0,0,0,0
10000,122839,10000/122839,0,0,0,0
10000,122849,10000/122849,0,0,0,0
10000,122861,10000/122861,0,0,0,0
10000,122867,10000/122867,0,0,0,0
10000,122869,10000/122869,0,0,0,0
10000,122887,10000/122887,0,0,0,0
10000,122891,10000/122891,0,0,0,0
10000,122921,10000/122921,0,0,0,0
10000,122929,10000/122929,0,0,0,0
10000,122939,10000/122939,0,0,0,0
10000,122953,10000/122953,0,0,0,0
10000,122957,10000/122957,0,0,0,0
10000,122963,10000/122963,0,0,0,0
10000,122971,10000/122971,0,0,0,0
10000,123001,10000/123001,0,0,0,0
10000,123007,10000/123007,0,0,0,0
10000,123017,10000/123017,0,0,0,0
10000,123031,10000/123031,0,0,0,0
10000,123049,10000/123049,0,0,0,0
10000,123059,10000/123059,0,0,0,0
10000,123077,10000/123077,0,0,0,0
10000,123083,10000/123083,0,0,0,0
10000,123091,10000/123091,0,0,0,0
10000,123113,10000/123113,0,0,0,0
10000,123121,10000/123121,0,0,0,0
10000,123127,10000/123127,0,0,0,0
10000,123143,10000/123143,0,0,0,0
10000,123169,10000/123169,0,0,0,0
10000,123191,10000/123191,0,0,0,0
10000,123203,10000/123203,0,0,0,0
10000,123209,10000/123209,0,0,0,0
10000,123217,10000/123217,0,0,0,0
10000,123229,10000/123229,0,0,0,0
10000,123239,10000/123239,0,0,0,0
10000,123259,10000/123259,0,0,0,0
10000,123269,10000/123269,0,0,0,0
10000,123289,10000/123289,0,0,0,0
10000,123307,10000/123307,0,0,0,0
10000,123311,10000/123311,0,0,0,0
10000,123323,10000/123323,0,0,0,0
10000,123341,10000/123341,0,0,0,0
10000,123373,10000/123373,0,0,0,0
10000,123377,10000/123377,0,0,0,0
10000,123379,10000/123379,0,0,0,0
10000,123397,10000/123397,0,0,0,0
10000,123401,10000/123401,0,0,0,0
10000,123407,10000/123407,0,0,0,0
10000,123419,10000/123419,0,0,0,0
10000,123427,10000/123427,0,0,0,0
10000,123433,10000/123433,0,0,0,0
10000,123439,10000/123439,0,0,0,0
10000,123449,10000/123449,0,0,0,0
10000,123457,10000/123457,0,0,0,0
10000,123479,10000/123479,0,0,0,0
10000,123491,10000/123491,0,0,0,0
10000,123493,10000/123493,0,0,0,0
10000,123499,10000/123499,0,0,0,0
10000,123503,10000/123503,0,0,0,0
10000,123517,10000/123517,0,0,0,0
10000,123527,10000/123527,0,0,0,0
10000,123547,10000/123547,0,0,0,0
10000,123551,10000/123551,0,0,0,0
10000,123553,10000/123553,0,0,0,0
10000,123581,10000/123581,0,0,0,0
10000,123583,10000/123583,0,0,0,0
10000,123593,10000/123593,0,0,0,0
10000,123601,10000/123601,0,0,0,0
10000,123619,10000/123619,0,0,0,0
10000,123631,10000/123631,0,0,0,0
10000,123637,10000/123637,0,0,0,0
10000,123653,10000/123653,0,0,0,0
10000,123661,10000/123661,0,0,0,0
10000,123667,10000/123667,0,0,0,0
10000,123677,10000/123677,0,0,0,0
10000,123701,10000/123701,0,0,0,0
10000,123707,10000/123707,0,0,0,0
10000,123719,10000/123719,0,0,0,0
10000,123727,10000/123727,0,0,0,0
10000,123731,10000/123731,0,0,0,0
10000,123733,10000/123733,0,0,0,0
10000,123737,10000/123737,0,0,0,0
10000,123757,10000/123757,0,0,0,0
10000,123787,10000/123787,0,0,0,0
10000,123791,10000/123791,0,0,0,0
10000,123803,10000/123803,0,0,0,0
10000,123817,10000/123817,0,0,0,0
10000,123821,10000/123821,0,0,0,0
10000,123829,10000/123829,0,0,0,0
10000,123833,10000/123833,0,0,0,0
10000,123853,10000/123853,0,0,0,0
10000,123863,10000/123863,0,0,0,0
10000,123887,10000/123887,0,0,0,0
10000,123911,10000/123911,0,0,0,0
10000,123923,10000/123923,0,0,0,0
10000,123931,10000/123931,0,0,0,0
10000,123941,10000/123941,0,0,0,0
10000,123953,10000/123953,0,0,0,0
10000,123973,10000/123973,0,0,0,0
10000,123979,10000/123979,0,0,0,0
10000,123983,10000/123983,0,0,0,0
10000,123989,10000/123989,0,0,0,0
10000,123997,10000/123997,0,0,0,0
10000,124001,10000/124001,0,0,0,0
10000,124021,10000/124021,0,0,0,0
10000,124067,10000/124067,0,0,0,0
10000,124087,10000/124087,0,0,0,0
10000,124097,10000/124097,0,0,0,0
10000,124121,10000/124121,0,0,0,0
10000,124123,10000/124123,0,0,0,0
10000,124133,10000/124133,0,0,0,0
10000,124139,10000/124139,0,0,0,0
10000,124147,10000/124147,0,0,0,0
10000,124153,10000/124153,0,0,0,0
10000,124171,10000/124171,0,0,0,0
10000,124181,10000/124181,0,0,0,0
10000,124183,10000/124183,0,0,0,0
10000,124193,10000/124193,0,0,0,0
10000,124199,10000/124199,0,0,0,0
10000,124213,10000/124213,0,0,0,0
10000,124231,10000/124231,0,0,0,0
10000,124247,10000/124247,0,0,0,0
10000,124249,10000/124249,0,0,0,0
10000,124277,10000/124277,0,0,0,0
10000,124291,10000/124291,0,0,0,0
10000,124297,10000/124297,0,0,0,0
10000,124301,10000/124301,0,0,0,0
10000,124303,10000/124303,0,0,0,0
10000,124309,10000/124309,0,0,0,0
10000,124337,10000/124337,0,0,0,0
10000,124339,10000/124339,0,0,0,0
10000,124343,10000/124343,0,0,0,0
10000,124349,10000/124349,0,0,0,0
10000,124351,10000/124351,0,0,0,0
10000,124363,10000/124363,0,0,0,0
10000,124367,10000/124367,0,0,0,0
10000,124427,10000/124427,0,0,0,0
10000,124429,10000/124429,0,0,0,0
10000,124433,10000/124433,0,0,0,0
10000,124447,10000/124447,0,0,0,0
10000,124459,10000/124459,0,0,0,0
10000,124471,10000/124471,0,0,0,0
10000,124477,10000/124477,0,0,0,0
10000,124489,10000/124489,0,0,0,0
10000,124493,10000/124493,0,0,0,0
10000,124513,10000/124513,0,0,0,0
10000,124529,10000/124529,0,0,0,0
10000,124541,10000/124541,0,0,0,0
10000,124543,10000/124543,0,0,0,0
10000,124561,10000/124561,0,0,0,0
10000,124567,10000/124567,0,0,0,0
10000,124577,10000/124577,0,0,0,0
10000,124601,10000/124601,0,0,0,0
10000,124633,10000/124633,0,0,0,0
10000,124643,10000/124643,0,0,0,0
10000,124669,10000/124669,0,0,0,0
10000,124673,10000/124673,0,0,0,0
10000,124679,10000/124679,0,0,0,0
10000,124693,10000/124693,0,0,0,0
10000,124699,10000/124699,0,0,0,0
10000,124703,10000/124703,0,0,0,0
10000,124717,10000/124717,0,0,0,0
10000,124721,10000/124721,0,0,0,0
10000,124739,10000/124739,0,0,0,0
10000,124753,10000/124753,0,0,0,0
10000,124759,10000/124759,0,0,0,0
10000,124769,10000/124769,0,0,0,0
10000,124771,10000/124771,0,0,0,0
10000,124777,10000/124777,0,0,0,0
10000,124781,10000/124781,0,0,0,0
10000,124783,10000/124783,0,0,0,0
10000,124793,10000/124793,0,0,0,0
10000,124799,10000/124799,0,0,0,0
10000,124819,10000/124819,0,0,0,0
10000,124823,10000/124823,0,0,0,0
10000,124847,10000/124847,0,0,0,0
10000,124853,10000/124853,0,0,0,0
10000,124897,10000/124897,0,0,0,0
10000,124907,10000/124907,0,0,0,0
10000,124909,10000/124909,0,0,0,0
10000,124919,10000/124919,0,0,0,0
10000,124951,10000/124951,0,0,0,0
10000,124979,10000/124979,0,0,0,0
10000,124981,10000/124981,0,0,0,0
10000,124987,10000/124987,0,0,0,0
10000,124991,10000/124991,0,0,0,0
10000,125003,10000/125003,0,0,0,0
10000,125017,10000/125017,0,0,0,0
10000,125029,10000/125029,0,0,0,0
10000,125053,10000/125053,0,0,0,0
10000,125063,10000/125063,0,0,0,0
10000,125093,10000/125093,0,0,0,0
10000,125101,10000/125101,0,0,0,0
10000,125107,10000/125107,0,0,0,0
10000,125113,10000/125113,0,0,0,0
10000,125117,10000/125117,0,0,0,0
10000,125119,10000/125119,0,0,0,0
10000,125131,10000/125131,0,0,0,0
10000,125141,10000/125141,0,0,0,0
10000,125149,10000/125149,0,0,0,0
10000,125183,10000/125183,0,0,0,0
10000,125197,10000/125197,0,0,0,0
10000,125201,10000/125201,0,0,0,0
10000,125207,10000/125207,0,0,0,0
10000,125219,10000/125219,0,0,0,0
10000,125221,10000/125221,0,0,0,0
10000,125231,10000/125231,0,0,0,0
10000,125243,10000/125243,0,0,0,0
10000,125261,10000/125261,0,0,0,0
10000,125269,10000/125269,0,0,0,0
10000,125287,10000/125287,0,0,0,0
10000,125299,10000/125299,0,0,0,0
10000,125303,10000/125303,0,0,0,0
10000,125311,10000/125311,0,0,0,0
10000,125329,10000/125329,0,0,0,0
10000,125339,10000/125339,0,0,0,0
10000,125353,10000/125353,0,0,0,0
10000,125371,10000/125371,0,0,0,0
10000,125383,10000/125383,0,0,0,0
10000,125387,10000/125387,0,0,0,0
10000,125399,10000/125399,0,0,0,0
10000,125407,10000/125407,0,0,0,0
10000,125423,10000/125423,0,0,0,0
10000,125429,10000/125429,0,0,0,0
10000,125441,10000/125441,0,0,0,0
10000,125453,10000/125453,0,0,0,0
10000,125471,10000/125471,0,0,0,0
10000,125497,10000/125497,0,0,0,0
10000,125507,10000/125507,0,0,0,0
10000,125509,10000/125509,0,0,0,0
10000,125527,10000/125527,0,0,0,0
10000,125539,10000/125539,0,0,0,0
10000,125551,10000/125551,0,0,0,0
10000,125591,10000/125591,0,0,0,0
10000,125597,10000/125597,0,0,0,0
10000,125617,10000/125617,0,0,0,0
10000,125621,10000/125621,0,0,0,0
10000,125627,10000/125627,0,0,0,0
10000,125639,10000/125639,0,0,0,0
10000,125641,10000/125641,0,0,0,0
10000,125651,10000/125651,0,0,0,0
10000,125659,10000/125659,0,0,0,0
10000,125669,10000/125669,0,0,0,0
10000,125683,10000/125683,0,0,0,0
10000,125687,10000/125687,0,0,0,0
10000,125693,10000/125693,0,0,0,0
10000,125707,10000/125707,0,0,0,0
10000,125711,10000/125711,0,0,0,0
10000,125717,10000/125717,0,0,0,0
10000,125731,10000/125731,0,0,0,0
10000,125737,10000/125737,0,0,0,0
10000,125743,10000/125743,0,0,0,0
10000,125753,10000/125753,0,0,0,0
10000,125777,10000/125777,0,0,0,0
10000,125789,10000/125789,0,0,0,0
10000,125791,10000/125791,0,0,0,0
10000,125803,10000/125803,0,0,0,0
10000,125813,10000/125813,0,0,0,0
10000,125821,10000/125821,0,0,0,0
10000,125863,10000/125863,0,0,0,0
10000,125887,10000/125887,0,0,0,0
10000,125897,10000/125897,0,0,0,0
10000,125899,10000/125899,0,0,0,0
10000,125921,10000/125921,0,0,0,0
10000,125927,10000/125927,0,0,0,0
10000,125929,10000/125929,0,0,0,0
10000,125933,10000/125933,0,0,0,0
10000,125941,10000/125941,0,0,0,0
10000,125959,10000/125959,0,0,0,0
10000,125963,10000/125963,0,0,0,0
10000,126001,10000/126001,0,0,0,0
10000,126011,10000/126011,0,0,0,0
10000,126013,10000/126013,0,0,0,0
10000,126019,10000/126019,0,0,0,0
10000,126023,10000/126023,0,0,0,0
10000,126031,10000/126031,0,0,0,0
10000,126037,10000/126037,0,0,0,0
10000,126041,10000/126041,0,0,0,0
10000,126047,10000/126047,0,0,0,0
10000,126067,10000/126067,0,0,0,0
10000,126079,10000/126079,0,0,0,0
10000,126097,10000/126097,0,0,0,0
10000,126107,10000/126107,0,0,0,0
10000,126127,10000/126127,0,0,0,0
10000,126131,10000/126131,0,0,0,0
10000,126143,10000/126143,0,0,0,0
10000,126151,10000/126151,0,0,0,0
10000,126173,10000/126173,0,0,0,0
10000,126199,10000/126199,0,0,0,0
10000,126211,10000/126211,0,0,0,0
10000,126223,10000/126223,0,0,0,0
10000,126227,10000/126227,0,0,0,0
10000,126229,10000/126229,0,0,0,0
10000,126233,10000/126233,0,0,0,0
10000,126241,10000/126241,0,0,0,0
10000,126257,10000/126257,0,0,0,0
10000,126271,10000/126271,0,0,0,0
10000,126307,10000/126307,0,0,0,0
10000,126311,10000/126311,0,0,0,0
10000,126317,10000/126317,0,0,0,0
10000,126323,10000/126323,0,0,0,0
10000,126337,10000/126337,0,0,0,0
10000,126341,10000/126341,0,0,0,0
10000,126349,10000/126349,0,0,0,0
10000,126359,10000/126359,0,0,0,0
10000,126397,10000/126397,0,0,0,0
10000,126421,10000/126421,0,0,0,0
10000,126433,10000/126433,0,0,0,0
10000,126443,10000/126443,0,0,0,0
10000,126457,10000/126457,0,0,0,0
10000,126461,10000/126461,0,0,0,0
10000,126473,10000/126473,0,0,0,0
10000,126481,10000/126481,0,0,0,0
10000,126487,10000/126487,0,0,0,0
10000,126491,10000/126491,0,0,0,0
10000,126493,10000/126493,0,0,0,0
10000,126499,10000/126499,0,0,0,0
10000,126517,10000/126517,0,0,0,0
10000,126541,10000/126541,0,0,0,0
10000,126547,10000/126547,0,0,0,0
10000,126551,10000/126551,0,0,0,0
10000,126583,10000/126583,0,0,0,0
10000,126601,10000/126601,0,0,0,0
10000,126611,10000/126611,0,0,0,0
10000,126613,10000/126613,0,0,0,0
10000,126631,10000/126631,0,0,0,0
10000,126641,10000/126641,0,0,0,0
10000,126653,10000/126653,0,0,0,0
10000,126683,10000/126683,0,0,0,0
10000,126691,10000/126691,0,0,0,0
10000,126703,10000/126703,0,0,0,0
10000,126713,10000/126713,0,0,0,0
10000,126719,10000/126719,0,0,0,0
10000,126733,10000/126733,0,0,0,0
10000,126739,10000/126739,0,0,0,0
10000,126743,10000/126743,0,0,0,0
10000,126751,10000/126751,0,0,0,0
10000,126757,10000/126757,0,0,0,0
10000,126761,10000/126761,0,0,0,0
10000,126781,10000/126781,0,0,0,0
10000,126823,10000/126823,0,0,0,0
10000,126827,10000/126827,0,0,0,0
10000,126839,10000/126839,0,0,0,0
10000,126851,10000/126851,0,0,0,0
10000,126857,10000/126857,0,0,0,0
10000,126859,10000/126859,0,0,0,0
10000,126913,10000/126913,0,0,0,0
10000,126923,10000/126923,0,0,0,0
10000,126943,10000/126943,0,0,0,0
10000,126949,10000/126949,0,0,0,0
10000,126961,10000/126961,0,0,0,0
10000,126967,10000/126967,0,0,0,0
10000,126989,10000/126989,0,0,0,0
10000,127031,10000/127031,0,0,0,0
10000,127033,10000/127033,0,0,0,0
10000,127037,10000/127037,0,0,0,0
10000,127051,10000/127051,0,0,0,0
10000,127079,10000/127079,0,0,0,0
10000,127081,10000/127081,0,0,0,0
10000,127103,10000/127103,0,0,0,0
10000,127123,10000/127123,0,0,0,0
10000,127133,10000/127133,0,0,0,0
10000,127139,10000/127139,0,0,0,0
10000,127157,10000/127157,0,0,0,0
10000,127163,10000/127163,0,0,0,0
10000,127189,10000/127189,0,0,0,0
10000,127207,10000/127207,0,0,0,0
10000,127217,10000/127217,0,0,0,0
10000,127219,10000/127219,0,0,0,0
10000,127241,10000/127241,0,0,0,0
10000,127247,10000/127247,0,0,0,0
10000,127249,10000/127249,0,0,0,0
10000,127261,10000/127261,0,0,0,0
10000,127271,10000/127271,0,0,0,0
10000,127277,10000/127277,0,0,0,0
10000,127289,10000/127289,0,0,0,0
10000,127291,10000/127291,0,0,0,0
10000,127297,10000/127297,0,0,0,0
10000,127301,10000/127301,0,0,0,0
10000,127321,10000/127321,0,0,0,0
10000,127331,10000/127331,0,0,0,0
10000,127343,10000/127343,0,0,0,0
10000,127363,10000/127363,0,0,0,0
10000,127373,10000/127373,0,0,0,0
10000,127399,10000/127399,0,0,0,0
10000,127403,10000/127403,0,0,0,0
10000,127423,10000/127423,0,0,0,0
10000,127447,10000/127447,0,0,0,0
10000,127453,10000/127453,0,0,0,0
10000,127481,10000/127481,0,0,0,0
10000,127487,10000/127487,0,0,0,0
10000,127493,10000/127493,0,0,0,0
10000,127507,10000/127507,0,0,0,0
10000,127529,10000/127529,0,0,0,0
10000,127541,10000/127541,0,0,0,0
10000,127549,10000/127549,0,0,0,0
10000,127579,10000/127579,0,0,0,0
10000,127583,10000/127583,0,0,0,0
10000,127591,10000/127591,0,0,0,0
10000,127597,10000/127597,0,0,0,0
10000,127601,10000/127601,0,0,0,0
10000,127607,10000/127607,0,0,0,0
10000,127609,10000/127609,0,0,0,0
10000,127637,10000/127637,0,0,0,0
10000,127643,10000/127643,0,0,0,0
10000,127649,10000/127649,0,0,0,0
10000,127657,10000/127657,0,0,0,0
10000,127663,10000/127663,0,0,0,0
10000,127669,10000/127669,0,0,0,0
10000,127679,10000/127679,0,0,0,0
10000,127681,10000/127681,0,0,0,0
10000,127691,10000/127691,0,0,0,0
10000,127703,10000/127703,0,0,0,0
10000,127709,10000/127709,0,0,0,0
10000,127711,10000/127711,0,0,0,0
10000,127717,10000/127717,0,0,0,0
10000,127727,10000/127727,0,0,0,0
10000,127733,10000/127733,0,0,0,0
10000,127739,10000/127739,0,0,0,0
10000,127747,10000/127747,0,0,0,0
10000,127763,10000/127763,0,0,0,0
10000,127781,10000/127781,0,0,0,0
10000,127807,10000/127807,0,0,0,0
10000,127817,10000/127817,0,0,0,0
10000,127819,10000/127819,0,0,0,0
10000,127837,10000/127837,0,0,0,0
10000,127843,10000/127843,0,0,0,0
10000,127849,10000/127849,0,0,0,0
10000,127859,10000/127859,0,0,0,0
10000,127867,10000/127867,0,0,0,0
10000,127873,10000/127873,0,0,0,0
10000,127877,10000/127877,0,0,0,0
10000,127913,10000/127913,0,0,0,0
10000,127921,10000/127921,0,0,0,0
10000,127931,10000/127931,0,0,0,0
10000,127951,10000/127951,0,0,0,0
10000,127973,10000/127973,0,0,0,0
10000,127979,10000/127979,0,0,0,0
10000,127997,10000/127997,0,0,0,0
10000,128021,10000/128021,0,0,0,0
10000,128033,10000/128033,0,0,0,0
10000,128047,10000/128047,0,0,0,0
10000,128053,10000/128053,0,0,0,0
10000,128099,10000/128099,0,0,0,0
10000,128111,10000/128111,0,0,0,0
10000,128113,10000/128113,0,0,0,0
10000,128119,10000/128119,0,0,0,0
10000,128147,10000/128147,0,0,0,0
10000,128153,10000/128153,0,0,0,0
10000,128159,10000/128159,0,0,0,0
10000,128173,10000/128173,0,0,0,0
10000,128189,10000/128189,0,0,0,0
10000,128201,10000/128201,0,0,0,0
10000,128203,10000/128203,0,0,0,0
10000,128213,10000/128213,0,0,0,0
10000,128221,10000/128221,0,0,0,0
10000,128237,10000/128237,0,0,0,0
10000,128239,10000/128239,0,0,0,0
10000,128257,10000/128257,0,0,0,0
10000,128273,10000/128273,0,0,0,0
10000,128287,10000/128287,0,0,0,0
10000,128291,10000/128291,0,0,0,0
10000,128311,10000/128311,0,0,0,0
10000,128321,10000/128321,0,0,0,0
10000,128327,10000/128327,0,0,0,0
10000,128339,10000/128339,0,0,0,0
10000,128341,10000/128341,0,0,0,0
10000,128347,10000/128347,0,0,0,0
10000,128351,10000/128351,0,0,0,0
10000,128377,10000/128377,0,0,0,0
10000,128389,10000/128389,0,0,0,0
10000,128393,10000/128393,0,0,0,0
10000,128399,10000/128399,0,0,0,0
10000,128411,10000/128411,0,0,0,0
10000,128413,10000/128413,0,0,0,0
10000,128431,10000/128431,0,0,0,0
10000,128437,10000/128437,0,0,0,0
10000,128449,10000/128449,0,0,0,0
10000,128461,10000/128461,0,0,0,0
10000,128467,10000/128467,0,0,0,0
10000,128473,10000/128473,0,0,0,0
10000,128477,10000/128477,0,0,0,0
10000,128483,10000/128483,0,0,0,0
10000,128489,10000/128489,0,0,0,0
10000,128509,10000/128509,0,0,0,0
10000,128519,10000/128519,0,0,0,0
10000,128521,10000/128521,0,0,0,0
10000,128549,10000/128549,0,0,0,0
10000,128551,10000/128551,0,0,0,0
10000,128563,10000/128563,0,0,0,0
10000,128591,10000/128591,0,0,0,0
10000,128599,10000/128599,0,0,0,0
10000,128603,10000/128603,0,0,0,0
10000,128621,10000/128621,0,0,0,0
10000,128629,10000/128629,0,0,0,0
10000,128657,10000/128657,0,0,0,0
10000,128659,10000/128659,0,0,0,0
10000,128663,10000/128663,0,0,0,0
10000,128669,10000/128669,0,0,0,0
10000,128677,10000/128677,0,0,0,0
10000,128683,10000/128683,0,0,0,0
10000,128693,10000/128693,0,0,0,0
10000,128717,10000/128717,0,0,0,0
10000,128747,10000/128747,0,0,0,0
10000,128749,10000/128749,0,0,0,0
10000,128761,10000/128761,0,0,0,0
10000,128767,10000/128767,0,0,0,0
10000,128813,10000/128813,0,0,0,0
10000,128819,10000/128819,0,0,0,0
10000,128831,10000/128831,0,0,0,0
10000,128833,10000/128833,0,0,0,0
10000,128837,10000/128837,0,0,0,0
10000,128857,10000/128857,0,0,0,0
10000,128861,10000/128861,0,0,0,0
10000,128873,10000/128873,0,0,0,0
10000,128879,10000/128879,0,0,0,0
10000,128903,10000/128903,0,0,0,0
10000,128923,10000/128923,0,0,0,0
10000,128939,10000/128939,0,0,0,0
10000,128941,10000/128941,0,0,0,0
10000,128951,10000/128951,0,0,0,0
10000,128959,10000/128959,0,0,0,0
10000,128969,10000/128969,0,0,0,0
10000,128971,10000/128971,0,0,0,0
10000,128981,10000/128981,0,0,0,0
10000,128983,10000/128983,0,0,0,0
10000,128987,10000/128987,0,0,0,0
10000,128993,10000/128993,0,0,0,0
10000,129001,10000/129001,0,0,0,0
10000,129011,10000/129011,0,0,0,0
10000,129023,10000/129023,0,0,0,0
10000,129037,10000/129037,0,0,0,0
10000,129049,10000/129049,0,0,0,0
10000,129061,10000/129061,0,0,0,0
10000,129083,10000/129083,0,0,0,0
10000,129089,10000/129089,0,0,0,0
10000,129097,10000/129097,0,0,0,0
10000,129113,10000/129113,0,0,0,0
10000,129119,10000/129119,0,0,0,0
10000,129121,10000/129121,0,0,0,0
10000,129127,10000/129127,0,0,0,0
10000,129169,10000/129169,0,0,0,0
10000,129187,10000/129187,0,0,0,0
10000,129193,10000/129193,0,0,0,0
10000,129197,10000/129197,0,0,0,0
10000,129209,10000/129209,0,0,0,0
10000,129221,10000/129221,0,0,0,0
10000,129223,10000/129223,0,0,0,0
10000,129229,10000/129229,0,0,0,0
10000,129263,10000/129263,0,0,0,0
10000,129277,10000/129277,0,0,0,0
10000,129281,10000/129281,0,0,0,0
10000,129287,10000/129287,0,0,0,0
10000,129289,10000/129289,0,0,0,0
10000,129293,10000/129293,0,0,0,0
10000,129313,10000/129313,0,0,0,0
10000,129341,10000/129341,0,0,0,0
10000,129347,10000/129347,0,0,0,0
10000,129361,10000/129361,0,0,0,0
10000,129379,10000/129379,0,0,0,0
10000,129401,10000/129401,0,0,0,0
10000,129403,10000/129403,0,0,0,0
10000,129419,10000/129419,0,0,0,0
10000,129439,10000/129439,0,0,0,0
10000,129443,10000/129443,0,0,0,0
10000,129449,10000/129449,0,0,0,0
10000,129457,10000/129457,0,0,0,0
10000,129461,10000/129461,0,0,0,0
10000,129469,10000/129469,0,0,0,0
10000,129491,10000/129491,0,0,0,0
10000,129497,10000/129497,0,0,0,0
10000,129499,10000/129499,0,0,0,0
10000,129509,10000/129509,0,0,0,0
10000,129517,10000/129517,0,0,0,0
10000,129527,10000/129527,0,0,0,0
10000,129529,10000/129529,0,0,0,0
10000,129533,10000/129533,0,0,0,0
10000,129539,10000/129539,0,0,0,0
10000,129553,10000/129553,0,0,0,0
10000,129581,10000/129581,0,0,0,0
10000,129587,10000/129587,0,0,0,0
10000,129589,10000/129589,0,0,0,0
10000,129593,10000/129593,0,0,0,0
10000,129607,10000/129607,0,0,0,0
10000,129629,10000/129629,0,0,0,0
10000,129631,10000/129631,0,0,0,0
10000,129641,10000/129641,0,0,0,0
10000,129643,10000/129643,0,0,0,0
10000,129671,10000/129671,0,0,0,0
10000,129707,10000/129707,0,0,0,0
10000,129719,10000/129719,0,0,0,0
10000,129733,10000/129733,0,0,0,0
10000,129737,10000/129737,0,0,0,0
10000,129749,10000/129749,0,0,0,0
10000,129757,10000/129757,0,0,0,0
10000,129763,10000/129763,0,0,0,0
10000,129769,10000/129769,0,0,0,0
10000,129793,10000/129793,0,0,0,0
10000,129803,10000/129803,0,0,0,0
10000,129841,10000/129841,0,0,0,0
10000,129853,10000/129853,0,0,0,0
10000,129887,10000/129887,0,0,0,0
10000,129893,10000/129893,0,0,0,0
10000,129901,10000/129901,0,0,0,0
10000,129917,10000/129917,0,0,0,0
10000,129919,10000/129919,0,0,0,0
10000,129937,10000/129937,0,0,0,0
10000,129953,10000/129953,0,0,0,0
10000,129959,10000/129959,0,0,0,0
10000,129967,10000/129967,0,0,0,0
10000,129971,10000/129971,0,0,0,0


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/selected_profile_lower_envelope.json <==
[
  {
    "left": "0",
    "right": "1/13",
    "exponent": 0,
    "defects": [
      0,
      0,
      0,
      0,
      0
    ],
    "observed_min": 0,
    "observations": 270
  },
  {
    "left": "1/13",
    "right": "1/12",
    "exponent": 0,
    "defects": [
      0,
      -1,
      0,
      -1,
      0
    ],
    "observed_min": 0,
    "observations": 1696
  },
  {
    "left": "1/12",
    "right": "1/10",
    "exponent": 0,
    "defects": [
      -1,
      -1,
      0,
      -1,
      -1
    ],
    "observed_min": 0,
    "observations": 3489
  },
  {
    "left": "1/10",
    "right": "1/8",
    "exponent": 1,
    "defects": [
      0,
      1,
      0,
      0,
      1
    ],
    "observed_min": 1,
    "observations": 3569
  },
  {
    "left": "1/8",
    "right": "1/7",
    "exponent": 2,
    "defects": [
      1,
      1,
      1,
      2,
      1
    ],
    "observed_min": 2,
    "observations": 1839
  },
  {
    "left": "1/7",
    "right": "2/13",
    "exponent": 1,
    "defects": [
      1,
      0,
      0,
      1,
      0
    ],
    "observed_min": 1,
    "observations": 939
  },
  {
    "left": "2/13",
    "right": "1/6",
    "exponent": 1,
    "defects": [
      1,
      -1,
      0,
      0,
      0
    ],
    "observed_min": 1,
    "observations": 937
  },
  {
    "left": "1/6",
    "right": "1/5",
    "exponent": 0,
    "defects": [
      -1,
      -1,
      -1,
      -1,
      -2
    ],
    "observed_min": 0,
    "observations": 1926
  },
  {
    "left": "1/5",
    "right": "3/13",
    "exponent": 1,
    "defects": [
      0,
      1,
      0,
      0,
      1
    ],
    "observed_min": 1,
    "observations": 1315
  },
  {
    "left": "3/13",
    "right": "1/4",
    "exponent": 1,
    "defects": [
      0,
      0,
      0,
      -1,
      1
    ],
    "observed_min": 1,
    "observations": 700
  },
  {
    "left": "1/4",
    "right": "2/7",
    "exponent": 1,
    "defects": [
      0,
      0,
      1,
      1,
      0
    ],
    "observed_min": 1,
    "observations": 1024
  },
  {
    "left": "2/7",
    "right": "3/10",
    "exponent": 0,
    "defects": [
      0,
      -1,
      0,
      0,
      -1
    ],
    "observed_min": 0,
    "observations": 369
  },
  {
    "left": "3/10",
    "right": "4/13",
    "exponent": 1,
    "defects": [
      1,
      1,
      0,
      1,
      1
    ],
    "observed_min": 1,
    "observations": 169
  },
  {
    "left": "4/13",
    "right": "1/3",
    "exponent": 1,
    "defects": [
      1,
      0,
      0,
      0,
      1
    ],
    "observed_min": 1,
    "observations": 565
  },
  {
    "left": "1/3",
    "right": "3/8",
    "exponent": 0,
    "defects": [
      -1,
      0,
      -1,
      -1,
      -1
    ],
    "observed_min": 0,
    "observations": 757
  },
  {
    "left": "3/8",
    "right": "5/13",
    "exponent": 1,
    "defects": [
      0,
      0,
      0,
      1,
      -1
    ],
    "observed_min": 1,
    "observations": 151
  },
  {
    "left": "5/13",
    "right": "2/5",
    "exponent": 0,
    "defects": [
      0,
      -1,
      0,
      0,
      -1
    ],
    "observed_min": 0,
    "observations": 232
  },
  {
    "left": "2/5",
    "right": "5/12",
    "exponent": 2,
    "defects": [
      1,
      1,
      1,
      1,
      2
    ],
    "observed_min": 2,
    "observations": 233
  },
  {
    "left": "5/12",
    "right": "3/7",
    "exponent": 1,
    "defects": [
      0,
      1,
      1,
      1,
      1
    ],
    "observed_min": 1,
    "observations": 161
  },
  {
    "left": "3/7",
    "right": "6/13",
    "exponent": 0,
    "defects": [
      0,
      0,
      0,
      0,
      0
    ],
    "observed_min": 0,
    "observations": 408
  },
  {
    "left": "6/13",
    "right": "1/2",
    "exponent": 0,
    "defects": [
      0,
      -1,
      0,
      -1,
      0
    ],
    "observed_min": 0,
    "observations": 416
  },
  {
    "left": "1/2",
    "right": "7/13",
    "exponent": 1,
    "defects": [
      0,
      1,
      0,
      1,
      0
    ],
    "observed_min": 1,
    "observations": 371
  },
  {
    "left": "7/13",
    "right": "4/7",
    "exponent": 0,
    "defects": [
      0,
      0,
      0,
      0,
      0
    ],
    "observed_min": 0,
    "observations": 289
  },
  {
    "left": "4/7",
    "right": "7/12",
    "exponent": 0,
    "defects": [
      0,
      -1,
      -1,
      -1,
      -1
    ],
    "observed_min": 0,
    "observations": 103
  },
  {
    "left": "7/12",
    "right": "3/5",
    "exponent": 0,
    "defects": [
      -1,
      -1,
      -1,
      -1,
      -2
    ],
    "observed_min": 0,
    "observations": 123
  },
  {
    "left": "3/5",
    "right": "8/13",
    "exponent": 1,
    "defects": [
      0,
      1,
      0,
      0,
      1
    ],
    "observed_min": 1,
    "observations": 111
  },
  {
    "left": "8/13",
    "right": "5/8",
    "exponent": 1,
    "defects": [
      0,
      0,
      0,
      -1,
      1
    ],
    "observed_min": 1,
    "observations": 73
  },
  {
    "left": "5/8",
    "right": "2/3",
    "exponent": 1,
    "defects": [
      1,
      0,
      1,
      1,
      1
    ],
    "observed_min": 1,
    "observations": 290
  },
  {
    "left": "2/3",
    "right": "9/13",
    "exponent": 0,
    "defects": [
      -1,
      0,
      0,
      0,
      -1
    ],
    "observed_min": 0,
    "observations": 163
  },
  {
    "left": "9/13",
    "right": "7/10",
    "exponent": 0,
    "defects": [
      -1,
      -1,
      0,
      -1,
      -1
    ],
    "observed_min": 0,
    "observations": 51
  },
  {
    "left": "7/10",
    "right": "5/7",
    "exponent": 1,
    "defects": [
      0,
      1,
      0,
      0,
      1
    ],
    "observed_min": 1,
    "observations": 85
  },
  {
    "left": "5/7",
    "right": "3/4",
    "exponent": 0,
    "defects": [
      0,
      0,
      -1,
      -1,
      0
    ],
    "observed_min": 0,
    "observations": 199
  },
  {
    "left": "3/4",
    "right": "10/13",
    "exponent": 1,
    "defects": [
      0,
      0,
      0,
      1,
      -1
    ],
    "observed_min": 1,
    "observations": 110
  },
  {
    "left": "10/13",
    "right": "4/5",
    "exponent": 0,
    "defects": [
      0,
      -1,
      0,
      0,
      -1
    ],
    "observed_min": 0,
    "observations": 161
  },
  {
    "left": "4/5",
    "right": "5/6",
    "exponent": 2,
    "defects": [
      1,
      1,
      1,
      1,
      2
    ],
    "observed_min": 2,
    "observations": 165
  },
  {
    "left": "5/6",
    "right": "11/13",
    "exponent": 1,
    "defects": [
      -1,
      1,
      0,
      0,
      0
    ],
    "observed_min": 1,
    "observations": 64
  },
  {
    "left": "11/13",
    "right": "6/7",
    "exponent": 0,
    "defects": [
      -1,
      0,
      0,
      -1,
      0
    ],
    "observed_min": 0,
    "observations": 55
  },
  {
    "left": "6/7",
    "right": "7/8",
    "exponent": 0,
    "defects": [
      -1,
      -1,
      -1,
      -2,
      -1
    ],
    "observed_min": 0,
    "observations": 74
  },
  {
    "left": "7/8",
    "right": "9/10",
    "exponent": 0,
    "defects": [
      0,
      -1,
      0,
      0,
      -1
    ],
    "observed_min": 0,
    "observations": 108
  },
  {
    "left": "9/10",
    "right": "11/12",
    "exponent": 1,
    "defects": [
      1,
      1,
      0,
      1,
      1
    ],
    "observed_min": 1,
    "observations": 66
  },
  {
    "left": "11/12",
    "right": "12/13",
    "exponent": 1,
    "defects": [
      0,
      1,
      0,
      1,
      0
    ],
    "observed_min": 1,
    "observations": 25
  },
  {
    "left": "12/13",
    "right": "1",
    "exponent": 0,
    "defects": [
      0,
      0,
      0,
      0,
      0
    ],
    "observed_min": 0,
    "observations": 287
  }
]


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/selected_summary.csv <==
n,high_pairs,high_exact,high_excess,log_small_per_n,log_total_per_n,log_rv_full_per_n,log_high_extra_per_n
1,4,3,1,3.8712010109078907,10.645424897265505,3.5553480614894135,3.2188758248682006
2,6,5,1,5.959195286539196,11.602715616464513,4.171300840342097,1.4722194895832201
3,9,9,0,4.509276161837497,10.357798785594538,5.848522623757041,0.0
4,11,10,1,3.6566101935451503,10.645105427312657,6.389021415567916,0.5994738181995927
5,14,13,1,3.757148087485098,10.111997702621382,5.612135201795423,0.7427144133408616
6,17,17,0,2.9593535033740554,9.633060802823335,6.67370729944928,0.0
7,20,19,1,2.606618193829655,9.686197136105891,6.563733526184206,0.515845416092032
8,23,23,0,2.0821885914470277,8.75668654188474,6.674497950437712,0.0
9,26,26,0,1.734141114132481,8.93108893488462,7.19694782075214,0.0
10,26,26,0,2.4057842531266664,9.301503519258025,6.89571926613136,0.0
16,40,40,0,1.559671379614136,8.297385150627028,6.737713771012893,0.0
32,72,70,2,0.891213841450787,8.524690628169344,7.295609090662304,0.33786769605625333
100,200,200,0,0.48883289598560004,8.236076101163988,7.747243205178389,0.0
192,352,352,0,0.344794665975886,8.368728776075903,8.023934110100017,0.0
256,452,450,2,0.37528181776919417,8.238692587054045,7.828238203500877,0.03517256578397132
1000,1517,1517,0,0.1257821747799657,8.232514126175408,8.106731951395444,0.0
2000,2823,2822,1,0.09759107780673319,8.179960530636789,8.077963850236271,0.004405602593781444
5000,6439,6437,2,0.05961523505185445,8.209273858597443,8.146386275009197,0.003272348536390701
10000,12087,12086,1,0.045742125967243044,8.19056821884666,8.143961393616518,0.0008646992628951083


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/summary.json <==
{
  "indices": 10000,
  "prime_pairs": 63423769,
  "equal_pairs": 63410953,
  "excess_pairs": 12816,
  "indices_with_excess": 7334,
  "maximum_excess": 2,
  "histogram": [
    {
      "e_RV": "0",
      "v_gcd": "0",
      "count": "29395442"
    },
    {
      "e_RV": "0",
      "v_gcd": "1",
      "count": "7061"
    },
    {
      "e_RV": "0",
      "v_gcd": "2",
      "count": "10"
    },
    {
      "e_RV": "1",
      "v_gcd": "1",
      "count": "28160465"
    },
    {
      "e_RV": "1",
      "v_gcd": "2",
      "count": "5222"
    },
    {
      "e_RV": "1",
      "v_gcd": "3",
      "count": "6"
    },
    {
      "e_RV": "2",
      "v_gcd": "2",
      "count": "5855046"
    },
    {
      "e_RV": "2",
      "v_gcd": "3",
      "count": "517"
    }
  ],
  "number_cells": 42,
  "all_cell_lower_envelopes_match_RV": true,
  "exact_saved_pairs_matched": 19,
  "max_old_new_log_gcd_difference": 5.329070518200751e-15,
  "max_old_new_log_paper_divisor_difference": 3.108624468950438e-14,
  "selected": [
    {
      "n": "100",
      "high_prime_pairs": "200",
      "high_equal": "200",
      "high_excess": "0",
      "log_G_per_n": "8.2360761011639916",
      "log_RV_full_per_n": "7.747243205178389",
      "log_small_per_n": "0.48883289598560004",
      "log_high_extra_per_n": "0",
      "log_three_period_per_n": "7.6832572558330376",
      "log_omitted_RV_per_n": "0.063985949345351401",
      "v2_G": "5",
      "v5_G": "8"
    },
    {
      "n": "1000",
      "high_prime_pairs": "1517",
      "high_equal": "1517",
      "high_excess": "0",
      "log_G_per_n": "8.2325141261754098",
      "log_RV_full_per_n": "8.1067319513954441",
      "log_small_per_n": "0.1257821747799657",
      "log_high_extra_per_n": "0",
      "log_three_period_per_n": "7.9851351138805375",
      "log_omitted_RV_per_n": "0.12159683751490592",
      "v2_G": "10",
      "v5_G": "8"
    },
    {
      "n": "2000",
      "high_prime_pairs": "2823",
      "high_equal": "2822",
      "high_excess": "1",
      "log_G_per_n": "8.1799605306367855",
      "log_RV_full_per_n": "8.0779638502362712",
      "log_small_per_n": "0.097591077806733192",
      "log_high_extra_per_n": "0.0044056025937814439",
      "log_three_period_per_n": "7.9462186304209128",
      "log_omitted_RV_per_n": "0.13174521981535872",
      "v2_G": "10",
      "v5_G": "11"
    },
    {
      "n": "5000",
      "high_prime_pairs": "6439",
      "high_equal": "6437",
      "high_excess": "2",
      "log_G_per_n": "8.2092738585974399",
      "log_RV_full_per_n": "8.1463862750091973",
      "log_small_per_n": "0.059615235051854447",
      "log_high_extra_per_n": "0.003272348536390701",
      "log_three_period_per_n": "8.0083334109542808",
      "log_omitted_RV_per_n": "0.13805286405491643",
      "v2_G": "18",
      "v5_G": "9"
    },
    {
      "n": "10000",
      "high_prime_pairs": "12087",
      "high_equal": "12086",
      "high_excess": "1",
      "log_G_per_n": "8.1905682188466606",
      "log_RV_full_per_n": "8.1439613936165181",
      "log_small_per_n": "0.045742125967243044",
      "log_high_extra_per_n": "0.00086469926289510827",
      "log_three_period_per_n": "7.992675036402642",
      "log_omitted_RV_per_n": "0.15128635721387546",
      "v2_G": "18",
      "v5_G": "12"
    }
  ],
  "largest_fixed_prime_runs": [
    {
      "p": 14423,
      "start_n": 9015,
      "end_n": 9985,
      "length": 971,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "9015/14423",
      "end_n_over_p": "9985/14423"
    },
    {
      "p": 7591,
      "start_n": 7008,
      "end_n": 7590,
      "length": 583,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "7008/7591",
      "end_n_over_p": "7590/7591"
    },
    {
      "p": 4751,
      "start_n": 2970,
      "end_n": 3289,
      "length": 320,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2970/4751",
      "end_n_over_p": "3289/4751"
    },
    {
      "p": 4673,
      "start_n": 2921,
      "end_n": 3235,
      "length": 315,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2921/4673",
      "end_n_over_p": "3235/4673"
    },
    {
      "p": 3209,
      "start_n": 1338,
      "end_n": 1604,
      "length": 267,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "1338/3209",
      "end_n_over_p": "1604/3209"
    },
    {
      "p": 2801,
      "start_n": 5602,
      "end_n": 5835,
      "length": 234,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2",
      "end_n_over_p": "5835/2801"
    },
    {
      "p": 3863,
      "start_n": 3381,
      "end_n": 3541,
      "length": 161,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "3381/3863",
      "end_n_over_p": "3541/3863"
    },
    {
      "p": 6709,
      "start_n": 1917,
      "end_n": 2064,
      "length": 148,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "1917/6709",
      "end_n_over_p": "2064/6709"
    },
    {
      "p": 4363,
      "start_n": 2350,
      "end_n": 2493,
      "length": 144,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2350/4363",
      "end_n_over_p": "2493/4363"
    },
    {
      "p": 1223,
      "start_n": 3669,
      "end_n": 3770,
      "length": 102,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "3",
      "end_n_over_p": "3770/1223"
    },
    {
      "p": 1109,
      "start_n": 9335,
      "end_n": 9426,
      "length": 92,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "9335/1109",
      "end_n_over_p": "9426/1109"
    },
    {
      "p": 2969,
      "start_n": 2284,
      "end_n": 2375,
      "length": 92,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2284/2969",
      "end_n_over_p": "2375/2969"
    },
    {
      "p": 1069,
      "start_n": 6414,
      "end_n": 6503,
      "length": 90,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "6",
      "end_n_over_p": "6503/1069"
    },
    {
      "p": 1301,
      "start_n": 2115,
      "end_n": 2201,
      "length": 87,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2115/1301",
      "end_n_over_p": "2201/1301"
    },
    {
      "p": 1013,
      "start_n": 2026,
      "end_n": 2110,
      "length": 85,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2",
      "end_n_over_p": "2110/1013"
    },
    {
      "p": 691,
      "start_n": 7889,
      "end_n": 7946,
      "length": 58,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "7889/691",
      "end_n_over_p": "7946/691"
    },
    {
      "p": 853,
      "start_n": 8211,
      "end_n": 8267,
      "length": 57,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "8211/853",
      "end_n_over_p": "8267/853"
    },
    {
      "p": 719,
      "start_n": 2102,
      "end_n": 2156,
      "length": 55,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "2102/719",
      "end_n_over_p": "2156/719"
    },
    {
      "p": 929,
      "start_n": 5458,
      "end_n": 5496,
      "length": 39,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "5458/929",
      "end_n_over_p": "5496/929"
    },
    {
      "p": 487,
      "start_n": 937,
      "end_n": 973,
      "length": 37,
      "min_extra": 1,
      "max_extra": 1,
      "start_n_over_p": "937/487",
      "end_n_over_p": "973/487"
    }
  ],
  "at_10000_exceptions": [
    {
      "n": "10000",
      "p": "5693",
      "fraction_num": "4307",
      "fraction_den": "5693",
      "period": "1",
      "e_RV": "1",
      "v_gcd": "2",
      "extra": "1"
    }
  ],
  "counterexample": [
    {
      "n": 32,
      "p": 193,
      "fraction": "32/193",
      "v_A": 3,
      "v_B": 2,
      "v_gcd": 2
    },
    {
      "n": 225,
      "p": 193,
      "fraction": "32/193",
      "v_A": 3,
      "v_B": 1,
      "v_gcd": 1
    }
  ]
}


==> anc/02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/run_checks.py <==
#!/usr/bin/env python3
"""Check this reconstruction release in temporary copies (no in-place mutations)."""
from pathlib import Path
from fractions import Fraction
import argparse,csv,hashlib,json,math,shutil,subprocess,sys,tempfile
if hasattr(sys,'set_int_max_str_digits'):sys.set_int_max_str_digits(0)
ROOT=Path(__file__).resolve().parent

def run(cmd,cwd,log):
    with log.open('w') as f:
        p=subprocess.run(cmd,cwd=cwd,stdout=f,stderr=subprocess.STDOUT)
    if p.returncode:
        print(log.read_text()[-12000:]);raise RuntimeError('Command failed: '+' '.join(map(str,cmd)))

def exact_csv(a,b):
    assert list(csv.DictReader(a.open()))==list(csv.DictReader(b.open())),(a.name,b.name)

def check_direct(root,work):
    exe=work/'direct_coefficients'
    run(['g++','-O3','-std=c++17',str(root/'input/direct_coefficients.cpp'),'-lgmpxx','-lgmp','-o',str(exe)],work,work/'compile_direct.log')
    wanted=json.loads((root/'results/nonperiodic_counterexample.json').read_text())
    for row in wanted:
        n,p=row['n'],row['p'];out=work/f'direct_n{n}.txt'
        run([str(exe),str(10*n),str(8*n),str(8*n),str(5*n),str(10*n),'-4'],work,out)
        vals=[Fraction(s) for s in out.read_text().splitlines()];assert len(vals)==2
        def v_int(x):
            x=abs(x);v=0
            while x%p==0:x//=p;v+=1
            return v
        def vlcm(t):
            q=p;v=0
            while q<=t:v+=1;q*=p
            return v
        kv=vlcm(13*n)+vlcm(12*n)
        assert p not in (2,5)
        a,b=[kv+v_int(x.numerator)-v_int(x.denominator) for x in vals]
        assert (a,b,min(a,b))==(row['v_A'],row['v_B'],row['v_gcd'])
    print('Direct extraction counterexample: both pairs verified exactly.')

def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--full',action='store_true');ap.add_argument('--integrity-only',action='store_true');args=ap.parse_args()
    manifest=ROOT/'SHA256SUMS.txt'
    if manifest.exists():
        count=0
        for line in manifest.read_text().splitlines():
            h,name=line.split('  ',1);assert hashlib.sha256((ROOT/name).read_bytes()).hexdigest()==h,name;count+=1
        print(f'Integrity: {count} files matched.')
    else: print('No release manifest present; proceeding with computation checks.')
    if args.integrity_only:return
    with tempfile.TemporaryDirectory(prefix='li2_prime_gain_check_') as td:
        w=Path(td);shutil.copytree(ROOT/'input',w/'input');(w/'results').mkdir()
        for name in ['reconstruct.py','reconstruct_all.cpp','analyze_results.py']:shutil.copy2(ROOT/name,w/name)
        run([sys.executable,'reconstruct.py'],w,w/'reconstruct.log')
        for name in ['exact_profile.json','selected_profile_lower_envelope.json']:
            a=json.loads((w/'results'/name).read_text());b=json.loads((ROOT/'results'/name).read_text())
            if name=='exact_profile.json':
                for k in ['Cinf','tail_after_three']:
                    assert abs(float(a[k])-float(b[k]))<1e-13;a.pop(k);b.pop(k)
            assert a==b,name
        for name in ['intervals.csv','elementary_cells.csv','selected_prime_valuations.csv','selected_excess_primes.csv']:exact_csv(w/'results'/name,ROOT/'results'/name)
        for f in (ROOT/'results').glob('factorization_n*.json'):
            assert json.loads((w/'results'/f.name).read_text())==json.loads(f.read_text()),f.name
        print('Exact interval identity, manuscript table, all 19 selected gcds and 24,138 selected high-prime valuations verified.')
        if args.full:
            exe=w/'reconstruct_all'
            run(['g++','-O3','-std=c++17','reconstruct_all.cpp','-lgmpxx','-lgmp','-o',str(exe)],w,w/'compile_all.log')
            run([str(exe),'10000','input/initial_pairs.txt','input/recurrence_coefficients.dat','results/all10000'],w,w/'all10000.log')
            for name in ['all10000_excess.csv','all10000_cells.csv','all10000_histogram.csv']:exact_csv(w/'results'/name,ROOT/'results'/name)
            shutil.copy2(ROOT/'results/nonperiodic_counterexample.json',w/'results/nonperiodic_counterexample.json')
            run([sys.executable,'analyze_results.py'],w,w/'analysis.log')
            a=json.loads((w/'results/summary.json').read_text());b=json.loads((ROOT/'results/summary.json').read_text())
            for key in ['indices','prime_pairs','equal_pairs','excess_pairs','indices_with_excess','maximum_excess','histogram','number_cells','all_cell_lower_envelopes_match_RV','exact_saved_pairs_matched']:assert a[key]==b[key],key
            print('All 10,000 indices regenerated; all 63,423,769 high-prime comparisons and 12,816 exceptions reproduced.')
            check_direct(ROOT,w)
    print('All requested checks passed.')
if __name__=='__main__':
    try:main()
    except Exception as e:print('FAILED:',e,file=sys.stderr);sys.exit(1)


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/README.md <==
# Reproducing the 10,000-term test

This archive contains exact recurrence coefficients, initial values, code and results for the r=0 Li2(-1/4) construction. No theorem beyond the finite test is claimed here.

## Requirements

A C++17 compiler and GMP, including the C++ interface (`gmpxx`). Python 3 and SymPy are only needed to rederive the symbolic recurrence; they are not needed to rerun the 10,000-term test.

## Build and run

```sh
g++ -O3 -std=c++17 verify_10000.cpp -lgmpxx -lgmp -o verify_10000
# Optional: regenerate the included exact dyadic enclosure (about 2 seconds in the test environment).
./verify_10000 theta 1300000 theta_1300000.txt
# Direct use of the four explicit degree-77 recurrence polynomials:
./verify_10000 10000 initial_pairs.txt theta_1300000.txt reproduced recurrence_coefficients.dat
```

To regenerate the recurrence coefficients internally from the independently derived contiguity matrices instead, omit the final argument:

```sh
./verify_10000 10000 initial_pairs.txt theta_1300000.txt reproduced_transition
```

The original complete run used this second route. The explicit-polynomial route was checked through n=100, producing an identical CSV; the symbolic polynomial identities establish the agreement of the two coefficient-generation routes. The original complete run took about 394 seconds in this container. Runtime elsewhere will vary.

The program stops on any failed exact divisibility or unresolved interval check. Its output includes a CSV of all terms and selected complete integer pairs. `REPORT.md` explains the conventions and what is, and is not, established.

## Re-derive the recurrence

```sh
python derive_transition.py
python derive_scalar_recurrence.py
```

These optional scripts use exact Q(n) arithmetic in SymPy. They first derive a 3x3 n-forward contiguity transition, then eliminate it to the scalar four-term recurrence. No interpolation or numerical recurrence guessing is used.

## Direct coefficient cross-checks

```sh
g++ -O3 -std=c++17 direct_coefficients.cpp -lgmpxx -lgmp -o rv_coeff
./rv_coeff 1000 800 800 500 1000 -4  # n=100, r=0
```

This emits a_n, b_n for the raw form F_n=a_n*Li2(-1/4)-b_n. It is a separate coefficient-extraction calculation, not an application of the recurrence.

## File conventions

- `initial_pairs.txt`: a1,b1,a2,b2,a3,b3, one exact rational per line.
- `recurrence_coefficients.dat`: four rows; row i is the coefficients of C_i(n), ascending in powers of n.
- `results_10000.csv`: original 10,000-row dataset; all indices are consecutive.
- `selected_exact_pairs.txt`: K_n, A_n=K_n*a_n, B_n=K_n*b_n, complete gcd, allowed-prime gcd and manuscript divisor at selected n.
- `theta_1300000.txt`: precision R, truncation length N, and floor(2^R * exact N-term series).
- `execution_log.txt`: completion log of the actual 10,000-term run.
- `derivation.md`: algebraic derivation of the contiguity transition and scalar recurrence.

The generated polynomials should not be applied unchanged to pairs already divided by their n-dependent gcd. Propagate the raw rational pair or the K_n-normalized integer pair; only then apply gcd cleaning to a copy.


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/REPORT.md <==
# Exact 10,000-term test of the Li2(-1/4) construction

**Date:** 5 September 2026.  
**Purpose:** Carry out Wadim Zudilin's requested computational stress test of the circulated construction.  
**Status:** The finite numerical/arithmetic test passes. It is evidence supporting the proposed construction, not an independent review or proof of irrationality.

## 1. Outcome

Exactly 10,000 consecutive diagonal-index approximants, n=1,...,10000, were generated for the unshifted tuple

\[
 (h,j,k,l,m)=(10n,8n,8n,5n,10n),\qquad z=-4.
\]

All coefficient calculations were exact integers/rationals. For every n, every common prime power supported on primes p<=13n was removed. In fact the whole coefficient gcd had no prime divisor above 13n in any of these 10,000 cases, so these reductions were primitive.

For all 10,000 n:

* the prescribed integer normalization produced integer coefficients;
* the full allowed prime saving was computed, not merely the published factorial saving;
* the manuscript's stated three-period divisor divided both coefficients;
* the resulting reduced linear form was certified nonzero and strictly between -1 and 1.

Let L_n denote the prime-cleaned linear form. The values are:

| n | log(abs(L_n))/n | log10(abs(L_n)) |
|---:|---:|---:|
| 1 | -7.385417263232 | -3.207446 |
| 10 | -2.720081817488 | -11.813165 |
| 100 | -0.663825822407 | -28.829589 |
| 1,000 | -0.537308238264 | -233.350003 |
| 2,000 | -0.447247655405 | -388.474378 |
| 5,000 | -0.491116567247 | -1066.446076 |
| 10,000 | -0.484657864883 | -2104.842363 |

At n=10000 the uncleaned integer coefficient has 1,056,761 bits. The logarithmic rate over all n=1000,...,10000 is at most -0.422082087456..., with the endpoint rate -0.484657864883.... This is a statement about the finite computed range, not a proof of the same bound for all later n.

The complete table is `results_10000.csv`. The terminal log records completion of all 10,000 terms. Selected *complete* integer pairs, their normalizations, gcds and manuscript divisors are retained in `selected_exact_pairs.txt`; all other pairs can be regenerated from the supplied recurrence. We do not claim that the full 10,000 enormous coefficient pairs are included in the archive.

## 2. Which sequence was tested

Put

\[
 \theta=\operatorname{Li}_2(-1/4),\qquad
 F_n=(-4)^{15n}I_{-4}(10n,8n,8n,5n,10n)
     =a_n\theta-b_n.
\]

Here I is the mixed Rhin--Viola integral continued as in the circulated manuscript. Let

\[
 K_n=d_{13n}d_{12n}4^n5^{3n},\qquad d_m=\operatorname{lcm}(1,\ldots,m),
\]

and form the integer pair

\[
 A_n=K_na_n,\qquad B_n=K_nb_n.
\]

The cleaning operation is

\[
 G_n=\prod_{p\le13n}p^{\min(v_p(A_n),v_p(B_n))},\qquad
 L_n=(A_n\theta-B_n)/G_n.
\]

This is **not** the approximation error theta-B_n/A_n: it is the integer linear form that must become small for an irrationality argument. Gcd reduction is applied to a copy for the test; reduced pairs are never fed back into a recurrence requiring unreduced normalization.

The relevant imported normalization is Rhin--Viola, *The permutation group method for the dilogarithm*, Ann. Scuola Norm. Sup. Pisa (5) 4 (2005), 389--437, Theorem 2.1 and Sections 3--4, Numdam identifier ASNSP_2005_5_4_3_389_0. The numerical test evaluates the actual coefficients and gcds rather than assuming the asymptotic saving.

## 3. Important distinction between the two recurrences

The four-term recurrence printed in the manuscript varies H while holding n fixed. It cannot be iterated as an n-recurrence for the diagonal family.

For this test a genuine n-forward recurrence was derived:

\[
 C_0(n)y_n+C_1(n)y_{n+1}+C_2(n)y_{n+2}+C_3(n)y_{n+3}=0,
 \qquad n\ge1.
\]

It holds for each of y=a, y=b, and hence y=F. Each C_i is an integer polynomial of degree 77. The coefficients are provided in two explicit machine-readable forms:

* `recurrence_coefficients.dat`: four lines, each containing 78 integers in **ascending powers of n**, line i+1 being C_i;
* `recurrence_polynomials.json`: the same coefficients with the convention stated explicitly.

`recurrence_factored.txt` gives their factorization. C_3 has all-positive expanded coefficients and therefore does not vanish for n>=1. The initial values a1,b1,a2,b2,a3,b3 are provided as exact fractions in `initial_pairs.txt` and displayed in `initial_values.md`.

For the integer-normalized sequences Y_n=K_n y_n, the recurrence actually iterated is

\[
 C_3(n)Y_{n+3}=-\sum_{i=0}^2 C_i(n)
     \frac{K_{n+3}}{K_{n+i}}Y_{n+i}.
\]

The ratios are integers. Both coefficient sequences are generated separately, with exact divisibility checked at every step.

The executed 10,000-term run obtained C_i(n) from the derived exact transition matrices, not from numerical fitting. A separate symbolic calculation over Q(n) produced the explicit degree-77 polynomials. Their evaluations agree with the independent transition calculation at every retained recurrence check, including n=9997; using the explicit polynomial input reproduces the first 100 result rows identically.

## 4. Exact prime cleaning

Let G=gcd(A_n,B_n) and P be the primorial over primes <=13n. The algorithm repeatedly computes

\[
 d=\gcd(G,P),\qquad G\leftarrow G/d,\qquad P\leftarrow d,
\]

accumulating the product of the successive d. It stops when d=1. This removes **every power** of every permitted prime, without needing to factor a million-bit integer. The remaining cofactor was 1 for all 10,000 n.

The code also constructs the exact manuscript divisor

\[
 \Delta_n=\prod_{\substack{p^2>13n+2,\;p\nmid E_n,\;n/p<3}}p^{e(n/p)},\quad
 E_n=\prod_{v\in\{10,12,13\}}(vn+1)(vn+2),
\]

using the manuscript's floor function e, and checks Delta_n | gcd(A_n,B_n) exactly at every n. Thus the claimed divisor did not fail in this experiment.

For perspective, using only Delta_n instead of the complete gcd gives the logged endpoint rate

\[
 \frac1{10000}\log|(A_{10000}\theta-B_{10000})/\Delta_{10000}|
 =-0.2867646824392607\ldots,
\]

or log10 magnitude -1245.403192. The logged sizes with this more conservative divisor are negative for every tested n from 326 to 10000. The first 325 include positive sizes, which is not inconsistent with an asymptotic assertion.

## 5. Certified evaluation, not catastrophic subtraction

The dilogarithm was enclosed using the exact alternating series

\[
 \theta=\sum_{k\ge1}\frac{(-1)^k}{4^k k^2}.
\]

Binary splitting computed its first N=650041 terms as one exact rational number. With R=1300000 bits, the omitted alternating tail is less than

\[
 \frac{1}{4^{N+1}(N+1)^2}<2^{-R-80}.
\]

The file `theta_1300000.txt` records R, N, and the integer floor of 2^R times that rational partial sum. This gives a rigorous dyadic enclosure for theta. It is independent of the coefficient construction.

For a cleaned pair (A,B), the code selects L=bitlength(abs(A))+2n+256 bits from this enclosure. If t is the truncated dyadic numerator, it uses

\[
 U=A t-B2^L,\qquad E=4|A|,
\]

so the actual linear form lies in [(U-E)/2^L,(U+E)/2^L]. Nonvanishing is checked by |U|>E, and smallness by |U|+E<2^L. Both are **integer comparisons**. The CSV logarithms are descriptive decimal outputs, not the basis of these assertions.

## 6. Independent checks and characteristic roots

Direct coefficient extraction from the rational-logarithmic integral expression agrees exactly with the n-forward recurrence at n=1,...,7 and the additional checks n=10,100,192,256. The separate extractor is included as `direct_coefficients.cpp`.

The leading-coefficient characteristic polynomial of the degree-77 recurrence has one large real root and a conjugate pair. Numerically the pair has logarithmic modulus

\[
 -23.49880479030649720915972069796449\ldots.
\]

Combining this with the full Rhin--Viola prime correction 8.1872175578860589010... gives the diagnostic rate

\[
 -0.47141424977036436755\ldots.
\]

This agrees with the scale observed in the large-n data. We do not infer a proof of asymptotics for this particular solution solely from the characteristic roots; their role here is a cross-check, not a replacement for selecting the correct solution and reviewing the analytic argument.

## 7. Interpretation

The requested test supports the proposed negative-argument construction rather than exhibiting a denominator-saving failure. It is now appropriate to send the recurrence, exact initial values and these data to Wadim for the independent check he offered.

This computation does **not** by itself establish the proposed theorem, check every analytic step of the manuscript, or settle the related assertion about simultaneous treatment of Li2(1/5). Those questions remain separate.


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/SHA256SUMS.txt <==
132f5e41ccbca8af3a0a29620f8140d9e7d329dbc7246393b86838bfb66e2fa4  README.md
994892636fe5748325f0184b5bfe674eb1ed039d24e60e3cfc583e7308d97667  REPORT.md
3c8f08bebb059a3701b82198cf775e2c88a7c03b4d9154907d7d4b1d6c438361  characteristic_roots.json
57ffff783d9600c1968575729a73ba9c9544b30e38b42fa80b26449849d9ea9d  contiguity_reference.py
5d9aadba859c97f53a535d8ecc859bb57261d39ee5faaf4f8c22fe5145976f27  derivation.md
8706f3eb5666f2cf846f7cac68ec2fba8efe99c554b3d773d58642ec21d55299  derive_scalar_recurrence.py
669ebaa04c7c0b04e47aaabd3b2f674cb112e95940a59ee1f5fdd0031a2e66e7  derive_transition.py
d3b01fbe00d254d995ff2763086fc89c5b531ad940ac60bff2385582f3a3bfd8  direct_coefficients.cpp
37c72f7141a6f98e4098008aa0e9139a0f19d48abe1614f6ae97b8573bb8fce2  direct_extraction_checks.jsonl
5057145d31686d5f40431390f58359473f686c71697e172d4e7731cb3686b90a  direct_n256.txt
dcfce069171f469f9b97af3caaccd2ca559f9b099f9f29bc62623fff1fb5bcd6  execution_log.txt
40302ff1001b069978136333c81de82916d632b07624805a8a170d1df61ab583  initial_pairs.txt
857aa36e9cffdfb5c09b07b16c16e55c5c0e1abe8d40d1686f9bfc36d0b155d6  initial_values.md
df8f94f3966e96e85f25b64696f5fb80d248a41f37a238849b113480f61dfedf  recurrence_coefficients.dat
d5a97fcf36fdb9b44f2fa715eef9a28cc3a5253420ec24642bbbf4ea755a0e1a  recurrence_factored.txt
4fa080c75f9f23fea3b0fad25de57a28c2a26289732d4797f07c8d7384cfc654  recurrence_polynomials.json
e296744fdc3621a86bae0110a2db4bf8d1b210aca732c0360025f182ab42db36  results_10000.csv
dc999cdcb1a0f6cffe3854f41b5d4444261528897d6a5cb352a83caf506448d3  selected_exact_pairs.txt
1fe6844529e36410d85f8587796d50aa6f7e5a08a8c8f8d91eb2dfefa1282f5a  selected_recurrence_evaluations.txt
ee626542be69bc7925adaa3807791ad84299d150a47074f52a6f3b4bac96c969  summary.json
467d847394ecea2b94fa4ae8a534c04e535057d4fbf3fca4a8e58572115c8595  theta_1300000.txt
ebf87464f892a0b488a854da36f9a90cbb746db109f30bc783bd2140a5d0a9be  verify_10000.cpp


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/characteristic_roots.json <==
{
  "dominant_real_root": "-1818093432483579828.89565281165001977650291468126781179194279470071883",
  "complex_root": "(0.000000000001602369611243722444906864857153136210988076112336849911619702920386476 + 0.00000000006229527748065487327431004221009478187876402775236871794979934994944807j)",
  "log_complex_modulus": "-23.49880479030649720915972069796449661939671336375636164884213901139415",
  "prime_correction": "8.18721755788605890102988667683707651549069917197311972143178417075116",
  "predicted_corrected_rate": "-0.4714142497703643675528651322066570801596082042034176962946194887359891"
}

==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/contiguity_reference.py <==
"""Exact n-forward contiguity for raw RV moments at a fixed z outside [0,1]."""
from fractions import Fraction as Q
from math import lcm
import subprocess
from pathlib import Path
E=Path(__file__).resolve().parent / 'rv_coeff'

def recurrence(H,a,b,c,j,z):
 A=a+b+1-c-2*j;B=2*j-a-b-1
 R0=j*(j+c-a-b)*z;R1=-(j-a)*(j-b)
 return [(z-1)*H*(H-1), H*((3-2*z)*(H+1)+z*A+B),
         (z-3)*(H+1)*(H+2)+(-z*A-2*B)*(H+1)+R0+R1,
         (H+j-a+2)*(H+j-b+2)]
def add(*terms):return [sum(t[k] for t in terms) for k in range(3)]
def scale(a,v):return [a*x for x in v]
def elementary(kind,a,b,c,j,h,z=-4):
 rows={h:[Q(1),Q(0),Q(0)],h+1:[Q(0),Q(1),Q(0)],h+2:[Q(0),Q(0),Q(1)]}
 for H in (h+1,h):
  co=recurrence(H,a,b,c,j,z)
  rows[H-2]=scale(-Q(1,co[0]),add(*(scale(co[k],rows[H-2+k]) for k in (1,2,3))))
 H=h+2;co=recurrence(H,a,b,c,j,z)
 rows[h+3]=scale(-Q(1,co[3]),add(*(scale(co[k],rows[H-2+k]) for k in (0,1,2))))
 if kind=='h':return [rows[h+1],rows[h+2],rows[h+3]]
 if kind=='j':return [add(rows[H],scale(-1,rows[H+1])) for H in range(h,h+3)]
 A=a+b+1-c-2*j;B=2*j-a-b-1
 R0=j*(j+c-a-b)*z;R1=-(j-a)*(j-b)
 out=[]
 for H in range(h,h+3):
  if kind=='c':
   row=scale(Q(1,c-a),add(scale(c-a-b+j+H+1,rows[H]),scale(-H,rows[H-1])))
  else:
   nu=scale(-Q(1,R0),add(scale((z-1)*H*(H-1),rows[H-2]),scale(H*((2-z)*(H+1)+z*A+B),rows[H-1]),scale(-(H+1)*(H+2+B)+R1,rows[H])))
   k=a if kind=='a' else b
   den=a*z if kind=='a' else c-b-1
   row=scale(Q(1,den),add(scale(k-H-j-1,rows[H]),scale(H*(1-z),rows[H-1]),scale(j*z,nu)))
  out.append(row)
 return out

def product(M,N):return [[sum(M[i][k]*N[k][l] for k in range(3)) for l in range(3)] for i in range(3)]
def transition(n,z=-4):
 a,b,c,j,h=6*n+1,5*n+1,13*n+2,8*n,10*n
 mat=[[Q(i==k) for k in range(3)] for i in range(3)]
 for kind,count in [('c',13),('a',6),('b',5),('j',8),('h',10)]:
  for _ in range(count):
   mat=product(elementary(kind,a,b,c,j,h,z),mat)
   if kind=='a':a+=1
   elif kind=='b':b+=1
   elif kind=='c':c+=1
   elif kind=='j':j+=1
   else:h+=1
 assert (a,b,c,j,h)==(6*(n+1)+1,5*(n+1)+1,13*(n+1)+2,8*(n+1),10*(n+1))
 return mat

def raw(n,r,z=-4):return list(map(Q,subprocess.check_output([str(E),str(10*n+r),str(8*n),str(8*n),str(5*n),str(10*n),str(z)],text=True).splitlines()))

if __name__=='__main__':
 import time
 t=time.time()
 v=[raw(1,r) for r in range(3)]
 print('initial',v,flush=True)
 for n in range(1,7):
  M=transition(n)
  v=[[sum(M[i][k]*v[k][l] for k in range(3)) for l in range(2)] for i in range(3)]
  direct=[raw(n+1,r) for r in range(3)]
  if v!=direct:
   print('FAIL',n+1)
   print('ratio',[[v[i][l]/direct[i][l] for l in range(2)] for i in range(3)])
   break
  print('PASS',n+1,'Tbits',max(abs(q.numerator).bit_length() for row in M for q in row), 'time',time.time()-t,flush=True)


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/derivation.md <==
# Derivation of the diagonal-index recurrence

This note documents how the recurrence used in the 10,000-term test was derived. It is separate from the four-term recurrence in the manuscript, which advances a moment exponent at fixed approximation index.

## 1. General inner period

Fix z=-4. For positive integer parameters a,b,c with c>b, let J(x) be the mixed period whose interval part is

\[
\int \frac{t^{c-b-1}(1-t)^{b-1}}{(x(1-t)+zt)^a}\,dt,
\]

continued below the moving pole, minus Log(z) times the corresponding normalized residue period. Its interval part is proportional to

\[
z^{-a}\mathrm B(b,c-b)\,{}_2F_1(a,b;c;1-x/z).
\]

Contiguous relations hold separately for the interval and residue periods and hence for their fixed linear combination. Set

\[
g(x)=x^jJ(x),\qquad \mu_H=\int_0^1(1-x)^H g(x)\,dx.
\]

At the diagonal index n the parameters are

\[
a=6n+1,\quad b=5n+1,\quad c=13n+2,\quad j=8n,\quad h=10n.
\]

Thus the triple (mu_h,mu_(h+1),mu_(h+2)) is the triple of raw shifted forms in the manuscript, and its first member is F_n.

## 2. Moment reduction

Write

\[
\alpha=a+b+1-c-2j,\quad \beta=2j-a-b-1,
\]
\[
\rho_0=j(j+c-a-b)z,\qquad \rho_1=-(j-a)(j-b).
\]

The Gauss equation conjugated by x^j is

\[
x^2(z-x)g''+x(z\alpha+\beta x)g'+(\rho_0+\rho_1x)g=0.
\]

After multiplication by (1-x)^H and integration by parts this gives

\[
 d_{-2}(H)\mu_{H-2}+d_{-1}(H)\mu_{H-1}
 +d_0(H)\mu_H+d_1(H)\mu_{H+1}=0,
\]

where

\[
\begin{aligned}
d_{-2}(H)&=(z-1)H(H-1),\\
d_{-1}(H)&=H\big((3-2z)(H+1)+z\alpha+\beta\big),\\
d_0(H)&=(z-3)(H+1)(H+2)+(-z\alpha-2\beta)(H+1)+\rho_0+\rho_1,\\
d_1(H)&=(H+j-a+2)(H+j-b+2).
\end{aligned}
\]

The recurrence at H=h+1 and H=h expresses mu_(h-1),mu_(h-2) in the basis mu_h,mu_(h+1),mu_(h+2). At H=h+2 it expresses mu_(h+3) in that basis.

For the auxiliary moment

\[
\nu_H=\int_0^1(1-x)^H g(x)/x\,dx,
\]

divide the differential equation by x before integrating by parts. The result is

\[
\begin{split}
\nu_H=-\rho_0^{-1}\big[&(z-1)H(H-1)\mu_{H-2}\\
 &+H\big((2-z)(H+1)+z\alpha+\beta\big)\mu_{H-1}\\
 &+\big(-(H+1)(H+2+\beta)+\rho_1\big)\mu_H\big].
\end{split}
\]

All boundary terms vanish along the parameter path below. In particular j is positive, the relevant exponent c-a-b at zero remains positive, and H is at least 8. The denominators displayed in these reductions are nonzero for all n>=1 along that path.

## 3. Five elementary parameter changes

The inner-period contiguous relations, including the beta-integral normalization, are

\[
J_{a+1,b,c}=\frac{aJ+(x-z)J'}{az},
\]
\[
J_{a,b+1,c}=\frac{bJ+(x-z)J'}{c-b-1},
\]
\[
J_{a,b,c+1}=\frac{(c-a-b)J-xJ'}{c-a}.
\]

Transferring the derivative to the outer weight gives the following moment transformations, with the unprimed moments referring to the old parameters:

\[
\mu_H^{a+1}=\frac{(a-H-j-1)\mu_H+H(1-z)\mu_{H-1}+jz\nu_H}{az},
\]
\[
\mu_H^{b+1}=\frac{(b-H-j-1)\mu_H+H(1-z)\mu_{H-1}+jz\nu_H}{c-b-1},
\]
\[
\mu_H^{c+1}=\frac{(c-a-b+j+H+1)\mu_H-H\mu_{H-1}}{c-a}.
\]

The outer parameter changes are simply

\[
\mu_H^{j+1}=\mu_H-\mu_{H+1},\qquad
(\mu_h,\mu_{h+1},\mu_{h+2})^{h+1}
=(\mu_{h+1},\mu_{h+2},\mu_{h+3}).
\]

Using the reductions in Section 2 turns every elementary change into an explicit rational 3x3 matrix.

## 4. Advancing n

Start with the parameters for n and apply, in this order,

1. thirteen increments of c;
2. six increments of a;
3. five increments of b;
4. eight increments of j;
5. ten increments of h.

Parameters are updated after each elementary step. The resulting parameters are exactly those for n+1. The product of these 42 rational matrices is T(n), and

\[
 V_{n+1}=T(n)V_n,\qquad V_n=(F_{n,0},F_{n,1},F_{n,2})^T.
\]

This identity also acts separately on the two rational coefficient vectors, since all identities used are identities of the underlying periods/linear forms.

## 5. Scalar four-term recurrence

Let e=(1,0,0) and form four row vectors

\[
 r_0=e,\quad r_1=eT(n),\quad
 r_2=eT(n+1)T(n),\quad
 r_3=eT(n+2)T(n+1)T(n).
\]

Their alternating 3x3 minors give a relation

\[
\sum_{i=0}^3(-1)^i\det(r_0,\ldots,\widehat r_i,\ldots,r_3)\,r_i=0.
\]

Clear the common rational denominator and remove the common polynomial and integer factors. This gives the four degree-77 integer polynomials supplied in the archive:

\[
 C_0(n)y_n+C_1(n)y_{n+1}+C_2(n)y_{n+2}+C_3(n)y_{n+3}=0.
\]

The sign is chosen so that C_3 is positive for n>=1. Its expanded coefficients are all positive, so this positivity is directly inspectable and does not rely on a numerical test.

The derivation was performed by exact polynomial/rational-function arithmetic over Q(n), not recurrence guessing. `derive_transition.py` and `derive_scalar_recurrence.py` reproduce it. The actual large run evaluated the same alternating-minor formula at each integer n, giving an independent check on the symbolic polynomial export at the retained check indices.

This recurrence is sufficient for the requested computation. Its discovery and finite verification do not replace the separate analytic and arithmetic proof review of the irrationality claim.


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/derive_scalar_recurrence.py <==
import sympy as sp,pickle,json,math,time
from sympy.polys.fields import field
from sympy.polys.domains import QQ
from pathlib import Path
root=Path(__file__).resolve().parent;K,n=field('n',QQ);x=K.ring.gens[0];zero=K.zero;one=K.one
E=pickle.loads((root/'transition_symbolic.pkl').read_bytes());M=[[K.from_expr(e) for e in list(E.row(i))] for i in range(3)]
def shift(q,k):return K.new(q.numer.compose(x,x+k),q.denom.compose(x,x+k))
def rowmul(r,M):return [sum((r[k]*M[k][l] for k in range(3)),zero) for l in range(3)]
def det(a,b,c):return a[0]*(b[1]*c[2]-b[2]*c[1])-a[1]*(b[0]*c[2]-b[2]*c[0])+a[2]*(b[0]*c[1]-b[1]*c[0])
t=time.time();M1=[[shift(q,1) for q in row] for row in M];M2=[[shift(q,2) for q in row] for row in M]
r=[[one,zero,zero],M[0],rowmul(M1[0],M),rowmul(rowmul(M2[0],M1),M)]
print('rows',time.time()-t,flush=True)
cs=[det(r[1],r[2],r[3]),-det(r[0],r[2],r[3]),det(r[0],r[1],r[3]),-det(r[0],r[1],r[2])]
print('minors',time.time()-t,flush=True)
d=cs[0].denom
for q in cs[1:]:d=d.lcm(q.denom)
ps=[q.numer*(d.exquo(q.denom)) for q in cs];g=ps[0]
for p in ps[1:]:g=g.gcd(p)
ps=[p.exquo(g) for p in ps]
D=1
for p in ps:
 for q in p.values():D=math.lcm(D,int(q.denominator))
ps=[p*D for p in ps]
G=0
for p in ps:
 for q in p.values():G=math.gcd(G,int(q))
ps=[p.quo_ground(G) for p in ps]
if ps[3].evaluate(x,1)<0:ps=[-p for p in ps]
print('primitive polys degrees', [p.degree() for p in ps], 'time',time.time()-t,flush=True)
res=[];facts=[]
for i,p in enumerate(ps):
 e=p.as_expr();res.append([str(p.get((k,),0)) for k in range(p.degree()+1)])
 ff=sp.factor(e);facts.append(str(ff));print('factor',i,'len',len(str(ff)),'time',time.time()-t,flush=True)
(root/'recurrence_polynomials.json').write_text(json.dumps({'convention':'sum(c_i(n)*F_(n+i),i=0..3)=0; coefficients listed in ascending powers of n','coefficients':res},indent=2))
(root/'recurrence_factored.txt').write_text('\n\n'.join('c%d(n) = %s'%(i,f) for i,f in enumerate(facts)))
with (root/'recurrence_symbolic.pkl').open('wb') as f:pickle.dump([p.as_expr() for p in ps],f)
print('DONE',time.time()-t,flush=True)


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/derive_transition.py <==
"""Derive a factored symbolic diagonal recurrence using Q(n) arithmetic."""
from sympy.polys.fields import field
from sympy.polys.domains import QQ
import sympy as sp
from pathlib import Path
import time,pickle
K,n=field('n',QQ)
one,zero=K.one,K.zero
z=-4

def scl(a,r):return [a*t for t in r]
def add(*vs):return [sum((v[k] for v in vs),zero) for k in range(3)]
def rowmul(r,M):return [sum((r[k]*M[k][l] for k in range(3)),zero) for l in range(3)]
def mul(M,N):return [rowmul(r,N) for r in M]
def recurrence(H,a,b,c,j):
 A=a+b+1-c-2*j;B=2*j-a-b-1;R0=j*(j+c-a-b)*z;R1=-(j-a)*(j-b)
 return [(z-1)*H*(H-1),H*((3-2*z)*(H+1)+z*A+B),
 (z-3)*(H+1)*(H+2)+(-z*A-2*B)*(H+1)+R0+R1,(H+j-a+2)*(H+j-b+2)]
def elem(kind,a,b,c,j,h):
 r=[[zero,zero,zero] for _ in range(6)];r[2][0]=one;r[3][1]=one;r[4][2]=one
 for idx in (1,0):
  H=h+idx;cs=recurrence(H,a,b,c,j)
  r[idx]=scl(-one/cs[0],add(*(scl(cs[k],r[idx+k]) for k in (1,2,3))))
 cs=recurrence(h+2,a,b,c,j);r[5]=scl(-one/cs[3],add(*(scl(cs[k],r[2+k]) for k in (0,1,2))))
 if kind=='h':return r[3:6]
 if kind=='j':return [add(r[k+2],scl(-one,r[k+3])) for k in range(3)]
 A=a+b+1-c-2*j;B=2*j-a-b-1;R0=j*(j+c-a-b)*z;R1=-(j-a)*(j-b)
 out=[]
 for k in range(3):
  H=h+k
  if kind=='c':row=scl(one/(c-a),add(scl(c-a-b+j+H+1,r[k+2]),scl(-H,r[k+1])))
  else:
   nu=scl(-one/R0,add(scl((z-1)*H*(H-1),r[k]),scl(H*((2-z)*(H+1)+z*A+B),r[k+1]),scl(-(H+1)*(H+2+B)+R1,r[k+2])))
   t,den=(a,a*z) if kind=='a' else (b,c-b-1)
   row=scl(one/den,add(scl(t-H-j-1,r[k+2]),scl(H*(1-z),r[k+1]),scl(j*z,nu)))
  out.append(row)
 return out

def deg(M):return max(max(q.numer.degree(),q.denom.degree()) for row in M for q in row)
t=time.time();a,b,c,j,h=6*n+1,5*n+1,13*n+2,8*n,10*n
M=[[one,zero,zero],[zero,one,zero],[zero,zero,one]]
for kind,count in [('c',13),('a',6),('b',5),('j',8),('h',10)]:
 for i in range(count):
  M=mul(elem(kind,a,b,c,j,h),M)
  if kind=='a':a+=1
  elif kind=='b':b+=1
  elif kind=='c':c+=1
  elif kind=='j':j+=1
  else:h+=1
  print(kind,i+1,'degree',deg(M),'time',time.time()-t,flush=True)
# Persist transition as ordinary expressions before expensive scalar extraction.
sn=sp.Symbol('n')
expr=sp.Matrix([[q.as_expr() for q in row] for row in M])
root=Path(__file__).resolve().parent
with (root/'transition_symbolic.pkl').open('wb') as f:pickle.dump(expr,f)
(root/'transition_symbolic.txt').write_text(str(expr))
print('TRANSITION SAVED',time.time()-t,flush=True)


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/direct_coefficients.cpp <==
// Exact independent C++ implementation of the saved rational-log coefficient formula.
// Build: g++ -O2 -std=c++17 rv_coeff.cpp -lgmpxx -lgmp -o rv_coeff
#include <gmpxx.h>
#include <vector>
#include <algorithm>
#include <iostream>
#include <stdexcept>
using Z=mpz_class; using Q=mpq_class; using V=std::vector<Q>;
Q frac(const Z&a,const Z&b){Q x(a,b);x.canonicalize();return x;}
Z bin(int n,int k){if(k<0||k>n)return 0;Z v;mpz_bin_uiui(v.get_mpz_t(),n,k);return v;}
Q pw(int z,int e){Z v;mpz_ui_pow_ui(v.get_mpz_t(),std::abs(z),std::abs(e));if(z<0&&std::abs(e)%2)v=-v;return e>=0?Q(v):frac(1,v);}
V mul(const V&a,const V&b){V c(a.size()+b.size()-1);for(size_t i=0;i<a.size();i++)if(a[i]!=0)for(size_t j=0;j<b.size();j++)if(b[j]!=0)c[i+j]+=a[i]*b[j];return c;}
V subst(const V&a,int z){V c(1,a.back());for(int i=int(a.size())-2;i>=0;i--){V d(c.size()+1);for(size_t k=0;k<c.size();k++){d[k]+=z*c[k];d[k+1]-=c[k];}d[0]+=a[i];c=std::move(d);}return c;}
using VZ=std::vector<Z>;
VZ mulz(const VZ&a,const VZ&b){VZ c(a.size()+b.size()-1);for(size_t i=0;i<a.size();i++)if(a[i]!=0)for(size_t j=0;j<b.size();j++)if(b[j]!=0)c[i+j]+=a[i]*b[j];return c;}
VZ substz(const VZ&a,int z){VZ c(1,a.back());for(int i=int(a.size())-2;i>=0;i--){VZ d(c.size()+1);for(size_t k=0;k<c.size();k++){d[k]+=z*c[k];d[k+1]-=c[k];}d[0]+=a[i];c=std::move(d);}return c;}
V transform(const V&a,const VZ&wt,int z){Z den=1;for(const Q&v:a)mpz_lcm(den.get_mpz_t(),den.get_mpz_t(),v.get_den().get_mpz_t());VZ nums;for(const Q&v:a)nums.push_back(v.get_num()*(den/v.get_den()));nums=substz(mulz(nums,wt),z);V ans;for(const Z&v:nums)ans.push_back(frac(v,den));return ans;}
int main(int argc,char**argv){try{
 if(argc!=7)throw std::runtime_error("usage: rv_coeff h j k l m z");
 int h=std::stoi(argv[1]),j=std::stoi(argv[2]),k=std::stoi(argv[3]),l=std::stoi(argv[4]),m=std::stoi(argv[5]),z=std::stoi(argv[6]);
 int t=j+k-m,M=k+l+1;if(t<0||z==0||z==1||std::min({h,j,k,l,m})<0)throw std::runtime_error("invalid parameters");
 // Common-denominator integer accumulation avoids a rational gcd in each summand.
 int T=std::max(t,k+l-t),Z0=std::max(0,t-l);
 Z D=1;for(int i=1;i<=T;i++){Z ii=i;mpz_lcm(D.get_mpz_t(),D.get_mpz_t(),ii.get_mpz_t());}
 int pmax=std::max(l+k-t+Z0,l+Z0);VZ zp(pmax+1);zp[0]=1;for(int i=1;i<=pmax;i++)zp[i]=zp[i-1]*z;
 VZ bk(k+1),bl(l+1);for(int a=0;a<=k;a++)bk[a]=bin(k,a);for(int b=0;b<=l;b++)bl[b]=bin(l,b);
 VZ az(j+k+1),rz(std::max(j+k,m+l)+1),dv(k+l+1);
 for(int r=0;r<=k+l;r++)if(r!=t)dv[r]=D/(r-t);
 for(int a=0;a<=k;a++)for(int b=0;b<=l;b++){
  Z v=bk[a]*bl[b];if((k-a+b)%2)v=-v;int r=a+b;
  if(r==t)az[j+k-a]+=v*zp[l-b];
  else{v*=dv[r];rz[j+k-a]+=v*zp[l+a-t+Z0];rz[m+b]-=v*zp[l-b+Z0];}
 }
 VZ wt(h+1);for(int i=0;i<=h;i++){wt[i]=bin(h,i);if(i%2)wt[i]=-wt[i];}
 az=substz(mulz(az,wt),z);rz=substz(mulz(rz,wt),z);
 V al,ar;for(const Z&v:az)al.push_back(Q(v));Z rd=D*zp[Z0];for(const Z&v:rz)ar.push_back(frac(v,rd));
 Q out0=0,out1=0,out2=0;V S(std::max(1,M));Q u=frac(z,z-1),ur=1;
 for(int r=1;r<M-1;r++){ur*=u;S[r]=S[r-1]+(ur-1)/r;}
 int negmax=std::max(0,int(al.size())-1-M);
 V J(negmax+1);Q tt=0,zz=1,ww=1;
 for(int r=0;r<=negmax;r++){zz*=z;ww*=z-1;tt=z*tt+(zz-ww)/(r+1);J[r]=tt/(r+1);}
 for(int r=0;r<int(al.size());r++)if(al[r]!=0){int q=M-r;Q c=al[r];
 if(q==1)out2+=c;
 else if(q>=2){Q fac=pw(z,1-q)/(q-1);out1+=c*fac;out0+=c*fac*S[q-2];}
 else out0+=c*J[-q];
 }
 for(int r=0;r<int(ar.size());r++)if(ar[r]!=0){int q=M-r;if(q==1)out1+=ar[r];else out0+=ar[r]*(pw(z,1-q)-pw(z-1,1-q))/(1-q);}
 if(out1!=0)throw std::runtime_error("logarithm coefficient is nonzero");
 std::cout<<out2<<"\n"<<-out0<<"\n";
 }catch(const std::exception&e){std::cerr<<e.what()<<"\n";return 1;}}


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/direct_extraction_checks.jsonl <==
{"n": 1, "Kbits": 43, "Abits": 99, "log_raw_per_n": -25.979368728457985, "log_primitive_per_n": -7.385417263232084, "log_smallprime_per_n": -7.385417263232084, "g_divisible_D": true, "log_D_per_n": 7.426549072397305, "extra_log_per_n": 3.2188758248682, "unremoved_cofactor": "1", "seconds": 0.0036468505859375}
{"n": 2, "Kbits": 85, "Abits": 201, "log_raw_per_n": -25.872428980555494, "log_primitive_per_n": -8.054665011903637, "log_smallprime_per_n": -8.054665011903637, "g_divisible_D": true, "log_D_per_n": 7.716339258230143, "extra_log_per_n": 3.8863763582343704, "unremoved_cofactor": "1", "seconds": 0.0034062862396240234}
{"n": 4, "Kbits": 176, "Abits": 412, "log_raw_per_n": -24.805346284212284, "log_primitive_per_n": -4.979630754157394, "log_smallprime_per_n": -4.979630754157394, "g_divisible_D": true, "log_D_per_n": 7.88688755234491, "extra_log_per_n": 2.7582178749677473, "unremoved_cofactor": "1", "seconds": 0.004836082458496094}
{"n": 8, "Kbits": 350, "Abits": 828, "log_raw_per_n": -24.195601129532122, "log_primitive_per_n": -2.641959449834383, "log_smallprime_per_n": -2.641959449834383, "g_divisible_D": true, "log_D_per_n": 7.909908556090039, "extra_log_per_n": 0.8467779857947013, "unremoved_cofactor": "1", "seconds": 0.01015782356262207}
{"n": 16, "Kbits": 716, "Abits": 1678, "log_raw_per_n": -23.862549481318737, "log_primitive_per_n": -1.167044351789691, "log_smallprime_per_n": -1.167044351789691, "g_divisible_D": true, "log_D_per_n": 7.794435802991372, "extra_log_per_n": 0.5029493476356572, "unremoved_cofactor": "1", "seconds": 0.029080867767333984}
{"n": 24, "Kbits": 1083, "Abits": 2530, "log_raw_per_n": -23.74659116643735, "log_primitive_per_n": -1.1930922906587067, "log_smallprime_per_n": -1.1930922906587067, "g_divisible_D": true, "log_D_per_n": 7.968084353533116, "extra_log_per_n": 0.7521051020698479, "unremoved_cofactor": "1", "seconds": 0.05817246437072754}
{"n": 32, "Kbits": 1435, "Abits": 3367, "log_raw_per_n": -23.687901161854672, "log_primitive_per_n": -1.1316758032479939, "log_smallprime_per_n": -1.1316758032479939, "g_divisible_D": true, "log_D_per_n": 7.778147073251749, "extra_log_per_n": 0.7465435549175945, "unremoved_cofactor": "1", "seconds": 0.10756421089172363}
{"n": 48, "Kbits": 2154, "Abits": 5055, "log_raw_per_n": -23.629453085680407, "log_primitive_per_n": -0.9773288213406625, "log_smallprime_per_n": -0.9773288213406625, "g_divisible_D": true, "log_D_per_n": 7.937658384960834, "extra_log_per_n": 0.5077422554802892, "unremoved_cofactor": "1", "seconds": 0.26429080963134766}
{"n": 64, "Kbits": 2881, "Abits": 6753, "log_raw_per_n": -23.60124926950512, "log_primitive_per_n": -0.9480140412440914, "log_smallprime_per_n": -0.9480140412440914, "g_divisible_D": true, "log_D_per_n": 7.9914713266218005, "extra_log_per_n": 0.5553572910406341, "unremoved_cofactor": "1", "seconds": 0.5610990524291992}
{"n": 96, "Kbits": 4315, "Abits": 10127, "log_raw_per_n": -23.57791602138242, "log_primitive_per_n": -0.8133772021860898, "log_smallprime_per_n": -0.8133772021860898, "g_divisible_D": true, "log_D_per_n": 8.09331805581239, "extra_log_per_n": 0.29253528233993126, "unremoved_cofactor": "1", "seconds": 1.7824461460113525}
{"n": 128, "Kbits": 5769, "Abits": 13521, "log_raw_per_n": -23.565442834712474, "log_primitive_per_n": -0.6455362560207428, "log_smallprime_per_n": -0.6455362560207428, "g_divisible_D": true, "log_D_per_n": 8.140237245274317, "extra_log_per_n": 0.17531294991833057, "unremoved_cofactor": "1", "seconds": 4.365582466125488}
{"n": 192, "Kbits": 8647, "Abits": 20281, "log_raw_per_n": -23.538891521082995, "log_primitive_per_n": -0.6915313193315822, "log_smallprime_per_n": -0.6915313193315822, "g_divisible_D": true, "log_D_per_n": 8.231396558119835, "extra_log_per_n": 0.13733221795607045, "unremoved_cofactor": "1", "seconds": 16.170124769210815}


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/direct_n256.txt <==
422589466556157430398678267529489092093268767106843981887452333690527014026691468616873359705286321739120539680839498616315270944370135367804264170212716003550956578163410582529264367214326822983209735438452925541821317093073829976757306674005567518634119793719639241485947833971292863911022738252549418531504932833414675132053746261780507463707515367135458698102472811598970002760790605022272466891032714210620414342820674515497278885421739447156252584243195164856174655675137322171888919482009960476851304521278712123528387640833600248354012591744854615422714293431825158422198159476904490239595208737604604671638121586818912500718394562132640186807946599335864526359065080618713646355888775848716822017481912461152879765007027869993287621669912043425768652875395367508106846802056865851402520145855406566119615725386673258687395038591542051316617269379561419489529872751467492511313837406565070508170026557201393024114678290536762147668804641876226961719178723095179501570571059096087370041022080957978771404913574779439028276454829248296645575005033810877401606359985754178832585910987336347484913937860544750305558831526701375855120107087444395422945668802505265565783984567207969120071534539163580995418237881584643295943907238641852535000515535639813978841894195018145960593470000120220611495258452093225098297240243650128225844098760720573153901217545718494157616733153262564729478126077777884851104226565319642410993372149974008786858580526718840640022016302846023997768509531983033856259786189083624862882811367571155983592494752877065203154462045691227709578273834162346545788017793047463952629361065476180629967635971761610722084478653006341274024179297070303416278541995311720082730831960562911486833393495728986530124951775703611354080807825351373348161922391590525984131484126992675511285780972730115477736004516930753806874480832703505601182057970330979153066404699067889212023533054039270200528793002995496122336377535696649013069591185553569874955096879718197922209620566066070203304225544959899360263094160633316446785460084380567399528528914526114103278288712714742250558203030031473604098601927099144839819035739456419964757705104649601826990572815918488832110815506201229338037475129189849949890223023203841144746164506568240508844268689530998286702755653788928951425720228512454092112667061084037201436302817558393479702743150174363972563358727578447185414202860762204580332940750687608766969051668204796279748413256511548606144573392160506469053326781374417219874062862090171519653743610273635504970491168682998987207871140934132482391934698328226570011246984188516289073195249426882726610980546479287085548900231438031874502267334321480504867812159979686719234545132181809521551523441930255191248395659547148420534007761988917605796004273947761607313772703851176950699892675771634526682509358243049876332395853948770925749604240757458708725684576252112188473204002970372772996774727763412027620912627549456434520847659806128606950888682582976048259000578988061567368499467154353971441011161522987756213205157226931026501941978494231756235154364189440685193896486708414373809627347827510985495975551189120167436130836213069688548673864325751636006237526774207756813682746946909461855845332662615732731238098138545345038855280987274572637014660323014172914814754149709704635908434837923605605631848733351969704632667083763244169555074484121850537671599604610761476002320464230466081103678731800084569904250062438859481595076664934937964109862225463376113487016659484956401245325412178107792184800196117772049956881220280591669833952561783986547247039601417105400772010719847687589889723532432997237825148804182979514906485599471355157790802511028210250430324503996842858731025097061423275158532324002810059330790525467086852390596773245994240414518601938761446789434666281918965468847652719235027186220111042623195238516702179301705766156496472746627357655679131124978842594595176646261176968654245370726355804678485706083535673838485282942979618672217161629401791043775086308117819170542787900174060652636494545063838646069463893403989755104772376132592383403604226047161472534675238429483854311988290783325585561988061403726866264701951620647723713770388984576924164140755654077237663286838959325839300225191021149434268650994838651227713182670018714211496100188136105593992908883134898902924610599546337649836315686085199984896337400648530752783151157458639817850575312346422004836066843861774114942225695421318149857848302311802007103568454274551410960299276472444106989309181111342612426660404080437637353441573471915116237055316239742248855155253235788765645019530450371003455948805096678303330315034975643076928683326112386124357660835840000
-54014752913268031294323507315541236143806732777824986355362079849147097490384634580854495915467114422607709322262787441102813412957890915127457492783728273155156790023465649274956517900881136265069464056633825606040912004626804129740159994602461038399213725179941963166214262257438331602237806281407353761464070646931492891547159703966200314681264316184848624747176092306319554175701299338369311111369388201335306132017964179223676987043542913700809675843294876421986894319184394718621426366879066686718720525988813029364625014480601072539535326028406605567259732012550292154016533711432735988969394140557940878274204323522281056446724081244476614266162226643527974236093871915318055270421526514557905068954421401985494840112671391280078240692282962632628793418069527708174773027775899936941233615041307317942882565622032790240636705697644177516397797231021300230213623771363405924693305824524237850059446113279692763319286405787361287459541744204244449562142103509558117391133355324588128827840491046727028712838787384114418490613763506160957648189435988933552278643282124100166396303977931679265724428998432431255440579698062164675039934011759699023376174898532116401209942597862321068102175494487593763417462313679135698418691124226165442659915889801174894152917877023870419663656513373296724582321418675727890535733220059909923212731723850032380878703553081732030708425798579961532845440059041846267774654127824109456789382342574251255740929323599241192764968537590207761738761268309847120956913130673874020447327608744344196758948133760316889980200944519183932120730201714359029829628142398256147770725397705403890943822098798234067614969574409004097343435952287425954610730713229576964944020285917371337864459809489958023437011792196650148794160922570571100740575257878485521476662080758831157347618615038089362900762234933612873737250872704895474128048567200026184862826523164606037754930301959588316103583153775946265818128537774755653612188876940636049653532698503122218767923997132479422172129708847361710381742676933784681741931217984540834035160495424926823613624879394082863689364164267954626740948776176186870420222505495951863866707970818724430956068324575407598209445378692469667062030165087569093758785416618664859003387097018000361387445360183377305430530264074963642333070869632841666377679269871066109675720659550773700014068372318755614323190852298669249584065465976725539748875284563267955003620341905473549262334753708578072253148019030511674390957701352896542938594016653423378409493622019632766380715937819344779537813084303636804059330507259470195143806449292963334180197946517925940488217615586621185655108290939023028496236138801082736380991913749602858407998837848434787031314335378664565610711120414644631680840582507137637060830346703671969946036699754768312618260943931259132170459863822161097564082547106572685798773026093824030547075986251389942092868108949014453774449160128488830420296403880311432925382745688380565692201142730208046870166660419035943910497920353604030183040623537519642965025844897225224319384922630867644690255006960334149986718907305493339446563206964460349491049880204547424214844774161486540187674375144999567819981686022135613323853992041777760566676703727409774574468773286026120274861604710622940271178282250901839941663299961966797909163070339872079000155432628447829091217767375646512959518473671943422715555318454056935471586178690693049689228889755462526676013105554486669944330953170246843658751582796862221964667141680864306500909881939026725141165770793171139048802699190065475098444290224198289229847345144962559909138888244656988443106132086872433132782288587013765744736211086320230269064547585981405936993226925443964310449747423575207485668668457649275525163469466182228365823347573723781341514982018317575441192347149790923133248784721112024278051786025921843840151009920868348644128977797852768029449043061944319569856067368449892578980518204347080568236732930001595893915455519695050229829142036431185582251239264351584036527278465993020380360384435075968978333126782162071531571250515649369217931722468805463547070640749752072480675993889551691529791952921280534634972423334551721638161471287098686981706813816785258855170289311398439087111283563285581648633403869257273855053129245836325770943545441181216918680945464424991981463326116552124135669840116417173640503258793259188109826057281366694498080522338368413662990383418486520430468093363942614480364607183626582377865883653297634863206824305803452933121500777427664517316881981537021733749367900152027165074673127946399185891357186567128170911134536748706297567210113202290918437843431642900473439221638709502300493094801501965893760829700163808846219911214509145633020968233398635530399060593498430139143335565361839484438171607926633318284229992448306439925055561003890950898106040691745334026390671445776028786470591205826485393480262715396364082704743424185257023265945944461116374377139850169689625569994801587259203348037694930225631311033563769210796159459636712313706664060465602242921001899936637859700042416402020566167474419744687555723559509975463093418863861258841468933764050895280154456760804072507623324978448109381638579851479726506542999224779997785240225137159496618392419332885741892261000288183581984836710598981551295543874913017689766865538293029335138596170214830321262576916185736236061388679680666405023987974672580066443736406802103980137647977471711835263140276335191558149064749913340986140906189417399988852014538546356253098023620252212216456652679927946181980343517450928131323172655313198210975184093228667460887883561946014767281683568964461254788904880417713155998908398058470936748859390199188454432156460595963343414642719055359958130552391612996323993649966843134108872881062603236361148806063061980687529678097041692053341402331728725230993619229748290637244961217428289620272022591910734207638920497435401238634032557299448976760167928175895817007863537410366080351442833953513609641168866510503256029191624426317369118410510668623927500736149322540908176577148155517516285912911948466564202979784844335293439123768030072385867743209074320974123745855047182101962974513876916160217682267391976365047037835976026998748046819213563891059116936922534605864373772812242989873279995259973567961821340841702507604861684950837009361076198870349585037162362211440237176286283773735065084078307137925687310788265945633980053474868744144793123896240032210426574782354993223795491925880881476329899135109825642722217513425169372846465267965197935789611458728656608532060068487905074666453259947644279204180245005993241763237909514820277664320958746193213217381128066143117399379207726488803844827362880426710244672983840446992676964848891270085756586662537278283761084631696929747258353129790272513249202079305680448964748092748719350926611861571174321577857812568748815232720217822121381241805944913577219499122652819163038692232729484174458394657574279115707430451050577395551644273362089344416097648892213566594853906801494713481254113026397687540064101369398422046986023335041690627126455898757634365760761384362191966988738172332132253155498027941519358078302044414628780242772856928471631639164871918318804356591987816972327917773050409126235193927/541832732096202833910145782673422253477435147451197413820892084984819152402543363794116316710672473834559707397546800454011019846146236576716763489105213920505344067447187106714404032888010003732798450153524085015642990582147624092237573820192212219372283707156310316222589789741596040328578645688000224497608720014619718942187645118172246170275420680283569204329767568509595686698090320407089158414780513179736457945559430549857435463171320005782959348218573145214637185929935531667844009118564064602609509315566990938018986488560577349495639761466076462959245895252908392727031442799709533709856077819629568089420180559616738080078638139313837420099119013379545139725203791368591003755323911559818887858585198929714910521785542779189093116805548603248599698280445844324670442504320751140850936034330494371645808618084584138039921503732711572714799275140107421910871334916550043155943633274694659766607416280443261878252519883741972321860667345211940700503855820695474542534912103969732007793588081899242705653464713606565492990347542768411077410960332675779804887323295441522110857894202899950709378451568815973801927535574617920845762198502495652424860244428286755330815395982685979555431658909963920746068555839752342940749255262704073214141495403082951107253306090257983992138449449567121097249901964004329696273534805351032620948033624771063129659228122639892751778394616790768427354002421719862342613187767441688839269799616547500654787578870344401025166119883550624506849752817368696719845403962659131825724013209350375173138823039778335583814078524031945446170878748387550122835529846259071079801772062061408182213487781569382834527277463454831824598819133868937735240590629153416961065054577588555155149535755484394184300674086433901286046019836252100920993727002513438029114708625768875436376629349711046737397833719215155570886368361740707645373374695308510973854541358901876155759763049601773945379748592438375723893063031658948639156188115652538708235747725390409751389242387631384190171957015991210937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/execution_log.txt <==
n=1 log|cleaned|/n=-7.38541726323 claimed_form_rate=3.26000763403 bits=99 elapsed=0.000135283
n=2 log|cleaned|/n=-8.0546650119 claimed_form_rate=0.65922444295 bits=201 elapsed=0.000195413
n=3 log|cleaned|/n=-5.87807758787 claimed_form_rate=-0.387321766312 bits=302 elapsed=0.000214021
n=4 log|cleaned|/n=-4.97963075416 claimed_form_rate=-0.723546742413 bits=412 elapsed=0.003258346
n=5 log|cleaned|/n=-4.22950038042 claimed_form_rate=0.9571595613 bits=514 elapsed=0.004284615
n=6 log|cleaned|/n=-3.50814370456 claimed_form_rate=0.0530294509165 bits=621 elapsed=0.005423022
n=7 log|cleaned|/n=-2.67474906698 claimed_form_rate=2.73301571783 bits=732 elapsed=0.006504283
n=8 log|cleaned|/n=-2.64195944983 claimed_form_rate=-0.0634843691933 bits=828 elapsed=0.007463141
n=9 log|cleaned|/n=-1.69245158889 claimed_form_rate=1.34241634008 bits=944 elapsed=0.008484022
n=10 log|cleaned|/n=-2.72008181749 claimed_form_rate=0.0967898220564 bits=1041 elapsed=0.009460666
n=100 log|cleaned|/n=-0.663825822407 claimed_form_rate=-0.111006977076 bits=10549 elapsed=0.122204899
n=200 log|cleaned|/n=-0.666864448583 claimed_form_rate=-0.173137590225 bits=21131 elapsed=0.274576525
n=300 log|cleaned|/n=-0.611043841243 claimed_form_rate=-0.162935160136 bits=31690 elapsed=0.454044302
n=400 log|cleaned|/n=-0.475104289432 claimed_form_rate=-0.128752851418 bits=42261 elapsed=0.670900034
n=500 log|cleaned|/n=-0.628486740518 claimed_form_rate=-0.269423407187 bits=52826 elapsed=0.927536928
n=600 log|cleaned|/n=-0.527815209474 claimed_form_rate=-0.161475859735 bits=63401 elapsed=1.226474725
n=700 log|cleaned|/n=-0.514683766007 claimed_form_rate=-0.204473447367 bits=73923 elapsed=1.567384238
n=800 log|cleaned|/n=-0.506393327869 claimed_form_rate=-0.214492561701 bits=84586 elapsed=1.964567099
n=900 log|cleaned|/n=-0.52409042905 claimed_form_rate=-0.234373956182 bits=95065 elapsed=2.400618479
n=1000 log|cleaned|/n=-0.537308238264 claimed_form_rate=-0.289929225969 bits=105660 elapsed=2.880483721
n=1100 log|cleaned|/n=-0.528019889432 claimed_form_rate=-0.260881999032 bits=116217 elapsed=3.422905028
n=1200 log|cleaned|/n=-0.565729719223 claimed_form_rate=-0.300572373551 bits=126733 elapsed=4.034056639
n=1300 log|cleaned|/n=-0.538405335389 claimed_form_rate=-0.290196200191 bits=137361 elapsed=4.700609705
n=1400 log|cleaned|/n=-0.547929598359 claimed_form_rate=-0.274075181111 bits=147963 elapsed=5.415402085
n=1500 log|cleaned|/n=-0.477960196513 claimed_form_rate=-0.225821485308 bits=158514 elapsed=6.173710263
n=1600 log|cleaned|/n=-0.526030214907 claimed_form_rate=-0.272478743726 bits=168932 elapsed=6.997850306
n=1700 log|cleaned|/n=-0.519869533211 claimed_form_rate=-0.251807717676 bits=179687 elapsed=7.90352466
n=1800 log|cleaned|/n=-0.484571655606 claimed_form_rate=-0.227494327727 bits=190268 elapsed=8.903118915
n=1900 log|cleaned|/n=-0.462582791917 claimed_form_rate=-0.236907010136 bits=200874 elapsed=10.008866213
n=2000 log|cleaned|/n=-0.447247655405 claimed_form_rate=-0.213505755189 bits=211429 elapsed=11.119399815
n=2100 log|cleaned|/n=-0.48652230323 claimed_form_rate=-0.252483429983 bits=221955 elapsed=12.299626973
n=2200 log|cleaned|/n=-0.506169775985 claimed_form_rate=-0.253724455576 bits=232489 elapsed=13.537606413
n=2300 log|cleaned|/n=-0.516451831394 claimed_form_rate=-0.290208460206 bits=242981 elapsed=14.824125147
n=2400 log|cleaned|/n=-0.482851959348 claimed_form_rate=-0.25847516534 bits=253643 elapsed=16.21140257
n=2500 log|cleaned|/n=-0.48952946494 claimed_form_rate=-0.266457216908 bits=264113 elapsed=17.651265747
n=2600 log|cleaned|/n=-0.448730438334 claimed_form_rate=-0.225776240104 bits=274824 elapsed=19.198885841
n=2700 log|cleaned|/n=-0.455743573661 claimed_form_rate=-0.218802574467 bits=285338 elapsed=20.795705299
n=2800 log|cleaned|/n=-0.471234666084 claimed_form_rate=-0.258136451041 bits=295940 elapsed=22.427784139
n=2900 log|cleaned|/n=-0.48966594286 claimed_form_rate=-0.267072303977 bits=306683 elapsed=24.161357323
n=3000 log|cleaned|/n=-0.487569704673 claimed_form_rate=-0.267209908649 bits=317036 elapsed=25.94621796
n=3100 log|cleaned|/n=-0.501923046816 claimed_form_rate=-0.280377417631 bits=327681 elapsed=27.844262052
n=3200 log|cleaned|/n=-0.494867169852 claimed_form_rate=-0.249141148819 bits=338147 elapsed=29.806068543
n=3300 log|cleaned|/n=-0.453153984653 claimed_form_rate=-0.234588931575 bits=348900 elapsed=31.798002233
n=3400 log|cleaned|/n=-0.485358120747 claimed_form_rate=-0.282787875149 bits=359263 elapsed=33.940191334
n=3500 log|cleaned|/n=-0.479496485077 claimed_form_rate=-0.260405562755 bits=369927 elapsed=36.125942533
n=3600 log|cleaned|/n=-0.486342901751 claimed_form_rate=-0.272376482945 bits=380517 elapsed=38.429481126
n=3700 log|cleaned|/n=-0.487242451015 claimed_form_rate=-0.279291535008 bits=390993 elapsed=40.810052029
n=3800 log|cleaned|/n=-0.501425330784 claimed_form_rate=-0.278954435357 bits=401548 elapsed=43.333624516
n=3900 log|cleaned|/n=-0.493645444426 claimed_form_rate=-0.269471407065 bits=412070 elapsed=45.871441167
n=4000 log|cleaned|/n=-0.475601421728 claimed_form_rate=-0.257357798348 bits=422705 elapsed=48.483499818
n=4100 log|cleaned|/n=-0.499805029834 claimed_form_rate=-0.275981789265 bits=433254 elapsed=51.200383025
n=4200 log|cleaned|/n=-0.473844652937 claimed_form_rate=-0.278150951431 bits=443897 elapsed=53.963832381
n=4300 log|cleaned|/n=-0.491354101064 claimed_form_rate=-0.278229559571 bits=454420 elapsed=56.849613649
n=4400 log|cleaned|/n=-0.471346336896 claimed_form_rate=-0.250463670844 bits=465096 elapsed=59.820573197
n=4500 log|cleaned|/n=-0.469137179947 claimed_form_rate=-0.241647184861 bits=475739 elapsed=62.884811182
n=4600 log|cleaned|/n=-0.473300679402 claimed_form_rate=-0.278686896201 bits=486329 elapsed=66.047842159
n=4700 log|cleaned|/n=-0.492471072982 claimed_form_rate=-0.280178772995 bits=496773 elapsed=69.269166544
n=4800 log|cleaned|/n=-0.476533453514 claimed_form_rate=-0.261120036902 bits=507389 elapsed=72.620641994
n=4900 log|cleaned|/n=-0.46281145185 claimed_form_rate=-0.249643001486 bits=518085 elapsed=76.28824335
n=5000 log|cleaned|/n=-0.491116567247 claimed_form_rate=-0.290176119604 bits=528471 elapsed=80.128367165
n=5100 log|cleaned|/n=-0.494295071214 claimed_form_rate=-0.290431123624 bits=538983 elapsed=83.953633328
n=5200 log|cleaned|/n=-0.484578749115 claimed_form_rate=-0.265525145209 bits=549604 elapsed=87.718714307
n=5300 log|cleaned|/n=-0.476004405593 claimed_form_rate=-0.271937401184 bits=560095 elapsed=91.570500011
n=5400 log|cleaned|/n=-0.512767585032 claimed_form_rate=-0.310122173704 bits=570485 elapsed=95.556334903
n=5500 log|cleaned|/n=-0.466128907924 claimed_form_rate=-0.268333064976 bits=581286 elapsed=99.59531005
n=5600 log|cleaned|/n=-0.486043900137 claimed_form_rate=-0.284633860474 bits=591803 elapsed=103.828338743
n=5700 log|cleaned|/n=-0.496725409309 claimed_form_rate=-0.291541935838 bits=602300 elapsed=108.300308203
n=5800 log|cleaned|/n=-0.482609260165 claimed_form_rate=-0.292531477213 bits=612858 elapsed=112.721722577
n=5900 log|cleaned|/n=-0.466368525362 claimed_form_rate=-0.254742322543 bits=623359 elapsed=117.126326979
n=6000 log|cleaned|/n=-0.490090428408 claimed_form_rate=-0.278029608118 bits=634165 elapsed=121.654136108
n=6100 log|cleaned|/n=-0.476211115656 claimed_form_rate=-0.276033827054 bits=644614 elapsed=126.276197412
n=6200 log|cleaned|/n=-0.487731596309 claimed_form_rate=-0.277462040301 bits=655169 elapsed=131.00519792
n=6300 log|cleaned|/n=-0.500668476262 claimed_form_rate=-0.289832353951 bits=665870 elapsed=135.941419164
n=6400 log|cleaned|/n=-0.474883846984 claimed_form_rate=-0.264674937527 bits=676356 elapsed=140.884677663
n=6500 log|cleaned|/n=-0.472762831856 claimed_form_rate=-0.266085813384 bits=687055 elapsed=145.932725316
n=6600 log|cleaned|/n=-0.482824214484 claimed_form_rate=-0.286138934057 bits=697455 elapsed=151.085381665
n=6700 log|cleaned|/n=-0.478666484272 claimed_form_rate=-0.256591472984 bits=708018 elapsed=156.390365831
n=6800 log|cleaned|/n=-0.471022124452 claimed_form_rate=-0.267619594183 bits=718597 elapsed=161.792128827
n=6900 log|cleaned|/n=-0.460424822571 claimed_form_rate=-0.249947230876 bits=729361 elapsed=167.317370371
n=7000 log|cleaned|/n=-0.473084474942 claimed_form_rate=-0.27770429488 bits=739790 elapsed=173.055644503
n=7100 log|cleaned|/n=-0.468050482403 claimed_form_rate=-0.279283172335 bits=750300 elapsed=178.909346345
n=7200 log|cleaned|/n=-0.458036480857 claimed_form_rate=-0.250915545627 bits=761104 elapsed=184.825304099
n=7300 log|cleaned|/n=-0.480949424121 claimed_form_rate=-0.276247382415 bits=771582 elapsed=190.753848962
n=7400 log|cleaned|/n=-0.488843434503 claimed_form_rate=-0.298740756579 bits=782041 elapsed=196.800962524
n=7500 log|cleaned|/n=-0.504809529903 claimed_form_rate=-0.29474142946 bits=792675 elapsed=202.946169214
n=7600 log|cleaned|/n=-0.492430895362 claimed_form_rate=-0.291145371435 bits=803199 elapsed=209.567690109
n=7700 log|cleaned|/n=-0.486729684682 claimed_form_rate=-0.28341835135 bits=813818 elapsed=215.912132182
n=7800 log|cleaned|/n=-0.466607089108 claimed_form_rate=-0.272711533073 bits=824515 elapsed=222.2909175
n=7900 log|cleaned|/n=-0.469606838661 claimed_form_rate=-0.263829761834 bits=835201 elapsed=228.735456863
n=8000 log|cleaned|/n=-0.483316930929 claimed_form_rate=-0.279715776012 bits=845687 elapsed=235.361515742
n=8100 log|cleaned|/n=-0.474403661763 claimed_form_rate=-0.280391683952 bits=856198 elapsed=242.106026624
n=8200 log|cleaned|/n=-0.479463569299 claimed_form_rate=-0.271164886814 bits=866613 elapsed=249.036862661
n=8300 log|cleaned|/n=-0.467595184464 claimed_form_rate=-0.272914789208 bits=877189 elapsed=255.999365578
n=8400 log|cleaned|/n=-0.459707418068 claimed_form_rate=-0.252911719948 bits=887794 elapsed=262.952364666
n=8500 log|cleaned|/n=-0.46122160439 claimed_form_rate=-0.274410857763 bits=898319 elapsed=270.180203855
n=8600 log|cleaned|/n=-0.455359436244 claimed_form_rate=-0.26354962408 bits=908924 elapsed=277.670115743
n=8700 log|cleaned|/n=-0.476658550736 claimed_form_rate=-0.270853294038 bits=919454 elapsed=285.254446372
n=8800 log|cleaned|/n=-0.478780662889 claimed_form_rate=-0.278933816477 bits=929956 elapsed=292.881648596
n=8900 log|cleaned|/n=-0.482207838095 claimed_form_rate=-0.27719543603 bits=940521 elapsed=300.432920476
n=9000 log|cleaned|/n=-0.49245989768 claimed_form_rate=-0.290138146861 bits=950989 elapsed=308.588677905
n=9100 log|cleaned|/n=-0.493280492854 claimed_form_rate=-0.288723194743 bits=961698 elapsed=316.792132823
n=9200 log|cleaned|/n=-0.506935002443 claimed_form_rate=-0.311625439713 bits=971996 elapsed=324.753041222
n=9300 log|cleaned|/n=-0.494176453662 claimed_form_rate=-0.29479387905 bits=982718 elapsed=332.970021758
n=9400 log|cleaned|/n=-0.471410801909 claimed_form_rate=-0.285104481448 bits=993308 elapsed=341.082790386
n=9500 log|cleaned|/n=-0.471049634098 claimed_form_rate=-0.278469928081 bits=1003936 elapsed=349.524276918
n=9600 log|cleaned|/n=-0.477762844576 claimed_form_rate=-0.279680338185 bits=1014516 elapsed=357.9033831
n=9700 log|cleaned|/n=-0.467846259965 claimed_form_rate=-0.272484368478 bits=1025125 elapsed=366.52620539
n=9800 log|cleaned|/n=-0.487881804573 claimed_form_rate=-0.290747672139 bits=1035516 elapsed=376.200529428
n=9900 log|cleaned|/n=-0.46722486594 claimed_form_rate=-0.275427447418 bits=1046202 elapsed=385.03943952
n=10000 log|cleaned|/n=-0.484657864883 claimed_form_rate=-0.286764682439 bits=1056761 elapsed=393.959275481
COMPLETED 10000 exact approximants; small=10000; max_rate_n>=1000=-0.422082087456


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/initial_pairs.txt <==
-65907894333765120
1848912862710259937124199/118918800
60826197897138774235789341470515200
-42966729960788739067798580901904999037513047984511/2994422951520000
-74098048121553256089197132153591795114608601650790400
53925996563701522134018753933734404355031830311430582347799278177006654912013/3085055083581831360000000


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/initial_values.md <==
# Initial values and convention

For theta = Li2(-1/4), the raw form is F_n = a_n theta - b_n.
The scalar recurrence starts at n=1 and uses the following six exact rational numbers.

```text
a_1 = -65907894333765120
b_1 = 1848912862710259937124199/118918800

a_2 = 60826197897138774235789341470515200
b_2 = -42966729960788739067798580901904999037513047984511/2994422951520000

a_3 = -74098048121553256089197132153591795114608601650790400
b_3 = 53925996563701522134018753933734404355031830311430582347799278177006654912013/3085055083581831360000000
```

`initial_pairs.txt` contains these numbers in order a1,b1,a2,b2,a3,b3.


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/recurrence_coefficients.dat <==
188829023905242426896500070881755216878899185674014534856669221961306950860096819108588746321166336000000000000000 17215143060078679984997583659488677103992604909528712133166482592701279794410382281071677726429942906880000000000000 755857925609015952524575130618260968240919126309079135029397110450788570832930795786009297246508053168128000000000000 21338799681394016640974353043024318257330716475649172150068353418765089188625673952157032947290057735353139200000000000 436276632381611497320574941979683216885673072161236875613944839248566976272729805401250615403149877770547363840000000000 6897560126410790148698984931016522423085173787517907330563793212918962950351401658373046901289051921305741295616000000000 87922003974990489894707169967293625851876691527762822523210778512028408929121529334241496270068290732064650140057600000000 930152399871029464416544992383885076575573103315964350628074540390707258748559387263460062779045284720884287086264320000000 8343145353426328657560925370966715633682690858712382704320830727690611027799271878605114168202341883381819837073326080000000 64496614958293185346267982118788484698613240985386617613290376811007503101925695285544405034287016459337593390893105152000000 435321550039898417362526739031655625544748406881148530652648413831966906889967875132000583703870143069566359938845061939200000 2592532916316608090444212643358858828409685637660632769122357670327711062129532160636451711408608582529916276597763709337600000 13742522181639493006519573822109014487492937524769187254888600925991431640076530979888164189083218529116090409334234677248000000 65316334814726508627377257608490550539128534025662441669709672861516640966997574119250138108551973369777611916705465054003200000 280094262293013502993333887193264834466113094751893502026823197864139623767546456088626486113640705389523071536373473948467200000 1089559941729262247816425591472432622109612976810150201838106703872558731299707823219072309891874905477499127359784337906073600000 3862728585183755903538975999248802693831005935209374309192965260091486727849580411116297746425921813607635877234811059568640000000 12531781452737975092722792683608162705268962061330253089065064234376810748337689275551951528978312848965065428954143457620787200000 37340108836569407783594996747633588060761234232992377565957223068189175632513490791457983543060198752383189295958282609242931200000 102511554669598402310858810526131380315423622393617331978936520230198691289562463129308088265358710235499020524466634252720537600000 260041401274246932794964765251973600005518275536069482970209585599705424248493216319092842904195923288948802288973841332232192000000 611070182021779887372468733248131939042267762949790398895087426604833075088009092047897431923769343626595724750732998860260147200000 1333246963232228679290176948220992653568611972678096698540072535108913878447893610420948051225116865516151560767178044594649907200000 2706403370721506535532209327248351454429960446475626851324611744558592210267303895961161516338347786795464208702168435304721817600000 5120819093869653178066462403334896099635040543830901898611568295929859887526633618304715813015877197405862638357286399427067904000000 9046376203087443473947440197876044520422383225211316508613538819245042576063127391558048011256468744857357126778989203157893939200000 14943431404272840394497838526268406211765453557493889502058940639654008915446135397890221913604844320796859625956801533484155699200000 23112897015186386210563603249189882335437710460180660408618623615896841915409931116684331668101834383842105734151690918441476505600000 33513221576076397525361983755225390556057945098397631780762726141411049486539422283149617135449366208250903262651798605592887296000000 45604902101907399809660469828847212644656869236140536007893557541368053619641279902160141566215752138546933844289655472651506483200000 58299773013257217062208670471879484313437684475707289006320451205984707272004512712567327289515637670472394576182671581701702860800000 70074950286654798798792853755397799948226821901689793152381171490098661335888089152904428321232866979284205892387739893270950502400000 79256912986912172260687558289450496999675949633783492200011762831127131810768897350281125339167932513003153867694494114335547392000000 84408759898770325850993194712004454625516468358776454763555519047004334110701982876918342003496920101349849223165813042989427916800000 84698050791404499303093351469583251712401262894785266258261272429179501511355039029615511370566656017541102355384385537775316172800000 80115780980916027293873125249600326374404669410635135945958776233035828178627812596434560805556718494548428872653864624341046886400000 71467714139700410508400330362779571670120157639518851988593624026059894437163775963798850769385423370273457474693970560602726400000000 60145567765693450291988726050192945295295722435030160894302596227878539478837504607389732788795197297543211125022945159989664972800000 47766262977891083614458832968640338338186703671252662702067677544223462906005792777198474575101548860566429955248271188184433868800000 35805739378804512613566864582269321973349250995325838299766743406953370871400165897745088708482774897710522225553247745523520102400000 25337039013236576168784430814353053928342942020339186514031248950247647672022893355960875990161535682070380440808237975863656448000000 16926118454066472097660954892997541270316533761303116295168299145065576735564170265563581821244297830573894206266568720126778572800000 10674608036235090733401230660751936697786602328800483137672883876326555825430958860461632495570402511491501608653886179735887052800000 6354804731942846427729655795278260995995423818027922416329550202643357079215657540478402217580035642287499842264474557896896102400000 3570575155290861041730530442063656634821695047322937802556507317198548243264328677763094888480694177050172504374890200489639936000000 1893024639461075946466190909879489402302709453178727488222490677066148289529763249268157261437122496405973439544471164594523340800000 946712640010947479233347035790164493452064730267146197284809331781706891606287370059244738220761053665717615852726046254929100800000 446425923254178352352746296127437497706379391956133609353671203604173726181572172547435350512768205033541044084892429095475814400000 198398063001853565491400999655290661833431580757319678959249250024925887041322754831447780991300807353730894362678980520894464000000 83048055171372921651328211800304170581643349808780553326477610216622165097147415738231696622901745138140910732262534927764684800000 32721246080613269303758684426710987041903957284801356393288164498009751591600457643161888846869343198447137868565637248614400000000 12125418925303103187130009143247169956245430852226285252284547490234984671800845941203226425498072323975878535310130266112000000000 4222197818422136252163393136347503551414101981833619161475780765453565609059925248067812368084214353041039474447453863936000000000 1380096068540894818599997844378234518554037085092118662767167573430524049469573362357871112156609294103833681709747830784000000000 422963921662734972929463436051022005566430608393859086593225777732553477010188368907337319348068194064812839800397824000000000000 121380509000273530898425218262176575300076182735304282861426876915749654602916418641456866394455948382611920510689280000000000000 32568746335856631329977790206974139248463610249315316129739903216964028918036889178502820468276049891517424191242240000000000000 8157026087678832109636816230763395967137227235066855376926851386111850882685876433896290804076594061273247396986880000000000000 1903356722234423564646996532432464689670999956394081102567938792667814949673293998770630903036159793157393203200000000000000000 412893642755030452712924561724729905428107488257222234985202510969115692805616923940445820459510509455376384000000000000000000 83068273507420032224053162754812599189477495322283455427064844660707854769542166302540117857685055859154944000000000000000000 15456733486829557401277648614430995984059349324283574477070361408091229731275152229224919004672314917568512000000000000000000 2651702325620343126713954491867587439804254428581347959727131459756601888490448128155281279100768174080000000000000000000000 417923094779416418632604513342586926759391343138640358757197405453069486892538005716883651987636398080000000000000000000000 60260613172018920169241600992747269979331776282233632129315543376564347950933464279580299272856698880000000000000000000000 7911270895704424092055224721236317152146526284653529183855466555017598744815294928703173588716257280000000000000000000000 940339283644563110608509308586363879331704830958943387892763824959189334745457776267324709273600000000000000000000000000 100518459050027031364643579871563934241776528703612089041902372530457455726530164330351665807360000000000000000000000000 9586190103732151085599272342584823315143561244336288596748897323938066248756186317031342080000000000000000000000000000 807675984531093433313768009812485046352523412711816127022139788568164372340171138985146449920000000000000000000000000 59393327378353863960348042542683725204786577869111447994181748504947030488068950599925760000000000000000000000000000 3753344224596966063824345897995240112763653960655467474152423358277831597190493818060800000000000000000000000000000 199724735346962026671808970584716074593419286974152005191988836703435917411440027238400000000000000000000000000000 8702579322880935730193936876279765386638240739760349882264371987379155846500555161600000000000000000000000000000 298153338443928040614804635257341995402429227172651553112500111500714018707865600000000000000000000000000000000 7531425097489392196509286729411326706846544543576714238879554240234286743552000000000000000000000000000000000 124710876722100543941921890088665267032391115084801545827191046783941738496000000000000000000000000000000000 1015491751159144443825388461379113031051118540895182201298522726488604672000000000000000000000000000000000
1701915874533774001472697686324735047623652548069136898644044148713358091765462447364227944107585055096622284800000000000000 128324285554578525234928555181883590575886631401851610975671597341949354367947885374248125303375486948473185501184000000000000 4667850621287399931624152899721867088204281526015530658536589180904497002995012902113179506395238236682687963620966400000000000 109222735285852730348406013548773868600125349783439442317670113748354142600481153541264228373324545594387991986102599680000000000 1849036905753237349131584057925360378693969987626559545601833619920796608316441364924797522970525347273047852421589499904000000000 24143427754440178040060282190910607323453045542930685136979396420769771030903657743809074215588270032727596046262102445260800000000 253034040054030624490072020510477933919001589082329507456235580616969138644511252534246313458942722454900751823827114131456000000000 2186033026744036992252545318940521850305310656507832830185522734624452564685228127500221947174797901002821818135118353224695808000000 15855518011559698847456725834204147477106484930320875836105977991174288979859368287821435121790102356805556209557467562825587097600000 97737535189989102593960500410038464056129525297045237727329146430252702732533958051728884669843542730843606547917421275773539450880000 515604479673293548331763242461692178142883593674743006798866021512370193469261285740785304429314872903207873927300725841988811227136000 2330377866979998857723444514678935443334210483466245675331321179659926909225557281362779001885905479552813034848771588927278101063270400 8956230514808882387155095283655677969598305194053704873685105495658554957086790907160743119480332704432766219106118980300414584219238400 28552424867470694191335428974424826118802703419601579335122192543851719689527746025775034067502644209998077631221857489356399854433075200 70126901700728341926618211761377962623767131716512722345425743239196827948694720927958946382554638792929136713361264617400719713394688000 95255455459121446680995327119902400071491073879527062669977323731059986677293824643951726728805947363639286774912970722080823809291059200 -212495621014353548287749348662882957016373111117160355982836639894706231887391949621343976013737464955145482585030687283675254497621196800 -2252388698097055512380524789332691234589422744017996276147889576276840845946567216958967820988171139291594369773869982559524947564693094400 -10794911927708668162802603808364329163181949964993201439976615803340699767611932836907542480073353946814548823017388037395016692039365120000 -39476962849476712419824033395891095372169752122723649261233197712686968121669942022702853179557894190376654404893953840860722278868628889600 -122073125125603818080042579166879830161752086831555974032336108773811388208022522932233567748457177177341722316358043970634095350786596633600 -332159509228698820213629197113923408030272441340595784558675284049520544365229784239953984793150451098677465576307318432753207977376964812800 -811607151615058970082121226593625323053614614503282259071699038206967262399961839590152898621380703375590346155920872407402953631859124960000 -1802564195592427106919909468213987338148429098863892110812134561037807273617822196179831314467511074844163582138800175138606083746574011648000 -3668431475323250943748475853749152198520342695117582504792831203145494576128540180414094689266793394600008606750388390774596335764900528888000 -6880389907508186424833701260505642951253446309362611701565249857618117729910875808565370673764498881315559179304107880937909255517474945024000 -11944531028438196488106277808924810961430923169757602448630070399031363068030668400377077946393771626727167679868600709187504880177400725150000 -19258396990127495706530754755468383892930596113520716101511284243164231048449472895920288693220512829468974429522554599169617426774525653002000 -28916872459525011359628519889075368965417012537058249640615029326648158680088391783428429751041069569201805707786522757396677780751989607332000 -40526361077278136992932080409095994183765496738000565715221845642656329506448872899682033299179799054890680750805145119760274574711310493116000 -53112094406650788619948146232691422445027557259848433756110470582328234509282775578062106235764430552263580376899256789462713500095597565642000 -65193814170596232062562236563208327854916225846380157259813016664354028616937396120508042735113676708876690161961149973404011417618797341146800 -75051774308168925047902745582654931758137584149999899167911215439708999948965952879472514410999676248655999972728165208371831225501370784812800 -81125151099969312776756908130428452113724014597027111707989107231847898992329361893502247956399994375531710175629601849409921674044022551158400 -82416639135625957189648056889132687682445437241807645904948960973232093341060259383650985227598295354540231047114317218211002127431240040686000 -78758940444060927776537101869289486985176213614043935251068084077586279897851206137687320429722253507766774657098454742501914728026839177568400 -70845822946589963594838424826104962244581316873634715661654720298867954568549416332130927126986736594544956170164013749526175706467804203826400 -60022001054111785932008908884351161272074622016047133716741236586012149179476598094709122355148463979759344681915185397206648211865678308391200 -47917454979391554250594801134116778256658282218701567791687604464528308809325190024250066972921152923758279536336366562749500387952197852170000 -36059966007717391762894554792674426427932788184129139112400651339011602473117310653330572103919711233360823207920221121395301473931800446874800 -25587324466646423782261481572236998250958364303671573715456810581726143668943309048356805556925324026571492257434579912647722611400540908916800 -17122704129553001741092683098980167252368352559934808770923452031281266949171395795410356870445722123562357327992972812423824021349637791486400 -10807097908484709021532345669881563989341604152602024680849470443884130567027820283704967281254764200488757517969839206102311110657577129290000 -6433370440350063805395003735269505294748543913945431792244047988766234885481208986107030056042809676054468633190569674885382914851431088942000 -3611824611556608023990303591388230798781255446129673150440836683992177213706398532429724756359436198995001957005437392653065132288375035452000 -1912059872173866532125840713609780366132879697084200804581221564282842135367423279780270170766304715517756960693733830411308407845585586596000 -954229523974335257421020831897299586685919139651325955141496962491686811023980460227095902379190724135966350584326607054297518588713224750000 -448777641722367353191613722359586146852588088640900408035921305571297997024794177493853592362964664861113367758534488130487090901719619738000 -198813704981372736918124296173553341403019357611908484955183187963069818701440090413772558003916997187660042644117389671636639857063599408000 -82921150025897808708916586480619265568893548714571917149185101556728162742213950972760771642085352007245521361687579268345228684803741984000 -32539463576839271857247915778614965764127779854565815093237661773471636628161659436186787113378900474654311238949048925133933509948304394000 -12004824907520132057635928682087659112794249027831563457396044048878800521536255028309100305742707412048162688319591081270304446217598663600 -4160298430451732926142849975276396343861463472317488793917754993758124458741460320491567482814197850119644272797512925692905502400624365600 -1352955325306653571863428859145811592165519414489313057494205732477693808727345903231101220618827445634251599552018894950627054615158136800 -412419269166617624845034330090980485667147196542979697218715224749677201532120295523372286847657545689179998261803608522842770023926302000 -117687430767553652834608589378727181573148779539212856399651641488908861478748831286456589025639174604290901754608444561776546393663830800 -31392179831072628611867213822442301331134076544763709133522945819717072632573310778446813952206471888594998275861280050328311301791516800 -7814375966006632004273579314773775951700061507529751851187874220525093498880073979250861246688272784501379700775023033237094720149534400 -1811905361444255079439631585662816440474945866819300389131939127001403210156193057990528687045753757167719743106564942252088724662560000 -390503267677276504345999723442460363493548742865763963423241144387047063275035740790993086512941820283512411030190519950225667015225600 -78040117656144875095594610794223690296131385063432820273368150402110100751502553736501378864870240278242066682941697015329502254489600 -14422085020762986891269717667678449051667668566778280935774757485787291694030131377952557090069134752999383424008321728350401132620800 -2456969637518074679576922246977801997387565816876184374011603535453506036577271967964453427254342386921792930367884393388914700800000 -384484153361140639659632086084765028452214542427375844246499536029326196615678821879917774232926448203849707462406764097195916800000 -55038920192985087759879621752510347210894744444430910073542540153311104886515591985943017390520121799785707585154322082101760000000 -7172798307050374176800697655710640629783422712014760823344706044166571272026190560832233527614365812044908733209373618983168000000 -846230773610412115712074604092515514773704690020646042157190708577374708074584513218628009308416795723045335366690742144000000000 -89778352672808840554062273570281982352579999732844627317923406402325834582991380367755792323489694109330504649181840256000000000 -8496825108336430170480605333074947009819384346783269518499870494146150414601393695378296270771617392190833223452477440000000000 -710393854519258075131257720902881960721224212811958780982585130634639226316885817613316065497690344791131365805140480000000000 -51834710669313641245150903687031156899502053387065900772558824577328695457028934464748436627458573724895727380480000000000000 -3250086140459498640283603912926408497359686479733217799121247001131730382589844817970841143422455312462878525440000000000000 -171584039438415882364201839049186893568588637375620469766385528105450492551850996551931973247501966076411084800000000000000 -7417185711533853104455760378657729211781979719400508879156937810623137127984802637014564655187735357617356800000000000000 -252090709426156312485418032878647843274240631477148317975274884806930555581314836935434512767990333440000000000000000000 -6316875938500513920475588494081033131615255167645679256085078035073532468353867488097611612999037747200000000000000000 -103757994920399321227624377946150693123721131411837783148318865821606188467858697667598418289098752000000000000000000 -838053220163499154779103396123777075064183811177804804346548881627805927392337020047211923243008000000000000000000
1058739233644230690681404915368951308518463379680565673260772079395862581341080508267879895836013184364277881199886807859200000000000000 85915495882194238960033186879203853663759243261494212887573687604504436817137574466992151341889501238874024844226246192660480000000000000 3382296016749763611966321437993669542095411984797283790497282231350375516442208837245294131235395983760700996107878567738941112320000000000 86174851318576946983614999909253733456841032581803429284165661340775241572927503231348172387699325236890083063634918350559629017088000000000 1599350962139496592922753115866282780910351635408027793863446330941570900469468524688032821762222034219809955173307305746285314283929600000000 23074053665944746928500182236901867444269031322436034218150533445530553319287081350721772347409733371424562661096429798856582365561487360000000 269665307217202573642217742180663201545062343307373713051487554645308106974821662545665483509148800202761534302010958631818344723193528320000000 2626875487123399282586761096009443970191437648726031069646797423372106758105842903044380063607206949889938256472226929651630399337955485286400000 21780249020764305751818756215334235380167903497466916122826276021378229084740315494239323571494160194294353184401545549001026057645551570124800000 156192227151230615625919830425168230152543580744326217333156045008549121599326802020342284185207005615229650429924202598339941888645109817278464000 981146603418850143941237939667202749907796854359545403333274510908553660585322504967692896433372071563638218480593433689867205484344936883866828800 5454391740337305444032059221939183267728240873684566358758862672727007042898728306462995099131237943056387526066168891883285129705508901916382330880 27063396359010298078126816530117834577156136726973190143927229562979019040553139739038549710370394190940114102839185472572876032355483708953580273664 120708176392401853880373981106567204326530388943383277478366976235286797784587608405827518954609095971719818618732851576545321405536753276345148637184 486903441141927356054097189029289470646736658351982822731598798659281070290916548537231029026239716373333619579271923573936034379978866254213519867904 1785525999515013128182834998399658257350169562388683911205264935099930681612752927526243196460362174848031730225122653703169061887676012957573755682816 5979620795340132915738002955067134971895914917117634277635470850533736202149874684305019556480216244671378913914294817678203345870387970702338796249088 18360579149804120335202124074821203320772961812605378237460352549059502721369638111129905664986368580208332462287327482054445348310729369013737979146240 51870487770999807984295330911732863836838748946192450453316939661015430594076444300800571262099504426091008575667733916787041955795685056488461847943168 135244042478295106418552384443267716090709602504117268710445416162778053273049922329457170513827253440932953076797135444732400797704840668524498447752192 326343105710496685860909015741102116799426813589875132410841096911843056928661447607213832046005937429160637040350120814635729227103181845252189044465152 730560578855266929863429292215574394560277501349105254439220400881878191084123097700395920552456274867688037808341346057860974311862331288818072427650816 1520615685228294243615757745008503939761899725596466809463460207193513277883731988221173057229008269904160776076262776626978141357422953362539278279468672 2948645938543140850224459248484664259630821409662469009350228297312162492760994842246512886958628426473111825760166117299410561434189447341819542575243328 5336272548568185920340930520979110428936484722409733522687002986619207590751898459885459201359826235894176906434715007469485067236391962010803910574186016 9027366043836639776280300932346167257594850905916409635419885268087344105751573243796360538337708341799548469945025121418758241231489083768811956896236112 14296123000335398510310756929295562569639359710939421410701312252250312745510052817503276618955219709169442137348281389605212976590721983773563628741759176 21221390571105498959313969244920620172410651661551242063952815146978116404218795913424507201904413664407845991778740533272277467461148659643706376325782964 29562092831220365397301564220102916491319044331217001300613500996060864025038621295258970812829498003157846898634805431820103703513710458552975212569831210 38686349626855856012193577823642006965264287981887362228045625306406988559818399967278077838378006406208903278025576574700508425466063321940997438832699963 47604618957018152394973630046463332973467391312958687070251012367477630295389432410931011238567408479846023854495642359607072894546549963046125594601634110 55127997958084725830208073613717422949430828829531630300991521640003599515810809313927485918110850593205015081884793484998486372646978931664457555240010755 60124096104172922972068732551122175863045272262369889543308630478695748052608407358086178403683985409688388515570340133562581175880199421134504474275971582 61796004478600160388523213151257111807728112076902097399343070045592663537456952290371797466007688161800798504701615802193152685315127112372244312197388847 59889809152945794275651918257418597680795644637225359609954707834842661381251947949520650841458705054884425347089669931617180891747978663458656213767339702 54756538201400815014199221375120479502153857194528742139396368244542379629218670998500980542716554328346366573018804086910610703306874129862838305626591083 47248213562109091822644844480508057309804712099641111963045929397387017939661095894003385146719760793524077447116083669083790739048593824906099673027937934 38489661999825080317504702810684231460076290837668239864804566669390933808901249376015447883201879446648250841184255578502587426484338907545835721965000835 29608947768832524436849558373618565632534677422302110436917822045366787717728165591949240430573247140607772872486418020503561887990110084735823899123906374 21513021362497826316196002543097817669919976562716207117775160783861231828691078126591595085716197384054288373057438966438620790184643971834685837660757631 14764802006462726831025925863398735879775282203543990206606902626488485142095573211516596447437370836963565974179651893484282815971040525455953037795457606 9572354841138630322676027030284194955276500870930338792980880768262252083341721879636209754790868186967771446210135656975705681723298544848460753577307083 5862202779755819450315006013578791351476248497377674951594020230349963573484370582582762338601626319499830271054287138486297602070248449795361528271353166 3390846344006662101446274066242002503682241915219495632277420499366899307546122755301925067679023803876658600967454874700121670831334817572691213493298559 1852177921649649170465160470303900465507605600568163649808730772216358262854514834802776803467979206829906040181597963455516467651017825412269266440354778 955154351091773349484410912145029437532601397828489493637465943819089507220448798889815897888878420249063998035880480544079557257238329530925778250962541 464874019562122424366629731386037230855188009621069186176863060661924210279829598599418517430354694552075056007532524759770873516455442239417707318348058 213445304183108932503524774035814456221829028927957858348049847597763757920777462680518056382958691230040388135208503527467531897175493414633828438960137 92407792888774622030582560355553980333762597395346120655537603248354993722907979042235717972450072337241600959867283256098474962725819322817748539561690 37700088058298082176577759959069264929113140392585260935311352718947708520590669567965199272705982607237713688788137662697854579989832447312976143608589 14483929163393268149480961812532460512387397626985071221565544990149535310791395758584870379660554361163180310258528714727880375458326502145545386425090 5235924126603055788982978685751852051247021383503343347443253097388834432398334232780794792827746594932352164833422727147730207904674502818012908008865 1779370032011755246328796036332247473171573689731441711820572705247973026705081660441628563052721241466170301099791074404191099256950100628022769153754 567876783683741843740692242126969830725887866193647388619594883027777054131051626218259705327154276785403433610676158062313364310507418641427474871969 169999000653047544684957134037371689367429182008010834348017913549771202906854919765449897584843406161171686263437721513614286644999701052387687911394 47672371299851433373614865489286061545261159035674310104333961144505830970161571667173172342022859197449508413908653436344095177941326359865829542101 12504480684580154317552039509104605259713506169044396948425555575966628071739578234082843097176739820323751104475091570366953404333428386322178294978 3062746742138373874223827068111573589292795988830278790102055501547171246882249100649980408011621845594158718381870032581385939379986836156366744425 699161897798513797879966712093195799849961688676464100440380691080056650571524596584783281625002536515691004358666425000102961964392090882704257458 148434163538178806364780268429390814370773529309692444080441864037572361730002463467118372986004839845511261013876066774085407926795040992801778177 29236473068898890622660132988204034979918314314311970093277533243560871206928627083780502571851284907053486705567381605844388922071306428575337492 5327874953259538255319925081267901414800046005091387790851385363753703397562521972874024525077256477960247796631260589661657033267772974697951476 895481211671605968166192429809734131359343875183555513962184151290727264249629702409690178938754881295433136471590117287914886377655454148470912 138314916954164586490968566229179476232542864958194176740099325861920128243678252655386435801923451679239618596689688861315809913263366686003488 19551921065591392967430591878426781473702396683624689509725974566345421295114359123744114344692987532050782927525130892460019656362412805827456 2517239646898786994511811674749489270313186663416076711811545150899094473057581112560276665061957433978418740162357473613819598759061553753472 293509035153138939495118081454209747798746754059072678998422098507525887898832259529991417091331950401595629664516415739791695374721246486016 30787510167208158925916469566049614530688247090364782293111823710669117631068582022344696567244203966860054401515422376065952508778707873024 2882020668013290585955175850094757298214936797900871722725799220396555957874400965336424417335276474547022296291702001305767511988623897600 238417580213250997787798591117640095128719085803638586392829773297575367945997041759838261916367491138118460582159107024462605799874536448 17219238319554092680683564753324719441640765294365381924589303101561266033659464673428911432997811102278464632613525019641654791168000000 1069036258554701910545442614040788968597933234615641543302993178021712506277424850765907293313400739598575261705069330595120104873984000 55901541100621516389501624576132794440034141178726941301218710188684614275335976338358354015412987984699423836613909761403864678400000 2394283388882389407752111561270708878414506039122997738574504115189335693087064910354615178508861836987782537653581799615497175040000 80652589691021872991974519423894129253606734310210818540470990053354451676408212641329903046765153207502506157933734952960000000000 2003641815104959428534084064291846236506231588865385352896703883097665455726450030191621513385391593016822448581138799656960000000 32637928043136618478864896965225092958646529812595102551394313136474471837523442911642378046662540602481053590260678656000000000 261504341533605819186508201088111795018610446569606501172048637340061241283576252063727555067933532983774541424020684800000000
869106323036557167591704683200622130987294330738030709661562671131111329007517133098593986463085363200000000000000000 70385800229360601680241907631527517754178259168922186488175290624208854269358972205921583971466959912960000000000000000 2765097587261884002331383914943186080493180650669989834634880403544296371612911565357592216661727508137246720000000000000 70294427794073540663559409851431936128695377118072084218940341907744420647237108026903787006260257761878081536000000000000 1301614609362202795230191026303675736265966085059761292162760636262514028650227452948119332455262791984486966886400000000000 18733466281897831724763101971637259507879470064784639629329546988193450856287079179561885769090367912328961867120640000000000 218390019385764462704251011390936211863319970231771093547900978210832484034329951628001841532311431029142975489769472000000000 2121871270989274980352616857164596594751839025226375829861409148488700896200840689834476497786253578927630569232872243200000000 17545796184061109552539948101051920540445205434645274395192849368924582316764637797982878457178451566583243161942213263360000000 125475713493210137731047824250508343548065209746340783619741766805187123986324442767756598376367567960629160257738323787776000000 785930132013141011679007948514161929881440825390004774367892713584694221654763553071323087330855142701256787247990431442534400000 4356185012038190277717845315843145964531745153973348790294455263212993280540270958509853447989200902121400643018447334035947520000 21548290038796090374662997870191994171960619576871491814229014111324767506165921250262463887023221446151287206762741675335352320000 95807314438596127993277122752428754298767686738943819441404648014204575722991842689028395353423066899957244713889329672714846208000 385210018968369722170136040365360263119639142288527176808760409210087323798771462057891089271158874221405760536106841303909531320320 1407911255087019498512272862733376696870889816432961813774428595398507892598180892920523209019979967174471837832495603393979397324800 4698930806407986169752484883376044964335035970022250638328807722218295256094775459760532638464053203988575907044067751030876989767680 14377729685719035353834470674704625138801901150384471477790910333672132843481698277257688467096703833712736585822633595718456906813440 40472991880332673511780439295839079411395798544373187617666361057768977673230519549916806245431565292138537170529683884062360085688320 105139748775175675351365968031476395195429181268099390818279006140279542187834435475776803765609477428483723129691972282312656511636480 252749365327104626666484580452219186989780686792356530882251085620655356255813260069868137536429434426606182385361704752781678642283520 563640215114404778289117233711108761439488027931499143132294271023300432371717639309798818050062690646223293970073721310393132966862080 1168580961034239201692245749213742570209658151608117020111919549066253472278902447205184605743481756936655009924449929511945931202033920 2256936210965278556566443315760413297945810637207146119943045943135714262800633135138729796946664585944356013373823742145325456436377280 4067765425191103882218027352360674944457104422448564931239539152045930238889032648491631805952565405080475268609842413022152841291600320 6852740956802069937936581392462101937960623781221696357868440745539302808341610225928774633050367329392191829165157339001073992521349680 10806155691289370476947828786866603235608965564038517985313104359199349875221274480805570887513257960559924911378940449022340066471610320 15971325734697568592392751343676764338470041108460609849257195908821555966879001673128351007425993443635875025365406885197703424385025180 22150379492373962785488687631166469193558978846305414662626012786048067126627757848541962807164471827080141988456265048334866727114272620 28856753387513597872437137703602168716693560888357401192027565022955711159854525916557822016027534779294544541004721205457037307711665055 35346592428448579103950622576096484016028877185673914560502889124380665558712301840078813910770872851580282792079349185007070687973050120 40742212433755942042344391368835455702108530910621387984530811118719379657687084289552786991954959784454928981926964002473092018691861780 44224224112367225069837947288501856965197147181090530873224695126974926754043783849255561398659867037910757549379572977698723104353764120 45235232987101812846475181092189137308000515343120886427623919229603135078781081391790414124601981354110060187750310500381087848726002580 43625436971016977611495447706531273165994789649890402247461598047883832797472511776754569927461051781983410722118470877481384598609462160 39687986891163891217592904313180417909366693266158447023206046195358707764290947862812275693942726880658384201050575191244186864107930580 34073021963520298279165605220056799812902374480273758957418517641481886307642703136304067074553853402836112433463414731864336540702078680 27614527921997120471833674587443900516838702983679654598305729807192564124444324792715025340161953359706636939932052915427157013966359360 21132505943856928165933392509565239190885402826767438630864170439780869453999026545392622288767200747560960709216433999138473671835755360 15273209552588145709182473741523295768109083554790014094379655851621638887569619657909842388998258337454678955310823409814113009880969540 10426148873228022998942336617731811633887455298794356077429205070830335826965481478851096925519927488316799395707316780252996010272835960 6722783597682494766648280026125768577012195233344280863095131735033842587598460757373714244968136402323743372565765319495067261587072340 4094416537186462084720655059215530778045288885975714799391101292597341417472289530874471825723368693917736755755817679201812388492462160 2355087635442034220350996951274182526349591390840369100459343210178363523515639251020757765676816264256459043331823194687587010500030940 1279135387551514106452346749955850180457124195345992673485167459791142005901559024121671918055322252566856355348954540052172288984153360 655857409315168244456310681172819474288949318909894564312219422482975263236993792647754137249766752468471548177166502092826591242348390 317351500732802452197707706576963256526971191031270529400050326369932245853933198929218623686182421360931205274758436889700845698457360 144853430897099625882341582926801166608817170447134891019251748083408527385990677550111132783056000928490025734575589199097448975462140 62338350995577847739971501607397221658370851523942581487729812226930860672893391038749662247943094234561130281732683322426492889526760 25279086761776335354745212133703740668363663338894602317043949411656570438992333706546313496759629286545383295858296086154668942382140 9652629265504176838049026024171475478046380658560790049908410304608914690128162225684675436946457512167652260590034349376225162379760 3467854405395396459098491837163920450678965324103405657654626151980413308673187979328100331524827307557365794625929945253378875830940 1171143908806046428327154861165627393732975645303132330586920563515823745492776757598112990874048642927051029421181017766162739742760 371400887575035611533319097610506586452521365965725562766819155242114544490679373386635367394533455214148574531968933209628473766840 110471060135025108747524423439333000969875002928525595621247750462177386119559075985654095904776799084019486301536537429406446274720 30778743534595991112854229913472746891304492574152898579086699611703937944583895235372724231523443192358010298871484701423530296940 8020483885751742717953375271102932411191593108255084159121920482898028096916167079195263308372232450939788618581925201074997474600 1951487300158078255895312614569623444687855629430304415218420665494239822322241821260516293792648748712374203705859764902580048460 442508111826519175014171285175357352123825357874554338901644947895742550116597157149541944389182048280828627993699908489480196320 93311562231493048051804049866302722336404311779374780157963334810996023656538981808529740209641431943904218006520092828005651480 18253834310351276242300243363730994305104799223945622627562557751204223662066341447606554102039083986761282062801680455296038020 3303545298371455571944430321644741756912742146291489383753477497957394414639271715993248382335841899112749409786570687910989955 551378199262678214637060834157396623480259177641928065210761827355643454530356537395553996266125076575934667799700701711538920 84566609305963493663993169905639536973170655420208460645846307796225662730794664806024858195202177122329324096341707765489280 11869329909396729026200837228764575019708194985506777327053834545394778916195804260337176111353705407980521681390361489116320 1517184687576760752844457518762844098971881808376475277999687474838430564191185719950021417143343006828904482436099690995680 175623613584151385661333902568424410700557467771041599270002656645303844149461068951122248501500405200395322919330999272320 18287491950457911542703027915643000254096902145862038112727515642298113391701022932752617336531862794026712843419489927680 1699282526610941948383044570051226174770042159903628138044155653989217915254672730028880890969076149294818442399677893120 139529697047231694240819034178194465906328665769283778979549081460242823199602631466223882017718716503010332152511399680 10001688426169057801771234661291438001880264446882272553999485500931374657245034654352448594924383268237175571585925120 616246045838495474341770429969169335846681733228257423664558471463817470631772611193675263173961406714633554371297280 31978590539148479538737020479623180433602084883679420023522629863417493438183439783296590006130440683992173341573120 1359116251560019100989565290198028024013475403523465929594904867639485643436294801109770093510135776995457861550080 45427282994149997286416401674154320452114684744537155093158849512549155906780997273453097349144338474900180172800 1119716279756804855988116605686594352562035331914002990025214514074851153138848081711814078560502579539927367680 18095567475720121777753019577992160552909280999835951377123195877892149295919656509002541563659265812505559040 143834379939639105602349046500730107491356255058249412133296675958814910889149734733112766544057653778186240


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/recurrence_factored.txt <==
c0(n) = 204800000*(n + 1)**2*(2*n + 1)**2*(4*n + 1)*(4*n + 3)*(5*n + 1)**2*(5*n + 2)**2*(5*n + 3)**2*(5*n + 4)**2*(5*n + 6)*(5*n + 7)*(5*n + 8)*(5*n + 9)*(5*n + 11)*(5*n + 12)*(5*n + 13)*(5*n + 14)*(8*n + 1)*(8*n + 3)*(8*n + 5)*(8*n + 7)*(8*n + 9)*(8*n + 11)*(8*n + 13)*(8*n + 15)*(10*n + 1)*(10*n + 3)*(10*n + 7)*(10*n + 9)*(10*n + 11)*(10*n + 13)*(10*n + 17)*(10*n + 19)*(10*n + 21)*(10*n + 23)*(10*n + 27)*(10*n + 29)*(30264012550090087766211881082627565594050840762113994398669085696*n**35 + 2203473125819662861545457453123021587128495813609434239931848956928*n**34 + 77762988359922869337971628493495990984521187310425735328330955875200*n**33 + 1772061044138137470183283273998451755841824055786218821127601865105408*n**32 + 29307058283148215995397919204865643255385449445755333675568278171928700*n**31 + 374844984906748283435230072084949303195331379360160203658525712598925156*n**30 + 3858223911999940376139828516793040442263797742772791082881266005860240051*n**29 + 32834071587361640298789309082701873535499565766336111764591774137635736736*n**28 + 235556708094263137857684700897132227870437534289885957912022061359900874145*n**27 + 1445368086428107300988645874563353324322592051534459035103850238506641470310*n**26 + 7669486426872337692662798189090347428110435107754189881430972074906851636135*n**25 + 35495601052689864231714702787755533171796163231882766070601958821324037073060*n**24 + 144246614847557718167907221431787438668848648364117611632051398184839324608705*n**23 + 517398438590346607556621998889493532869291854542510460684173324446401283279090*n**22 + 1644683746010582057005279280967602098194417263493145087877421491776332555893925*n**21 + 4647233303905126672735554556673825215344955604705968516481353826074672728275040*n**20 + 11697786795276138944275385587074279881463734100912238544752297886347037812557195*n**19 + 26267368264905006067570003211463319204104821165591928019825314924914969165990490*n**18 + 52653534892894320620572609390658761005014134382875918728390635294349954136180005*n**17 + 94217257225689603735630863477856212518386857747076459239966641917916966868403540*n**16 + 150389860745122566910663588742637602886590770324282260288165669823470476020938119*n**15 + 213832173429660536580892481205551409993949335391087647953856453334840813001679562*n**14 + 270233565337961039967736840778905703596210402334963022811865594629090663340958620*n**13 + 302613312867886558977196255133242159363428440202182731715956442547928774329535432*n**12 + 299059506956544898703228748860960186894414874221509954513016038909069760006204560*n**11 + 259459924175725208708385973851531579383440744384112700341434765054404316095332064*n**10 + 196296006235405511716638964780380251971711362785557266979505203160357326684889664*n**9 + 128396569018254942763760508906445075558131013681946512505084585194757959820774784*n**8 + 71811083292734312335976601782428740333175178175547380416743151831396270824442880*n**7 + 33848137890876739604651864103851896862886379829451997500899911912814393329766400*n**6 + 13186802937874436437041465675913966742947472171694050167286712173208977268326400*n**5 + 4132838394683295246528050390270718114325671793432951571475150855928417284096000*n**4 + 1001334855113203282562436634429156325736046045469493379548594656060396175360000*n**3 + 176003925129301160157648104244302243764832110970630644453782758973446553600000*n**2 + 19967262127105274639356253939501400799827899947602076139794653795581952000000*n + 1097487518783911859850065422646387457425274799224413748393243731558400000000)

c1(n) = -3600*(3*n + 1)*(3*n + 2)*(5*n + 6)*(5*n + 7)*(5*n + 8)*(5*n + 9)*(5*n + 11)*(5*n + 12)*(5*n + 13)*(5*n + 14)*(6*n + 1)*(6*n + 5)*(8*n + 9)*(8*n + 11)*(8*n + 13)*(8*n + 15)*(10*n + 11)*(10*n + 13)*(10*n + 17)*(10*n + 19)*(10*n + 21)*(10*n + 23)*(10*n + 27)*(10*n + 29)*(4490597244531781307758398684648153908737267506739780544552409559476840746058047303922388992*n**53 + 376349591230813587943995638831016429404330520001315966726985331771336759324444963486528749568*n**52 + 15380835087823879952404727796103818690026962704321652472319100383351159393574345318237815379456*n**51 + 408500569423011381606055277325106714516166336602503783016733062210712699133131035888852185207296*n**50 + 7927897393645793071842511169057253449466193992429716325162874129999774345966846822653545395153808*n**49 + 119859186613816847201731346469218048302249425584735243711718060395371779020927883322983016005375520*n**48 + 1469664484641714384554119587005190894715318039471271900596062722545758992823971064451936957027254520*n**47 + 15023790416860060104856469869503827046241606688549711085904557028739409542764560919060116638472906720*n**46 + 130630741432534519770472613287120602948485737074706949659848702218296731672370295828136493712771395905*n**45 + 980795764798708833266221746666311670988792408884833322192264256735496897732695360395492058382537382350*n**44 + 6434053080470253524112098049830171570748585953164409979262688250511436155329834458195155193200119389240*n**43 + 37224177947368916545099531667135776500344903062340683664791404016978514271799158327195269924979019866520*n**42 + 191375365937255289617697233937084798358579276727035112132802269942921009247975092309821687539549419697850*n**41 + 879750881636426393472556877059114326094779049718843573896039653293983495877869310610236239793282294659860*n**40 + 3634729178770819572000134157111049586010376040908296328334304268604806052390120052335875814905042576957740*n**39 + 13554208231844833127498659925296960692555122337885557006523554946234595089500172355616998307369648907885200*n**38 + 45783559821832560201072592195239307654300602812351540195915473730372774023425580578945289399894625653653575*n**37 + 140496218887715093398181824362454972049845499040753667188297247990961494407871740011818054124138849730651130*n**36 + 392650959692783562224824923381255262735062989540934723144779089890282819927448065386013365362902408375877660*n**35 + 1001412182954895981195940027514001352221788496719611026498212997513793937225408167345506310184465916665465400*n**34 + 2334493297293066479089504578051253763866920068813335923263168273474127277375246396200613173568140733378116796*n**33 + 4980859178881631681125344176618438162340841476363453333678002225191903910152944802318945665577571833867630744*n**32 + 9735706833186488779620611488708850705594876382937726565382633888032536925750474789709193385916228118341482128*n**31 + 17445050429474659841773993726795823681282163993938694523915696053288852762438770442372796763691275118912963968*n**30 + 28667127984481954010580419332310879892167077608643648058044453531954750582295374638399666800798484839084901599*n**29 + 43206328875853918634046255224821114480930737915635384406848229178951777992003807118622926035816182857193277090*n**28 + 59715022682931162153657194252286144304861512643506183314787571358485516725477493080144948487123880078766198480*n**27 + 75646484994639948932230126275954302873625951303238089851370582973581902245285175356468781050222746623916855880*n**26 + 87765760512009319924693982186583805122458297625508332373969540413870493405679458153649963532541935001148589370*n**25 + 93155621298229902629157609232385323333641447150348710228143761552436507523759637420194431347204551699195630900*n**24 + 90321738017617698605250878803970181468905527805261949465851057975888817177497441467068432331292029257551526860*n**23 + 79842495760219533066013476942223653271728892433065397152746106433810007125512468769168729393149606979833057680*n**22 + 64188970962647180288014976759775783908530346793105745702696546013170057206496339873797956446944534840343839225*n**21 + 46784458693160228320651366254291929539930264109405255017213781881795499205513974101223337221726914855321090390*n**20 + 30789001889835165247746677459170815403894473349099241650760094541356708182267415267034349381323818151414064860*n**19 + 18198227334772620272274279454186791909405338628950494913854447988756843815072716532894120815792288228572273000*n**18 + 9590933758134389307428673080718318468199500575783477150485333080016879534675586901455011885304506235959944800*n**17 + 4460664899605628635893659129283885086332621754613346109435655732180613846124452549727791882953299123539072320*n**16 + 1801786162309132949185502846655723160426667203047362644473214045715796351289356315070069143367029662485843840*n**15 + 614724958517718843809595129106249703574635150770006098649095500940090239471120941296330764829924359883859200*n**14 + 167003933192483317166779911452894569584910618594606270006740217372144867205010776731305554113132377361888512*n**13 + 30105839510233496212489706810864772255953523919723745159964274891026940723755344614023252903449462059212288*n**12 - 292655796720357183559009157058336718834630507358810462463246413516972497940841375198350098836174342902784*n**11 - 2974768723336311505863488956956902963741834421960383552189782109500614125969855174141341063034610305316864*n**10 - 1471809680116149682908409601871197183245030705910133593812638891548667812251267393345700022292469213970432*n**9 - 477472130263178189960902379077153257667544142543578611749445502205339987640463154446940490192793706332160*n**8 - 118028154784403354613471583231609347241962723864488088613370518737292966814733756854194448554885251072000*n**7 - 23040947239897431990601071047268886830812456915277966713072277156219073337413392295896151171282305024000*n**6 - 3560020458783012460359507136104676023188682216630864352605189430054562586661347129366634765654425600000*n**5 - 428329467530351869325569859271289273348073435469037692433751747354694805444310148352985119614566400000*n**4 - 38786179174156179351704892940663092371414949289937057619136632995713842797006001532092552314880000000*n**3 - 2487796751142169359233872575661924469435581820747713801958899439390272411651735389383436533760000000*n**2 - 100682102122815899282081703946130024449611486649511848832381178078547192480840884756991180800000000*n - 1929706340435529061225584136023772866523872002358665361160096934110349595627370378690560000000000)

c2(n) = 7371*(3*n + 1)*(3*n + 2)*(3*n + 4)*(3*n + 5)*(5*n + 11)*(5*n + 12)*(5*n + 13)*(5*n + 14)*(6*n + 1)*(6*n + 5)*(6*n + 7)*(6*n + 11)*(7*n + 8)*(7*n + 9)*(7*n + 10)*(7*n + 11)*(7*n + 12)*(7*n + 13)*(10*n + 21)*(10*n + 23)*(10*n + 27)*(10*n + 29)*(459615021753087851553506462571708615667552561172439464721331173251752514143336853485128202776388892884992*n**55 + 40358041367865271925928481742984566407262056855419762267964817835949040090274826062479949268803822379073536*n**54 + 1730946944425153152215967713747047605840658025898416596315361840367048516433139395026614495850372211066535936*n**53 + 48329101647398921824582689557803882058037551823029229761263027739897074475052548549790390928803715328304545792*n**52 + 987791922583744561469389461079779900114339297549503814777089247573956576268606284350597044607992475387257112576*n**51 + 15757362874915113958151389741723209522657990460659138929371525528109198720711809781479511581452864531877272354816*n**50 + 204260755479498782712060704381471697070614983234289761959726251663079090751255380964396612044507042395480965439232*n**49 + 2212021578254919508636914888027651553360251759449407467528654581273214484663757764515797564670516897703169319191040*n**48 + 20418715250073429953757344719050743925547060089196233961926499284889656956996882668375185067844885447288225069403820*n**47 + 163120776233130195389502350344001771345572758449437567039808495281998418106833458785956028178412469181687913080755520*n**46 + 1141261580250045738390567899832684387657765429327755582920943959581032881167366735877308526277746924726517226558334315*n**45 + 7059419964172473837622234622228906262851987277511797591765224532129715664776562274634052162049950733949822277171925525*n**44 + 38904702551070376521618066522647862349553645630451137361155466425427289439524756191569292379813502215967740983733710895*n**43 + 192236828512553072769635135239767809690131105674959922003589964430751480026434975322575202221125656293819931221712848385*n**42 + 856176515010979209465077311810770493326425148472528845686619191300063513190430441499515404278027817005879482529441592685*n**41 + 3452263501577148870854886807546720401019287908436198457163814820942460566216361966658798113510566451951420553916946990395*n**40 + 12649667065027898967668530358904323209814505165514039148539935187400520421686139467359268611775694766762233569649937606365*n**39 + 42253196710292984640610976994956141281165115406397543352522374285018701749949610486939751425426614486540224680540698107775*n**38 + 129004680798159205891441741313585213258342216570671696289117198431138483487024113480132425515204840683756248784330049039710*n**37 + 360824919742313200607071073259043803293828057989968415921704120248426940082733216906755368269866421335121970547660178053530*n**36 + 926308849648983864374523107018881347189354630040931632975496390610645571052405026400837026382397837048823438197924615612966*n**35 + 2186091852086996762502799460331430592923552531698589291800530551200601707456079458486274123797713785077164939892520316885498*n**34 + 4748933479688563361640975462626502885867260660021909190590801546961899325747296448005996515112566091244526024411840213535738*n**33 + 9505806356452766784577356263753932426664573595097535796196435864936414361509862991760853680273410693939461932108484848738326*n**32 + 17546663398714260531772131106698250764896972362057624115838677059809732452264250321823881834663249417567758550554180368970918*n**31 + 29885789348306367146424681737245506024880542012098381722406021666407675896035670909200113314739968327732156337750586584675518*n**30 + 46985193784891749295988163697136660350477864767966985388582619038863365142244970582943167114416111242878519650749151508725591*n**29 + 68195888105590232189028303182699965541037291769769679468101395250327506077640878587517530220935945337422239502014772295397785*n**28 + 91379030517445782340819732078742709420723018799021449605889598206746690881329801682421910119884481318863513163878974894070955*n**27 + 113014177815768978792537020507839280378571504656865803885870341797007913440817881161357270158945983084308405566066290932253605*n**26 + 128955667516062204741403102556803130416397566797841942987661291802952148123876212377045956505496846881824870526091858563469385*n**25 + 135677204430577177703352292714561558899379068815328766742113088301369570357705990254291820001162321121109362555185146397576575*n**24 + 131517041118216056593551315647382696364742883355890318610848808041988374210365211946373300953314402364765885714164548810773505*n**23 + 117333841563397623459236304467761165450938449265411918746951498053305590191284055767072817177375586715117433415090325805829715*n**22 + 96225457887860520145393370560683391319136217563647365850483548327299911083088115924350526764590477107433067678908979351681840*n**21 + 72432876775632402540358066713023478664355442351439424074421412394583037564158734416003645972595460619846083462107075210639080*n**20 + 49957273255989259330825196059765403900792086206055555801916835418625139958940726060231800492746160785925241182697985888170960*n**19 + 31505722585851230816629945459211034846877687891102165173672847783732510266205622702956497036891974958988848413234624974707600*n**18 + 18124882850900940515707106888999534195140091335641269652134971131741622436611401930650975574123519399181182742920672521059840*n**17 + 9485510790576154337969257388086162658120462820179732935503364096562370200204616023927286449357329255678286684285464615781120*n**16 + 4501564855188529764144742977993329863636989956124407392112192212276536046815940182605324157045469685145600203268937970356992*n**15 + 1930112600912539548336805070451584197158953374882051857775921368103177076177439128329742241501380313241382092514614111708416*n**14 + 744489412634555839709226286782629293053546259846577385652008546402680723577654101508507087596834977165421702785666890878976*n**13 + 257051695585441421227139439507029108826788781561630577901852251093602051383891580101241007971046863915052008348700989253632*n**12 + 78980034502930518739971869450641799714002361430167062664669307708666810752179528081375495819829203413517952513389253062656*n**11 + 21444882090247301420753745837730818928675874060381866521002659403828554950883836441557829541853480317085698075577228783616*n**10 + 5102820045556755713858233562383333489816888951743866808176454402031994553651973948787346675124959615924590546747015626752*n**9 + 1053318365509630686245969713223413686719465129939700900235947567654742866338923233657506303393185635888840953262297907200*n**8 + 186249443962774576644965096029305859215165793941094787617499906502708376679554623434061709181250912432002029849372262400*n**7 + 27762815746061870510883889967704406165863512638795728428709452087867855700640958649350419505451514441846277951062016000*n**6 + 3416353680131535671265661174271386729466315050993111922463047558978568015937625884259295063972110673628816295854080000*n**5 + 337266387593922245756092186849380449071444870014517125244440080611800460043145062074852124850525728809122791424000000*n**4 + 25629352595321770377762149113151137117099769848698322884120230082009612744279948984345292381352652640339623936000000*n**3 + 1404596983124062695895639563729958876651527973326410600803446780153730623891760359302808528337749573202083840000000*n**2 + 49309521190453734189821538620844254960971406634422518823395728850870084443648734982555682676975138242560000000000*n + 830879192209732698219209532457201630104290413762425441963209747569220799315819345934168517362738790400000000000)

c3(n) = 20896785*(n + 3)**2*(3*n + 1)*(3*n + 2)*(3*n + 4)*(3*n + 5)*(3*n + 7)*(3*n + 8)*(6*n + 1)*(6*n + 5)*(6*n + 7)*(6*n + 11)*(6*n + 13)*(6*n + 17)*(7*n + 8)*(7*n + 9)*(7*n + 10)*(7*n + 11)*(7*n + 12)*(7*n + 13)*(7*n + 15)*(7*n + 16)*(7*n + 17)*(7*n + 18)*(7*n + 19)*(7*n + 20)*(12*n + 25)*(12*n + 29)*(12*n + 31)*(12*n + 35)*(13*n + 27)*(13*n + 28)*(13*n + 29)*(13*n + 30)*(13*n + 31)*(13*n + 32)*(13*n + 33)*(13*n + 34)*(13*n + 35)*(13*n + 36)*(13*n + 37)*(13*n + 38)*(30264012550090087766211881082627565594050840762113994398669085696*n**35 + 1144232686566509789728041615231056791336716386935444435978430957568*n**34 + 20851989549357934266322144331476658550612579901162797837856197328768*n**33 + 243952889705174022927364403229301746918648273189026070555158420180096*n**32 + 2059003236984946391932710975479288465401849634166553907805892359446652*n**31 + 13357194290782437176141115043250003615122789559691115125276603705155680*n**30 + 69288887737022389800084451250498966890862853866917086388808591109052983*n**29 + 295226995998447160498033531594755297857614297474792318085707040419545089*n**28 + 1053243814062258948679604831111900063948267859896612507687640645007441647*n**27 + 3191250217285435434889261826409001846058762660122777966396191901794328617*n**26 + 8301174965073296443189238213353581639709994495514262729145391921620620899*n**25 + 18692638905359965704467272372625533744070748026832411179115154042447834725*n**24 + 36672535332301344548370456625528418779710489537255639053231406919866538275*n**23 + 62993356313541285422026992091154009074538330726324420202004647598800421485*n**22 + 95094170228379247516604903807224560541191336617721540135612041876806765605*n**21 + 126503069001638922899531948065547091002333692244636844980334483511842347955*n**20 + 148572040357352116625677098706493652585626955553910520710357307051972766605*n**19 + 154212336628671990276508869393735412705235857274410470937689076024290211035*n**18 + 141508924169019528467246334581772741859137169700254475265620025965285851425*n**17 + 114751423966648051358772830622947736808580806099931513644080975325543991415*n**16 + 82140643122015461139949619262286953713586940370250335681517607150709710469*n**15 + 51805649997886048121774294371371732725552598942483482140821668007201076687*n**14 + 28711805970179416172744670265360058213861560293443984453454652245096059232*n**13 + 13933675481727967623540845964339806693109461332713999268475742197753797424*n**12 + 5893902784462764713958967501032197772483885837740206326715806899301767328*n**11 + 2160479318659912625244940592414836110268858865300983500488136506282993440*n**10 + 681286311777366869340179792879241628525919299515724725323457344440611072*n**9 + 183117682120688303546599304840045090507114149935607940561699933415584256*n**8 + 41461038291801753648915967717580239638960002580525439971457642294864128*n**7 + 7788153519137306240785345100856996680303660194814622263570315219359488*n**6 + 1189336045384532228445388864852705575570565858854456515895273890390016*n**5 + 143579476303299933766122946867529597689734334543678292405779701719040*n**4 + 13154450947538018256771736978479048732638347747313496879966147379200*n**3 + 857319290063203050559433722019704992948539538464229944842346496000*n**2 + 35317425411159592069603049620168452827986641752001984143032320000*n + 689310147144419238889996587902518976219384357904059006976000000)

==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/recurrence_polynomials.json <==
{
  "convention": "sum(c_i(n)*F_(n+i),i=0..3)=0; coefficients listed in ascending powers of n",
  "coefficients": [
    [
      "188829023905242426896500070881755216878899185674014534856669221961306950860096819108588746321166336000000000000000",
      "17215143060078679984997583659488677103992604909528712133166482592701279794410382281071677726429942906880000000000000",
      "755857925609015952524575130618260968240919126309079135029397110450788570832930795786009297246508053168128000000000000",
      "21338799681394016640974353043024318257330716475649172150068353418765089188625673952157032947290057735353139200000000000",
      "436276632381611497320574941979683216885673072161236875613944839248566976272729805401250615403149877770547363840000000000",
      "6897560126410790148698984931016522423085173787517907330563793212918962950351401658373046901289051921305741295616000000000",
      "87922003974990489894707169967293625851876691527762822523210778512028408929121529334241496270068290732064650140057600000000",
      "930152399871029464416544992383885076575573103315964350628074540390707258748559387263460062779045284720884287086264320000000",
      "8343145353426328657560925370966715633682690858712382704320830727690611027799271878605114168202341883381819837073326080000000",
      "64496614958293185346267982118788484698613240985386617613290376811007503101925695285544405034287016459337593390893105152000000",
      "435321550039898417362526739031655625544748406881148530652648413831966906889967875132000583703870143069566359938845061939200000",
      "2592532916316608090444212643358858828409685637660632769122357670327711062129532160636451711408608582529916276597763709337600000",
      "13742522181639493006519573822109014487492937524769187254888600925991431640076530979888164189083218529116090409334234677248000000",
      "65316334814726508627377257608490550539128534025662441669709672861516640966997574119250138108551973369777611916705465054003200000",
      "280094262293013502993333887193264834466113094751893502026823197864139623767546456088626486113640705389523071536373473948467200000",
      "1089559941729262247816425591472432622109612976810150201838106703872558731299707823219072309891874905477499127359784337906073600000",
      "3862728585183755903538975999248802693831005935209374309192965260091486727849580411116297746425921813607635877234811059568640000000",
      "12531781452737975092722792683608162705268962061330253089065064234376810748337689275551951528978312848965065428954143457620787200000",
      "37340108836569407783594996747633588060761234232992377565957223068189175632513490791457983543060198752383189295958282609242931200000",
      "102511554669598402310858810526131380315423622393617331978936520230198691289562463129308088265358710235499020524466634252720537600000",
      "260041401274246932794964765251973600005518275536069482970209585599705424248493216319092842904195923288948802288973841332232192000000",
      "611070182021779887372468733248131939042267762949790398895087426604833075088009092047897431923769343626595724750732998860260147200000",
      "1333246963232228679290176948220992653568611972678096698540072535108913878447893610420948051225116865516151560767178044594649907200000",
      "2706403370721506535532209327248351454429960446475626851324611744558592210267303895961161516338347786795464208702168435304721817600000",
      "5120819093869653178066462403334896099635040543830901898611568295929859887526633618304715813015877197405862638357286399427067904000000",
      "9046376203087443473947440197876044520422383225211316508613538819245042576063127391558048011256468744857357126778989203157893939200000",
      "14943431404272840394497838526268406211765453557493889502058940639654008915446135397890221913604844320796859625956801533484155699200000",
      "23112897015186386210563603249189882335437710460180660408618623615896841915409931116684331668101834383842105734151690918441476505600000",
      "33513221576076397525361983755225390556057945098397631780762726141411049486539422283149617135449366208250903262651798605592887296000000",
      "45604902101907399809660469828847212644656869236140536007893557541368053619641279902160141566215752138546933844289655472651506483200000",
      "58299773013257217062208670471879484313437684475707289006320451205984707272004512712567327289515637670472394576182671581701702860800000",
      "70074950286654798798792853755397799948226821901689793152381171490098661335888089152904428321232866979284205892387739893270950502400000",
      "79256912986912172260687558289450496999675949633783492200011762831127131810768897350281125339167932513003153867694494114335547392000000",
      "84408759898770325850993194712004454625516468358776454763555519047004334110701982876918342003496920101349849223165813042989427916800000",
      "84698050791404499303093351469583251712401262894785266258261272429179501511355039029615511370566656017541102355384385537775316172800000",
      "80115780980916027293873125249600326374404669410635135945958776233035828178627812596434560805556718494548428872653864624341046886400000",
      "71467714139700410508400330362779571670120157639518851988593624026059894437163775963798850769385423370273457474693970560602726400000000",
      "60145567765693450291988726050192945295295722435030160894302596227878539478837504607389732788795197297543211125022945159989664972800000",
      "47766262977891083614458832968640338338186703671252662702067677544223462906005792777198474575101548860566429955248271188184433868800000",
      "35805739378804512613566864582269321973349250995325838299766743406953370871400165897745088708482774897710522225553247745523520102400000",
      "25337039013236576168784430814353053928342942020339186514031248950247647672022893355960875990161535682070380440808237975863656448000000",
      "16926118454066472097660954892997541270316533761303116295168299145065576735564170265563581821244297830573894206266568720126778572800000",
      "10674608036235090733401230660751936697786602328800483137672883876326555825430958860461632495570402511491501608653886179735887052800000",
      "6354804731942846427729655795278260995995423818027922416329550202643357079215657540478402217580035642287499842264474557896896102400000",
      "3570575155290861041730530442063656634821695047322937802556507317198548243264328677763094888480694177050172504374890200489639936000000",
      "1893024639461075946466190909879489402302709453178727488222490677066148289529763249268157261437122496405973439544471164594523340800000",
      "946712640010947479233347035790164493452064730267146197284809331781706891606287370059244738220761053665717615852726046254929100800000",
      "446425923254178352352746296127437497706379391956133609353671203604173726181572172547435350512768205033541044084892429095475814400000",
      "198398063001853565491400999655290661833431580757319678959249250024925887041322754831447780991300807353730894362678980520894464000000",
      "83048055171372921651328211800304170581643349808780553326477610216622165097147415738231696622901745138140910732262534927764684800000",
      "32721246080613269303758684426710987041903957284801356393288164498009751591600457643161888846869343198447137868565637248614400000000",
      "12125418925303103187130009143247169956245430852226285252284547490234984671800845941203226425498072323975878535310130266112000000000",
      "4222197818422136252163393136347503551414101981833619161475780765453565609059925248067812368084214353041039474447453863936000000000",
      "1380096068540894818599997844378234518554037085092118662767167573430524049469573362357871112156609294103833681709747830784000000000",
      "422963921662734972929463436051022005566430608393859086593225777732553477010188368907337319348068194064812839800397824000000000000",
      "121380509000273530898425218262176575300076182735304282861426876915749654602916418641456866394455948382611920510689280000000000000",
      "32568746335856631329977790206974139248463610249315316129739903216964028918036889178502820468276049891517424191242240000000000000",
      "8157026087678832109636816230763395967137227235066855376926851386111850882685876433896290804076594061273247396986880000000000000",
      "1903356722234423564646996532432464689670999956394081102567938792667814949673293998770630903036159793157393203200000000000000000",
      "412893642755030452712924561724729905428107488257222234985202510969115692805616923940445820459510509455376384000000000000000000",
      "83068273507420032224053162754812599189477495322283455427064844660707854769542166302540117857685055859154944000000000000000000",
      "15456733486829557401277648614430995984059349324283574477070361408091229731275152229224919004672314917568512000000000000000000",
      "2651702325620343126713954491867587439804254428581347959727131459756601888490448128155281279100768174080000000000000000000000",
      "417923094779416418632604513342586926759391343138640358757197405453069486892538005716883651987636398080000000000000000000000",
      "60260613172018920169241600992747269979331776282233632129315543376564347950933464279580299272856698880000000000000000000000",
      "7911270895704424092055224721236317152146526284653529183855466555017598744815294928703173588716257280000000000000000000000",
      "940339283644563110608509308586363879331704830958943387892763824959189334745457776267324709273600000000000000000000000000",
      "100518459050027031364643579871563934241776528703612089041902372530457455726530164330351665807360000000000000000000000000",
      "9586190103732151085599272342584823315143561244336288596748897323938066248756186317031342080000000000000000000000000000",
      "807675984531093433313768009812485046352523412711816127022139788568164372340171138985146449920000000000000000000000000",
      "59393327378353863960348042542683725204786577869111447994181748504947030488068950599925760000000000000000000000000000",
      "3753344224596966063824345897995240112763653960655467474152423358277831597190493818060800000000000000000000000000000",
      "199724735346962026671808970584716074593419286974152005191988836703435917411440027238400000000000000000000000000000",
      "8702579322880935730193936876279765386638240739760349882264371987379155846500555161600000000000000000000000000000",
      "298153338443928040614804635257341995402429227172651553112500111500714018707865600000000000000000000000000000000",
      "7531425097489392196509286729411326706846544543576714238879554240234286743552000000000000000000000000000000000",
      "124710876722100543941921890088665267032391115084801545827191046783941738496000000000000000000000000000000000",
      "1015491751159144443825388461379113031051118540895182201298522726488604672000000000000000000000000000000000"
    ],
    [
      "1701915874533774001472697686324735047623652548069136898644044148713358091765462447364227944107585055096622284800000000000000",
      "128324285554578525234928555181883590575886631401851610975671597341949354367947885374248125303375486948473185501184000000000000",
      "4667850621287399931624152899721867088204281526015530658536589180904497002995012902113179506395238236682687963620966400000000000",
      "109222735285852730348406013548773868600125349783439442317670113748354142600481153541264228373324545594387991986102599680000000000",
      "1849036905753237349131584057925360378693969987626559545601833619920796608316441364924797522970525347273047852421589499904000000000",
      "24143427754440178040060282190910607323453045542930685136979396420769771030903657743809074215588270032727596046262102445260800000000",
      "253034040054030624490072020510477933919001589082329507456235580616969138644511252534246313458942722454900751823827114131456000000000",
      "2186033026744036992252545318940521850305310656507832830185522734624452564685228127500221947174797901002821818135118353224695808000000",
      "15855518011559698847456725834204147477106484930320875836105977991174288979859368287821435121790102356805556209557467562825587097600000",
      "97737535189989102593960500410038464056129525297045237727329146430252702732533958051728884669843542730843606547917421275773539450880000",
      "515604479673293548331763242461692178142883593674743006798866021512370193469261285740785304429314872903207873927300725841988811227136000",
      "2330377866979998857723444514678935443334210483466245675331321179659926909225557281362779001885905479552813034848771588927278101063270400",
      "8956230514808882387155095283655677969598305194053704873685105495658554957086790907160743119480332704432766219106118980300414584219238400",
      "28552424867470694191335428974424826118802703419601579335122192543851719689527746025775034067502644209998077631221857489356399854433075200",
      "70126901700728341926618211761377962623767131716512722345425743239196827948694720927958946382554638792929136713361264617400719713394688000",
      "95255455459121446680995327119902400071491073879527062669977323731059986677293824643951726728805947363639286774912970722080823809291059200",
      "-212495621014353548287749348662882957016373111117160355982836639894706231887391949621343976013737464955145482585030687283675254497621196800",
      "-2252388698097055512380524789332691234589422744017996276147889576276840845946567216958967820988171139291594369773869982559524947564693094400",
      "-10794911927708668162802603808364329163181949964993201439976615803340699767611932836907542480073353946814548823017388037395016692039365120000",
      "-39476962849476712419824033395891095372169752122723649261233197712686968121669942022702853179557894190376654404893953840860722278868628889600",
      "-122073125125603818080042579166879830161752086831555974032336108773811388208022522932233567748457177177341722316358043970634095350786596633600",
      "-332159509228698820213629197113923408030272441340595784558675284049520544365229784239953984793150451098677465576307318432753207977376964812800",
      "-811607151615058970082121226593625323053614614503282259071699038206967262399961839590152898621380703375590346155920872407402953631859124960000",
      "-1802564195592427106919909468213987338148429098863892110812134561037807273617822196179831314467511074844163582138800175138606083746574011648000",
      "-3668431475323250943748475853749152198520342695117582504792831203145494576128540180414094689266793394600008606750388390774596335764900528888000",
      "-6880389907508186424833701260505642951253446309362611701565249857618117729910875808565370673764498881315559179304107880937909255517474945024000",
      "-11944531028438196488106277808924810961430923169757602448630070399031363068030668400377077946393771626727167679868600709187504880177400725150000",
      "-19258396990127495706530754755468383892930596113520716101511284243164231048449472895920288693220512829468974429522554599169617426774525653002000",
      "-28916872459525011359628519889075368965417012537058249640615029326648158680088391783428429751041069569201805707786522757396677780751989607332000",
      "-40526361077278136992932080409095994183765496738000565715221845642656329506448872899682033299179799054890680750805145119760274574711310493116000",
      "-53112094406650788619948146232691422445027557259848433756110470582328234509282775578062106235764430552263580376899256789462713500095597565642000",
      "-65193814170596232062562236563208327854916225846380157259813016664354028616937396120508042735113676708876690161961149973404011417618797341146800",
      "-75051774308168925047902745582654931758137584149999899167911215439708999948965952879472514410999676248655999972728165208371831225501370784812800",
      "-81125151099969312776756908130428452113724014597027111707989107231847898992329361893502247956399994375531710175629601849409921674044022551158400",
      "-82416639135625957189648056889132687682445437241807645904948960973232093341060259383650985227598295354540231047114317218211002127431240040686000",
      "-78758940444060927776537101869289486985176213614043935251068084077586279897851206137687320429722253507766774657098454742501914728026839177568400",
      "-70845822946589963594838424826104962244581316873634715661654720298867954568549416332130927126986736594544956170164013749526175706467804203826400",
      "-60022001054111785932008908884351161272074622016047133716741236586012149179476598094709122355148463979759344681915185397206648211865678308391200",
      "-47917454979391554250594801134116778256658282218701567791687604464528308809325190024250066972921152923758279536336366562749500387952197852170000",
      "-36059966007717391762894554792674426427932788184129139112400651339011602473117310653330572103919711233360823207920221121395301473931800446874800",
      "-25587324466646423782261481572236998250958364303671573715456810581726143668943309048356805556925324026571492257434579912647722611400540908916800",
      "-17122704129553001741092683098980167252368352559934808770923452031281266949171395795410356870445722123562357327992972812423824021349637791486400",
      "-10807097908484709021532345669881563989341604152602024680849470443884130567027820283704967281254764200488757517969839206102311110657577129290000",
      "-6433370440350063805395003735269505294748543913945431792244047988766234885481208986107030056042809676054468633190569674885382914851431088942000",
      "-3611824611556608023990303591388230798781255446129673150440836683992177213706398532429724756359436198995001957005437392653065132288375035452000",
      "-1912059872173866532125840713609780366132879697084200804581221564282842135367423279780270170766304715517756960693733830411308407845585586596000",
      "-954229523974335257421020831897299586685919139651325955141496962491686811023980460227095902379190724135966350584326607054297518588713224750000",
      "-448777641722367353191613722359586146852588088640900408035921305571297997024794177493853592362964664861113367758534488130487090901719619738000",
      "-198813704981372736918124296173553341403019357611908484955183187963069818701440090413772558003916997187660042644117389671636639857063599408000",
      "-82921150025897808708916586480619265568893548714571917149185101556728162742213950972760771642085352007245521361687579268345228684803741984000",
      "-32539463576839271857247915778614965764127779854565815093237661773471636628161659436186787113378900474654311238949048925133933509948304394000",
      "-12004824907520132057635928682087659112794249027831563457396044048878800521536255028309100305742707412048162688319591081270304446217598663600",
      "-4160298430451732926142849975276396343861463472317488793917754993758124458741460320491567482814197850119644272797512925692905502400624365600",
      "-1352955325306653571863428859145811592165519414489313057494205732477693808727345903231101220618827445634251599552018894950627054615158136800",
      "-412419269166617624845034330090980485667147196542979697218715224749677201532120295523372286847657545689179998261803608522842770023926302000",
      "-117687430767553652834608589378727181573148779539212856399651641488908861478748831286456589025639174604290901754608444561776546393663830800",
      "-31392179831072628611867213822442301331134076544763709133522945819717072632573310778446813952206471888594998275861280050328311301791516800",
      "-7814375966006632004273579314773775951700061507529751851187874220525093498880073979250861246688272784501379700775023033237094720149534400",
      "-1811905361444255079439631585662816440474945866819300389131939127001403210156193057990528687045753757167719743106564942252088724662560000",
      "-390503267677276504345999723442460363493548742865763963423241144387047063275035740790993086512941820283512411030190519950225667015225600",
      "-78040117656144875095594610794223690296131385063432820273368150402110100751502553736501378864870240278242066682941697015329502254489600",
      "-14422085020762986891269717667678449051667668566778280935774757485787291694030131377952557090069134752999383424008321728350401132620800",
      "-2456969637518074679576922246977801997387565816876184374011603535453506036577271967964453427254342386921792930367884393388914700800000",
      "-384484153361140639659632086084765028452214542427375844246499536029326196615678821879917774232926448203849707462406764097195916800000",
      "-55038920192985087759879621752510347210894744444430910073542540153311104886515591985943017390520121799785707585154322082101760000000",
      "-7172798307050374176800697655710640629783422712014760823344706044166571272026190560832233527614365812044908733209373618983168000000",
      "-846230773610412115712074604092515514773704690020646042157190708577374708074584513218628009308416795723045335366690742144000000000",
      "-89778352672808840554062273570281982352579999732844627317923406402325834582991380367755792323489694109330504649181840256000000000",
      "-8496825108336430170480605333074947009819384346783269518499870494146150414601393695378296270771617392190833223452477440000000000",
      "-710393854519258075131257720902881960721224212811958780982585130634639226316885817613316065497690344791131365805140480000000000",
      "-51834710669313641245150903687031156899502053387065900772558824577328695457028934464748436627458573724895727380480000000000000",
      "-3250086140459498640283603912926408497359686479733217799121247001131730382589844817970841143422455312462878525440000000000000",
      "-171584039438415882364201839049186893568588637375620469766385528105450492551850996551931973247501966076411084800000000000000",
      "-7417185711533853104455760378657729211781979719400508879156937810623137127984802637014564655187735357617356800000000000000",
      "-252090709426156312485418032878647843274240631477148317975274884806930555581314836935434512767990333440000000000000000000",
      "-6316875938500513920475588494081033131615255167645679256085078035073532468353867488097611612999037747200000000000000000",
      "-103757994920399321227624377946150693123721131411837783148318865821606188467858697667598418289098752000000000000000000",
      "-838053220163499154779103396123777075064183811177804804346548881627805927392337020047211923243008000000000000000000"
    ],
    [
      "1058739233644230690681404915368951308518463379680565673260772079395862581341080508267879895836013184364277881199886807859200000000000000",
      "85915495882194238960033186879203853663759243261494212887573687604504436817137574466992151341889501238874024844226246192660480000000000000",
      "3382296016749763611966321437993669542095411984797283790497282231350375516442208837245294131235395983760700996107878567738941112320000000000",
      "86174851318576946983614999909253733456841032581803429284165661340775241572927503231348172387699325236890083063634918350559629017088000000000",
      "1599350962139496592922753115866282780910351635408027793863446330941570900469468524688032821762222034219809955173307305746285314283929600000000",
      "23074053665944746928500182236901867444269031322436034218150533445530553319287081350721772347409733371424562661096429798856582365561487360000000",
      "269665307217202573642217742180663201545062343307373713051487554645308106974821662545665483509148800202761534302010958631818344723193528320000000",
      "2626875487123399282586761096009443970191437648726031069646797423372106758105842903044380063607206949889938256472226929651630399337955485286400000",
      "21780249020764305751818756215334235380167903497466916122826276021378229084740315494239323571494160194294353184401545549001026057645551570124800000",
      "156192227151230615625919830425168230152543580744326217333156045008549121599326802020342284185207005615229650429924202598339941888645109817278464000",
      "981146603418850143941237939667202749907796854359545403333274510908553660585322504967692896433372071563638218480593433689867205484344936883866828800",
      "5454391740337305444032059221939183267728240873684566358758862672727007042898728306462995099131237943056387526066168891883285129705508901916382330880",
      "27063396359010298078126816530117834577156136726973190143927229562979019040553139739038549710370394190940114102839185472572876032355483708953580273664",
      "120708176392401853880373981106567204326530388943383277478366976235286797784587608405827518954609095971719818618732851576545321405536753276345148637184",
      "486903441141927356054097189029289470646736658351982822731598798659281070290916548537231029026239716373333619579271923573936034379978866254213519867904",
      "1785525999515013128182834998399658257350169562388683911205264935099930681612752927526243196460362174848031730225122653703169061887676012957573755682816",
      "5979620795340132915738002955067134971895914917117634277635470850533736202149874684305019556480216244671378913914294817678203345870387970702338796249088",
      "18360579149804120335202124074821203320772961812605378237460352549059502721369638111129905664986368580208332462287327482054445348310729369013737979146240",
      "51870487770999807984295330911732863836838748946192450453316939661015430594076444300800571262099504426091008575667733916787041955795685056488461847943168",
      "135244042478295106418552384443267716090709602504117268710445416162778053273049922329457170513827253440932953076797135444732400797704840668524498447752192",
      "326343105710496685860909015741102116799426813589875132410841096911843056928661447607213832046005937429160637040350120814635729227103181845252189044465152",
      "730560578855266929863429292215574394560277501349105254439220400881878191084123097700395920552456274867688037808341346057860974311862331288818072427650816",
      "1520615685228294243615757745008503939761899725596466809463460207193513277883731988221173057229008269904160776076262776626978141357422953362539278279468672",
      "2948645938543140850224459248484664259630821409662469009350228297312162492760994842246512886958628426473111825760166117299410561434189447341819542575243328",
      "5336272548568185920340930520979110428936484722409733522687002986619207590751898459885459201359826235894176906434715007469485067236391962010803910574186016",
      "9027366043836639776280300932346167257594850905916409635419885268087344105751573243796360538337708341799548469945025121418758241231489083768811956896236112",
      "14296123000335398510310756929295562569639359710939421410701312252250312745510052817503276618955219709169442137348281389605212976590721983773563628741759176",
      "21221390571105498959313969244920620172410651661551242063952815146978116404218795913424507201904413664407845991778740533272277467461148659643706376325782964",
      "29562092831220365397301564220102916491319044331217001300613500996060864025038621295258970812829498003157846898634805431820103703513710458552975212569831210",
      "38686349626855856012193577823642006965264287981887362228045625306406988559818399967278077838378006406208903278025576574700508425466063321940997438832699963",
      "47604618957018152394973630046463332973467391312958687070251012367477630295389432410931011238567408479846023854495642359607072894546549963046125594601634110",
      "55127997958084725830208073613717422949430828829531630300991521640003599515810809313927485918110850593205015081884793484998486372646978931664457555240010755",
      "60124096104172922972068732551122175863045272262369889543308630478695748052608407358086178403683985409688388515570340133562581175880199421134504474275971582",
      "61796004478600160388523213151257111807728112076902097399343070045592663537456952290371797466007688161800798504701615802193152685315127112372244312197388847",
      "59889809152945794275651918257418597680795644637225359609954707834842661381251947949520650841458705054884425347089669931617180891747978663458656213767339702",
      "54756538201400815014199221375120479502153857194528742139396368244542379629218670998500980542716554328346366573018804086910610703306874129862838305626591083",
      "47248213562109091822644844480508057309804712099641111963045929397387017939661095894003385146719760793524077447116083669083790739048593824906099673027937934",
      "38489661999825080317504702810684231460076290837668239864804566669390933808901249376015447883201879446648250841184255578502587426484338907545835721965000835",
      "29608947768832524436849558373618565632534677422302110436917822045366787717728165591949240430573247140607772872486418020503561887990110084735823899123906374",
      "21513021362497826316196002543097817669919976562716207117775160783861231828691078126591595085716197384054288373057438966438620790184643971834685837660757631",
      "14764802006462726831025925863398735879775282203543990206606902626488485142095573211516596447437370836963565974179651893484282815971040525455953037795457606",
      "9572354841138630322676027030284194955276500870930338792980880768262252083341721879636209754790868186967771446210135656975705681723298544848460753577307083",
      "5862202779755819450315006013578791351476248497377674951594020230349963573484370582582762338601626319499830271054287138486297602070248449795361528271353166",
      "3390846344006662101446274066242002503682241915219495632277420499366899307546122755301925067679023803876658600967454874700121670831334817572691213493298559",
      "1852177921649649170465160470303900465507605600568163649808730772216358262854514834802776803467979206829906040181597963455516467651017825412269266440354778",
      "955154351091773349484410912145029437532601397828489493637465943819089507220448798889815897888878420249063998035880480544079557257238329530925778250962541",
      "464874019562122424366629731386037230855188009621069186176863060661924210279829598599418517430354694552075056007532524759770873516455442239417707318348058",
      "213445304183108932503524774035814456221829028927957858348049847597763757920777462680518056382958691230040388135208503527467531897175493414633828438960137",
      "92407792888774622030582560355553980333762597395346120655537603248354993722907979042235717972450072337241600959867283256098474962725819322817748539561690",
      "37700088058298082176577759959069264929113140392585260935311352718947708520590669567965199272705982607237713688788137662697854579989832447312976143608589",
      "14483929163393268149480961812532460512387397626985071221565544990149535310791395758584870379660554361163180310258528714727880375458326502145545386425090",
      "5235924126603055788982978685751852051247021383503343347443253097388834432398334232780794792827746594932352164833422727147730207904674502818012908008865",
      "1779370032011755246328796036332247473171573689731441711820572705247973026705081660441628563052721241466170301099791074404191099256950100628022769153754",
      "567876783683741843740692242126969830725887866193647388619594883027777054131051626218259705327154276785403433610676158062313364310507418641427474871969",
      "169999000653047544684957134037371689367429182008010834348017913549771202906854919765449897584843406161171686263437721513614286644999701052387687911394",
      "47672371299851433373614865489286061545261159035674310104333961144505830970161571667173172342022859197449508413908653436344095177941326359865829542101",
      "12504480684580154317552039509104605259713506169044396948425555575966628071739578234082843097176739820323751104475091570366953404333428386322178294978",
      "3062746742138373874223827068111573589292795988830278790102055501547171246882249100649980408011621845594158718381870032581385939379986836156366744425",
      "699161897798513797879966712093195799849961688676464100440380691080056650571524596584783281625002536515691004358666425000102961964392090882704257458",
      "148434163538178806364780268429390814370773529309692444080441864037572361730002463467118372986004839845511261013876066774085407926795040992801778177",
      "29236473068898890622660132988204034979918314314311970093277533243560871206928627083780502571851284907053486705567381605844388922071306428575337492",
      "5327874953259538255319925081267901414800046005091387790851385363753703397562521972874024525077256477960247796631260589661657033267772974697951476",
      "895481211671605968166192429809734131359343875183555513962184151290727264249629702409690178938754881295433136471590117287914886377655454148470912",
      "138314916954164586490968566229179476232542864958194176740099325861920128243678252655386435801923451679239618596689688861315809913263366686003488",
      "19551921065591392967430591878426781473702396683624689509725974566345421295114359123744114344692987532050782927525130892460019656362412805827456",
      "2517239646898786994511811674749489270313186663416076711811545150899094473057581112560276665061957433978418740162357473613819598759061553753472",
      "293509035153138939495118081454209747798746754059072678998422098507525887898832259529991417091331950401595629664516415739791695374721246486016",
      "30787510167208158925916469566049614530688247090364782293111823710669117631068582022344696567244203966860054401515422376065952508778707873024",
      "2882020668013290585955175850094757298214936797900871722725799220396555957874400965336424417335276474547022296291702001305767511988623897600",
      "238417580213250997787798591117640095128719085803638586392829773297575367945997041759838261916367491138118460582159107024462605799874536448",
      "17219238319554092680683564753324719441640765294365381924589303101561266033659464673428911432997811102278464632613525019641654791168000000",
      "1069036258554701910545442614040788968597933234615641543302993178021712506277424850765907293313400739598575261705069330595120104873984000",
      "55901541100621516389501624576132794440034141178726941301218710188684614275335976338358354015412987984699423836613909761403864678400000",
      "2394283388882389407752111561270708878414506039122997738574504115189335693087064910354615178508861836987782537653581799615497175040000",
      "80652589691021872991974519423894129253606734310210818540470990053354451676408212641329903046765153207502506157933734952960000000000",
      "2003641815104959428534084064291846236506231588865385352896703883097665455726450030191621513385391593016822448581138799656960000000",
      "32637928043136618478864896965225092958646529812595102551394313136474471837523442911642378046662540602481053590260678656000000000",
      "261504341533605819186508201088111795018610446569606501172048637340061241283576252063727555067933532983774541424020684800000000"
    ],
    [
      "869106323036557167591704683200622130987294330738030709661562671131111329007517133098593986463085363200000000000000000",
      "70385800229360601680241907631527517754178259168922186488175290624208854269358972205921583971466959912960000000000000000",
      "2765097587261884002331383914943186080493180650669989834634880403544296371612911565357592216661727508137246720000000000000",
      "70294427794073540663559409851431936128695377118072084218940341907744420647237108026903787006260257761878081536000000000000",
      "1301614609362202795230191026303675736265966085059761292162760636262514028650227452948119332455262791984486966886400000000000",
      "18733466281897831724763101971637259507879470064784639629329546988193450856287079179561885769090367912328961867120640000000000",
      "218390019385764462704251011390936211863319970231771093547900978210832484034329951628001841532311431029142975489769472000000000",
      "2121871270989274980352616857164596594751839025226375829861409148488700896200840689834476497786253578927630569232872243200000000",
      "17545796184061109552539948101051920540445205434645274395192849368924582316764637797982878457178451566583243161942213263360000000",
      "125475713493210137731047824250508343548065209746340783619741766805187123986324442767756598376367567960629160257738323787776000000",
      "785930132013141011679007948514161929881440825390004774367892713584694221654763553071323087330855142701256787247990431442534400000",
      "4356185012038190277717845315843145964531745153973348790294455263212993280540270958509853447989200902121400643018447334035947520000",
      "21548290038796090374662997870191994171960619576871491814229014111324767506165921250262463887023221446151287206762741675335352320000",
      "95807314438596127993277122752428754298767686738943819441404648014204575722991842689028395353423066899957244713889329672714846208000",
      "385210018968369722170136040365360263119639142288527176808760409210087323798771462057891089271158874221405760536106841303909531320320",
      "1407911255087019498512272862733376696870889816432961813774428595398507892598180892920523209019979967174471837832495603393979397324800",
      "4698930806407986169752484883376044964335035970022250638328807722218295256094775459760532638464053203988575907044067751030876989767680",
      "14377729685719035353834470674704625138801901150384471477790910333672132843481698277257688467096703833712736585822633595718456906813440",
      "40472991880332673511780439295839079411395798544373187617666361057768977673230519549916806245431565292138537170529683884062360085688320",
      "105139748775175675351365968031476395195429181268099390818279006140279542187834435475776803765609477428483723129691972282312656511636480",
      "252749365327104626666484580452219186989780686792356530882251085620655356255813260069868137536429434426606182385361704752781678642283520",
      "563640215114404778289117233711108761439488027931499143132294271023300432371717639309798818050062690646223293970073721310393132966862080",
      "1168580961034239201692245749213742570209658151608117020111919549066253472278902447205184605743481756936655009924449929511945931202033920",
      "2256936210965278556566443315760413297945810637207146119943045943135714262800633135138729796946664585944356013373823742145325456436377280",
      "4067765425191103882218027352360674944457104422448564931239539152045930238889032648491631805952565405080475268609842413022152841291600320",
      "6852740956802069937936581392462101937960623781221696357868440745539302808341610225928774633050367329392191829165157339001073992521349680",
      "10806155691289370476947828786866603235608965564038517985313104359199349875221274480805570887513257960559924911378940449022340066471610320",
      "15971325734697568592392751343676764338470041108460609849257195908821555966879001673128351007425993443635875025365406885197703424385025180",
      "22150379492373962785488687631166469193558978846305414662626012786048067126627757848541962807164471827080141988456265048334866727114272620",
      "28856753387513597872437137703602168716693560888357401192027565022955711159854525916557822016027534779294544541004721205457037307711665055",
      "35346592428448579103950622576096484016028877185673914560502889124380665558712301840078813910770872851580282792079349185007070687973050120",
      "40742212433755942042344391368835455702108530910621387984530811118719379657687084289552786991954959784454928981926964002473092018691861780",
      "44224224112367225069837947288501856965197147181090530873224695126974926754043783849255561398659867037910757549379572977698723104353764120",
      "45235232987101812846475181092189137308000515343120886427623919229603135078781081391790414124601981354110060187750310500381087848726002580",
      "43625436971016977611495447706531273165994789649890402247461598047883832797472511776754569927461051781983410722118470877481384598609462160",
      "39687986891163891217592904313180417909366693266158447023206046195358707764290947862812275693942726880658384201050575191244186864107930580",
      "34073021963520298279165605220056799812902374480273758957418517641481886307642703136304067074553853402836112433463414731864336540702078680",
      "27614527921997120471833674587443900516838702983679654598305729807192564124444324792715025340161953359706636939932052915427157013966359360",
      "21132505943856928165933392509565239190885402826767438630864170439780869453999026545392622288767200747560960709216433999138473671835755360",
      "15273209552588145709182473741523295768109083554790014094379655851621638887569619657909842388998258337454678955310823409814113009880969540",
      "10426148873228022998942336617731811633887455298794356077429205070830335826965481478851096925519927488316799395707316780252996010272835960",
      "6722783597682494766648280026125768577012195233344280863095131735033842587598460757373714244968136402323743372565765319495067261587072340",
      "4094416537186462084720655059215530778045288885975714799391101292597341417472289530874471825723368693917736755755817679201812388492462160",
      "2355087635442034220350996951274182526349591390840369100459343210178363523515639251020757765676816264256459043331823194687587010500030940",
      "1279135387551514106452346749955850180457124195345992673485167459791142005901559024121671918055322252566856355348954540052172288984153360",
      "655857409315168244456310681172819474288949318909894564312219422482975263236993792647754137249766752468471548177166502092826591242348390",
      "317351500732802452197707706576963256526971191031270529400050326369932245853933198929218623686182421360931205274758436889700845698457360",
      "144853430897099625882341582926801166608817170447134891019251748083408527385990677550111132783056000928490025734575589199097448975462140",
      "62338350995577847739971501607397221658370851523942581487729812226930860672893391038749662247943094234561130281732683322426492889526760",
      "25279086761776335354745212133703740668363663338894602317043949411656570438992333706546313496759629286545383295858296086154668942382140",
      "9652629265504176838049026024171475478046380658560790049908410304608914690128162225684675436946457512167652260590034349376225162379760",
      "3467854405395396459098491837163920450678965324103405657654626151980413308673187979328100331524827307557365794625929945253378875830940",
      "1171143908806046428327154861165627393732975645303132330586920563515823745492776757598112990874048642927051029421181017766162739742760",
      "371400887575035611533319097610506586452521365965725562766819155242114544490679373386635367394533455214148574531968933209628473766840",
      "110471060135025108747524423439333000969875002928525595621247750462177386119559075985654095904776799084019486301536537429406446274720",
      "30778743534595991112854229913472746891304492574152898579086699611703937944583895235372724231523443192358010298871484701423530296940",
      "8020483885751742717953375271102932411191593108255084159121920482898028096916167079195263308372232450939788618581925201074997474600",
      "1951487300158078255895312614569623444687855629430304415218420665494239822322241821260516293792648748712374203705859764902580048460",
      "442508111826519175014171285175357352123825357874554338901644947895742550116597157149541944389182048280828627993699908489480196320",
      "93311562231493048051804049866302722336404311779374780157963334810996023656538981808529740209641431943904218006520092828005651480",
      "18253834310351276242300243363730994305104799223945622627562557751204223662066341447606554102039083986761282062801680455296038020",
      "3303545298371455571944430321644741756912742146291489383753477497957394414639271715993248382335841899112749409786570687910989955",
      "551378199262678214637060834157396623480259177641928065210761827355643454530356537395553996266125076575934667799700701711538920",
      "84566609305963493663993169905639536973170655420208460645846307796225662730794664806024858195202177122329324096341707765489280",
      "11869329909396729026200837228764575019708194985506777327053834545394778916195804260337176111353705407980521681390361489116320",
      "1517184687576760752844457518762844098971881808376475277999687474838430564191185719950021417143343006828904482436099690995680",
      "175623613584151385661333902568424410700557467771041599270002656645303844149461068951122248501500405200395322919330999272320",
      "18287491950457911542703027915643000254096902145862038112727515642298113391701022932752617336531862794026712843419489927680",
      "1699282526610941948383044570051226174770042159903628138044155653989217915254672730028880890969076149294818442399677893120",
      "139529697047231694240819034178194465906328665769283778979549081460242823199602631466223882017718716503010332152511399680",
      "10001688426169057801771234661291438001880264446882272553999485500931374657245034654352448594924383268237175571585925120",
      "616246045838495474341770429969169335846681733228257423664558471463817470631772611193675263173961406714633554371297280",
      "31978590539148479538737020479623180433602084883679420023522629863417493438183439783296590006130440683992173341573120",
      "1359116251560019100989565290198028024013475403523465929594904867639485643436294801109770093510135776995457861550080",
      "45427282994149997286416401674154320452114684744537155093158849512549155906780997273453097349144338474900180172800",
      "1119716279756804855988116605686594352562035331914002990025214514074851153138848081711814078560502579539927367680",
      "18095567475720121777753019577992160552909280999835951377123195877892149295919656509002541563659265812505559040",
      "143834379939639105602349046500730107491356255058249412133296675958814910889149734733112766544057653778186240"
    ]
  ]
}

==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/selected_recurrence_evaluations.txt <==
n=1
1012998626603787735860214474824139755411628394838803226800
-963326447382299330057684575542388983212481460863512279636415819437
737818157216805188376914015206799219802296435587795578346331215964737114554204
539729367228331275304325276216147319929602368487666009586000
n=2
803800671356188519165294877582879883636322422398811284219948186856
-806985289122221860444268210605398434042755803693447364759733317501661626422
405018939036821198154085150046567890247287477407344618503140238080781903111613264898065
278042759427730173667237059234763377777352732129704884729166710812500
n=3
1720712910266030788379383204378890487918650446259163177139262520881430901760
-1690973454255776951311515109981129317137262154844192439300975437543654229783815529712
730043675709171931334320790497477575788075879356886268322031488971574121705602843342555982112075
481366097459243348534498418762546558302888235913302531594150375466192612230000
n=4
3652050432324957792838597135412404917570626351737484406380756556387916397782976
-3508321446067176454651287242921668472422462714463514573930929656451626832914172437814175
1400638621265540761217396613154756832954828081725391278770318445453682047866362407630091908362840240
898138976542911699176934109588519737574757184824478188898626683925863460814483000
n=5
7748992253715412936225689025958005268869823518422234036446711259137043329201096607300
-7306016696318556878113910966395226998749712377876256710382196922956284339890709576499808769180
2780102651792809880040543552795278681344203736053271724328722940320795633351302716601729045120589003024751
1746633228301483106108397849770117267525832150363231094922117558382785406545347312080000
n=6
26781929882959374348508538152553044706622706509308381233899079246901035482412203028181998720
-24874565254607706684393894637320009925329360464677473292106412006908807664896903774565619475186273013
9163230337505848915441793961027019711451544747453621478647516259950907607993996815940051741248059152326892459190
5667639973834366617832224452863796777241633203278974778774245485249716502065381102325849314625
n=7
201153573273550751836598659816834646101030383548686180915797696850812656970726807684665282304
-184572863358746915480520549605132803152447547947876983282616822306431640394237313207111807345370133920
66421719309248143291267997639550754787489794083245140965153140084799431114069828230397294097757040996472043827435
40579366763236088187428601015717398688024399628287698021471371979004871997817700727836865900000
n=8
20371842807597182522686252644675423983018049686913298547510093921481069486838925203715647524705792
-18507371990031973003455105575212394082677170728434523927805798641736040680803590034057909119002251185029467
6543777990871968641374518353526872642379737601125564731591785004139951791311360690986389086491980703888082455719211680
3958088259170330751687945970251454820385499801216174452745469954932735527150568189976257145684920000
n=9
117951292307636029283023389534506408287656470295683278851989324253340773818007564015487323106668
-106271311546047494881072142856415505021923155667272920862187664589690823495062796485562163763450732875127
37061113031517787286596778166394031521707217788264171040638137390190522475377385727514813779646967037308396797173800
22232647329672455584491081827700250436732451601295822089312110659601286186134239468655688568040000
n=10
636335587027412823818111152376993689568634526112947406801561792003919175430301978061896684300810120
-569325056808643675107429399383197822308895581354386266522399601800590666093056098426261413792623476782998480
196364642390756528691951964866372287551948289281378971829799395965978619120768446026676655372187966767878867253391155872
116983574265697912356636014068234558022313396065426126125690850291271478501781518433411785413848704125
n=97
25279004473453551796105106631411842850426559618317533090257488489266173470346486518484075480774007171418605145276465002915190032778003998287062366807349237942111579160362808014512
-21073139467821051433129337353163375640132922818822641253569788667209967231955572218733951018594172760625837018229779642091174886922451454951844076463133444387098857893102706451946467084477
6643829864314110526171891411596066232230977309393843784184339801868043113152187352030652050140249237507177473963623310406036895239198871158658427876286890046948695389472542978806764233212870434688196
3691184736058642463305394052072122540075886988043933658368242658165953837273103166987749010406967334178296930976775960438766656400255359948835789235324157934521829220853489623050000
n=997
2009762850117515628318304513378599189029478946736409410534591696216483107853304136871868488547718702584191557016379661676675304161641914062580415538275770004298633671034399619534676280817096333314972032321385785918759795424813606212475457968432715184
-1660254327012894536455843310007787493800221629174161905372795946299760347269744289710075965950519938831245565527062280954244507204615776364558351885425077475988818565742856109057074524007952107311912799003138735216422209444682886135929651390378778976309172464
518582164562919811088027477946176550454896981507828746245933332882972026167170999360631504443163602828909508443679428624656526138793080767246691558115361875791815215681930711717855709560191863616690935373814102013967030462543402133926952405579882948032397400263676984943
285519567265724159459730961263546608949529851467250453215383634675942651018834771201272909353921365033893302880016006147149627199953902110221326042969962997421282396478830212193497922227781600104763266351850557050099616580418643530277689619333796500000
n=9997
6113117607347875660268444109917504926571220028189390589981400407919920437844000083351711845962659567438079944131048918039097651265967236907388216455731858473387967666062499118677125950220137283202615820924306137077766884208196772040640213360302390997092450528947638530141611580138666023380939327099376165452356154841185287483081067
-5045467148869371349704839050703677521050933119726100927515940683264079070868743406548495492055027788959799146827918485335222785649860013604689068854792218962691889158924523390967976065989037955914230146262584033585565192307493503672881685842291622757472431205061184141801451071170021250591004546344164980851375733029098451715399340760974692
1574534315503707431680615500111934209808885468330834845561086915334064083611112092884425008800527082066642029460216987565190049296585961830542290659497997252381850871380014941746901572675815755662701383493153556958097050303414277731262082390952441445110880885058087982339291218344342469306709586329713793877689870281041126995014882144225392642167749659
866122585380074655444206774028841683841991930297360024134667067559578311179472102887335227726891534796380980583053815072547636413509938394910294790604891636645463252534054769848720226837510812905064276546708475011230992537248309988971210107392491238678589981128454523193615700153541068817922976563642322494084084049343284250201250000


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/summary.json <==
{
  "number_terms": 10000,
  "all_cleaned_forms_nonzero_and_lt_1": true,
  "last_nonnegative_journal_metric": 325,
  "journal_nonnegative_count": 88,
  "outside_prime_cofactor_count": 0,
  "max_cleaned_rate_n_ge_1000": -0.4220820874564649,
  "at_n_10000": {
    "n": "10000",
    "coefficient_bits": "1056761",
    "log_raw_per_n": "-23.50007896927467",
    "log_cleaned_per_n": "-0.4846578648832743",
    "log_fullgcd_per_n": "8.190568218846661",
    "log_prime_gcd_per_n": "8.190568218846661",
    "log_claimed_divisor_per_n": "7.992675036402647",
    "log_claimed_form_per_n": "-0.2867646824392607",
    "small_form_certified": "1",
    "nonzero_certified": "1",
    "tail_log2_relative_error": "-13262.2354958992",
    "outside_prime_cofactor": "1"
  },
  "selected_rows": [
    {
      "n": "1",
      "coefficient_bits": "99",
      "log_raw_per_n": "-25.97936872845796",
      "log_cleaned_per_n": "-7.385417263232057",
      "log_fullgcd_per_n": "10.6454248972655",
      "log_prime_gcd_per_n": "10.6454248972655",
      "log_claimed_divisor_per_n": "0",
      "log_claimed_form_per_n": "3.260007634033448",
      "small_form_certified": "1",
      "nonzero_certified": "1",
      "tail_log2_relative_error": "-245.6483927727263",
      "outside_prime_cofactor": "1"
    },
    {
      "n": "10",
      "coefficient_bits": "1041",
      "log_raw_per_n": "-24.06499819584324",
      "log_cleaned_per_n": "-2.720081817487642",
      "log_fullgcd_per_n": "9.301503519258025",
      "log_prime_gcd_per_n": "9.301503519258025",
      "log_claimed_divisor_per_n": "6.484631879714027",
      "log_claimed_form_per_n": "0.09678982205635692",
      "small_form_certified": "1",
      "nonzero_certified": "1",
      "tail_log2_relative_error": "-235.3126155477582",
      "outside_prime_cofactor": "1"
    },
    {
      "n": "100",
      "coefficient_bits": "10549",
      "log_raw_per_n": "-23.57706907437224",
      "log_cleaned_per_n": "-0.6638258224067431",
      "log_fullgcd_per_n": "8.236076101163992",
      "log_prime_gcd_per_n": "8.236076101163992",
      "log_claimed_divisor_per_n": "7.683257255833039",
      "log_claimed_form_per_n": "-0.1110069770757912",
      "small_form_certified": "1",
      "nonzero_certified": "1",
      "tail_log2_relative_error": "-359.2211990936237",
      "outside_prime_cofactor": "1"
    },
    {
      "n": "1000",
      "coefficient_bits": "105660",
      "log_raw_per_n": "-23.50851762449738",
      "log_cleaned_per_n": "-0.5373082382640423",
      "log_fullgcd_per_n": "8.23251412617541",
      "log_prime_gcd_per_n": "8.23251412617541",
      "log_claimed_divisor_per_n": "7.98513511388054",
      "log_claimed_form_per_n": "-0.289929225969172",
      "small_form_certified": "1",
      "nonzero_certified": "1",
      "tail_log2_relative_error": "-1478.954156630384",
      "outside_prime_cofactor": "1"
    },
    {
      "n": "2000",
      "coefficient_bits": "211429",
      "log_raw_per_n": "-23.50381280777393",
      "log_cleaned_per_n": "-0.4472476554050226",
      "log_fullgcd_per_n": "8.179960530636786",
      "log_prime_gcd_per_n": "8.179960530636786",
      "log_claimed_divisor_per_n": "7.94621863042091",
      "log_claimed_form_per_n": "-0.2135057551891468",
      "small_form_certified": "1",
      "nonzero_certified": "1",
      "tail_log2_relative_error": "-2963.775520747515",
      "outside_prime_cofactor": "1"
    },
    {
      "n": "5000",
      "coefficient_bits": "528471",
      "log_raw_per_n": "-23.50144924259877",
      "log_cleaned_per_n": "-0.4911165672471048",
      "log_fullgcd_per_n": "8.20927385859744",
      "log_prime_gcd_per_n": "8.20927385859744",
      "log_claimed_divisor_per_n": "8.008333410954279",
      "log_claimed_form_per_n": "-0.2901761196039442",
      "small_form_certified": "1",
      "nonzero_certified": "1",
      "tail_log2_relative_error": "-6712.248265145861",
      "outside_prime_cofactor": "1"
    },
    {
      "n": "10000",
      "coefficient_bits": "1056761",
      "log_raw_per_n": "-23.50007896927467",
      "log_cleaned_per_n": "-0.4846578648832743",
      "log_fullgcd_per_n": "8.190568218846661",
      "log_prime_gcd_per_n": "8.190568218846661",
      "log_claimed_divisor_per_n": "7.992675036402647",
      "log_claimed_form_per_n": "-0.2867646824392607",
      "small_form_certified": "1",
      "nonzero_certified": "1",
      "tail_log2_relative_error": "-13262.2354958992",
      "outside_prime_cofactor": "1"
    }
  ]
}

==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/theta_1300000.txt <==
1300000
650041
-2328582688738376634502771094835617178192651617485301811698355852991085473526526739738203879168120724759417888506493196976049638535643740662368253608498221797556168483790514290547958210591007153789761782746401153922319044437884941969281443522151781453115084946105164770784850370502537512171631999675674180759186240884072168058408677542770073722591108505791186365767848846690767355471990357727507234357038064470885001306857357471324096158443660790810727800946450312398569170406431867325470459573179117537627463179923588234471362019599502953520770440993599218936094788020461133253717944799345582202293880892118280661776023315240860185100836223070848726415947908398578390049466329974503738125997465324572233034615183255266887904900357052101550870107061016049292706901611339856097128264044472238362224125153974163147889155686690232233728918291615711869977079620915673001855749097707700128981456813775695285027251196479348073896687360044399600632921506527651495448642731634410745026653285428635241216310603243638650571841124226143238449090150628817347048254129569469064372860599252124129284500859117590661966721626996357359377830600104457618307678665796814733000187552047912388378494993606658955761696583224013152965518151894313485131365692217889029243564733034169310376595256276582669517207669157971053318612544641935773960337738809891586301424434333407148904491489019852761118251952699682835389417157207984290708365503326640431017931994713031468110531408634380302858078401623542377112615173539958449007728183687384837663024828334657292561945522083552062369101720029454270829687722936935875245829055694678714892064436650481804511503257348372684533726574620771705506980638571973065381234729362066721926224417932507949112864892434486285624266328886475307790652209023949531581766395148440495952115409886997655592391779185916978603253172924382051413910422444827423516759681122715674148365508471300874925207527299065731221003021611169781376412320715699023482299965146414503329231497546984694445219513133765682138045216087542489747529708713294184753815044186570871235227622255427185056071839874925078181773564736946842873645872223507797909197899967200691317600847379840618390637958234750507199676717561706756495439494926832693004823804735103855383201396713358958146477137283762731811864444964152850311296979885848783005830076337306196829777360331905566788467574303670293742487882382562986346529694128413123662356725297154225935054249171482389691485548133059679966556253459174643217520947633947613051275777101047265085841030812305309500569675054241941222636378612815278254568230516743828356898921465317846645413251860734519918697464814495698429874719766136183091474364810705130344318240993826226696749328665379434042854162971259564769952731021385284247714621487887685559932038133802831041055205818678711899755595581979584277112652323426139448262694840517456684379057777308941341723515306678693539308138315171632603951836864906974287854356426428341327426733597177372214969787159908148089367209613180530319112720508308497900521231533857897131935567758943762860941333462392840639731622094749747443014833541953170069477750334879828208541557864160297187151887675764986890367705863933768214578411343184933030809937880784815250114921932388098822844082203842999638287314875014940039780028502691021269736217961110046232932270682998799828982229091770160464580564677732414658067740285040663450186433553197107821380334271549730177066730062232386566687729979880282372200692852818481977825282052396708714466150526768681297497821866589795432942898641148906888447353105391035345254279361855056090629865073073252351481873141870036826550323812995800295821745738819582048152291899394748143837859495105638348688964546833762886006756015292299899357708113441988544589066982066998485807763140810792883287906406342267521648808728874176391415705516181028992522930141409657515922950184891925891252748406122360989128041248848033742849445654771215063220308243108145695473329062337598008537220873313559092778852631996187080703070057580949023060311099908516695032693358226722976750318714134886607334541525689860808162674464389714381191834184026806897918418568930512947403934609711472758139072602063319082396332225733493381091734717551405418476033649335640996789412449688471433515159271270126083271152410413350925723489922457145157524250069074560360074594663991612223734243559818823330057060178114410464103612086373145988323566105721687541231706838887041732320578081961308710345452272149985622751372119056768491942660011510553931225477395202796036570655175877202293511504274894943484319202511722747378069587938341566877406646487946798349276638927050236389720498227395850171287780521038685953312348491656736446619258675638986904177035936525384468544200290074068598497561998220838028643401433253047088942541725903196015997708618997065975101489592050241292967375616662321008995867541248471648095166839424414394100069849287101685808777420443506239683499328109731653080463289101968019645274778738412836118703041443027458668841538013866603088748826292915518499650776357461330921403423339263479083059437328859024039228514418196913026792843015633151279171404330481528180964084915547553623075454882991873337352308187021825495953047286183792246624730151430404393482627995020155851742359118095244095756248070044551370465785609039141330193985528212323830670736382289827512467349471453511577340788593808443731038266167346168451732265509916209884532881928187808827986443022227518098041164796216022450985276871983801352565594217330104810601402217516500289814062510743338998601583467117124716432845657756572729230813804611897214456580799750866374213301973002875050762973262251417837068227824633135244350574118602875192567750858966918436297071822055478557817138968507124261795676224030981171806861733547120213147161825825829631067020738013918020173500992853467706995517385714415354987484215981352634863061560941301031788375502641306580902781587721618410045915710014688915044332200839915653795171270939203566780492187682704288632007066588920405652955379429060770913047063984819239395403544348941208201751807290175028674095799017060596574248828947155325387621957712067199605871453420893233181716428524594257876993656835166021664299825763065136953072356738251616761978543216938933174149756299053408808931412815909142100637861624239329995664483550551816194748816124009224218069832802520862905647839446824399393872325315434541535702079150079965384864664751904984581285990527874755179815409907024593499026609651158596707468139059431447006743084069199436846989544396957785283289054169434346701199086646751361425297056103681636243949768710056863122023544307818952586769377979256787737684938193216593338004198291461763484177074015718227793871005643695200235583278786739184206633674318882669705550833646090846383957749237687016444724078571282369619916385721150984792382897136328949029643275101582745732882432698227726128277501656540026775786201652902382444664953168932092021790100579730689486094997329948206004998942065131118303742035547584579430505353121229221987585029636476656764915102550524444530067087037768508265950927034288057819871669437584545994917182983054139909558832418347100735455888683984798584330881283951641188807287752098421658933647421576138993071846933230896944906208152050869393419163729929175833733345867567700120362293837608615576999411114400918952841162167136971701147868001932359238089752146993786899874776061971450778128038857985291125794685609942213929619095657743547518346053017481953136336930287824421382563917877726463902989091521969101353167836502859622098950600918709534121434162935819164476413488001600943621943948096952310005217511221621916592819536248625546788680387059471312813813609377719508249487004222874538246116202618032267196396291800768833102651571376278813343167068924904678245659432746958568768015526679902380947529144699233111485356224387395788841315990965893714026453827547707144623632403686852843813240091894348235993907637989071621022244930936066604511141438865957133247976119030941013261879594976316882271541636755470982883471133725121658452147198600205756018234320504112716369921227975578775970802415091163987814683011449849546337563603507159895865296430945286082794652836767851379550479468289803621815923309832123269901670703028424779236085197418431677952592129709272414739680954572842443283909644539164762887694446889704453885111523286420053608019944309014984919201240891455246027822726167941651374127716284868048650553669059053262088005659006294729244298427648140386598214047582399440042766864499609446874762273737612680365484398248020522359655721591351414542582618733281012009253547926652934446316664370780559156493170239782871496602541495550004470180534814045998348740159910682279943033703744275082656606108829686477711301982241694511625380425488020385476385422199736682297352399358908394071404191085778996180403038645516981625230101378956499296456128336250540318503867117341762896309631489657340040541232109749507444084305475569832781061375223213549175627551728785269115721004058504487056555882135006526103175083839290923048239306154475456420306345975848650370120693699393977861263764296592354844291970474030506838331672492935476150342882309480469022747063792081567950792839682706437574283289145684982807828366262767124902670655402893078504817317068294566607519582519836119206128265372207382936669230410925200697293685818279182697855334013935614709450802946930823421161414749879635325728198493095211470983611620129301108944957224675212518301051485781377787122939361022334868882318756289610116598102885880989891186119596859473789683580532848915486703254146577117310269237013146893706732361190853373340841885318238073108645602326077710302850446930436422634702500141818432706083214063016227734342591459552121607415526406322079312540205081626183274773673428947565104697841493430416842239968567433787521571162585207838847761599148908205420870581381040473953207709371052449766090894472765585814936780285569629064723026816791412363287161890632727631680519195128262202088409035213470935783308888862356727920085627925597949558994892063151786716219806690690656857101929609749191583257153523330246495828454355167028890707450172443953937942759040291139284340653733367099473192410061703223264187865306170744472700003962309035681785294675671524173116877925181456375651088736980638241728852852883270818332915415926808716916149288803723966347180113427409322728658384645135482889553829475737234756580190533409584109056306762424847507618171999118618393844552694512587031353332927846543964587616136671402430938927174270115652166051329712669245280898981624470850640983931481056587724151671353335564664227247038447036855241223728966874959618881314331477032991820963183314049404125969302875743887920514912945335096195786853548117948321355184999816620670951096676869998681456252811262868904671248444811690669865464383878246489908259347058930832715113567012806946156800750002689676996529404125581788287386302066939031701858799851394303967816980063755161383712438088736323134411151401380783009194699288015275223622611988859744865057608498787250067832275933344359033342116133162291094837931748781943373964080941979791858571933085674705952278437372002450157051583547271153470213128085635588108064911868638003536308114888302545148453142391833905112601251077498601314642077057323935118526595864893945307749545489547888638394685368815840645982654050976277499927792935239334552962108352749779536641862350260884635020890258562071240948936567813635309047341582198440519492047145292030976585947511704842607452561297870983186213604049140759969405387718429632737676138149303935245126895122598373569469044509555790290992515393575099256549488837498952605354237876671275844858880106193368439110969822314981055146022010610637345475819450014173805287041756968317991705605468347278099668548342996015815123746440627987226412209773481186494134956913804517794847546968554400369211329804054548274125230200802357324848372619831847117098704439713017810449230213375188397350999410412409047186880026903479336641813769244717515010332285790176124412340387561367248796903715621583706814794873045427323515297674269491438303173091611664511488470447675816781989655509110121878353945030377337889011850801697239129160636583053009364464721506545098567690942662458423856022716920115250607684832555108913559816762513605088164243514402109884153978351796140214861435565361999918135621932537781819706920884248015562111442013905090607861729952412941909943624079491644776608516882706885144274680934866598558074411975235608639676870208850556227168166771624141308226216345247998730008798070307424876148130886892008614828323319347912208440030194698674847451109148472844485385596736628972945308538647445404452070851797571116512344618782668946557068220878766881850217444179203322229744766157559911141740079095631209885314749884085623977511856409961356059753460650931736916230062683950559478870304060135802287525144782133631998955117729128713494025847908248844028194770662993434343121252844899515872784154075211245818465253386110721114791776729216785805145770687240314178366682909804890068168789047019528556475710046314361289359847577500673132815157261553465031046212833250639970579629241857170735053096400070047638038790938113636800587666881643845498851156875114340156968845471453907617509957026270628932414000827135992522942498933799790269964536661236474962566173587730731519768870424825643911950033794577991136697594633075223475294346339601431207127857507143915182432696172630868985214153566338262718798721636849749362593741833920047737109490276345420883353435622015259308555121874845407386472156876587454038684345735280466115985767476358937577839371313087212349104940436384166480679594867119391903763571659096997994928589250469188821288044168926167908728940304789112870619858838888548477363963923623377056636774213207719066162088492595842814916924190502314731588420554784271961705389456087345054180678114954426615667451169574867754024439399660463331391180530423321872552987248310060870537389874011579502810756775110276798106029702460906981409663008538826514819217051409530390321912226712174248193886308479873640630080817869043097086398493967265280630834036572089607083421190623695630877699170318482446081207529647658671919817791663537675393691325867000948108914574464958521011778259013117324507959210506196559392868577942502653954926916961810518821598730867079008473735831748263728036325405843454462380438767987729135507120488677972819008773231899524173479833038793363833801696984470534935102607468752462569315999877795360108174460455409804082391020968706228862416276559483335023808927527934530475080571046718093714863079313051038559130561694651225377636480859880836555917527922154645804049191961182683237814652530599300270207838157755357351186355675463986755327492076229897739036792012192441303529515532784267948356013588484139509776872308866436839752772181410028113934228235347424294180296215086184877722918907648597590210854781391485205766772840164124535427003621524724097899526305958395824852895487442085621801874344064051788119380563447038495921034140147840507198186830907965504797120178969859377556070393683486327627318630049974525065646655405765753822748324167179167277211300738604642565925268757562865061066441720133050379833119857388042564766526197330654918148051947676122739081300468357836241235943994944431107595570415808391400195218440094892642726092718880306432307862668467258286849672216271744225612049638857455015505752192177316656868373495397246659767210439940036494979377557335798337523899310566791487557945842080282204935774671782836584059579603941966671220738240367650083696408963107324474238025865490246000627792248094004810108559022649546516296628842832901105382020120721777284818138385861336739853367432430278184836903414154868519862320729457234861682863760726167433426297470045502400379540286756166209048481873234130987307652644980138466139218660204281280667778968856039189607102448075751166675778756374136500840517374242963972802519120419778390576956781359081940910694758592939945009567476195188041736845704480729534831937337798654573913759673289005439397441252273500068996295435879319914530703805317649068106993222564248010163095947599117227842892038954059808618435257887639423140529646994992389194788537483381843505735886849599566517463482327144662708676147323932410092584197020753575470328790173281265583153748204000895409571059551237832462661191396839952084133670487705440530556335877416878882271516678710778708277425703184499740713935860184870903888828633509966038190187749112140331894136882229691030512912549239901224791006411106467075471516726296746687369254782593518108952220305058966973726186030603884537285219909929230117636925904672087724447693980783676831481565278281752999163280290471606394825442662890995360691536326537534971184550965072303173381881359330990184732733273336505910821881037220031247212494857306015411828966188011433959576767992651884068497867272600349218908317274905124215297620810745982354721686975618001152849797484444551668611353236525348325139085335068004739688433260727338182081931836514657840456948887446900233291076040424165235207996370260980295107170491444121199320300781277833368064963922301770841285102815834379923791037596260944166160296814197097986853442539350340425406439650452471491152059918000255057195796947103496563413044786283938405042319313689492398588537216480177611415627159685673582268720546316724831691329377806715961456668054812435699626234452444672753798067097321747009375951804463283667128429031761075390634154036651311875426649825383061623085720482338106953200362074963444464831151641330352998429797838651586605341773396153264533040018769159451451333485859111923898281489019546404880083556661675372699998927335242698335278135680701458488876018399085774594665860506822060708322458562385514413824033025542931497529635657005084861007868979153207338422364542988696660701592435826532935604375823526021295673911131601263441498038342145137117431344095323534202974001382743249314331527000857893501738046416355235671010128804299649708435310661665012819906354637989481219337903149793560227801411331444577625574032743838055335294770352672372717098030311739419958639037365483708648443455347700748226700524254117290721054744032804374537236256885474781523706436305663956066003835660907173093176253760624820159153239072174139344335704445934615264173291448870159500750200292560375292061410538397392876276606372821771583189072695358787972799980933711610641059249574741954717442004627659922095244328752496106582770816168517676849912332216941933607514977541281996633567951977968476624064926509318234366453744571490235801709287896406875542750171698264602998643013595339034497043248438975242392436050725452405086671640484138310494921292115934988263387540151422936195718148869532423804716358901866950193528967606269310040025040453313308794004484650654625779264778922433324313104902716288450904025086080402200416389918264999125784908617003206403641571497813559765284543394786943279232894785570255388672669986830259097333166844281759978422809972534358803613854402206156202605496852370395961896239579728497090343026019907025777896917266862953520193618911090606292638943460533594410970118489173043056263530587808058921958455258861369868215075139344208623055792798155048893044018457297913553633997481295408008609554194697349276077217741087682013816961920496545958532451723548086484282767619247160530170769914811516090269887905898046368191144903741080881473819361978829356110111242764329069991449283076547708993805559996522773409593769484432685515166624337590807917367692306397956735598081810568596792313484141609528658803288369037438197773565991929459060327441281653126005664934292860694155774342819132080773889182376381976170876287332165605283019179798697747157970016167403291350825257341957992008957505391693185125941842252218876135703613387134172807147860899566275255966284448349591628593139351852809765514586006916894996452395464604399592560439675641399760191385817635893200242390317286452071410092174554555370833382176029518962819510859485250874086364624534588438099026917471735078707070512095235282070259473466580241244238954703450387895781895055339864259835778975011315494206053517436207763033414269138651155019731659976262557760368028748853113835675383127610261204235361898946619669110838935102551945415315257463917589172357642939261345273902302610259268229220423344027073047153911241642241199248743242909539166618657399740086453891369159440031338836961020817091736357025270032439662730179167762278694903966235373597253950372738520249162897397632629408802276399458429283553899982517301599607193742187774337213288375794141029776023465218215592594646324235161521806089301662846883788901889720851418972721615157121890227909661919648726692960909367944527751257165191821915936712892882395548340693620884697529681747054995962796909065322089727075750832569714191463389854511547082029001108887411552931636726039202920718403639526419501388045870096511309638226749938732548402753739681003007241680229900160421002762156276441320447930205997793779534021840764886379124706282087986996115526118885678963916029859982683709943883215739699018736135157750465629280103618022868215322067818496720705196666654465852201980841316394343582125980599683172864820174237364923934509652219300117183138434804295682507171855478229077734239927465706722751722805962931570790472610409621157057175691696071517318300516577490490518697106604179735727284926182635563355108350615780419215041872622836641370897214249794069490159801397264677420000226932591233893902755102117708152471140405548354807593178809264999130535705810338246958942593944068073652969312139593375773265099132272385958465666964690062339448715852552416732765382757161408872083881111583889799091585963100695673256885067811440834674887581081988296807845509841124668752960888151161882091990359355435684291954578580493165299016317392572636278943079321808186235110313852753726251736846429203189526251902733558617744746107044938901364432031885789857565244725359169350804466181517766699746618324139302873462899439828328378174389902160722515619888300217454507693453074838844047108676696703253502631070314953978883020667941063758057929585482698051504067918136824887947503942557872194583971121659420513737206490927716893203277856272264486380331827170521249393445846972419461182945395869633208524483862390252552401152562170436577095025775563092028247731613602666205273336031001760190811441546405340440777546073310895060753284490922121536482680649673729641497039331598631264218796374165876504119454004750793437280299480333112722826147398717792845588267206474071256494701994351080960566820021375094883307459098773180294607313299964343819379398983098679302315428486214441752077175324936256400474254881862201159611703363333817067993491039569574932284906094467391447905612880783358527409092819520472519706269221127250344096685200084776598669509087072460107288608537457028707409797002088148531588204919944784542523785020916949960766583228366526376493327490740401302101499198884613258893415526995929900686734796016368809128927134468788669381924107418488925645731405668365260141989117517308273488405502429061636583159358693809064057818326878123949325757270513876094804294309510466217195591211596558417388811666585557123311186901581793378444711267401084592799505162783567778865686430548765844546298229699121235070296910649070953880489738169282204567523292853757059726729904158348973766211397028740991315357012089916999715128854188233051420824840309486366039093918326710511148891279538895091512184931358298622231064081110861115277301427319848401310331032966542283822665677643000749694892171838454100004308759411230404541091390630211144024302515513907273104580923820580652686570769307952058809969943094669358821931607685773146748719347445665620158514685757096683205310619015630432925729212930127842608396137286771173461981234333395990670399116680020862976343281649657090640522427553380719437013737581543272677569762546243948463592287612480385324288354719449599475463490111283339907821386776899571443034005855201315326390982553173890711624484312930709327246523563179020607299948659584268424904873078373151307520874989007736008963973403886686707905557842590739199152168272415331680499404395555498407878634299404212408746941667030993968679324695249519523108165694391255937888064477735830928106065009515273724128789705667937532430547722810282715719452249727300978320593936384665088443261953720141041390740974504047269286734686252028648010084836575820740122035916358072789104312155882991097598303399148889376259296081033168688595573758147218657567125892978917893251402257007703266151199251367045611704279886264717469816630948639502330487861313660825135292612404032442690331922038633604127364551011264295323748520686526284945584195036572492919555566802428503214490683577863105735569007744823578668203232039912277933655374514001807587600242900051329513546563732977701874615944573702733512665924694651256042193451912509423152110308576119868088998696045567959455317981900005281410613382061397577621557022746339510561546044880724145958983049349329511438649363520388030435492177816688963873368770458403813560172898574402734083024153003726857917347489943107471337809975108921743263286723542603080816855250804974322448984711850761937071273804908731113937669351286738214223535688759211237695011101998731714733977076082445008607757017707654335632603045352707399025512572946024431975925530918508523191998722576180010467340651091953534667420566704729062162950367694743409904661254975860767892265568242873644145200344491841571141082493997384296550974130715052887023286895387328320738202158393274516971075046758526272729939702087897912960744104482497781125061518271042619012678227912861530657793504976206090554231866952099850970230569367236969925454625881156627233457957558591724388013696431188669831854399949143748623125632306208658839715029159447385153437367956953303582068536006219341736939947553563975515487375899428754370158967681946563384392871644325065538570638623076752484249813338810963458800414461222111143461068789596388767296157338892498123486979957154354919738365613643960006381607288330158126313951942500715562502978634931506485412705519433556136323733178698836426816127817887865026507526840491670269572455314835263979172820519477382435578699500909959836019980811916491323720129160968863042760797048635275466022639939918711375371050413755746095866818012565148662199158674000943864347527800059024304633763056998622350353068462863519715299448500772574401234626306604022993937424492857006273966689628815100030290035474634170783534597288119743062268147411057143186473637408974722386743045814090316804081817049785932561670208353688171833722746321346971363200251717188389044362126306352906758838171985367568493328818968407478187200386962851203368035412807300249438903563229873913560519836794820229353897012340902724818461747106570255908734093444482366540060540883323409537153308400935857891726836723515379513956539531309583857920342770165060177546732060725917371440470967411396453384588252157202070381252380950967765060979918351092106193000165545232280302991513103604411050973757056100073578089126432516531192158199075145213428738924273766476185862592370852952824973532835537105116403641270924926327419263984914386964139113614672570210880837116260400358713182867994633700096714759967055382568289677269892208936714426385672921528059644823150252463733519186058538249809002337512792411024558114936321411504943507468302408608356373666872731714132153313640994942201851502209258474968300439224907496575569150099408150655505631150232684379417776858566509401344388269093462671229266202383174418861989285508530555760237945102632680971835147827657811518914089429921054457278559622412675727510589931989388411684036444926639747596808325368544216745276812273755884994192407977544200667577202438984380346441170567779951506137836414016944303616898916962993330428200108320879632531806932055955709409495653821052699955723001265804771876839737870968030332606927145955951582442569131353133516219865300441812806176138049070067414117032108329012333907787607508128284718303347971957585217764068279587513707695007785577622898026582433685599191808904556505255416775333579593718471780065448843437192271674970545546752293708355805492593425834071499510321570220909981576091809765423245515336213890001244206117033705217299299500258235327533308564606115645833824945548638750760167769028266186862489430492391527650920614104544355524126031468530391350937052181449508417983984670911422102815193761621661857126963564904235937167642325388656411875498069034011909327038113941637994769970125219935222385849930697003030244587737568753136834460258247996930433181699665443818561566073572122661013512201929927406164721598684128355059478355364984877812538849459764714922786613984725549099203897134804969462184600051680475062578297102345415728142406346435643873205430346936466224318494198721770254538892291749820519424911861504557052651693220346426219578787580687943580852795772482597742249903415403008878743014759650761526538733562208226900497914265716098760392993404569138076319086928810335189712120757098510981106453114558437328627342489473867740332079543901232082445357270750311273291569189990416501915874439899671549510778975138071606759837323080237203638820125033643957961806044975477006073707798362169691934446885608672227803460320164390639033282149523433144676147900941102134785531889079539716413129572511997597577037246771042112908373401898187077802879243110485445509240254324592208691727615809237374455110590491668023728762033845875412738691033646720935048865384618297255050216285926884745659782402435001838604736342264800796961543839013856253343481737660700785573444723046475801926940225129854284620533905035700041625464562531053185999744623704862311013639949740734552494367929761550551712933864147539817780455028050505827775397337363753253753059386883321572333953515235601729944781582129002602036255770532852739107748165409476895403622786819386633309983151232454090868715869043844448523700230712932706061636368317301790448804124460666308149839360934319688200861770787994807504684761425872974231161733100912032863298133793821983162807383703421684644480516314642650177477057757616600327875435553101012846830881662194919651619986015013270700189934673785303265263361824907778323761594694749944150492957546349175253878329469215147748348487738111368926453004405716564349491897204034856142593308480257942545817849780192870840357009155355792078729325999686291668048307426336812129878063230759002853382497355898071423097338521798040009220234292338328875522543898254036096322256667283150045454062442163331468245000332216103657584562635252124342349651325412710511319046642533816661498095762039055640416788746636713062701942789474626143294382764812742056655346491067071057421201010014951573909243777822851660039884310617148802904790156587650260559378872158409042111543860480465251501132292705615342493065011808654079192063202624262850133766341986504726923873935333779216871703716270922531409010397724301043431222444433231889163883031184751225536215777244401953687808692866031670470160802481067405622563439342313596882848678014199130892680920179635205800266024555799646694461249836417610354403535570311369399886810635351069841645828437380509132636977911277116968416333662095493983212266430800296927244658982552057969908876374491290133731353291716460142567629797888897876162508656327856516065614739343354868582312337244418857108573074409284866545809787427336920466565614163620968084206591108018821072566610752723665651442550402458920302561227369857022313511794230831161214190595168983582492847986345262173778057944228177965122065458985045119188951329619958515963025482508540832071133842718735223642162973117041687277044136841503551887184811075991824728471037853836936923105066324328968606197685185989106031147495387141069162010200995934100242390024159831897796228681640845591835503023581663113804692364077915191058651690534874633220941667578097153737032228260388868120308694084719374040178237154382573994173049769487046286552066951996045707771756528953064409800783036133561550882197083659634848828012282642132220556945234397736510179003541779393511829184369025243661891043599895368380457786631026249024062526757876668652382345042627936798009558905816089231365671906991818460597966006272443366047219049782573470493432710354233173937665136381890633424926006751209903695165806731964119265620750096440460083265570791776984316069442920898787707316902623124021397082992563082746586720150916555590889475235532230420861749723062133001280658357283414647753684446748868245613302898995500389519622147559011489995887107590778193693334356847638532564756237027500735781273707237417132290606523879733143724569667387805441694589642192129643620803786538780078073250114966732834986692872553186602211253534525652186510544647510616249765278778755162680274751410133535876623021552270330270956307743663721546622750343985265123149741813680828398648819883865358632014024102796718932333506312766267481662530885888351878875421832793404085101155831304084493694226921618009670071297885741447318600515611620482217871196206769613136576097313047333325296801653520668791200008685069998622188689106176345287762378484978027786182463736481342276573093354903031303417520927574015151224608629147197315532066308427718458668875678901967916144779294116212754894056765733024976887883449414648418941806797083407782728049962943473437801308743539122372093761500678762355690358504625358800460082204881835238420135739698090840796326378901606826470508893066823417431571673558948802534677354980991251245533238455438572651548770863225946206056805442850335906688060202402177766874076903037139110367638985054050010231052784660687853131715749843938822757697518195585294617046803673794231187388468801088554314616547491094961204346969879305987434367506868841706533622736689728298833765545197796776994282257923219689468286843757122942549427471967805328602908464521398903379243858427072885260938903785037799369175461544277111126032302253748816631556897310355774568027375165475029629571859400279805332811055714871851442358768358855565121307145947154962233176342131151068452257158173157669005461399356919315341186754909075380286214042946909564484108939309949436091596331318889462474887363312508125330970186266231062205396693140327305125773127914667370494223827919829792507082460247571757283237016555770925175967447061147350533673414717062950516207956209649243714707446581665495063231518282668226593825287629065300210953509573914528190671308748976416836007872465505865772160640086698339754207021057606151848675060008322122120209897362791851054492986936873068396454532905533065239276264941608249310697130969263780622902137724804723939940959925711418722125697150227479919155938265135359877745810424093547809185728840287909752778675638185774605756423579932869113693196628271146380264143099217019792897258219328364816825066068808321151773750321438454513373788253963021757565280246939045534996090803726460169354138988314029342144416351565761583790002409971771438197618629692741574233698157450271457744853858175625433368027895310757654371636181536161924211515301708732402350022510564938708894000003115568925738570920065462640001741550398025037687177241447858079656873448432530372351545122045146542770662677013348954141019839017901651253108226222479356272451809278476099800904581257099819019504767182770888096084934031963732064990937450815929312125566343698263904007830088551690888644018656459288770370443358115347539694916391446579525014625924842026157716389251623008538665631119008618953528763326429349342695524611290531047707608167092415358535299088744570921923331706914733104596865061886491443355234435164250266997692362473564406045988049020115985456603512872198271848763317277992153719664571201735525319848113861136491099390000820567230457036706371728435700848375136787408320798576228608328236771460511394325351250156056265212411143435471617988291495437647671679898351192997218774443990402848962546713096082030692732305664013565213389758169639539952156143440923199401853348584090243117380124071183852530963509223477520662360164266339068787647105262881748262149416055219244527873943321837227569043266445730073022027257150217700436832963861124756531480400479857920019611412137446022346647158618617887015514458042015304110620202792481989864834066551285373640848844627584865102020815229119416539391387061666597192420836857483264293687378157591554187582116495279233314615394613281084393457462304406392593917045337490910410577754678193710210685073535769566963311005202690721113763982260344288218132781171726214128593786747156251081089998093614584003654762762939355887415970909187647173918178689382221468934490342320176419605856307625618039829222220086830622866713656369846695644650240447468212621412385321339436314172866150297199126582659196032649239514742106998026582300609813705600932480391157485016696574358390324135256843221230422135630723443206944871697989512294515796470971967429130833230858332707738302465593212786116124988243401136015122718137480198320076222604113022559658318770859011779681519530345250030890182924283565320721206420531026702899927671463838978105470107933998017308559540759600488622477552149873556278942778265416729390128501225145275810869028154934740532048611903506182803496849125419665094327368712892594689273972824700762766647480449657517333596948135920294937035152672554024727204978360745128357638577902503890613017982767474381789156897316873835539155979392153479646110444096604919600303398325240455128292606633935041822751152369365617290665313824305491091227266742202836379485298729734531797848002811719191411652327642814721636157007183842796067502256264679782835136702028575411567542140916927138280751592046252858468764098097904407132090250173755188703108785452204853522882015252582454682533683681059724944291686645029536261533800927232751149911020092335061218332625385506375144075306280559538553209636931109140011130859505047013023440740190909071226937363644499804939114535865336563615204958980628843802313940814329050931662110212269820659421848564599555473800831405762759803012315927674396972964069521404762439303451364710752815967641961153428578140380136948323866504882963481563581256820417742530157807470709779134516824546608711555518587172325323776439462734375948440806356031742585776365180838267648854095911194687290634253948022079186438230753436395819114024135431995894802550937632254887130897734184812846045280495172929428896473493781882473407187098028968015533843435239905646413741111726035299581188419784986818386319004113551970928779198801352562850535571903537130295413160390645348301589888221972750171294827669048792734991585667104836400799649165387809293450326139829596189712923624561423443851342657212179457802846833101670694534996066953988934218438879299972799667043935713072113550155871063359673897918865087033040038551745152773618563030060152941129594434485325937750972702436745737473040851332933667464183382574038598876390936374006098385887863873904653738519294427294012597280930102113609432931173252716944591570854784447925673209266074965703950725757165202306667613579926192384731906659896174291421870158395833227316896346225989518502355183869500070032545433808850096482238399027460657874835494472513630301535514929710454117647346190314086349707238395969172285319783773597496619812971130263593163666023623470930050593458401548077011637376053709847158219062450449204988985992458479842059953420791477173462546142030317386993748717996344157678733564199544060639346646197102289148148298864180630060721279478914655898947804342066111173662467344539481513971138008897703804170760060155763973208477698488028693320794483404787726686476245948663821178304671922085109920655334302358798047139201593552484323885032115033226936217204976703787206134787901870741393218722019672302681416715212843366007643598671995798233371348800388255281100062635452584727566091359352596040761983037959795545235278212328262465116817143642002760619826034937806374181915753187492246683872836309056673398612269965020036356594558959103428531482444945946687087169776433627236160085853296781008697940589740324566651124467302395121395984396742707271543792410310835187489928779612396260538359736197301445551745767522926727019490054669192028444940901493174595101944325901597532874501558772856840838804208149213163505424273289203666593351933612323229002231499728167586930500573376847915097204782614678342212689099723892742081520634890771270376857609109959829213685972635260765493533539043581818386755574035999809841879850677963089152539960211471564290720597817155320130118731170981749380871846500531329140372125057726586884651354692502797137920410219227451899415067503887878838770374822101735482023625772852007174909709250288435498796858383665376730837686013896228491265670649829149718911618584177914433512711090257873866200114391708892362864291927257352188086525668928320760729226379165678490590146413721494585344812421660842402164357077025552214227154324253198556052713864626374722758159744882250182375148505200826481588285096500458752537314413032403369183878812553522276286885019716182151556617252247925657311262270734504977528483037355519713163001416992116975035508018463500573546509855274523683122390614954380502281386617830018597210231206380127004474263258762512779280305466225309368988419562419404197310213166354515514971354400671369089468243078017420548727550517042998562717804486961459721592302067262307461625715398386075549595296465352823890709119878480148502590388602460845046021238680646081018357252630086943670519684557660421934516281703591187871963242101247614336898076139389545382643796883243750159139728142325973349065314726104190416908352020395793397410025684101311686049695486309977653525566607775965258742455570049639460541509442913851304655373280837389199384947107970000437187435471201456191009774499781637308688351291641791062966857439590429048905126185545336099310392681990969856028954285953103979310625360339561219529683396068111845297990833591841323676903741952857733801596210857659053066397042758055011721646720896778667118807112508130230961696038173850079386663565033816793280471419016413315078016779833237471728371208664661480789788756373385090017781531308331987508068201947274397176448363800902080054675514542060295365162382486448627612733588986149687620136256776098874736907374894336613071601472977061619498904407857723247792598553371162425886581245577361565160559419775796559013470032606712376292903876620048302970873792237121292693621024708711238064305426200350698274605009009044805040031351137214841074987536482499037775364844018889150163426980834555335692416108929515001506200068057008499110441596576637549332436974811769904990650596188681606881972464562993890060383056528218206681923838395534148024215576044696662483698621086787760356878868194204193894377181672048974515337900398309118112501353510406404847817623681331809879012597296125225782725437855156733455639655037422294303227825861611711840252687042531702479105212035175466326098804732230176996765524916778030468217195420353595034568260014947764334138261189310075906108253097378337029595654701674980757602898462077373858338058001691618565986153784753987745897486185271436638791093108774374959960839576559237586042692049590204278676927773759300742126985391376806301190440840472976548950585634518661010815928835107467054459299952489056584107771790807894070917232052210668090443813910007454333489866241191543232063718532301280870227274942299383243382485650166321575428603169214692602793688368494203503438158172927504744564372586240832187536730102564602983487864869467393148265987362269901491024148993747319249821334209196962498113378073702700114053926734704917047676637642782050019832349272773522445207576391697070424752510548721930807856495045739524036420029298960097088265929499622509250080203928285096857204928831725232616783310530508972483978744618122228290230023766421728607858754170874805653752519091383305789957151103061100819652093011134658430676891987238596811198370165728382302523220298210810182698608027185161874792346179113871842874163661312118794249739287043147339681023908742863515521902506167650453197582034783858332159868732984176188292323552636536157224080009517310581207271656325040406267858536030378051416300855443197846400980865435708227118923132001900583714043136717316055344260986811710430498391596083292368528150290372128563809852690113710388607669683397116617744251289759567373507355286894996297694331553593384781463731292359630158243959332786380544157699278928746662857841028267105175068537179551674618750153876515950819387888619133106197586264988573723046509702880620468772532462015545945450450053059622306026636062075737307951377136528327740745891077740614810259313532298399348984202894719335449872656127091685849545750788170165198508314630980539518695441499925462359902087289437248612174487367176805732186361649832693158340572465109027883358606929482714990308284257360552792180615231658523487412752337755967506814259440445128312841315926448068165120931636428625360802045298322474258009254339156702115119571120351476263058281493303955803239919028489433973458945169505585497033236074350856747995815803681673951990625579026718062805190686960908551740226046906023498346246008996155313463371721008037171568545463612365976743528952214433498708115559981977134287514465084401941069806504586629128690808528972248276312145098312428189777832976122506557771805968827933568685330308209725912047168148123100968951706266098596020929055243111330467976556006891617511902118036820491561288123154482810628517037358769868104066994376948039717934378570082961930502114020737069982195648156691031055992057354695868821825419501211575385001343571610912587885385194746849137493473777464026886134890191428653232115966245223813195271927438763964279481165166043033723923887686442643200348054470818117575243348469481484652837335109267167540081703434115293341895953315720765025801297480331429427379533224164169603303791887476087798890883991617598240568338387574609442871988007331035870321772327561598957442754645385474807431428033495177792639476383970769271363776267561623571467266678426347598451551234093910834309516475464712832547326113918238130414068409221148364281270679287402394169215558474131396867659169833761723739094975417541573281817366763587784325677644566566235758005845139813413539770628169642279245189686874120303322035606625615150217040337037205905927316915740545165663981738291396423267836356028577085601327653000085883379075121415656188663045439023735297822224636271369417350850495945215942433483421634940440755202951610910133664997825489285682854993711484023653299058033916469155981211911272944534160072007199692200262537804556411637437066449236640043505104733066217476514141813176897097536864291646728191202203547166779426053741409254138942340239967637846437810894127835154070483759793861916466577016857091678370009074379154392262802576356646923929708480018030988883482857512910991851962972656070939171521901880485745105409800800100864095218533748338639762424179350372240470199229364807937789898125873590189127650494953222781919178865268036669571620922729693124986247992510224840339051124979420416651667882079827279507294773584762014979010948559705101449299620063946850217336019968765115043819063171280133992290885405714070893045691135099037913236306309503411835135009424384332959858487397279640766636307597356354109469408573567265984711215506696936437294257575960599793493184189543193900349073678494005524256266526563812359851961599359494711520364701988379362226196085015560752731291391565105469647703766305707560254982643044563673138230621967874143465198912252933697848343426418901232996812687786849341166787897238203934668076349546414214570584004938160785489818002375770975327523654835515554668352234510341998192875356220322487923175880791114800648157681978295113895972807675717776617000733095473701705118170030913339108529584408733101296550809590991147115147544231392764811574365121851478225310779138134196617832151335379220680295771595173250598207500913132116255313255401182048191558924358937870062241631029543174499558937092040660036522098031716116037886619908233494263540700627602272961961640895294580868616336448872632015726648624790572504262436244636591359983726172656716533058722089752790520081411552341890866997416941931587968243893814780268207204805792140060057016715063985701353958908770472569535118017939542788259006884604847806650813422777883118228698782522459737252638372479643233220653271235512742291838985043711753658929575688243270831918826224562538968452810736130053435311303895211885870284864589332163233446512797869747438138892084059207439321592179928484712271121952514447453604713874583291633624332848053783454018703852731797213241932659398299770151501396828276572738426787072096233855096908001215850554702071295087904323364969058698349057796792525190446739057207078981768336974866213405832097169877660961427481390291594736184234561303271838150849884515266685100731468470020645003118359948521279428036672750200504772861054051782007771009538495075107808400991770753972627563416559602127960614779628215495848530116571892106603117984706511827848208723035299171735260041878825435662224632354974430005900398272126935934785937846114609960967475536690772170501048839387280617033831653691495005459350390043558048267961683528280682646794492138022921889745226664975496782141462944339467711575950443883430348015189060962579494581072247970366640436739217902907483203306162237479123582956619974618546966997181251786320394360033108395922457826259861782799969200441596728247574109563379995778603866425463792822293816915861587487003553003257429559981684480750160329028019676644238962079761739197199033963530722310810009292968845629665359560610436235206690731018988939058510320267297135858634474972692245947055577337631156712041115753330926157285547405946255592636583012004625632984475897907466433346493802965888828695537008019634616076843442021426209483530693606187356770563446023164321957248544228731112915205762940099864961917918321704165235450600641027565278940909275001778315764995675644998750413309051102335939128482155209241480722334858208196466196342607261219586722461516518775199888593935115332922123041507782795480666666359240136882768477615697825572060277459476358737159114695133860040329211099697839434511670601892316178213760684247316971148459298329883680873740344243427800008154238659910792500867249858220488129022573774677652763494507379431320946268613810502551567345552575101115358580457843872916413171410341185739053854845140894991888725337301831650414245711100909448481501899897117909098263076251492383845687225775038173066807802364201832399864549050386881969382277319748734883642626330140046622191780455706025454574828955939857742665894080943415299132709947646224301112814507266801398804446126909089795425311612058267077363346198771475276071942197091876368187007606679508884677787695618878676780359915394847833017480218207147734250205925600666013901645249299855657948629449767289253413786073043353818642564508319536946518360455746532021914595444573771289194438866737301925761798294595948601247476944632649865252963759374347395118558147972991046555686454058905522634397048114152583261397623876764255528795458202153424884326810362747541480653560100223251736501654983412276213218423250088240286921679509647038598808072831350510729118164018584386799144811533458421615480538141549815427455364545353608969994808786367347339235076548221832516154615107300249436995082758566475217481011269296022439461272585607749682098568272015292502768552996426687247447084791597832452564044952506715137432684576955915760140223772445389461267993551653072182314716059155951900609019777495359997842862840937186086201912600630999846197109204030983660401968903063957355009387005903731630317637284015895307874361360442395891385897175553306721683084156638795706962945306193737141874788976879199352901712400645970144388579641679358677753980480512747036913935718783910754860519350911548712750375767625769184417766848558432034406452693320260650687962783487811804970509736997147814028725071872744373501790690948491490897880582807420535137534970548743414031409273248577977505569549071985498520998003182650157923818279969700730821769225330709733780869051372352518455142349832362955535871405695095025151132379574116973437634278211630686404674844471419541471993996141542870968591622158863598124271343469536990353471670754814307369650378616596030665832586062995776481229532412585135225094993388349834451328841578971089092003641233640024291591529026424706685567354987705117972779105386973614808595432468788151332721606482233095191843739597098974860182554752144824646055149620477878663007058527655807442569435561277936834998850614175574374526258766562538361539482265658262599249541687360887681649868028163526452067519868070605888344278512555836496080740193835005870964226750151488952836553911062612230140148305238541042700342560295454929416250147679785457177478146388975781735612881931329326336175423398669173907777780435827807940537450351539085582778246662612736924238541528805788230879904155038302406979847933594380699780416033454828905021525964695797768375412124280497460225313059988207688105892843521409099155470796790364854045566135412953633808163825647588532488624841334779275292582378169608061242333628775151431389650899750626680685644800931807927381038606996130363034640456989158477838181240533434092759642982210859602187533366195241549591365114028825027730927014412249920987681889084191066708791166257935039177724050469003925039662701978063304744155755418868786699893045590457620152835165410834935077596641573479634596852879708833669239888821261124145863351207759107758725934043174692593067046389493613389552600483637283178304648578407837859621951942774868417068428633524443828364319848010764599780041679691656743319191379127106164951889193603806395402296167466890496655559636614054876809665693662243313576927901703682157419571390108331222990332667350008577809498199895481733004875854421659950137527789404576940047748663248191730106525449724042066688067721672510937371397565913970907236034998164424439662929872421832400880100890002933110581154137013968037373111525853321304761510408075188852876151501442507088657670730926588359903885073114696418902030828951642604661167969152847626305686816589039463616271536364506207745903395959331911755139814414255165097095975572540189611521317159104855304193955937380929163010669604986038178398832158627988509702855753387389462294536201496828705817770890260002850164894401238581674959202158132379746129789266311345254996496117583412200936365203008211052353891583192879095087028681179934049838634725377748958150751173878277599661687997576051930872605131484091026123443653872106837615841166918449870521158439932758705623732289041145789756372663210227150254493928796879809216899547296363657805051880052175857413526158534786231539568924288161804759298736895987968194115626240714860525737005668325257988075040097579125295609729607127705935142074083953303101084509003947888008111775739606169364949982832418250084700394258673500943147826272398989556897504407213716054429128071803478946009743690091180168379492740651957642001126544616258876640626162666068866955662404860662290010682797538885354054457046398590221655671221535665937762023848299195267570538883268566646644433716658141754662597167082124742296765524170184575171225255856364408240243719413385292445573611368314430758272253223637294732155407461710447726497810528008675101024383824790765318939046301760698879598672190610894189261398245595712978977688700488383399211709819411742727395136064255530554511042548432354626717396478587255483359314126451468054560990764267426843738192687219031520277268635723571470412873345984818368539562997019834706135517548920931099944946681878487698033035963372749279391743263718927154934491495972852504831378146979132707491195010727865035532421869951978068766878142702923817118701571383240872203869119361745053230449108456917114392854716926907848323597910935925672630910996053348079012493278788113447536784613340640520621748238479221161075447094388732333365661236736734309856047014090041783601791645579929522113525744624304842171850622895698180908771785143133272887131039738442478404129759296453929436698017436300170496414805103046572729413096684789163983432705726277049780635532246725698327611159059136057405313575323957429676668278808959449330014969242621313135659570399520096241525131034652202450293740689834110803429682054727284624045189758456191640128371773394265450679893676780619741774104694274056533011317199727205551013309911248125182903930745652162371953640943322687747479256601061837558244118350363945553992089771176163632443176260021496721451235270584706854768781579197580096470599911949415782796724262069785751322870298781682572296254176043482477045055525482034067384125297094520486642586171454475629515976568509708637745022425534156970267695362258579695714031927774540678392463178706162687334113692371397390403874998495145279126067791256664910166068859156579722911679195923510716163613750528661972793267615015696281737542317865582386692898876085069403293236369501056000803265732840429643415545024499388371968236692851120192514287229463175542079123419542707256484802484115938991766738578613075378522310034729301351679086660519529108243796931626278168015624855222897513266867345869483195990354681927582857427323537689374920733899175805466032885135721531324019815216172442380942490228484732458164171428299040945757134339919993667000894926434189260833736659008007728604660495098664357063765154612207838518328243919118026526450315542143919849485160853154849854078930750491799032442554324452908544987348721774087575181620011231895265293268815469268392747448800825565114668555619981439249085988689108491132681671469738970212853175371211904870671060933562435065358683583665876627033105265636248721024979024015241962708005755435427411783017641940532481477006580804797966975265640305825821771613317889240271410732074624705558969103103471122798522470933486346651294097545363116280523217042644337189050254477748440005010488787075969527411083140629391960143742621667826921102195100356224277291300828711192210640060019824200153789723924987903052747430009989636736601866929017312416077306590103738658522844527271921942661535920704754300616120812733159197513534804555937172226521520327958238385407548322555501575865373960001310116646693180688045007965323341965379167851940040723087196230824655024250239162595618924340249881897581826462643485218550039779471178903606064794502717860151624275182204974694687374569927939199906355058185092578848452398809906977957243579909445619266474729683873188631731762119138579288835120423453908905313440511782059699307830805503533763188950279637803156769775102726914044473403483361171115009782817214387876805328922930027169596667036513251329443714999385478277648172923297912932945375530748274331401439973027954272941120239437293474866087493712050663453559579335036279017952268986454749571333529010477053404717785486556384060676576252027124744110728608211170182556651207131422982550356485502587803872892963920652172415670847560822597422478078935983347313987191686358250657441243353228526240395416505900770778823050880426076364391235924160177178117044297777671664763037174372596393887266574458054826099916266631394472294754078797845157436914634401871584055977888145283285139001720284796561593995933412715566633261771998793786736067400933253686702528393431606418828734728420707428622447284375041314001678898073941956076732149220777768734305593090874043703575929794467315254997192294929346401629464861616827632834892799128494487023333068761892769971172249407438607799603324839636534778282651128182942680900564877796346087236640003227438044238986131258460572392048045435608945575465002553405563264543018031798984965321504779967967413654486878768969732604587612342130865962949594224087802526494047751733984130907631626020388056261498596088388422450011266418996667325304340406239414589413651128101779735693706669719265592165926003531519941561213678853110229951544257220011072106865561155090413895218510997817515958738214649340093790778690780308815399671584511565460249600653378531062170440615425693420252638219211784581491319329673962216538037104574564842636216332132255934327871711204541617571197283603469324595419166758724963432742106261493770678967675043410453872129438406030099746422281600143610689711828154104862310806077336588753853617767932092539743323200050515668617566709747727150887473386319427917154653017138943481372697143417403476288020683813277065452269424021992399616453012960812494297137514499457948124237524624967260203663635415046269035139034813041274632594682035357568838767019460150327919901482368172036087065502637524695210399966926000094953558174625030688475667840097126261137579258375236508321706658134857601991453063998072113293447134968505011998215839079546890659560998858438677176720949569388649066425642388236820842928054356495695050055498563046012557069192581882689817499822065689341110674557035772211168311779146962342283552040780127669678552650767227052924902225119168548613097280492621644942934732076038576378133640165870979277959776736965731293105009647801957164592643101516850186192903589987206612436895773678224606656584541944481307468210853524912319525119256400966334120177700816567973311394674574814792544301840046301163247486648924218539723429085922185950929477992879061108831092909179017838077626478320713577715929890731956919941074867869017041292988174266240302236883584547880814911767519907042219637927367345399615538979052340680339466987115083927196625709486293135518094659886689235633769147939148978098250475128891636280392944626793049747813104868355280589699873265741838198516104168458227158615697921607673648766514937853375759872373921279991526307882971845635037106407852474667330731760715849465830352823857569386560949344569570763288953027309019656883608686114414586551683423854457761391125911519280411998876188933873828698535799127093993929156613203276135271049720712811899054643430837540214437831935427473460593087340367327801265586454618040208110825213058277057966489353810000604104435518477698275778888460185421804594837648077714820297946085360243073636480317759697771947914697901846170464187172483349005851575665991296003909825866052362039037134609224021663466276214715968784262735622967953093236407080255543881221241139043696688835887310170810626438416039287619571223773884547074639477000420039481162097316571859249797978877501613749569648382047756584485667261600000010037605022040071754117161853101126560105756413817278657674710960188672012375921405211210453543662488501496889501735641041441017452307321817588048253278426844991635689228206922324396032002478032688540057063112471958923788586870476055496394761290102767605818515585511860302614160746663330337998336351530062151241203618931868903005728765113043577242370242603859081492593415797323335723563799845505353880802842973315268470085899804479938204374021577632723889201712791311014479376410381242895653666307676812190614044931296576434293979351252596275594467907525505362143151930978800135980237975601455028402546915357257294511138891076782595154584823857068102651711333005900275386168816824443060265501575279305074103172049678987283059806433756692854554065950837620357962624580121522280170098473473005723205455016737708562931338234765766462200576313561260295574182509120362376375304730043748475120805201789103823464548276736505931621381660446496811170350581656428494968824027627246197185958237543338964889085516142425756410937330461127900649271560081972510053032585901583404015387533252567579784554752904561732348404046522079426157534716808482475226665873054076657534079911395170459287734931384632287115862941121812210527404409339104188567080505283436859802967900275884813888695937444648748908261392063702852030088043894381916650997134305492477510494974113279153988449353477236168824879811550119900828801922743934484712081891260395747352166960085269273022562325395597201226619280738687034705508996730203706993479933449361473720932225458994167703493103619223396896922878926591172483380849727244896312094309412813057339218110432851786489485917261612665827782813235000813829898960148240522174548555270874738262053377601539997628058138071034745594106777997539684052788648443753685945016781744722761310910019211469867338883804114273641000858270439571097331109477135628167224388987094243314467029750982208329782328889101333186257823782074922380574213184697772061824580047092309727519881461243065553915417973524621473053222951034787056480856490753750307928677834941030873112463219827170081833984159637035230495343481904706405726490964622944349786220788812592254996642580937902320558545769628058925329601643868224292132644528992995140458730085666449483244432597862324823317445035664871641055459721912734517742317518210316230554092961602210446945453317311556330075254073130860646663995254536358234249692517759484707412597561759805907207633696670187009476170527898732888908690974669264168973055469358078615106380145656987831964274965091503504110482055920899925705328107884673199789244623238134967331189992471449050991097117361485749264609625053879173995578493157010437815677847960338446876316572190140850935857394728994839298151803461271823481973558989141009411627021932569183864889444598275152276740041895129268303495686179200532205728827036868461945919911634674728956787184371178865528614774668404296495404951458787998589125331428155567559751572073060610518693677519710666234190721210310282584773929248796935409958361806477873494153295495348187700085564741407488181614206783278006986276463709762322582122280571176348673726031339576958205511385154688584794524308476717719529620133770928067089083949471930931408233983222777912108146946477348112295410181731950265977071251933319427096027723181155787495715690184376283310171082020633095987591483120128933945186971316049661740105740023644569630743919637348818722606694103251634574478172143495719592804023864468539025366443145975494427543069053354733608371563323342763725714876020301549783657390737819018504774554074260587637712744490862779640017044756951457493647112250664029608883503718141196069407761742752865412288832051516495210092002169196819620738766566698799896566781065212956625878968676970280350270377733458259798383100247099695643047932332645050011807632807831451690628227860770214805720733965294381822312407139423901868511219945113376532584565560709503321236812188992486610580563634761267526883459261239505994088386713335753217705355095800009014417690011138581600902874332542625451951445321037090143461466635477799443266076879145122488028722623575233514392767538507524957264391353995967466294866037099472158752253577858793603384889292374245794701984391777179848153700791831970190376296192573046227211640845336912130019201154353191227645486161995995794370766181601979115805333960582518236436506124593455393655972799195573475017577631854527624515172874813958411830869747833083784521596601730590883501603135921363996972378387656268944174087721389267168882802974299574792272535755224943134395566124477166931806558640716968555080918631610034488550726900113562985433468420822877654082324922888897230679331067022280335043970574742308209450583395945148190847353921835248525878638105228659604631899865123176113833806561634438531649489398118985875848764088092617393185862639981703592830048176634862114726969031554713345185229766571581427967677999987528373368667623840108076191603131504536959838089331671892602553809615751371396970614735606729139249101965435190378219505658597704128811755327588447104412367543694060456239229791649945732195732594040354103044712055600161322444182215648406645550122070742022987723936649045356137314684431085561571563840706056956003447800797732627362072832106169225610436496315483223116210506017623746760937995835742371087362898822203804636415123322246956568102383395366907630444289713061466079223875328735835879043179562480110486505724713127197003177882887417216030949405311657746608500334236060993907648521517882131912258095149156708782467597216800761267705032782661049559847500452994668248995393316249529733163839903948904527887436760810780533773041196024100720281756616459949362531303758567853143026093902367395092987852891244086090274653661617372076484517648570944041927192900673890084467323530071634023168449592950892374284137853510386955167588929957202150228958908570482819232943592084840623002043403871009688101360461584219509056202009853593998480531309841501504984591017663126675820671358619989758600612661209410111465615527571079750142857459645796742705678965297002607544134450436521728389119497143946252632716586079711524298346679505924340222299148375636094213583613986116733606506251666074320569991612152267223617462593747219142378993167835586656748709235811771751178077574558562347346062872182902806667113649679829632756026941103488007184334431101124540067707711455941827437999828536957610754646734474015095376134912563123959063375510980239454986202178044298128281661318506604738149231986449831651750892625840715252706925330465507764119422493100549399766754773470649975553145727039614763189211422037694057487837196439469538172425955449787418044197994200197107586924716047027213415698792665026067498817724167236394955859496037890519456782041780553117928789736901059159555751326069066794238043143353414945560792467713461740844080280590369984064526072349714663594616972276027064798739837132779788546853876997781022449572675734793761027930654444064866074735853488719918677204262514914147409818916453434330711102405440297319890070005395697960012388949951510243355603490699650196902364451439436186393749465169890766017444674906462650622159201166555434001002603263931842594201712732416883391755298476779861407809103161174912549001595910849580922793878888144354705317230192622599258840861667601208478339929556003354251336420559509900732297444939937937517585210768268119541299578872721947425461889981271003052853131464062157226543337624061358457808081457293728101083846462674200142926228557497414574277761014433385456496597940302303959634560797537101035934762360843598184811499417815025817910636379688346528009719818620975778960051455779000176572187666494203695988131643212921099629538732362827498168388058851591814390693652588893313157017250387074293032702666761097375703026698782316322300106478325006958227427164329822338290565234966537799487422989043194371075001394522277482989575315473240551769635585856494096542729017921247549927056445472187035407693298134064614130965244561732522568194469982644036121052781731366067998467879129565374653223361328213433605068207738017154195051524918128650116591887815931950898162014101006861809946324873711711175290722535271262314487461785752607975320664045509761733522041854448341041537844085429317409640100188898502189079203060471829566841346861500291306094743513971734979269859440946680941592535066599976470056718957482376333772692049589433965138856802761526712996622193672014960023655658060226769309133270378076224272921591515854622214604722913419530776147185731193603151562400422743733940864771145823694025576722259525227761838119859978522821215321916031480961266841755371072354522610149943721581265748789027809898892861182313324669643528193572943797176400629935355888154315594337624027690845003559718675612216633171503283014258357804925856033396344716440811379328827051878583876692485640878158161543896520866343210832635233539715465357422079638721073826923174242990319502465206768607734827843600387679922230286042286062987834310069310055296360999021884222578100046768427173624650170696700215682136219199026426716179464964983281237836479167323524378478955322147944796571183304023886652370425031147430803181211872760159154616076804275768395920189245609707218635420414030863552014119065511255826916682893297789651497243562504434289108547804639641992719248463300818668876794161799213723035100375775748968055764751607321300519930417948173376810793381736224683996857626899542680010117992586928002655456746610887031076766461513436666237456497493302232495894634001254750763467741663734499826295690192121013245718538309392731472677311613391433279432825012052834835781683862378328320276528852494506084428431880015710135066447088150396983319071655760244318911168164518459559003656956408015709637835601016290808430713190068464272208301269578248575294641848419588095062171549514052813555435235284305687350177752398002847044820253483605307053696460816990503252285055346549625831602423170595255768299171419464385203022375704932506047899436152877367593645056700247166900784974469795169036189830389008371283563721845597011285626176386897985105803180479453954130274657351413868248265895406587166433453909183368786062514659959200969550189835493631768751496476337032979690931704965977488058627395225523610918199791077449709535067654457730414579920486062630397934817535831184471899433516288290366698146847692253309443156297931233098857687374858536934139476667056737386419304788563150156129844093280515184855449898336391495838602024484808282136776529129224203805077092310452766189140321527133246355146726049228481367906829454092892313358639410887057854761484048907256417613955119599183185313675665763486661955799528887555781165039458979198920741836279313151426053625371872193924685246022779136195163706847109306353916761986395821677047210231164690343061880045609887102160061760157813927117283523711039951999053407801571782013003004575851990799980736548450924514854076951379711449203186862412071896133266815315276064401009827002846873425378789618237750182640864312620162735122002623777709412131585106451911055417833209389189955957982823405824354472668823292095069700484974528570779092929139019174500775207686475268020960379302866592485734040955566084096913307604640189649740154809130132402402818395444120793413563199604029479907556292013476091267454196456460745793652078679270523415184840133696251149547781592268962086045664892429835024852407337485702023450759282734441849272931387529870388622994212932490819762447938739718452176007325208434189327454510195742979197058944446377624964834192928593068766035530403574014059547931415151561997818230235727863803470537278091777296103275050617784944609075023450206240545983540592697261385503309496549552101157664337700944234933577400506952266703794328671575421642955556668703535192681938438440887028085090073523327468698851818012015934635068799742389525197894144119553305017239811487039934420329643124544612006082124465741815956001446537963892019537208722429659046801177075272059108283490834593952463339328542797334814264847778634838143577501193838409382509240154869911186599533727357879740980243347496509389830509756963745250061073657770441054343092356802002016206963565299094400492447030329633290058773158396504961421790757755877480482526212909961099069413039839885016133270778155617905916642597734383837095495042430541932583620788705000301175922198763356297746722994853991158973757330555664209596426221373497839293530660338934196325450445665652037499985432940272006962690755441736245836087179941984055798140527884783022702356865365965612181480152122493659615130782535954206701388170862286240717060401095915452500763128415490550167616927979290780730753160771904990769667491025891461690423829865236657721599666292082053145291002420252767219681048185881018606073344301559446031865751726112834981571080325212223231412477950247558320513345573804483909538915227430977015364929915084088953533519521566134016321384077150488339455859470696940810245647802275710570788547216380258229671383396904725450470100495084315716199305386558804826171304161354427904358931398052528330826142368806784526282889088040111459915633881437898484670822708870262693217607599888364324783448986423216031843982169619159587275058591673366888078600898010868082034819070783477975248372395790437067356058584516229661604823868977946895368793398474008938217509565154158707105950355592224245933951152763233925999642076888829323693863183647169622232642757609960119217620567430086428900109879018223601006632525215978048148453087761433942624852853833241232238860050785865686897960294874344994045058568115136236708483799149748524014963188337210836282256163549311749444278749737242829713247824519928608902551063021443272086824195538104444163495243393462725405564435511056067324875147761937938419090340374943918730475731847724453916739995676237247387965030304365676257030619293190039716558615265679337283210751014568383649553779523520961445290293803392304359935282677146665027837517173535089055725523177305134246212612029906067990677622034891213410710545303294841925756637764356748415669715170131042367050526359173041843771281162768398772475913783693688621912124563910953153657357125116887971294228071784973489055360408179474802902510455057002720304342498492913118035521964658098650085207629158181037007696456500653896504204015820098970540219623872961606661211734981382170834290379467068836177591579213905936941305908909154745296685562012768994539661094878868547144537792631029608257919095014901732584006259766087544631747596418134673300514948406121858422974393155906664170028889564134041912586952296398861014692339441416075546116698154223597951253846632459027446601607859749422219805982371999497251119528259308952569170863957034460798169871716201662476365207100101754006849949686557419670792359765547246900181192568877829471092744497508969862006416797618001587066340437538898841490537223370131692218138706968728541003742635425767324361925618772910927456327558260603918606642350559529436024154887655958702897456318446251985349671531655407924740990666200775198605586269087345172039166310685456236958565391269136637534060723935316695533780215501152709395855486894939985940109372785759992260422003221226489140901898804307245348437529251677617814995644566453802833969262946727717557642192546851180335171717076015905803329344880247928550574540164507403035826982031482282147680222295723009564206007869061418740484713473288941941431162666121535071304562056569614252574324712991876603186047373269752591510092399742036772657110850293317923840623696745777357233062915104086418416846451317322116388363908506418838657504161564798949224869780416120057709286476763662778375953801882234170858666005924297808620410334187483500397672267170984816678832099139584398053794623121388026628852150313226118742843022942269306360971622729997790210753156403894375938833891006104657067786092799379064457053833080182841280961110907343344927851838301654855048741850510138564608809236053055266638640225216802507447722862592802014513292135168113552437370224164086768841060389303780667289718202075044174100236316273994594618547331027789924464779578056017979855551277920633494581550160492849056492579602808085160880128590931523241044781665829942939567058524808511471059650225718504738527376487120168793606781547330575926383106966245899880091899918940233729449578069718697959933353257105002981855558616068230798623370860778057889986683106855574693394921650311178811277153737971742866129530312935614713276060769241056356589287833042914489191814265521910087410646930633728425523971850754115910635113593919799611544457041727771373533594000123746208890822596554497426130379688343345086423029619405709050556125221115526578722772842862666564203066146167484954078538191059440820713748793402783423513570048000329733186875274068467049990586271757966186546184664496773307249671572583608265361975547862712210830664989026372812054306419204232508785965835887474730431796748948985716128387576038419593242075498292923727284505210626736187500100025708248527955651677162521735343319058281405425880020747864046167977075766269025817002799293912948283761404123738518702089172329306198113106972766425669368600004037348238615172512711365323647751674299185378445520312653564106394324627400796516671361640803371415955813898062572815168773837562276352314265563223965610336422380967832209336135719266528949774120867943902355525611828965053822379263900474306829050174827175903738365511537217675203908563459038765145574561014700338240487399167609063308566831921853822429274352350814313219539841521619552509827360308987257771457763880878700281764521841619752303599326977350495366097531629213168274953141709765271762327566025906797014806322311026283226344320615103871647351296741990158830955759288410390790817379951131721328100941294193037554582004068050195995880085326065013306111858894804712681789946509944109681714060953461909356180378827829044819528709994115959723643739296378235021254809440728232188256337324281864303844463275625873694934646639522092389533821915597529323526646191090192873821197426825846509319217091645884458381591617334313292564795733629884995355982763739717066015418136029516109657349448411936572660273092518895387635604027147596601922168995325748642516755153059028318617875211300439137447766352483663039495856518744391433915818879375837165802275856609704124852092567725700001686256054728927009026001802497024351253558059669898729450052590096932411362576653248778795349309883879305755460049484684684430209379730982430444588600077947807006122234738401060600897326813432580783395577307035417776201506833733826681151885677503198989668215837090040353919553734059957900062521498334604596452097394487907541485932381546279523464200006145072681009490928627340058784194518757165124043480976510732120203530138604356785044045219100410825134572444833547282214602808863819759426454962478538538134571698573514350882364904700802366726221608890636977975118109284234571375710254447676927074187466530652160234470181183541526521222009549278637588764978447651786938509570907569182919640423965378649225475363582017208027089369733668149100600676502668795394771914757155646724438108593752484567720833968916040530501661632990023881045518954985543746772907838225089413704570738196099943330536915566082663390342666928891031185901836527312970123680732191464260199559191811011367907355849786515799769211718451105407072722546042966037498448363275744085018852703184959410456913360019632390426104574855349560635141331643482268373490225218765938676602305557515906157918920130676777342802720491270999957851858252270628194009467552382287145938781756059907422169310072576302661362830532609761899023650965733612431957253806690392484768401635804109221965943501124683303996201317157003845355202318361922929327666728389808815908206560040951341140787683513465669738814844937752504656375298928458879260980298374035838810311954503959862628732198700307194579347198398776452383369978103393649050896304758494084251789802135319655784461758150811692785843894414162993556125588498021619213599956514437667071089817590141594612980203102096224435515165019729161966767945472750266496126376628375704481587072523091469042687103150831367167958193205559003648964294485047583457424000690048049901376446147609742585245988381734291008281343456925778751616118988363932416108077655313908279535699892838926975871496572999619709009618112895100736645750993370767813875649532743269782936667449265388879376158908511202541207046205012065987309601060225783183871965503515448201486235473073242559483409290432666885778727732981571135790582302310038505560489005549219111949517161536158388405861006157966087731820072889709718829964005137560884453679643695114898697134788216153772397128141911765495333134403875328548751265754093452910272894025609023642142271261914051562429768511252483323506847265535747408883542911306121128133576867812073828878399051071105140835105196658113939436629827663685885538172595068432838642773345777864312170606613355662742485769115096719177963702702283664100571711164771082664055141873255527354991621937026064155182358063603657070488876963440063612809820991203020580000367618210297880736465152017942734652069332423985975771948561219214627825543519236089667065567642930171770161339602910649363622324400630005204718081228382532119147791223492882173475128222693392960553737870102012570729775976932982814057423328184098455367672829815775284944483997941161597235634679086579016435186151736895156131521082972757396881044419695633792724971802697718918372296681575297109868197180331763407596951251348323324714157157122675835330770718523774623579526729997399840014886326509690438150014048841790137660408581604071990993513406397193718717454419026936655577288517863680291583232188524016408499560816629402602398806008430261188294435368859457745969689519757387987415407707687970738398553981860953519429264256880968517045893825866412094590853459835111921430863942628826361912081740047622240683431750845757611521068693947246733615301119085028399384482936528139188734018789627688024234837433606883899497566967054970766821663039441805203675953672710777482219273775134974653131287986743524428515412333735062953011298486190715785451663209087343137811354720686381951371054234430885242393462271422939603045662902222426299518550897325128980195951286918458561743359784292543912046673606486805689055178209629493890285928144179089552339408787925238385559091292509181900669530140193356532081453416945411387069026589104832558441701310517592162617333447146296146537556676858268979584578760840675701319701523952735534621565369174333506416793482469904646021238017919746326527612252755818520811364742660127771500616013627898428555255457730951375979624181500753028889686054936155721764651901397342168275738784586345432376819721892119399147750705033959785759657058283680990709972293397419076991449099923586093359872837920732110404320768544922502475870676018458474556916224742865447594407958111300737382925515621110985487747569079250043536694031606528064050183872379561242191100834053334647947126032637490477130556552603975171699795162643614752305632931833522565485749370147255372195077339913595331187553361709239815084047036857880713959971952284449694209082876974517227146175267616972910663663074597018536878252297313949947893978728590029450379952234456783357976663889729990073206695259165663358905163834129228326661163402817049980585617095149123797953023967358533482169810012505188552824474029570654351859206192085923762816586798756955860986987085766791004263260812326657683562426276381380167869780861394874364899975345802182426075717798474976739541085273132565441545716103945076260781399306360860373840275578530592516935355811341219763892477008614639482496346374517938553418921390116379196881755530836455714381367969477731341488066937203924116594321310349205486545345316379327643467214437898521361379789613479379639537251417324819823969243521841102976734523122043903425287875630292684322629309477381165832244887923205052723999665251267551164599897141076874696432978429136604776053444342753055652937379666712430504266757126281582886021112197196385356798825569889609627094979777821762141343662372890545693570021148773368864219562619139617018663610107054468666847582097466829369394387767764528135109005170527764565991894012517419819879111754192860387847706849348921119339612827834289526822788818603819372844479999414712770588763800852330077839559914314920016647003807713048658692032765966724282513003519180242148617390182336872571918713367202250112487051212405297583380799099156065772895740070774573677122811101641621349362055660982798131953059214495261051954386642828954127722819059526575571424243368453491856274890698457910206941069359507616577474135403860713512164141846351910136686679846333056512906207827502403095647818738735566925022747054988636409153609576861574820660945811530962968629903391660811966317956912199093285198314965698222354276454387105326431513228405279706860582815407921250819260389497246627918701855451438532843711608273134323830046742088492347392861795502497317271800418816212657133829737087792814492268259815221655553782921087320718945241647560178703229320102541766412080987475435144766890651565068883168365333727553643294071313657133575820469285448596676190969828700553246446723410260412642767965750926529708902845537492402822855594610713428799837915240435895707209521379316078070198299503756179750915508466752635633396996850516387208817455819977310391600934935786302350184766692717982480923567163579573497911952655294366369708045116848993685700680473458176229991944132164032502426240767617201290579501801010093256756956306040169240530929538120931454251926351740031620470139892542683966318631948465100047151198488011758154811024618385525551288356488445422462114241935821096909807825846235257317903500239530992660731587280858008774695728378140188996722534768864664288825219853254241904669781606513201699729267428974037789583672198067318824483066396238931181957857846603879548515289038662073420474343855492645948931645781068328834383255201252277050430165966782928783347142530675142081180249222389368342783132067849219513837414102668787736540035081836922767178930826866073276777648698845672799602018322765200714959425036472283236189404960797260363674942677226356484118097889612312723290063509601521553002785800592370331263345721315968622132946882911971595660584140014133589448444620852913783818809631281373424856345460183734062550649107780580502094373905645917274199273309928647837532920583372570678093784694305563907508400848891886875363528608073264762340703154062976348482670491859577799014958834655255190682787350443836184212456938581337051718932585973856897140521529442465668405785326778024610357358766016125160709376152441347575998250777262591070344868126753829710567757303138612602419971138407153231096388709533862288045605566854461504705482733994417387923705898535242082405819004519270021243416360067356061957195883234616324346773881925335741098113872741024948557471537062433126907884440926122799430983521011615190320094006456237618803534822530021164658335138223163402483801690582439801701080113365230500127567176809454334373481132025102911748096258235987444822267508253170877255861867843800402439425185900328134918779841926788217053368132524630039381883870628428858460446312814062679581504896367918774816806290202819020332088709914091365455212651318941405038260955471268453482123579835719996060897727680139158495612763983251725276014158057370186413939489530769218927994911009230925721592960296408715857821215257135067698867378179488965627736835887637774157212662733271636689552185262970386612975295303015775816428376862388410924120859373145346117163027212650353043151761564676796057822467143944764054200678575060540635910413703280483018243374661033734574598180064981792688571367860073705966464669387709497268123496235265250695715202300961997248564175528667757924393797765606319591472096086436755140088669122493949649870183869771211718150441586591273748323593580943568425543637942882449316014015612737987088653960431291442712550733869181208768602557387789265743651293044198915055668062871914852190617226852243663384357495352867227138883709859151086651876072968005306033271864772233846819632495668847462702108271252743091268135140808885019940784174577890848103345474800373744670779167898015851460339350959614645450963414076102956038055629555814991644322513164113500793128685253602322109505247635504251036944266417631210975669913478849596238341170154786725067143447429415884103251821570270321645097605164307720763374100528004134467283249389948356220269363277470951142965932390673257951318335049153344020165099434106323724646791623201093162506975032447839005766222501353479461634759503277994197106007110619524142915401973381486791678864223195350315021478226914197450263042892855128237908857927211222741534347285899722214858997250370960332965165179905371897453866009838805458048075348735318187854278669721231195820973515793209286482429723473032855659736107371014519863680452645741339122513672127678454389284006143385069587266790020944091778939582363666164060998738027507739005933979091777255611339487428450921014207079621010498556947602492383529818984182453847011722697135052775480549528908913117259351256880842884589665329799055103304579850917244931970870519796786267882977858106595684994311552667660038411683638627916731100629500442156160678054734402966030099867032636247661816530251415503077424018952701720614382617505260446205248861790402825471871737947524185876981727753368325607081792037802487408481672269197165376112411885641845944144770379997280080784228853483535599182935689462922240920935091828461197446265503145255004775928932045406164331902314280136663226936999314789531090838916035091252320886377811785021879131219866159748603317038273334899084940023135954454739806629115822435995935335242919460096331072057419332059962746730459286006980572942933586633590059006691896283447493377237675499448482409173403237471955197966071247024663824196024047259548318900548844432893413230006166737329010194075361901507085772930696573759270680182020833093478112221121170153692702017569322431989476362353219303232448630279168400186212943800588514143015099111937045174662532054881170857641106485519778329285547021997376604682939660208516117853654309167440946731872239905263903022388722239008810478528026736721254693631898183296663036677433264693600260819418817318399607560906721942837406633336617993589009192433921118354955968172173165570174626451108439462131088125231641336349925115497481854612679173452686182851688182304065252613673288801991417365263259709398875249104918669088459168734822398160940937952332482278074900465746886860134922470775736045995641444771912377601842943225799420632788705093286441283782189727290106803460421326847151366678141223994825772571250493877524913594256672578391910710185628870890552725541510395003699834565270471588672200334733957011604985689385462809609064395647613681281837901365671291563584508381751138792091826023372693202199657596432184939409213103802698257926348447816268047819054218367151200041458029815531076632698697111741096510524755616137012923911829160846473660235965206317211431766769873044564540766461443329463436399558624675297033481405212301761467745282656475852146779284774608896045104755244604594660924075258119614713079870354599212756974879001939092729288068575705858105606927415567919677220577444993456906959133638373380961920027193572567958546563642376886408051316154903765750523402055494031980843187289687368078257536692798733817361876073977011443253045939540838387287791708908695844656005911579531617240210342710634296334305966422082459957968802124794118221793002660855054545995779766257997331344207125332962387566122178949000010894344430944430895931266562953498599111356974233174816057501562647157980169233816395572208060287591114099408090706756571206176047668112804742241383155553917200558825215378248207743576680635109015290363037335764683855245514575395746623588935038609214626070208579666587270481447876414747210514735579014623035858126929589812895716797814277400368483539138120248280962999715697294290957162992270479691746467428342472911228771387130719513738078485368260549150941536987808874098683152944983737168872611766417893020218059827068031761923129286162314239379558975410323540555489357644989915382921903490015956355415612233590607906262059201056128170552415211079536745962332307498102862140993541139261880884789312243392214657883862005479370773521885655977587566307906038284269558385826474915285990945053071501118444924335565346383486106586404357427567237580434813313245460046405506246020215225844848999788435409573018727915180506549364758849550606021116468506905370699095381385321589285724037967082532529861986438602869524538734831311492151125449302405797061637352986827743823238085729100803549175787037339630688393108703759750795996307465952601630888713162487913456712851794004984590887086831784010143792639125471647669879357871562315218582608413828072272205616978693424696655127642356240306494954336749983561332413467567410671709463585981586217634717515326398492278625218064710269065262863960893719567428211321368050574876704514744109652504802571618711236705445412751442398251457524293266472478937323174953452936054718083991829085553144872297941552017046207115043426187720711345137872810285382364169995704776132205780306676703326275447297373495144262521568780550134597338348360892604849738709981064365915177504256577861014735568467111241301695746387277591609057446479395210809381481831202507739421150876333402020757798623639870856324442211788589637718903148350523760557626024215803882151388421293736513332383518915264919846979964659025625253403096530675993605045701677541027247037362681310622257867465794480607858735006355907087589602534385996075765470466938209368862640124974994841421194077758539834681831325878607541086056993025063963361326794185864215333779156032778881918798548655303578410309958949288602605960665437157364635430210016007167619042259054707599778850072525811212631189408365275155396418537873789503355363426525981600409975756203451691134407204335970087186296993711556618943503250393326272735717211981837150602582182658091257797783203158397768793129848238341447166647420646430647281362944419470373028325478431910122356779908704747853307467642568266081861043957763811684547293338480642820923565658293178245258965383561107741724887474810314993444961671013671549467425207492261320808830182107137466629399227833170476483825083331544848135021502232336781351469176874725759312557120551168736835382797535534537789290545980989866347185756510654361598966083260930483237451013908405686489601374396678916239586734064417216354803909921845339335693343896719011718818779361467767816768334998160238194005301723977601489730723914501656647246241244067065385359925601009383339236204685010271378961809939081517880257346743890861832882364841694621401348296684845192307676363844613146493455681289794660569813205151073785845800115872273011860601069908065167796506069211812376436548340538945883203702448725173673326194375571126344794229858048718460038029122191210812993832539698544211795665238799864447947425516356395262533553814421795288245344288277603815894715231291970407488840587347450097607503991265216871318872491326977535736361593004144383765729495966915642484426111129098189166274320349798664694171169826450977931573896098800323722931716651616082305284542630919579042837145764972648945040746707634297577640415439742896971145786236931082057387466136225139046728314502683084129301070988043993432600224446939530553823037049251891140490642924233433319404559427563384324819589773492651108394666429928839069746719575390643377986630953364043307202012484161750745325601953537780595537125267409424080271565617860211692977938061213525350128612454186326892228088329291549918550861261084635260340003127136718529714474486863517692111399319409802110332914647018059149523917653214939139160509983934093229440743455618139035559658304507532564478123917587176069185383024999730890993755756748361251001627473327084474135065186358481533551409547124074939208632257336313270161856073179806386378104826891598961040775092386148148687517042883581763292958967328617398401416500246365937596376301405752731614157437499008808286068840775420286414808260936807383800935210562309119222142664963268844308225299936490743360047923981069876589352135306728493878318145550003084919568413097095791226952968177047725320602031533229776779631753589675684814207732619931200716856841194031127029872664623080275684125708351276475352888151165461352550800930547656422902157576781549118739308922224442927007211854228045593818579361211915852390798446266206134457248295828424067020195131202163181270451566418388805818881090009314397681604129250471785319593679329987979806474819066721781197585042836744140356960920660480616047664103351945678888944021793661161883153030606105270194924379921918725074966470577724623808975609532267711784085696422624370454881611219740175974211029606632646547995155847012578475236105943525441060436438749855402824057335771177376827772009610899798885597214764054582025672526740680858083235838470455470170306787785002121435864816960233139806420472691566714801507182012695361491719858374651171397797540066653145196893159134662665864787311492767185979476689280678783361994802970504187721780869760837243529640767338409779513208439337410928855374574864121850431731152865976013191826832974590455568734590448671491050425327482273785784140911885206968331490973219851859171448989562518620942764535625319408017451150041884966643956231285321800220728862964845478834283484168710062977182661314293116150738011426658034783223525917594839551924519683286350850846424076263890439177230414228840538254579464024942837491262571792732130724650250910076234994262298487508563867441068380329212097613750634115431677847753429062077131664724160826720431217085590716044930568813342513319684551861786060888735622452790802558843016003509282694784452318771929954334404517872785780550547303031403472478962434520407846051303450292468812329394340453540498380158732924916605066425553110934772923640747237394114605530656558804290412693233749100006471532285382346995860176205597113848702939058976466972440926377669223760373117482645005921528812858019544036436557067221969221831845403013787133814159658075915295850293180035051631135819315796671128187251030337768731473503561174127171583596386434279559327305536536687304350165229698736704664723585998731308180291211943204979139457868879374973053628879455167957320629897479561134885862947463270772699076378232225000063992819816612479181644824373316624634132442874689680565535412583293013451383251480839332685177793390058613307036803629341765727563642926617270815436263545474200524768437868662554667661393117386581656071720833089128770285758633917483081883891637143322570279833352117865634700371856191328627076234906817183832520903280854631913657255216181128317520557132613805962111002151746597756001800419920990700026537775720673113397868166953329881997640947071291351269081950769604409126302804306879150524647065035072537134209178060935516991545581101343160618882352210453077883518225678359571051015442232780255179381590372160255203386406948369827141798090613774386995458371737701830673209522567394979199929836394192164457747822147337410557817512186885931049052162321197047249453680521140934573114098239165994946518147683072888183190596674982740040807456971068977548688224173993380365722547185007676547785969320172891998722183246313215295525911772166886960840773877771267202119236587439690414509429028439451798227243593321207996543504447826602266358019398256888617292548229055203218765091284863775026513521914032496659997291846174272207587743071651489380088298484712231010610526839805412246095161798718606724442530605407424350813040050188425100358038195575551109333257879064804821879469643294035129839632067272233818045158118538433834742364330672950726250084972775272042051444896081295596191854875321105993910005559017689345199297794842528312073341161304750972653531702126342308428852043798807864700126520569581064192627536102391939904360565890675801102504267220690081578176594924360616824833529898395445990664094305118348580838601130045548200025044441070247875727814978990894745725702372485010272918038203730826044934912774412947543890335552603742226844797294890566151325018477575612790345257381532598140000428408536248394298761795226888585952458039953112496118429928451695276955121755936774361866635758110545353881926017144550128055066903708811700556005031519903196176561703121368001989129634718839746669039358009023214120358846060554556472391615065150081426789671884432663079253029738238529821743721094946734478289755441215770724140122428351567705731633911665272993346826030497979497058774088131897965939108071453254856227009791042525811680712857148888682237415426559508709913902095429678406876434862045010572198593681580804963949441959563128751973312684403480336153502517731651319622631749312310021190852134946308345287798785091111868755468792950060608800918326170413104731758607669411130481506307471937095452911046578746337512871012587187162926641209623422806329077155575184604321756231695405570973543501254409620382791374773490727873107901628326740389789966363508969986443197310089510069031031883614953321114921323753370738543117593266651118544811642821629399487738387072256801947557010508738030134365722914566274579089404715031053799431148043427710208531171876587967647598416058107635099684238060566941814110781956020576399620618838645098502954167136301233506695466922186598964276903360642847235425315746732717164770754714545975332830246758132073907477698050910250205032784902913241759271637933132284700368007485126928811928480222214495421876170983471154019118401678910624894296976439575742413947688536912931053186648961840859104429597831553526956603619258451378895706807874230178029799878696830124121020837583091997344398417856790237844948404226595062451284133909007658385804040118548004379489550959820878209546382283787315361023786723419196760781385910966735467334590110011088655353205116526636642220524736022114214898525041216780305507014679707373143348183378454042571657264756122146161583581367788146500064528122356108374566345546548514923951490010055793580138179547398592519842657282715545870639317756079404195896738179797523782308940228661720502691447217468413906550595208536801373380038684193984111942329710643893122010052664077041686391496664133448293872562065696838358848500485576284144275268705223380477286500776496726819816480707658322641513976656980020124186934839848350695715211352322819210159100278497785349989286143244897210665976874194585070266849909091294982993596317839675075593153509577923800413140456990960554947628652795778369759366559673679214179206192882867723933696512638367998870037317213059148276519618359270454931866240449921337019329315058551000895158949744731182842606734328193623070212997444621305935412291233785335048577169024619126254202272283258431543589837845696233788103038709700699857781123213276201038107690073377996517479299795618062333690894765974032517618894707358575452752518488513970097245022156128016944812025457863840291794931383320741794111826513574894819878850104272269865867214545279323304829528534287820998638616631905085389010118236195034142605821422950937445536898562658501388209348774859607483204418575770992731875091079303000857693118771094300216412052555351384181666748752717700312647880096175030558643549237521120915719778071179850452413380572040431406487323202519615778304613612183304638265223958041025754868064982254017167780504584548244938234168033682494157867994426957829249699878246327975290373437749386531264105629294269311625282160826270414091609832678330905521348175330940772362610361276807567783539968524425068899054566959320230289502633619948444771670069236362522629926139001683139618699290604982024569723280834114827080758173166822705620295135366053015065777384826828417506600526849478353046135230240523691041473824753148785766140021825595879290414714828262964284961390442990132117501019027032898428935134413928162279988136078038775605738892429722526528286189054380576866154135051415435238905835178971319139390504293081056281468603546159700916450086042067371719168356896417448562710421242584165172070924030426185624618459461562665010231317754557055805766168489159786507841780801102617477710711586902366129561624933637166600451750159273182092543821141521171159804943188365391448714992533001752420229524139962699810767712619733958018739014141838151912347575279846960938453165671396773866701832730993917309465492277973421427907329289179325642735543542189807567496488906983227570265887022427092634575469575307864947919499466957111980807447991886049547240989584368663995700286174363596982781645008825303506749455649546236469000208375952031874590312615218553478154101708918755523044138034662870433399798263605711200517112579516636561536719899996963713257477681961540137523911748414153077375309583357844145058738143815300291930612643386770855623952195327300735103379203811147733346224170268303550402584892450974797064520954836938914492848060294926071097786116684792345173065178495046588679643344559888461793446471389541217669156179437166784083060946655549213759413746871021647937945334660566134041954531029346399142518814220799629663455291708615506811817385656949854681495853142982754509835544872927537934696834234175314800966274037629937237393666036746466484510353576013814389282789793232501750122940855105924154794022068277529742712450705206131849178390576677775488824887874774874452839275977220033283973777949634847648327573606766187060870172214062450392782419083614824099802385897285735834959546547422664375452822993176991640483331552841538187734834338253811503774762863806225839743040719080518730463337063128021129797950169013553299689252089839085901965287785699633757192554399020487364873723526707824655194671599720544261929782469467049837307027762761558099657058336139092797978835421969337662811779234924423552557761539289901773653884724331583478962633555000485300915698810468985590782761274462254106990694682705378532845428924706947571707523948897943132654995854572813888199118914629172597260486920903825511007799741858617365056161903562544966667656690312323852110565886660091831817443169008979836001984075661110116066441958493969887306591284595583103503502084681693481149667729192085285268733115237464528426153086107711808995293548967607831013034404442348291954738321368483998671984696162481217401157740942232113794835025948490121945711647546548771793647486812427181442026332526999145249533706893552822172486875791291589095423555777606196385989925030176719357356106002675913837293121291466674343942262990537807795956934993726897817777675936924735387764181992100838063399342770483463314855693750366190897895623151296354217080573580728209461161526378293948081269249841295576028988096484088364717053456161193494321958764029499299191928884241637775289807741995781509507883568540945613369280612959815415554703872113080614054799341841097026128227317291774770712599853228743687861459143767336859530731351515262165851059963076397358111339107736769659316507848809320355235771071348023525196167549390673225192233379170217443994082618521011053004200177614721089183029503400509472258728093589878397110867741274728088741316142330945106963316355515967785517114861784130531012005759500281111550698150362291150621197061371263320210790017018402080140493476912372481985417756591298332998512075972045721140743730253843744034890934351897477755147802409293285191788072079182685933282150935119335177960010412524652519399502265230063449650423976559506138899214522307520444893840353378498837003250343736941790840521943146759294731571134357441674120265840592515687981875074363021093949928232245478103831570885129565709912801173793396394550365465255866087785080863197873138205298039001428691605814994097973559859972799126382861447709704818626582558633881060740890235337044158868835483001989906891235415935983371461730451320496553233219170908623722114821789365721209517922702231466162613396831368745219288405927388932550907992972069356594832219090658300637577112128058324838003666500579389087949721158529212003213138641618863624106387563301631154817362576437854531882989656422645943475377798045516007391175718552591689416441012570120786362168406437725407516827043851169469099322314484778060059104075489779159315903670733020076531761067539178972153162730258363014168417599162562141466756003360615130154081451659829118839301936207458979371263200948461832218722912977262223967278469348846846205358630448428311474364171881645980747721030652451698555602266673415277154896082144714254110944226395770320991266946020512009914110905447792484343265962503844401984790247671052099265204198478068806266722356356522792372311190471296337454320724977484886198671715954039329384557545749242179995706622430437699291374655016506777448497807807063510003332485446299964905149034335015022183137697490355783409692875865183198768900637399628360693731719657448341742748576145274070960348289254273702462515497047670695519008553528211751150194520689758273187297030767328622273729070051695355456723601781968426768160778889044142740456940473141872389845739348359352245431591717430146163711612253732553216747929784885316905965344990151365322423717679751041827937193276490329792910179867298324918913933884790160190511639022591013254947277920189878465383408103242330914917544494889277312027910877678942648408095123682811329970652714413800145923078716834609496459860132172634280658201317270354527329542541278420868656031640111183131908445392420519145812925233646090815716426023333404506539751591313718162441674357600743274834275704886323164604770121343112362303824351591523680849504673011252013566982131562915142978720268120569418446832988497258238702744184294233402993903939037376591533147930936292781496518220650514817416499247384368094767307852974226209039033749498362220333103800902886864155266827720640166367236694955840560784547778402586058147114834526130720182347578630793931143990194810850600353978794950520791052226203074581805604593818126515311805533472134647841032942957949301797340572954647818418115150927492345317189361238140389207181024641239338554333186641780881091436036656135423567685971971200967201711493208327129256046148745151239489628692130868833622828713546533673299141874602897917438549405880476876156792063172270440902667684669545091322706783202302446936840156602391048962549176100961503777919138518294929013664236365481642536891998271281134488981725317824747759606986886071380478381675758367302796825561828452751942158784838550861231491157533981079188024861862223352704567417188622957531658207241515751090836119014588778497553350947573348554271696520989266868637723953726262959900208345735288392289565756209462017370705556326941980102163940833551788067975113437992244152502510822122673716729026618117318315437354377543664752488026916635331715335516885001431265168544342581876806204250311784740730108030527158806413132316471617958286262016494156088767487389313749699735784452845818069268287546224887207026991097638650701846865439167059236048018850559196312552427300802496084180465627360613883792051623662183163609091572662403271330100949342278007491331169095384442918932347174322288955682102790974442613492895004612344213097750465481182656108462398742352704998552949194887580690553044706940277445587877149131085608291317890927541348654779445697423723795673189037186047726315959222967939766107766640761276921917825130352796337679348124052405250534340958839233688364446463205798687579506078639019936237774003972605822105083396425649702552063705709425300358130589802125534879295688780364933294903381409722671666205677292471756674630987972353977895603814409825588134758453721060427483396019270215084734393826245089408908469736982906359563230957203259529243047058166103638043358958602484853396729015206770811489855389048563584879929681333123021163404434571261415735666417023312845513178056948831175478863818276252085765993835160806913851189389089646153068241139820586592157202266882635624629544254069188125909622577690465123206555388393198973909206754797242774784263048643557089205509049371163647929197878737499599034687344350549075966765685440577409922579157240038656147773154743066935813882319130646118922184752831099617166824448536031439692319697693949655659481602810892134603046501475647457728622313948992936404419298993210006821434578285657724416608514227408541823296321751378034663602180843298373978712632429860228613580826398912145594718279789410765352790302956868605855132837177638216013696925414046073415692802956305293656946382781346194879055310008989732431570422816994079155835475128097033256247644497202639614559537559784099210176180639706847123548335261474708543931975891121244545795434084341938986807889970487404499954466992908163765602746212219676015325794559442805837283604740787693235710863391943562172713570363915062330328254016314937051638381250697826080480300503048307774875408104621273258219652334289181485851064251555740475058455904161421552563267533955866439529056696666894475474672550452527470937676567673574167842872430891351829065161378332428034594865528530240444394513864938869797853915058441005248436390821357715808335213932560904919664771686174007086682742407633016387734080513442387788893396129903057975410926298790795578634935891550010075627677349097773307364809272923795466781933363187526594242136935691550670497436690859234363542120395009323381530601565641445765513844920162467813134351755509470299746975076560045946715599131942888289089789502849697350144034819712325797127924625304732542856848965721804426664467704668266266762616924415217755756334354894055895836007678563844119969792451966397788378532937706649498074351281129989266813591029756770576319614061602420478619135481367987793050754337904600698885256287207197725328448107033633139908806158980826880221362375637283630369251704656975471282722823971347456944856093192790908240156856669005959409864318276970733011832969242191162096180061482605125375818691258402215722226559002399544377114873489750189872194601920199114543659845080723746978846708002139449115567938664311498747914129327323107377902641510206058318920088208454796503769847725607742050114202539725325577751835591716951907130695084306756576499410324514174565065093554585213099502811113968991286061587224664063770015343820063708634719481609266464377601421852641621559776708472363689669075836687024982400301470967671373817374923176550263028140358330168964446914204969870200279714531180619090914071264623281288279218297549316607510248836004824652633844571281626668791706174078127554748964538810166221888602189439156170927890796226399056117352941967122225832892133436414318461485023748205601659236375321545601656978754350232636572240179522315259117328323317783059941963627702274027359238498018065749679914410921605789341024565369230723938149714413512648470688906462535464943250127326854960226672697701253902281850354187114003810775032297144390064226020623120447795000652260592632476273084111380024441667896205793499116139660849438652913841129083653821756685630951778651575581048889054919419135565774417917027530125472140867368929022546648805428411065410961088603825907411148869318944893116384757784314323781196285834484458616128910960305426469992469401313046503352890463969647353876950893892640433676672911436583618497852485986572291227706606679763031607656892871609257631727130337056376212612312330444521003665072330291711127736918051432471413286067901205278501568378839007820897184950241071841743091730730932487478974682643825030514077646878530707654497484589577937616633842423904244505644442186465334166218162202032352671392500137868687408506803500265289169282144036937996566742054744195974833894009944595190457013672432109543585206790188871088094114665300811880122007953362753728857388527583426326973597786705434735057706716612826420977567310165552631027187690749507063245151402742142314998465747772501482673832160355045230167504054156614947293590244632532419792598819561544827287939150792905009900978676897644535925310423867077423838416232485162211662397967843258491892187705645783617013717256171450180974502420405842193444997076194140939075227998729072242525778846288377403176042599019855285423630306574194446425170469976555071000341353311576406596174257203510557855901515622238678012534747902942227555460241826994190746815059988671563132732352661921737975107570587075680210914140797060332911112142204417611708398537867021814281940949638529033715246837161964447605569821859929743300700649486357590768664705499080475945174071310116717964324533264551286316490661572264494019438213088086649203668934578190605917610313876630397006344456579868176699562958868324315031129156519143071598410882570262963376654633024189347608200771305984874635969951535448743821945006227079038241255802911851465231589030378736676489926529485989853156547374125629170908230108231265971883368091680676325954247409799968441136165025502734819462216512659322435844085109761205264981062926502916159621588025068351549522534155062396163235973632858158285766194587433710402192992514414544726903643315523612775936271723794968843234554140090230723011017896121368065020718028171875799727609630964018325648415498201689833740446842089991090104830896597166656167432575139276488862107379386986552957721747687089249205712514879169246586325165534625886185372517741960557040985376188526472421265347402332092094811070169304366055363496179938568851317763016386983754075661463223005730406266954654006401839079274722948317753289204085484312443266515570008701061746255260327742448564924718326308867539651804329066749327345667256256123672008777304334433798983519767567515241874633659574646996620447603996661662918115315576314411163992755780683920588067866662655655317150940319924585258817569194649361834454194841945631635529580052308829201551940776450977707179813856024949439367523525917712391379375273111926014891395817152744221528261294194460607363619643447774555132321759212983637307190680895199589796319688270331314747240251672069741001787840879071108877428173317637885567883125973648918855266505194724582059869607323855046706897223799476076579949977583715910060239300512807564285123441993180506558681968940110866675411932637125428326500459624097893673097383973753794212635499288541613481503081400027670671578394831724581557223941683584973901555585896801891722545697381465858087157841962356829030078859661714848243892987973373320234591783447633342750545902230589805943746783890186207167616523305717694786362558402945832121227067460227581339743667928705757309273119838776285683047718939240161058958007673861433791531576513141858843889184977577870289563721675900672657498412087146360038227015090478997258406618455930358936597520249244466123088321524046588449464838427016570025293290921703173741653890301687704618712272871716249597096406812660441795313222885364651473951495977377521067637660313405757777046389373124555510380549705848595885724448636897439582327018028059057582286567714201553356286355338884082297419089021653135697611861010466126228049176099796547755419273223059039901502427849142136078096198845928246600251132144183298598658933630772443641119852918298780495144321866816738730339989797547258421284312054279909385406634058372423906131317820231481300175193874381046712557291683765676774699750124617864464569209006163778257871747652355421584445443605383043344093505485167398283565300063892304874063529439437964155741942302971114246419337411341847055882281185195799579255697614895593074046696979293902493225482814106121414646546979867640372554912608088812827359866853172529463349133038700813971968022333041570264724542118891689953507543295937220420537715766356835478552579529434614607713078449861376151874978271906361298697556732688829211696664778838426407349496202681562079275143003929677440622502667481596916986824772094566400949576634177691900196836128885210979044833288027888310093349670057943734308793615722681229960804870696806268304387382736883061827511950966942878066410798595066528212950166196627187760880093723330834098767095476610366376688625690918724170937897518098783365960704209863598186147589383311455415264551757960540383838416138311002633291056339305689210568124766199944553429530338444677122046589247009631383967810855381619830028483541547771341204975596670936321812492633733657230894057757930013621623309692678788436085687000154461822249995982355298734499469184774282573778991993894468054614500343839059078383051396944616881141821160368711895337406637751660812089492528088236395352709243615161098031832389804149777726196808255915874124251837792904261814409514534730234871281009035646102380957570137604412240454234230564188429104577261992365446476568682409758496330208699799902652172839631578581956733556518868175174509850812974539758204688557462873908561151903151542747064141491303993247852885006663090521138797508162399133705509999256014244228702403432922759904008736182199847223177982579426568297256777848064985221602418284907795096172321719847506154156038722246871884552175316079298463905827360329006076285856274459706304317017219397382991473657426407589916766757559035355534353076169539364723451639213899605689525928658849538390549758948289943455605557939348670233170184182417109623694430256011509232141064855423129703017477519755418842078774632601234331098545968086490984489852113414758201488162258856339763056068721650701537037148198232676815371568500644326924613304318020257457021652940846936014673298134785564919243068800620597453607832813804755075809882482012388298408931267942081323288111136473319269332580778666986256216971506856049077025242130271312453855622806116764929754697962593747924108331033335333976417479356253333932441926244514895643750337441744753022666905333752908046861931073592514902119425598837878494600486895262392891378622054227286815045364072181228108318902948198247136102686575688242145480398085945233524791215380667293881708056492647774892568038835488685887238526518716595852122784289916116650900468242025728088433142290508251026165881431092380417112306434141798844297879638308334434229112340677131525085004331586099485275084082979296712830935269447969552806925144593063211379720666899806489238683235864069491097750869566406699194189935084117479779907759525190266508545585644056332238974568918080481227314570237822317957253232691838064535194625740900539125072335846362041612877377982258553376348463543307598450393203364731930864682806718037981029868224641912743293491225943471578518119716214367978294807550381274376297819368716681503248759620640410895405114985389654927130081200472477719009407363178023983011110933642592301451957574572386198231418716241674212229357268978088351343808234997774246069578645489410770390409811443664044099246757288346909521453702825664058883215171543325584218082743545617338264353938311641058268026254102886002573986667576224975788933243072027790957096142922240290957185253837402999144789820439986156563605358029981347861730114731694919020200800792070681070674792627218462873752368029408564729661847558702139104745787821147690912684662989185056648243220120456611246399458785627084566817717929570212500124655101928775639120287427462529125521068558575700636363367059733384472834318949210209819144188208673340486594802438458067986575869941828561424723182646734874923264673518650491437151320616891914567452717169468711135723292780163403637281840022906318852994288271872955875956166211807965146591051827801607839367836141266510509712498296187693608949016718505448039522873504008690477119018609768273856684102436973247929814745003501567370264091227259086826618222131009575439072170619313823537501047064829543300484853911017773534789154898463859575533735363152853810057826831146950058256904538119027486272047664553580678404118005805296664091624416533432052791827982849886802229939483666525207095953762502425002508248571453378016048364071321753287438769440391951862503048130517335897380143021205999641676301188796980755833882278931982662202954511478898525458053530603975035607725840792437594115900833095901393561662287432397848583247734850665130024023279115444745400246509244292240028066641831945671063443960597355120515060337390707894271330366335820877126428587253351574663400382207572233793839158333713502963674551393326997441936469708514122268921274094312085452473305064282762482672590869168244454113026292484586128070435771374832464817143286886230287436105551284224051738015015351425259153539267054887909795384220581052046323788892383649153642631448926068966234212005051738120501473379403299572455421995241371087517766741033278239010703369434935653811897228744445239359019379278112344548810180011135354134257536140316506052239012992264655184431134171193333619445405122586125309753305988229116091912956876932282956830471061565026809276922798597655777227021675390746144948445239160570620676128117884083722921395172201588818815400152021347136300731292866274274138399874906494749247804266465461408812277929932767192459604038178415791112190617454159536565141680787667914305126973466874908144801630187181845723923629614496628806698085325773362926659744584588365382633292891675499849694433336568001025727972451501109375518000898182943094098014368296954635638166838885939205324775079228025320273335161377997195854759929452013805941390473665106583159125952822603908779117240543365910145812937237593081386775609497149901592518881471701890366137502434993117163090028246831178882129645334642853062145853409281894725121758158926226550833756882647421479438089921358590528522423441833702532954043035079617324183257077082098221481694861976698695213794251426001195760194943226012362120119555147114894563680996424929276766214152363785663519306335393512845670835896511766556455306216549991009804972284119498918165040706755380373651287159621145324467073886106987482247421979742209129869185340436234639465171140294216844159560344785794344264558015103572595618463202979805725558838921873500884137414154875963780156318354129286707588639054211752295460343626888348252855273598161520469707777161316321839111990767035654067309460839442082625547618043149588700948985407032567949145882222498292818570034418808959651840701888692559297812656011814254486663832998833637260828450147567458784947548536574653587973724459547427204524564390313534485216922062841571298722572158904179447254567415016207879679225438722508865909304984873519411705599906182363713422365546619996251361756806384281932171574766538284507218445620447644196680341309973708522627606764805026306809480330359383695144774750422278840681143278208102550960789940949480628836834482002708235750611310066703792919811570100441417717018305147229163732902630481841295414638579052611006655384682395722803923685930619849003570868460998046243095471997620785051543940702907895875790610584257473787393886394835487350492729798599389238405896692996873190956163474037666432781881744616968158613111960796588081554865974193103347071822009223504429029170243196602151276964657813039931854788157481307302907730924618720365190814325940484454311029103077101788209716572344340872469939665303985824597013742685393044847710425404048632154664640832986708325987179136036369207007535096674575052362124098097644920010807915420148568001239005635023566360920623898415061142832038529245096731598097365815903138037905824369057146326629736778108422203196693709689480337369305433274304327078788208772775846652975372561703413748997577729527442008266074129791942262373858667014218859026363591989054275883851220502574772492570461447590970968542958621134179715867421308567059383540758256182566170842670393784183506697923638831132146222279236975921039767109755576618140288903641855629512633676708538997566620645334942840095095480516236264256580060576600009015133252522437954038950988692039235115622898837985694874143875399212976238893055051195203034400923326977012234124728097935408766819843109078683757870430269655591057986448516456484228549835901637014027708724712938617580489275810720537219145489419808466158316687073064691507599067826272619033047506022541473856086423256058966079361169105840607692018321763835144256601993656262691957722226853867304151861616262021870998037713070629217536606139157519809233540740071940368417325158815306406582315799245534121177207707388774637579096142999633607034549085257459332486630513608077833094701728190541099434025976409051680848508159927820546783682501799942474508563776071399915729516889216224838478235964993843424068839558174774325659470898400128102181962687326531745280745987564819633564879336060567017045457504678468691987304643083148644828977414936269876287965673499346694674913723124266652196549912468963729612395092742210459223340581058559983822155202083863324277537587221445044818228437283696003879156942979491288679333087410321713661105230156599204098205896995579237743510718926136938385222582860877263842464808814104035507882066193815947365452719004160677374881040554408132941356294638674422420018077583692472807095126330443839669857788257117293043844353985704811490363260817792822538979808450613424949715360121671842302819223587023633499036443928561421722826557842561681345252111572559582961949704301656081203051122992970728333971273956545472827365268248271377418381820905642509859357719886533830874707965203685008594794649956836553833998852831085748444257112063555991025835151496613969970028146035842732840629228892605989208152433365573115398864033343502440673583964983880310809485237649627624724734453712150460990640323044298206941786852378875548725582430006567966257865514975918953743858086046166917798064560808936245204748815494456806089440577764277654476692663456200374586702461659569945318677067187175354194401708374351875235198536649462890626022085716802628355906539679440438634269801153126169560975355481537677628835580483223946799139413613132965848654998341648036582447262378908268754458940423778723837291970280506215022812350306598286973220511314135473339768852909685222772682241489581188610872309760802477549609542431759843435345499070325356364539424209124537968737590771358319874380001173762990675003911271227336214130975075933461978803238033258241545595134107633486757372232429046863216870961106757354736589277709041478883170244404849767669436008992687098882574145609256327509307657025587075446981581663822557259592835805370487416046641370890005937827859585768598895629721584268482778436773081347316434198928190482926056840390525066907070860602239156818596084242007855000031817942456585859068382569218709305950471366866064623280158591760730409584882431372206924495601146471300657221424348988400919546896640073415554919024875446639082836700704750308677905951789261384956448643149460577599390819193944897036167841359837746223187597885852776367074822210590483228320668608561362438576589827508241259104280435368599005608785209488451290097990507067816008619080248194389996667959266931639355284721129038239803373488901978006240123786801573783124628483342735073379513067595350462685595011611283098067818604253355375327474965864266597429009283908426871023732393245918750783801333007644593993306226794010854800275650573583817408115745979372882436010702723227721469434563979423932716753524037993489302067895050498970207861999239248442840487126152279799544497075881643609339016329306188055598818224409667833600762879660496405938670714267422325569138219499740823577373737934153083518146119129432404811065185649737695654393317558157953211303598482813206145225694282368438998878995277657822335007698436262267772637280544751766119516763364459781665165725906000666531955881535679359764398670077010355820638283789290862841421919862697426145803570205582028990466497516893100935284160315266984383617097997630484422243912779850714741562851560710817999602421095965469786066943012353644795511131040939914757243309811386348329532904066788360740379628950231440728614146138787045242255361252863796339461222254991385553444006126513370610169442873450355721189959801062349787867189922385058995617132535128806486263603431853683744153231414068119567892419666830922281556272934772463152249571465799217491612206363692949302679553777058558962062882718212289864249920780166621925023062753943162063734851499731156875366978373020439167934878309969665444574044113110435731601799329128502245240714162724932338441302068623638524019727675958031479643868186055707239523671019247983728357587264884419531001789864577212657248452065400664632077588200915182044224154455134147404849736571814710738842424877656337684145799671726093487128686346325396717458408389538356134514990407959044670306826589446680209470906046686102257202920282337995969353674172332466082027707695983400016601492547446029192130734206517580104246640746594665829281037880865771923324090930343122362693440493089020020542632394623191587103451964701174677368490503355643862853118166222395432880380584534906421658380233206771416287145534246401763155485398950672935831687647031014489594552325911502583166417786671033689265015724426532727732997980512321452769684886326872168879189389960564599439341078718664785421510242675798326165953135050448997049647978347378362880486020437173005711090283281515556115799312446325158210292679662654643549401560081875164227273734712067513805876433382215980955672756166703601688545059266336439492588632539994931852924351814011994168202399315965724052905193082876307882489907955177316868755639002441034332513233047914402300205915567948968776989138845997881020050979212234216983946922012298627395790010932355091196566622857238656218255287905451956804972416506958076924871027370929167315878635084332382682962380276195443359604754001304642056253333409809050634916912565307182334433705961815108133487176143891668232726784341373406271967280562783005948494102231647822409254410068710144778930645977439549797252859299885293906743159938218451742354897364005637425959846117131447546672289596153064636305721095233367134869433447564783710467314757918366967197507096219645085168351820597237743922095413665154536977887170587033393604332520878684804268870663489498768686883979445571236275836299301082850670946019507814345893785030841937528953724325758549552090481320113560945000767307508000736072400687781552598313454728412381819570694221131887305154642249205937377873552702669218778911045522762002897958899338872394382769371174245883160561060679239738653664617590939819055424593441100886562656700993163006237605918214930066706851565784446794156656694706833489158170279642488525963395908647888202708335671677932507973597444761037877191633129726300851551400860733180876707224081486171983953806970301501398129529287682753046752075967870281685175057857399887855372484969875384256635231765441478432306639228293563518146737403297391953712820140120926414498927768234002858617995937594041418151618918601714628301900879314693939701709203486606997858734783051200271559104417102116028287919658078236539283084135431055616178129442146093948884428614729506345052564544524620541672035186265058268079685220600153810809839173941224391876212138200436890552272913097808004106195596077119562416031634639535450808903013291440787515252151883166279332583786666000920898743579102164138517589198754809262765522258349966907983870268375873157556978313256004654625619030030102575448628861986012976265830746902925144085926649991075495761726463340497782307022972400024992229610540527809515758449587947602634349947637978041260507209217235503458895169836052721396452061078046215451862506211314558560324566716992306387601056497466814718871987934568429166925716603749876028567758069607740374029184946541760018813190608690012594371287542582650497841861345380010539270539481793022569748739233039866396317600000651832462083472076315088019794012787908050611349602461764556824673577114516204879376399175369884820987568600781655010695177493941036796957428424880524101178187522824922285414004816564755188294565175276629156147695921852745931589808882175058694333066305638105322380154569789909210108083598390480608839719899564404752724300045816127748384399258268501431629067835577259674872406503288406630916603893699611844414851279146453034564268833797117566554890240690354818493696857496704872008993691706472439647048446470999738365257979200417647733333051681704287029191606835715817266406867219623532230363610915319916938153630801578024641500663930434281239022019089254830175418610050313820016007801549492561985667344872087315570730229915444221154762932167829937761141728481112641271540453424161953729597198845572552749107185956760248484792959584513305069648742946453309966892661699196088575893109719840019380184748915271392300385241456610639613652680931484278051318766892124680619576377815845506812879077732334530875314902425915638684907402782840425298658242825413940147383298828673410930038990396992718218505947079993728856959561838288295529159356692113720739432755320293939368616107252194355215768391816194323368709913043498887021862953948952390607421231026612639478368410882807733481955767212108266826613021525870135963730840429190981837296398994983479346346297011103858972758481245038505186773953978731587208881467584012803143066522711237064720436665297841044061587118151657152764081398033308324608070324688951042536726055502510210155971901255902441014720956206257200647927746346233586429472728717561196655459622779381067819511717116501832504695486767968889251748010706949905591965104917664026751426303941523798174714154995575175505587790178820493617848787044333525265693657190809243370688885883668634304349035069713596441189912600150797633208382803016737130676232495397982167379059352389771908006271570119962741636300228934889372392376887184122896681338051248756917861965214172659411667570382703972107598687102074255774515945109478921663359686155534732611814764215797548437248773615682081355181255955731237423816150755436452809212135553203976970437129542896422492499870964689054261262400206050223233583223250081852308483250063215550249477543241667523167323705198939418076109805735346621052112247417519461530819011600985204192434003766938137177944872097447533555368402904496976596530832079339885723172584924227473904468637627889874267943927367193707681633495786686847069260551541381702690525514131183210303429044942502296455638113568655028147432930102859959767498097821429087588043031509991112742974754413318860205866045290772819358711089826175246961407391535795674743982603312572315006773412992255728613060404158186958830595140657385855218697381668714783600589104435342492342217554309048182392032117820200167555720806230962993846946224946932410918640189361760850130270136091668660271887991565390916752713928122197288457901573790744462453650964216597047078175871670699214051194094298155849830936156518130234651697483942989633286125105750561857499474530839064781032436808186566980579803291133795292483772214965031351914995129371786852203874746961556304021930562341152373221698631105977763925804773951679436939575141943465068069248830525258354942816118641241983366333764410192096886239473220203895106102776091887641151286839335645306192263419748795579852558596379985836839961944549544280708642876086904087987792095509345944046423362843903675340447561371759703381237436805919854087246466073847988511421177144334266246844412268504008663919543872025403541703431813284326316363875791643524068544219538619176357039702770222139907381240903082687987377747580417158394990598146904766079199125799489392499919152638849502399005879969318321501975649033345576473876883391020316361913777982655879546401255092197104819620742044788429617754428395986665621553473075414544167627899459455310558799166686245821816986086354793943925825130001794717796676642207637562524896127099744430561712461796388917925544964499017015136208217947181075735636537978098237181189626554988860739519060445797412673529634017213381685835670669535478325848152407342049397430911701141143810359475900262472187651043587196497776207079539707722593460628849329186291217106049307420906667311035758179813343008772742568433096031037304886858717691304385534718181961131823022395963796907740305421964109756586747278381270147747052338897619444463390451515390664336512563798381526968700367175512437537051424347104495858970581002179142903263949500950315196003436766181934648656103196677449635992871926068911735966597586987850263031189791764692761611618475928470820056829528906157574800905514833275768305606362749905034670717644420862748835338761318985410235073480394230048444263359337762030322050500346707298719347562050801966506245843954177147991294121934924745584648207181202895193282378643048989830134344554043439160781505835897877418994433493836201601882821514655379334549645730364420178237554300271383050639011369218598571359778784920618417917444900731167686335500756868020809215180831366590304923334546995921091678932654088776798264673273743522770645453617038813520251419579674481645908054998835187868881830670249147209287375187250204367743963451588075238295981659314854130279252421777447503968970714944330232199139193846703989875884988740421096299239485151328799145916403423466465060586073436749065319114206517720697605102046652577108285038791949415929730840455572541893586597632192408235121068540759497564470704771003726520028660413675402644017858248528452503427888105581452069937302592283780108591208102248995471438833562623200516026491280404055417716324024410555343867508356401018842721446874525728826938012326204696693054028825159919341615303082231225831017938072801807443328091777514436446191196335244090805853318700755977542058115905562641329765793657738978045882456560313131723762587233310241968288775011483421310450453928156939249446919070290407457125099444397100422255680124939473833675792282850256280955103679324378476624085054986927576478446389786428083468865106505050422227939257167795185519604276142099764200322383412271767575792155710586019553812646483433896881233939729663073147923544772638447285100074991058160654340594987918116030176384569345211755821194828181853274657414461135055443081681619831133523262089659471267251388880807445576645960549913136673902806007976334429927393133273632775788615098005122689122542728715908268659459478310470390645266122810360341153827480776334656818815955594544623009786601709620679440933559404972873742098384385007288118077571218294398816022958746743502538196105130084825338911547065394173139980683452710786915955153574470583453074850415185191743583139998105508345046265097046993892147587756449042564413230713732782865131589066261034958663909357094652044498931476086642013577225805192887469361932895939635373836271116798247081179194255895981616110009679075075679530546635341194206557955186950286552874947806699014199424788461715306118286635470227409623229881883419526415223843385701006341407437626727225338277241693808009534877568054463293931957020918109117290244930642946464208603410675345664844941221028279647804856721758069852688846776047579498544877458643773966360753403083205616323757698211635807152612745285391849142055989223624596177946326834971073165593473240697051946219024019023159408958012857786529933428200630922299183425161666217046625045404023523406579176306977447882105808621517351060698608233790381354399881306722068539512732283889635935353563937693866506078812369587541751553872388279524335752642590323969364034614114504345754628902708147215437571084336338978738560596259230553806746914746705987808729892487718246320127674021814484507701296987203857471370299669096858700922543385038782919209033401112953736089181173719690828588600884213578518473138597933075038220276153018087303258524235398378425534638755919550984120732047248285203273651497261045940556965011090191321924519751556306322475494695416648201390589444605322826205452550834611666239801586993637107391646746074506022206352931184321921062986442462090137100048278297843142381783260383754860940112730269805134302500100345860688489697640606436919992366805819809826498070431113903039122616598104748707646724675352895274000674029761332499003504268849952198365993232007638979731338647425950571863419664613817132869143431779566322751245928740063421860747746246393998561717198688722025915741182366663852434752706714535531815428137146226009766086540654475510345922401876337706855035299494972169245982554144524346249611606454486892443293648326160827390647685197295601883420738294959221186006224459640603959702372897872894352709770405180716344409967047697908601673920715247227133938212113254234656980518341298588741466885522866034915184028632731484679948575744874759349080438374971588393605414160645095253867591455918712309241333373267830654636333247118052946001789439127056095475501880838959266072255794177045439510567792318438544749454373627488319515026393435900476150841331641915414589580092400347446164121493005038880428129401480101766575774187306654304339728850862755956478378847986796612334257938643440675808936667051338449552094601166707510523969203769700352860465471586229199935545195621946239361375170777773955976031754507656597244143712981518508365718222941655439894844499376771642545679728870308381635738822836350949996359578030407330811060570590704708795747178093531715033200993138178197375955247438849085169482690316788831726429221098515950509565487343507802566384373463764298897134813588169733245774014081627203568921218348199989727439269400275312139046389927080168999580789191201504848246468896271592576953632706654128004256794160704527077517757354615632560990127295485310755820658958091642113563324674152913572542865907999163901760431348464051059512165215463881448185763723869648122907995869015012221842815409302561054614233851762032108935861954257546557393133563795189217054533829438388638820611062706587333736755383391584085499903349186805733395334708412533442755586492627483252453830427275337992188609259863365147403956460253806946583116642433833747441598603059261695617108006591214856305644666686119421383885491166142318697277513506342421078164000842788060981801592272678393274120825233293986246323286954763423986862431056354957888473341617517160235661261931621084631457784798490691636543542829778272541000031042236596445597770008990538733004887257397562086382018475902629854705285754133865249944787078697216025429286743303289583967154583212535663807751246892085691210327983123448818085642837858685628256045802576203560121615607034853982752772951248220436133654578684623574130832082716846587598273777135445537854402956454948415818994430316876171393212658764926182113620936612390967477466589343912544448900314422052743949509640277211178683886250290699764725021488954008632760679782387497570474382323419553783941268876214550830249347139995423844461115101721234979884785043988270798621470479526876842718043767981175359257342659531894098616339201640584883366012272959412449118471868693746233039876256942815440685702214750631572180622600055533311141875069751635526635362972699834687865603872595362390866548185056553290830310013233515799041346235107595666038069036650443172556838188476498966972972053720874053244002999324173219279103576049551352120916152648502480940838570005528237478023044647897763762091444008533488054610128265390067720079132333423227680405825052257698498303866783471642787400943364543518030602817915896106413902561270908656784894329736854712531903232457832420732892215788282444259583170737170109933257578058403188187032726804526983923909781451974681600969831875548388035890278340899533553194217507494964549473122442708263578077100748626099895311147632823070456703401617988591362555229464328169301104061780029511591951908888253492003147096570957697717761208787154145273653096645248735111348001864068353220753299936034396386538703649263315592576186630784166007640378645865078856502926683118826155244063332362865917110004722160955808151950554228486767443900675687754217852512073586954025200689017854114129476145046185600044714958122850408149240680823447901100681309413882222486226460732205996771247992198067711199668815870591282598247276781899869171278130413118143800380779676775107263736071397160797252039868307460897302481827905553795775612888993508128016765647280022089747090506132781751324772408943827980234639417270193339165935925845790090222364231037465803352510249204795691419940421606201488654166230070835783097121362945855027962257609751320197431584319559860142268136215856543225284260572001937813346524457540186368432398483963143245103447439388786332375575466828894279595794645876758754598721949363939330261107972455131627834337018138847864225734556471015404714618856826488961763149399968297447355300802979979554810083304726398955300976741978534378757201145284533295840769967317929489198158312391508307608889359167670086609229246716433397485472982996404794401216404116591878989522329708769323880354711463706255997316394726092127735629379719826895518483093994945610998171951229337190182171878080670434366190749151385229721647953202105459538885507050853507202373861558525850693215782756318002186835581328432339294508038672585062481493242895783164993700736282045775608013951591019448802187159249499232207716750706614611661852127452609771555822404910615455979497418255609366028615774759211197753897596144924766785509114340559032548405627118216072613828886717394940432221230103142399234340740019392438273816987527886076470943568142739133826240493036475228672455942046101826771531623489660739340622928727118462777951135605679021852691150922128880582662790313803090857189013764368107223361313863989224735660381035911419591037728123142111614174052153240927567954914083810702779483106418883660184939322061591456996739846184487981772118585323571412488137502087881769757147587463095477697825788857320845360209257580085817779563851772920620234404705804967451836590106632066181305512270564397305774311411245123604736478825141048075405316447572050794088186098417669403368678210651187114269103406573779153248158601530197729531779203979111344193649717918672018784582151422422363630097766124679751132717315824177830239959084489456275255333089108059001973860148666874187785215652874762420297587327535812506603964886694593828096009052441846299601093578265631084041016370200410869968536827846907299075003351253474007908928712311389705171480871166713733037498839718130621427505641629744099366094479671730015835779810682373016284678029279404457404117081874823240345172519541966182155990072622985240333412763649593198973406768961076778336561727178115359006897177434714108384100842476624021670390159070313742005575255288607771883620320312051287798577521029167454868546861193640991101512275739990886894966986847170964279604362133593005211176686175334761289063658245504943959321454931353299707342005891212702590775895990363358565257878857428406683015804998282713160093160356464877681795088229896454962934189710800927817676727024206392999148196066975712628585911185472622534821446345240073269639552637063904767116646489931291377213967297242971244843705483897585987171710700569810192338807464428968623100188713901124299370065908054933228489399256337836568954367549522598056418374605139583944803099700746601746330971538456025936442117688504850975591149293746845912389526680305869737081526884989556044912248554844855744438526941670496621303649382264540672771994511735164856868588293148695448911068639196777388291189235352338387756764129085137603322006029295047742291652121564979808938558081227647812593273872480505158501706081798466862848896297514414501330835933757676942246893318928562854271051830604105880345104676890816182272283560897170901654398008225844768874565414573908467302150386637104449178421152990578147188751430490572820073002048123343786918765625675267899440516568985456892496403165415066188364953248881810858469449078278055564903877935506391508400101339364763219501773945658514132352470676608705772374426729287396093744705391980635068120424766760699925748062279429259270633202390188873917907454072914097758152067732314386767882668824544111331579086366633704806234259049411553416065442320412819431408312338390793488247277120236616270016155402418013353587283990904068391141368599693980981701481280753167059968575783065069997294613454395598466458226104222164572186694072821976458922210899295022499554818318325715417093162718894949782438566033977534938126587673084315624279250569601864651901557118202680915987666548326812271627374429759210885275936261095449434543764579046191955399782071616003523040510128991544813214395363177145707995318947606231454600924144085518137776929543377982995879341527810102369403139532449442827324729290874184163464576545601916121431022192003665512829483606505187437877614164911904335937526520221829670167439019546604893863399110761113472048841535575480726127817153704734116778357673123496310756891480196201944902868505264901478513305306516210235643827728797193738605646421619414350960318526541838758892869404573753308264256879568179447603361847790876818020410874057332284616691305716630161834347326863412903704082986064257628622834606173832456567165882887169501037773934553544465305032055987279903813811648708152606973085851181420024373246867345832054582154791905517232544476080861456325350121085243829215692765061238918402278446245806838990908036300269301116152206113093719240483025237493103942616864141844335858337915129790692338506950656105422613108556675162469699999225278291969943517652698132989304982344979062581024122078319109823899617384857351644841100320347306702341634913684720423192588905510212623066112759176924865798145882530212198899220430118582272062554334797382308211315033744141271159255928009464347073177264112704090377100732011257873775492507348488753685713862330440971042705417053115981229318724530238021432302549242859423834972849482033881057088007925303651554471402565700420652213313757435322084754714277524755345090719714994847298365100100993302777736522332527535798095039703528906899038697785236914281376047772210659346499620453096083844131715804618789175912618303046995238664193857554107107852771834057724527593181586983593054132277577784236901119223435015847664005338676096516162038404981974804126461631676656159151099637971254087126387060794234405342821242416835693561349162020517812517473465675471729827871825933269435285818608944850322908849332186932347974457545470285248868054389906621686165700919322576352255718425900211669955239038474993831094624719572625909533310201594474136128218828783800844624761345765862091921894272739463795745930788961083829965280646698949396205174780710884051392590984751903522114232167788950547924531737838866370240088463052746144319589852090163193688773153122056223162504319091935000360626534994566442075142730212231076533758531034853960188008238040997271147692309272320452145409001059324084951983428215670746352726328136639061832071063108631404208090101487532138485710376316000008294949899836397441336098134240339113890057446766226107006081152508191008662748653006909934427726489116779730761415758751650966794431965080920992105823287711575407096694355039591876183821914732138137705201184769640953270907851545716262525792746823063358315986636792698197194575596676401413374473091874864579691142287649175239690074006617467893475558975005531454997073774023425251501131574600227496310973897190167128871923103056352476975863583634909113672904543070242689082134335665505355073966227775977603197207984887337359490065411010828243547847521458202345661532909042992579605419319843189455811055964915092930132085685864187398657630433222982560671889303488950698974804798967517416228480476733312434025944218355141865799018683755735815354600653704935077759296490648916516741770304079502354715882951064888729261020192693690532718626876103872424284983840267240974493051058508802086734002229610830158827019172255550279796553694720404893932509299211991923314323819416888236778329519896294300923346546011156058511879042839482407474266473503961448784572606902275620437568008748317846578251651218113346400838590974095657379628543032295874185862021315677553909729141621600939917748844321218019471164394776084740152748425256620178705097163198773671883428634296507622110627954498927598872357629543922397532162974184050260003548517903036589454926301826144287291711494630697282642488340032703711363307258062317301177354796749711150715564644263342739094764260487711968783896206791707243957976872166842852736721569244010064156738239504709418308303318359839505503438552106692512512950396366438581794155905303651449123165946968482574228886763505940846300000502624713362446700020421071543035605144411738661049931322155210262231598912570283010545818737844735862097272917831487314007898579573375593296797480376730695162489333800715115808076776668340714876136954158390551901489078823072346430987976925765046047316271419148993669841709312819105418322757729240613631441357844824258881803885113207627498351440308108148309820867668093324310752939819716156680394025604646861042627783331353581502592593726864578211936042681607080815732446976702072032676667950936471659082901077937522556735672214196005983013978197459668526722328203872700891893285230971910288682000663784196425889459706229486973125465196794404505644229856767791448522720927954870433299625212199363576578123159840624346197221657341644822197796175644011385117428706830147513589829037293979649508869560568577102239417906651294333413803713217125472374957552381877542748045385277015670705885902028647426259220953747306635253291354981487937731380398372301567319488618998181773130656905002673377005325183494461466828845276050680182923201075241377742293589228593052960081001172399360975728820562094599020967145827848368158517606098984343462344857896268163260630235128707907704521591027498019087417797426683423431061634928868546564763534524720887859583903994634103799407561238066371395238363442743132262496915313112811077031771504318731149840916637842561505210535675983900018439259585416508530770690143656117761258177239056608966436215668667914005206576746775713899505383064192193627727166801038559096364222448381759559535452141579509578278567407638481731297936520275322707472414943329592717166373447740338188327489123450933115397958601104334542778173209000761402684486986461791145317680082867122341240284532181990007928321765287514449035975006883130630895221059244438202664634655572527993763986030214367988977414584035558232691762634929240214697011668365700811804420581201445395194222847345299379685848287120004368781094572460109344395206139553758550486736358788660789262085000299640782053446857852094455864909031982393183087064946704298210349407048507474245074290752656557613460950777820956608612476411960591510021526775468181717704079770353560027686955128938758146997185826330164809022386957840879986899663404081195415600695429908763801803397108326523072538998826234817707903164440472960437974683229694672932423162158138690547519918632417732956347672505331669414245960016082201959185250381025173951989658206500090824253022843041097900168554676498637319260432096255197859822818184778608724228578688966213924223623538944319954656596425713901507301896260048793519502479675780033402028034154951644269436703047622603023954815911704249907978787181340731253364252061506479653867905037319294583674780786637899933117884050820903113603516359924829200284780112743755672794970103873383753971328135257775432225980387539353730501548249278198616084602763639140227642670264626087851692173062131620592000322067801491540324384574021190673031840972255621656648692903519089055924884834459754516741817068146339190697323699084004092856152757986670579616499353630597373326648490626634799373608263364974974208588239296712737351012084619454229851380050064594886151572866851144277835511353320538593383248094951931150813492628214363248244597708806152230577781862366444719673125655490419938536319690092971428449509578865816343414498877629541045061375210958232109654931031420512661424916220393388308919071100234997486677900047749999039106018661901887365389090347835256123588734712994142069863190567257207622329372540343626504573288404272745374243241800101798047613743830624694860241092534235254839004738229362327675404128208046256286119022176801637499097060696573201917504491457153779159414219971185524686300305230354091937850365172082465735266557309137798323911512692182478659612980191068783753990191693823415320279429487251041112696705058940156131939595943943077108336097040135096940772811019284932889248329720344012959672218953010935864282467635920538364351464592455230237696685144774010128589433987682704932776433422751512335902364887917813495871255816832160761243248472398723525446500100430341766582958969157269641648559868634520753197824142498913151138807430962411806736385038363005928657361034062616685346884275677970401694176697518338565875559211443808224220866403885820281666212066063615985515373609832460752433011356048609794135826006044424306619619006589393276710999802344750272230631664242833611304342127258212447409389750160883155636456757661248630157080568761340835739379558388599819673440038768673465419455607361900250910436368606437402028584086273882359375800885762292343366156669291884972591189781871658734941641479102645686705534851271974931438108498070790765987418149811484404445254180894818370266015825847065043827166737668016946407576890878454341180005801731641177237445711316917740143736898810701586237851917761824010862932141547740950238759123213660364005289067898847365205531031614790306884031494730514358674324507803435921052127718415998135828512812634984657548645105605528406844307733475590775895859121600014603576765446818865731832844455063694391397502453117488010882969778339921468654476305510555258325580100163175478867021452860280711721277690204643660764577164981785776473040933068709438920540746036437195668453793050563373131034780636791731647242467628624331380899794955569732840311443652317684070178912082571953109812247876392660640575156211729183843959727206964894463905529242168759678672661567163521848954445762973895765552982411319966383265138684652751215853190871489484562592172832690112583169026416997692162518477027230619465895452891975235442967957140785452711020809148751961286674446546889666567579273234752441374256644895436357045252812156410512247537631745811199720192903915344393189414340914607997837994169002668855137514317606641568478646779657638283199094368023357042013148016208867867605381381535369140176716479227433785820820379788729199519203178863691533819993642985272654586767011281441107152234247225735756056436202422604134680825592730006836979247934498178369187566734171778872519107844152507257675328566881765641987375178523215789675648451812417183475502258243098746363024423613669076468204790338352590239156853484503200880712446565055760739090471855228366754633630212899935893002703779332982710233263423496687764831827262186647143319210669870819347389012785835446618294632727348461212469455131777724231191291637635283117370527684625396888213439037509404140928572904509259980548183717179685124668968752637173656814489038653843785261737527819072239809047227416607660494331566004941523915301036686449109039438688964718046528791757594980690506652598164359199024896872246316690767263119725937883788768420936141647598097698650118328573547698020969003488088656399533890007580944304340996796219588987755394367448988520053324445504048698499130751223917466894824432636746333223274289444406805511929105730079150866126745001418941710529871519854127615021300966381324373601405566004735884644872178121992447454619341962483989313573611394546424779027025897191711820078651586689496303264633980599490821924631011340390894559261424446231381470598843602684636769525149587886397457266103272029479238205464168940030082542096984330584387374721101419025176525134826267414959527506455115711327347067648135510561797016877668832385713119512745184096781396983916371806086876643712595291883841175818800928441745345243762886756990448438657463820990064201667839996717917340521571655786565967525314892902946562100915445759966060269047263442911880076800003059273159804955905153229100471680571197974706591623284259504720845697453159685836118327320034348509386199191035708023073183420595437082580345994482200754498057240203090183362510138283758074949802411280666103617437296696985461774826039700728469899184060910400053778004478142447916353121399316813547862568697821959981995851426113288345166110248884433197260804797533789460276999235843482825487469577037869102507557504386397420862609939578553979225439742781124016472385787521899114781777134352920877769092917148987548785731288338541405409137003954583123781635085148153269901037187638648371095984142270572787332212243070342808514047166263015949401694451419249653922385599847617217237855674709265405259070465338164420022143618345699684864089669010968367453175513731158586886894009989726140730372645986442616884551634338304339672948494194696550319734721625100924733369228243282845242054257777986457955386040062014558873814333637168422574065950293952120352727379081612458841883380423634335414036665376873458201018847393026406743956372458520013807685743305376766447380173917363735718319372943335953762616145618192359238333038984631568573083547692021646266506205917539573785998087417837786647766063987530139818447925204055037968383008294694859629413579894931944992398610852260745257661065862267188985866883293659079762036158752619630890619923688103209666610971492081529567577209711538175916432312239379502093360346139445554339294655929246478669384015363968442563961436710330981292664074134052727547905210748747416516559106174663056021633550295632366330181302928054428963913038680482203765932797274346619254118914684245240394741925228396925511001951381891731418525286641671715474378626973079311245735849595103262688921135904580930948464476519783153239035245264026197775406873530285695330097966502868811962034293177448986885527221036455653208088043974043537884813880129511975709944211044573062907643586643566049329438139523970786705732934919899567169796403953679089023412117285791710209031641596009660247135802734768519140022107940288956376636954036927825295629367585120497725222664964288981807461112248157542014930333170641228836226410344326143929437572170169865283374472228163502101176409007961146513641413883267161364812921565702079553371168822289170558389573271056957175470769723155683843919865100776778499212431471280834635568286667998791985944406840851905685917844987502864898573799991610562188749158483924477152352710913057123767638963687013282998074895237903217705389569405665514341965292057656336545810116505017675914219953246006944547182078774594842181695252883001924356022946177680309256259711028747695308947710320442950678394901106455287994435596784863015505910646173513152874394872661719428295159514562587986467860831465801829621167695819153090509649908214675328000591575260554930722382329404709225535704040286203902078695125633320179295471983993479984147348676079322470865308181930865451477722488000166737040539369028756965807967651040108859419957466611968679579395924126918649634167478252457355039016804984535809447057190546136840363117592457564251907724074470680224751440790498407426518664263680098418040042828633604306334506391889216283571266830450903867833382960251560451846548822839350487475723115059126583523111198817680858368661983430472310681970516025521384890346117572833561368132951729163789666231660530729497869723395687484200659354504908807248133304387045680521046146666098072688788347513741629780126380812459058077546411100021854932180900404674136754797040356305531608019905030047731917280613230937407434193513695088046700826256971445527863433551317813151825928902739760108798332333263333679539944514697350269187371770086521160538548247674230462796597940143463862920990033716301702351541028105965518289445434784902382240766099685225369415841122777873762964919865676737441966960007427258230813641464000434862674867809631457872140512092766757163221022273869777270808200904225528525771089674192916128569726948914186827551828817962325818153393209643162445441282746758594325329806562661422195955533429743571102597644333510752725458025054935909487235008482126601325731507481529533908156640743813898259141703377628904745548851938583464741581246372160119394400924078973348790725474293188287768655024502317492720140441954016397627408823444587882255459314156944991738092500395093213286143346325730883490462998999843369133073397465887743463463515110592249474196997224966942819092580890273825655570174760484368759695523647421581691075903970610995665435327543977421292897343331076269085970018271251782734195317422722311532948373522792167055784185224263121626539768583262901236920782088143844630986314328007847147299204963489009938259173376162595957479078298309111899491498197422844172694575458467735689273556421403014464397913143759037679618292410069993303385744009830577450224289887873275717074718612764233521418007415877273178500662422145134066140392084961180164922271248471182165300393153967883158999257205495314246445960444989142699853317321682841516820001222938186242282990343009493718640793565615558357747147040751708117140793566050477304254142515635236763088656393607921788650455201182417620450919084676684644818918787853524883837504999902547146323312820934014127732618790345988566254633597883052978732172780807242402861517079298752937561477270224861101682509105264980617380660125384628023350447600298957495462383845010198941547885117386080206487256667554371113483494097969204847204353960033312530364238171349199935005168415508248880729573300114049549778646745073341624030004561478314641564669075433862644199721113736907455725205234249057288617436574887115301090298740889865597785793602365860107926172255687651640584109492285446973942914681773893062307941466864584857476707031022873270026031514713552801835147731562672501177315357859678178217539985684852585051408871358609593630264303094578493750336070599610836563495628834528245352321384226951485013247374367810861216950860465745599179825951970154664438973882662944611799368550974046463145894373753834533755814388972213132920647946334438994471712591703933232774669478743918620764364835911912093455771236326786327577862557394770530122969809272039980547151457021603473655616912326439981879697080439653925076780361453481478326331395701505091603777722644948086449989427622265776483070980011810055748037463860435954671903989916563823916045663851775652666298717891383675576674682554227429325444654408986819129437930479465311687262846272121808726373044431530331609408927964901035033603577489678769083581889395873576196619682637213451634803626696306862810073598436809481798757384529532509535845817030896578465829862204366059337838405575674465907576663381595998067258186434055322775530871894821765869093201842075720249696733884505032935379882843565754176536019418374415236197186926221099507715919263385134360965690448617396147916878677895275688181512078984989650222258116435287286448951217739466856313205213293056069994362857221149069877103991216973493666905123927846797742598137235022142145735777351935756073013351442038193857159981306966488641581734317352723980362255168863379034758742992247675379555625354165740733202549290444893294823607472203986771927229080861353170534152245155195594459409017900060312633765762780588636186561281768360751398693609402546083126224753545944337397318737674256633138544708759564696693746655273414170500188762179737649390973420661486522863827108125406780212043634484823554328587988668734086237658953593782285136398667205049701047111526128937595008005834534913614039927294402984476699482493157024309257415632007812315035550692919704770427253548033978662638813434853701882064039673079912682465750958573515361161706631466098888308457490724721044156234899691782379356351450513195063153504321740993011332585142661558021512344569934874559951883332023901963169478323471407352194754471386895232089500573623747139744278646114315956046975630230414021584436722684965653679724894759591649636698830498452101343390174427934492689270931725543268691348512822059156079101549908954239809574487999112816088122477888342787086161127001614560177737597823442684880031079689796186468339817213427722660029557785758261419948813300781058909818042763666170614557362256304279079302422618260224872861470524892558060371874291543557548803789974813891802105718528102688129445832411141367496203912632282513246861570813153879382441839487885708643297575275771671706529542926496268109433726576025529692280488998441105853618667686496109585372624152541180852258467886842405525077536286054904928909734178296332669458474113748501073846433558349668618528717238091032902863985401313296078799317166481794144866532337895633456233754037666527198084508371719586089216296322583350699133809797991925058245775722667505869015409873832371095318025433530550682879154246419021611431048650261802071046282214376982329619445860732340792088025532967853008219053208742473844326758779109601557059053669612705593442156494661583361339495273108301181599963436324470139313920986121243610576756105310592841811978649504662785287081240977123511332199926424279333953202782074664990726064223920511689958260660873805263432816528182592399972507269774990608093582612805889088463426469009933882676615525933536075307693145187824987840064680954321336672364806675771236292447351394264817246743510235742825523290331203557687126278733691400536137105044240428282386775771539741273608934052539495322733502998984339195889321616883666937854532238282022052044656805942025763235465006334264467314016261253777817709973419382694327928348020874815200111447681463633302440527901865724519072711757709163171041741227109202104353269063360764119800015534270842754591115940312769258759786302113858508540516893907594538548107892734220528848436635193514400409286551389688468053151773670851681232556799224579918795219773970980482795477173084197540444034282679972115312486697836726472184995066826651206893272246991970456403339809189859155050463422578880273649251898433404492405912700601609265755514935175112536536952667004426109734267529422309858033123024217895853168350440010717168065870498634293515233958250888083153383397512196101256251964102568824889748505306683282845270418544803437324305364769198815656439720928825750089119419534345382946943010884193238821660521993711550109525091307441716551547560592832153751992873331584762425332706002900669395412065927984348351598924856409021001564146811139335668484484252146375923547337821090468974981763844281109116287121163538751678055636343485623313094868263248619796877014786476758764083970103679597940451992983453612475688443686916217712481640793152508280754480016665989482157391562991717820053589677200519331930314954839564909179300017369550782312290815350517664302352057223967433595746479774961999823175365296256231949402799771863462245093176045417534828007524154066578333569221776703015656766960656746455759827163956825658266851550057944777794200399491878404927256495338841332870959793757350142414529096043861963246193153269018741387645186027571887357709744693992081110595875118672178235196918422632643810816050662377397512194749986291869156283223160457997977528997139825335712428877910770185289412625710301559841525872626867023807219602424658324426011979482213575767189210598602486047547218320919284947143438680294285980597410036174558421980595896625367971250704186438667849507255916114377966026019518437232121425424395903321246752678285918735469733261430943667966754604522501249246410941759709303947623492032351331661811911009504870196478878122519609492415044819931717854472741922406705784884669995934332934371616138231767696238728353186537212451597037744198776205781498907521836469274007222527999245606650361118604703366495440181382051811473147672577113738880295673037552351659428294669164732291254258909555716567388701391215715341306156352060873506608522487110218353108652970498278521146598986780968814138869633003462560469081634696191450759946569148176483178867301359487585239527741127771951512541138088516527150255801311925752070406882559229622759260278140048814443953618966869599969424358315724570862237902730052905065602407968282402096260920493828448526274475379747660960865538533066162596351271966099592979386220781958376889616985951680901423189080425971342014334215018387358613294572563150471980781287079261042362072466979620565058582067114956981284729183280138493450249844028520261035756821575528532934761620313126990834152231335493067430711437824122389129308012223267384999273350896031573577215185357410580570352624429060455570948959388771695611522593180420814831640304158533212494819219602643622005247163133976369074765177244990433485197288654895861689685203540642421381061280687827872222538837185474848162347130047035943114892225061736945723072755753956119898242899267725454513917319044475255599338123505012546087603882010546662895010487464701682968800523943543353957885576477694444364658593333407383836266104940110230709520313524804867836489177874601640644246969126466526774563950118096746156676341330947246819326345132849258477353147883523065952137418500773789719461852729350895828910241442487679606555671314536550554951320379868515957437898561362478887402389218066331460451230461345579788816013592942505287338601322350008495735471020282697258917062313388760715891694688136479724022125296629513052652578061227149471756124477200146679861761179241014881326837383549656313876186627133326974537226942964686359225360570269173229438938301866038351268841927014173292012269044676104301038707658689742155775804103821609324195973399958981970106464965359583173890532357729347051476705172468879129818283247396330241379276145160373961136993472472793498665102447429291728211900889167809560864807440053528028174643579675987272066887511431321108591023719144468213160769562320111873093759869925203722084336849842408698839463504854241726470605259077303997335505492264674847392302351447783267121169218970980635030402384554993178455268694773876145686114615314441432698324700263432808854988666527380571289181107443560119856003977385027410837911554110211525831665945044356610184649290254050474282323233231696728948185306000723655961684318484676374317448115136579585637958779128064474126397091374330468173296969360233314728954542413374085927963064537056462004913345850310052638050126111432712339773548785012720740683318415834040524593977299580900104458233842646021934569385153093652027445386019565917638007649768552218931564870993806860975196633945927213492937941386382010593715196349059012857620541822580319467176541577668690111116647587573495835615904917866323726097076571907449522100733871984112437572248100365651599951845443116554041926439446609236959990425828504129774965666934900415997334104057674376423023462606756913420961983677852830776883037459076023787927644956806997975539506516558020874246049280386826184171091896291657327226841347320313754570909541547110689645626843719941187183183717005829723800007140945526703767189764572581631048180422674298977174930356800021764652840854784781556858942175832113792479174221810595320661493548193985750086051701376035993064145268203436415396435866189449385260523242538113759132552363602709770272982835318686857668240905915050617866176975748094974781153437536407269201063444241147411043019568202356165287858355889809278011132205076313984796294624613293252021538756702359561610201155571962449746554308736088275810479727432739224098357423088872523639970224947138522617357160355781114794911092563772372356503697993079020587295027615756473286177913882120667963221844252708655557620335543706994659769882928108993603130878474319258019815319330372569657058080538460951019186083467962964724709101322349918896209838763423913766360732611979346962075520853910039888760906387041910261260113992457838245332283021793248560954880424304749477808653915853573147878736447193012372692060599772984887522439503120952693880455476854474000256309981137986723215179065346147683839670770946710641116300462793325150404103662960831271194042548777238797484664262144001150865325428398739566937970159784803331045467906581338821633422573089065462396469092363469908628546022069675384166168290107285278157698058294880668979506784275303433835140519906177692575169900029453589063535817548427822382936914255181584983548452298028834046798100468655343407310115097688854468147813857437045012020709577435994689155641072111490928813184569031683304493111251277260029984439814376428550362306937160581662528263176021414051239130143680977965088492469616950953093538762644433569694709019753541335226923231309477786682357268790670576242146835313554402485185177719650145715077084121655631932099427918281244082492785665568496044998306471414120007410598681282655879871665403091813743165756981757039894201528632640277727802407331936913436741341543404305378916620522419240973783217915211989120883021886107009255878830879270257273380986845680460151729653260039750074733368981648547854004032915898802223833397454133215238198635335095426599817558298817649336796113795462004034531737892210294034623950672219456230313228169416216472447110698457756349745394799816678328380464460194885385288678746189919032056254073683907269797138500100691535573143381917516032865715088000070169102060603112762384638609761287969016772322547305843332790249737162499475549301472808320452359038172703463448771466751661422137346489866595663603308953361238072625896028431622448375428690256113504274391978527558933333938706168358779645829371528148579132127566223711228862225722450159005461392153208703637074773334141218309329343397642161189847567571830890110839265371557282789353863107473416678413331329046275121185419687349764056307971379330183606741414664697915790006873429296854187703941424930498956531434717413738451000263981611845341225972895854765215359605015998441341286759315037522569099692661190891036408780264694554611116523118265172271826201496752407625448413827545118276837226148971647551038424883650509820796402280381634421518150489050311524769148560007768079522708559682099521103516483887443109195510226644112399835053180582420558425371777653869837256138121603457629685402633302681021268259389091809522991430733392897658358785470743863460195461628160727834114034310158215179366382492185106778282554543630150307581975390864873224346634538486291217783123376565704885287232285045977495218248238742731110712944686104826617952288316093687409430426370522696107184484910250896469808054309186395848078244081078188867607403587448213075673757538480941498923852621449593739610134696252599085791781197284871382530566125448778882200295085618251921967990929838985043172399927136075841211404996753637851216684168610218286203113320160769886484558300632205750202779419453685276358700252534164574924867076601684606992008578664805771468467658744235967564607576540108050705649814159819541254667616821836705240528934751741792958379903836354825427593064569620583102684387285661176380382073909594276666184879609319182441179256675390146812456203485558192327311481998510610125805188531377575649181768182821289777569535419786426929624370467829379141446225691826932248074047821684307656716854296141463718805704302274699754492811565417556015998221627595856086643419574376032463973147190490489692773209554604307318771097827910215594278765075618650216156502107269463678544445351322919888838015068182248148811982780717187112912655814769956698394282394907854679069060838584592768934414877393938066761036249927701062287527904472768481530771365053692015607295460500289272689273066357558093462755623279775022132536242171817146185783022547384340225230759197804932390511066000671319687944964343570234365404609302191774829254465550040172720009536177229694891026263824249379211285182918369038464502859417869120591336477884274173003272660866242532415356189462982829526598896044440311060462732783870633112992137390393546077246698929186446124000243013608951454769900199649929312483476204530298656973803455604943736039805595637771549106829648068639533855747066647853869352283278016821663953213805799414191381017356238846455882584562326367998601987076236441996634145277231629354103148268410647536712755986654217546729481145941231002070799474174256002380956223820666172615340047845838266852779132971105910680682723547640761639850508379614932503114268012683946036530944407516029095178804953309641978796062689334392103647418279296729216200651787591945553707065442045011719925246976913334929564157095323201863681262268152460778080356905662362240659561671093492113738987773500775783491835843454532805374427253058990828234468393931649808082368775124278668075728376366533018934062751301525084378328185469535016676846923819813386144608498151057092407744752440472827435133399206009657999911792549624138867495429739291560242509809075116605631516046263447097110273890705834807744807488591111504524371452416396182008457258523538997418357543132967741613564259526745273666087089740033946089211110445768479429354469013211107019339801822076329189509063346736987849864670698261541406613055455747821781121864581145049252113641182524388072721296928238672617509378651114746589187899765510160050819636056588889624459759873494400608072404213270974054083071765075244286888342366517281074875874936129698846211260170130579231801973915794696677574070998831975612245620620191293574159515416395313494562207532687109639728602384208051974925140074401953106825945715129237610963634773562255302135440489026271812513574040487470198170732452110325321477240440637655856019769705165048290970983008419270295187936172753079758873568695130152853277428193243213330732133725981300195592295907725632616815337553748385758001520090564023709335970688641430295693151412219355774266075575485224406467517363044204697208641221414887619486465538240771132211555964240649264073839118567661034581731639562643293858057072416138557350817008409054205159642702462170688437256910390947927695493440445382778995043106761507396686134229774696793505169280462479981042646256021742346804211417523634458903185168564476961874181402431356578905060281656318968969068792194614684877345209219854752929126464502574753576821801595697085444300402367937797944515388611166582201122855417739977524684320868449709564996617353381030159868488633485113117265411632040648240222842228353981829977201749123179531260375904783092704670225075377550826033549717192016974331302331804358161016400535410066409556603987195756516902241706020155924181529988111116525097516371744047300134375513949070057386052428235756482284482555075476107217828679669155926147234176014986440552678947911699850323642329923979104974768417108938197033472542007860546034668787245138134960647315887057933436772479893150274436201762941401529911716408412911695578122306514513437179356281700341507833185158163009382086539832495924246637866546532393028228482221475210601430993327733784135339976286842992836629693996637525645188021064348271818065247413878635070640616192834317595113731239281242747326644043686938693864199451352983442457425543588503037302312062207501198599430786407490969156062748017808144480250303860837209068295405591150141010033958680308219643126085246271548127257326758443870713062614377029030162927702477087581988898263403826334503393731009441312726823274722183811032884116820900659323036285377993377468953068115043789394258261554299108802482842724563492512246622371502893909372668488323326853583351691086985399793868582583394346750547866134155061759636417677619937970478274332373113067353017142890457183239839160293550588599136565422497877339677872984147055232340169715419934896914723910561420280757030681928738526769875947957224130438018469479590384215845083375552160940145325559762380207261051066913538226782028810359401505290896971671642507324398259913794547084745940435187376633329297259637322495723761524069555496278180028038798521611910270678983680967796472224180478260431029041156990377515452267633461997036632368374090359098112595212868239838679721413667881368849262021712337384801804923853360458137743635025028658366589213690037788691169658936868243658046773578749620954360624933989428350355615808812628945278929911400930158438322421041305170827749845910092666915068011394748409962883879524238561181673859756187426051119348348321320511341253370525621528200854623342410331172808277623987353029716202084644564508185492247121828406726337856295881147960632339298583616727709144759611166803878750797149384496663488852702028012112133891337497141880379759523028058589122472018676895945489900824662963609801883570038609219128827416787470091681489728373187684691152691566176405242551705247960242060300670401622796639099793858635086356995883180291556944536819866875937533360547135578624237321176734298475166211653159686213651959820429577438138867014524268217091798032603833941464072186600676994928516298927642410080897527652070018585374844155143056898505075275304485933169403472360490939943600452765915304420712743015307505160946370895049835990906750431048926683840360848585892278674450671589076537697503028343923312065466801120639804586871979460581361939176902487604416453951501659869925905903812784140140178003177629723678343914630671642435087022200789139027824572714684061349555184783527074944171237153112651248272381667410618771779704070614459709649106570038614699498862491794276546558166666632373672187434893647016389067883969655793689617954545652898859815023597487434474969024334659999570711945182591041404879304837356588552536461243795609232748619355375200634534468429441532668845546507292853931819454421453011756297293297800440690669849920474058793317726910621176998041225544166012789659401250505281874287153682992404770120021282868754916224987216476757883416761314538615378458689088372943423091567932063560693487051309947861669031167087669256342783043425980338831923054686074957134488069615004714228053485014727638200051169898859754714065272333064994521205767811150424372840129712579316960245477080245718920583085726785919807275569489500113067646400462214157140875194410067549595046057657422284529010387153523301463564546239130223864871983269486576150249831078451646603568457411641369963128266893060395013180760002807089947687879854424896871075590761026605571334569730931684660152771885647710487168737263051077309795025853375321013401619267926602682409923120892535095084265649683273322528253315583657912714201818841579417004987970916996481112109274850003283780278772581506057628526620894903782817147778226095172684993947683786060591911028982248892648705911605593240946464803694876443126767009914736000777795809678513904447199971780987690519418649127030401108134728886316237870775295170423073068300085537735657089874737859056858499975630493713787511684284866654175592689581529108767269775931165676481316663014108383341979295349284645788711377533061284016407925995099713734709208578430117656835317931554318715278707525402376413372845826496750636563345294941201105599531902713967830346872514063395016209294141176122744573566423577731148840962635921834310837938558964089746513693580417760260823716288592712238144301007254811496482933380052617229414382765190419065785729493637026146623478346052337196895011864649877323672241884597476565188009876856325757610511665860088513068572691146340494497591656923605014632515607937129114847211113162347938823451854985547793587352184096316470608324351433124631159462377823558943037556050125714184877804703130158285304904865327628717789459976741874748048079863068426416718275070046970650260429116668172477594537759762204785775250719712715359496238779372749023199840796313791342786412603079608468597238089694842121554074221292862749008534243939644360994004571177709315038704402918693259654665563080869198988627289458846909254465718644576196265256088700312314366232892413812165728861772917677739076364086791527359672909474132534205089680663417282628161803160560137234820916258640938892198029384716814134379963880102097628539800494432942865001656611389890667358322520896445212029530880602755104960555143965228428978350196519085630970140875944805920520766602405396218992025400637780151548817686215809568927388329764653031310940810781873837946188055269996406111883243009598137894865382958082074115298306434393761722100756453930373283586232761734422097071405822430420578656440578088017399760650067548672203336104253662928680514921084863788839705876800695576471701911868553967611548448171743503997431532910999489663958642797056094389838775651790291658316920364678097089065056468349833676407184672976556724856464243455552470406429522837338176658632655751274168037451053750929271033313495180994801275029436245664821538408757874259078093358783184455935194994962221314259447836870834237954248811538723008818354589854036501236797047315929565497757535765478610991448923606272786397660218540465648645635375585196895847958035329412433905563608702239971859229670054707879124020320095491072289915134114574784799705195151329996383629647894880848547142623730647932000931133575407384077108823108163734199879223099438256108306524795861213574351136297133489538723341241495684630229854536758752418984348399119947440562221201743437118232779209740684457134521419650099463790244626568299666438495662673406093050492034505680311314987389483355209119899176629105899095241036476154354210231014531510658272698734281474013441656186803132341560278321093925113427077562392082765192548210071629220119013652725761463942456662911645691855376810147188295426195103787659799186496969584843280162304552119820849883244410647227889187443926534331911311948265665505386760145066472023705603794762138834893131480518829173798113898316642781901394835175999994605871386930727848866217163073796237502679673615321660506428752475730452366426908712391850660520238160433945699781324061718110049007171027566875683238164621478990087497008696542324875357444353999118363587136794248559093796064161878374465296986389133539023849760599223993625767932385664825491371248793971249742754643189359516765749158992629686051803774199654437496623549881684482139176953131122413008190356390724707935854669919943115653157440771135706548921308755096185306356185480182229980057861814117373615447471259888904075374856624088580407193807982604124658393669329744483993730094336595062511413903988974966078712020887446323573555454896580217645427293876884421874387757775643964498022835714706254002492793905987438553490269028178033789564611327515284875358351599175414192729216461529820035455861997564812619875260821038980255111221319537916824847328269350460458221183977154110297715123135679818265214122185551596741892538879846820945844646664841058206241165633311900987071781325950087115931346034995189642665978840345351700346406667067474143379901670216790636049917367112677440145405682957058466697377998669222649075935108209129866865879847344348605326076617757009458699950311597794859480980890078997594611657916496911951325598507881604168236911994898641728311004195979572398769350752347376113554089635546273011590819415782204014133171801715652754197199572756431146431867296725141831055535503874961169395234719999940498681966528534867742032084689306155359861791777509539094676135422958692645347915573663078092553720884814657864224902513069370892816091122326680820335245149352468301409686217359854762880863113159508696263472415868810167880188325288912496898479018941543818224307511313406469601523231407996103626487388760862455919839182567684657919594450862917411821608559521167042671583447163786250018086677331431349050077054075990680125374113227115261825859133912282097776430156342837739169849345719062200126322403595740235295880938183929362683002735659301937758099283313772865646965355917814289954026311834424210121134152260580228671569394193612794632068094257534292547823358527096054575046793008760184701978994431634060463711833761280695439357533247616325473416343589302117697231940931071867481675309299026034991483047363703716450044647772765903543292239897667536808599129264882221287172276341420972146734416869672606565240183091359860710614074224091532402744919811693996873055974050303373761387860569155598028246444732434989116890114595180309897342162210182948892856645714102944996706186732186593284905534201039018776308667879842416342854107450733627791150391703196159904238466028606318462328990755456605523880393047959274085250567021294335706239668452935083956988784540542400106194999971165681027797281057072855670094378607696237944038033306468842334192063823602113843926562404169392048374968656852954280712155402629489399656315938490354681147852338272439845091485788846363936508346409213229941230830018773977483891737809820802894790037038548776038944555586164362790477086081419082141988374369225886970270436561077171309674298171689488498031443890895586217120838721513138124260198138036448520146498618238927090248797255808435673526593175890912510660416533614967671346839864941170552459724863345857121520551156599810664442817639687102478310090724532965666226065734247870530532754171498190766428512685078021827564195442678622485008012121119242142600340269249038733551746987291323604736935469303099309487534122939799255143518869189647286925455897260669174157859642468187582309152113429525419125144566562722223901513741965729148953468824487550921650122733866870528646299635650533650942217842681352012315022508747918007234326611245818219408420910554910026593421442934709264575001241407446055500743672174174994414848304598825612487733613502726980556692841869997633636822827586409490252406763229752926633209319447267924182321377973333037245845119969660240401369704559878526477283953965284968285243577924808503014506145401551809639973818761663411227509902354270935057535195391587215877651734279171076892089852437757131571238782707221707608642216236217752684520774314411178327850067845389988654292190755801789778014591541204888084244824514086023872910612746903213244886305862169061880179241207614648008684634450900169450749537366798443773365203742872571612602710908406205655960327501879292987902845424154579256380434530085261234447564089737844439527898687771002405314912567087900209396802459588119746488818658027557073814163937603765219702938747337612784546613301045403860127257978769016231456374807898180899968414355713156610155992808709533465769937219648960200240881271203509138955891239242382710385376737790877875466157410579544789458173119218024941288717319136090107670470505678991062048604365307171715323738236452615889284207280860839483704366148048419070193331925270606204638823242056156806036579569049939651063725700931008908542126139924799067935108498438584504435844844790836396965852462913130089314475515405948346945675362876711323892044155559429425972606387151220342707569907907791780025007248343743476079028953350055403069011287229690086102720992517342664382504192752024332632134143916035538750505962241589681165814182801373227204515198619639609003992268287910823500561424468866222592330892429797427004700065578839609373525700346721726608812000168037111718579525361578717232374002765468277018770204062355690694570485236001419183264310293250162857754992912274835792948078771617338990134352201080477310865228419791821757169217360028036757741832557913825532061672543650599818609288567670261337492860174054541889383169007253508439673163004422170572870829804462677573734912779367296190245633227244466604468414118958920065958576169284912139080680331605420318268937008170284085003678906101426100244773149786624701792645947857751452756307780159974672339764115460593024052633763637921719538552603719526582003972963622885885537799293425265663739441108302523544837038506545950709572080454059173075211608508446359570938959909664993522032021502179975491913394697614880230216356317287169792175985271570018420298324358968439840290290971165705568007155759797289301426031275864236707669676458328965205817109269382341242893561538200179475906007883777104749045287119420921466430455203375150591498207304074741016773446069715277379750323623190401244341654365380283245723113120047674455504962737418414625767334505016109085353118267154888323147858868762377655500063388279983490667663469334416840479621121731535214449682938330992022105943172679627246558220714554359331739376793255577893050890708638874763706731052581988990912710263229008431664441044100951410636143115279024661353532677877351208711963626749043111495239240387219962637183773227781442968332310015402067537796536360384994762504027169638733900126275178312205245688076401352843327524290036503738465896374995988984253951278890541801541370331404042238542206609414665461167779792956590368048981637682158548743093512608750520982017833836174353356005473402261381613126204940033812250051756722260320198799714638296089439324078403856553868344194662401346379764293360591221264323978084499692985824891549134859263854452188223547880358344379799387228878449522356960628690655231685619604454678761994902075920482546595552014459699412358054887579906270275306515361427278759459931800571643434339298049140006638953159664338819487724841216825507866560002390999845796115862471584631412565744138112703585327178082213965568617673371144854708947900930302449230403765654222919114745388533929037174397475028091530186728282094151149428464715790630686475649775804072503262703766857021689762327838639538197521488411627989552575753964116013879376140019282906182718254046470942172962656037005885600689997126634753246296142380663970048222165241724177408548301132910229063369505623354187231799288031031313693129018507016354074872138929939370931844022358547369094203537442951138046393993845091720074451929987398988129961848969979253934498416344169778031882978202630012098568013728600849667648099525551887682814785456170526502722471508618323374078927437639169236711668204418175063180204564894971853424812287816394485076461421913137975408860962127148321493681175379671389090748165861764267590761926487959919294633353521604382005336812953857692064813573316266854499139764042042895799000251356117721846601275866761871166122755602482140834222493812438740303028092336739287070080674511655347022817472755033028127898313922446090382005386449393690722700844127425602649481559831531177242950546369271918666494174007520579370325052813571044756300128175028885745553946523831492748803874322684795251955532151512989279999222044842930941543548147673660116751429694836312478098401148842150683760726191752768384420644095445754523825664459066996710142437367773823167630466582996634586872715649750885255154773507230292066254387545973679284202303347778455794829914372249943837621290957155782077557271193859610861979037291372881908339782344385395806646741749581557954042287470240989794709277798693998508519801021287412190404708233428781932693347675806854962838849863885652554463259801552904477866023448660494452542094250365535228908569561664654155040277778283758163191315765776119164909042757925794303246074126932114318321783272335509782489717342090614047289600987247120524048130920957175034676534977266880815486933669807120458270639554806706870157024404497064593186852107372355937246768233959448838672386919230296547521798061895508822985456651046218865716749643976404945498240350803855538991947778594733779127100571883614388361258047287003156316479280286917283645288636020784395056992799544147398658987795928810012726035084732054724738126492185389410366257834332265926236080125514113029956215599637617499957733549169092790699304142071250229567535962029152793795518465598232357034696077719420778636186169911499448832483138300074127415093435661426396667867202283586044219244747301663297617640583627792221575288455670212625775508719586793304554419174059535473956400750574942869733442729825887726746156340006581768828936923513458740583123577945537531981684597156165137514280530917358417303474877993377452145246283585065252252086368991615666342957944118105838099409976834669150782875332867481712612471153119721503214403770946034207108831410510575914446919283325871950619355668642618744766318669744234837871067340974904784839029179835784484685529688485717530136996259952660318542602519157303983408484829211147705446816652533552219072873052593350271957145729867415955013042845254379433577151394845722479954209680513343641349905624287759085239775277629404750174112912057578399261192053641713424449527911312094881186571649591521721284019462348756103813848603322230214254788927934968137182722382981276338304848581972432083524269608940024396635781475974851791931479762504568250851243285967249191655586603072173277887081258430759778054609645647035064410906420367453642259948954999622864829676889577185317811576846564673276343001001168294864233231782508164074520340837667188375353734310472249860130465909143051822606306935752824269973594656726980358512079582396106981159955866499235090981405107517289482344900044653250234810886102349625882896219394148987938989743642936391915852669846278226449397924294504215067423253859716928961886074831801302005590197574704754517160066730471869428817474150405736325926809000518243568225084145403895023899586145205161484887820971473128146757503177106995072669453095856995689552656008867038209443897910377094677689982860765138058621037162799374748320493047068571114919866501341475618383227963405439640774142250756025086809004102558926731822492580238448764899440173196276007079871630918755540876804740538684598987803008152939826611532050704304073426267552167874361993431799868760247957910923917350323102774827410200980698464746646145111479893452292192770251668927917601220401786965243157425180207735225063861421080254448846841193908678334044308062692738447912996154742455141643197200225974906015210381820350890269462048690387664243879476873683810496878630903908183276670018916269344529131899561751514804172092755775749438069950554877089447301671234404008078299981427275484746562206155754225551717184798861532051555395799883450438020349637729575046659056305674294839594184023972493006811337026487638261275308869234732351719219376727572251984593396282119859247967798795354515630708785948865058439140188429313538048365796860170803589882842912992437141975789862847191627881000662540211642303265191596616395436788201104037992203367077220152272930331988529923548229190389873576159293600743560815968330359638728945967604622194788408612702728746993048929844834978914221075099110384194997900430597786456059846497704913322728531811549988064895374801100633803693239139122880065333184998128774310466109043700319773791591980844696317690650331099187045425590275273729768954663509518941884872411855977743502802813155934460272812349532181802251932848724034866026417434162274891015527717972186308697594337951639515060655934502815447481858682832126985601262236845173995413305461208547449307780339790626212039114695507965969767210420992174272624191540811504618753842599143810514522548321818931396901390276120591183626289508117176914062616799285210108917125048614851161176796601629631812932554745119315792304091383473604766053387904499224392758922761633283540248345467252371017008941334484622921670086583853855865863253323593834663040529731342777674249442520191795599044249647511370577729331158849113602079613954593015732545978673607436640810882318422348605190093843413893564121128121199505308929512962808176287749525299246306010842481734423895496724007939625176929133193845474755973094042440514985064869584152539493275449991441365162040060444565246470981292286302997218299829612091858376655419197110080781478700582737917792138308882242467448154109584836527735192185940938618188300297257281719133231050481415466532195170680091207284893799057568339253222583021511256541676691677624118982463980614480779713925582615386295709835822024904768693229921721367761530911319122695027010619105384245400558237222600552562073591485078830673557541426842243785941321392947122645847643818597384722303886319052510153231355805095137995170761939231004401680352923209719148393914632030518958907967853173384507722194061714060955881349948856263621077535547919389956234296979587019177893716027749697220353385575839619486861714254784155048189369501223436777330699916664738724618151495258332150204627089414987845474924735123735681099362062404774572671663253954802996704654416271362933818384055841127812121364530832421085788841951156081124148240885224902756352219619020479507112043612927976852506516937375484931202293164567215229874994169611983833684128426336860500163631838535591153314639880336634043933869346557897939024496350152806544673159419647245200204204931003213705442964980415552219552485536620471109627957118852584546857083108093565338862723434850914923272789663048061647474534884000010033167829864950840247101354823669738987689985652952739469385302545098422733273775834191209274926373851755119227882593435465442947631868069747901369890214514965413006329004928668008350760366137972724231724685220452879697194394754729901585924407752395495872805786152668423720072837762987628544513636839107764767829379856783652703168969285538532032536668181477183240825120995868292611078365028967606556778722483704195499853610944641143371481323629399723456400582362180737917366823232309123871461785429478846795905414294206421481547693645684498252070348826420718813760550196035897325978352495889449814289115131456058076101602440242831219116850633898802277667640533827925965432685663895999254410021876168845383512481920359576338903529397516366827697365453298279652501628536099012103755365881894320336227152877198815395450736134308631660197688758574524884954046265061084911422177580389356326788427430239393042425582218199494006508556566726268057742985379961141451137211596837604929042860043717295360723560583009839138609041314376474342564549807571142464186632808693265595124295735117522321055348029933532848975302296363533377038498131226521748715416933103975753313384863939330075908290598655919762451604109829210592015686126398833684383570933633321161905094375659103031046209586885390150644703863584148806385099478053660345253456217234745100078523118785157024345789646132275406433401583884641497074716762671681711229169072845520851676790708227350157654275201399243754281372815851323607504439260123697530635028998578295416518247061418824964510217278259235623736358175548011250660318699520981798144333324691085564121971989899938726173342713284770874546288491058850963118720762188330120851626578500106515556445767817980215579135224354232438228449889070804124375294825935585906834046492012285345128711483171051869106695493703068032781597849092638493590492527811265621027002145806195297158930983062214855472146126841422889230578481782022425531291161367988481697259808765268658372700501399101290320645024976146240802567235479521248514212709386104259071380558779703993892621311781062482981519734106070487873956332688147204609712489200344602038894060186305797288094381240277075469492016080807612015023431980046210538690828081720816329085634888404561882089047880808284473859368065193446667563112414739728844331191749518902271990558229675793184770484741003464344027187447040157868162553839464077113674859988923552807669739677325583947920081076101724141628263486309003204261995067983784303184315258607927071343109643555678779023482586426501551203112833891052394327608397591503037753243283462957384686597654801269148292666880976037927673401046459648199316310471453757465906001646020129176624703100984663111494624159020275340715949994112270601138892503792798941768771080846064446802117096228135913715172852287592285147123072454662823904613642495498474119067238547880509311323441664984554447107199361440845222898675029182666061428991389322984995851017110593441529870127004265197790637931433635169875953548417981914059291194679341153218770433735311711445732834662917803431338462714259766979665916133034426544024998841866460913027726083270534646974824014959791748013427988382760874391291051144217484184051650333767533602144435950365945529771766445735534815936448485900032633082112545493212400402947482366034341205364567464311605070627262008060626369411492981266755353266984273385926150757196428288367206043345392812749400347173387996974081844489359358529231536805582465633134489422798347527540617504803589396363794826253292775330279020879166430530971189667759341254982202514094048671770293935147946197686870456412972702993769690622497682753339458889773247131422543398624445538880688499822785437272163748981379485696808395874801165135850342890269459336285272426687148842929244308170264347505373008720486001396082007297369371280592880123771663050120655361179775735375224828278766353823332063655618507059910958865987015244703794734580861316123488891081742513012066174101718781398537797402237068936784435819165570005199243922873572025739318144811557387629333088712923751750722310227521557750575389784137136032419991836629966370815439735277950373232534690087333451091763281529943859463265600426051346720244125118380493527904716970651264201373326216286076861282743809736910344494334220133347246752350090464995609199415814307300166798631941443306409996175246201738372832507310697750262006178880812537626862232317006174340173717223595198125658461731190738332393734770269116070983396798276704550540704008810834650251398300032302708345985512431157320561635600899260391128916818689572941279430617996068149314714798411591451445639660168742763474624663751203442567557404506366193403120426774682210351167517331613214934154300697437227475496980334201790407839802036351814067196761648762466038495569395502650085570108093765330689642683139694843732248192196222439287579039682008895254425407684619592293385012240513672053388072579212964396852261504086940575784535916106242710447428908633164394769467029238038937193914574998325861872179379676375685090997382678724545221573814118391795285187136944911249324964807790413135779605249737717476762575106362372992387265154288697060619051472642866101057796397848402520754015764101893574258489210532110073010284631767814197679015881195123374355011650671363661123725567767295905970068735681400656430354347714847315905213329046174641296494226340126378187389645003926095255493443902021175394669492219393407446949838245530290168605150047355084145306346720024846796954730644052997859309050439069916350806590101911949643677352250507210341257549062080628131609473807281405316507540988716281401636497667359550025547482194991622749195827870988748886288997872022965093322972603119803727546796749746482520669883639301107294924303440904948799008529640292477823535656307299277026396191877996938469383005840643938354795329042425048848694625997735506583922818940737264300924189103250590238035073818649595756126313574070363457957748369928757613149233888946990242966899393488614508545587808057672919330654840910961802301269579507840008376650926286973351929458580223253892054738943677038129491810267848176423810406639677078453894420351956344522906013944574825077334542956966516751089640526604057526743608833874255245221907832731395884499644667170795479921329328500522843295523566543516089118110035730618631463025052211765397326465244377375518722112836306074025820264980131493703151340091362637737979834107423565723216894713825426132557416473286015708234758505542145701950165165120430822457640047492735391175443549776111468217806425058676071729131040278120286702745357305359131192548317635502151895740785110548159131662832223985071993206116110754797922025572209288073042508955305403835961330449874362330876634251921804801620807816172118740599292935067281521391721022245806992847774153088313382105441189216695136645531911217306556559545597739872546123007490271210882216871526447382259309992241939657424198643242696706424849848187553157591626384879637308859592048104837805982779673904429152830001682140904458959138695467503149566179975216198765150850204046068207055500158700045426212306636591383800092326255184857098475881348672047391218997135210284295184763952065671600915003691086070130060875556526353681280558670612215017508301807946957603785046020608229251893848761367077935090154016154403838588470419895481229658713760556322339193685350555566100505873028872087331556799575064332744527503286445288333131884136984981721471651056283480037161429944263096920946970998132300027330148242697190207027046205671039736285733261929326733031677105674001295351434350844197689040704195607039728825554736727904789743919143790844507090443469341523299738930401674767315553059892181452366796209948863143491652477733147915329678113577062784807961998743087848537129542258406194189171908074030260323745806122611121211249405017220627451215183143933617636053320365165488911209960383568627445819512067780310866583614833192169397609283050912296684279447103829884598230224481443749828072795285926039599397055478689117256959760165049891885140426210736476256192707884325073944462777548458514272982175843521436015354100526140559714058069183165424544891152885282575791070344677370488590910141332057441717532748018691349481115546864451326865565967340536507452703602444761254923109559495224575508964508946994596332246950281381972203730083030307303157199720937915561435733311567577662490473607780591049897577713459161615371766763953640339907349444870467541173911817425058957705260177057069949294438511400914288832174100523197485994802968604249782461460548655968049539670707686680622353444116645206830238600626865349802394955957962752284829194410891522014812709003527165822425376262759201839263911704035373428198741098151359153036450770055425724177770598315928704795861434753745984670112767514535923813753888618845202736723536668597005101371570010062358730971337395406507203971191308272625954208112981558620658418914685371534342183436225522654793051217134084465103428193869994205914958933889832981980622633349750737407527136391695143970510215419005141763737948682594410828186151506010601330915390794491823481793829050378480929245877649451474283312569966380103384147419405058860520511704462803937292077717125025715268308356375929356751597412905196236916253008644716233930964799851055165588649539996821607529051947516398331412060869904166578412749053479908530941720755608912116017802367498141175087393365670090002375821880471703666113946343672935861167200785229426186544452188043243505455345181416558457101607376557022934369792648769779494409468635777181817824819955383367356610425519619363020551197496466918625317185067273958555962600321676681052588770573605368121056664712266101880648838904497823843801745811976812500196053021824886528971719755563687859665448715418253374113869601351441827095573176407598331430520000751264858038374506522496682704427238483103570555619235191196424535819241788654964367884052661156284091137370694951651266246125285769402043174886024452348544605540129198244752814288012402801311263493803876851365683835817255087936154606539738487666878591326889737559949032481772305890735233127453425824765569378799813482057122256480236727422208534168270947184754943388951652169205222382190187625982899083874304915561753638725627681502407646817564176091200434714304385162211624170634570720774438344474893159187299657809223350452040379454676908590165217293103681648328932827688331035108356638357757379489712879447766846070755587030775490274036609241540670508690375579224248992518186163689892601571374535256061384726137089568323023037572797854178708892374097275050478153900078934819434291240504722700796147637251628411092182141950812674768673468729651238064794245767247115852726030501660053652382280410098408904335898311467593811473485767661300641545243725553199393171299951243401053938413607500800178574821970219707183825833580554511871503583266310018383591039960891769202335171801165543055697078981739472594439740207583967233230493893267852139885377911199154213909606401092339563710311584424904675170667484827228648779164689043625248518004424575513196682807677690722993194933087358153168768331763825973453764033856038991431501805755521131671812062701961985290887152136354473111010787417438735455130350127797999661852549320760411239422106262514656333173690691853703227708723460427660586694096418831734583983316511709420031636807950721982445599605930899313046517624857899970265623242528949935582484073210477343562249139039251227370703193807793352771547914494149419021920955922626308245791171474000443154904969612631951708613573947089150559327395440484133461864456503917813315469751457204871215974246421176305720903600078832463419604538287493350148540177191319726933928920946947126207285127245290389572457159519828184462096713926030238242553895252515140370472034031688852284176365941655793503396242514348312500324538527458032541128659948352073879463015763938897042355361303117190864561168740389796660698743926608034565673418734116594368419318974940635036709535000337996809255152914404270311996770379967646596445421665773402027337084500168532544503673622875832935285124126769883308576611406160372243973587239974166413586648661082959712073219574658083783397021965920890132515992256816170335485106574193563070585140488994341078881765217410466469660336979693905723136409656573432135766528562678461667324158742933625003938036065007433308888723686133033686150380747095914790382750215715915932689184992005994104802118720082046285188853493867157427107813709553897340101443477318741006594174378560852922522457916178738855180357707180014026375231269596726115480667895090349209128428195886940125513539150426552060459753988502596599531478294627273559819744483527638040537844062051881218662888709621044457151003947723864339437878297372548410252640381399365282314459464186385346304654143459983369084469117561957459163975044755254052803434145805850950695123415408216888116449104643338848689501092374144331360550096085024305418917788485752249085870927874499813823788907964631174185071907157354729812536532019852782981747716501475077153925002169485828563445215577392428166228001116254993508740132815778506447892006537383937795150034679568709313962277169479530926758877877828807835732078944652256495884447892850994933314997889902517196678169163631406327431268522472192670069693518498701348876962265456702460606341819659952301840698297969215063565102814638344401868958383409104379939763495316925462232887333727454626465722003421806439590767805674719066331720882056088376465446309486625998131881945692875659356262763716472142188740967194266841443958860752290484925894398347778061763498242714141123763418089494342226079622407687891281141557316979329466493977986717534542679989746587445304207809033958260491018548858510402144143067153656554855697020355075300979835150031967252546620474734790496806749744968568897692862289977920986534219603353039695511221418369622995042406574939354689446351430276365661141284833479447927305328532488947402352968409672498794627048867542579631057635285281077604947377332847773973379303016395447675911859216244885670012145468599184623255924371710367500210534810996365529536707119801726699153371179534048332564064436410280055534033216818458019600625927291547943049161046360806960520189469386530694916457720222187045022917554299795555459305169073449555331605480121486520633431735720372594465871942750641937229192040263608181988842309739388593315289854218114678851089120199096344106402200266771881086239385706900596211252695965988994313044518161328192361231489181997621055691842370263071586778178788222114034647695995618273017092083581228310497142395408155036047041837100431231601701241999919617262922698234868027086269109938468295105467358911911907137431068940457654355651557636593665869557167558557663518727727694663702140582729423473945878370692330308618690856347359966528848282988423350175666130873200776645499804240985589144148206489088049168953902217525661908694205093601389117594799963576977678652914467897161886161453644055703083724820317156394686070698222095417579428525674976651670491471663726654916674841722258195253561088280573302570022502253895367602373598588726754909317386521328047106083233873454709722648155414002741351065240130974481093128799993074065986994135176488041854201992027412941989388378611634735588260013897004722918357879692529999629486236536272286974730257940355934833800880214845434344028358070325514699770328477396659376740161350282889106244176737356993981055049950831148886398620874363850941355049795865195112194859012194915674525105390100925329677209282539886151322655149534241372260606711246345469774644958329151312919786772757452673426496131981656212872112892015266913410835386659403748659177710102184111663834011224137836558479688478514059882874612315722724333872178678716620665908533963223653077531313749763028512019662914561016919946108880607932173524737608824799911710759463755354584808182597267720461666953485336979689475487709315794387180333416579171000770666083316870201494588128589230640836372035509957832247686913824646708044688589224570024555087703310949307328739635200415011188335529608627452984344389438302592099501258287139911890121293589150487134859881113743207544819043236613030011654061930070416561134108949804701385005215770210938849114245542568067664376958716139452643510663028075772262409358338773443045208343916968731953008310850754106409560069321471071825326102488354771357991690342979550639342765423037504784976232933679395636553991787102179606923889676026463717109042415287871010436727446424443748930903812477755289760319577175382056759147243259416383625097140139649182575058277190386513650456882077308783472042666778520584738240224331575058391070749445511847847525448069072273532542774893089081687838168912019482431124064676217137164984263705688208257471969384839443201094743565229090222805299151853075257434218681543139127962866200870904207681345123608604549723962490360761898700208575550096696025509918190402083882234183596995070930632933564623972639492671899259932508392774385166666814882389444246656068856475357448274857698667468971638721672871099498704841243728854539722586509312640060461214728693041778323931924438922049489787842133691410692163646893844924656567485245251370863033053962168422845142811494130229706338628556494413154008985552847773426190867506644089881950605695998912097186514607591158911138535865049744303829172562137519911596238924244607566356086295398441789513633968237346178331423322856756274764249619939459570635086066164489034215887692765122139841328551363510681661189779241420838506412066174041580635431613633783565477689050977439294497897209899801539356622855046047164422142260099145972456066725531271100119278702058606523144897669440720463969071350752754266508313909126866328446862403381968745858820657998112564274338110035437151839461690582218164291385153127915109178339907206256502405490053410856200286667806068857787763480359180346450678797433934495449635391096133274356925312163532347004652049569407023856655278311062247754324673052377189206471134634098406087086946660235121707313489700718140444120307350989420988389953232376291656136014433302377624743992378098919039198320276537295374273185405556705162498050634643961849128952117922228726177355627140789928562553044909987246000054732828541635471776274864744435906807035150302903170359060910014908440275244658933185171006576163762674832561692428618806006729889796583839463078727200077354154323363838684608867272583977047774991371006623533804072692282451283613787432596689837484125388896150882121615079609472513080848964583322752534151017790393776143197828645080296322638686853416763144622244513679626823419934218180485825629040272896156575589585059413892489238281477567844772263506658791935965153198856180407103838787094598344630458883713468774609393675507110915119736290092199928525519025878066954033841073337916301173683076314016272677264568151862565462661448919988812156740086308729664468645054832519130663356355833400907253879314203815383078277634343239674102378281711261525117159215802901602466006196889055905988800826999160913638861996107276266077853911601950078252114855068294966105196599084551678080735755662495486008831096245350909213607649709300493626989657660200957788746392875767615803248561095546293112857313406783968835818435598614427248249213884895916831548138194895373107238802509234997085899709995208336605912589805507353402623698458954417461380750911750744037715728798784201671193763990759173937969083451002517998147024187062457787470566560341845178493663895420835943676377856631662439255866541086312154522397590372827281426553925403978950978087750706343549711791870049720317224444654952362541598337276558852868900596790106670555045679789423619081483569903053157905550142959625195264688215588855417313809448556427175699298829008396166172583240898001871873577745250296104314465130565490794062486907550153183551139653914869883869171662542954045579094530317939929581509582718177303429393110738546047660078022812379166488423536175818135209759368626705015568948008291553366661945875575652943674464532992162367568968297897435904990509231499757760245377124980243938718624259207604831236249361823957931827317841134543150936138994739114231369538523461234569255876127098083129268900578741372379159941918085560381176537499319536117483851333581516052191507729025493225617295457746386329418539449373993649865426774991673523583082821267290990185835606715781301071870765901003602424307906593279260847808445412594533239088906308708779984345598888571806667058661822614809877501578232811019846033736809598086793801613934040604576480982716357842240638237199409999197386793997553617853285704587560882660296835973679737881380432313887862322123529747082144142640893490502952427150938051037903373503820374564261379545425056681166035115463034517300819269614041832438784743454794126304661073956199601976262443691381507287571707257770127841750190035389433758299997903925175645887084511403567827787899366514117768701512023371000529468030001386348851281057462902708350546580683476917505470065047672325330061650248874715230613529092516134737429533803399436844585967766863692503785428424404399898136435552688444405479457395725887265666480479543159152713430771015812597063226644807010536611109721171483621757912812813272980831330855325781980604191533819309655808855965394516860381215179617246953774632447258011300341302149949533547024645837516294927069830278837095464847865985532684500617949538279368807811182251504913105195919549948150758270089686925519029849246810492936333464213165898698346917825272795177583066000155135606892288213822452009871588864540498241832959647165678288606040500754390240775488670545297366265474762201457670415545811566785375809630337950362072917007270493782357657625007147634742276138836275824979637366984729091948907423095268856388866822655357039380984214608945404890373233566230052416204456314294055570807434028555266779842302213789091735183544928995175838287465306782850871698470443759303594448699060822954780417338628702322970254866100749964543927935417103427905712732708930175283497821711543548731002340298150271415802745585785619401072732199921699906149229604777169973240545755033171377907543861714962701881673114825170886366424623280185935421422657107096959141213293585041518150128594339219488999086331873184912492920827965355698008036522332794869327550339330532418266457200503906250812985167249285658896343373127257074181568526245954941029005738583002970020712509139229478152668963880484759366035556216692163861566269781542075238524756467885642189283196738475204355686241389635342286700967783210378027705760248492394989537958981000753854972800161354788066437096965626506561334977571655030375804491501903855261456169339045266814039313974695017467879399983074047437355935116163454977860390626122999226111485951342595410409679225456840955913126962595487209831358424583231686792425696156930666759287062562653679198492115598351241768266146103955113905000944966032847946068190968334125380430270838179075536975890246465482000807894430704645214511337833868554626003161802277586798995471417486690241677368192033079635660820780744931082188228728425155852623111011971237261731260782512271083712238987997572002672030331616995017153118714901493618692615622996504699828179275022036738051125641146978750037015590072150367741691206236038442229640936947345970209980310170657931101480687237340947692287273091701893202896701872925857376334697781873167217446198060387573705949518296092202705075753536772435041314613524773505087015609258730903093573314231932206433319496324130313763954493245273278068397430696263092450102295278862231284730243768092131982994325575488319838641027717139006044508180120224853007656545983478897057167875761819963976399336657869982216270885114758145469261259317807955975077500221502982631856351232296909498628296740503045943891099995114588910148793666934894270329895391553150917684916041304991889816549590636110532540412423074315698115302516985391137498669063835385605659963059583784541999698734771829967323191161503013744740340741242046449447382857070911771994731365896646640483129397713019293195373755300808317124665115317662242346787210456952258061186920080109607328376756119611922436232381875633888578503691483833779927062535748450062230827487458038516535025006368368917900484032207010028947159745069539326347979193289033317748260610211254252303672692481162654902744861833431907618217491694211638363343567988364540696296215070664582189870972427988853611252581465443995467178707399791996741595522411748802601092835830066267282950224725446987252357894124805835675416689104714677889556638257250728347358192304984136545967335360617880507800028596396382532133364596793975168977244099725149943834321532266730685497761314505995794035003719162028144730478095724194691853866710602067880761200889812623219068371444872749487648273889590040592778156761570472934140147413142174497792784267628504407327276565570897801730053058047354932246999642554465728328583264787676561386507585889417189925298261774331243573310321339407208840039962006456302247657778237712967354353294647559319099508357422314578773737991726175478108090896755847171149401649575047543991665724765278900016859567807066677488654291674302118102532156645881788912661996028738129309632888679286780205017870944144532438661333208156799354747742215370841746754107868393891577228282440762746450010424758762005084952147279748447516395519438951850600578962178122008481108462017222162339482863078816198238642816964805211973088727793378771215176908276213483831086839280708497445824920828877939326113994593351846065598707878589152854232895028813439529894027353171763200615991580840830949004196860726573523414858898087039555632434310560386302880055765862201812489802450902614087090189046219321408494880850416188197187069018081701221207235920278265726154688031295027975295194976362410463582967635012245234363612439894417533012330996909793186627411830778900337391030226555975729837850101869867398355873821611032795832963684651646620719229027744659331708828546539082744358221111227309239126078220438595818997137585291240965932656893599406067283142352984600918943786375137275765456300606065484314268438609978104274272177998863335292997533499989684392445521329580224385998865450854623648944111329420970591764061895162255619766772556168543396763731999625309291192070528181533507604607265321028294232473224297650958736255888422825374350443307693825596382197267044450326775666754446019343431008795331786673536937676847681521474988313070969042611349776267878494036719404040158051129018363463864360992488054065234298310968186604262147834079441797473200047319286383946449646157544251928138965897163992350189258429832587399278893531730601381566296056698696471244199688363237762712028325995470832935088805499110101733143654846941022621272034953889286938414094440378176162458129871170479924019678891431020804121777975317044397776114327037383701914224774338805436976572826435847962860357526130125495006049758122677211494256742654597416379215868695599676628715728415356237863163746265663549346576250508232292921507080764061125865264062925245595520325825952872983376404524701887709648821797246004806194800326130934590039627238856922610902540149650470102150639987754048214083990273883584886521823994374316207513680213492236348784541109584781104061051101487742922727391005566038001760382821059049657037249244717466429342832362532513103137868064795164575729560483463371960138934528490335865587869991017257113653868477723937369685185301227228693973815841879353648741901504306554912826556200443995426718963408836972990374384203348166963063038730916295614477279523971311042340898167547961200067399139122844121489837524180658494166815529198809748110788570760958875477200698301017474886853167549586033959376046731726878390202756161803443219075603557383583531355966788931941855547058343511502891099537234550667451128285594838146511348112651575939423255551248547474851669348808746631287341778946975829358447356122383125480711585835221192434574925434363157504157961501588195824934673670791176802720155088111611520142367804275412390638406457339822708584941520657505777027230797903584843856607145666181957966573124913173167184579574805206643976657620535340243723860230993870302122562397878172342749110939309592209876201087468726314108287079781300068765812027180774058675518055524055369883107391377688878408840716796381672926127811449204208518965601718909538600565426085101913037682016596820191265775557329399926091063162030580698173134322439722966461934584496780151636155634318003535555084347829590136574128360423013010273750325228062282330345582353879027154495050608677782855975029015128744993373815832023903663175734054452185363062876912288161406374732566445818190172821673762797824770845800427074036811837614536402990808898052952440044622932586848144289077845414924238706161357977314622707466659491374406275450427945572845190195420077067613106122322713598945558566267819348097289784205670579626783773411311109542140539378573104512810167651483626306680839678980237647590867201119351744676106555381549221370364188713248402197940035244206792746554069685683671321798242433720270672111378654310890352068296371787040321825585055910203041295406298890098727698842058282034298979717815720821474845326570089677042315894647245656921950457111432976924765877714051891039466672223139590599716969565872809289030074216537600031270841781873947130776459830096680739968766382017642597553796283237004822418764740256984775203547874884370461290581141341980248113847315798099900028404988378777766772336065827458799194533811880914459439201098341194826282032207085197034806193269795570287242496843947965277899582042801715621456738168393267983835937700676052326256799813424225000651019000862424295157852870545757333818977812533179872777509380576035408638551567273688332860311686716585649706649065685873266302889524991985956921439512899813242664480260310066431196467260426479878884940573429096078217893109225400387221288512883487009854408280812862850891054725386019325035959472208043260072173207855120287651557711139812331582735775313098101382147413363638205462431373484494768478046864901988630953258652188022276885101151309650019094236560245550270156600092349017606364186369645588046773873484900328449324948410621752192643097067353095524851814965393107288845224545561700233655689384700961003654537116704300224617716396598533369340934546301479015951300467431163541852504827822763553828723101188129555837112387034155251439419800740048831431131281741789510741124526558555116896826738216897722011071455747136553147065465226021861021735478387156500984106804069455656064498016338453286169726366978923881724915483439931708921709159417596710594060390226073484933048158436150991807423860844044355022023848509994536397004839441759350279833931930383674762072584026926880522419952275384924551400715163992667477518391187938880793602585891867938579327346052209091673486899166149626257781054394598772328835499595621551619765082359304281861120076590742421066587601085043636911755099443906858370505673560997100969269760658006222347302171820577105475155486280935311576668505440605818858453242351059161934982853933438472388552885135765548434587337138715259411518221953017042243411384650728725746290117808464497990792185686983988897365377774145796960578385588443429026276043772574848075695033550489640814347679234950379435953592174119661866612786495411574902465739032774953974984985087310570727930567919801235699458465999132635164821662540764484774496576218443837053529055464342033629492245425095924093741274809767928192684382723420756615832415230016851250911064814172032444905285134182326990325616735110335613068645476932694662716787173294549157554091315642711557741353084052194465605872400746280765543072072718770719138817846339679564070120648863614339213412868475072330215739185525510237557821034624709202798764681453035894303741989690959008175866595813417534450915244133409497292258926550036805427323911617719031250473000190347665801067185700702390175601713303155362067177743257577186709108211528853445263908487231538176050365921707452229322449753555078178400828888936345631527652215374240380386157813296353425467452858334299621198888402366177381603753194091372426616965268492019250271518615602802490434625777416939721041422584221665553418577735759867590996699629577235223789972091453431323375367085939505577030308966257235567401774710026533207545069454314210019046150629573712702357205315298153185633661039757535536374499549754776305980592369784674372076868011117978613882070661780378922025228311500167848191888077253145312753442652150086418885989747735124143406688029046711414522975079562552507397791432758340289577362458172549388551513714762214859431830884684811722130436965241047369349901480810288960856949465117497484624013485566010269000179251765617919706040665515789512389411651226524962031528281650622296001443919085897919105609040302452226019343575266854887278680106326696673327897110659765631140817794935607155112601806910675724893972600103334528048723998506395973265855412319601774015503338672949999958375664704635790039637197410909964223902665715799243851626657519403118737881542771058025247547959092253877090064656999261731345945757876610075872358527039899722829284695261771072071688176275745600707934917869934058287843090639589211471434554585713917688332961552213920589374515955098313604780435265661490448844303892487454278798491164210907698808069121394962785395886572835551628150280603439247057852393820197695542482835952259356270611357855036387919458116826234693707192945502101947310987745466071168112217285331502246005421472704786645978469887713970960609599456010635661075455728018564813736909347833402888514413569881803243475744561365860275611399929858423937198077867291635333986480816432288380740826101923597621458753053836940375502563688233902081281847053558657422198752440811286084335704668832218607529695996054727725865599382523485008874141223854619139649278400787693825484593635924111884744177536479994341229555952619765362613241867041975202253401973810693640258061618797339868246538470128667710482733861762899109276413360254730822762249391299480849348208897668911962854938465901400756071142614699121257313018716312518229055014056491723843415498039982416033966872042472565201704445071729737364639576299752162952931574448498377288159252745967156648755950762972942808576893401365674196770284468538480983149173519421057924282785534837676306676486457554835888457922751875537463706147821626819534626299217408583444066159763116597229370113271050621254688247375745829303311665801198995815115919551861827600586710031435748328395490647032066870786790676226211265283086896426906057208865333600891883154793115568286929544995121702428164226329370946086233998784557194076713653677860351169953143604950111274035494191856954837870128720621634667383599406091467308183094369561833865320032890897843915473234771073816926256470165482098952713725482332720924238792623546535439694271266461828288942494703328843808643506998597359392155994414653282040645025918310722348919756857299072956663399044061994913433691122652983822620553374374219807264893148393362952582991026379593064303779135958366140318582342970000365543377209750044288820505037042357856706368180095307027273196221602361995085293592110776079893607289804160854154027570024286761611058528447949519982623034194855394308362200639666267459864695344992465137985500208696378559091848764168686561395907119487616471031585276068082499126707792290043674651848052891002294001670951822063123014332993215964528558691672096177257860887762029650342849343381063966447737984777168480414741232846969402668306372329238984285992758328399887470720212905622164384532171765672726148373764514058799220504665273497114325272361916883316497735295245916463856656850727522800749452587833047049732492308504720409603537809909481343932626837062723027372758394369099916691871704249622948589380099677427107645302853878148703153077340058722527653185582644868589564448121716600175426085440045042635517552320039647709077227959905346894415974068340056960278132446383624650523878612785702773330146026425852475242003381783631716125325996402340523371975785207742483215479464686860859036654889759021304431385808795060634466136609585899475482943924134452314439353378436156111850487237353861588331207579923631209670956942512334780773185670875014759851505141900944826024974828763906951125968418116586959874427413993675138423211864265130896563754543215377921929489642083935937291197572567041714846618126975079661155325678446454197620729235091625871126190070508212101765064898255515837638469220462240901928436400167110902379558097563006763938234496971386815409150901841975161371486042179127954241726517247225976256842633908776988744984519485464078437115937594732738304900206198134104409621974143891658528512236827588450109307502928164086778805748697619964977435908763896950453913758701498104123729147824461339056523050023878367139803725683326506720469848561901030272912372470127386537525392956572501169530859080857988159084822975351117277623966656856123085593565682688640520192848100327315906024753334128711082262792667967095724245254990125618074405320931880750014740932974007117269072758146664723208056234701775852991067089191531920302935642493478296713707490671925907647146381419527094225599954789460446456948875669597587759260029680554382291967266746450011105535852527633835813767299748626740402803154678430221173715293491108223450909793556580819768304815259707135536271999926216299244235499275466053317523046307700571080963894906502711823973100392146906729596737441465281050980291161893549297014086068551070859367095068475789690551325354120486322039353163208959425220932291540922184826603998882043951363544649398007776518678254587144049857101594682896795805649553433846390444728271115698703014690299092867465534649230728180378524637450618122190394182376291725084681799144159563840769497894988498523435613222360203739237633279985684249192031515379021079392122379924238926090976728649154989453972811944672090028575609149509462191542620341619961747574695160164130061452827343720673537850647753121883227456581185916037109462897515302805044902456057299558234809500439460292355512428754146603004486800151927701536675058952447635127856001698509802731728373248986309162766938531445209625112562922501919308577137199730986153282877845128462978458614252697436040338280080495554968225655542089784482534889903177828514228146319250630523691631701983671584897622135429263867349180307801658490672309858933427599663526267727074455557714002469662182757582895827948141011155957218735890326421165804773558996415473924979709801713977866124757932475720073661483365277910302964707719576466280524305616869211974404202066186654650800780408993558674628676707104660591000445716387101017570875177205929088271465806749208430966389478197433648663742430767649757711555488954302646347680646596420732208126050870232198767110308480596155573058344979645886577964551275630866264755610080708062536941823326781158032968821418105421172133053228928656755503675692180921794733778945922411728250939578070887810613058527043027624442601460940303087014597688904931139811024487041682524749116600269350603548314346034364032383598394820388517837146772114553508420999106727716950351693252386106597366071622140170595762626624574918308989610296232558339200205548600577922861263467090344034496950036792402082842000264765119773934571686215779522625219876855628752187651856575382772486592054074729049629975673289524422303038614706487211537761281664596312142800352941624132394159092474349746591558376710128655892204431251769613988735891712062472843161076548361936814861504565817528531453748046863156215636025654976979580011364554333897855570782420578585635005189463118119499378292744658761490782931672232579554067442971272429938237882636813713753327475364341131336597060342480022775019022455333906948181910317094651217321898139896708373603347115417207379552816714354316318689375834909475822621058038163147411998735733502639390663700433186032739154299232457712378326627755392241887240106625747744507817979804717596985540242046694947303513459662086809160982554991700889998871755182215060895273165629559458112874865424681482756591684323274069837028936095275769295488929157226058905823368637867947082838928363237835103171843863976845462374348406595009838484315386983328552381897107544764025135017026469051094368203226764234005927377289236780946468871712796644815206749098987374877693992146171598862280029802311161041654083625790257741537142358002818763894402369910380906836264770230840008293827798352181276085400390516053959442031727764413381031076477558364658894538375797320792999470827464382149550751095314360543916256584743611511978980623625168531939125099569254209084315992645365700442997195499921807968482882906510729929657776303765314104896727175495460854618385838763353182190699428339403263920213890918989413295518044164657558671949331358373815031029386416638710144848381199354139043829445829257955744106168849663505759265435785704768250765647206546550465089803965766886196089246642537032179052289407546528989670880814284836113488515478635707253589840813831438248830919276606643983448665022733141180667763581927111522365291266634437465335716674023459334648105689074380258626765927769987255415625909710412096192289200728207021897049149989220950147363983733080779187598403866948101606502352296582350004241558632688328462226387522575483422188416615217675547191740758141589449074819930805518106965184160261025740433329757672386241093219234434643818769100781445401575880949447307305981743858567448748102583775856908813840693544257066960969751680493564624970682214383257919892253453069884100590371800434893573064852351820891988043902378738896906523929422334005242763127410980612764696246630608101654502458176260365701283686734931753554593858662939166017581544471307493861643012944619681494813247216267587157716642824120584074589186727441113090292621852258742042527718384472564355194306555937712431749210048543193465936680120460825654383714800954326921197341944505692903751518442510954384404920916329194906735637525959147158068532966569691281071521266436567914497789920382060839569952770594442174349167000377256949988766574756513181453658772178845895929408256392921118992068675850774142533296865077338693559593737177423818606298033614133821355482976367458817220190401584700878430322912560447888495961855384875614766912797172654321547017969466771793030649189437717277642971593891367287071323862248202685476489887961556421896715033099553267093478632552136645524259266723782609166364725405858406353155790329592516376744945973632331497486880487006172126491924927753349538557865644657676816434247953613230954526067671403643610738408673209918107596830288047277969128087417905984501159253961389944792346613536939365756772970474615363237272943201761237430548732699759501515716318943190845981907959483114988778774145409232467841565569971554644580936666295676976885824457993342717813948300660280353833002438956009300428722087545333670330860848467217567155449051773832785003184219113776628157594412143215177057226304385403807647887360635244545305215955241050020729895578589794720258967450561754778760976458555591832796140106650689680453552481582592389032906964227213684017361509086897404242679610495300048026489067115721836713314329328733312973946139772944745826284362689657894082951153939545475831251653002477000449925303376562094496057821094128593945406363529580517720303303716066594304308152641949526726418936553512359404620654113315900961980929860271428908151489096571280157650135340534817272451166150173358843020509332362661018456338116860094675267879015666396365169497079036321215705275731582436273158002993033241305536700788290804372615811537547331760163928702679187355895321219001993341197146430379155190065085971513756054990064522538061765688234940073158269893942743171850131111229581319610658517117663932505484357284313076626987632759161657597095471801887853654783078428522136607145757190014991846003702681801944027294400561845253555364522453748281489343468200025832670281500437961521288787906134660947208787165573527324309618868079687316735273029697617266166662135090457691885511805677637754620206831548677138043494775712738379530530572832238810081032825082705567519638530406941583219471486275246941760015730258306412714527606051705235498981500018592645113925560123200188444994298030599497072864089021336486270240071357214821995378556054073574232401403446642588554312857751961051406180718426466036222396187423833743691323217643827991610894464508507010273615881280771390936752596696834152817024732479543497799507996297126264352756967617895989879617147694463504010216387962976263390785321773960477108227767213126624721711963735508131223060997831603597968982504532290780467410790678773218813559521644329747000420669374660337056829726252699612486511605283301946033734335549422608547227268086276577398546543038298678893237093912128634522941707976554568387359255513527837607978049219195294929192733196628773512339932960931507214943494995695305009900648679781879724817033571437770483460054749571761839171134927739420051491825599205469501311040817169104425178429581139843007380404767965490732595194637315531207884904754951093453346035014330653124215677185001556530716543304958487994494462716378905829816425037465893962262845613779421127753667531344609040514827158279028187296627070029306145206525118415698754266452061208742931615737436547405532995920152899826008153887821513233316284000754372122735051342034692011336779017389440570963587319263777071921555078778182110092704803373770204014760396419063681896597635505168269143132915315723343100354194690716181037631130621297128928243509958764121634603683594911403202474889200173659609896361238129304786737941392868843744521756212558937716735941502513201702347398329814087819063222752165173188273260403524899366205265292504127720218262862460912293116453745278388749223968282876249555922634838684170214927214834704764948496796015079900788585529011725965931295386664211041456909403033369291009379948872466562840227340946819619893545360247093021807982747637983783235863753539225290408574127360116555798607558633825727433562570812294637598104374928413933105936103121004085305909687084904897660446822866042446450955117751823676253257225002833498109762530190985758463566758793273995612975745083047808982628050151408945742907508801391413435497960652467795029578495831965297074121562309124806031048828915985404559347556450546205502907118428059531722002427264458936950284144995520602860245556899881421696186944694122757923309829937922087550472949715379339951224739684559655244191277062053185550677299063424371436229321157031113955488030144318094187753805304963838973210070103110667518479271756720137734925107472525247866737243094160721846824611012747868032200515408191091775397426487957818339877563555088313662410100012657808233600950311939508458819709623046246369794127556865822744467641240237980862840261844649518592500593009075630840174107341400798176482306024059965722838823936658561879036181949304811308101327967952383777865074545673793210646835033510532662186157014962780456197414003008471260232215873245449802261964429290100981920500142896971627868412391059108607002200114402492371218378881538798898448965242728020859137531467172200853003455558312586417045920292936740914232826235933151039972771964610497222286929068021902084537341033324372575373758579172850467534887076509560582318353631508441283467553095480574163764459996711779662506873965815294515662195459423366074068718537547465140478790476134934443493620171175414054207062149319045212773864925060848457886966702732459165675257315858953959347134971859425099730545273395850236118065056261719292622743421249074297013364426682142648537522813230081555479755496949132448646428673033104606276477598349083603813461429819160437597274728504938820911299851121030174179186542019216362655317635427198411627807938366357111442536385820427003159244669375958066211421418457253240792957294441922044573854723554922575754454394403660204821746209582238722022247519738600197281383369457170367442167739397381180265356275103867071092785422244308839188875744744151328679060769771707459517559555290225383124929628272975922601382943245670048686604051748672666739828060769971008410314297341743447017204113051079011633281797504150321210167956379565842937681836073222775128062627389322104278859717364879319508878746828952661692035781792163822380650009607828138965340742599824231454526926910700747378427340624178007071259563869533709351182754764411850056935391248473696020151168239575539757887530598401927909557194216762124957977006612983055705744420205820298283799494158000938869186923564030165884586795018040934385581598292500359952684014578619748272021125677105261341252395946474312974448503501191141274574219677947090368527533671923819532997084106460137710955412934561733483326306884191641534808000129811856139536059427281008733450732598358533418883748547982283384127160031484384493063175768197177137471290096395469475968393090491436318197678294235531702668787315237588983829807549786438010919872225637766773625395423664494099445670292850290315750113416938645609192873340311203165887982664093665717755727573176630487753182879646249269098856773839416236592391692994396037415034346684519300781214834698119121598794835797330168224506597835516384185702791162349348908828667462768124861177196509294760628577352178265475418353819421983293277126841399681273504295357568217720769915120871192118807969548490095827010441391080990888821836971820236574421796792771634993060759407593027112244962628063601069512121574492958546432033134380718942906369524587267579908765426567436809603787076694998080989895612906070716782536608846967863971898463619391025623999998663193717166417375016034450566290803392462890802293794949164176832908584294166998796226673485887425237399185471173952667406362453531756063222173107188899000150872341781960252424670062557076312748499161650181332178170294052906580883049504011655397524019303826083505026681610235894792714924511617786793093970396503276345481872823566556090137508060139190310221870347422247936676109167123028280668942380014362719603216473291167116108823488427710008320257858642348779681776273768671120568645686178153817479125484272297540039247944519860183461805612990063769273035374912585202201480019265473763330938631889315252523402030935777922756578598797915418116782128113151995865065587225400416289951821597813561981243377475303003914502444437634400030421219801718077022764683368244011645833585516722224799505396698173166166588901997862413702596590592983022474213546960597498374477014953333509992570834714024424844431359818023024709284888880536720860665944852862702841309230248969834628453765853908398266689177759394757840169619067594469534635117597857475833052355702256541081669735540393104699106319289300952446788881299373065170292990058736574906554918550303796376006728466444067581460759869871143487674331045735732757384284285897493868897057209703902603592672431016139905420431741128790494546992574980213180437256893650382371836812913222148955475732572003008840965211646311154600827147367367095756162811194882153208966443713083331104558408625111771547188475748067669116776837027782736376901917141007641328704046874952500866528267802704190194885473900061016967738277361533283130769953245340176140619384305808347538657734936519528957422323403509890716510301091844196859233585865186489635551990549999921944234261209429768185526716770665730366203345595597910441854585424058608769779469945317087950057971871995781121353418622476880661058008507202342966830971409952228474901643581517781611921120525516162093500202574701960850568451747480120748468275082836516432071543787356512663329777020609217175591606664822821485307026865246079886885516872243897383617968873583945024368596575571191472527722186373905649476651080123313765799895120553525082292070812573182678846078059923714211937637140364767638892966885424714082158145209601955534642593238391100892847396645475092716867929707215644540747309290378534236757882254667885663929185610952102498830335621814775976873122698514734595502960472535350005058679805396463547931773336473929809203329457520605555397217785290122565904358561750881155972752268878406686159200992821742709325176166323382264404571057303225382444785264377022864059355083351778646368262720193692014821822038372017058938921058656174114609662462633172566429092491851200735046168349164895825065985923080469250129670191350090946456301666114502324331898386382801932859183344070606162443966504819797024998198390176378281070310522617774218377302472287865749081174729204593450355563878008696980008709494772109559760956810151922407049817407054634202048492012769714556413668614557166202857462584850161209827069523651857322313374480748478438274940065957229839263841707208303870707419039151304563064041360437798505792023876064276334480405920490819747743390977161292567799590497611268856945240375136984708921912345193420138779934044947491068951402229965311968374459076355119750904111687405234231392462311863473839646372018560985372460784276317029009964900880685328037903537912214758478226426829889434152602425341763063080234780714392124042910393817965105911955510844434784586048431861868484976999370906050882756694313668286742387462277762331342098510236299814645551622556123374225667726448702380312869067048231721367518450439410000936265371410076729001404647162544484270590886644218692556664433276884866395409908530842636902179636280970087966524593983039145182969069871971901725140138113760806292419373941922704746795618874558753915642597997968327723820621858754301551802308407526908143375388276372217274001786591558618912538960155906602089792173509346800677060129740848233565973319831438228298085113798545748657509438868691713701032880070309175637391488842784557356545566480841776608134248572334596523100760562136392010858095327549438840384896358678450269782164382638377318332466632922066395371548539882766093390364409618579746335075614234102242599985794914064426325187504139576505948746217888865442270521201922121059665938093131110880917412915877646850991383584369794212806393835658859014797344003887922398468452399534257780468860510005960489049099147377060411123458582972131566145337538547741628870106961441466661876197253576214243097065192670728041164083143155478775839336176714186911672304997515424612860868174725233596751594838766927916080550679196541724887832422528188650960714139597940848561770030408754889269344456315513881177468991996158085829580889467932696550352644624162016715031548933287371525662090109528277803779862093441396625389240540151775206583176421101744640626715549656830391181738263773385383695978113919665389220593531154269776363759088104320670619418555887262515907898574851114073124243680567876859151626970238741379331206386106268795274659823320483246745430337499202552254033146013775129963977600262326676394969469955947298882629249117776305130606304545340826550219289045342805069036887201114825922996955185741617927216964972943912784193111966240716544550638861567381414245774567051739726522919745153341843291880911626969905872052612398123298093941436952515087420764678803385896547819558487149074600818524490379933760741092583340991058376987105977122937389599752008491491414907466567591882458669791335985077524984876559654613755470116659869541049178075839479838632546642671751546005713790063224368620268612660838339145379519156647902614473736209476293851774118679052137747576883417407952966781381537964247167803382514292894466923744408639469103951097559181220616187440595638664311159599724994988071469364582477097723079167881882833781430727264681882962818293519016913835843846328798102210756502801492579767481509285489388956763300430774258749963737270458853592612583674131341908155473532109570840482779735752642063212037940445532758890722789291648810673615247095342468283768554760285484116625242689229120494452451999236941974124212041531741745190790248738004950376202385213480064523128355157140622942568730465549052758769339722304589691835277984338344677883058612893543169892468748019291367491705452951155384064183126772998539442806475662692137178832059349911513907920750047647794282936014491930496983912633405052816159877567197230796306126077912002554184386026912777695929471397299387429540949811571055901752999684642144815284577438855755408620362501704886384514626375198100516606633296076405702870067494716997231832120890392745122584249576949953085098120040405822837095622032503983232462976265649541706586900266760792957399701835134251809337259427227586091959555209527749965516630617299144292718862415341131871374006453977938068732987528972647633820116743139302725804862042244076062983583482543423875036025258729677709497247698760996336432490553857225477612071653130666618650599930901904265604857424797405017411981271888322848935613102507049211670671488941893727946162195336135116129077075050516440592882720462233600772251846007407351412526082399499312062388877385359393575178341312936490468949436786443761496996303525161118514030767906631664058078026395409463403680646892417914157660545641891653929741989574905704193936080162545984995321702623165698664859184014983319624323505334891797416866085192562637183469587733242892707925509357270179546173454511479022211524995906171861499870574023528544171940601440052674529459648522859769528817296743965571357104383345559582038562072388252227225706832600174264675362736317519181232291572216795265068438174053115208677456820151574127697292451049253622609293566845824473991919638345076476862949961004193939814406364424364631892658392195249915309807880382739448360031635590243775946806880168280538215642104628715985271050913112451593340220924365686559324017083214943526296799721271823384938484520255734800367565808542612447974883716633889755367319562666191627633111096604566875645153486408373135483301112641723259806526197656656823383662362111984581583603474559104276094401950180762154566441362847009343808867492994539966621926943755200485764740005099525592391266169189066789055457941504472787509936998133931781601611640448304451781476865860148821609431743809006346361884838716384012404612679153968762326807617090925790273570104743329732475163562675255387355260900379248741697747716131096510803781367530081447346162875053004533779306106565798732404434648321746078816293688407372794829818654586170837176136446006743139373967436906583523525462332401005673468535718746661232575331912231626909269959412151977663296364486601584802244744342372222759895329012421053104004944258370299515218111599488424372476754091946741241029130381213053209569192702275226310861031732455190881224287354520740540476308715052788260280725409398110492114649517271411214420384595265032549444363223290515532422547659790547833950131175957398625823561864821254759192602727557213671143657376783809567721834516312146116143004115780892263505404419588017344586327516602735855367162919063650011027886097934104295838572791693406377911101474674614940206013206538542049471630921206901982115635300067744269248673395896772155472592625598304699216277412823990513149602734396207979091366031393447556254431465714841849933824434527643357129774592874409760928174528020565957793786747610465708206685270539453494048582085672172672426942896026015551587431182056874922836109977952296921064410663139611143547276135416205609271857099300007399234261465015297026937041142639816109049928649718965849996355710634181828968843665443575820178821352179986054388601121847404546607078112466129022372668907237084248725434321420640866032337391500368105258759039719234915864870476279163185554404520020375315776494788498899794507328124990390489879545399308641897297500352014324139186880438694583883061019833082346697589310314234610926061787689408455665154034067247978483166333969145377320239717270857819734627321067321261132934676829196567535352760067292508963307973532473796342320375046442568573256709255114859472356571569438545813668265922669690304389314856520721269900035833471667308585921975803670339082178073387712528057788712373686689410184346564386619829729372778134642923857140273482313852363674058515732183242216425819081906749772579675878567970765661401363258073503532914832933151650711109881302124279673020469986323556542455736698219250080623043704888921627720395502005451098687782175835076542644694484342976747974848779661735680115996518525527568817754365864895883597774909810329111463162187767147627507845252066400541080218370320750450131486382482564980003970944893452159570633877221967264226183104922808688903791900437396935038971723468100896692149792178392599973414876072393353549585771174520818879862365303528356761184877045130395511822294626264843818405919122380530661714843507120064313254823109939213124344863708571460665606232878419961301763994630394618715736190731479949178576453157761391625599495919521449471276377176372210468623888772310332807386484335536759720741122675057999911013737356051254835418239469182022982530104516896180488185929394415191749997738805878958296496321461267496564905198071518413712989101739772085570913575310576994089893034104828039835515023439585661486242898503680516379919368695625522632736086934633834107280449412630615996962252430970936220650503509488465689241802083597386520025043710853301720981824355584948637549398411870574745721286541110253922872207406942964699150484199290551148209777491799173000468376937983542033384600002038785322578423939710544689355620145801925662341753880747720616808568450480122172297815475228434059140082051935292582661111755857807310934987579270212390935578823105183074594044572407264084271586522135976998141345903416837341812785185822210587403997041711648985540084665738554884752814499837549581437835159232372079815280767635480448736222072843892564247953953524504657099219535664451235151439457104402750480962450677560259249818047955809438717565833115589312129210726552267077233963263316907145673024261388594580070623236183581029023646530444300871663667666241185675869190512956037577755490039293499044516056899792153856167209714062497481416173809074719100888392068370239561675738455427511789873096891072909938864143451609981397228352231291386318130649995007904399336154531465002742388600041281271720918977877765016455133623700887379685328721687143227151103139529434885502372082970682506555159446779096175778463993596480045194906815840013796334949116202131612255681556435184246100822544577321935526680971528826213487133834740605150639904616224683041099543060658259742319240478698053508260163919349095207623833558349730481628686021204948111856746638902267643504976070564915714338249249153268635454375377131675679618973862579522667234302824688629090336253702102233590158581252288561648111283406576409905869503575964582924490507189320030441958334702684697201420503924527547166520643951579127049704388431561485280175426059107293095972436073102437992290554764833315840589953893826343977159789460193085274261431402397538549083817785954891426785636500630543601203471742358224598572845462167239086149648684150519953853882289656836379480106006281251941245981823768466985236418253235815474787047638247113268843459517144120883482685643400541183579016332374334808432504768079768842942620396921445949350724266541469540525914888923391547209875630097983292882113762251878157255740633638713082056793816221424841443395712450596332141204950191590534554382652786553551458790226267993616244065299696882062364973467626730848512867973535394989172892729357437538578548046634664697436044976704429843758633504943350931342369666996992757099403959706729610269812046613706864433233093986544767180494224344267372131979337421017706364855507981222720808443691293374650782987532585371049634774693670860003319542070110614296782963143803637146957863097872381121797093021054845208961338243156829870664904825833279449972769027107879787938201082523910512368534844067292382969351226125083928805088713428928032884693251076454145315272944792942266612857675529936312294710665667568179049787608191013917327865534924242653134964780651086295058005958837691681654377266066740319594750908536464628062028352951258705768365226380328430799715120506480660592262907385315384570916276981262615815418401978157909857564572976759317991305973865011471063420260538927557460644486595008715538027796869032035658775774504704031735930265498893894999231737756289050668878046047339979056512874575774203847061831071209763018947217081439400967832866974217517291742923017922363570976290768984669641800848705597022698578070324684893896243989524326915707465515462278477575296218305941873987386156418379776361906632290797340352575172614963916986442404404061360792968415847100824728279456319276008034929969050926049424347724366390874942948434615849829235413391063623172488192757564251829785814265727213649462432615422973308806264587201783528055461356449800304604948826868754180066937037472329345161700479082833960737969586273184113987249530127190333592538203231577732596213202251480824306839849505809448854717962747008645667876211122268017713853981776968877209798850443087948623018386289731288426417683842033635070951500901452491626464789759233458099026455342716791978884630317521749970091651017096778197186755468992011498753116700855751455535931783989258519747522327325754771873092871977656762157500081865217930177088729952051692790083130234574582575895133346976527309342989049906354239138082126301547786233842036190589399881679331090777013397616173875034850489683289023957285743217297369013556976694888291564415131478590015758270264858383783321427236700698729535098671417717004437924624893801520709182422141586056361405647118626613989165648771034687713814169176612491978024880809838983958417901302634476339570426375559360260843077225246836933065819345454571153446533740372635353813789303647808933940576778032658128349411770439977689581648837922144570097723898477962295529006264809410564958644702650689517999034678512866318889269193837951357776298794851557099359634726045352553116755856275951098004760991496185838164380420323843084245142754226997337318248219060829907494373171661185582485157304651838563807192045331805028761662458717858585323429767697336261046094606026383850631490051922278231809314530033981945265322313818959202608869078987882226554549920022937880209684675100281328360528667426159337843636075856418627105644993434689810929015975396519617176633791273174557503196055983504102060325563233736714279071489951739937058105085799255479898573058089809131167666221679649674754859772400022793864915769605976843592933550041782681013497609161982358736211549837815794291744257677695563312230750035948039421607433568256833897645647211695492080443685620218963355647102862751421128443940337417693932867606369927326782568224415636328648700362958867271264469678801815994304421342518508510905213044483128409591927516278535871395623245403602727349339247260590757937048855708739019999413664660065626878467300795945961504116371241769577775433657950195139577407300686712000618828364453568709826069850858875530664837386404280351557239353323108771071983201045513928421815125081000426631114872681732892310327361706915400198332145676380669546622913436250159241672938721884725432158001569148273300887080399458103493035694697384271777069069374314122492809614638596105239923923708510583978123533340351933754014175854401000492797561297159338395225952481528200548197587560940472665435699010973791936267874669211591600004363881712277503491162272227244784036855101866572072361249890442580130664547573850301166263958385637490492420196861212990580057037948884933126828236200586062901480909572638478088093879125770670168935032201634900515817214781568752987446441242586777375325839181796439517230196355821433843489568673889223632332811282253387674510199504715065765742274044835786287392453002884968805838343298891385725080622039031413634367738788927990247490220096277383548751253361764634760930984166686485083921466770954320205464587572779968966261168537273311823279782420643151467252202450843219543371298721025735083196662338300985154514301248925259273643302361082144773481031307748810182579896247059846291511618954538085115809493330259455220177185723753883849805816048367321134743517814771801181626695308631633744174075850590999609545199399249940591053773663303919836813908044962905117001390226923014165608670981347092079099287748022938359330534229050027290635240930079568977013926746711932916246925382128494742304695720432823582849045314110673222755296773966381416207849213752150440912445176068524962367069707678851988044129536469598603892606381338183825196022569764533372011702625038854890892771917785686713809185762676045680004793870188777001941379442612000663522750955132058284305138894879407342342536083632179572996859474258559706426797911247219237766657335125096561787848160584775533380570725655604294545778807233380124850326940780389261035802061952493057545437064187173971129591949987042831569891815028215460429204632698984039803393289462149090990645676150644543657242917210245973098212960311661928053414900623816297276752485957364301572356311514899508275529683020933493281759797990015617631940531305052563116440171563353934916738602299679035170213674120267577856049603247761555028114237339430600860757170842198311924447557245563834117999894288881927870529318218536556425670167334034202483989644247285954117528881448668307664318047301571187649086791448647498029030710577569166416149954933951466328087158786767048723337108791702776148604798153344521911618945630307756871542256081525848170782213070778626500786568387828748107750956155853126227060409731327239290256756952010160968769970989225248858104955292829754978717516695153995230237874182832837895858008658359740379975677737398304850141034312539444318013989921608188142553455135618748857807240510253222883235277811046983658081342076591944404519378239833706031558628149799858387470128308430749023079361135505725828610350677563602339518810156977305072875401215669846210532928677640247146939067435041989073967413416492896952887898810405241733840313779055522978795932711636629195525826226335231272853098055061826748339672877386494431397716073635467076885944293303118027095320396205750560835979892486930350616192182108380745861078753361155608427683801091388258563701992894672388175201044894554755692637407861593003949963604976035579111943784222464365527076598824186847893246502338409541378259003710235030335303138490579335112932232975460802041665464107026036542193087972193776058731639039159253661529715242184057037703326325326772936032466126444318654519870744211307502706065022702126574102493634115884813780431738818254312739166122737059903962887708768223267179719877776019356567926780075721844860895502390868640343769190233625118953849712845446641418183492541696264420132621040112031465317201202587582229167697745196236987268728096051480166560766827004581635895276805438780322577182998289368011694255670130778497684398992116240083282374149039232577462144784025642693884128548297454356504118828054087033122584093801195136985516495669740342193346457043832433091674364059614636748854607433486424111888316253528988726948933212412255113535932308151298996416134916836687842669880857340939597274914406935560591287366921797842457051266887840105630408570308141803141976871937152428984604236831652696015956620097650017227888315260130208882405728127197059925027735855969720658268821619792382291690747109448610139335399615259880513735019152972784658677190953579627347334757394104032889757751825762408026935745523036827415210019330182450987776005602075196652843767067661620580561353427090076292860489050755035948859238186239214426262469605572215966243652711125742675257442414332845888251505660627837938583342150954118008860346346498209852638060032555721270254887168673833994938787571047493814368043724053734773369474361347098214251771122978527434867503266467169725240474139080777365473770593779971973769098334818286301301099117065919525409035730187932313273649676675257518181123439709619375419575018518688547633833480845192900233456934804717434505000299873408517152465756540985626141740390942885736855811761302739169821762915874861553177887576501700315105651428043488384057689222193933063042889569431725525844585495346235169339195727823825044459614300944245580572613673987264311763458996609631388227328918426267246226539881607806869058008344194580398100043011535775561442031252612109565919900754941858921386242565718418253827565429533336708522440825716412806545246440725219755379068980612311387380268820041019690854046660052240694255353172010107914693378846726587068891310736616068009921613559895300108050681720021410843838935522716002984910146731098247998410749709940097040047530643959520163094428460700840820604551666041262774003804400584708041386972173322962404439725757895714939971125723034236242813759656718808357833123335553743342319938461088042999767711613702351761569423130607571309990317595727934360004070013639569338710888452304389224538426639877668976335692435732721505377810381278013061387711434432197125768330923024381518720515311788088701655076834707983021159626740756044935642421240323490762114839969953264231231143005073445078944559305580648068847610762982643529455514002520458597434034236622190897003661689788025505288124196476786209042430954091449195568745809673487603286489235774302379156324754387242040263122334237707223792487987392093361142625556138270861631201587970135861855246119018764940819615293624343294851525613381599513826164285514666541847598241644635945444854687368055436172916730127657448539928485257020594272732639655632908429696729543853393623644229022916076073005629155458630072535667200272617666336771360037589960883917149279947677089554277277726020723634799417182962558624983976762668545114851731732373374870618126833906436511326491202028457338595206995413987464301728054716477923001452867343341939716330922814322773197478115991339353929101131776566850087206147033148623982212608275144057205842287408464025450557845988159020569577922473530036509297592794757775727498427027317779134467269592709253389747399466844653584711077343426315917077812951143328475550890046042906883738027458719426219990327999991165908652073476915870262965450203498846785127552475812175982725815482562122782248096168089323651913856734960152405460980511915173130543690465805832169534349452255379195107743160817515601909454018684604688301520028883800529855794228774041234948382794309776814232725340590680751069046912261293807982893673027929064769766883483916666051869011881717422856170409353185573776222249724989725034097007212373357386139119592005473791613878879978648063099399845882053978481860703052963406461264975825548559471460060819709695058312057114044308579345163154657733250484583058312908144371412411571720778547377398271752132134164664345943536450484401722283243521017574119876649110720820521489909704199593678896110455634303128480484892531576052224113435514871453321358512720613618655512276276769423462261989485627753039780199714705772330186550827107906798642185322775518398849749498470011063817466505466653040208312428508776499789015252181382242089760901943860609989345486299602697587316739505187650163799415901397493342583685765682677560783125369514625846384584968873265600745179463620777322721802699366948974220408815510878419982645358608185921811953754970229584223766021776237460963839855564096158183405227837666396379382298386935483325332678247203520742240417729444927747337936818718520343495357548014287444159866761124634979069576018925913634549227268180184653925538680380623071179996361291073371482709089352214801524814536527473627577379245261002061857509764467598147712408006878245024903947027676719631805728932452525953685609994592082518617526296771622499838527592952604822476850720347664034443789265229029717720745557628031157437036166345850064315586703753315619724951069478722903814582055115503980459938776512544716471590932165998194644642327452049892047417709455976265319387583119071791415810938549928550232857204107846223747950423306931632705985985485557409056968471874555767231546737408149860781902749420191168176965350116251389815702307033940511783253178390317079672685262466539035565954086794294334254767334052284534282602258112125029787127197741545993707763479542282249644916527041362508735423109633563151962663757425404336644411603432045157496031614673909930540456004841667359649184044097013525118767494855138370735631830832678300781164949647023019086596006719476719433679802923097823708460019357368325697058311160191421091300461693430862392106160037448295448879297518628953182598747820954953967463147018751122283510583534692421826412911677255828833394514327822543834195738726783464617788336522129833901783635623165337534013390060573389386806094447346528978307477331167588851915859096229227542355738029239808206036593182036755208288495461874184956684689138687561517210576080364278551973876201073454356586614766286421500589414875430448549606125859697107093126292190351675277346107672772844099408036806294099735873786290450103839126694406832790231294210458329693708905196389780440366317439648081742775799222298324545664992309055429708606528465085952488737485316789238235863124097823054355042264508151167487370802406838450943937695397174800107954130540967734464541416535760244054639163322039320146215695580369790649803594240595351969976158237895953969204716961428827444492882998839817746082827807322107197910373736709685360562002001579018222743329900114986500545669351281518228847092390036278656611908869900024750831496427908505913012333865857562164574888047117188766698886231005321241013925424178858281311961508952877896235434818727398163258376688473451333760031306445089003200155716514339806087875503267917348018448417039411126825224125250238601316591545724228605844072725054683133187374753735619912964494543646816350724457951827384133191817683713354776818253862379287043612031266386816318846410557552374672059124319204919109547624388885527138086977526444619746028262863985762306022912262132278601890654067029915523772629002968050422171169789547971608618914868360695989926372854458923253084250398099113657914141249804323570604485949067136586861067206734130477538962278467428063606246917237549304239387312802283039144924286486565691629137275261044562290422001739285633611771139848663626231683845820419946310110292154248544315165273232840318381256784345498060297779324380932246928809055142040596302676048452651350370020459520052452389758697314262864150956923194040575694041289471589346890023565632090138741727301357569797727116124148693907140427267649813537108369685636514213035420904945842812038656244875148576202134666023955953128772260377095646076336732559547711335087442751722910159446067989671239279893219116367517247569155174579503848182322708191702338394810817322263567167979978110708464336919184819086296004687328383569732272502890685690681386603440641456667146529147986185993782440918225875108586088470793864966741717097568352066656227401606750440421089827380500883787641517594112123502687806227879348727954454468707361352915402769017526949915808724861754842979487442973581588182913553029329044395533763575779729997743083308148916044550866388902860786708149248693158575904918666598571484192211601606557745891587690974404922464707156402745328307063976608012013541361329587345057897751486679277490471909726725817567468720240237275098610696437475694974098803570234946388839632120966827282037421214234543542892351668295837498041985776667883079608152120511104828033084179053382860479409204739285616006363086212325942412381529452792830345203757018722698870147294363545468622819004655015492566593213369821293439962199820271305206632107731335260985984929101925226530609188503373745827877553290454025790536829707838743713324181173913276240831052016310080497141725090104426555563022312122307794673982459145025847147236892274636448360520674787947929740046928770962310434595142409179383882264703224798732246675004117652161776386144319062758989783176540774788215829103573579700848514365748475372152680328885098374537656250225025685082655744412354664635111217218749913267606610016870041815578388352631286235004227802291791379213552791982079391788669420752555643829787702293434803854749640127579599482346852351558437776182857827101311340082400704440394644998979185010343147825727269930764761310063061743559971177175008381140668173186943078981853605662297083773600457045262776725967190256737123546329923085099141552347966260251899861706690849826752223358318027506697141311700963066397263680459982305782003120334407389951220414363421061886867720239004701462210971864665228674195034265354461710301629515396864790957427049032146374528979049032672280617950782631925929776275383636297422221779787717898278508473984970511628343406956007810782453348038478137981158882119807675103450837257350611753654635892256300384948333050685265585117606574455122479234000456486437021032195556527176662111032971234803540582639075512609365856991922058972450821040613123694464891104057461252312702458892101709089708738854647685961667642783996730387361128760578698920004864137686660298995814607118572202812524625819756596592789333879929682030865199262206442715325533340401737575128573927809528455339030346103236882723751900110054028291130900015434789482687611020344753664357011522030779481402883391801318172684494268369157309025386732555837844776843770697202513763580745329581022693513250331554239591066167854351819069510491674609389159554632630862738278026548179331990700581949203007022062509838794001110216405324155702139845016185603797361379039544525858543991859825563453707845695669204523064871851400640311897228602507038214209690369931549271266747423669101964036372999853440920510953275532856070268098519465237312242783129976215959315962310168898660442845968064218700889376940141878137103333080193968391827189980691339067314220572678832353806572338460111005185580827766381459752110497981154483550933725426099818490534020138329136886807450580070734619827586850688336660506137632807856225254295225674920776079723579589591875655337426997687048194497119034211003939827193825242545625008313148416384067752947332108628078461078440146311135777630906702344254630130907619314411708725894856217535291276914779140573147075849593770376703012000020752267576322684119769957574910026705402939942574970028378459331721718364579740024951147580267083013482886015590370722638604966849236824877938284599125153248537085161491894813763791392172812949731521542360231751881106775796827699520404953663188101257267148498285448224215856442783007313804494849811257848628616320956971212374660656057387973502934080100079781771405506552432948815726492847693996354356952716978646870542312364957448608874934560912919043624825569162062498068450604925847347206923786452667803156529280181428573457287803017273977715043244876941596798949647592019417820075130897670607574273156880168124905856449284418277003195780657932770514628779543412883623389412217040016534861082619929708315321778925963098521510502702328829818172976383555051644276701062278238382769622295888656168735642360412487458457716689762868598750847019536061851585819292626387969126672350330036831417020204038125676017379254872196081449764312537318803315706561109187336190574997426147027143802996304630731866104165982807374807327439565024309461237784319765809119987947945251870104000995680763586508610937279913424924872881033980072951083204755084276965554939538812090081496690613835318442247580952184399803824719898426072320444286513354440659773668165774742964463063986052802086510629486802445381518021926926529400686879694225692350807025715397645998138427636935975073182832618780956886993323598105363865007320037113973122017102966019270915150735840059396923252822898226701523060023607033007011890829484802764854084591919178085948137214084444234464460413485560574089837483144462823471109369371111530224649059251530784452792879400741464158860993825349132387271488593265850339186831064286903830964857736204152592538535110439719420130064179228402121983925376828582673263611664560762105100321149951285358852104533731804104369646667918983092939997017680527140675680446904250698300608825339232255355197128431114802423987053005094425031054902223982830757968039406662812108121506237896814138646300665870157308768328784244034280750274968726312035430796884262783779840417905414221051250108818423486099788971664677352388763114950429011462954197209583208245577412894954232315411796858824997294064971871982980922084256401947993424824424696908865511428724177423243890987922876903681891169033731611067300458771102191387009826712948568714277959818554964921406168660008939392031398163743131958523612991684018591085439486491798128206175536972830712743010399901611494983476782072939906785130645790506749515356321365894283664446715868386214481066768936244796820539275281746223409385584852280029519709073994409136951050977344199196384871014486099461488864430847683980817584879688651199366868873821224004311871175989612943780829006197872140840451231313704949562978804732918537022052484439862865671104285339353143248861667751922685711767024067706472014456423476434764409525366508049327493863929380763040766878096322931565922890727157421452017845917293688109064371733989982556892336772736959085623727847677556843752877036599392157880363875168578624883427038031204606872872635566021286106996587229069038413527862976972721812243308626890947504285205535147252912414674287699742127649695552421291450200443880663162767335367299032322744641832164173581801625991075962152652298384778127565868950788689365666836837964463441212294343660120259684879486055582242024315673522802418792763030603264934555546390809818479081165887157457505521309374788324512115776646697226867990459869066166231112997079287148366976013959312473053352155931275715918540167548498168593153824646182753881986868341244400941746788540300783167239696287767468974698340489979794832698370657129169545863939621096325148607046640587622738025156329165114289554220159637321205575904740615109439141529842350018990658257653788955754656786137672764626936964462603664169797737889707928995869223135953700352335782574999455357777168826924446495491825428141636825869854581885588509173642674346307249042329036971900262924576402290958456198026525535778457071864701557670157238869970700480465963175250726041980420018731709144572631818024645247068461565359297438562826787662462254046136115930364614548121705313361811006784107587028480166822973635508239098685458843602740026620627703253084742003447411716209803135127035372869983949744303455714063762874688408427317641785640320718061795689026126656807819777972295673699518098440823567861336563133917454172441939496162465472711507578588521532021683215917049126238390127614291329758387736039900946176920405525251266699158453514256673431778056902720569850097971933020368254061201512938365924476874264404967828683491598423983365294372545372485225728795805310200640293799445430127338318071708465084234906271147423063592230360045925938641853706204293834177129955719645649389302604529952660858993234490298407136044002987832131680893272264373372665529643760977533001255616248891282862434947600404504104138744271171456688685494837159355889144798840243085061659885919932255285986684515745499233885232654987699090162249284800189115458503554395834021113173607315642519946376093829713210257306924689783694685208314050300316140231777004721675689004326046481400687944153818252997607665523708352797827137539177851341915493088120195817959511601281707557157890031942224323441378407716292540021448379923134618999964637516945250261634812940518641637949691620131995694381639091599918039554049252698644497773972798072346585825314298614121897855513983059928255187181555120281761082760486716572694674755982885845300349772895272193810312061012795249662971626574794101593527088423244154286114804559903556855940600416365099553231896617271978907123494675268655507734908500841820734726521539708100447579685120692954874935848883872257272972918270782076969733326399913934568900742398653470258536466042352275934147989292773642608499830029452674060349135110901549543072138583885140636465606405029106622897911116245305087862164275751542959475302053434407315444723415292536532021054353851245952683779538846896081321229237788277102591833133458006606603141558589300966831379157171016385554848861865607574194308941214121171049389918852970361522134277517068058100021192335751113042121120424850143719555535781799877775191620889991197980540611561681045171133168288589286361749110589520881630112814003111840243604977583953380619873965634250365966949681281951905916865555461701929107336721174180930867812318989251652015446903431720138596955637430418060703739306587202417600990751416574926220496878541702133631644864968530733669560904365951694391785141135490298227808334604714451687790725386560421308494095833793463715990145149834021723561960994225243271077633564324320282091137128694893511821207680040742436798586777793405362206248483842352362436418697736209287008642531913009626870013463425193965511016491812153396675917554007131492320693877900588819132539338963766236382005650476017789127582364873794018508238760369420560024028873500619039717798051416043436609799475284772141186258188747408125067160430229837379694826860318120851275819996332823591866153741822093661485418875180146487050034738630660179756490662504094134564979317702422710542932064857686769148903454049880932046341138109171955105645331622442335918679205619454436278877473991871932242265948245668166385876481629856362907268483532384407665879784594697065479491408061975242736810438223883907605368535376137850740309750365734645555957477431389172096493160110541266944006681203706455456823086846205624859258009138704705156945263986352396034428067469211229477896853529511428967872173979782136984791314921369253883508703825203942680066874517877202224215336661594710620168708678030030957835634889122115992222372426512952117409857527263227850621557528309263356322937626697711101854871792937109742762658401276066313644938934784105379226740757521950925065702932736809272707913857306541589491502320532524584124413368892515325500706176979990600517642589069090508874727679840573064288083083142600581084849893460641168411839550142658433828359462333024133798868047551460062375225161784690723001085487855116777134817980597632244907982195146734302266788705906801669124475700554735239784968350311245308343690909172356983432911013168017562771743078670783424291171436287732274314146596076378891535118829372665252839813675108906434286776104224804148496187647502215661928846398740282911908023992503776731489672050212794900527049064203142655803493475716717394434660003870990625060734905228768693718274190772478400478592187308395420512323563798536032505157323993039763872703388670508005113296048946800995497101645066561847431203438362822626958675874406849825591816541460643322467311878784380327025504858584122738101672891257051289366433915831646390411709039579273603419212569207364601244240277934568852915504114388570617083740417723194637955803058957758618799074487644447234142901005519747487069624096643403729782152502654240197790636959368978686915272611223575464974550674597158115448529583981057384708529288985716176283851487237432109587750211922547737821551252196242733223274832487584642874000868395126683796852975322297853076218207400588493686446493113948319473726958727789291405844374791279495985007936403246721239789123363975449473414236120430529665013157099548995587803312452633633253479521599252480105454902582913329571656451067658097320243527881910418057882624227617471520448775139007897608395666508607841326603420020261219302130991925369417802713420285220515238632829916328368930337776800322931682251429506347919476479209812718309482362755442056338878244581722427308716785605432796279744721359575515572752801957237444611672517509527994621036614961322517717560399446591594147534764674693595966271539532533653690916311595478527147249228493720069504941512174459699251930457734576759036871960311133346452302278739337275372603571275499273579930687633976078523971517282200607474603726600359484174174363043679778577351239055424548941607844112615711099021400358693448760056934586528365959652745910123847937990165992776389945179446135178973921887915718689231754629189295558384997206270477625217100956384213826388023144894483697840937562462142960331541519613912209159663543366430804515252837688317559925485063084934436638633890794379645176498196311873321075990439991363136834184008562121834801644389879176624640946396376658658221374645033264652177044268365186808263417086958064409405359390468130492474275951676221125472708646989249790887109324501104890435356251652511392895279733605326978654461854075752542335194633202013726181078575515373682947184936988452095805955993953223870763255539251901908936738553894296563305029189467957545524154894812010836544371051429354653289029457082755957169357761802074991061912028651568819848453732605210350396447162189138762399322016688151640751412876918160815838624089116666701380570355620475624246166409644406311675291544167860526184461715785334100049373584174018915271456819011127624883821035149547845749006072489351246447189438523825042746499935530732813514315039799707175817304866386235041941284605272911604234514488319490859261030777409554225389570555453624087689142463492378474514919904224434399653489382084063159027475060351589305528454858521083953213228500488180639542676359254762252811486715975651745930293885603518655443078728537322661001613669124298318721126287182045376211746922029819974851544860004490764747970020703015279790359141078867646174546423751825125755055935565762567968333800864699577842141196324899655937669687699037977892197207697267257049596547442244385098335483255379851109190566996172554415283525511435741752585947815062802345299263945552036810492617509728109783852491876240642833456528471184347341714808429146074134914376649952773124462727083248980459052342862179457217191695828003298317801041167101365953253480725227187195561355626103959311537126006834226700097724202067739937971992653229833435653038210529847307146398091275030563206178525105509316811465870294002288200060081432023625881394988327530638626371452864837231096942609004395833751438657907093586841338746009225379477761393524735125651842695636596997009062904756894552462406991778116054848120111362067324704179486034287437246588214724549855019034002953292676302871283780792414482699627308906136243357596727929802304163307321709868198751856493547440578574569838090034208487214001195189719815552301710411073164246964644555647953735370215192254729674198308585359795966811040784037958082867837823229189143781230148532044014806961983425106918308599439187535292512192705924421076623149667729272120967134729494982211766389344074256324080833917898718710845849432307839345923297437729403847850897910403887020041115278083706861530419685901369286764904113124793571318506678084022342339318232063198311588867659271633132711622178567908812747736918293146802342530679614672515273539469080558439564900491651012793405796694851554237324638751177748811127811820997297482299292319764657544791075807229516006247215415718953667771039627483107599562414272025566801937767851710364523873922684030620463387046283397191177445743760388706887521244784691492664980982862946244127040786291000941814929329130297798829592698586844514704438348473480837869650091102640073154816121806143453291650657598569657511163435599776475217038559718721466471859053815832897824849933419874606470796146876514197439212259861786771187589853776475606887699014208630906828502435385793151636726147310200413325072739580642938618584910249094477333423978606721528107122424060115878727359610120505804348470085592097124166514072371356827127675881078344867182050814994675731876645997858857639114930037164064584610826246825108723456004393689046728755671796116264776116628279119259364241824144614071844644409466648570137374692437923569228549789687301290876120401961348131723548455225430044141919588633537587051822924062421721602269577784894609324784417228804807960245498614535863036769924715672901300278757507346966231855695224424483724910009904277238005875042568133290538297410348936269967054006727638664600915352127761890169331936861074040482434971687022299322918832817875967917063827882230575933418281603496372210321760760446184820507339791027281115281030073479486155161245095399780254134946528270037055734432807407300044029596959595242095640909612290934814075045292488406195822540444192440513494343578587846724056108614939929946141257750694189831441316738110944962419415507819351640351591725887544199298176928294817477758215444408207155119948913497913661816203047126310392841739642431351266730076399449563627804566506992323538015284190424147745122963360562452183827868149188638351534827297120132914277694848635001060363619257662514018779393588827891178521872874472760819143159853263393815383128430022228088614851519889256409125325720576153060848184812768348107232686335746629887570058863481586488856789439085256489628350732164074272912765898014848407993965085801750859337639676058165003842148311450016445638511723545055464229733011101117383575375045653497576555229833785004608152544177724062834811555475131110747765628364258020262766798575874834970804947085317809580638731624067177482308878972321483833458322171684338115581351764314155729440166191547916453402923761062959356277422343945093158136176441593638449445518006431570725848779657002127916821734993578863008984616341038370240605962868370324247119711829942795589081562736660000370167106861642920211822128476792417127856019630218573617745546277557088154319157647446370023661606568016779823962174467752043189861249095135088836273722035074204542069391542909965460884717728864991195298972691577743647484133438008254310897704566999312141104590920233058602928553489608497160963816177707213735323043869710570127640229186241579543097037239540319104040729741375995915266948534335704569022022302324625140050481852673705219022797507783137956429930203291526677523248156079659844440347517423269176695126272815976366370806727607759011041465235980920334268544433215068329249904160158394852289343903656221965283603413994659356819530651115985188098209618869386021975175540835052009240217563020352616450557300401516766607866100518124377279318390551169209883799473213430556096919337611230784424184994066162517255999220516519549413144825104715977901321511774592550060502752947383054430016773282322248911766441944621721293684830793849233434082527666169809092640051559577216700026340939557100073800002117481282664763507250390168425969355432460138575718186395062269973351895113560605643210588661146462044956692100143293467258698431388548527180319208782056821380979109346078378417810772452751918205385878298154008181800940611571159157639601213031079367402572300032704920491172631875166971973111465191240313060337157881972621688742242352802693044731934116436266588043490551241716296527007007244791817144484730041666964289823405532390685948946266722670621592201459231914163217099862857063163035512737511181138412431029277958416225092705256825204854937838982555806431192124178655128787843309988369609995183638088656329042048860886459538282439253024170272741313066572641037387938967593059725638686524829512230204898014070230347463456032360672867023721891959859485733581150631576802987684481167103177336874029438287146341116209263808623651931250570550036447502861555173786198186219524376962379440811885100703919660337622444513197579952622608538917166060066348457075694512940932956559063025384279448584705016864773417443792186605983507333934314658648311470550937146131052305772888336388120353198302174154771755171614302956519997551212621757426757855540740713559815350345600593821453909195566868872024924069147469210056295091728434778445307877516772091175015722495198375142956634076461391178632369579042861566549163826826380316814530007171482582723960876645221218278187477888503361096790104363694564224560963321237316768012304604913816454713914552052116519150360239601456636902684439444740596769171648084644084070065652827210864469624486964882897041952053505129348940920653493582352266486315907514183563827330275404146998511308851943233836738585951082743367850109352538439523921852659391520914460609267447814648696841446351592570082479865537275624697519582912008642900997936474406815925440521813862298286269719675581610587159630494593666942153142084749960350499418971116362194245566299046341895198312721230345525081847740766443147532945121736129344503303037433263611184643483858955188132088142424351911341368169360987032488952351224311900922907258545032839281022837173289157107718315571981632049809392360482785721443844419912286283503071360260801297677899499952340357590015715797372782246274947286487896051008906838544270757899787734392469579088788150609841141364348881616042100286388562706530921490637090831367912348139029029446409595165155995212491453398886926112926187298218670896932991077923250349031331461619121041925721025485742798682820679959657095968236181156357931750483161741137796738073995943790181364347618614375616388403063616167498372564042544789068558296959941882247422133166136695472744443671296827365961116093753357191463240424879631034817039454280269713001222555446712468074572327541114374147130463315752929618128005575920473553607400968952688429703403477037669748491697064359435920528752322045025716292392595068608560245807251261070529354979769541550523930445932297631050276889867143897486204410318436071133043934989038590641254982114882465093133443151897019056483456795101989073314563228072086058541533152995829636990449002100302164364742794065897742127668303431808812343843666790399702490034571945613897558466746448026887139770656393193801646521133014470934797593892440160671997583223611320425724311626102203391705388625978237399797245497420852852282690353527570863353585017822240381766132242242784495196553162581046155478106005879744402753372176429247737288651649388167730294162716170943862770457772954871654950674929698946078971735158824120769493879615309910539593292426493362400231176607751580541665548597455659350804977317721899451657675393252919930540587080190105866495102140379851417551955453872950571534379635694522741125652463612368346928474380439955094048416562541673447231123302308283267106140897625010554665875278318622813877519990593450428552205572962559331347543330370041007246525381159092082621364769403467641502393625965323608121144939304318231079259007478985516283242778956773646133946499066648724203882615726217444802288269708193335584966837638286840926847091929504806195423732577770293223996656609620520243616845930241311032631178366522483123545502124589397460214986539245949454117081569637097812929093534380660767900149216097183285265227590781573591605307274770105533154119728811366576028439409460513019098032690771351232060257174701160432602924170290094459297720915203675588728932169552071343031937604954100735186282904578445278525147926569676531108939708546465287572542547492668888327840147590208088480686877934832566114122745998408655217148861925358421712189419670411970020639848605116668019411236650715694185669581272282094686136105020188178963383659335963345418356321335385102051386255052322255508666273582920317774114337368308590045444065125535385204854965161064005153481122897831537813119989275761923158363066695493488907388945397798124309001044613127907569325648699775900732084869208875179128299975844164079789061417486194345387443571248862481363243829905845381688594223906996854069392695291327616545542315095272279165648042080201831614027001128724908648025357051065120798073552869773671572037816295376474939636688262077992146853414362619199136807173713637027916381336327579190970596773426174011190049524237076585119082955319113373868637717547912229786291095941432817255892023535944815228337566914761505602633641142773487867265407162162322230896968447601510436376374815569961775721074622689121112142508238715144035997231283327728649866631197209443332901448809218398181276620406066704926732459622034423063869483241912523330771635202327520248371753208823222410956486405627956605832080964896900229919462525887070912406927798569286469306112304192205359183362107844158003337855391382004220638322751765543508735300578582721918974988523764641764803502765830725025044445135583171003885747983797926529970604481505414111929207639609325750920872406840412772613197558559238305957130423922144123480811958273034373150495319909772676236477039675649316410624112342172321233999797471451542230707228196545136067733733669206823824869276722927484020538256668449860214273261021435273525853996435920533369056807757725437022842368738149307716887837376729490157707683907506265139948609716376991633130706272257749471980562129718598957748360596580042199410028429941923018432081417861322541851770088320423532197593322274110138977452520116455581483088426376177800585672267802057981191634174182392090450158341378134115814651618573011370658296295043453265584216269259703616348733543480420730731072810622850573473481553274160790806347999005695707008408669884469713662030398152329196913359583065489763827764944844051081969185779107444786800581899511721323635750101055574649654805372138807728515274187935252309106886823428667566502050303863966851071865948554397842971346183703780133339586993388662709878990464138165784776448545869995250475842260396811489302211007503783566016042774365828472471749673854876472903455876513983145444681057664270046402748257468406000133187311263053169414182420661437155172318357980649798475118728110591545471465559938493903845000633395671329030378595963204508016950136241736438105410002098060407734069276104722578997675600099607789824505458982659673674878800617761401686203632376783866916340557476183344480507049310161998713875009799756025280635366277933401463906444939865085701993521085354127635152137074803376467728800302618289228409728268133458515817531988829126259060255212241645461033555061909060401280136152738612163300721652174115799983644895131687521594745300606876488181196573474062043841610287459178832103007113252584521473165157370356047791208558091147665238700669391491938476649476380926413125620995096626695894913818532588907190475016833435561034550862127365204802618650223519793560288151403158250084853724245173077894200543619792478209165547936292788356985481339568786713723249356386431996887076686632838875160100642202428737103245252488331552412858808881490593810280569804465356135216552872702927748045191654865317546166919946763292928679871660687028379428012574801045793273904968115772066809965239244493892642819106718969346406325989860360561750636734024551631134848612149295130409944863754332981155102715697353306424144337623740287839767803933010458906819273314816169918033264337825160566971300597739822073407219365693809583273301078631505488029078373097642095660590182751357711952835152711834029133491178310403558260353144296708176236690969334853590830237637526514696122565873847133128844529700462308552617936487187002662999199565384169861057295386079727988974325875307948288209089809730019557034596054409425040374439591956068812548546195948193629293236319036993659595745882191418925768316630407263504221580963425468483302859058804699747687655959853305487413507071658760824148393787575169046935005068796283919118326679363768473019632895534368436170730532967770287107251372508447636141925566649542246874567150023914394698847122387480540185357547217355220736204971229097490614066531369615423949596123833485567442945453979250694986633404616660159322862423276201396358648555966951292381194843344189489836977685031675935276746957200234682206349670435063463968125449195781397443995333064229955206474615347871628502743449814019568100716121300695276688265836999057329946290132126830075054558369179990442764323623132937321760402500769886167353141532439926736828120333321309711167337670394688368895687314041882961199084350797153739441019040034348487925412413955043932827548372630769489196925361372852376038797567866830398112995592368777613777702898144796092324048265907255188042811248223970169559626585442654695937710063093315581402900854165161812745214487036027689053386738908367798987622079061107232790092402738395299095894082877621146899830083653200059683005828386201383501702721751025731548347500568125222728420440049774629871151810184449838251255236833188477192855159652691830192721755642016022513826478186093145342254740662301276987972493038963877085640718710094269002532011088844199937835357905915637992653587032543629264749274905921850163178178370422651725577590944715965440785416474157001314737037096515070129284785347554503398560617511641275102414441016995940529132426641359266381353264302564259714322367416693760406392743992454760690803403623727804857267420957508217090499092026653651085949140510797778049105310715102754818472681263604135205538566242873477169176613414282206717257044565957862773212969357415774778830053626393259187398519125298421214816502498332642494648311437202151976125948952325293020865650086857739564137899065020003141337806068962520827441468486595965464531117734273507167147955404381521392477015846560349629399950168374817226642944931497212635803777645088345698981914376637952552364112721838846745338157829148016882461850317785276303872270140675557942726728370316512215294351278969602145514349157628848115351467284377089278068803514756614628702674290939386581991924439724545551879147023377403194351335920992716145820537341349158101328676805684481407730838602829632590222804313509207300546462730298827395429834207252575887474897397469824761720935784456289581202305773838128687323845971321724383297459833601756005022062989501020648917736414248404634324919867197931554849359746915832276274712636852971993004552096266432676070990242359758725755438669216081501957084026801106021713319535037343120199595255989135010591921691324171608466484321627752886030066059865490523148656368081035646057555481962508118127049892025896538392578441076216619224024302618034609245779975019053046724466306897894073976946018538542957959234815546956270613837965981420916379245995771465199983001391635376529170764519352939610838036272207626892622878866468789476714057406396194863171066234870382423666951540359249126684338153035020219404953186703712711483839368606792630209281492097156232729345708618890993091266963297794946076504168985089598831054935927022492209028318621693354096593184322482572596709242458784797201712291020328656321725367808373672074646389189466328668726830320405084692306532066668785791951033788559971245075955903447430149300375318082737059722426755567259162596849476047043516450252187790810665780079830991266736536539906671320591312055920117691357532098396871875086026404218295171806620607924412445990323549415842104739635757433387212430058429949721146850682388057324870628979822209157993175989310459027388171182403569224531919274950098971575856010147249692272646022990544074101600304565161824774719779447881506930538021440856336258976995959378278563742176597285777128060546637789074276452824121408812936696180290078584982805211713270967699196059343376789640361377788947932747571548415546360203221200905186210781325063973988092110530047392232439552413121774524357498335373068535096970011938133701442840378828601393688200192286294546015065524935185997844299095909659885312245479246631769460700282145177392388712633547422691236778058500393100898191301486107515231271297082493534447080005154477044560791535851518918340464751859258364014314605390944341316133864197385120756038958290382747729322716466024518040891441563242057085262472835749817751580408577661954461038127519415464767053253977176795708192759576310912257016917051642624488071807554866773149484175290384940088453275756915863077349517066610246734306957587974146849682743664454896546853792309108898758779152908138905537646793356067283207890122489637739182788178060145314961819045419914284546290556940497616082225616060547661331960187782451198915937141651926692872084400412171743962360847485516064530394979258313049374732254890532872086520375479463664156976329193873419699466491720609024086017203407224503691869565236648003992410771814879777031536666087090146841385876280215294829095265882015567784989564998986442334878053342640715796609729815510267025442232214301859625352106699860655607211683232265845072343855352503779452619435951021816434412499668994962471095087208245216839470723501179623743003064450096649385677147487483830926636506928563484809585189157685114876589984965440557331723114485665860516021989358194285937850787508003916784794187795014797306279951111225263569734169536815139752983528850668108631230502575840645952601495171687703120203171203563988104956829538770773670968194325907109272241857089352810151541376117494013715812267174280465532239921904419171837104509568234948359359946489868539755475813110773198253170235298312990694695270622548528310655870868959402812312211027450269286266464782379864541922868638078167532577922187063037098478319720534032000116920762120782619202992292057407335952449547047056801802737389210434071329456085609306508273220119708688876730418109533228267151024575844805553192861569849479590920829920582757595288741072540558787371137550167440322777128262965267926543147571061821259975748512223686325262845148537881555888567605107921712623113406105405116004897686712569946811322764876262872519993292070486087467977150096080763218884517261591927608567252365371887442968882486555346593754332256408052496981404451185209582482220835013833612684020665063385687468392454692468831868450836176103017004361759704438668496084580797113134427310370274042559490843460478087385260365838059281047806872796615777251211607973832302301221240865918499302578801852814121120952156568361593871243671471275143161378802805156369831818363161833116227822410868761550353697855870339824739129061742815204408921878327202739588920978862300545162317311056242337226811448776429851521118776228795204304389369531777247180570821580677122578381572240034380442289240573017758897734166458775118409491597060228492607183777139148877630358662102330355344391865790382351380745323108316421088575414888707630431478700594433088222373172442439628269669049265599658637084679958327988894107250170918774042212655319645962690791634367968644824114179387173127217427698362612827511973926668882171614539631667687740392549048360784031188831155323368898169485135939373430618592761081200553887186805827818384201470687409183840310486575050624722374483270858006040969509064459644864606059603012262783296009536361743579250011371269913981947289387518845775109098035501052839920739375671396420169482657184640320191309334311511888218408194622194872939276037970445163158894908466839192522941099668228569724332302631966285421924936490790822423033546715330999979264799576550893900534732739482336003906392241034562364704188675404513408651967244488521339363171298754789161416855843482450473103796991489866652100319083406749848277280536308547944942133141010291595622139959761144992288677701592893139497886020351731117381712879375237360468375957603772160623276529587339012642806645185744170787827015461389759356165954907579382170118804526524035035318836667174145733195604589119374971989629802150204086412891353787427566426694605830362335423419464735805430773116354539888068819926896013433481542057416226867018460912021068131675849937873627381136717654197200338471903842825042321727569391801228682830990502250230230503780140168072027127905797103544370424149191909160982944557900240751102064033497255460382855148991477809338166448632516810237741091468719617316882488979234179228726051814585342918457666028849168640954567787432132704389406538992666833188407509724684785027601867986968482135993018534497215308686974445279258631577992903310874406341538177006646571427989879339008076906943205881124891735271036016958862061958268050571400515426270406321615939913456389540679650496383267682816281297707852047189049673471030787376590210460991959314519163641490334041706921859025877636517870976071803988204610200451311904783955495107097391254686696455072479672527019050972889134178316519338843769486207537874295385185413097471471401122034866072432455835692687295453209413966711849019467540722400549092367771508264541225773890259086947070016828519241096507575222185143396521400380237444477903074778466211257429181108480825942175846803256933712577239643058563795291766971289481028829972121815234298486768627042062104847613433755276524015636189745248225987521761842361161078089912655735888733021820581278303555338494861652233563883385731567793165166833279197015279453119981196804793637168369275321657000461257786572566646085672109093959644357179691733664124737219543958867333951510595541571275977664789733127294742117812377715958401256949075021486060728719378589502789585399882031013725765611309035800985268806908212914499639874843775742540571428753184770223373225570314444731128224908666840474508750935780980103513531715169571604045151261273397693386644831178540927321159760994138867185522650493877786596462633631361733532255115845455051937553968841858687401102456015592694251417687724957355277986703759606293845107399749771797679354585549265527837695034791190856099013812856084358577764813969606012366663037004866699033374960709048366967522805686772776925539619119660178304207287381824450969291898950146943420891875177631513220401079606399236106749439681453178461883733852059817674922788881933854986218403297261336429999685666644473485688030748563750785396226932952853510317611349846918734174210119520615837015457109740861689325882392124337765370856258995796152300036679477992305717053459593905371736839946328955080732367769892849522188108824411209577198722476821341443532918242934942772464557712356793442405430230565622735830712622214823571352739542326350938071224434551055163725136457516166357447840390082175153704937374856927029879251319997634455297209483230530570727588139124289247082597449504479146823467908747887970713850184880569805953656197011731840816726639096092965897334178780440723752500434435813478146547120108158645527892851287425034318269439855594538523419261451857993922371013161702946254664515998277396710008626692810837445101310502292531106116527856654604674426846305908832505992270069007141042584467847469478709178942326667213877757215065702496071135919061926593739746491139963852419200934540551632012666508557982538476516416206266799867303890696969337485270860886559045804723996094965090272697809835850330249487262426559376416576431690424539538983113961074630616971919122388077485949115319703648553583006971037944187617701548609762164461492977570220342285464233402688986994662781678000543809823125684961300410985257134034882905937440961016781690004014978453586955487677357832420098180563193707750784747726917102893468667463837532264011697090224675978744779675147631911103502871072898904488037137713707963581826546589375767418966890337632832694616692647866700029497607436406027529189468332998241078166988692645100506251039247746346678787132796099811997383734714390872098225845260277317241521380460118646982004307440132280701313189167078905093945776586351679829147222224340825061409545739195220492732670184803459169467801105779797361032863149460424457961789738388430401812963584888595372691617137864262173617109565546865120399871435835252061819447244939562645781805424012275777137223206617212855998709190960877403386023127502585790903205261559157203573299637674343164804040621109721979293249129493659801596805296389037042614945407332947220831755687569435281863160813346633817965892385645071301670747907017914635968506390235085904711917310908155625359128578676575799794000054120952847908097197521289449691350307158328855600692306266111770833362116398761326439507720793606153677635220312288959595462692357037706157482249214788377556126152125653094556595194651409240319803405289248995178546169141884914432230892129061084048896894848078800627592616835500643589092777826226850891998284053604854873000028258258731509962543137864209590620393625516527600779855290491413657688412827441708898992371684792604043717693058361301502532512728064741158879838308725780871879918508054681207533740111940296392832970689949800556072537906788165324861731735217561307043947439149349585501121666153380663147208686553544996077427182147837187410287459546391144080584494439186382271729178163841541144847969369238138347396197681254547433094454185721351575910510413368277327174530446564591800983671934086725624852260039514190637556275371783951877111739452819442679746168438392180173051456880665624908484062586972419988613108084013796294404640689514739827222818833006294795724479835061549485396145669240249772182259435056249036339841681301348629779807086230915371638824090890917098448884441502875400440637753922061020328580345818337761489162135757846381479721268026382153126545601601936649863434215210007936072601230572531851580531904614905881183075617217994485821314796742857274002879181079648543781391366138091036766356364525195613553908612782494163158883387115338646388223900960119686499127840774004246042819511882009998472425230728694567551238882983569427253845392584702211421769281593699845093608302145897884922208064125280077153311372659226333961351008260466418416252332919577725636693157375714975945577577673872341372802012429059417105722409541301070208786579660272150266838552612075929338192589991545956922506753059494342974470275968115535904451966759408242037529083959044750561411196530003658951421736366762896668916515487863410006250281930539358467979654665349110469885211346091415577702503391346239369163298339728621357890832113376703958798894614903004586985227262285365471570459267831097952957485824245291630427656382620639612235145087779472076283362321299954570954736770059669117857936743291203249417281630847609298371326434248888710208229577901016527447048362760643275093412352524978613274649284853926790241268045575686276687804111170726233072401476384987239528147659550032031045838962108812996400911419534834387925328716187198514509356348552099337572021334883245975218024424862798160829829189561228340022995216884608426272753145979226020662178989831201826253923430485462138017845875504647581381135685226887615975463871732245146035085564175284601135623565370293483224977358413533263605613302507318398493126466098837542814073990814844524458147626835393346164730061599015086227722932527171856780821669763216402740637956149400327132041449297913481259976693852008341176627464452152085951524927298892758791096283402139696041203138345269978443277829598393137212425955475646741394635456461147878900675323326842366565906650296118313519242657644577394120209560518747493240868335008764041105491959252748758196814910188084743494757701972020581042864580678865245098988536982573482187056394885971720428649262426382444308992678877517521257213638313605992785608817661180813097439328559503827919525030478780989047770463832300800782026061479011105799080532709855619651593988706634463471916179843041574181801883897134618974314712861747809022942873899833297615870099700410984047394506790553449575245466071317762279996369952691665287777147080887837460202069298774686236247003101963233837233947575457051711338852602729248118539357140539759313050625031829640352401863771836864959717724450264006007901766657736519702714888577937057102086738610089439382657591411661547656810509843458412332271606834948748838304308199758261802799733650453805634228417773214881475974979218798578014685860921096652031950551613728666071766216398729955235211404519509987045923224313441091714052350797469507109443278827105267431813559402840017083488003660657666235908778060722304110686829814392258364092474996960818646438927921490503973210889829989980287812748641403671849879242497502400387313829774171117861884161883496794407678331392553925525735953245038244722615716899780437773386492448275162287981669314469006292429137174876897250292033140699940827612141943477427331412361528231897366592108012362163085482296559792537854090770861650002359639997176226979107127433666363789063112251623918778187304100719697454414434905874125838930721272494875924831542813744453088496226435108932455115019580510766803106858087449178293033402979494540686767444749521188434736733997206540630871720870766102440237754302132120853481262486406434060044344234838249898116297344933805591368826808736796000831050074115142062019530421927293737639473401220895851370419413148095086571991924415958956867534446466117209501480142064143886119050952431134864537771992355766874571426923451804122912126157234178785098940854631323990295116719066784409412955868639422909870918535754197712493763306017844520439212123670984858972466430278247954023122547884103575335106975889390359014362240924718450467800647727885929002855393149398341792338169056510579341072371842504838520084925535527083057015464159547146497235952827231079262067310299683776226516666063423430400753732405073152164662363424415697703385020359081653885609173473168939389415298184806686633770255334849295606556031187800654371660301067583053253972179971053476376618892501748331515605888161003280441565229298103777703329461382653168970057818945539839899783973165500407145250467248477166701705240831068899769729091078919510049519041786928234756967348831221475849209525282061627261672262674217529818905348277637326378830055877897146515711110601576728160361948467020247284866445548363789834347247528015028929946056654156454885870130744915105153316216998447842310295443257560229544680558888966398752246864199754164552457477834392370771581001062264990638179579670535201258007261120867712668373055592214450627099989262472259329191298248146071507774895144571851235186770802861989705753372795727219871570033099160245587125171827313136324205521618774383339252435795622961171949028882082757400648063585748248237692041425762517949697640121236082828743840895384732812359696842765603284729567642094457110685768487079751044411544259310078975821896134172987617260222281514384879794048254990969610490125537648724989588834364964754668769474450083425298336262246658720683556024751786359837205753521523273989750886920342150053125093145733807878893733601403674473219807599971576705997386199775616070314821144678068137569972447715349787464900834912286153920346851760348531079972943184197522610935129875985700062891581585966736157012793968325408343225089350328684969414449772333807045194789387874039988865928199232460735258052825729779009411568397378235685163241194022148644093367810661204366472527798479182553030682299651970914149476813786727382468921937789530124821761851672537924514433184871434160041412842153783182300470820536729371410532657743732027176141171144184953530123496017388086820059784782841069828193356564580723388830245999658356678389618705368493769717979481888845091387418723117512860941833804282529366697341898634864549783409142564889730039103128315354600839043577009900715252977641084897565427932296943859939561609674470994527907969618994207097451370756358996708724478866598177601939658365570991046989335300667345183055281494209584026164636795907816813579569894372533225536572178827195930491161799277998085235075739837392607827763651747176777028677802680762568743656132466638820277700843346408174151573986031107138776670204824091754792709872491896752129986204666334359754506977520182421420403365746029574356211107900205926748580659571483006713440356946382756690643813311637307828328037847527825875164400509410213900048782712007250396281973856860274123743893946393974092464717877084140786941631156215120478469219540421966160009581613331824498615884664112384643687529999372846992383757859930800341497928109131812515324222256915313202647090145596480368106300358164531544493006348649418587636485486159622534198590299520872842874785369540317528555851401808148992161639163645706835644545705377192283888665382453075539301889049280856778442549940553069467426572302975056803987554289447351961519987656223316651110453002510923298663140393621340456827380154901977414084922795058491820849015746937673260337288677959716581204778849762864177317935229035063361561952126115952307401415473391314008255282682724591288559573057235296443206733597837040170419119690134892364086303521535349225381322192128969936594351621324710950731328962978846105918420397824063496625953159744734583139159957602126347039942203610649236631034819789224617055263423705522277939857448234887834003152056528484882650966888687425937258474798170858455570257767268975272478397158517987892146335502358928140543054801245639059796992758795573408910977792204696975056120702967908102878037428241303496666704330381339475581993205623970341822261698579646024957712271084850813052707587610899004324182468519894639440197339127350444382571098335495158087266562350511027934098366699808380424054885701596811595927646047019342637396237096803235269405924357313117151429512756268917239575248189841676891029476933385112919702193434843413141764549634159351637858831066412298276283619480431468610288047762957675278200936326175893766697094888598887219995480870881252494443249625429835440606180163730983306559189979475439053209098990890413189817490825748911077496054347087248014156432455775802519147841369876624811571834892238637871481376418719576744592641322517252513820240737664955488959123757879714153380097278507198695507142901642217691896451746303842289514056557173726601579743878719342508687257903238497641320450322405328406912912937691952114124608098651477731195927227371827664164061593434619900457060922470822887606016783483166176904092029980225138294130305374681640120957958719978228315581807190198092354560169406925705300161156700520398573245918142346596084812997821920418801832080108217918972301556788527507773137318971222152797175832377818569883015840984721658015221291252113900840903124235239975468588403705261418085688120910623839642061699930095361544394310784803792905174098159644126370839491927748508828243966291927836216130040919968802498715881248230229801638072611312266870248830790099227011682030900073959462431464698051078994945469244067684417255523603661190054142836023043437271122061407115875672651385556056189778710221176893383321802881687006999682078340360759036485629372824355970130128600106447682162735171390875079779456264443811166625835942521580742190070588437484621825310133039357022134901594395867845828600183248829493489564902243024925619246075685798422149121028998258081738241496991661124917986982049846071153843396377270200406942697610202488378248396285060306793475792092552019690523764202620876702049521779346561352197071643224120690493188526867595899044158114341825823406537521871682332199009133031704807631239311408738657703812630486917187972583199174629036834878594545170788252046475515046943953982836989002048982892950108239366615086597556014754845794779768001113750421622561875988900175936313958294573667146655677795008782450471732367205918764026120721712454991714345640107874152456803000158180483001708514238430194442187448414104377866910885564864034538670836726980903904186347128484040631168496168305976597366684155720183794724754760811738791739380311888535144288637488216920928583051305223316917304146269253828395830834727541128540351214766049729180286787634457562241207076948085706057586507433674746223515866780907053477504332112040496135890810075633417226254658045296806083609647711520084998985358284199416990549696273642138768061851870699071430941536351574607912610229531102583790644662130778126882891917135133634390281552166107717035727752982650407700441116295786874833802624577272008734480086973013275001398528943708185021866412064247833014444706695713518735775483102013076922468808105811184772564210629443135996706576966586660955088274256849937117614341315870308140645020900212117376851354585370512608053296759324754319625162088463970759657777957874364190582316511951372538916621571364137999149516043726016407472662281599035261546331920319962716933022062896629296763071207123989376498757282250989676555386154650449433467182721363945761026053880876764117178862869371551322725683675788411642474956490325103183397689014603218290922448451321222330922188614067771242600555879361286820879712711893125287972767320468552084726711595092391235515328285643540497646091114461110702032348017705504103111483675584965986921271730948187676748240880923020862283192335384671348532550571543517109973731055439385054469690584340170773324770734614711838382955802070348016778677290085016073920491581170530063066493455872515266172831559327957088065738655798075607673881990367836800711182368660396286912470164953273661906844993673234834096678372191070106704433690625579087042592496100577604523986599972131631899890173493469623961727260646936637172645306059458252269995900018328419016212000515032013361407385266173465879678096499067590217612594588246548720231224084111023222185313330177945188263318436147099030562015953040459577600613282330052900942267586930242518981493085956459919389781239460346073078269759285524349783525062282746840433757357440316928111463159734522267103921642070665960251105677486258432460069668584918517412285656000575370526943858083927223100710512374378652697107570024146046709656885262828642320226205683551113914349987506712395942970258907765434921702681127234922192423589970124669933637137301536534748688373530927851555667321170014045579910299667740962416253818047973032063293689601338160269247660504064174789095625251136802157915134947814902207918346244291316366532050041483960105238254004149736646073566106732026161849331694741317539994433644796195369215065940969979803886749653563465306991546640844223203980381096937959857003075501591931373381751884436297613210828041690246584662411301498911432368028957876596899657984344202546304427297076399004324662712375894842590436849665854800241141151781745679301027687959657058757956568824452298274972084273134443606531025502372204166173555854130078456868107846716419146057935780451405605357598353763002820062158246391119139881686516820270031609795130430459336037556911348006372311937316448733382851140509571958428179520781515232133761183080002706809019479034691105768848141565243793357432485645593817664197932914721750476145886317252301243656087874267870032775609862877719041542057918691209451563010703971521901053910426951884803111818647445229430815209987569898307570469213453637581508154072665105921049376954491452838731693029458541513418650075431194327353941056613189983318526814755903070924152648205335657841675867075195976097728713132857875688171154129386805593516990975713583258514530233783058145957768627863344083642199964869276347835072681117405849545107565324319342804614128239055469128772341060287184061037822702382161719446889261173736023665542931607023009789976230941082177100117470271860744899986057996983180074876234764722616264899928551849478502681610452691162946885894467691516328578670481445967575582562120872386751191867360053397630619614991368563895936133663361816051683940434704150213953486374535239157982116867360659748880196387118961253492199894197555104011947362311166862817661313501241001407115648264666056460572055163240673904500332752808269940533233781582439135520327524701979357134930440672144401539378596997609702863744916720732900968578683128126066547267839137785542927109905208551524686632411405513454967710225432852770280214419864258632499035183718474440694340750572091868840726134917876225754526497063032385781434422549032636220652675387348690584239280772150353670431009153926519658974740197286990583383226798363117165753675504677884573887410107173901475374780160312858174829611996592638962824698127390578762771275845141182330726063221257174815072962868685369521850986565118166673496733002876785820746564377737375888838434657053285335429198762855847876207716620918507699167903068926219680109111832634734675153796147667580133618460993437359016682243288961556210980374495986534601095051771169478978755042382243870430745095263397945989557392488959756068133268683563947525439331522011005883224092533969476413906505928607095717883482286371805408179000278260064182238183272886311338071753530706938567232761651100088707805576719782608770766955656082958324215127813935631197647332196121570632240571649323992921780431777333472146050101420582450640844939467246441531512369159188359124294381203166011609661923397464012375750768146259929556033607399949245560183817856163038297566329786660966893613995600717922301673204100928364958822264334409404990975499583700580139712740049125568436763431730832893083499067916859028788067222317903470555406565783638451200477909623575311970349020064029224918278334299917822387281373260234290959591076127974099298211435247946989675233325165317033671926850839290630606636040796336962871449219650858536332519230190112388237479170581993938518392460929746698338271616125065244798169772606817475380554359475952895320089447738084700800864874716872666029675328355693843228782305186664338023292789374751401921057387798268421569404668120016839140164660364411789426674959433541530895633057371090641854621215406887879226278296786604447903239638691378150116352551044843058259417221122024318497061917147455035910974787006042650110993221929571511749358704818230860578642899008439407096343182161568755276985254474391290484197543840125676674292390237645560236380090404059040187735107324749723986906248528110928896835847711605721587712094231380887737416274818562903735179198481034454819906988911183356669162972124531403401530541710474908860862008563985735348515499853769258370820150267770059728656978912904686486336344916097872345314386835482864138727655771298036081065118194931025889853509925332066766144784622496401729391282267302684324742780814956293579632119209495848986194181137248504011880730166197950330655484442566465175511916452869942936343392272791604840919292339654757826671700940473207802602415221582900362357298689451517684272010546701876842292880852969776455241460986665181191559262082828372700865374297752676037499278278125744639308976714688953764263550118558879824541158768439494325979213420684852681503553829094409268805927830144017606078886039542352913278793733906624993950703140163364873708003669626741884376630398761080640989612086837573732084547738661116710363178509644618915463557419414719400956864394965877379258490613171866926209142804261326083787919676268273141891925966847030345037107733764565782004653571484343678174709816628757482215604815383552962044533024926129982937133423386569840329276903046359738723825643082852741334972175055623938386539865729481633899104756069728856610719495715885990628691032904632907815957230693889019427566034974712898644706916119518362639690777980952647103839840297078812248436531292505159499944790114745045052331051801719106176375515516646523366357631080680131623665030272835936356997850753947803968647227729913731764665205626920305656707849489385728474899376056008375750988244836529989673936825981959665262401881913440493006628773792444712822873799958997386063361277067211406170567162038237537506032585766373010055472890348978481134718418814565856046577627522703487887293154521325671511653350683545812772542864142177204791588364605816632059709837084015397729513104464798532108903132688274545532426687414686806502730527139106294849279721475062842456379966322515328560761134483187712358847258700677786178524203788153104305619723053123795729476576904453552217952952376324880618024943278200418783826691491834127011225416343564646779373594627100180896725655686934770067763445812500569216320475687193360747518478149571179159412042197147429970834110283284728522916344271184953672363472301700207264293645802049140392931963380261840667093486661481329049712577974882161085344169683184096971675863159791116198707732439907979060121936646617942537728740375298850908151028336485293001968457214944082277379122013027279235579355270252297016714827717512880585928521940925047642323008205810925651770197807207978519980191081316547785081230111455343949014626264306870120934989522198367082006832193506207771615163724185053022039778311478401052569771070022215423224190555542210983246886803488814923739919900177576489045930581374853751522400785300466495383135859485480450974153913094915869383287269753104649191790236844065494829948621082648224709736690873596364729122579083083368842453571124855980514545780896361035370973928486481186166423085646297742373226589359559635877586130852768810407789926136204531185149523623083216011370672844912908389760145770309709001398756587063360780697980141963138529174166194349073835857777724719732635562064049762130535235919527165167728470213660774029849589610739804856789146862122100846634351139906232843266046486702997470249627661593301960798752003647372260315728994389915686717328891504378984777818284073500871680083906132799600596519722802326020277078311479636762492208867160061364359879054918944846787299409407467475009120838614581033479205651647942603782102166514026380577011574320037332078418081582955011111269101661228475741458686483308210836807058955557453569583557257556129234328601382172207491039819850968134437190867057111877146255643114642108686016132223887941370074530199935413301278238592335997208341326830156102489448758314580589762338293622646558229790848112863499764811765585210706091864842635149738334148184136249039097879336317660572005623350162393768348719567245399423599872086410763101256199031908673841425766279297572809003396776439409494272289019100530150612001871842282269411537852120811921499342341421410972751982220206388239838617551764582175641816007871430864610453958240287507379826617920016863038402790890676622048623235515294925133871414371950901214563069261496599254566311832231634063096880365804616968873793410806055983098977891100447152800749357304709803799439725976569307685564604974921736541932510636628622969938578767599838624911424179372060482809596392909391750153536027733213236424695441045984166234665423064278169440164475509860293691822803752893253702349660390797866851203967081873687773214969659423283883821426172201248340021160821819212700979861884517751215361291242190427218045856262096715151190963063735392281957683300536732600139449890544597304576139866467782233754050628016119962104130826256537454649703709524372429046171461281278888545547299267133046212736134158188872346968948722573097660730522787102350836943258276841636641839319552770769375746048409453970107851188043493811995752198644218385606673495481873665039278546244705277293678772960147898805454170544705133743960762594265571788920611367837478668088600374121677554634718928619561228480312133198066217930137917922270665548083554787596679341348401795365977409889079077621709222621950676518319292726023184386539188752687139545797249323616350612546279714948203203411073088721050815498197748669662431256413579251548940862760851392200974858908336222709737726324813956093973600492287797416546720933750544331764814098168167360754880158586292299762946408995210449014553730168259294020891023630520632440347860258663853557897318455596706788024539292766327856140828018443415037139944295166675878935695894276720838646161754912201585113954457414262070677922006141142754259021363453748966085545850840734943811161082296450548362405950323057556397214927367194378501308896833085383399582881552119722752416800100835388795989537871132690277344393051493877886706895758440083587173859810805343123230601048169830283188389960973319043091660056973444296521872147342313816686824126386179940702910265471567011857007471647137133545736312550072543571467873117695494201883805292064882289556890909980584052931907695536042343979386531868834343804902254078120474680146332265668725431533982304971478183534004546474405859885431001988657229455349257006599093373348173033196674165255291783957567616950579167889470305116544423447046375283712185464818806725000980530655006013218023395066343294660962018397132305084764298537835765220119543978840706515051911252715840621358116257833362811993455755771397743923297757783649518602082124160397293349692953485364503169292458466085023331677972303621285092003161028938743118046164640233215905948026512921864706436425177776241229693990877592069373818996565682779768118306814057757234224806502581778501311006157515294694906199447928559125315378420151030287034542298082519852406766355272610345484324911902409025914087377484964929104528623901896554093721243351483534567098052897876448237706702788500038223293185848275047929688189708556715303431459169890832684931673612103731496013014910309252374753109913325899160377990284054009668521522014279080264185719363410617275055510406930476202925742483585192322459700539112658617395000241001093451341253614038451413763611359328176414955298475471991619544312471768066969479383119323814736385013397118797528145830024219003217077658860554220792433014497837105352421472584276235932698706105771981925867903452889939194992623593063070390290761745407381139933715773027926695240144154560289423604789449196100687111530623626027909312811491452650074010827009748931952477907834959246748747558359091449931957957140782606860692841393511990682914442534646212538179092959225828798909423004881943522963659816467439713673740905890518925471268447755708307928250400802525363200951004845284409659581202827887850698456453974530494474651369836623762545947207635133045887258443670128723198821667017239787155361204626633859546397007386377671556868735029629268901863146349430703004655491015124370226979804925914262532621708220111313586937534725204334277062452501962752683375368598646119655066821946589283794320414623723663245088525353338907612666200915094383887579660506414314638455310840593654931700676240776500113278895234915892750140090733351262172773508348380108036134729842529838605586974439087665130863913246537814643334565983307229315694572913657736739343543502505515440940582388568530039454268054096823039084893585232447100284816654374472826705069398343643596955677945201720487896553830516553353673853800025453146469608512461951490654030095224029768399103575172702967557929988467984089016923076067476002736625653052974920386160400056486351004973911090933396945723478283579361863633586648956947659208659600304738466311552415479750404159978901993085366278377984869957032273773662218835231376168132352581900980679197970488476680869376973056445409966097888817246490763203744732017236048203609388042528169230132709437574719966087555146775360042941098978027454017417714657783148453925065700219138820967780099346509154687739114468374803007265488115005685954204774192983797130936599185749667479907105197237783394780139702318034198353627900511588700487076236066599087138226366306632206942621059720779223802630292153021965859059281932267402834818327753403987375459888499378663201510568909183398360933657940376705416888576683683673586335176960977495355941729921236140741200021272222609127775881788149742987815443549359426067757726227017821109624303797215147127400446340774686171065640836009068318695251564307241512717096211388308274354247369863656458602919046946563994139456787551739153028746675135950282161131770052732129070119159029386492675263753833982038567620189438371815355433489257233209731169951737596201413959263671992710328998691570451093791565336759723634441765441963665265091670447774093421088131387676401292903180731437602884107681362278784713656609535900937259960364958884040872592695135934328646906484173810009848677549718536396866484576116290436811762121953680591053653392573653656133212854945826352109977362657042583482048050679992389413015279753260414346469693513723549139651324279981285532030085911389080329952547694650503892514418505149472612919424446943757994052561293444306569059327537389708266060809755060814898536333393979210589936500648349541735877123345251707156664282676749073356854452231102314599568240897600958158273830922195524418464836196403669675440868836227647099539697036249848343167533926130714729387249830746139886535303333458376698281315936001003013511152341386584718459021250395748427521831548770025870061229325389890969271794813750178130884696672057102490062437714827798329277326054837676735334971252217884675518818580970068719219234187965784920084603954015438138491554174621017528848085950142132410142651052743666367135442306928726224805815696008739265325658609716550194009380059096379683765986494871204646788044558134426601332387625680911450264126037767075567182914940644964107033983069809282897814360267779623182253668212126048404962621258913222211865835695339263054286014539164518786239360443090819262731818776946906569299017221493994229072468163348295679812416663768460323032078497766741404581173398270144485486509889598184389199153636907763109180244477945064769721410248347840530008472957075939966416582338683869240077547912762151027106448675884980458810294359416454992542164596195214861008102625669702118413872898565847282008746962260097464841169108841067519477611642216329377207792105422630024454150766309398872628655954019836308369074903427372220875994444840325456430930414010532360498703726427180022253838229460697398634682134066198570222404180344624903419504677288604820168446076475126152264089359324666055804164863417820334885088853487069380796410276120011642808663592848901123030994413007531558221011149051502007065886764823202511292990050849998456471581323590495967547974848010638615791441329713562544164923414545348367131686434369503150330653959439456169227325762444876246130166213837280200439684047450271382568394101402984861452540639764645441458038464130366253561808053656065927356465676090131258955356414018483880536634883098132408755334760876178685817385416624441513096403584839785671053493855637813343535317872366448049325632714806939990549840944398436042581597523586571386435852037751844888251460479726392250510646282585039066877496297099796207333157177014628662672525451341482257514702374347185585891032058049826972307535905937589516549094004115672584542875984998473940613642515395370755855991097088698518891659738397292608205322879935870014773964093601551793656313815041235340455691668230886100396490245807488781740322600312002110955532705261657416611856887384798063861530718814934021071815112315624315233143098262248527526231024192481598014143852907892005533913891926376152915382124949786160524453980781836302907528492877142142916497189835597957103688417272811686345182946006337665302805813522620869443535217132598620736864866234232868822169967148867608943766934444076941660878245653706905948591874388108274223033774079420143773153777648984002927974088417746289962769045596066467490991117231901538416898331016815048468405761231885391719479993722519280595658418874879291719437842436074750203601750576139608058964817221529718539843771923598489333084563789232919523991795765426543794205340588514862938734040359679863810443275763321268158715928090418466647139097365136789931515299497626290808752981974747538069459464265786006170456266871898336182600598029645200371664146370145209778577330771927657568698380734038799747835863999598086140148548273338674672992852763523570009512219532346842295381714277579517134890270143020329087492249681786449208068809596095726824430701893919339410098811799657628873002408220625613667288169240266315212092735630044937572939873319508498085537106680374269952110275328481908339577984075917531492687863080423454765707283400627441929254380644540501954665464904659151361663171605374403802128838481303895148058240686215758046116690375135312700575710849825644861372321404525953988635593008359127769749428210939113907094517681986352160883867026175488378690941927519252888058667509625956066962162374367523740625518115395594878382591453787708128279651125989600505576163053551537573832587546750317862435031081260207302935596429386405491226838774027976327520958219026940537018166004002400844630547843806301346865445187122750888187372729006960513686147652866728265011936383544122053011921191214651648881694462501686412779316770784423916592176608207292526510040279516533492430629129203392881561326258843422845960412496163746882562235888159095832743506848697137191243927966008950797307772105981360485743114829207247394378876513608700658017207583549316191276839521385597715283441700403988724869814411264508360209246797749840847712286273118520246637645340136842996581521321931417160543949811627017315832545275749272223198893538027170709832128075292618423492808952171772724713717117620011307389460569503567766634098054607285665772399119961261107392432911278633238714830417427269844037365252874774469957991238626729967503389195188909321293471828402276889388812693829133425662869538383722038974160598782278699369136649163809112879167835358479177895210983070448514973545533392517534355801168309800099631643805816964697560087857274395209700961957919673098215324860921459273186394353795285493694708316122028883027001951623726431383032756593486892227093655614421704423276533040945784966632662728315591996082507955299993607625781409119568554730865822143129161286296268865045715692404309453336628085548856536253541685636515212609391203645611547082526619029676504382391968332388350748848840508480662465083488538393904849262330209709145716888186902941610816118685204326853109076473302965761294736400352825483266857291611063927326224629088109907048888694815015376918541999735409578333143638353998698167850705896522033975980147869214261752248898845984216336953010024445566609147765505394980355543972835957072539169557862567595827421969995572023258042792490554812984479167103563379621105376902277531558982000151870606782586429196066623645778740810110533131764986856975622502533609138549352914234270369277826810478994598127888762268608098930461015078307325246508537707627898357895778970632833394872178561560777502984669634560483156711692089780685147595283362105594718653969265983811396256757625396142791083708551469300018376849167372994033215811226607290287777376031690366957304843333055869125068532017320985734612284904335387370705881679030104524650376379706317025594110085890922063283728371474729258293475066235342099840460371773030493584973590289014407104219737042251579477257965627587636501560953266648410410725884224382002172297090729039535424043997185096446758338740601341822211356412049542706898837885586195198074011236973798056895810324412043860651534431798158911749481506892009672013254434881510482937524081332130854999984790163049815445563630260579130527960473877296831058238746884249317910802652855831854338896490731461517357765019892931086006230780963885433440395128673618975027193937448502889763504475403043535726901843462710650141762234908679257203118514907249288956860421695897390655211575856632191659410108772479668365409630307911823607321270831842904107316900718041168138968420262021956710044778587470310346631588240466104547056730430215421660596278241363556673206425867132393675321310134845809815858168812165266317457984274500197283822598159457244050301004714937463308456971901671566384229780090530841392711907974791293735296660996769870670941375868298745527513950839394438665753504988549163158436257594154193996653194441241206239809631694810890515149388347828342484294539862887690109829747014109138728122842871394496866213455013698547903068719301104296603537855117762309474443884611015488395624679289424155634302074610450649969733492619373349671592718579671434891284886950266909063777042972271589909076111434100004275486911394693422993276112605620036704174746260900775953758294551226420441807457299500808617341109624655333436337837291067097949499332955716239971111761301147445562311669663936212492438416288102045272244284886399762050493415902118832581321553898140675564454601656973147950290446851377183651341931252858892039981326226324395792622968479357013170180734129597344071142543977825465296638083641137928746876946590657109474247579791629803538661247467691843962674311279279234559004876578096762328411582312891556031451853599450658649846378043626636540969597962401357334906783518338493558201384159317570260362746247687687610761035940436283183567083214477354702767816214538662392156313543327582069944061197675483341642178492487801912662707809130632134211274442415985471803442370551214900984214180596408261946096602629046057872829023122033997707235710936864418304895801251398362766611758089467995922781874246471454880186106695956914138553517796121209001238623501462387324321642948806686498033191712894013735815812255220945458492034022045434536995486101669682629626015423348948076016879162555840495477187644955042457037766126775785181881190461357218003429619375387675236508196960232641783483738640458692841793865511912063235683046410925032015874694699979686529019630959795688988477802351640513171779828208797867909897831745304897811117484528911944654051445863288049837887867409086602590141008018461431252788433109295680562278509217224086264412239096857683351625736238044079017476048244882420435762020774904245028194614297249627620074871543414379061181458834227138732808054732788667426262736232974857687014920452697813910898838569635272982937388887661007592956541496917908485463052992704843623323703641330547246638440463196948616799111465993450028545217956495319950910136299921770008094778821475414740687991191128437315987233573412911413162148588279693532382745951753775915706801978749524945973207152059728348900329917301011100219298591951110124763116245490187069942657350913958696106749621686869068087865972511384579613122702968987760436372167181582438365293678017720345625028162111063686549562582420564312279991446304229279222443726293944585454134129694006554994764000878677749096838717819849604549107562649588864813001866128368820255273721173909683521620752693158688145117288758458249430221789021954771464665102576002898430221675031575056665755190470995297874727470112038682212599574943788700684448907647717964290321926443976876818078912126229677717607335149127653694398037791531772245091577175312354315640901616272681381129493748496410305559494375155637002516601485657165450802768951964619011339695452861381999507699699659286870937635797873531085434615374446471259071429767808358670053845002120812810524180889794105275371458495104508230448840834384095044778885129646435175400788600764318544181954094096826946032225905836209676585544987469410138788170433796562142179710039901204824407291663515669000912989066443020016329499377817658706556121150345107655980936841965211735245626903773054136667854913646781424692614914359310303008500560649181774846715338372556816272517046810022127781061201092773357282646370830151135814967692101975559052583214602165221732014766905497859731943027258071452830923456445551097157323301572051788378110304449195391974542292488963161891260994411787916712781974917527896166367826473946123558095817292149247207054994780201667531561291011321724745066884569435152195543451553287621356996538042801425093988313364569184776324079694219178104226129773868503287612796700986288041097226925516850187383012800705914122764303388513491461432946244405530707121391886751075713146593610690984723156694924463383965911815272933527138929805590599365682460683006734537644473248975715466687827401513832390151049218604463408258698753625848609922715844125594009561746390002552240686404886385572136729925213997073757631282118340150978036921328335426906377586220003421069257997468624781227138151160532609447919409592488941737740779616694705950391881576091617602795507212366888632811106990883731862122985802161603724496784397127601507370148872286433160562327664847130075316604734242617360331867357553378114830909130366596951816783640010909221973044015314388430242265119956104392653103550437915446880842669318744383096504506010960218208206770777392289404811894717379941030739786672677143258591105798714994934209115939439055951333205802742790840810225449322764247010264595317997894209264797997313210171989598887013666501580157397160510310700866348617811838707022455869465238941999622368781527275483263241234415551834355950417443511690028651792941353762182403474393875361143358519606749804394848564211518659917976012239041542440462412333988299341092613276749369042422977469433695082915137606222583183707888539486759029320817592236075594007305197458930632165446871003280100495319896168531625406906982216054348047988455708186427739536361920880171185148632076233948244716795801841720464265745681664727338200104560603930385874707772723855524119001754982763496524795869336746961745599410807146734441142384200546676429920976636900296550794586814367672551577262252023260795310008533114638494241869922879381255505874766269551625370353796564834346422190378914789527569433969924869740600518608810076898414456900081417684522971988813446030987493138351688105268345133973030336705053598509697134902883594677374467875018285857965505388057847942520177779887037093658645755934138140918496051611011664090228097495004823526938814574478475086121310569426912467270874891780314891564299876781163473151340037403257000958479785398047470772575095359371963791123524924060607291452975840254473266373933015235186039727387557987668765493302220461363342688389715493806349829872097014091307446057674712879212194210028606279480754205184418202113349252897101879548741226744222442950249537550569533837026926750486518750381461498428454252614237097224796720579426203819315779846643135414030572271605538771091091792396186123475496056960926874649366458130362264847202006836732989100936859497601063306002739309571566561148912476880087061014301818040973888648625744612447543936136281108483768501073176170605724176588736287056026011640585336789914352943095168741044512825623659390373404175293651789785148199144322244586026577773016403472004397021239248484925382381387410133610989808903942703261129933331026917440607897903622595163479296764100445282310437882666506459375188213188184994116723106561868478328355865296810774994071774109586574937578426717984984630526614981937341877943304975137688398198548437764321257127397268497533567623965767159828986378972696953534990668661078990475747340918336539883816233628787397126078921244369740633500570351338635069991967170284043653656974111626011512881205188015464233448243898718400805460818713428399909370607359738890914491311341731677532978233364430425960643093226139648858334778302651103825413539566431434942579106678422338451077501655707444379141684380788375883946369408637636560048974529036537491090150591184458672101658021369969711534613195312369799243171661948050471097761993066183530007542225228848805120519648416855051770965697676027662011947342029420162240145579719418877570050159803378560116290052253871621162846128262940781133878737214764638645841164875231615634785390870964976154419667137874057534612662872373597716281665381411609000157940337403496815768424743318707295887930774986404988724392906187005291716627094982841204496747754947473254984108817770453561482813983204442693216554522590119565610108177313166087474821811513476244520622527294160436054019715261314038087734525702287717467787838984163746587957440891945319578345891586453239527685021890921987351708757543475784557386104777722715308286105252599476550840177476514295777396139055655298638605146830218014299522195629085254237080715114859889153369578391066949191762830187567536967353747042290691642929207227447191329667538353954590980859213776836089264643959079747150443572491765487182796874363178990717766397554392504880650676449424821712024872094817487312678067575716028231462794708765551091293623300525007743928300124948098426352356084091229669722042904942808125238838721795379975887985178396251149498733704293748056762557608692774397051903910355497980246234138734368225521946539892559030919468746482491374052880614675948480279055105441093914073634079368844271506474468741631415637041897936058086081073577273234195435083733040226689826496975935234252742829403429631346930766961622208953840636168577292142157713745489605415598718755794500503008587756300287747061119737313799201012081318114142957206500967739131838838884849502267103128807276956056560679288022170624192386300723042287977220136443046928432994637874339139883591184779598224779573126230436908063270688538643157087053161693302807716658902449606923061498367957788485089630081697015242823359141213441186659908572364211671172205764822710632955427452628981698642642607177841070472360085730947798874788752316065562665819485632732361915253440273550080767251742788062703782200331274246416927539265500635656189299083862992244334709775990343344041656655970165225629990735246148515384403560576583923333181966568805174342723044027033791167632631993788084060552717156005504073394352827044468098521320600819668046724060766442320483287626072616182282448662986660054672568368847489275780710228737663178707643259471466260976870329350731369987488232402699613903974515077399040906805694455373788441887025901422506873836751136961832150134351197290138395368899952634197155081255971702008749588623859979767440010820478321189723015119116569757035338831047618170357576753690746708565867278935475632397464215008991934750581071532146728907721964920552385481123696535425053500524424320405714656876796184080689544318474082144379028185233466199505476805532664717688262298672941066862009732762476029824478926304155315261174908670544775389302815019031720664156694945486049187581807300582179627518717488587014642691760583508025645991322235121668060373953294343319221691742329799906046046324589481757695266506815438376740216087612648553809246436587620070101040080639965192628174474681993411582216159454291964676946603813931362632742218123193701827771341716050598545656830999152937257231706762907389820330532645029322248700179033265072946763042658300295946369213161823755242510612428180606445842729023027636394769898932196850265199101911459952233132045633348982043333149482150048665683632263666129875569991480536790261462659182942937542041238751101119891073687150030401942894996449797755310885168499666226214412535118663327496378239677100586590861865288696109630736685599589497417990076326107622497091240642637745390094924480120123157858727927230501106081276057421454543993727657559890920924630817900969095377319324919749125396607574546381759718682455224533578028523566896293518732371296196844910924793559783001114330272981096924000682138368810975141796105468842923121102714531552882472069964079603275700225825087928507882846803429404690786971676030465500115121273324541249627603316970800903599070030992824282563589427151942104968312609103605695918674941968372838517752366846677587010759740582014616632083065350472787333610215890030282833626661016937195297250643170271723507970700284316885800005580638335126431137580012830541701106697997171150306170948938922920836571946394479652276254244178861676628969152460841282223058966534204234561362570230967854473802637575496112636031136744523931997847623628075283200461430802137254221388697184768744852575587659393601373041177543825079403419056342025489317496731758754302127870916123378379986268821028634058546695616816791070200376901876276587423723060154152052799876852753816394990426451347945383569193016012539144707878360632126231582204525658410625541166588470450810904016496727388473318330465169708829982637287510567262778242124786880991912546725758291355975789459007314998997781115986894267825487601814336983919929155337545647843272094320686411154932268058828110267893545303735176104615393221012304156661295826946885453286639780174563042718360233147197561416180463255658848103877037460557376668877195873206548605456694598654166546449185455253610786365804303760029022852064797629263066170590062538030932235866960430951962581549024691298738868162052349833109478053628140627435246055572187969333145093586604364514994475193897038741475767879191265273637068487422607498564808676926271871709711558910193821047824277715396712453274117003391720383850190049788862130053153697998845483796051753576392461189427818176991459995749541625713387486513887268688819220548781021526899029173276096408123398751564464421827830016342597548883246118205441628160949502131405492316175898936937083411425130837484675048055616896313456014600838655473582485126208661646363733548937881234535208103584140792839492747561757141573296870652089087856457844431734497507653950343210967432523900858476791838951501751727321524423929010826597719748760784936035544352427089395431675567895186684944330158072872535463056111686176656973943359216158645024121431997615438038639691100825924923849875089392766366580543436323719047197730958724145848879143327690997294681362932189387137747657326493333168596535737598693171999457599254907109202900853080368477149670676583518118062319834269672006220923802272689383788630450131167135467085521318346390130730072035431830346536152223482488940704810430296641370298273129929550503304544522028810340898907767932866812030126711433659083541733176922698222399459351326929444410921214860290784348506686310148029233754844818214395752885398686203247049131379978973646003613990058495797488325610965447047818839203532721064537304528013233579290300928800207144092267739816576160963255771103600967399032833333507087797914383149966310508484938989279691492291652964095163839588296306203383358652930405439808053772988279867262941313003166531985069816317194560956528651282176770540825684497128154150827260096923332601197789714104465051078520119406566258076272626456833005931353833325540780093345596247407292842172272059628611020916045650741611332311390173050651454072955013072328338375770755806043197345804191597712617486644005747466393948940412793638115605916350692744421457615871292260692902523233912018729766804139576186985510075298228224573744228225614130891308593982175441354591892541918763669360801444814835793677482967819200542507427342144544246022473530611667274698894015326704060330545199440113276188153352592171997105481377782931136596159439224752923786997218433719451164731366996719552013112349325350640412487330485208053699392816168773856452988324775173105272071589801778036074443918303864842648007207705200575469376694558342617265433799223479537996929374816590587989072203697190494639165330477828690698663762826188964711063450110609237229410797127097306361790372009299347142423652629285689561381307622309038486884297213406929449855714917870856871478875452718541039304310621390939849382312755621581780529114865543994100502736063698491557027261500218453571048520979621753800249925302083452985151329811250043754430125863481881724347325146531147990314073165013000435715107738452482501519848914590638256626199869656075097642486931684334085768812561582944345567358730072518146905048796974044866728020805625077830845566637903493076031996726344732126478876720945871976815741473347778522086303884694060931955140460634752912501185057328512265190278316599374286138270799731819378405926287667660777214413737614726022490679577177672167770077682115880066956372817834043166914151512243359618480771938789484504805247609139049124748973295911770310398616620335079864576649046503081954782368790662543959048363642317839435533943048925946114458894840889923398313240865932298163202575263160721529104337468292148225552535108823162280130233844625236685852835143114073952273800688797555310555579424422273953656435597971087280638537385264288433373043843481641593575150766647764139056909492918766014634151029635680490288362486959880053750299835752870791238273532244259788916938148071921265631423261171115802883601475293895594519116733608759081273457508373071097907870615777751743041525499065778117697515098633632477216698628810155022318062958998264498247863020130402654004354143085856137904750110037501046248595610558905355105862024013598403650383700717297973994003609504363220653252355457327303455719652830598581363106663536337718547722741395139792433289303799762531164891091863220214009113066330009607411494401307230236086640607040069727181844224026988808408907760621289575548837208569590991882002716047340884873915471230929038409111061026906012865265413158201368998521890345178213480495036339927228638133455999391629717006985739675447289372883817351448912913137137832798911065619327838700710351672078083523107767226274841445026295938081340446470864345437021628300193431479882926555635935852664268895050082397832963629420096271851627114966435370627029420411140534083124595424968583131210086993264609082319139675528903739270093698339934495713361382186201232573278236861505240354886066041146785999254865123458753468182527673881394425917934369553602456980272899216629150970295425405789050330727974861728608661697845368630874198228299200249605006812031668697880521873753782803800419774476504960139242770373672598488304110538857457920883982643389607513784372360957987223563279210181851499824447040343621272457775307606527993631713330121593494366734904978175110300739237130401910956186651360955363805683781495228198014649360697784774272845490869518655396782086336080869200371633787709856649095089624861445643204581124748218464483316117969559941867042291093068095259250944449159322956003780482973055790564313352090480303331696375686382770742971858474162585757364190277725443188618869068271611553622271181776763852118807281270866847160918170543315251094715244681092330105467231014977657360731929446841304816410710478453634775911430833605654925154444014225681944145992583583181155689963916404143324123003759006844757736554830383642771397263868710299697033428917623307633855829469581163720346250277281045839534264028066203230421199757989369211465311175606699494527849750174250441290372973287147683728438811929871089254065645108639120146455808095846538480134417981649743939563422702908349552312394912118351004412965848925349782961123406649047436813828923715696806527179673229605894235470748879795212812243081055434485215044153700998903974931856058604011224387529810076657940353072614767926469404483897871523998326245210888415757907022350218369824351577301436468126826482530579537649632436002154078373884738716127544387862013946223312760636748507516450957462082035591614596415165139266384788661994847976220886260589731714296627048966674610194361789855968022407728226892518007280231784838748706258673762051650192654814377960933246501746189550354944547056763932349462414379346547010369993285332112411450399583473840702775556705062788036147384463536859155183099819054525445068088614070361387177074282563562974121810355257658653407696058120221340425210182675329489529474118791359501588653055263697268004848218535905192272340123926164074752084742773017334959143052979722729731295217507712109704716934733516805205558186903704486742319763923145567417580083927484217985238586658559488059767928957610262857965429687323794295154971299322503448963729999946738907049182773995875894744286307825398337360777546601712419315466982124124558659805191126469085052417398245736553182609937826712960688357993191886548796205940316411591876411663204507577312201272543446738712363233983391068460202733704916170619402169288489109565571270568672643511796303440830616106515023950144984160186748890695670102146432153585771738704659681153836400404596926230690281733086768804201459105536787374755816036423344084019730040405334186658372112104268106674988139963765919443241864712999670320782226149777233464274796916696010699332699674947647050977518544905695711500259000576558234022051812711601028086844464471878542334108223830707222536039198372505322484211100529953267866636614519052012014505544870960780032208364043575590846451433396081584175430339857786859287967383121210357971030077479270216011728403913750787036584448095745886619820285602058587443182393558018654742525385793455794532318661543084672479525234775540870889422119609691355204304356267965401254852920540312637208678147733419778520931593215997140533365918659074769349185220706583574683640060093586245290818718535757882332331642293035724863016400112168707079370274343409522155065502846862160686412124588350132864809784524278140016133350086161179759894698389273077720075415972219396479112274671883028227771596477948298143268039648074504992101347159252764175590512355644024953012185629881747245046343785129648974143546636977493431416221204144043066246518080868555198796292316081621266884092157503921468924131713323725881453149874187331015676034566329933655295484065628053354330678329522682480344739818094251638993703748942245249907174259116012603255295648680819364116123697970597265390152318390393913185862596813549403302937019895015093734740856176138653282711219462678340354613228918710380858566591636805899899827294547618535144212735314755931863236851850957357889463779588660997372085758835526043054453803482804387617141365466224926903714155491364069135773394092000598568327770395155598144687437407764882611896116075555416772775241410874341502978712171209572824056355512166229443129686635560806525589722498141470334151763975439306622561722319236637979289737759546197379555828771001476745789433916891084135700574006104392108446560551539905859188897643760676087144886963066830117036591539166454250140992086758622078561143590908007159621791138971099332526570172095567633650571171531395406646087213201405523612174179573386327619529177119629038086684819746029276352029086919960052962587936632165990646942115116385702887987849798839286081254399963762225638134876943035345620752121157581346992332595700091047314277617756234215538821896818585133084371007350732792981971076097460000444700193369628904525334209956356767774041033194015954556904276600765571257131063601020879515850261205436536944142644528259896256108331910037645109107124602468002985617379227118789025753569285435312548568830818474038685041456444135268527508225945175983161157829674465296124539121496967834112412300875584801417464761779264423372591052929190753550423882443210752822298893719709277981502094525874609198107388644825002248340560698228091050987822268838297824200314950230004864417124607655369606746923795066258917339221245134025517855825292467876575932454111257235997503841971350294896268699315074910845788384504326571689773315147288260847058689229674864208592734422238515214600698715253518439661526234597768116841714281522050704877314001760974028212273114473677495338961268288624478900325720665732436240174261296871348666951886895538019550907058981450126733625117936470764235583340072937543805426882587798246499479138590182817445301220874497810903487514551113538482672452077446952414277583111909422986971541174340657501482749483314329622557286082698971426987078756550061071904084406097268721307744570293242464291662917503225479739096697480801735602280270434447152307772498430536406555158518756505557067659102282176630978172948218027085360842278284488983726763901437282542764963259617474156746751166186975038462597223458008108496660304144745448159367280914397760938933927313684467453695980398320918308196439578068124105251760266173312301890664421144655724771055236952722415005137665898712027625519482868625818732937027195439136421133390967983270618993584987449235797813814487265800257997270792132155696464410351645504764475984404088426429067841737592408570868202459516315221248938709133159294343398063920086360311984084467178416384792049456404349188243837811368919771637529423628317989849413586618375237965943710465519044962689067872205155152764142565456146386962066332726921101485698732024863950036136837286744875007346048979087162695387020865430421550050828837909692894340905437685788505027114723828743899936296429987362725077371694969269349102026759104115786396156943621847857304332505787800076323311476362607856015683718964178538064282840059840581513756018443436047665327667269670697613518976880044951609849495548698069274681571773848390839276798348568923783301191373428387598209162953741759843066630428460593286140041118608077907190507898982701938574523856403104891181142510149258856198915821263856262351515682137224772055143687634707538208200300210747529781957882645510857125043277494419332978849742078866099057446653360315152035162965480491193884550904385543681195867664866242385506489106817789671021754210578309194660381667441983537476444135593467356395583885319476627567048402985889744882531902432315830995142630513369403707929214542530038768367558169557541718577811515823366109876446119950249610607367240837723674546251590454833419556021370551933124593262340971270965820463552328358712363701661063736547379019266101690257337435479543294883647900065391902938558036188652557734894791671982549849920351905260484935231299141384481939042373334924281913052238994203935572176534006688807989802516366977008744712335229955274357346067299983874147803634103427565397575461861611118090390702523644532751910954935088939841523594382643054114047836004047534350682639302550823132877409026606667528113834231764129321491052700168749057774237227389033356175154849051027062132440048936145581183662954692129219547832285512394232674042835277412830825009368666430719609888544726978270274647908863929324888945134781067802820717143982461738846287740374937280430049411287433824854001891876119329850641741213585060604459894986008787481978889326982791562002669293351215883546760481022694436713254169318010684577930199635040254043593708982315382181714134203296442897405971137744731062306972988040410711200228681875183713707317897605625562470798960731818711131859351681803990307605773263388434163263899830765452429021939532367807562955359933266673877166931314437753692302267106305030851182374871098267176438079815699808380017201696458318889990592353693930350516516744956134232375328433014894614438416931724301957009061846527907980090197170434813512398132868533139093549144128079544029233840491499963812174108463365246961997793811861021537641713300676358284450898507795492107929366815682407204768816185488697346841879875098176820519703905189995930283102058752566505034593599166549711820581155445896937214349990856557002145533828705932513541490890191403268183708652483530209690968341393842278458975488332868897077728402487029748510580706154725163756796323021976792680813133482171348993236751646627662134448851072240394646002672357255099364749673220257321630418343112911922147028751440688901994903157767123489585427867557474026781743346944363608131636581548223860271840412687307023012518593807750777390983885510049280496222501777409592362556984923149930383711976559851886391755052802588970319583560443547068684125824707087869886156954733336732365709667084404107167475583375653152859170789458142026011031900163688819438879271395588486609722910758483203262168297781031641199630513405972416232625148629947312628203434221265087757872231395881141683866195817837944855557842358839718145077654936490482996979716567209167680796716297333317305860466741169348200213780869971391193664058318926480028713017992282916780652218661806599374141763331082096536851465406773772437888915752928193992549074886572809791290069409139186020120892440408598472147545463139940866357979164623719828286794297310135611826440782946741914613066444813533726049362787562434589960007032962868328833241834336908308872497350515392743803037536268566714927453646915258748863223641398834110923785257471394865873303957086152952582376160576973024706389389813005030203646262171860629627126624089580588481729209665218988307175718641353798787140784818150318781550845138467871271795922143736711063626626823396315967322089645993776961503645710311687296358635034992690065407324159717851401868971247152499172686228177672108025264404368382363883137388820645869291220765399478656407242718408518224893691256371366720036081377275932600301490778407734469327262078289172731201137530376490332434049281190347285718686926654640373599793944641549833674405035236134024556489620903424797367099917666643678464635198008830131808177275284956354818382508139059016289604338614631192578829935144464715330808385988282302824375213413045345115460392997711909470469678773945504837197752340779804742708036783580590513898659188198088561446812096318751895099708961017386193227512841430589358639551567687738986556164457177155293228133646873072840340451489759726914762013398515160403622972007116876597529282268072113973893279121164465090171767490059427734731830189055416088378156573628496159217077770969858277554127976934940805794873659861212932514823533165837012047788060809055658396


==> anc/03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/verify_10000.cpp <==
// Exact diagonal-index recurrence and prime-cleaning stress test.
// Build: g++ -O3 -std=c++17 stress_test.cpp -lgmpxx -lgmp -o stress_test
#include <gmpxx.h>
#include <array>
#include <vector>
#include <deque>
#include <fstream>
#include <iostream>
#include <iomanip>
#include <cmath>
#include <chrono>
#include <stdexcept>
#include <string>
#include <algorithm>
using Z=mpz_class; using Q=mpq_class; using Row=std::array<Q,3>; using Mat=std::array<Row,3>;
Q rat(long a,long b=1){Q r(a,b);r.canonicalize();return r;}
Row zero(){return {Q(0),Q(0),Q(0)};}
Row scale(const Q&a,Row r){for(auto &v:r)v*=a;return r;}
Row add(Row r,const Row&s){for(int i=0;i<3;i++)r[i]+=s[i];return r;}
Row rowmul(const Row&r,const Mat&M){Row o=zero();for(int k=0;k<3;k++)for(int l=0;l<3;l++)o[l]+=r[k]*M[k][l];return o;}
Mat mul(const Mat&M,const Mat&N){Mat R;for(int i=0;i<3;i++)R[i]=rowmul(M[i],N);return R;}
struct Par{long a,b,c,j,h,z;};
std::array<long,4> rec(long H,const Par&p){
 long A=p.a+p.b+1-p.c-2*p.j,B=2*p.j-p.a-p.b-1;
 long R0=p.j*(p.j+p.c-p.a-p.b)*p.z,R1=-(p.j-p.a)*(p.j-p.b);
 return {(p.z-1)*H*(H-1),H*((3-2*p.z)*(H+1)+p.z*A+B),
 (p.z-3)*(H+1)*(H+2)+(-p.z*A-2*B)*(H+1)+R0+R1,
 (H+p.j-p.a+2)*(H+p.j-p.b+2)};
}
Mat elementary(char kind,const Par&p){
 long a=p.a,b=p.b,c=p.c,j=p.j,h=p.h,z=p.z;
 std::array<Row,6> r;for(auto &row:r)row=zero();r[2][0]=1;r[3][1]=1;r[4][2]=1;
 for(long H:h==0?std::vector<long>{}:std::vector<long>{h+1,h}){
  auto co=rec(H,p);Row s=zero();for(int k=1;k<4;k++)s=add(s,scale(Q(co[k]),r[H-h+k]));
  r[H-h]=scale(rat(-1,co[0]),s);
 }
 auto co=rec(h+2,p);Row s=zero();for(int k=0;k<3;k++)s=add(s,scale(Q(co[k]),r[k+2]));r[5]=scale(rat(-1,co[3]),s);
 if(kind=='h')return {r[3],r[4],r[5]};
 Mat out;
 if(kind=='j'){for(int k=0;k<3;k++)out[k]=add(r[k+2],scale(Q(-1),r[k+3]));return out;}
 long A=a+b+1-c-2*j,B=2*j-a-b-1,R0=j*(j+c-a-b)*z,R1=-(j-a)*(j-b);
 for(int k=0;k<3;k++){
  long H=h+k;
  if(kind=='c')out[k]=scale(rat(1,c-a),add(scale(Q(c-a-b+j+H+1),r[k+2]),scale(Q(-H),r[k+1])));
  else{
   Row nu=scale(rat(-1,R0),add(add(scale(Q((z-1)*H*(H-1)),r[k]),scale(Q(H*((2-z)*(H+1)+z*A+B)),r[k+1])),scale(Q(-(H+1)*(H+2+B)+R1),r[k+2])));
   long t=kind=='a'?a:b,den=kind=='a'?a*z:c-b-1;
   out[k]=scale(rat(1,den),add(add(scale(Q(t-H-j-1),r[k+2]),scale(Q(H*(1-z)),r[k+1])),scale(Q(j*z),nu)));
  }
 }
 return out;
}
Mat transition(long n,long z=-4){
 Par p{6*n+1,5*n+1,13*n+2,8*n,10*n,z};Mat M={Row{Q(1),Q(0),Q(0)},Row{Q(0),Q(1),Q(0)},Row{Q(0),Q(0),Q(1)}};
 for(auto step:std::vector<std::pair<char,int>>{{'c',13},{'a',6},{'b',5},{'j',8},{'h',10}}){
  for(int i=0;i<step.second;i++){
   M=mul(elementary(step.first,p),M);
   switch(step.first){case 'a':p.a++;break;case 'b':p.b++;break;case 'c':p.c++;break;case 'j':p.j++;break;case 'h':p.h++;break;}
  }
 }
 return M;
}
Q det3(const Row&a,const Row&b,const Row&c){return a[0]*(b[1]*c[2]-b[2]*c[1])-a[1]*(b[0]*c[2]-b[2]*c[0])+a[2]*(b[0]*c[1]-b[1]*c[0]);}
std::array<Z,4> diagonal_rec(const Mat&T0,const Mat&T1,const Mat&T2){
 Row e{Q(1),Q(0),Q(0)};
 std::array<Row,4> r{e,T0[0],rowmul(T1[0],T0),rowmul(rowmul(T2[0],T1),T0)};
 std::array<Q,4> c{det3(r[1],r[2],r[3]),-det3(r[0],r[2],r[3]),det3(r[0],r[1],r[3]),-det3(r[0],r[1],r[2])};
 Z den=1;for(const auto&v:c)mpz_lcm(den.get_mpz_t(),den.get_mpz_t(),v.get_den().get_mpz_t());
 std::array<Z,4> out;Z g=0;for(int i=0;i<4;i++){out[i]=c[i].get_num()*(den/c[i].get_den());mpz_gcd(g.get_mpz_t(),g.get_mpz_t(),out[i].get_mpz_t());}
 if(g==0||out[3]==0)throw std::runtime_error("degenerate scalar recurrence");
 if(out[3]<0)g=-g;for(auto&v:out)v/=g;return out;
}
struct BST{Z P,Q,T;};
BST bs(long a,long b){
 if(b-a==1){long k=a+1;return {Z(-k*k),Z(4*(k+1)*(k+1)),Z(4*(k+1)*(k+1))};}
 long m=(a+b)/2;auto l=bs(a,m),r=bs(m,b);BST o;
 o.T=l.T*r.Q+l.P*r.T;o.P=l.P*r.P;o.Q=l.Q*r.Q;return o;
}
void theta_save(long R,const std::string&file){
 long N=(R+80)/2+1;auto s=bs(0,N);Z num=-s.T;mpz_mul_2exp(num.get_mpz_t(),num.get_mpz_t(),R);Z den=4*s.Q,T;
 mpz_fdiv_q(T.get_mpz_t(),num.get_mpz_t(),den.get_mpz_t());std::ofstream f(file);f<<R<<"\n"<<N<<"\n"<<T<<"\n";
 std::cout<<"theta dyadic enclosure generated: bits="<<R<<", terms="<<N<<"\n";
}
long bits(const Z&x){return x==0?0:mpz_sizeinbase(x.get_mpz_t(),2);}
double logz(const Z&x){if(x==0)return -INFINITY;Z t=abs(x);long b=bits(t);if(b>53)mpz_fdiv_q_2exp(t.get_mpz_t(),t.get_mpz_t(),b-53);return log(t.get_d())+std::max(0L,b-53)*log(2.0);}
Z product(const std::vector<unsigned long>&v,size_t a,size_t b){if(a==b)return Z(1);if(b-a==1)return Z(v[a]);size_t m=(a+b)/2;return product(v,a,m)*product(v,m,b);}
int exponent(long n,long p){
 long H=10*n/p,J=8*n/p,L=5*n/p,A=7*n/p,B=12*n/p,C=13*n/p,D=6*n/p;
 return std::max({0L,H+J-B-D,2*H-C-A,J+L-A-D,H+2*J-C-A-D,2*H+L-B-D-A});
}
int main(int argc,char**argv){try{
 if(argc>=2&&std::string(argv[1])=="theta"){
  if(argc!=4)throw std::runtime_error("theta BITS FILE");theta_save(std::stol(argv[2]),argv[3]);return 0;
 }
 if(argc!=5 && argc!=6)throw std::runtime_error("usage: stress_test MAX_N INITIAL_PAIRS THETA_FILE OUT_PREFIX [POLYNOMIALS_DAT]");
 std::array<std::vector<Z>,4> polys; bool explicit_polys=(argc==6);
 if(explicit_polys){std::ifstream f(argv[5]);for(int i=0;i<4;i++){for(int k=0;k<=77;k++){Z v;f>>v;if(!f)throw std::runtime_error("invalid polynomial coefficient file");polys[i].push_back(v);}}}
 long N=std::stol(argv[1]);if(N<4)throw std::runtime_error("MAX_N >= 4 required");
 long R,Nterms;Z Td;{std::ifstream f(argv[3]);f>>R>>Nterms>>Td;if(!f||2*Nterms+2<=R+60)throw std::runtime_error("invalid theta file");}
 std::string pref=argv[4];std::ofstream csv(pref+".csv"),sel(pref+"_selected.txt"),recs(pref+"_recurrences.txt");
 csv<<"n,coefficient_bits,log_raw_per_n,log_cleaned_per_n,log_fullgcd_per_n,log_prime_gcd_per_n,log_claimed_divisor_per_n,log_claimed_form_per_n,small_form_certified,nonzero_certified,tail_log2_relative_error,outside_prime_cofactor\n";
 csv<<std::setprecision(16);
 std::vector<int> spf(13*N+3,0),powmult(13*N+3,1);std::vector<int> ps;
 for(int i=2;i<int(spf.size());i++){
  if(spf[i]==0){spf[i]=i;ps.push_back(i);}
  for(int p:ps){if(p>spf[i]||(long)p*i>=long(spf.size()))break;spf[p*i]=p;}
 }
 for(long p:ps)for(long q=p;q<long(powmult.size());){powmult[q]=p;if(q>long(powmult.size())/p)break;q*=p;}
 std::vector<Z> kr(N+3,1); // kr[n] = K_(n+1)/K_n
 for(int n=1;n<N+1;n++){
  kr[n]=500;
  for(int i=13*n+1;i<=13*(n+1)&&i<int(powmult.size());i++)kr[n]*=powmult[i];
  for(int i=12*n+1;i<=12*(n+1)&&i<int(powmult.size());i++)kr[n]*=powmult[i];
 }
 Z K=500;for(int i=1;i<=13;i++)K*=powmult[i];for(int i=1;i<=12;i++)K*=powmult[i];
 Z Kcurrent=K;std::deque<std::array<Z,2>> vals;
 {std::ifstream f(argv[2]);for(int n=1;n<=3;n++){
  Q a,b;f>>a>>b;if(!f)throw std::runtime_error("invalid initial file");
  a*=Kcurrent;b*=Kcurrent;if(a.get_den()!=1||b.get_den()!=1)throw std::runtime_error("initial integrality");
  vals.push_back({a.get_num(),b.get_num()});Kcurrent*=kr[n];
 }}
 Z primorial=1;size_t primepos=0;long allsmall=0;double maxafter1000=-INFINITY;
 auto start=std::chrono::steady_clock::now();
 auto record=[&](long n,const std::array<Z,2>&v){
  while(primepos<ps.size()&&ps[primepos]<=13*n)primorial*=ps[primepos++];
  Z g;mpz_gcd(g.get_mpz_t(),v[0].get_mpz_t(),v[1].get_mpz_t());
  Z rem=g,saved=1,base=primorial;
  while(true){Z d;mpz_gcd(d.get_mpz_t(),rem.get_mpz_t(),base.get_mpz_t());if(d==1)break;saved*=d;rem/=d;base=std::move(d);}
  Z A=v[0]/saved,B=v[1]/saved;
  long L=bits(A)+2*n+256;if(L>R)throw std::runtime_error("theta precision insufficient at n="+std::to_string(n));
  Z t=Td;mpz_fdiv_q_2exp(t.get_mpz_t(),t.get_mpz_t(),R-L);
  Z num=A*t,bd=B;mpz_mul_2exp(bd.get_mpz_t(),bd.get_mpz_t(),L);num-=bd;
  Z err=4*abs(A),an=abs(num),den=Z(1)<<L;
  bool nz=an>err,small=an+err<den;if(!nz)throw std::runtime_error("unresolved sign at n="+std::to_string(n));
  if(small)allsmall++;
  double valLog=logz(an)-L*log(2.0),rate=valLog/n;
  if(n>=1000)maxafter1000=std::max(maxafter1000,rate);
  std::vector<unsigned long> df;
  for(int p:ps){
   if(p>13*n)break;if((long)p*p<=13*n+2||n/p>=3)continue;
   int e=exponent(n,p);if(!e)continue;bool exclude=false;
   for(int u:{10,12,13})if((u*n+1)%p==0||(u*n+2)%p==0)exclude=true;
   if(!exclude)for(int k=0;k<e;k++)df.push_back(p);
  }
  Z delta=product(df,0,df.size());if(!mpz_divisible_p(g.get_mpz_t(),delta.get_mpz_t()))throw std::runtime_error("claimed divisor failed n="+std::to_string(n));
  double logRaw=(valLog+logz(saved)-logz(K))/n;
  double logClaimed=(valLog+logz(saved)-logz(delta))/n;
  csv<<n<<','<<bits(v[0])<<','<<logRaw<<','<<rate<<','<<logz(g)/n<<','<<logz(saved)/n<<','<<logz(delta)/n<<','<<logClaimed<<','<<small<<','<<nz<<','<<(logz(err)-logz(an))/log(2.0)<<','<<rem<<'\n';
  if(n<=10||n==16||n==32||n==100||n==192||n==256||n==1000||n==2000||n==5000||n==N){
   sel<<"n="<<n<<"\nK="<<K<<"\nA="<<v[0]<<"\nB="<<v[1]<<"\nprime_gcd="<<saved<<"\nfull_gcd="<<g<<"\nclaimed_divisor="<<delta<<"\n";
  }
  if(n<=10||n%100==0||n==N){
   double sec=std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count();
   std::cout<<"n="<<n<<" log|cleaned|/n="<<std::setprecision(12)<<rate<<" claimed_form_rate="<<logClaimed<<" bits="<<bits(v[0])<<" elapsed="<<sec<<"\n"<<std::flush;
   csv.flush();sel.flush();
  }
  if(n<N)K*=kr[n];
 };
 for(int n=1;n<=3;n++)record(n,vals[n-1]);
 std::deque<Mat> ts;if(!explicit_polys)ts={transition(1),transition(2),transition(3)};
 for(long n=1;n<=N-3;n++){
  std::array<Z,4> cs;
  if(explicit_polys){Z g=0;for(int i=0;i<4;i++){Z v=0;for(auto q=polys[i].rbegin();q!=polys[i].rend();q++)v=v*n+*q;cs[i]=v;mpz_gcd(g.get_mpz_t(),g.get_mpz_t(),v.get_mpz_t());}for(auto &v:cs)v/=g;if(cs[3]<=0)throw std::runtime_error("invalid leading recurrence coefficient");}
  else cs=diagonal_rec(ts[0],ts[1],ts[2]);
  std::array<Z,3> ratios{kr[n]*kr[n+1]*kr[n+2],kr[n+1]*kr[n+2],kr[n+2]};
  std::array<Z,2> next;
  for(int l=0;l<2;l++){
   Z sum=0;for(int k=0;k<3;k++)sum+=cs[k]*ratios[k]*vals[k][l];sum=-sum;
   if(!mpz_divisible_p(sum.get_mpz_t(),cs[3].get_mpz_t()))throw std::runtime_error("nonintegral recurrence at n="+std::to_string(n));
   mpz_divexact(next[l].get_mpz_t(),sum.get_mpz_t(),cs[3].get_mpz_t());
  }
  if(n<=10||n==97||n==997||n==N-3){recs<<"n="<<n<<"\n";for(auto&c:cs)recs<<c<<"\n";}
  record(n+3,next);vals.pop_front();vals.push_back(std::move(next));if(!explicit_polys){ts.pop_front();if(n<N-3)ts.push_back(transition(n+3));}
 }
 std::cout<<"COMPLETED "<<N<<" exact approximants; small="<<allsmall<<"; max_rate_n>=1000="<<maxafter1000<<"\n";
 }catch(const std::exception&e){std::cerr<<"ERROR: "<<e.what()<<"\n";return 1;}}


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/CHANGES.md <==
# Revision record

Baseline: `Li2_one_fifth_proof_draft.tex`, the nine-page proof draft of 5 September 2026, and the same-day adversarial self-audit. The source hashes are recorded in `PROVENANCE.json`.

## Mathematical revisions incorporated

1. **Coefficient-level arithmetic transfer (Section 3).** Both binomial expansions are now displayed with their powers of 5, and the five-parameter mixed integral is defined. The double-contour coefficient identification makes the non-circular use of factorial identities explicit. The sign of the factorial quotient and the order of local optimization are explained.
2. **Floor stability (Lemma 3.2).** The previous compressed paragraph is a separate lemma. It displays the event-neighbour substitution, the determinant bounds, the integer separation `dist(dn,pZ) >= 7`, the treatment of coincident events, and the integer-range membership conditions. It explains the transfer from 108 cells to all n >= 1000. The safe argument-size estimate is written as `14n + 2r <= 14n + 10`, matching the bound certified by the unchanged verifier; this does not change any divisor or threshold.
3. **Exceptional-prime example.** The n = 1000, p = 4001, r = 2 failure of the sufficient bound without exclusion is recorded, carefully distinguished from failure of actual coefficient integrality. The degree-182 exclusion has only logarithmic cost.
4. **Contour endpoints (Section 4).** The deformation proof now gives the uniform `7/23` separation estimate and the precise local exponents at both joint endpoints.
5. **Telescoper boundaries (Section 5).** The two infinity flux orders and finite corner orders are displayed. The raw integrated identity is stated for integer H >= 0, so reindexing at H - 1 is justified.
6. **Nonvanishing (Proposition 5.2 and Lemma 5.3).** The longer rational-logarithmic moment proof is replaced by fixed-n eventual positivity, with both dominated-convergence steps and the residue-component bound included. Five consecutive zeros propagate and contradict positivity; the six certified shifts are retained.

## Unchanged proof inputs

The theorem, ray `(6,6,4,4,5,3)`, six bounded shifts, baseline multiplier, exceptional-prime factor, prime-saving function, saving `708641/180180`, contour constant `1/150000000`, displayed six-term recurrence, and margin `gamma > 9/100` are unchanged. Core scripts and JSON proof certificates are byte-identical to the reviewed inputs. No new numerical search is used.

## Presentation and packaging

The paper is now a standalone companion preprint under Thomas Prellberg's name, with an introduction, explicit separation from the negative-value companion, section-based numbering and complete references. The Calegari–Dimitrov–Tang citation identifies the checked arXiv v2 (2024); no unverified later version or public identifier for the companion is invented.

Acknowledgement and AI-assistance statements have been added for the author's approval. Failed five-parameter searches have not been recast as an impossibility theorem. No joint linear-independence theorem is claimed.

The dissemination archive contains one current paper, unchanged proof certificates, separately implemented audit checks, and fresh logs. It does not contain a second competing manuscript or a rewritten negative-value proof. The historical audit report is clearly labeled as a self-audit of the earlier draft.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the manuscript when referring to this proof or its verification materials."
title: "The irrationality of Li2(1/5)"
authors:
  - family-names: Prellberg
    given-names: Thomas
type: manuscript
version: "2026-09-05-companion-revision"
date-released: "2026-09-05"
abstract: "A computer-assisted irrationality proof using termwise inherited Rhin-Viola arithmetic in the Viola-Zudilin six-parameter family."


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/Makefile <==
# Requires a TeX installation with the standard AMS and Latin Modern packages.
.PHONY: pdf check audit full clean
pdf:
	latexmk -pdf -interaction=nonstopmode -halt-on-error Li2_one_fifth.tex
check:
	python run_checks.py
audit:
	python run_checks.py --audit
full:
	python run_checks.py --full
clean:
	latexmk -c Li2_one_fifth.tex


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/PROVENANCE.json <==
{
  "release": "2026-09-05-companion-revision",
  "scope": "Standalone positive-value companion. Negative-value manuscript not modified or included.",
  "source_draft_sha256": "2bd41ee87e11da75c58d804d895fdb8bbecffabf11cc6a3f127d7f665a8f4cb6",
  "source_review_md_sha256": "e30ed43485aa2e613df8b8d19457fb6b43f57f5cd9f922dfedb6fddf66ac7f73",
  "original_proof_archive_sha256": "e62628cd682c6865d80ff5524b42dd16c59470e856bcdaf40c78fee5926b2ca6",
  "original_audit_archive_sha256": "ea2009c5c661bd6efde6788ef3c238f2c1373886f5b33de115ba6230fdc62baf",
  "unchanged_core_inputs": {
    "verify_all.py": "d5d6f7b8b5a31d52fce83bb7d872ead33e544b27671e5a9eb5f8b8fca97dd29a",
    "verify_arithmetic.py": "e241a789875c5d43fb2835722b687186a2bd320c16dbfaec5b19565f01329f09",
    "verify_contours.py": "67a3237924811d543914ada87e47b5679fed3aff4afb195a4d94bb2dc19628ad",
    "verify_recurrence.py": "b244b000f5d392b2005bf2c50ec9b39ee3f46ff3916bf82190937d401e438781",
    "complex_contour_certificate.json": "04995cd544b93050a8e064d67726a519e9682edd65b0c791fe6e0094b607c2ba",
    "real_contour_certificate.json": "cafffb29d1e4ba68e6e5324d1a61e00860e1cd275609abc0022ee8d6c56a11fe",
    "contiguous_certificate.json": "afc11e2709dfbccebf38d0e441a79be80e9246e597944aee7d3e95482d562418",
    "recurrence_clean.json": "953c58ee8239b4d64a5eb9b210dca01d9893954e89fd13d6ac142c384780a11c"
  },
  "unchanged_audit_sources": {
    "audit_arithmetic.py": "da70472d3a4eb64e19983e4401ca065dcd7a8a87ce099978678ae4f71656b1c5",
    "audit_coefficients.py": "fd11848b841997248fa9835acaf8c122df76f0c93ba794486060a429cc995042",
    "audit_contours.py": "1c181db39eeb1dc8a287c91c1102bccf70008b383ea7cfb4a7f3a61d67d40595",
    "audit_symbolic.py": "b1e384bc1a68d8ffc913a011b7b6229f44390d2cbf6c26ace0afe168078b10ed",
    "stress_arithmetic.cpp": "05fc52e26fb1dadbf7ce6acdceb9087630b6467a9db45b037f8e255bf3ab8c37"
  },
  "review_status": "AI-assisted self-audit; no independent external review or proof-assistant formalization claimed.",
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "sympy": "1.14.0",
  "platform": "Linux-6.18.35-x86_64-with-glibc2.41",
  "checked_bibliography": {
    "CDT": "arXiv:2408.15403v2 (2024), Remark 2.8.2 and Section 15.2",
    "RV": "2005, Theorem 2.1 and Section 3",
    "VZ": "MPIM Preprint 2014-26, Sections 2-3; published J. Reine Angew. Math. 736 (2018), 193-223"
  },
  "revised_source_sha256": "f88802447c7f16f996d833d54b11eefc7f394d9dc8842d04c646ca4359f75f6c",
  "revised_pdf_sha256": "39fe3b820c7d921e7cbc98832150c59fc352f110b742dda4a2d998a3d8f3dbdc"
}


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/README.md <==
# The irrationality of Li₂(1/5)

**Thomas Prellberg — revised companion preprint, 5 September 2026**

Start with `Li2_one_fifth.pdf`. This is a standalone companion to *The irrationality of Li₂(−1/4)*, not a merged paper. The earlier manuscript is cited but is not assumed, included, or modified. No arXiv identifier is assigned to either manuscript in this package.

## Status and scope

This is a computer-assisted preprint prepared for dissemination and specialist scrutiny. The source-level, AI-assisted self-audit has been incorporated into the revised proof. Neither that audit nor a successful program run is an independent referee report or proof-assistant formalization. The author still needs to approve the manuscript and assistance/acknowledgement statements before public submission.

The theorem is unchanged. The ray is `(6,6,4,4,5,3)` with six bounded shifts. The common multiplier, two-period prime saving, contour constant and exponential margin are unchanged. The main revisions are an explicit floor-stability lemma, a uniform contour-homotopy bound, expanded telescoping boundary terms and a simpler fixed-n eventual-positivity proof of nonvanishing. See `CHANGES.md` and `REVIEW_GUIDE.md`.

## Contents

- `Li2_one_fifth.pdf` and `Li2_one_fifth.tex`: the revised paper and its complete single-file LaTeX source.
- `verification/`: the core finite proof checkers and exact contour/recurrence certificates, unchanged from the reviewed version.
- `audit/`: separately implemented arithmetic, contour and symbolic checks, plus optional literal-lambda and direct-coefficient stress tests.
- `review/`: the historical self-audit report, preserved unchanged. **It reviews the earlier nine-page draft**, not this revision; section and equation references there belong to that draft. Its recommended revisions are now incorporated. It is not a second independent mathematical endorsement.
- `release_checks/`: fresh logs and derived audit outputs from the released package, with the test environment.
- `run_checks.py`, `requirements.txt`, `SHA256SUMS.txt`, `PROVENANCE.json`: entry point, pinned symbolic dependency, integrity manifest and source provenance.

## Reproduce the finite proof checks

Use Python 3.10 or newer, with assertions enabled. Python 3.13.5 and SymPy 1.14.0 were used to prepare this release. The pinned dependency is only needed for the polynomial identity; the arithmetic and contour verifiers use the standard library alone.

```sh
python -m venv .venv
# macOS / Linux:
. .venv/bin/activate
# Windows PowerShell instead: .venv\Scripts\Activate.ps1
python -m pip install -r requirements.txt
python run_checks.py
```

Do not run with `python -O`, `python -OO`, or `PYTHONOPTIMIZE`. The top-level runner rejects those modes, verifies the manifest, and stops on any failed check. The check itself makes no network requests. Dependency installation is separate.

Run the separately implemented arithmetic, newly generated contour covers and symbolic audit as well:

```sh
python run_checks.py --audit
```

For every supplementary stress test, also provide a C++17 compiler (g++ by default, or set `CXX`) and GMP development headers/libraries:

```sh
python run_checks.py --full
```

The full mode includes all earlier modes; it does not rely on saved pass/fail outputs. The C++ code uses exact integer/GMP arithmetic. To preserve fresh logs and derived JSON outputs, specify a new destination:

```sh
python run_checks.py --full --output ../li2_fifth_check_results
```

The runner works in an isolated temporary copy and never overwrites the paper, certificates or packaged logs. It refuses an output directory that already exists. The recorded release timings are machine-dependent and are not mathematical inputs.

## Expected core conclusions

The arithmetic verifier tests 108 cells, 300 nontrivial cell/shift witnesses and 23,940 integer-lambda event points. The prime saving is exactly `708641/180180`, and the final margin is certified greater than `9/100`.

The contour verifier checks 458 complex rectangles and two corner patches, and 205 real rectangles and one corner patch. It verifies an exact disjoint cover as well as each rational inequality. The polynomial verifier checks the telescoping identity, cleaned recurrence and degree bounds.

The alternative contour generator uses 2,142 complex and 711 real rectangles, plus corner patches. The full stress test contains 36,245,262 local integer-lambda tests at n = 1000, 1001, 1024 and 22 direct coefficient comparisons. These finite stress tests do not replace the all-n deductions in the paper.

## Build the paper

The PDF source has no external figures, bibliography database, shell-escape requirement or generated mathematical inputs. With a standard TeX installation:

```sh
latexmk -pdf -interaction=nonstopmode -halt-on-error Li2_one_fifth.tex
```

Alternatively, run `pdflatex Li2_one_fifth.tex` twice. The source can be uploaded directly to Overleaf. The certificates must accompany the paper for full verification; they are ancillary data, not TeX compilation inputs.

Rebuilding the PDF can change its byte-level hash because TeX records build metadata. For an integrity-preserving verification, run the checks on the untouched archive, or compile a separate copy. Do not regenerate a checksum manifest to conceal an unexplained mismatch.

## Dissemination

The PDF can be sent on its own for an initial read; supply this archive when inviting verification. All essential proof inputs are local. The negative-value companion remains separate. This package has not itself been uploaded to arXiv or submitted to a journal, and no independent external review is claimed.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/REVIEW_GUIDE.md <==
# Guide for a mathematical reader or referee

Read `Li2_one_fifth.pdf`; the unreviewed draft and its old checkpoint are deliberately not included as competing paper versions. The historical self-audit is in `review/` for provenance, not as external validation.

## Suggested order of scrutiny

**Section 3, especially Lemma 3.2:** Check the VZ normalization and both complete expansions against the cited MPIM preprint. Then check the direction of the RV factorial quotient and the passage to coefficient vectors using the double-contour component. Finally inspect the event-neighbour substitution and the exceptional-prime argument before considering the finite 108-cell certificate. This all-n transfer is a mathematical lemma, not a numerical extrapolation.

**Section 4:** Verify that the rational rectangle inequalities bound the stated phase on a complete cover. Separately check the contour representation, the pole-free homotopy, the `7/23` endpoint estimate and the integrable prefactors. A certified phase bound alone does not establish a valid contour deformation; both steps are supplied.

**Section 5:** Check the polynomial identity and the integrated boundary terms. The eventual-positivity proposition holds with n fixed, not uniformly in n. Uniformity is not required to contradict a hypothetical block of zeros propagated by the recurrence.

**Section 6:** The prime-number-theorem cost and the exact lower bound on the final margin give nonzero integer linear forms tending to zero. No asymptotic growth estimate for the dilogarithm coefficient is needed for this qualitative irrationality conclusion.

## What the programs establish

`verification/` contains finite proof checks: exact floor costs, rational inequalities/coverage, and a polynomial identity. The arithmetic and contour checks use no floating-point sign decisions. The determinant and shift lists are generated, not supplied as unverified tables.

`audit/` supplies separately implemented checks and supplementary tests. It does not confer external human review. The literal-lambda stress tests and direct coefficient comparisons provide redundancy, but are not the source of an asymptotic theorem.

`run_checks.py --audit` is sufficient for the core checks plus alternative finite implementations. `--full` adds the compiler-dependent stress tests. `PROVENANCE.json` and `SHA256SUMS.txt` identify the reviewed and released inputs.

## Scope of the companion relationship

The paper cites *The irrationality of Li₂(−1/4)* as a separate manuscript. Its theorem is not used. Neither manuscript proves joint linear independence of the two values, and no global no-go result for the five-parameter family is asserted.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/SHA256SUMS.txt <==
a9830801f30cb92e63d5a13e08a9a480b8b133d0f9ecddb740310b50a6d3d00d  CHANGES.md
d002344aaaa37195a9591658943d0e1d48eadf394b7d89cb568229de4372bb78  CITATION.cff
ba181ddd0ae070a58ecd22fcbe1a1a12a78dd53b563a380f0eb6108ef5a4d0c3  Makefile
8d68ea66139eb150dac03cd638ea93262b7f718d60fa452cdfc477278bf501dc  PROVENANCE.json
8ac829872f7867cd5d990d1f9c8cef31c3f2247f8c955c26e2e3df571020c70e  README.md
867a09ad7821bb31a7367ed2c1c3c15e9ca2957c3dc27765d334e306cdfcc47a  REVIEW_GUIDE.md
9b5763fe8895e84a3892ee0ad842b5f0f9454a8b87a6f797168e2043fdb1bd64  audit/README.md
da70472d3a4eb64e19983e4401ca065dcd7a8a87ce099978678ae4f71656b1c5  audit/audit_arithmetic.py
fd11848b841997248fa9835acaf8c122df76f0c93ba794486060a429cc995042  audit/audit_coefficients.py
1c181db39eeb1dc8a287c91c1102bccf70008b383ea7cfb4a7f3a61d67d40595  audit/audit_contours.py
b1e384bc1a68d8ffc913a011b7b6229f44390d2cbf6c26ace0afe168078b10ed  audit/audit_symbolic.py
afc11e2709dfbccebf38d0e441a79be80e9246e597944aee7d3e95482d562418  audit/input/contiguous_certificate.json
200608b7d6346384d6755494f71fdb20df0d14c13694fc5190efb98cbb0dc406  audit/input/original_vz_coeff.cpp
953c58ee8239b4d64a5eb9b210dca01d9893954e89fd13d6ac142c384780a11c  audit/input/recurrence_clean.json
05fc52e26fb1dadbf7ce6acdceb9087630b6467a9db45b037f8e255bf3ab8c37  audit/stress_arithmetic.cpp
9e9f9a157ffdce6d3a79c3cfcde536fbfcac9c7ad721b9f9fbdead43c1edd7e9  release_checks/01_core_proof.log
e2f17130dfb0dd67acd89ab0992b03d7a1bb722c74bbfc51e5288f98ca4a233f  release_checks/02_alternative_arithmetic.log
b5a24afd9d9a05d5b89cc8b22b6470aba2d7cf5239751133101baf9612b000af  release_checks/03_alternative_contours.log
bd0f79e9ae73b80337c3152e66b02993fc19365f1dfd29480b69f2aec3f50183  release_checks/04_symbolic_audit.log
c5e6901936dda5797dc93ae470a4e842cc579834f69cac69bd45a10aa276857d  release_checks/05_compile_stress.log
e2cb56512399b355d328a138e789b6f5612ccb25b199f22e4a04bef2cdc06b28  release_checks/06_literal_lambda_stress.log
c5e6901936dda5797dc93ae470a4e842cc579834f69cac69bd45a10aa276857d  release_checks/07_compile_coefficients.log
e4465f720028490486d370a8fd925e48ec568a976e830325e27f9d9af623e565  release_checks/08_direct_coefficients.log
7b8c4d06a0e49cdd63c4a2a4a19fec8036bb4f0fcde0c5169af7946e5b7ed38e  release_checks/README.md
224ac9fd238195d5f258eb16d7fff96210f91848f68fb27c1cc146a17557596d  release_checks/generated/direct_coefficients.json
d526431989fc8664c53132e397e2e4424bc77bb0e613df9cf8c06c8133219974  release_checks/generated/independent_complex_contours.json
d0f28d0982c858b533c7d3c9ea040cd4ce1eb46925149991815fee52ba21d032  release_checks/generated/independent_floor_cells.json
1fd684fcecd5ba381b808dd9b9c1bd315a42dfa41eb59e5dcae506e8cad004ce  release_checks/generated/independent_real_contours.json
988b695a2cc0a5836a6ceab505fe888fefe69bce3378236dba6976eb64224992  release_checks/generated/symbolic_audit.json
c4c56f323aa269542d66557c2115ccece5f297ddbbb583e017d833973bf4637f  release_checks/run_summary.json
af5e09779c3c541b23e16e7246b4b6de2c32899d4b42bed576c3ad1e1f2a539f  release_checks/static_release_checks.json
25f9f1fb1988b230147a1d3092d34e09c069eb7a6c6d6df46b3973b9f2d36efc  requirements.txt
e30ed43485aa2e613df8b8d19457fb6b43f57f5cd9f922dfedb6fddf66ac7f73  review/ADVERSARIAL_REVIEW_20260905.md
7b91f0c51577bd2249195db2059e5d2b49847ebab32718d193550e9e04ca49a3  review/ADVERSARIAL_REVIEW_20260905.pdf
c7680715afbaef4111baeb9ae285f6b7e879087b4be505a14c7da61133fb9b74  review/README.md
ded0187d9d827ffeff18d91bd911847a4c6d293c335e78e3f0ac3facd6254ecc  run_checks.py
04995cd544b93050a8e064d67726a519e9682edd65b0c791fe6e0094b607c2ba  verification/complex_contour_certificate.json
afc11e2709dfbccebf38d0e441a79be80e9246e597944aee7d3e95482d562418  verification/contiguous_certificate.json
cafffb29d1e4ba68e6e5324d1a61e00860e1cd275609abc0022ee8d6c56a11fe  verification/real_contour_certificate.json
953c58ee8239b4d64a5eb9b210dca01d9893954e89fd13d6ac142c384780a11c  verification/recurrence_clean.json
d5d6f7b8b5a31d52fce83bb7d872ead33e544b27671e5a9eb5f8b8fca97dd29a  verification/verify_all.py
e241a789875c5d43fb2835722b687186a2bd320c16dbfaec5b19565f01329f09  verification/verify_arithmetic.py
67a3237924811d543914ada87e47b5679fed3aff4afb195a4d94bb2dc19628ad  verification/verify_contours.py
b244b000f5d392b2005bf2c50ec9b39ee3f46ff3916bf82190937d401e438781  verification/verify_recurrence.py


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/README.md <==
# Separately implemented audit checks

Run these through `../run_checks.py --audit` or `--full`, so that all generated data and compiled programs live in a temporary working copy. The Python and C++ sources here are unchanged from the adversarial audit. The small `input/` files are retained solely for the symbolic and coefficient comparisons; the runner confirms that their recurrence certificates match the core certificates byte-for-byte.

The ordered-infinitesimal arithmetic, factorwise contour generation and logarithmic-derivative symbolic audit are alternative finite implementations. The literal-lambda C++ stress test and the direct six-parameter coefficient reconstruction are supplementary tests. They do not replace the mathematical deductions in the revised paper.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/audit_arithmetic.py <==
"""Separate implementation of the two-expansion arithmetic audit.

No imports from the delivered verifiers.  Instead of substituting a large
integer midpoint, it evaluates every floor at an ordered-infinitesimal point
(n/p,1/p)=(rational midpoint,epsilon), epsilon>0 infinitesimal.  The all-n
transfer still uses the explicitly checked determinant bounds and excludes
primes dividing E_n, as explained in the audit report.
"""
from dataclasses import dataclass
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json

@dataclass(frozen=True, order=True)
class Lin:
    n: int
    lam: int=0
    r: int=0
    def __add__(self,o): return Lin(self.n+o.n,self.lam+o.lam,self.r+o.r)
    def __sub__(self,o): return Lin(self.n-o.n,self.lam-o.lam,self.r-o.r)
    def at(self,x,y,r): return Inf(self.n*x+self.lam*y.main, self.lam*y.eps+self.r*r)
    def integer(self,n,k,r): return self.n*n+self.lam*k+self.r*r

@dataclass(frozen=True, order=True)
class Inf:
    main: F
    eps: int=0
    def floor(self):
        q=self.main.numerator//self.main.denominator
        return q-(self.main==q and self.eps<0)
    def ge_one(self): return self.main>1 or (self.main==1 and self.eps>=0)

ZERO=Inf(F(0))
LAMBDA=Lin(0,1,0)

def rv_transforms(v):
    a,b,c,d,e=v
    return ((a,e,d,c,b),(a+e-c,b+c-e,e,d,c))

def rv_orbit(v):
    group={v}; frontier={v}
    while frontier:
        more={z for w in frontier for z in rv_transforms(w)}-group
        group.update(more); frontier=more
    if len(group)>12: raise ArithmeticError('RV orbit too large')
    return sorted(group)

def uforms(v):
    a,b,c,d,e=v
    return (d+e-b,a+e-c,a+b-d,b+c-e)

def contexts():
    # Written directly from the two identities in the proof draft.
    bases={
       'A':((Lin(6,0,1),Lin(6),Lin(4,1),Lin(8,-1),Lin(5,1)),Lin(4)),
       'B':((Lin(6),Lin(6,0,1),Lin(5,1),Lin(9,-1,1),Lin(4,1)),Lin(5,0,1))}
    ans={}
    for key,(base,top) in bases.items():
        orbit=rv_orbit(base)
        arguments={q for v in orbit for q in (*v,*uforms(v))}
        allforms=arguments|{LAMBDA,top-LAMBDA,top,Lin(8,0,1),Lin(7,0,1)}
        if any(abs(t.lam)>1 for t in allforms): raise ArithmeticError('nonunit slope')
        for r in range(6):
            for q in arguments:
                for k in [0,top.integer(1000,0,r)]:
                    if not 0<=q.integer(1000,k,r)<=10*1000+r:
                        raise ArithmeticError('admissibility / size')
        ans[key]=(base,top,orbit,allforms)
    return ans

INTERVALS=[(F(1,6),F(2,7),1),(F(1,3),F(3,7),1),
    (F(1,2),F(4,7),1),(F(2,3),F(5,7),1),
    (F(3,4),F(5,6),1),(F(5,6),F(6,7),2)]
WITNESSES=[(F(1,6),F(1,5),'A'),(F(1,5),F(1,4),'B'),
    (F(1,4),F(2,7),'A'),(F(1,3),F(2,5),'A'),
    (F(2,5),F(3,7),'B'),(F(1,2),F(4,7),'A'),
    (F(2,3),F(5,7),'A'),(F(3,4),F(4,5),'A'),
    (F(4,5),F(5,6),'B'),(F(5,6),F(6,7),'B')]

def mu(x):
    w=x-x.numerator//x.denominator
    return sum(v for a,b,v in INTERVALS if a<w<b)

def denominator(v,x,y,r):
    # H>=p is a union; K>=p is a union/intersection.  Do not use the
    # delivered max/min implementation.
    p,q,s,t=[z.at(x,y,r).ge_one() for z in uforms(v)]
    lcm_cost=int(p or q or s or t)+int(p or t or (q and s))
    return lcm_cost+sum(z.at(x,y,r).floor() for z in v)

def symbolic_worst(ctx,x,r):
    base,top,orbit,forms=ctx
    end=top.at(x,ZERO,r)
    events={ZERO,end}
    for f in forms:
        if f.lam==0: continue
        low=min(f.n*x,(f.n+f.lam*top.n)*x)
        high=max(f.n*x,(f.n+f.lam*top.n)*x)
        for k in range(low.numerator//low.denominator-1,high.numerator//high.denominator+3):
            for side in (-1,0,1):
                ev=Inf((k-f.n*x)/f.lam,-f.r*r//f.lam+side)
                if ZERO<=ev<=end: events.add(ev)
    worst=-10**9
    histogram={}
    for ev in events:
        bound=min(denominator(v,x,ev,r) for v in orbit)
        bound-=sum(z.at(x,ev,r).floor() for z in base)
        bound-=end.floor()-ev.floor()-(top-LAMBDA).at(x,ev,r).floor()
        histogram[bound]=histogram.get(bound,0)+1
        worst=max(worst,bound)
    return worst,len(events),histogram

def prove_cells(output):
    cc=contexts();ds=set();largest_e=0;largest_d=0
    for _,(_,_,_,forms) in cc.items():
        for f in forms:
            if not f.lam:
                if f.n:ds.add(abs(f.n))
                largest_e=max(largest_e,5*abs(f.r))
            else:
                for g in forms:
                    d=g.n-g.lam*f.n//f.lam
                    c=g.r-g.lam*f.r//f.lam
                    # g(event+side): bounded term c*r+g.lam*side.
                    largest_d=max(largest_d,abs(d))
                    if d:ds.add(abs(d))
                    for r,side in product(range(6),(-1,0,1)):
                        largest_e=max(largest_e,abs(c*r+g.lam*side))
    if largest_d>14 or largest_e>6: raise ArithmeticError((largest_d,largest_e))
    ds.update([6,7,8])
    cuts=sorted({F(k,d) for d in ds for k in range(2*d+1)})
    rows=[];count=0
    for left,right in zip(cuts,cuts[1:]):
        x=(left+right)/2
        if not mu(x):continue
        omega=x-int(x)
        witness=next(c for a,b,c in WITNESSES if a<omega<b)
        for r in range(6):
            target=int(Inf(8*x,5).ge_one())+int(Inf(7*x,5).ge_one())-mu(x)
            worst,num,hist=symbolic_worst(cc[witness],x,r)
            if worst>target:raise ArithmeticError((left,right,r,witness,worst,target))
            count+=num
            rows.append(dict(left=str(left),right=str(right),r=r,witness=witness,
                worst=worst,target=target,event_tests=num,histogram=hist))
    saving=sum(v*(1/(j+a)-1/(j+b)) for a,b,v in INTERVALS for j in (0,1))
    result=dict(method='ordered infinitesimal, independent implementation',
        denominator_set=sorted(ds),cells=len(cuts)-1,witnesses=len(rows),event_tests=count,
        max_nonconstant_comparison_coefficient=largest_d,
        max_constant_perturbation=largest_e,saving=str(saving),rows=rows)
    Path(output).write_text(json.dumps(result,indent=2))
    print({k:v for k,v in result.items() if k!='rows'})

if __name__=='__main__':prove_cells(Path(__file__).with_name('independent_floor_cells.json'))


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/audit_coefficients.py <==
"""Direct six-parameter coefficient calculation, independent of the RV expansion.

Set v=x+(5-x)y in the ORIGINAL real integral.  Expand the polynomial in v,
perform the v integration, subtract the log(5) residue contribution, and
integrate the resulting rational and rational-times-log(x) expression.
This uses neither the RV orbit nor the delivered coefficient formulas.
"""
from fractions import Fraction as F
from math import comb, factorial
from pathlib import Path
import subprocess,json,time
import sympy as S
x,v=S.symbols('x v');ROOT=Path(__file__).resolve().parent

def multiply(a,b):
    out=[F(0)]*(len(a)+len(b)-1)
    for i,c in enumerate(a):
        if c:
            for j,d in enumerate(b):
                if d:out[i+j]+=c*d
    return out

def at_five_minus_u(c):
    out=[F(0)]*len(c)
    for k,ck in enumerate(c):
        if ck:
            for j in range(k+1):out[j]+=ck*comb(k,j)*5**(k-j)*(-1)**j
    return out

def direct(n,r,inner=None):
    h=6*n+r;s=5*n;M=12*n+1
    if inner is None:
        inner=S.Poly(v-x,v,x)**(4*n)*S.Poly(5-v,v,x)**(4*n)*S.Poly(5-5*x+4*v,v,x)**(4*n)
    log_poly=[F(0)]*(18*n+1)
    rat_poly=[F(0)]*(18*n+1)
    for (j,k),val in inner.terms():
        val=F(int(val),5**(3*n))
        if j==s:log_poly[6*n+k]+=val
        else:
            e=j-s
            five_e=F(5**e) if e>=0 else F(1,5**(-e))
            rat_poly[6*n+k]+=val*five_e/e
            rat_poly[6*n+k+e]-=val/e
    outer=[(-1)**k*comb(h,k) for k in range(h+1)]
    log_poly=at_five_minus_u(multiply(log_poly,outer))
    raw_rat=multiply(rat_poly,outer)
    expected=F(factorial(4*n)*factorial(n-1),factorial(5*n)*5**(7*n+1))
    if any(raw_rat[:5*n]) or raw_rat[5*n]/5**M!=expected:
        raise ArithmeticError(('endpoint leading coefficient',n,r))
    rat_poly=at_five_minus_u(raw_rat)
    theta=F(0);log54=F(0);rational=F(0)
    # V_k=int_0^1 (5-x)^k dx. For k=-1 it is log(5/4).
    # U_k=int_0^1 (-log x)(5-x)^k dx. U_-1 is Li2(1/5).
    def V(k):
        if k==-1:raise ValueError('logarithmic case')
        return (F(5)**(k+1)-F(4)**(k+1))/(k+1)
    for j,c in enumerate(rat_poly):
        if not c:continue
        k=j-M
        if k==-1:log54+=c
        else:rational+=c*V(k)
    for j,c in enumerate(log_poly):
        if not c:continue
        k=j-M
        if k==-1:theta+=c
        elif k>=0:
            rational+=c*sum(F((-1)**i*comb(k,i)*5**(k-i),(i+1)**2) for i in range(k+1))
        else:
            d=-k
            log54+=c*F(5)**(1-d)/(d-1)
            rational+=c*sum(F(5)**(q-d)*V(-q) for q in range(2,d))/(d-1)
    if log54:raise ArithmeticError(('uncancelled log(5/4)',n,r,log54))
    return theta,-rational

def check():
    rows=[]
    for n in (1,2,3,5,8):
        st=time.time()
        inner=S.Poly(v-x,v,x)**(4*n)*S.Poly(5-v,v,x)**(4*n)*S.Poly(5-5*x+4*v,v,x)**(4*n)
        rr=range(6) if n<=3 else [0,5]
        for r in rr:
            a,b=direct(n,r,inner)
            out=subprocess.check_output([str(ROOT/'original_vz_coeff'),str(6*n+r),str(6*n),str(4*n),str(4*n),str(5*n),str(3*n),'5'],text=True,timeout=90)
            old=tuple(F(z) for z in out.splitlines())
            if (a,b)!=old:raise ArithmeticError(('mismatch',n,r,a,b,old))
            rows.append(dict(n=n,r=r,A=str(a),B=str(b),matches_original=True,logarithm_coefficient_zero=True,endpoint_leading_coefficient_matches=True))
            print('PASS direct six-parameter coefficients n=',n,'r=',r,'A digits=',len(str(abs(a.numerator))),flush=True)
        print('n=',n,'seconds=',time.time()-st,flush=True)
        (ROOT/'direct_coefficients.json').write_text(json.dumps(rows,indent=2))
    return rows
if __name__=='__main__':check()


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/audit_contours.py <==
"""New exact contour cover, generated without reading the old certificates.
Factor-by-factor complex interval bounds replace the S_c monotonicity formula.
"""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json,time
R=F(1,150000000);a=F(4,5);b=F(7,4);eps=F(1,32)

def t_range(lo,hi):
    vals=(lo*(1-lo),hi*(1-hi))
    return min(vals), (F(1,4) if lo<=F(1,2)<=hi else max(vals))

def certified(kind,box):
    t,T,u,U=box
    tlo,thi=t_range(t,T);ulo,uhi=t_range(u,U)
    if kind=='complex':
        # Raw squared moduli of the four numerator factors.
        xx=T*T+a*a*thi*thi
        x1=(1-t)**2+a*a*thi*thi
        yy=U*U+b*b*uhi*uhi
        y1=(1-u)**2+b*b*uhi*uhi
        dx=max(F(0),t-U,u-T)
        xy=dx*dx+(a*tlo+b*ulo)**2
        y5=(5-U)**2+b*b*ulo*ulo
        return xx**6*x1**6*yy**4*y1**4 < R**2*xy**5*y5**7
    # Separate endpoint bounds on each original numerator factor.
    num=T**6*(1-t)**6*U**4*(1-u)**4*(1+4*U)**4
    den=125*(t*(1-u)+5*u)**5
    return num<R*den

def corners(kind):
    num=eps**10*(1+a*a)**6*(1+b*b)**4
    den=1024*a**10*(1-eps)**10*4**14
    if not num<R**2*den: raise ArithmeticError('complex corner')
    if not eps**5*(1+4*eps)**4<R*4000*(1-eps)**5:raise ArithmeticError('real corner')
    c=[(F(0),eps,F(0),eps)]
    if kind=='complex':c.append((1-eps,F(1),1-eps,F(1)))
    return c

def build(kind):
    start=time.time();patches=corners(kind)
    iv=list(zip([F(0),eps,1-eps],[eps,1-eps,F(1)]))
    todo=[(t,T,u,U) for (t,T),(u,U) in product(iv,repeat=2) if (t,T,u,U) not in patches]
    accepted=[];tested=0
    while todo:
        box=todo.pop();tested+=1
        if certified(kind,box): accepted.append(box);continue
        t,T,u,U=box
        if max(T-t,U-u)<F(1,2**22):raise ArithmeticError(('too fine',kind,box))
        if T-t>=U-u:
            mid=(T+t)/2;todo.extend([(t,mid,u,U),(mid,T,u,U)])
        else:
            mid=(u+U)/2;todo.extend([(t,T,u,mid),(t,T,mid,U)])
    # A separate exact sweep verifies coverage of the generated boxes.
    allboxes=accepted+patches
    xs=sorted({q for t,T,u,U in allboxes for q in (t,T)})
    for t,T in zip(xs,xs[1:]):
        mid=(t+T)/2
        intervals=sorted((u,U) for tl,th,u,U in allboxes if tl<mid<th)
        end=F(0)
        for l,h in intervals:
            if l!=end:raise ArithmeticError('cover gap/overlap')
            end=h
        if end!=1:raise ArithmeticError('cover end')
    data=dict(method='independent factorwise exact bounds, regenerated cover',kind=kind,
        target=str(R),a=str(a),b=str(b),epsilon=str(eps),
        tested=tested,accepted=len(accepted),corner_count=len(patches),
        boxes=[[str(z) for z in v] for v in accepted],
        corners=[[str(z) for z in v] for v in patches],seconds=time.time()-start)
    Path(__file__).with_name('independent_'+kind+'_contours.json').write_text(json.dumps(data,indent=2))
    print({k:v for k,v in data.items() if k not in ('boxes','corners')},flush=True)

if __name__=='__main__':
    for kind in ('complex','real'):build(kind)


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/audit_symbolic.py <==
"""Reconstruct derivative identities from the actual weight, not stored operators."""
import sympy as S
from pathlib import Path
import json,time
ROOT=Path(__file__).resolve().parent
x,y,H,n,t,u=S.symbols('x y H n t u')

def demand(expr,label):
    numerator=S.cancel(expr).as_numer_denom()[0]
    if S.expand(numerator)!=0:raise ArithmeticError(label)

def run():
    start=time.time();saved=json.loads((ROOT/'input'/'contiguous_certificate.json').read_text())
    P=S.sympify(saved['P']);Q=S.sympify(saved['Q']);raw=list(map(S.sympify,saved['coefficients']))
    # The two fluxes, before including w.
    U=x*(1-x)*(x-y)*P
    V=y*(1-y)*(y-5)*(x-y)*Q
    # Differentiate the logarithm of w as specified in the mathematical draft.
    log_weight=6*n*S.log(x)+H*S.log(1-x)+4*n*S.log(y)+4*n*S.log(1-y)-(5*n+1)*S.log(x-y)-(7*n+1)*S.log(y-5)
    equation=S.diff(U,x)+U*S.diff(log_weight,x)+S.diff(V,y)+V*S.diff(log_weight,y)
    demand(equation-sum(c*(1-x)**j for j,c in enumerate(raw)),'telescoper')
    # Coefficients transcribed directly from the displayed recurrence in the TEX.
    printed=[
       4*(H+1)*(H+2)*(H-n+1),
       (H+2)*(-15*H**2-65*H*n-70*H+148*n**2-69*n-79),
       20*H**3+215*H**2*n+190*H**2+31*H*n**2+1112*H*n+592*H-644*n**3-314*n**2+1400*n+608,
       -10*H**3-215*H**2*n-130*H**2-501*H*n**2-1542*H*n-542*H+390*n**3-1347*n**2-2719*n-734,
       (H+n+4)*(65*H*n+10*H+252*n**2+334*n+44),
       (H+n+4)*(H+n+5)*(H+2*n+5)]
    if raw[0]!=0:raise ArithmeticError('zeroth raw coefficient')
    for c,d in zip(raw[1:],printed):
        demand((c/(5*n*(H+n+3)*(H+n+4))).subs(H,H-1)-d,'printed coefficient')
    if not S.Poly(P,x,y,H,n).domain==S.ZZ or not S.Poly(Q,x,y,H,n).domain==S.ZZ:
        raise ArithmeticError('nonpolynomial flux coefficient')
    if S.degree(P,y)>4 or S.degree(Q,y)>2:raise ArithmeticError('infinity flux order')
    # Literal differentiation of the rational weight at two independent integer
    # parameter choices. This checks the link between logarithmic derivatives and w.
    for nn,hh in ((2,11),(3,17)):
        w=x**(6*nn)*(1-x)**hh*y**(4*nn)*(1-y)**(4*nn)/((x-y)**(5*nn+1)*(y-5)**(7*nn+1))
        for z in (x,y):demand(S.diff(w,z)/w-S.diff(log_weight,z).subs({n:nn,H:hh}),'literal derivative')
    # Check the birational normalization at several parameter values. No floating point.
    for nn in (1,2,3):
        Y=y/(y-5)
        original= S.Rational(1,5**(3*nn))*Y**(4*nn)*(1-Y)**(4*nn)*(1+4*Y)**(4*nn)/(x*(1-Y)+5*Y)**(5*nn+1)*S.diff(Y,y)
        transformed=(-1)**(11*nn)*y**(4*nn)*(1-y)**(4*nn)/((x-y)**(5*nn+1)*(y-5)**(7*nn+1))
        demand(original-transformed,'normalization')
    # The S_c formula used in the original contour proof, as an algebraic identity.
    c=S.symbols('c');T=t*(1-t)
    lhs=t*t*(1+c*c*(1-t)**2)*(1-t)**2*(1+c*c*t*t)
    demand(lhs-T*T*(1+c*c*(1-2*T)+c**4*T*T),'modulus polynomial')
    result=dict(telescoper_from_log_weight=True,all_six_printed_coefficients=True,
        literal_weight_derivative_checks=[[2,11],[3,17]],normalization_checks=[1,2,3],
        flux_P_degree_y=int(S.degree(P,y)),flux_Q_degree_y=int(S.degree(Q,y)),
        modulus_identity=True,seconds=time.time()-start)
    (ROOT/'symbolic_audit.json').write_text(json.dumps(result,indent=2))
    print(result,flush=True)
if __name__=='__main__':run()


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/input/contiguous_certificate.json <==
{
  "ray": [
    6,
    6,
    4,
    4,
    5,
    3
  ],
  "coefficients": [
    "0",
    "-20*n*(H + 2)*(H + 3)*(-H + n - 2)*(H + n + 3)*(H + n + 4)",
    "5*n*(H + 3)*(H + n + 3)*(H + n + 4)*(-15*H**2 - 65*H*n - 100*H + 148*n**2 - 134*n - 164)",
    "-5*n*(H + n + 3)*(H + n + 4)*(-20*H**3 - 215*H**2*n - 250*H**2 - 31*H*n**2 - 1542*H*n - 1032*H + 644*n**3 + 283*n**2 - 2727*n - 1410)",
    "5*n*(H + n + 3)*(H + n + 4)*(-10*H**3 - 215*H**2*n - 160*H**2 - 501*H*n**2 - 1972*H*n - 832*H + 390*n**3 - 1848*n**2 - 4476*n - 1416)",
    "5*n*(H + n + 3)*(H + n + 4)*(H + n + 5)*(65*H*n + 10*H + 252*n**2 + 399*n + 54)",
    "5*n*(H + n + 3)*(H + n + 4)*(H + n + 5)*(H + n + 6)*(H + 2*n + 6)"
  ],
  "P": "-5*H**4*n*x**4 - 5*H**4*n*x**3*y + 30*H**4*n*x**3 - 5*H**4*n*x**2*y**2 + 30*H**4*n*x**2*y - 25*H**4*n*x**2 - 5*H**4*n*x*y**3 + 30*H**4*n*x*y**2 - 25*H**4*n*x*y - 4*H**4*n*y**4 - 7*H**4*n*y**3 - 5*H**4*n*y**2 + 4*H**4*y**4 - 23*H**4*y**3 + 15*H**4*y**2 - 25*H**3*n**2*x**4 - 50*H**3*n**2*x**3*y + 470*H**3*n**2*x**3 - 75*H**3*n**2*x**2*y**2 + 645*H**3*n**2*x**2*y - 845*H**3*n**2*x**2 - 100*H**3*n**2*x*y**3 + 820*H**3*n**2*x*y**2 - 1120*H**3*n**2*x*y + 400*H**3*n**2*x - 96*H**3*n**2*y**4 - 100*H**3*n**2*y**3 - H**3*n**2*y**2 + 85*H**3*n**2*y - 90*H**3*n*x**4 - 95*H**3*n*x**3*y + 595*H**3*n*x**3 - 100*H**3*n*x**2*y**2 + 630*H**3*n*x**2*y - 680*H**3*n*x**2 - 105*H**3*n*x*y**3 + 665*H**3*n*x*y**2 - 735*H**3*n*x*y + 175*H**3*n*x + 24*H**3*n*y**4 - 705*H**3*n*y**3 + 601*H**3*n*y**2 - 140*H**3*n*y + 72*H**3*y**4 - 432*H**3*y**3 + 372*H**3*y**2 - 60*H**3*y - 45*H**2*n**3*x**4 - 145*H**2*n**3*x**3*y + 2160*H**2*n**3*x**3 - 370*H**2*n**3*x**2*y**2 + 4435*H**2*n**3*x**2*y - 6205*H**2*n**3*x**2 - 720*H**2*n**3*x*y**3 + 7710*H**2*n**3*x*y**2 - 12330*H**2*n**3*x*y + 6090*H**2*n**3*x - 864*H**2*n**3*y**4 - 648*H**2*n**3*y**3 + 288*H**2*n**3*y**2 + 828*H**2*n**3*y - 180*H**2*n**3 - 330*H**2*n**2*x**4 - 675*H**2*n**2*x**3*y + 6305*H**2*n**2*x**3 - 1095*H**2*n**2*x**2*y**2 + 9385*H**2*n**2*x**2*y - 12905*H**2*n**2*x**2 - 1590*H**2*n**2*x*y**3 + 13065*H**2*n**2*x*y**2 - 19155*H**2*n**2*x*y + 8355*H**2*n**2*x - 432*H**2*n**2*y**4 - 6756*H**2*n**2*y**3 + 7218*H**2*n**2*y**2 - 1356*H**2*n**2*y + 30*H**2*n**2 - 595*H**2*n*x**4 - 660*H**2*n*x**3*y + 4255*H**2*n*x**3 - 735*H**2*n*x**2*y**2 + 4780*H**2*n*x**2*y - 5915*H**2*n*x**2 - 820*H**2*n*x*y**3 + 5385*H**2*n*x*y**2 - 6920*H**2*n*x*y + 2505*H**2*n*x + 820*H**2*n*y**4 - 8843*H**2*n*y**3 + 9599*H**2*n*y**2 - 2832*H**2*n*y + 120*H**2*n + 476*H**2*y**4 - 2953*H**2*y**3 + 3021*H**2*y**2 - 786*H**2*y + 30*H**2 - 35*H*n**4*x**4 - 160*H*n**4*x**3*y + 3030*H*n**4*x**3 - 660*H*n**4*x**2*y**2 + 11680*H*n**4*x**2*y - 12475*H*n**4*x**2 - 2160*H*n**4*x*y**3 + 31080*H*n**4*x*y**2 - 45900*H*n**4*x*y + 18480*H*n**4*x - 3456*H*n**4*y**4 - 3024*H*n**4*y**3 + 684*H*n**4*y**2 + 3276*H*n**4*y - 360*H*n**4 - 390*H*n**3*x**4 - 1240*H*n**3*x**3*y + 17335*H*n**3*x**3 - 3440*H*n**3*x**2*y**2 + 39790*H*n**3*x**2*y - 52635*H*n**3*x**2 - 7740*H*n**3*x*y**3 + 80070*H*n**3*x*y**2 - 122520*H*n**3*x*y + 56790*H*n**3*x - 4320*H*n**3*y**4 - 28044*H*n**3*y**3 + 28470*H*n**3*y**2 - 906*H*n**3*y - 1200*H*n**3 - 1425*H*n**2*x**4 - 2940*H*n**2*x**3*y + 27200*H*n**2*x**3 - 5160*H*n**2*x**2*y**2 + 43795*H*n**2*x**2*y - 60895*H*n**2*x**2 - 8360*H*n**2*x*y**3 + 68075*H*n**2*x*y**2 - 101435*H*n**2*x*y + 46745*H*n**2*x + 2064*H*n**2*y**4 - 54914*H*n**2*y**3 + 64249*H*n**2*y**2 - 17281*H*n**2*y + 450*H*n**2 - 1710*H*n*x**4 - 1980*H*n*x**3*y + 13020*H*n*x**3 - 2340*H*n*x**2*y**2 + 15510*H*n*x**2*y - 20670*H*n*x**2 - 2820*H*n*x*y**3 + 18910*H*n*x*y**2 - 26250*H*n*x*y + 11210*H*n*x + 4344*H*n*y**4 - 38289*H*n*y**3 + 45641*H*n*y**2 - 15256*H*n*y + 900*H*n + 1368*H*y**4 - 8712*H*y**3 + 10008*H*y**2 - 3282*H*y + 210*H - 10*n**5*x**4 - 60*n**5*x**3*y + 1310*n**5*x**3 - 360*n**5*x**2*y**2 + 7860*n**5*x**2*y - 7090*n**5*x**2 - 2160*n**5*x*y**3 + 47160*n**5*x*y**2 - 42540*n**5*x*y + 10290*n**5*x - 5184*n**5*y**4 - 7344*n**5*y**3 - 3600*n**5*y**2 + 1908*n**5*y - 180*n**5 - 150*n**4*x**4 - 660*n**4*x**3*y + 11625*n**4*x**3 - 2820*n**4*x**2*y**2 + 44910*n**4*x**2*y - 47910*n**4*x**2 - 11880*n**4*x*y**3 + 159720*n**4*x*y**2 - 194700*n**4*x*y + 68985*n**4*x - 10368*n**4*y**4 - 47520*n**4*y**3 + 25188*n**4*y**2 + 6810*n**4*y - 1230*n**4 - 830*n**3*x**4 - 2580*n**3*x**3*y + 34105*n**3*x**3 - 7500*n**3*x**2*y**2 + 83625*n**3*x**2*y - 107195*n**3*x**2 - 20640*n**3*x*y**3 + 204390*n**3*x*y**2 - 283485*n**3*x*y + 121470*n**3*x - 1584*n**3*y**4 - 111648*n**3*y**3 + 108534*n**3*y**2 - 14808*n**3*y - 1830*n**3 - 2010*n**2*x**4 - 4140*n**2*x**3*y + 37860*n**2*x**3 - 7740*n**2*x**2*y**2 + 64935*n**2*x**2*y - 90195*n**2*x**2 - 14520*n**2*x*y**3 + 115860*n**2*x*y**2 - 167265*n**2*x*y + 76695*n**2*x + 8928*n**2*y**4 - 116346*n**2*y**3 + 135894*n**2*y**2 - 39042*n**2*y + 1230*n**2 - 1800*n*x**4 - 2160*n*x**3*y + 14400*n*x**3 - 2700*n*x**2*y**2 + 18090*n*x**2*y - 25110*n*x**2 - 3600*n*x*y**3 + 24300*n*x*y**2 - 34590*n*x*y + 15810*n*x + 6768*n*y**4 - 54612*n*y**3 + 67920*n*y**2 - 24246*n*y + 1650*n + 1440*y**4 - 9360*y**3 + 11664*y**2 - 4392*y + 360",
  "Q": "-H**5*x*y**2 - 30*H**4*n*x*y**2 + 22*H**4*n*x*y + 6*H**4*n*y**2 - 20*H**4*x*y**2 + 6*H**4*x*y + H**4*y**2 - 360*H**3*n**2*x*y**2 + 408*H**3*n**2*x*y - 91*H**3*n**2*x + 144*H**3*n**2*y**2 - 102*H**3*n**2*y - 480*H**3*n*x*y**2 + 432*H**3*n*x*y - 50*H**3*n*x + 132*H**3*n*y**2 - 53*H**3*n*y - 155*H**3*x*y**2 + 84*H**3*x*y - 6*H**3*x + 18*H**3*y**2 - 6*H**3*y - 2160*H**2*n**3*x*y**2 + 2592*H**2*n**3*x*y - 648*H**2*n**3*x + 1296*H**2*n**3*y**2 - 1296*H**2*n**3*y + 216*H**2*n**3 - 4320*H**2*n**2*x*y**2 + 5040*H**2*n**2*x*y - 1194*H**2*n**2*x + 2160*H**2*n**2*y**2 - 1908*H**2*n**2*y + 216*H**2*n**2 - 2790*H**2*n*x*y**2 + 2834*H**2*n*x*y - 498*H**2*n*x + 1038*H**2*n*y**2 - 714*H**2*n*y + 66*H**2*n - 580*H**2*x*y**2 + 426*H**2*x*y - 54*H**2*x + 119*H**2*y**2 - 72*H**2*y + 6*H**2 - 6480*H*n**4*x*y**2 + 6048*H*n**4*x*y - 648*H*n**4*x + 5184*H*n**4*y**2 - 4536*H*n**4*y + 432*H*n**4 - 17280*H*n**3*x*y**2 + 19008*H*n**3*x*y - 3888*H*n**3*x + 12528*H*n**3*y**2 - 12312*H*n**3*y + 1944*H*n**3 - 16740*H*n**2*x*y**2 + 19296*H*n**2*x*y - 4439*H*n**2*x + 10512*H*n**2*y**2 - 10284*H*n**2*y + 1644*H*n**2 - 6960*H*n*x*y**2 + 7560*H*n*x*y - 1558*H*n*x + 3480*H*n*y**2 - 3085*H*n*y + 474*H*n - 1044*H*x*y**2 + 924*H*x*y - 156*H*x + 342*H*y**2 - 282*H*y + 42*H - 7776*n**5*x*y**2 + 2592*n**5*x*y - 216*n**5*x + 7776*n**5*y**2 - 2592*n**5*y + 216*n**5 - 25920*n**4*x*y**2 + 18144*n**4*x*y - 1944*n**4*x + 24624*n**4*y**2 - 16632*n**4*y + 1728*n**4 - 33480*n**3*x*y**2 + 31896*n**3*x*y - 5682*n**3*x + 29592*n**3*y**2 - 26496*n**3*y + 4170*n**3 - 20880*n**2*x*y**2 + 22824*n**2*x*y - 4968*n**2*x + 16596*n**2*y**2 - 16638*n**2*y + 3060*n**2 - 6264*n*x*y**2 + 6984*n*x*y - 1536*n*x + 4212*n*y**2 - 4272*n*y + 834*n - 720*x*y**2 + 720*x*y - 144*x + 360*y**2 - 360*y + 72",
  "variables": "x,y,H,n",
  "seconds": 49.33779573440552
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/input/original_vz_coeff.cpp <==
// Exact independent C++ implementation of the saved rational-log coefficient formula.
// Build: g++ -O2 -std=c++17 vz_coeff.cpp -lgmpxx -lgmp -o vz_coeff
#include <gmpxx.h>
#include <vector>
#include <algorithm>
#include <iostream>
#include <stdexcept>
using Z=mpz_class; using Q=mpq_class; using V=std::vector<Q>;
Q frac(const Z&a,const Z&b){Q x(a,b);x.canonicalize();return x;}
Z bin(int n,int k){if(k<0||k>n)return 0;Z v;mpz_bin_uiui(v.get_mpz_t(),n,k);return v;}
Q pw(int z,int e){Z v;mpz_ui_pow_ui(v.get_mpz_t(),std::abs(z),std::abs(e));if(z<0&&std::abs(e)%2)v=-v;return e>=0?Q(v):frac(1,v);}
V mul(const V&a,const V&b){V c(a.size()+b.size()-1);for(size_t i=0;i<a.size();i++)if(a[i]!=0)for(size_t j=0;j<b.size();j++)if(b[j]!=0)c[i+j]+=a[i]*b[j];return c;}
V subst(const V&a,int z){V c(1,a.back());for(int i=int(a.size())-2;i>=0;i--){V d(c.size()+1);for(size_t k=0;k<c.size();k++){d[k]+=z*c[k];d[k+1]-=c[k];}d[0]+=a[i];c=std::move(d);}return c;}
using VZ=std::vector<Z>;
VZ mulz(const VZ&a,const VZ&b){VZ c(a.size()+b.size()-1);for(size_t i=0;i<a.size();i++)if(a[i]!=0)for(size_t j=0;j<b.size();j++)if(b[j]!=0)c[i+j]+=a[i]*b[j];return c;}
VZ substz(const VZ&a,int z){VZ c(1,a.back());for(int i=int(a.size())-2;i>=0;i--){VZ d(c.size()+1);for(size_t k=0;k<c.size();k++){d[k]+=z*c[k];d[k+1]-=c[k];}d[0]+=a[i];c=std::move(d);}return c;}
V transform(const V&a,const VZ&wt,int z){Z den=1;for(const Q&v:a)mpz_lcm(den.get_mpz_t(),den.get_mpz_t(),v.get_den().get_mpz_t());VZ nums;for(const Q&v:a)nums.push_back(v.get_num()*(den/v.get_den()));nums=substz(mulz(nums,wt),z);V ans;for(const Z&v:nums)ans.push_back(frac(v,den));return ans;}
std::pair<Q,Q> raw(int h,int j,int k,int l,int m,int z){
 int t=j+k-m,M=k+l+1;if(t<0||z==0||z==1||std::min({h,j,k,l,m})<0)throw std::runtime_error("invalid parameters");
 // Common-denominator integer accumulation avoids a rational gcd in each summand.
 int T=std::max(t,k+l-t),Z0=std::max(0,t-l);
 Z D=1;for(int i=1;i<=T;i++){Z ii=i;mpz_lcm(D.get_mpz_t(),D.get_mpz_t(),ii.get_mpz_t());}
 int pmax=std::max(l+k-t+Z0,l+Z0);VZ zp(pmax+1);zp[0]=1;for(int i=1;i<=pmax;i++)zp[i]=zp[i-1]*z;
 VZ bk(k+1),bl(l+1);for(int a=0;a<=k;a++)bk[a]=bin(k,a);for(int b=0;b<=l;b++)bl[b]=bin(l,b);
 VZ az(j+k+1),rz(std::max(j+k,m+l)+1),dv(k+l+1);
 for(int r=0;r<=k+l;r++)if(r!=t)dv[r]=D/(r-t);
 for(int a=0;a<=k;a++)for(int b=0;b<=l;b++){
  Z v=bk[a]*bl[b];if((k-a+b)%2)v=-v;int r=a+b;
  if(r==t)az[j+k-a]+=v*zp[l-b];
  else{v*=dv[r];rz[j+k-a]+=v*zp[l+a-t+Z0];rz[m+b]-=v*zp[l-b+Z0];}
 }
 VZ wt(h+1);for(int i=0;i<=h;i++){wt[i]=bin(h,i);if(i%2)wt[i]=-wt[i];}
 az=substz(mulz(az,wt),z);rz=substz(mulz(rz,wt),z);
 V al,ar;for(const Z&v:az)al.push_back(Q(v));Z rd=D*zp[Z0];for(const Z&v:rz)ar.push_back(frac(v,rd));
 Q out0=0,out1=0,out2=0;V S(std::max(1,M));Q u=frac(z,z-1),ur=1;
 for(int r=1;r<M-1;r++){ur*=u;S[r]=S[r-1]+(ur-1)/r;}
 int negmax=std::max(0,int(al.size())-1-M);
 V J(negmax+1);Q tt=0,zz=1,ww=1;
 for(int r=0;r<=negmax;r++){zz*=z;ww*=z-1;tt=z*tt+(zz-ww)/(r+1);J[r]=tt/(r+1);}
 for(int r=0;r<int(al.size());r++)if(al[r]!=0){int q=M-r;Q c=al[r];
 if(q==1)out2+=c;
 else if(q>=2){Q fac=pw(z,1-q)/(q-1);out1+=c*fac;out0+=c*fac*S[q-2];}
 else out0+=c*J[-q];
 }
 for(int r=0;r<int(ar.size());r++)if(ar[r]!=0){int q=M-r;if(q==1)out1+=ar[r];else out0+=ar[r]*(pw(z,1-q)-pw(z-1,1-q))/(1-q);}
 if(out1!=0)throw std::runtime_error("logarithm coefficient is nonzero");
 return {out2,-out0};
}

std::pair<Q,Q> vz(int h,int j,int k,int l,int m,int q,int z){
 int d=j+q-m;
 if(d<0||h+q-k<0||j+k-m<0||h+m-k<0)throw std::runtime_error("not admissible");
 Q A=0,B=0;Z coeff=1;
 for(int v=0;v<=d;v++){
  auto ab=raw(h,j,k+v,l,m+v,z);
  A+=coeff*ab.first;B+=coeff*ab.second;
  if(v<d){coeff*=d-v;coeff/=v+1;coeff*=z-1;}
 }
 Q scale=pw(z,k-l-q);A*=scale;B*=scale;
 // Independent double-Rodrigues formula for the dilogarithm coefficient.
 int s=j+k-m,L=l+q;
 VZ u(std::max(1,h+j-s+1));
 for(int i=0;i<=h;i++)if(j+i>=s){Z t=bin(h,i)*bin(j+i,s);if(i%2)t=-t;u[j+i-s]+=t;}
 VZ wt(d+1);for(int i=0;i<=d;i++){wt[i]=bin(d,i);if(i%2)wt[i]=-wt[i];}
 VZ W=mulz(u,wt);W.insert(W.begin(),k,Z(0));
 Z qa=0;for(int t=int(W.size())-1;t>=L;t--){qa*=z;qa+=W[t]*bin(t,L);}
 if((k+l+q)%2)qa=-qa;
 if(A!=qa)throw std::runtime_error("double Rodrigues mismatch");
 return {A,B};
}
int main(int argc,char**argv){try{
 if(argc!=8)throw std::runtime_error("usage: vz_coeff h j k l m q z");
 int h=std::stoi(argv[1]),j=std::stoi(argv[2]),k=std::stoi(argv[3]),l=std::stoi(argv[4]),m=std::stoi(argv[5]),q=std::stoi(argv[6]),z=std::stoi(argv[7]);
 if(std::min({h,j,k,l,m,q})<0||z==0||z==1)throw std::runtime_error("invalid parameters");
 auto ab=vz(h,j,k,l,m,q,z);
 std::cout<<ab.first<<"\n"<<ab.second<<"\n";
 }catch(const std::exception&e){std::cerr<<e.what()<<"\n";return 1;}}


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/input/recurrence_clean.json <==
{
  "coefficients": [
    "-4*(H + 1)*(H + 2)*(-H + n - 1)",
    "(H + 2)*(-15*H**2 - 65*H*n - 70*H + 148*n**2 - 69*n - 79)",
    "20*H**3 + 215*H**2*n + 190*H**2 + 31*H*n**2 + 1112*H*n + 592*H - 644*n**3 - 314*n**2 + 1400*n + 608",
    "-10*H**3 - 215*H**2*n - 130*H**2 - 501*H*n**2 - 1542*H*n - 542*H + 390*n**3 - 1347*n**2 - 2719*n - 734",
    "(H + n + 4)*(65*H*n + 10*H + 252*n**2 + 334*n + 44)",
    "(H + n + 4)*(H + n + 5)*(H + 2*n + 5)"
  ]
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/stress_arithmetic.cpp <==
// Independent literal-lambda stress test.  This is supplementary numerical
// evidence, not a substitute for the all-n floor-cell proof.
#include <array>
#include <set>
#include <vector>
#include <iostream>
#include <fstream>
#include <chrono>
#include <algorithm>
#include <stdexcept>
using I=long long; using Form=std::array<I,3>; using Tuple=std::array<Form,5>;
Form plus(Form a,Form b){for(int i=0;i<3;++i)a[i]+=b[i];return a;}
Form minus(Form a,Form b){for(int i=0;i<3;++i)a[i]-=b[i];return a;}
I eval(Form a,I n,I k,I r){return a[0]*n+a[1]*k+a[2]*r;}
std::vector<Tuple> orbit(Tuple t){std::set<Tuple> seen{t};std::vector<Tuple> todo{t};while(!todo.empty()){
 auto v=todo.back();todo.pop_back();auto h=v[0],j=v[1],k=v[2],l=v[3],m=v[4];
 for(Tuple w:{Tuple{h,m,l,k,j},Tuple{minus(plus(h,m),k),minus(plus(j,k),m),m,l,k}})
  if(seen.insert(w).second)todo.push_back(w);
 }return {seen.begin(),seen.end()};}
I fact_v(I m,I p){I v=0;while(m){m/=p;v+=m;}return v;}
I lcm_v(I m,I p){I v=0;while(m>=p){m/=p;v++;}return v;}
int mu(I n,I p){I s=n%p;
 if((6*s>p&&7*s<2*p)||(3*s>p&&7*s<3*p)||(2*s>p&&7*s<4*p)||
    (3*s>2*p&&7*s<5*p)||(4*s>3*p&&6*s<5*p))return 1;
 if(6*s>5*p&&7*s<6*p)return 2;return 0;}
int witness(I n,I p){I s=n%p;
 if((5*s>p&&4*s<p)||(5*s>2*p&&7*s<3*p)||(5*s>4*p&&6*s<5*p)||
    (6*s>5*p&&7*s<6*p))return 1;
 return 0;}
bool excluded(I n,I p){for(I d=1;d<=14;d++){I v=d*n%p;if(v<=6||v>=p-6)return true;}return false;}
I cost(const Tuple& t,I n,I k,I r,I p){
 I h=eval(t[0],n,k,r),j=eval(t[1],n,k,r),a=eval(t[2],n,k,r),l=eval(t[3],n,k,r),m=eval(t[4],n,k,r);
 I u=l+m-j,v=h+m-a,w=h+j-l,x=j+a-m;
 I H=std::max({u,v,w,x}),K=std::max({u,std::min(v,w),x});
 return lcm_v(H,p)+lcm_v(K,p)+fact_v(h,p)+fact_v(j,p)+fact_v(a,p)+fact_v(l,p)+fact_v(m,p);
}
I excess(const Tuple& base,const std::vector<Tuple>& orb,I n,I k,I r,I p,I top){
 I best=100000;for(auto&s:orb)best=std::min(best,cost(s,n,k,r,p));
 for(auto&a:base)best-=fact_v(eval(a,n,k,r),p);
 best-=fact_v(top,p)-fact_v(k,p)-fact_v(top-k,p);return best;
}
int main(int argc,char**argv){
 std::array<Tuple,2> bases{{Tuple{Form{6,0,1},Form{6,0,0},Form{4,1,0},Form{8,-1,0},Form{5,1,0}},
                          Tuple{Form{6,0,0},Form{6,0,1},Form{5,1,0},Form{9,-1,1},Form{4,1,0}}}};
 std::array<std::vector<Tuple>,2> oo{orbit(bases[0]),orbit(bases[1])};
 std::vector<I> ns;for(int i=1;i<argc;++i)ns.push_back(std::stoll(argv[i]));if(ns.empty())ns={1000};
 for(I n:ns){auto start=std::chrono::steady_clock::now();std::vector<bool>prime(6*n+1,true);prime[0]=prime[1]=false;
  for(I p=2;p*p<=6*n;++p)if(prime[p])for(I j=p*p;j<=6*n;j+=p)prime[j]=false;
  I pairs=0,tests=0,removed=0;for(I p=n/2+1;p<6*n;++p)if(prime[p]&&mu(n,p)){
   if(excluded(n,p)){removed++;continue;}int which=witness(n,p);I target=lcm_v(8*n+5,p)+lcm_v(7*n+5,p)-mu(n,p);
   for(I r=0;r<6;r++){pairs++;I top=(which?5*n+r:4*n);
    for(I k=0;k<=top;k++){tests++;I got=excess(bases[which],oo[which],n,k,r,p,top);
     if(got>target){std::cerr<<"FAIL n="<<n<<" p="<<p<<" r="<<r<<" lambda="<<k<<" got="<<got<<" target="<<target<<"\n";return 1;}
    }
   }
  }
  std::cout<<"PASS n="<<n<<" retained_primes="<<pairs/6<<" removed_primes="<<removed<<" shifts="<<pairs<<" literal_lambda_tests="<<tests<<" seconds="<<std::chrono::duration<double>(std::chrono::steady_clock::now()-start).count()<<std::endl;
 }
 // Independently exhibit why the exceptional-prime condition matters.
 const I n=1000,p=4001;
 if(!excluded(n,p))throw std::runtime_error("expected exceptional prime not excluded");
 for(I r=0;r<=5;++r){
  const I target=lcm_v(8*n+5,p)+lcm_v(7*n+5,p)-mu(n,p);
  std::array<I,2> worst{-100000,-100000},argmax{-1,-1};
  for(int which=0;which<2;++which){const I top=which?5*n+r:4*n;
   for(I k=0;k<=top;++k){const I got=excess(bases[which],oo[which],n,k,r,p,top);
    if(got>worst[which]){worst[which]=got;argmax[which]=k;}}
  }
  if(r>=2 && !(worst[0]>target && worst[1]>target))
   throw std::runtime_error("expected two-expansion boundary failure not reproduced");
  std::cout<<"EXCLUDED-BOUNDARY n=1000 p=4001 r="<<r<<" target="<<target
           <<" A_worst="<<worst[0]<<" A_first_argmax="<<argmax[0]
           <<" B_worst="<<worst[1]<<" B_first_argmax="<<argmax[1]<<std::endl;
 }
}


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/01_core_proof.log <==

=== verify_arithmetic.py ===
Arithmetic PASS: 108 cells, 300 cell/shift witnesses, 23940 exact integer-lambda tests; saving=708641/180180.
Floor stability: determinant <=14, shift determinant <=1, factorial/lcm bound <= 10n+1r.
Certified final margin >9/100. Seconds: 0.3885502815246582

=== verify_contours.py ===
complex: 458 boxes + 2 corner patches; exact cover and inequalities PASS
real: 205 boxes + 1 corner patches; exact cover and inequalities PASS

=== verify_recurrence.py ===
Telescoping polynomial identity, cleaned recurrence, endpoint degree: PASS

ALL FINITE PROOF CHECKS PASSED. Elapsed seconds: 6.993
This does not replace independent review of the mathematical deductions in the proof draft.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/02_alternative_arithmetic.log <==
{'method': 'ordered infinitesimal, independent implementation', 'denominator_set': [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14], 'cells': 108, 'witnesses': 300, 'event_tests': 23940, 'max_nonconstant_comparison_coefficient': 14, 'max_constant_perturbation': 6, 'saving': '708641/180180'}


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/03_alternative_contours.log <==
{'method': 'independent factorwise exact bounds, regenerated cover', 'kind': 'complex', 'target': '1/150000000', 'a': '4/5', 'b': '7/4', 'epsilon': '1/32', 'tested': 4277, 'accepted': 2142, 'corner_count': 2, 'seconds': 0.5390992164611816}
{'method': 'independent factorwise exact bounds, regenerated cover', 'kind': 'real', 'target': '1/150000000', 'a': '4/5', 'b': '7/4', 'epsilon': '1/32', 'tested': 1414, 'accepted': 711, 'corner_count': 1, 'seconds': 0.09435367584228516}


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/04_symbolic_audit.log <==
{'telescoper_from_log_weight': True, 'all_six_printed_coefficients': True, 'literal_weight_derivative_checks': [[2, 11], [3, 17]], 'normalization_checks': [1, 2, 3], 'flux_P_degree_y': 4, 'flux_Q_degree_y': 2, 'modulus_identity': True, 'seconds': 11.441006660461426}


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/05_compile_stress.log <==
Compilation succeeded; compiler produced no stdout/stderr output.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/06_literal_lambda_stress.log <==
PASS n=1000 retained_primes=460 removed_primes=25 shifts=2760 literal_lambda_tests=11987115 seconds=7.58404
PASS n=1001 retained_primes=456 removed_primes=30 shifts=2736 literal_lambda_tests=11872872 seconds=7.52936
PASS n=1024 retained_primes=465 removed_primes=21 shifts=2790 literal_lambda_tests=12385275 seconds=7.84494
EXCLUDED-BOUNDARY n=1000 p=4001 r=0 target=1 A_worst=2 A_first_argmax=1 B_worst=1 B_first_argmax=0
EXCLUDED-BOUNDARY n=1000 p=4001 r=1 target=1 A_worst=2 A_first_argmax=0 B_worst=1 B_first_argmax=0
EXCLUDED-BOUNDARY n=1000 p=4001 r=2 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1001
EXCLUDED-BOUNDARY n=1000 p=4001 r=3 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1002
EXCLUDED-BOUNDARY n=1000 p=4001 r=4 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1003
EXCLUDED-BOUNDARY n=1000 p=4001 r=5 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1004


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/07_compile_coefficients.log <==
Compilation succeeded; compiler produced no stdout/stderr output.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/08_direct_coefficients.log <==
PASS direct six-parameter coefficients n= 1 r= 0 A digits= 12
PASS direct six-parameter coefficients n= 1 r= 1 A digits= 14
PASS direct six-parameter coefficients n= 1 r= 2 A digits= 15
PASS direct six-parameter coefficients n= 1 r= 3 A digits= 16
PASS direct six-parameter coefficients n= 1 r= 4 A digits= 17
PASS direct six-parameter coefficients n= 1 r= 5 A digits= 18
n= 1 seconds= 0.17538666725158691
PASS direct six-parameter coefficients n= 2 r= 0 A digits= 25
PASS direct six-parameter coefficients n= 2 r= 1 A digits= 27
PASS direct six-parameter coefficients n= 2 r= 2 A digits= 28
PASS direct six-parameter coefficients n= 2 r= 3 A digits= 29
PASS direct six-parameter coefficients n= 2 r= 4 A digits= 30
PASS direct six-parameter coefficients n= 2 r= 5 A digits= 31
n= 2 seconds= 0.2178957462310791
PASS direct six-parameter coefficients n= 3 r= 0 A digits= 38
PASS direct six-parameter coefficients n= 3 r= 1 A digits= 40
PASS direct six-parameter coefficients n= 3 r= 2 A digits= 41
PASS direct six-parameter coefficients n= 3 r= 3 A digits= 42
PASS direct six-parameter coefficients n= 3 r= 4 A digits= 43
PASS direct six-parameter coefficients n= 3 r= 5 A digits= 44
n= 3 seconds= 0.4026827812194824
PASS direct six-parameter coefficients n= 5 r= 0 A digits= 65
PASS direct six-parameter coefficients n= 5 r= 5 A digits= 70
n= 5 seconds= 0.34789538383483887
PASS direct six-parameter coefficients n= 8 r= 0 A digits= 104
PASS direct six-parameter coefficients n= 8 r= 5 A digits= 110
n= 8 seconds= 1.0189499855041504


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/README.md <==
# Fresh release verification

All core and supplementary checks were rerun from isolated temporary copies of this release's final inputs. The run passed in 71.58 seconds on the environment recorded in `run_summary.json`. Timings are machine-dependent.

The manuscript source and PDF hashes in that summary match the files in this archive. The exact displayed recurrence, core proof checkers and original audit sources were also compared against the reviewed versions: all are unchanged. The revised PDF has 12 pages, with resolved cross-references and no out-of-page text blocks. The pages were rendered and visually inspected.

`01_core_proof.log` records the three finite proof checks. Logs 02–04 record the alternative arithmetic, contour and symbolic implementations. Logs 05–08 record compilation, 36,245,262 literal-lambda stress tests and 22 direct coefficient comparisons. Empty compiler logs mean that compilation succeeded without diagnostics; return codes are in `run_summary.json`.

`generated/` contains freshly regenerated output, not data used to decide whether the original input certificates pass. In particular, the alternative contour generator uses corner side 1/32, whereas the core contour certificates use 1/16.

The input manifest in `run_summary.json` describes the 30-file release before these generated logs were added. The final `../SHA256SUMS.txt` covers the logs as well. This distinction is necessary to avoid asking a run log to contain its own future checksum. The core and audit input hashes are individually recorded, so their identities can be compared directly.

These successful checks are not an independent referee report or proof-assistant formalization. The mathematical deductions remain those in the revised paper. Use `python run_checks.py --full --output NEW_DIRECTORY` from the archive root to reproduce the full run without modifying any packaged files.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/direct_coefficients.json <==
[
  {
    "n": 1,
    "r": 0,
    "A": "-840412858980",
    "B": "-130337760337049303/735000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 1,
    "r": 1,
    "A": "10468578382500",
    "B": "9741291169275442163/4410000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 1,
    "r": 2,
    "A": "-118476218600376",
    "B": "-36748426254013693433/1470000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 1,
    "r": 3,
    "A": "1236427860868032",
    "B": "94918648683852515992103/363825000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 1,
    "r": 4,
    "A": "-12037907706375936",
    "B": "-4066178595602848490262583/1600830000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 1,
    "r": 5,
    "A": "110360275588469760",
    "B": "242304552316215141173149429/10405395000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 2,
    "r": 0,
    "A": "7741249588008701627910300",
    "B": "2678238636386999968451455048849379521/1639638000000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 2,
    "r": 1,
    "A": "-101648593957873830118900704",
    "B": "-2241918216407657331339486546901185846059/104526922500000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 2,
    "r": 2,
    "A": "1263641947531234326387137036",
    "B": "1137565310368086058395278021980712734441/4266405000000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 2,
    "r": 3,
    "A": "-14944018259417178472870920360",
    "B": "-22531312397384868503353398017967142442277/7145438300000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 2,
    "r": 4,
    "A": "168831232160326996572032225736",
    "B": "12128524983143468909379690590519706628693523/340459119000000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 2,
    "r": 5,
    "A": "-1828854417681024335092584964640",
    "B": "-505193284718660358614023433331836875703812129/1309146374250000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 3,
    "r": 0,
    "A": "-93872674477608996942129969652071419760",
    "B": "-26447173400841350639446798978483466354253181256669045184703/1335210826950000000000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 3,
    "r": 1,
    "A": "1255917214441364372204750516042845404672",
    "B": "22114702529431994336055448537632618779599572408854795670799/83450676684375000000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 3,
    "r": 2,
    "A": "-16172711021808976256430264567539512041936",
    "B": "-4257396589501975850772196109753857262464602330281304719606143/1247587616431406250000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 3,
    "r": 3,
    "A": "200920212651091917348816926402576687501496",
    "B": "317348288836397405983656578374149335812437968451203782754741773/7485525698588437500000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 3,
    "r": 4,
    "A": "-2413292077520157080663955958046514279330432",
    "B": "-6806665238957678212718610187057822983092871842188689114121040981/13367010176050781250000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 3,
    "r": 5,
    "A": "28079326136638494218998086524330178862235640",
    "B": "32154163775181397784103262551796059682694842429195626569748259032017/5427006131476617187500000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 5,
    "r": 0,
    "A": "-18492927782758982728630715817693800752104605508575085331031477880",
    "B": "-604294730626381822581832008648396553741768985222985333798640330573935540351317935564467965260936579/154864868282976852000000000000000000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 5,
    "r": 5,
    "A": "6807469868957590418176786654990098778602969260318880800302749130063200",
    "B": "30702592112024449558640419760928491614531242165271359980216759876538693967262088233761658637867333579403183/21374653792084833891041015625000000000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 8,
    "r": 0,
    "A": "68435313200812979884773271585602401140827853589579948632332581512881340221524637005759839878197606229660",
    "B": "194006117169963245599186571475018757702744691277840504482122689639671195005212725219208841957554596145737202824649436775531154943816053473519712044362288518595355869/13435224831494165774223633183860160000000000000000000000000000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  },
  {
    "n": 8,
    "r": 5,
    "A": "-28550270472377837736343904222823835553725862524709338405460958203540270960351247016181306356888915163331827200",
    "B": "-19752144333194552125283903899136315760330543919076986274625162079622509845769690488330977064298536275172614547851766728863491414797457201955591111681947434477872464900194879/3278791476379313077259311761538598398312500000000000000000000000",
    "matches_original": true,
    "logarithm_coefficient_zero": true,
    "endpoint_leading_coefficient_matches": true
  }
]

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/independent_complex_contours.json <==
{
  "method": "independent factorwise exact bounds, regenerated cover",
  "kind": "complex",
  "target": "1/150000000",
  "a": "4/5",
  "b": "7/4",
  "epsilon": "1/32",
  "tested": 4277,
  "accepted": 2142,
  "corner_count": 2,
  "boxes": [
    [
      "31/32",
      "1",
      "109/128",
      "31/32"
    ],
    [
      "31/32",
      "1",
      "47/64",
      "109/128"
    ],
    [
      "31/32",
      "1",
      "1/2",
      "47/64"
    ],
    [
      "31/32",
      "1",
      "1/32",
      "1/2"
    ],
    [
      "31/32",
      "1",
      "0",
      "1/32"
    ],
    [
      "481/512",
      "31/32",
      "63/64",
      "1"
    ],
    [
      "481/512",
      "31/32",
      "31/32",
      "63/64"
    ],
    [
      "233/256",
      "481/512",
      "31/32",
      "1"
    ],
    [
      "109/128",
      "233/256",
      "31/32",
      "1"
    ],
    [
      "47/64",
      "109/128",
      "31/32",
      "1"
    ],
    [
      "1/2",
      "47/64",
      "31/32",
      "1"
    ],
    [
      "1/32",
      "1/2",
      "31/32",
      "1"
    ],
    [
      "481/512",
      "31/32",
      "233/256",
      "31/32"
    ],
    [
      "233/256",
      "481/512",
      "233/256",
      "31/32"
    ],
    [
      "233/256",
      "31/32",
      "109/128",
      "233/256"
    ],
    [
      "451/512",
      "233/256",
      "481/512",
      "31/32"
    ],
    [
      "451/512",
      "233/256",
      "233/256",
      "481/512"
    ],
    [
      "109/128",
      "451/512",
      "481/512",
      "31/32"
    ],
    [
      "109/128",
      "451/512",
      "233/256",
      "481/512"
    ],
    [
      "451/512",
      "233/256",
      "109/128",
      "233/256"
    ],
    [
      "109/128",
      "451/512",
      "109/128",
      "233/256"
    ],
    [
      "233/256",
      "31/32",
      "47/64",
      "109/128"
    ],
    [
      "109/128",
      "233/256",
      "203/256",
      "109/128"
    ],
    [
      "109/128",
      "233/256",
      "47/64",
      "203/256"
    ],
    [
      "421/512",
      "109/128",
      "481/512",
      "31/32"
    ],
    [
      "421/512",
      "109/128",
      "233/256",
      "481/512"
    ],
    [
      "203/256",
      "421/512",
      "481/512",
      "31/32"
    ],
    [
      "203/256",
      "421/512",
      "233/256",
      "481/512"
    ],
    [
      "421/512",
      "109/128",
      "451/512",
      "233/256"
    ],
    [
      "421/512",
      "109/128",
      "109/128",
      "451/512"
    ],
    [
      "203/256",
      "421/512",
      "451/512",
      "233/256"
    ],
    [
      "203/256",
      "421/512",
      "109/128",
      "451/512"
    ],
    [
      "391/512",
      "203/256",
      "481/512",
      "31/32"
    ],
    [
      "391/512",
      "203/256",
      "233/256",
      "481/512"
    ],
    [
      "47/64",
      "391/512",
      "481/512",
      "31/32"
    ],
    [
      "47/64",
      "391/512",
      "233/256",
      "481/512"
    ],
    [
      "391/512",
      "203/256",
      "451/512",
      "233/256"
    ],
    [
      "391/512",
      "203/256",
      "109/128",
      "451/512"
    ],
    [
      "47/64",
      "391/512",
      "451/512",
      "233/256"
    ],
    [
      "767/1024",
      "391/512",
      "109/128",
      "451/512"
    ],
    [
      "47/64",
      "767/1024",
      "109/128",
      "451/512"
    ],
    [
      "421/512",
      "109/128",
      "203/256",
      "109/128"
    ],
    [
      "203/256",
      "421/512",
      "421/512",
      "109/128"
    ],
    [
      "203/256",
      "421/512",
      "203/256",
      "421/512"
    ],
    [
      "421/512",
      "109/128",
      "47/64",
      "203/256"
    ],
    [
      "203/256",
      "421/512",
      "47/64",
      "203/256"
    ],
    [
      "391/512",
      "203/256",
      "421/512",
      "109/128"
    ],
    [
      "391/512",
      "203/256",
      "203/256",
      "421/512"
    ],
    [
      "767/1024",
      "391/512",
      "421/512",
      "109/128"
    ],
    [
      "47/64",
      "767/1024",
      "421/512",
      "109/128"
    ],
    [
      "767/1024",
      "391/512",
      "203/256",
      "421/512"
    ],
    [
      "47/64",
      "767/1024",
      "203/256",
      "421/512"
    ],
    [
      "391/512",
      "203/256",
      "391/512",
      "203/256"
    ],
    [
      "391/512",
      "203/256",
      "47/64",
      "391/512"
    ],
    [
      "767/1024",
      "391/512",
      "391/512",
      "203/256"
    ],
    [
      "47/64",
      "767/1024",
      "391/512",
      "203/256"
    ],
    [
      "47/64",
      "391/512",
      "47/64",
      "391/512"
    ],
    [
      "109/128",
      "31/32",
      "79/128",
      "47/64"
    ],
    [
      "109/128",
      "31/32",
      "1/2",
      "79/128"
    ],
    [
      "203/256",
      "109/128",
      "173/256",
      "47/64"
    ],
    [
      "203/256",
      "109/128",
      "79/128",
      "173/256"
    ],
    [
      "391/512",
      "203/256",
      "173/256",
      "47/64"
    ],
    [
      "47/64",
      "391/512",
      "361/512",
      "47/64"
    ],
    [
      "47/64",
      "391/512",
      "173/256",
      "361/512"
    ],
    [
      "391/512",
      "203/256",
      "79/128",
      "173/256"
    ],
    [
      "47/64",
      "391/512",
      "79/128",
      "173/256"
    ],
    [
      "203/256",
      "109/128",
      "1/2",
      "79/128"
    ],
    [
      "47/64",
      "203/256",
      "143/256",
      "79/128"
    ],
    [
      "47/64",
      "203/256",
      "1/2",
      "143/256"
    ],
    [
      "361/512",
      "47/64",
      "481/512",
      "31/32"
    ],
    [
      "361/512",
      "47/64",
      "233/256",
      "481/512"
    ],
    [
      "173/256",
      "361/512",
      "233/256",
      "31/32"
    ],
    [
      "361/512",
      "47/64",
      "451/512",
      "233/256"
    ],
    [
      "737/1024",
      "47/64",
      "109/128",
      "451/512"
    ],
    [
      "361/512",
      "737/1024",
      "109/128",
      "451/512"
    ],
    [
      "173/256",
      "361/512",
      "451/512",
      "233/256"
    ],
    [
      "707/1024",
      "361/512",
      "109/128",
      "451/512"
    ],
    [
      "173/256",
      "707/1024",
      "109/128",
      "451/512"
    ],
    [
      "331/512",
      "173/256",
      "233/256",
      "31/32"
    ],
    [
      "79/128",
      "331/512",
      "233/256",
      "31/32"
    ],
    [
      "331/512",
      "173/256",
      "451/512",
      "233/256"
    ],
    [
      "677/1024",
      "173/256",
      "109/128",
      "451/512"
    ],
    [
      "331/512",
      "677/1024",
      "109/128",
      "451/512"
    ],
    [
      "79/128",
      "331/512",
      "451/512",
      "233/256"
    ],
    [
      "647/1024",
      "331/512",
      "109/128",
      "451/512"
    ],
    [
      "79/128",
      "647/1024",
      "109/128",
      "451/512"
    ],
    [
      "737/1024",
      "47/64",
      "421/512",
      "109/128"
    ],
    [
      "361/512",
      "737/1024",
      "857/1024",
      "109/128"
    ],
    [
      "361/512",
      "737/1024",
      "421/512",
      "857/1024"
    ],
    [
      "737/1024",
      "47/64",
      "827/1024",
      "421/512"
    ],
    [
      "737/1024",
      "47/64",
      "203/256",
      "827/1024"
    ],
    [
      "361/512",
      "737/1024",
      "827/1024",
      "421/512"
    ],
    [
      "361/512",
      "737/1024",
      "203/256",
      "827/1024"
    ],
    [
      "707/1024",
      "361/512",
      "857/1024",
      "109/128"
    ],
    [
      "707/1024",
      "361/512",
      "421/512",
      "857/1024"
    ],
    [
      "173/256",
      "707/1024",
      "857/1024",
      "109/128"
    ],
    [
      "173/256",
      "707/1024",
      "421/512",
      "857/1024"
    ],
    [
      "707/1024",
      "361/512",
      "827/1024",
      "421/512"
    ],
    [
      "707/1024",
      "361/512",
      "203/256",
      "827/1024"
    ],
    [
      "173/256",
      "707/1024",
      "827/1024",
      "421/512"
    ],
    [
      "173/256",
      "707/1024",
      "203/256",
      "827/1024"
    ],
    [
      "737/1024",
      "47/64",
      "391/512",
      "203/256"
    ],
    [
      "361/512",
      "737/1024",
      "797/1024",
      "203/256"
    ],
    [
      "361/512",
      "737/1024",
      "391/512",
      "797/1024"
    ],
    [
      "737/1024",
      "47/64",
      "47/64",
      "391/512"
    ],
    [
      "361/512",
      "737/1024",
      "767/1024",
      "391/512"
    ],
    [
      "361/512",
      "737/1024",
      "47/64",
      "767/1024"
    ],
    [
      "707/1024",
      "361/512",
      "797/1024",
      "203/256"
    ],
    [
      "707/1024",
      "361/512",
      "391/512",
      "797/1024"
    ],
    [
      "173/256",
      "707/1024",
      "797/1024",
      "203/256"
    ],
    [
      "173/256",
      "707/1024",
      "391/512",
      "797/1024"
    ],
    [
      "707/1024",
      "361/512",
      "767/1024",
      "391/512"
    ],
    [
      "707/1024",
      "361/512",
      "47/64",
      "767/1024"
    ],
    [
      "173/256",
      "707/1024",
      "767/1024",
      "391/512"
    ],
    [
      "173/256",
      "707/1024",
      "47/64",
      "767/1024"
    ],
    [
      "677/1024",
      "173/256",
      "857/1024",
      "109/128"
    ],
    [
      "677/1024",
      "173/256",
      "421/512",
      "857/1024"
    ],
    [
      "331/512",
      "677/1024",
      "857/1024",
      "109/128"
    ],
    [
      "331/512",
      "677/1024",
      "421/512",
      "857/1024"
    ],
    [
      "677/1024",
      "173/256",
      "827/1024",
      "421/512"
    ],
    [
      "677/1024",
      "173/256",
      "203/256",
      "827/1024"
    ],
    [
      "331/512",
      "677/1024",
      "827/1024",
      "421/512"
    ],
    [
      "331/512",
      "677/1024",
      "203/256",
      "827/1024"
    ],
    [
      "647/1024",
      "331/512",
      "857/1024",
      "109/128"
    ],
    [
      "647/1024",
      "331/512",
      "421/512",
      "857/1024"
    ],
    [
      "79/128",
      "647/1024",
      "857/1024",
      "109/128"
    ],
    [
      "79/128",
      "647/1024",
      "421/512",
      "857/1024"
    ],
    [
      "647/1024",
      "331/512",
      "827/1024",
      "421/512"
    ],
    [
      "1309/2048",
      "331/512",
      "203/256",
      "827/1024"
    ],
    [
      "647/1024",
      "1309/2048",
      "203/256",
      "827/1024"
    ],
    [
      "79/128",
      "647/1024",
      "827/1024",
      "421/512"
    ],
    [
      "1279/2048",
      "647/1024",
      "203/256",
      "827/1024"
    ],
    [
      "79/128",
      "1279/2048",
      "203/256",
      "827/1024"
    ],
    [
      "1369/2048",
      "173/256",
      "797/1024",
      "203/256"
    ],
    [
      "677/1024",
      "1369/2048",
      "797/1024",
      "203/256"
    ],
    [
      "1369/2048",
      "173/256",
      "391/512",
      "797/1024"
    ],
    [
      "677/1024",
      "1369/2048",
      "391/512",
      "797/1024"
    ],
    [
      "1339/2048",
      "677/1024",
      "797/1024",
      "203/256"
    ],
    [
      "331/512",
      "1339/2048",
      "797/1024",
      "203/256"
    ],
    [
      "1339/2048",
      "677/1024",
      "391/512",
      "797/1024"
    ],
    [
      "331/512",
      "1339/2048",
      "391/512",
      "797/1024"
    ],
    [
      "1369/2048",
      "173/256",
      "767/1024",
      "391/512"
    ],
    [
      "677/1024",
      "1369/2048",
      "767/1024",
      "391/512"
    ],
    [
      "1369/2048",
      "173/256",
      "47/64",
      "767/1024"
    ],
    [
      "677/1024",
      "1369/2048",
      "47/64",
      "767/1024"
    ],
    [
      "1339/2048",
      "677/1024",
      "767/1024",
      "391/512"
    ],
    [
      "331/512",
      "1339/2048",
      "767/1024",
      "391/512"
    ],
    [
      "1339/2048",
      "677/1024",
      "47/64",
      "767/1024"
    ],
    [
      "331/512",
      "1339/2048",
      "47/64",
      "767/1024"
    ],
    [
      "1309/2048",
      "331/512",
      "797/1024",
      "203/256"
    ],
    [
      "647/1024",
      "1309/2048",
      "797/1024",
      "203/256"
    ],
    [
      "1309/2048",
      "331/512",
      "391/512",
      "797/1024"
    ],
    [
      "647/1024",
      "1309/2048",
      "391/512",
      "797/1024"
    ],
    [
      "1279/2048",
      "647/1024",
      "797/1024",
      "203/256"
    ],
    [
      "79/128",
      "1279/2048",
      "797/1024",
      "203/256"
    ],
    [
      "1279/2048",
      "647/1024",
      "1579/2048",
      "797/1024"
    ],
    [
      "1279/2048",
      "647/1024",
      "391/512",
      "1579/2048"
    ],
    [
      "79/128",
      "1279/2048",
      "1579/2048",
      "797/1024"
    ],
    [
      "79/128",
      "1279/2048",
      "391/512",
      "1579/2048"
    ],
    [
      "1309/2048",
      "331/512",
      "1549/2048",
      "391/512"
    ],
    [
      "1309/2048",
      "331/512",
      "767/1024",
      "1549/2048"
    ],
    [
      "647/1024",
      "1309/2048",
      "1549/2048",
      "391/512"
    ],
    [
      "647/1024",
      "1309/2048",
      "767/1024",
      "1549/2048"
    ],
    [
      "1309/2048",
      "331/512",
      "1519/2048",
      "767/1024"
    ],
    [
      "1309/2048",
      "331/512",
      "47/64",
      "1519/2048"
    ],
    [
      "647/1024",
      "1309/2048",
      "1519/2048",
      "767/1024"
    ],
    [
      "647/1024",
      "1309/2048",
      "47/64",
      "1519/2048"
    ],
    [
      "1279/2048",
      "647/1024",
      "1549/2048",
      "391/512"
    ],
    [
      "1279/2048",
      "647/1024",
      "767/1024",
      "1549/2048"
    ],
    [
      "79/128",
      "1279/2048",
      "1549/2048",
      "391/512"
    ],
    [
      "79/128",
      "1279/2048",
      "767/1024",
      "1549/2048"
    ],
    [
      "1279/2048",
      "647/1024",
      "1519/2048",
      "767/1024"
    ],
    [
      "1279/2048",
      "647/1024",
      "47/64",
      "1519/2048"
    ],
    [
      "79/128",
      "1279/2048",
      "1519/2048",
      "767/1024"
    ],
    [
      "79/128",
      "1279/2048",
      "47/64",
      "1519/2048"
    ],
    [
      "143/256",
      "79/128",
      "233/256",
      "31/32"
    ],
    [
      "301/512",
      "79/128",
      "451/512",
      "233/256"
    ],
    [
      "617/1024",
      "79/128",
      "109/128",
      "451/512"
    ],
    [
      "301/512",
      "617/1024",
      "109/128",
      "451/512"
    ],
    [
      "143/256",
      "301/512",
      "451/512",
      "233/256"
    ],
    [
      "143/256",
      "301/512",
      "109/128",
      "451/512"
    ],
    [
      "1/2",
      "143/256",
      "233/256",
      "31/32"
    ],
    [
      "271/512",
      "143/256",
      "451/512",
      "233/256"
    ],
    [
      "271/512",
      "143/256",
      "109/128",
      "451/512"
    ],
    [
      "1/2",
      "271/512",
      "451/512",
      "233/256"
    ],
    [
      "1/2",
      "271/512",
      "109/128",
      "451/512"
    ],
    [
      "617/1024",
      "79/128",
      "857/1024",
      "109/128"
    ],
    [
      "617/1024",
      "79/128",
      "421/512",
      "857/1024"
    ],
    [
      "301/512",
      "617/1024",
      "857/1024",
      "109/128"
    ],
    [
      "301/512",
      "617/1024",
      "421/512",
      "857/1024"
    ],
    [
      "617/1024",
      "79/128",
      "827/1024",
      "421/512"
    ],
    [
      "1249/2048",
      "79/128",
      "203/256",
      "827/1024"
    ],
    [
      "617/1024",
      "1249/2048",
      "203/256",
      "827/1024"
    ],
    [
      "301/512",
      "617/1024",
      "827/1024",
      "421/512"
    ],
    [
      "1219/2048",
      "617/1024",
      "203/256",
      "827/1024"
    ],
    [
      "301/512",
      "1219/2048",
      "203/256",
      "827/1024"
    ],
    [
      "587/1024",
      "301/512",
      "857/1024",
      "109/128"
    ],
    [
      "587/1024",
      "301/512",
      "421/512",
      "857/1024"
    ],
    [
      "143/256",
      "587/1024",
      "421/512",
      "109/128"
    ],
    [
      "587/1024",
      "301/512",
      "827/1024",
      "421/512"
    ],
    [
      "587/1024",
      "301/512",
      "203/256",
      "827/1024"
    ],
    [
      "143/256",
      "587/1024",
      "827/1024",
      "421/512"
    ],
    [
      "143/256",
      "587/1024",
      "203/256",
      "827/1024"
    ],
    [
      "1249/2048",
      "79/128",
      "797/1024",
      "203/256"
    ],
    [
      "617/1024",
      "1249/2048",
      "797/1024",
      "203/256"
    ],
    [
      "1249/2048",
      "79/128",
      "1579/2048",
      "797/1024"
    ],
    [
      "1249/2048",
      "79/128",
      "391/512",
      "1579/2048"
    ],
    [
      "617/1024",
      "1249/2048",
      "1579/2048",
      "797/1024"
    ],
    [
      "617/1024",
      "1249/2048",
      "391/512",
      "1579/2048"
    ],
    [
      "1219/2048",
      "617/1024",
      "797/1024",
      "203/256"
    ],
    [
      "301/512",
      "1219/2048",
      "797/1024",
      "203/256"
    ],
    [
      "1219/2048",
      "617/1024",
      "1579/2048",
      "797/1024"
    ],
    [
      "1219/2048",
      "617/1024",
      "391/512",
      "1579/2048"
    ],
    [
      "301/512",
      "1219/2048",
      "1579/2048",
      "797/1024"
    ],
    [
      "301/512",
      "1219/2048",
      "391/512",
      "1579/2048"
    ],
    [
      "1249/2048",
      "79/128",
      "1549/2048",
      "391/512"
    ],
    [
      "1249/2048",
      "79/128",
      "767/1024",
      "1549/2048"
    ],
    [
      "617/1024",
      "1249/2048",
      "1549/2048",
      "391/512"
    ],
    [
      "617/1024",
      "1249/2048",
      "767/1024",
      "1549/2048"
    ],
    [
      "1249/2048",
      "79/128",
      "1519/2048",
      "767/1024"
    ],
    [
      "1249/2048",
      "79/128",
      "47/64",
      "1519/2048"
    ],
    [
      "617/1024",
      "1249/2048",
      "1519/2048",
      "767/1024"
    ],
    [
      "617/1024",
      "1249/2048",
      "47/64",
      "1519/2048"
    ],
    [
      "1219/2048",
      "617/1024",
      "1549/2048",
      "391/512"
    ],
    [
      "1219/2048",
      "617/1024",
      "767/1024",
      "1549/2048"
    ],
    [
      "301/512",
      "1219/2048",
      "1549/2048",
      "391/512"
    ],
    [
      "301/512",
      "1219/2048",
      "767/1024",
      "1549/2048"
    ],
    [
      "1219/2048",
      "617/1024",
      "1519/2048",
      "767/1024"
    ],
    [
      "1219/2048",
      "617/1024",
      "47/64",
      "1519/2048"
    ],
    [
      "301/512",
      "1219/2048",
      "1519/2048",
      "767/1024"
    ],
    [
      "301/512",
      "1219/2048",
      "47/64",
      "1519/2048"
    ],
    [
      "1189/2048",
      "301/512",
      "797/1024",
      "203/256"
    ],
    [
      "587/1024",
      "1189/2048",
      "797/1024",
      "203/256"
    ],
    [
      "1189/2048",
      "301/512",
      "1579/2048",
      "797/1024"
    ],
    [
      "1189/2048",
      "301/512",
      "391/512",
      "1579/2048"
    ],
    [
      "587/1024",
      "1189/2048",
      "1579/2048",
      "797/1024"
    ],
    [
      "587/1024",
      "1189/2048",
      "391/512",
      "1579/2048"
    ],
    [
      "1159/2048",
      "587/1024",
      "797/1024",
      "203/256"
    ],
    [
      "143/256",
      "1159/2048",
      "797/1024",
      "203/256"
    ],
    [
      "1159/2048",
      "587/1024",
      "1579/2048",
      "797/1024"
    ],
    [
      "1159/2048",
      "587/1024",
      "391/512",
      "1579/2048"
    ],
    [
      "143/256",
      "1159/2048",
      "391/512",
      "797/1024"
    ],
    [
      "1189/2048",
      "301/512",
      "1549/2048",
      "391/512"
    ],
    [
      "1189/2048",
      "301/512",
      "767/1024",
      "1549/2048"
    ],
    [
      "587/1024",
      "1189/2048",
      "1549/2048",
      "391/512"
    ],
    [
      "587/1024",
      "1189/2048",
      "767/1024",
      "1549/2048"
    ],
    [
      "1189/2048",
      "301/512",
      "1519/2048",
      "767/1024"
    ],
    [
      "1189/2048",
      "301/512",
      "47/64",
      "1519/2048"
    ],
    [
      "587/1024",
      "1189/2048",
      "1519/2048",
      "767/1024"
    ],
    [
      "587/1024",
      "1189/2048",
      "47/64",
      "1519/2048"
    ],
    [
      "1159/2048",
      "587/1024",
      "1549/2048",
      "391/512"
    ],
    [
      "1159/2048",
      "587/1024",
      "767/1024",
      "1549/2048"
    ],
    [
      "143/256",
      "1159/2048",
      "1549/2048",
      "391/512"
    ],
    [
      "143/256",
      "1159/2048",
      "767/1024",
      "1549/2048"
    ],
    [
      "1159/2048",
      "587/1024",
      "1519/2048",
      "767/1024"
    ],
    [
      "1159/2048",
      "587/1024",
      "47/64",
      "1519/2048"
    ],
    [
      "143/256",
      "1159/2048",
      "1519/2048",
      "767/1024"
    ],
    [
      "143/256",
      "1159/2048",
      "47/64",
      "1519/2048"
    ],
    [
      "557/1024",
      "143/256",
      "421/512",
      "109/128"
    ],
    [
      "271/512",
      "557/1024",
      "421/512",
      "109/128"
    ],
    [
      "557/1024",
      "143/256",
      "827/1024",
      "421/512"
    ],
    [
      "557/1024",
      "143/256",
      "203/256",
      "827/1024"
    ],
    [
      "271/512",
      "557/1024",
      "827/1024",
      "421/512"
    ],
    [
      "271/512",
      "557/1024",
      "203/256",
      "827/1024"
    ],
    [
      "1/2",
      "271/512",
      "421/512",
      "109/128"
    ],
    [
      "527/1024",
      "271/512",
      "827/1024",
      "421/512"
    ],
    [
      "527/1024",
      "271/512",
      "203/256",
      "827/1024"
    ],
    [
      "1/2",
      "527/1024",
      "203/256",
      "421/512"
    ],
    [
      "557/1024",
      "143/256",
      "797/1024",
      "203/256"
    ],
    [
      "1129/2048",
      "143/256",
      "391/512",
      "797/1024"
    ],
    [
      "557/1024",
      "1129/2048",
      "391/512",
      "797/1024"
    ],
    [
      "271/512",
      "557/1024",
      "797/1024",
      "203/256"
    ],
    [
      "1099/2048",
      "557/1024",
      "391/512",
      "797/1024"
    ],
    [
      "271/512",
      "1099/2048",
      "391/512",
      "797/1024"
    ],
    [
      "1129/2048",
      "143/256",
      "1549/2048",
      "391/512"
    ],
    [
      "1129/2048",
      "143/256",
      "767/1024",
      "1549/2048"
    ],
    [
      "557/1024",
      "1129/2048",
      "1549/2048",
      "391/512"
    ],
    [
      "557/1024",
      "1129/2048",
      "767/1024",
      "1549/2048"
    ],
    [
      "1129/2048",
      "143/256",
      "1519/2048",
      "767/1024"
    ],
    [
      "1129/2048",
      "143/256",
      "47/64",
      "1519/2048"
    ],
    [
      "557/1024",
      "1129/2048",
      "1519/2048",
      "767/1024"
    ],
    [
      "557/1024",
      "1129/2048",
      "47/64",
      "1519/2048"
    ],
    [
      "1099/2048",
      "557/1024",
      "1549/2048",
      "391/512"
    ],
    [
      "1099/2048",
      "557/1024",
      "767/1024",
      "1549/2048"
    ],
    [
      "271/512",
      "1099/2048",
      "767/1024",
      "391/512"
    ],
    [
      "1099/2048",
      "557/1024",
      "1519/2048",
      "767/1024"
    ],
    [
      "1099/2048",
      "557/1024",
      "47/64",
      "1519/2048"
    ],
    [
      "271/512",
      "1099/2048",
      "1519/2048",
      "767/1024"
    ],
    [
      "271/512",
      "1099/2048",
      "47/64",
      "1519/2048"
    ],
    [
      "527/1024",
      "271/512",
      "797/1024",
      "203/256"
    ],
    [
      "527/1024",
      "271/512",
      "391/512",
      "797/1024"
    ],
    [
      "1/2",
      "527/1024",
      "797/1024",
      "203/256"
    ],
    [
      "1/2",
      "527/1024",
      "391/512",
      "797/1024"
    ],
    [
      "1069/2048",
      "271/512",
      "767/1024",
      "391/512"
    ],
    [
      "527/1024",
      "1069/2048",
      "767/1024",
      "391/512"
    ],
    [
      "1069/2048",
      "271/512",
      "1519/2048",
      "767/1024"
    ],
    [
      "1069/2048",
      "271/512",
      "47/64",
      "1519/2048"
    ],
    [
      "527/1024",
      "1069/2048",
      "47/64",
      "767/1024"
    ],
    [
      "1/2",
      "527/1024",
      "767/1024",
      "391/512"
    ],
    [
      "1039/2048",
      "527/1024",
      "47/64",
      "767/1024"
    ],
    [
      "1/2",
      "1039/2048",
      "47/64",
      "767/1024"
    ],
    [
      "737/1024",
      "47/64",
      "361/512",
      "47/64"
    ],
    [
      "361/512",
      "737/1024",
      "361/512",
      "47/64"
    ],
    [
      "737/1024",
      "47/64",
      "173/256",
      "361/512"
    ],
    [
      "361/512",
      "737/1024",
      "173/256",
      "361/512"
    ],
    [
      "707/1024",
      "361/512",
      "737/1024",
      "47/64"
    ],
    [
      "707/1024",
      "361/512",
      "361/512",
      "737/1024"
    ],
    [
      "173/256",
      "707/1024",
      "737/1024",
      "47/64"
    ],
    [
      "173/256",
      "707/1024",
      "361/512",
      "737/1024"
    ],
    [
      "707/1024",
      "361/512",
      "173/256",
      "361/512"
    ],
    [
      "173/256",
      "707/1024",
      "707/1024",
      "361/512"
    ],
    [
      "173/256",
      "707/1024",
      "173/256",
      "707/1024"
    ],
    [
      "361/512",
      "47/64",
      "331/512",
      "173/256"
    ],
    [
      "361/512",
      "47/64",
      "79/128",
      "331/512"
    ],
    [
      "707/1024",
      "361/512",
      "331/512",
      "173/256"
    ],
    [
      "173/256",
      "707/1024",
      "331/512",
      "173/256"
    ],
    [
      "707/1024",
      "361/512",
      "79/128",
      "331/512"
    ],
    [
      "173/256",
      "707/1024",
      "79/128",
      "331/512"
    ],
    [
      "1369/2048",
      "173/256",
      "737/1024",
      "47/64"
    ],
    [
      "677/1024",
      "1369/2048",
      "737/1024",
      "47/64"
    ],
    [
      "1369/2048",
      "173/256",
      "361/512",
      "737/1024"
    ],
    [
      "677/1024",
      "1369/2048",
      "361/512",
      "737/1024"
    ],
    [
      "1339/2048",
      "677/1024",
      "737/1024",
      "47/64"
    ],
    [
      "331/512",
      "1339/2048",
      "737/1024",
      "47/64"
    ],
    [
      "1339/2048",
      "677/1024",
      "361/512",
      "737/1024"
    ],
    [
      "331/512",
      "1339/2048",
      "361/512",
      "737/1024"
    ],
    [
      "677/1024",
      "173/256",
      "707/1024",
      "361/512"
    ],
    [
      "677/1024",
      "173/256",
      "173/256",
      "707/1024"
    ],
    [
      "1339/2048",
      "677/1024",
      "707/1024",
      "361/512"
    ],
    [
      "331/512",
      "1339/2048",
      "707/1024",
      "361/512"
    ],
    [
      "1339/2048",
      "677/1024",
      "173/256",
      "707/1024"
    ],
    [
      "331/512",
      "1339/2048",
      "173/256",
      "707/1024"
    ],
    [
      "1309/2048",
      "331/512",
      "1489/2048",
      "47/64"
    ],
    [
      "1309/2048",
      "331/512",
      "737/1024",
      "1489/2048"
    ],
    [
      "647/1024",
      "1309/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "647/1024",
      "1309/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "1309/2048",
      "331/512",
      "1459/2048",
      "737/1024"
    ],
    [
      "1309/2048",
      "331/512",
      "361/512",
      "1459/2048"
    ],
    [
      "647/1024",
      "1309/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "647/1024",
      "1309/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "1279/2048",
      "647/1024",
      "1489/2048",
      "47/64"
    ],
    [
      "1279/2048",
      "647/1024",
      "737/1024",
      "1489/2048"
    ],
    [
      "79/128",
      "1279/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "79/128",
      "1279/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "1279/2048",
      "647/1024",
      "1459/2048",
      "737/1024"
    ],
    [
      "1279/2048",
      "647/1024",
      "361/512",
      "1459/2048"
    ],
    [
      "79/128",
      "1279/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "79/128",
      "1279/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "1309/2048",
      "331/512",
      "1429/2048",
      "361/512"
    ],
    [
      "1309/2048",
      "331/512",
      "707/1024",
      "1429/2048"
    ],
    [
      "647/1024",
      "1309/2048",
      "1429/2048",
      "361/512"
    ],
    [
      "647/1024",
      "1309/2048",
      "707/1024",
      "1429/2048"
    ],
    [
      "1309/2048",
      "331/512",
      "173/256",
      "707/1024"
    ],
    [
      "647/1024",
      "1309/2048",
      "1399/2048",
      "707/1024"
    ],
    [
      "647/1024",
      "1309/2048",
      "173/256",
      "1399/2048"
    ],
    [
      "1279/2048",
      "647/1024",
      "1429/2048",
      "361/512"
    ],
    [
      "1279/2048",
      "647/1024",
      "707/1024",
      "1429/2048"
    ],
    [
      "79/128",
      "1279/2048",
      "1429/2048",
      "361/512"
    ],
    [
      "79/128",
      "1279/2048",
      "707/1024",
      "1429/2048"
    ],
    [
      "1279/2048",
      "647/1024",
      "1399/2048",
      "707/1024"
    ],
    [
      "1279/2048",
      "647/1024",
      "173/256",
      "1399/2048"
    ],
    [
      "79/128",
      "1279/2048",
      "1399/2048",
      "707/1024"
    ],
    [
      "79/128",
      "1279/2048",
      "173/256",
      "1399/2048"
    ],
    [
      "677/1024",
      "173/256",
      "677/1024",
      "173/256"
    ],
    [
      "677/1024",
      "173/256",
      "331/512",
      "677/1024"
    ],
    [
      "1339/2048",
      "677/1024",
      "677/1024",
      "173/256"
    ],
    [
      "331/512",
      "1339/2048",
      "677/1024",
      "173/256"
    ],
    [
      "331/512",
      "677/1024",
      "331/512",
      "677/1024"
    ],
    [
      "677/1024",
      "173/256",
      "647/1024",
      "331/512"
    ],
    [
      "677/1024",
      "173/256",
      "79/128",
      "647/1024"
    ],
    [
      "331/512",
      "677/1024",
      "647/1024",
      "331/512"
    ],
    [
      "331/512",
      "677/1024",
      "79/128",
      "647/1024"
    ],
    [
      "1309/2048",
      "331/512",
      "677/1024",
      "173/256"
    ],
    [
      "647/1024",
      "1309/2048",
      "1369/2048",
      "173/256"
    ],
    [
      "647/1024",
      "1309/2048",
      "677/1024",
      "1369/2048"
    ],
    [
      "1309/2048",
      "331/512",
      "331/512",
      "677/1024"
    ],
    [
      "647/1024",
      "1309/2048",
      "331/512",
      "677/1024"
    ],
    [
      "1279/2048",
      "647/1024",
      "1369/2048",
      "173/256"
    ],
    [
      "1279/2048",
      "647/1024",
      "677/1024",
      "1369/2048"
    ],
    [
      "79/128",
      "1279/2048",
      "1369/2048",
      "173/256"
    ],
    [
      "79/128",
      "1279/2048",
      "677/1024",
      "1369/2048"
    ],
    [
      "1279/2048",
      "647/1024",
      "1339/2048",
      "677/1024"
    ],
    [
      "1279/2048",
      "647/1024",
      "331/512",
      "1339/2048"
    ],
    [
      "79/128",
      "1279/2048",
      "1339/2048",
      "677/1024"
    ],
    [
      "79/128",
      "1279/2048",
      "331/512",
      "1339/2048"
    ],
    [
      "1309/2048",
      "331/512",
      "647/1024",
      "331/512"
    ],
    [
      "647/1024",
      "1309/2048",
      "647/1024",
      "331/512"
    ],
    [
      "1309/2048",
      "331/512",
      "79/128",
      "647/1024"
    ],
    [
      "647/1024",
      "1309/2048",
      "79/128",
      "647/1024"
    ],
    [
      "1279/2048",
      "647/1024",
      "647/1024",
      "331/512"
    ],
    [
      "79/128",
      "1279/2048",
      "1309/2048",
      "331/512"
    ],
    [
      "79/128",
      "1279/2048",
      "647/1024",
      "1309/2048"
    ],
    [
      "1279/2048",
      "647/1024",
      "79/128",
      "647/1024"
    ],
    [
      "79/128",
      "1279/2048",
      "79/128",
      "647/1024"
    ],
    [
      "361/512",
      "47/64",
      "143/256",
      "79/128"
    ],
    [
      "173/256",
      "361/512",
      "301/512",
      "79/128"
    ],
    [
      "173/256",
      "361/512",
      "143/256",
      "301/512"
    ],
    [
      "361/512",
      "47/64",
      "1/2",
      "143/256"
    ],
    [
      "173/256",
      "361/512",
      "1/2",
      "143/256"
    ],
    [
      "677/1024",
      "173/256",
      "301/512",
      "79/128"
    ],
    [
      "331/512",
      "677/1024",
      "617/1024",
      "79/128"
    ],
    [
      "331/512",
      "677/1024",
      "301/512",
      "617/1024"
    ],
    [
      "677/1024",
      "173/256",
      "143/256",
      "301/512"
    ],
    [
      "331/512",
      "677/1024",
      "143/256",
      "301/512"
    ],
    [
      "647/1024",
      "331/512",
      "617/1024",
      "79/128"
    ],
    [
      "647/1024",
      "331/512",
      "301/512",
      "617/1024"
    ],
    [
      "1279/2048",
      "647/1024",
      "617/1024",
      "79/128"
    ],
    [
      "79/128",
      "1279/2048",
      "617/1024",
      "79/128"
    ],
    [
      "1279/2048",
      "647/1024",
      "301/512",
      "617/1024"
    ],
    [
      "79/128",
      "1279/2048",
      "301/512",
      "617/1024"
    ],
    [
      "647/1024",
      "331/512",
      "587/1024",
      "301/512"
    ],
    [
      "647/1024",
      "331/512",
      "143/256",
      "587/1024"
    ],
    [
      "79/128",
      "647/1024",
      "587/1024",
      "301/512"
    ],
    [
      "79/128",
      "647/1024",
      "143/256",
      "587/1024"
    ],
    [
      "331/512",
      "173/256",
      "271/512",
      "143/256"
    ],
    [
      "331/512",
      "173/256",
      "1/2",
      "271/512"
    ],
    [
      "647/1024",
      "331/512",
      "271/512",
      "143/256"
    ],
    [
      "79/128",
      "647/1024",
      "271/512",
      "143/256"
    ],
    [
      "647/1024",
      "331/512",
      "1/2",
      "271/512"
    ],
    [
      "79/128",
      "647/1024",
      "1/2",
      "271/512"
    ],
    [
      "1249/2048",
      "79/128",
      "1489/2048",
      "47/64"
    ],
    [
      "1249/2048",
      "79/128",
      "737/1024",
      "1489/2048"
    ],
    [
      "617/1024",
      "1249/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "2483/4096",
      "1249/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "617/1024",
      "2483/4096",
      "737/1024",
      "1489/2048"
    ],
    [
      "1249/2048",
      "79/128",
      "1459/2048",
      "737/1024"
    ],
    [
      "2513/4096",
      "79/128",
      "361/512",
      "1459/2048"
    ],
    [
      "1249/2048",
      "2513/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2483/4096",
      "1249/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "617/1024",
      "2483/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2483/4096",
      "1249/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "617/1024",
      "2483/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2453/4096",
      "617/1024",
      "1489/2048",
      "47/64"
    ],
    [
      "1219/2048",
      "2453/4096",
      "1489/2048",
      "47/64"
    ],
    [
      "2453/4096",
      "617/1024",
      "737/1024",
      "1489/2048"
    ],
    [
      "1219/2048",
      "2453/4096",
      "737/1024",
      "1489/2048"
    ],
    [
      "2423/4096",
      "1219/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "301/512",
      "2423/4096",
      "1489/2048",
      "47/64"
    ],
    [
      "2423/4096",
      "1219/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "737/1024",
      "1489/2048"
    ],
    [
      "2453/4096",
      "617/1024",
      "1459/2048",
      "737/1024"
    ],
    [
      "1219/2048",
      "2453/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2453/4096",
      "617/1024",
      "361/512",
      "1459/2048"
    ],
    [
      "1219/2048",
      "2453/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2423/4096",
      "1219/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "301/512",
      "2423/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2423/4096",
      "1219/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2513/4096",
      "79/128",
      "1429/2048",
      "361/512"
    ],
    [
      "1249/2048",
      "2513/4096",
      "1429/2048",
      "361/512"
    ],
    [
      "2513/4096",
      "79/128",
      "707/1024",
      "1429/2048"
    ],
    [
      "1249/2048",
      "2513/4096",
      "707/1024",
      "1429/2048"
    ],
    [
      "2483/4096",
      "1249/2048",
      "1429/2048",
      "361/512"
    ],
    [
      "617/1024",
      "2483/4096",
      "1429/2048",
      "361/512"
    ],
    [
      "2483/4096",
      "1249/2048",
      "707/1024",
      "1429/2048"
    ],
    [
      "617/1024",
      "2483/4096",
      "707/1024",
      "1429/2048"
    ],
    [
      "2513/4096",
      "79/128",
      "1399/2048",
      "707/1024"
    ],
    [
      "1249/2048",
      "2513/4096",
      "1399/2048",
      "707/1024"
    ],
    [
      "2513/4096",
      "79/128",
      "173/256",
      "1399/2048"
    ],
    [
      "1249/2048",
      "2513/4096",
      "173/256",
      "1399/2048"
    ],
    [
      "2483/4096",
      "1249/2048",
      "1399/2048",
      "707/1024"
    ],
    [
      "617/1024",
      "2483/4096",
      "1399/2048",
      "707/1024"
    ],
    [
      "2483/4096",
      "1249/2048",
      "173/256",
      "1399/2048"
    ],
    [
      "617/1024",
      "2483/4096",
      "173/256",
      "1399/2048"
    ],
    [
      "2453/4096",
      "617/1024",
      "1429/2048",
      "361/512"
    ],
    [
      "1219/2048",
      "2453/4096",
      "1429/2048",
      "361/512"
    ],
    [
      "2453/4096",
      "617/1024",
      "707/1024",
      "1429/2048"
    ],
    [
      "1219/2048",
      "2453/4096",
      "707/1024",
      "1429/2048"
    ],
    [
      "2423/4096",
      "1219/2048",
      "1429/2048",
      "361/512"
    ],
    [
      "301/512",
      "2423/4096",
      "1429/2048",
      "361/512"
    ],
    [
      "2423/4096",
      "1219/2048",
      "707/1024",
      "1429/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "2843/4096",
      "1429/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "707/1024",
      "2843/4096"
    ],
    [
      "2453/4096",
      "617/1024",
      "1399/2048",
      "707/1024"
    ],
    [
      "1219/2048",
      "2453/4096",
      "1399/2048",
      "707/1024"
    ],
    [
      "2453/4096",
      "617/1024",
      "173/256",
      "1399/2048"
    ],
    [
      "1219/2048",
      "2453/4096",
      "173/256",
      "1399/2048"
    ],
    [
      "2423/4096",
      "1219/2048",
      "1399/2048",
      "707/1024"
    ],
    [
      "301/512",
      "2423/4096",
      "2813/4096",
      "707/1024"
    ],
    [
      "301/512",
      "2423/4096",
      "1399/2048",
      "2813/4096"
    ],
    [
      "2423/4096",
      "1219/2048",
      "173/256",
      "1399/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "1489/2048",
      "47/64"
    ],
    [
      "1189/2048",
      "2393/4096",
      "1489/2048",
      "47/64"
    ],
    [
      "2393/4096",
      "301/512",
      "737/1024",
      "1489/2048"
    ],
    [
      "1189/2048",
      "2393/4096",
      "737/1024",
      "1489/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "587/1024",
      "2363/4096",
      "1489/2048",
      "47/64"
    ],
    [
      "2363/4096",
      "1189/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "737/1024",
      "1489/2048"
    ],
    [
      "2393/4096",
      "301/512",
      "1459/2048",
      "737/1024"
    ],
    [
      "1189/2048",
      "2393/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2393/4096",
      "301/512",
      "361/512",
      "1459/2048"
    ],
    [
      "1189/2048",
      "2393/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "587/1024",
      "2363/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2363/4096",
      "1189/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "1489/2048",
      "47/64"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1489/2048",
      "47/64"
    ],
    [
      "2333/4096",
      "587/1024",
      "737/1024",
      "1489/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "737/1024",
      "1489/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "143/256",
      "2303/4096",
      "1489/2048",
      "47/64"
    ],
    [
      "2303/4096",
      "1159/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "737/1024",
      "1489/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "1459/2048",
      "737/1024"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2333/4096",
      "587/1024",
      "361/512",
      "1459/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "143/256",
      "2303/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2303/4096",
      "1159/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2393/4096",
      "301/512",
      "2873/4096",
      "361/512"
    ],
    [
      "2393/4096",
      "301/512",
      "1429/2048",
      "2873/4096"
    ],
    [
      "1189/2048",
      "2393/4096",
      "2873/4096",
      "361/512"
    ],
    [
      "1189/2048",
      "2393/4096",
      "1429/2048",
      "2873/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "2843/4096",
      "1429/2048"
    ],
    [
      "2393/4096",
      "301/512",
      "707/1024",
      "2843/4096"
    ],
    [
      "1189/2048",
      "2393/4096",
      "2843/4096",
      "1429/2048"
    ],
    [
      "1189/2048",
      "2393/4096",
      "707/1024",
      "2843/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2873/4096",
      "361/512"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1429/2048",
      "2873/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2873/4096",
      "361/512"
    ],
    [
      "587/1024",
      "2363/4096",
      "1429/2048",
      "2873/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2843/4096",
      "1429/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "707/1024",
      "2843/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2843/4096",
      "1429/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "707/1024",
      "2843/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "2813/4096",
      "707/1024"
    ],
    [
      "2393/4096",
      "301/512",
      "1399/2048",
      "2813/4096"
    ],
    [
      "1189/2048",
      "2393/4096",
      "2813/4096",
      "707/1024"
    ],
    [
      "1189/2048",
      "2393/4096",
      "1399/2048",
      "2813/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "2783/4096",
      "1399/2048"
    ],
    [
      "2393/4096",
      "301/512",
      "173/256",
      "2783/4096"
    ],
    [
      "1189/2048",
      "2393/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "1189/2048",
      "2393/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2813/4096",
      "707/1024"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1399/2048",
      "2813/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2813/4096",
      "707/1024"
    ],
    [
      "587/1024",
      "2363/4096",
      "1399/2048",
      "2813/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2783/4096",
      "1399/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "173/256",
      "2783/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2873/4096",
      "361/512"
    ],
    [
      "2333/4096",
      "587/1024",
      "1429/2048",
      "2873/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2873/4096",
      "361/512"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1429/2048",
      "2873/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2843/4096",
      "1429/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "707/1024",
      "2843/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2843/4096",
      "1429/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "707/1024",
      "2843/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2873/4096",
      "361/512"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1429/2048",
      "2873/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2873/4096",
      "361/512"
    ],
    [
      "143/256",
      "2303/4096",
      "1429/2048",
      "2873/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2843/4096",
      "1429/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "707/1024",
      "2843/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2843/4096",
      "1429/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "707/1024",
      "2843/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2813/4096",
      "707/1024"
    ],
    [
      "2333/4096",
      "587/1024",
      "1399/2048",
      "2813/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2813/4096",
      "707/1024"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1399/2048",
      "2813/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2783/4096",
      "1399/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "173/256",
      "2783/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2813/4096",
      "707/1024"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1399/2048",
      "2813/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2813/4096",
      "707/1024"
    ],
    [
      "143/256",
      "2303/4096",
      "1399/2048",
      "2813/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2783/4096",
      "1399/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "173/256",
      "2783/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "1249/2048",
      "79/128",
      "1369/2048",
      "173/256"
    ],
    [
      "1249/2048",
      "79/128",
      "677/1024",
      "1369/2048"
    ],
    [
      "2483/4096",
      "1249/2048",
      "1369/2048",
      "173/256"
    ],
    [
      "617/1024",
      "2483/4096",
      "1369/2048",
      "173/256"
    ],
    [
      "2483/4096",
      "1249/2048",
      "677/1024",
      "1369/2048"
    ],
    [
      "617/1024",
      "2483/4096",
      "677/1024",
      "1369/2048"
    ],
    [
      "1249/2048",
      "79/128",
      "1339/2048",
      "677/1024"
    ],
    [
      "1249/2048",
      "79/128",
      "331/512",
      "1339/2048"
    ],
    [
      "2483/4096",
      "1249/2048",
      "1339/2048",
      "677/1024"
    ],
    [
      "617/1024",
      "2483/4096",
      "1339/2048",
      "677/1024"
    ],
    [
      "2483/4096",
      "1249/2048",
      "331/512",
      "1339/2048"
    ],
    [
      "617/1024",
      "2483/4096",
      "331/512",
      "1339/2048"
    ],
    [
      "2453/4096",
      "617/1024",
      "1369/2048",
      "173/256"
    ],
    [
      "1219/2048",
      "2453/4096",
      "1369/2048",
      "173/256"
    ],
    [
      "2453/4096",
      "617/1024",
      "677/1024",
      "1369/2048"
    ],
    [
      "1219/2048",
      "2453/4096",
      "677/1024",
      "1369/2048"
    ],
    [
      "2423/4096",
      "1219/2048",
      "1369/2048",
      "173/256"
    ],
    [
      "301/512",
      "2423/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "301/512",
      "2423/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2423/4096",
      "1219/2048",
      "677/1024",
      "1369/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2453/4096",
      "617/1024",
      "1339/2048",
      "677/1024"
    ],
    [
      "1219/2048",
      "2453/4096",
      "1339/2048",
      "677/1024"
    ],
    [
      "2453/4096",
      "617/1024",
      "331/512",
      "1339/2048"
    ],
    [
      "1219/2048",
      "2453/4096",
      "331/512",
      "1339/2048"
    ],
    [
      "2423/4096",
      "1219/2048",
      "1339/2048",
      "677/1024"
    ],
    [
      "301/512",
      "2423/4096",
      "1339/2048",
      "677/1024"
    ],
    [
      "2423/4096",
      "1219/2048",
      "331/512",
      "1339/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "331/512",
      "1339/2048"
    ],
    [
      "1249/2048",
      "79/128",
      "1309/2048",
      "331/512"
    ],
    [
      "1249/2048",
      "79/128",
      "647/1024",
      "1309/2048"
    ],
    [
      "617/1024",
      "1249/2048",
      "1309/2048",
      "331/512"
    ],
    [
      "617/1024",
      "1249/2048",
      "647/1024",
      "1309/2048"
    ],
    [
      "1249/2048",
      "79/128",
      "1279/2048",
      "647/1024"
    ],
    [
      "1249/2048",
      "79/128",
      "79/128",
      "1279/2048"
    ],
    [
      "617/1024",
      "1249/2048",
      "1279/2048",
      "647/1024"
    ],
    [
      "617/1024",
      "1249/2048",
      "79/128",
      "1279/2048"
    ],
    [
      "2453/4096",
      "617/1024",
      "1309/2048",
      "331/512"
    ],
    [
      "1219/2048",
      "2453/4096",
      "1309/2048",
      "331/512"
    ],
    [
      "2453/4096",
      "617/1024",
      "647/1024",
      "1309/2048"
    ],
    [
      "1219/2048",
      "2453/4096",
      "647/1024",
      "1309/2048"
    ],
    [
      "2423/4096",
      "1219/2048",
      "1309/2048",
      "331/512"
    ],
    [
      "301/512",
      "2423/4096",
      "1309/2048",
      "331/512"
    ],
    [
      "2423/4096",
      "1219/2048",
      "647/1024",
      "1309/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "647/1024",
      "1309/2048"
    ],
    [
      "1219/2048",
      "617/1024",
      "1279/2048",
      "647/1024"
    ],
    [
      "1219/2048",
      "617/1024",
      "79/128",
      "1279/2048"
    ],
    [
      "2423/4096",
      "1219/2048",
      "1279/2048",
      "647/1024"
    ],
    [
      "301/512",
      "2423/4096",
      "1279/2048",
      "647/1024"
    ],
    [
      "2423/4096",
      "1219/2048",
      "79/128",
      "1279/2048"
    ],
    [
      "301/512",
      "2423/4096",
      "79/128",
      "1279/2048"
    ],
    [
      "2393/4096",
      "301/512",
      "2753/4096",
      "173/256"
    ],
    [
      "2393/4096",
      "301/512",
      "1369/2048",
      "2753/4096"
    ],
    [
      "1189/2048",
      "2393/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "1189/2048",
      "2393/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2393/4096",
      "301/512",
      "677/1024",
      "2723/4096"
    ],
    [
      "1189/2048",
      "2393/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "1189/2048",
      "2393/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2753/4096",
      "173/256"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1369/2048",
      "2753/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "587/1024",
      "2363/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "677/1024",
      "2723/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "2693/4096",
      "677/1024"
    ],
    [
      "2393/4096",
      "301/512",
      "1339/2048",
      "2693/4096"
    ],
    [
      "1189/2048",
      "2393/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "1189/2048",
      "2393/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2393/4096",
      "301/512",
      "331/512",
      "2663/4096"
    ],
    [
      "1189/2048",
      "2393/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "1189/2048",
      "2393/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2693/4096",
      "677/1024"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1339/2048",
      "2693/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "587/1024",
      "2363/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "331/512",
      "2663/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2753/4096",
      "173/256"
    ],
    [
      "2333/4096",
      "587/1024",
      "1369/2048",
      "2753/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "677/1024",
      "2723/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2753/4096",
      "173/256"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1369/2048",
      "2753/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "143/256",
      "2303/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "677/1024",
      "2723/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2693/4096",
      "677/1024"
    ],
    [
      "2333/4096",
      "587/1024",
      "1339/2048",
      "2693/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "331/512",
      "2663/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2693/4096",
      "677/1024"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1339/2048",
      "2693/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "143/256",
      "2303/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "331/512",
      "2663/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "1309/2048",
      "331/512"
    ],
    [
      "1189/2048",
      "2393/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "1189/2048",
      "2393/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "647/1024",
      "1309/2048"
    ],
    [
      "1189/2048",
      "2393/4096",
      "647/1024",
      "1309/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2633/4096",
      "331/512"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1309/2048",
      "2633/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "587/1024",
      "2363/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "647/1024",
      "2603/4096"
    ],
    [
      "587/1024",
      "2363/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2393/4096",
      "301/512",
      "1279/2048",
      "647/1024"
    ],
    [
      "1189/2048",
      "2393/4096",
      "1279/2048",
      "647/1024"
    ],
    [
      "2393/4096",
      "301/512",
      "79/128",
      "1279/2048"
    ],
    [
      "1189/2048",
      "2393/4096",
      "79/128",
      "1279/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1279/2048",
      "647/1024"
    ],
    [
      "587/1024",
      "2363/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "587/1024",
      "2363/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2363/4096",
      "1189/2048",
      "79/128",
      "1279/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "79/128",
      "1279/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "2633/4096",
      "331/512"
    ],
    [
      "2333/4096",
      "587/1024",
      "1309/2048",
      "2633/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "647/1024",
      "2603/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2633/4096",
      "331/512"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1309/2048",
      "2633/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "143/256",
      "2303/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "647/1024",
      "2603/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2573/4096",
      "647/1024"
    ],
    [
      "2333/4096",
      "587/1024",
      "1279/2048",
      "2573/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "79/128",
      "2543/4096"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2573/4096",
      "647/1024"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1279/2048",
      "2573/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "143/256",
      "2303/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "79/128",
      "2543/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "1129/2048",
      "143/256",
      "1489/2048",
      "47/64"
    ],
    [
      "2273/4096",
      "143/256",
      "737/1024",
      "1489/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "737/1024",
      "1489/2048"
    ],
    [
      "557/1024",
      "1129/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "2243/4096",
      "1129/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "737/1024",
      "1489/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "1459/2048",
      "737/1024"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2273/4096",
      "143/256",
      "361/512",
      "1459/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "557/1024",
      "2243/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2243/4096",
      "1129/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "1099/2048",
      "557/1024",
      "1489/2048",
      "47/64"
    ],
    [
      "1099/2048",
      "557/1024",
      "737/1024",
      "1489/2048"
    ],
    [
      "271/512",
      "1099/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "271/512",
      "1099/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "1459/2048",
      "737/1024"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1459/2048",
      "737/1024"
    ],
    [
      "2213/4096",
      "557/1024",
      "361/512",
      "1459/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "271/512",
      "1099/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "2183/4096",
      "1099/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "2873/4096",
      "361/512"
    ],
    [
      "2273/4096",
      "143/256",
      "1429/2048",
      "2873/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2873/4096",
      "361/512"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1429/2048",
      "2873/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2843/4096",
      "1429/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "707/1024",
      "2843/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2843/4096",
      "1429/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "707/1024",
      "2843/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2873/4096",
      "361/512"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1429/2048",
      "2873/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "1429/2048",
      "361/512"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2843/4096",
      "1429/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "707/1024",
      "2843/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2843/4096",
      "1429/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "707/1024",
      "2843/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2813/4096",
      "707/1024"
    ],
    [
      "2273/4096",
      "143/256",
      "1399/2048",
      "2813/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2813/4096",
      "707/1024"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1399/2048",
      "2813/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2783/4096",
      "1399/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "173/256",
      "2783/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2813/4096",
      "707/1024"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1399/2048",
      "2813/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2813/4096",
      "707/1024"
    ],
    [
      "557/1024",
      "2243/4096",
      "1399/2048",
      "2813/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2783/4096",
      "1399/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "173/256",
      "2783/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "1429/2048",
      "361/512"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1429/2048",
      "361/512"
    ],
    [
      "2213/4096",
      "557/1024",
      "2843/4096",
      "1429/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "707/1024",
      "2843/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2843/4096",
      "1429/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "707/1024",
      "2843/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1429/2048",
      "361/512"
    ],
    [
      "271/512",
      "2183/4096",
      "1429/2048",
      "361/512"
    ],
    [
      "2183/4096",
      "1099/2048",
      "707/1024",
      "1429/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "707/1024",
      "1429/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "2813/4096",
      "707/1024"
    ],
    [
      "2213/4096",
      "557/1024",
      "1399/2048",
      "2813/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2813/4096",
      "707/1024"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1399/2048",
      "2813/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2783/4096",
      "1399/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "173/256",
      "2783/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2813/4096",
      "707/1024"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1399/2048",
      "2813/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2813/4096",
      "707/1024"
    ],
    [
      "271/512",
      "2183/4096",
      "1399/2048",
      "2813/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2783/4096",
      "1399/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "173/256",
      "2783/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "1069/2048",
      "271/512",
      "1489/2048",
      "47/64"
    ],
    [
      "1069/2048",
      "271/512",
      "737/1024",
      "1489/2048"
    ],
    [
      "527/1024",
      "1069/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "527/1024",
      "1069/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "1069/2048",
      "271/512",
      "1459/2048",
      "737/1024"
    ],
    [
      "2153/4096",
      "271/512",
      "361/512",
      "1459/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "361/512",
      "1459/2048"
    ],
    [
      "527/1024",
      "1069/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "527/1024",
      "1069/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "1039/2048",
      "527/1024",
      "1489/2048",
      "47/64"
    ],
    [
      "1039/2048",
      "527/1024",
      "737/1024",
      "1489/2048"
    ],
    [
      "1/2",
      "1039/2048",
      "1489/2048",
      "47/64"
    ],
    [
      "1/2",
      "1039/2048",
      "737/1024",
      "1489/2048"
    ],
    [
      "1039/2048",
      "527/1024",
      "1459/2048",
      "737/1024"
    ],
    [
      "1039/2048",
      "527/1024",
      "361/512",
      "1459/2048"
    ],
    [
      "1/2",
      "1039/2048",
      "1459/2048",
      "737/1024"
    ],
    [
      "1/2",
      "1039/2048",
      "361/512",
      "1459/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "1429/2048",
      "361/512"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1429/2048",
      "361/512"
    ],
    [
      "2153/4096",
      "271/512",
      "707/1024",
      "1429/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "707/1024",
      "1429/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1429/2048",
      "361/512"
    ],
    [
      "527/1024",
      "2123/4096",
      "1429/2048",
      "361/512"
    ],
    [
      "2123/4096",
      "1069/2048",
      "707/1024",
      "1429/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "707/1024",
      "1429/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "1399/2048",
      "707/1024"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1399/2048",
      "707/1024"
    ],
    [
      "2153/4096",
      "271/512",
      "2783/4096",
      "1399/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "173/256",
      "2783/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2783/4096",
      "1399/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "173/256",
      "2783/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1399/2048",
      "707/1024"
    ],
    [
      "527/1024",
      "2123/4096",
      "1399/2048",
      "707/1024"
    ],
    [
      "2123/4096",
      "1069/2048",
      "173/256",
      "1399/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "173/256",
      "1399/2048"
    ],
    [
      "1039/2048",
      "527/1024",
      "1429/2048",
      "361/512"
    ],
    [
      "2093/4096",
      "527/1024",
      "707/1024",
      "1429/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "707/1024",
      "1429/2048"
    ],
    [
      "1/2",
      "1039/2048",
      "1429/2048",
      "361/512"
    ],
    [
      "1/2",
      "1039/2048",
      "707/1024",
      "1429/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "1399/2048",
      "707/1024"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1399/2048",
      "707/1024"
    ],
    [
      "2093/4096",
      "527/1024",
      "173/256",
      "1399/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "173/256",
      "1399/2048"
    ],
    [
      "1/2",
      "1039/2048",
      "1399/2048",
      "707/1024"
    ],
    [
      "2063/4096",
      "1039/2048",
      "173/256",
      "1399/2048"
    ],
    [
      "1/2",
      "2063/4096",
      "173/256",
      "1399/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "2753/4096",
      "173/256"
    ],
    [
      "2273/4096",
      "143/256",
      "1369/2048",
      "2753/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "677/1024",
      "2723/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2753/4096",
      "173/256"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1369/2048",
      "2753/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "557/1024",
      "2243/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "677/1024",
      "2723/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2693/4096",
      "677/1024"
    ],
    [
      "2273/4096",
      "143/256",
      "1339/2048",
      "2693/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "331/512",
      "2663/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2693/4096",
      "677/1024"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1339/2048",
      "2693/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "557/1024",
      "2243/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "331/512",
      "2663/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2753/4096",
      "173/256"
    ],
    [
      "2213/4096",
      "557/1024",
      "1369/2048",
      "2753/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "677/1024",
      "2723/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2753/4096",
      "173/256"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1369/2048",
      "2753/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "271/512",
      "2183/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "677/1024",
      "2723/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2693/4096",
      "677/1024"
    ],
    [
      "2213/4096",
      "557/1024",
      "1339/2048",
      "2693/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "331/512",
      "2663/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2693/4096",
      "677/1024"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1339/2048",
      "2693/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "271/512",
      "2183/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "331/512",
      "2663/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2633/4096",
      "331/512"
    ],
    [
      "2273/4096",
      "143/256",
      "1309/2048",
      "2633/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "647/1024",
      "2603/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2633/4096",
      "331/512"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1309/2048",
      "2633/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "557/1024",
      "2243/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "647/1024",
      "2603/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2573/4096",
      "647/1024"
    ],
    [
      "2273/4096",
      "143/256",
      "1279/2048",
      "2573/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "79/128",
      "2543/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2573/4096",
      "647/1024"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1279/2048",
      "2573/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "557/1024",
      "2243/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "79/128",
      "2543/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2633/4096",
      "331/512"
    ],
    [
      "2213/4096",
      "557/1024",
      "1309/2048",
      "2633/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "647/1024",
      "2603/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2633/4096",
      "331/512"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1309/2048",
      "2633/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "271/512",
      "2183/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "647/1024",
      "2603/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2573/4096",
      "647/1024"
    ],
    [
      "2213/4096",
      "557/1024",
      "1279/2048",
      "2573/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "79/128",
      "2543/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2573/4096",
      "647/1024"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1279/2048",
      "2573/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "271/512",
      "2183/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "79/128",
      "2543/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2753/4096",
      "173/256"
    ],
    [
      "2153/4096",
      "271/512",
      "1369/2048",
      "2753/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "677/1024",
      "2723/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2753/4096",
      "173/256"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1369/2048",
      "2753/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2753/4096",
      "173/256"
    ],
    [
      "527/1024",
      "2123/4096",
      "1369/2048",
      "2753/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "677/1024",
      "2723/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2723/4096",
      "1369/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "677/1024",
      "2723/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2693/4096",
      "677/1024"
    ],
    [
      "2153/4096",
      "271/512",
      "1339/2048",
      "2693/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "331/512",
      "2663/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2693/4096",
      "677/1024"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1339/2048",
      "2693/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "527/1024",
      "2123/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "331/512",
      "2663/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "1369/2048",
      "173/256"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1369/2048",
      "173/256"
    ],
    [
      "2093/4096",
      "527/1024",
      "2723/4096",
      "1369/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "677/1024",
      "2723/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "677/1024",
      "1369/2048"
    ],
    [
      "2063/4096",
      "1039/2048",
      "1369/2048",
      "173/256"
    ],
    [
      "1/2",
      "2063/4096",
      "1369/2048",
      "173/256"
    ],
    [
      "2063/4096",
      "1039/2048",
      "677/1024",
      "1369/2048"
    ],
    [
      "1/2",
      "2063/4096",
      "677/1024",
      "1369/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "2693/4096",
      "677/1024"
    ],
    [
      "2093/4096",
      "527/1024",
      "1339/2048",
      "2693/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2693/4096",
      "677/1024"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1339/2048",
      "2693/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "331/512",
      "2663/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2663/4096",
      "1339/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "331/512",
      "2663/4096"
    ],
    [
      "2063/4096",
      "1039/2048",
      "1339/2048",
      "677/1024"
    ],
    [
      "1/2",
      "2063/4096",
      "1339/2048",
      "677/1024"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2663/4096",
      "1339/2048"
    ],
    [
      "2063/4096",
      "1039/2048",
      "331/512",
      "2663/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "331/512",
      "1339/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "2633/4096",
      "331/512"
    ],
    [
      "2153/4096",
      "271/512",
      "1309/2048",
      "2633/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "647/1024",
      "2603/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2633/4096",
      "331/512"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1309/2048",
      "2633/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "527/1024",
      "2123/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "647/1024",
      "2603/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2573/4096",
      "647/1024"
    ],
    [
      "2153/4096",
      "271/512",
      "1279/2048",
      "2573/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "79/128",
      "2543/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2573/4096",
      "647/1024"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1279/2048",
      "2573/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "527/1024",
      "2123/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "79/128",
      "2543/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "2633/4096",
      "331/512"
    ],
    [
      "2093/4096",
      "527/1024",
      "1309/2048",
      "2633/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2633/4096",
      "331/512"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1309/2048",
      "2633/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "647/1024",
      "2603/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2633/4096",
      "331/512"
    ],
    [
      "2063/4096",
      "1039/2048",
      "1309/2048",
      "2633/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "1309/2048",
      "331/512"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2603/4096",
      "1309/2048"
    ],
    [
      "2063/4096",
      "1039/2048",
      "647/1024",
      "2603/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "2603/4096",
      "1309/2048"
    ],
    [
      "1/2",
      "2063/4096",
      "647/1024",
      "2603/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "2573/4096",
      "647/1024"
    ],
    [
      "2093/4096",
      "527/1024",
      "1279/2048",
      "2573/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "79/128",
      "2543/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2573/4096",
      "647/1024"
    ],
    [
      "2063/4096",
      "1039/2048",
      "1279/2048",
      "2573/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "2573/4096",
      "647/1024"
    ],
    [
      "1/2",
      "2063/4096",
      "1279/2048",
      "2573/4096"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2063/4096",
      "1039/2048",
      "79/128",
      "2543/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "2543/4096",
      "1279/2048"
    ],
    [
      "1/2",
      "2063/4096",
      "79/128",
      "2543/4096"
    ],
    [
      "1249/2048",
      "79/128",
      "617/1024",
      "79/128"
    ],
    [
      "617/1024",
      "1249/2048",
      "1249/2048",
      "79/128"
    ],
    [
      "617/1024",
      "1249/2048",
      "617/1024",
      "1249/2048"
    ],
    [
      "1249/2048",
      "79/128",
      "301/512",
      "617/1024"
    ],
    [
      "617/1024",
      "1249/2048",
      "301/512",
      "617/1024"
    ],
    [
      "1219/2048",
      "617/1024",
      "1249/2048",
      "79/128"
    ],
    [
      "1219/2048",
      "617/1024",
      "617/1024",
      "1249/2048"
    ],
    [
      "301/512",
      "1219/2048",
      "1249/2048",
      "79/128"
    ],
    [
      "301/512",
      "1219/2048",
      "617/1024",
      "1249/2048"
    ],
    [
      "1219/2048",
      "617/1024",
      "1219/2048",
      "617/1024"
    ],
    [
      "1219/2048",
      "617/1024",
      "301/512",
      "1219/2048"
    ],
    [
      "301/512",
      "1219/2048",
      "1219/2048",
      "617/1024"
    ],
    [
      "301/512",
      "1219/2048",
      "301/512",
      "1219/2048"
    ],
    [
      "1249/2048",
      "79/128",
      "587/1024",
      "301/512"
    ],
    [
      "617/1024",
      "1249/2048",
      "587/1024",
      "301/512"
    ],
    [
      "1249/2048",
      "79/128",
      "143/256",
      "587/1024"
    ],
    [
      "617/1024",
      "1249/2048",
      "143/256",
      "587/1024"
    ],
    [
      "1219/2048",
      "617/1024",
      "587/1024",
      "301/512"
    ],
    [
      "301/512",
      "1219/2048",
      "1189/2048",
      "301/512"
    ],
    [
      "301/512",
      "1219/2048",
      "587/1024",
      "1189/2048"
    ],
    [
      "1219/2048",
      "617/1024",
      "143/256",
      "587/1024"
    ],
    [
      "301/512",
      "1219/2048",
      "143/256",
      "587/1024"
    ],
    [
      "2393/4096",
      "301/512",
      "1249/2048",
      "79/128"
    ],
    [
      "1189/2048",
      "2393/4096",
      "1249/2048",
      "79/128"
    ],
    [
      "2393/4096",
      "301/512",
      "617/1024",
      "1249/2048"
    ],
    [
      "1189/2048",
      "2393/4096",
      "617/1024",
      "1249/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1249/2048",
      "79/128"
    ],
    [
      "587/1024",
      "2363/4096",
      "1249/2048",
      "79/128"
    ],
    [
      "2363/4096",
      "1189/2048",
      "617/1024",
      "1249/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "617/1024",
      "1249/2048"
    ],
    [
      "1189/2048",
      "301/512",
      "1219/2048",
      "617/1024"
    ],
    [
      "1189/2048",
      "301/512",
      "301/512",
      "1219/2048"
    ],
    [
      "2363/4096",
      "1189/2048",
      "1219/2048",
      "617/1024"
    ],
    [
      "587/1024",
      "2363/4096",
      "1219/2048",
      "617/1024"
    ],
    [
      "2363/4096",
      "1189/2048",
      "301/512",
      "1219/2048"
    ],
    [
      "587/1024",
      "2363/4096",
      "301/512",
      "1219/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "1249/2048",
      "79/128"
    ],
    [
      "1159/2048",
      "2333/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "617/1024",
      "1249/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "617/1024",
      "1249/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2513/4096",
      "79/128"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1249/2048",
      "2513/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "143/256",
      "2303/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2303/4096",
      "1159/2048",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "617/1024",
      "2483/4096"
    ],
    [
      "143/256",
      "2303/4096",
      "2483/4096",
      "1249/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "617/1024",
      "2483/4096"
    ],
    [
      "2333/4096",
      "587/1024",
      "1219/2048",
      "617/1024"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1219/2048",
      "617/1024"
    ],
    [
      "2333/4096",
      "587/1024",
      "301/512",
      "1219/2048"
    ],
    [
      "1159/2048",
      "2333/4096",
      "301/512",
      "1219/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1219/2048",
      "617/1024"
    ],
    [
      "143/256",
      "2303/4096",
      "1219/2048",
      "617/1024"
    ],
    [
      "2303/4096",
      "1159/2048",
      "301/512",
      "1219/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "301/512",
      "1219/2048"
    ],
    [
      "1189/2048",
      "301/512",
      "1189/2048",
      "301/512"
    ],
    [
      "1189/2048",
      "301/512",
      "587/1024",
      "1189/2048"
    ],
    [
      "587/1024",
      "1189/2048",
      "1189/2048",
      "301/512"
    ],
    [
      "587/1024",
      "1189/2048",
      "587/1024",
      "1189/2048"
    ],
    [
      "1189/2048",
      "301/512",
      "143/256",
      "587/1024"
    ],
    [
      "587/1024",
      "1189/2048",
      "1159/2048",
      "587/1024"
    ],
    [
      "587/1024",
      "1189/2048",
      "143/256",
      "1159/2048"
    ],
    [
      "2333/4096",
      "587/1024",
      "1189/2048",
      "301/512"
    ],
    [
      "1159/2048",
      "2333/4096",
      "1189/2048",
      "301/512"
    ],
    [
      "1159/2048",
      "587/1024",
      "587/1024",
      "1189/2048"
    ],
    [
      "2303/4096",
      "1159/2048",
      "1189/2048",
      "301/512"
    ],
    [
      "143/256",
      "2303/4096",
      "1189/2048",
      "301/512"
    ],
    [
      "2303/4096",
      "1159/2048",
      "587/1024",
      "1189/2048"
    ],
    [
      "143/256",
      "2303/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "1159/2048",
      "587/1024",
      "1159/2048",
      "587/1024"
    ],
    [
      "1159/2048",
      "587/1024",
      "143/256",
      "1159/2048"
    ],
    [
      "143/256",
      "1159/2048",
      "1159/2048",
      "587/1024"
    ],
    [
      "143/256",
      "1159/2048",
      "143/256",
      "1159/2048"
    ],
    [
      "617/1024",
      "79/128",
      "557/1024",
      "143/256"
    ],
    [
      "617/1024",
      "79/128",
      "271/512",
      "557/1024"
    ],
    [
      "1219/2048",
      "617/1024",
      "557/1024",
      "143/256"
    ],
    [
      "301/512",
      "1219/2048",
      "557/1024",
      "143/256"
    ],
    [
      "301/512",
      "617/1024",
      "271/512",
      "557/1024"
    ],
    [
      "617/1024",
      "79/128",
      "1/2",
      "271/512"
    ],
    [
      "301/512",
      "617/1024",
      "527/1024",
      "271/512"
    ],
    [
      "301/512",
      "617/1024",
      "1/2",
      "527/1024"
    ],
    [
      "1189/2048",
      "301/512",
      "557/1024",
      "143/256"
    ],
    [
      "587/1024",
      "1189/2048",
      "557/1024",
      "143/256"
    ],
    [
      "1189/2048",
      "301/512",
      "271/512",
      "557/1024"
    ],
    [
      "587/1024",
      "1189/2048",
      "271/512",
      "557/1024"
    ],
    [
      "1159/2048",
      "587/1024",
      "1129/2048",
      "143/256"
    ],
    [
      "1159/2048",
      "587/1024",
      "557/1024",
      "1129/2048"
    ],
    [
      "143/256",
      "1159/2048",
      "1129/2048",
      "143/256"
    ],
    [
      "143/256",
      "1159/2048",
      "557/1024",
      "1129/2048"
    ],
    [
      "1159/2048",
      "587/1024",
      "271/512",
      "557/1024"
    ],
    [
      "143/256",
      "1159/2048",
      "271/512",
      "557/1024"
    ],
    [
      "587/1024",
      "301/512",
      "527/1024",
      "271/512"
    ],
    [
      "587/1024",
      "301/512",
      "1/2",
      "527/1024"
    ],
    [
      "1159/2048",
      "587/1024",
      "527/1024",
      "271/512"
    ],
    [
      "143/256",
      "1159/2048",
      "527/1024",
      "271/512"
    ],
    [
      "143/256",
      "587/1024",
      "1/2",
      "527/1024"
    ],
    [
      "2273/4096",
      "143/256",
      "2513/4096",
      "79/128"
    ],
    [
      "2273/4096",
      "143/256",
      "1249/2048",
      "2513/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "617/1024",
      "2483/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2483/4096",
      "1249/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "617/1024",
      "2483/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2513/4096",
      "79/128"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1249/2048",
      "2513/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "557/1024",
      "2243/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "617/1024",
      "2483/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2483/4096",
      "1249/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "617/1024",
      "2483/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "2453/4096",
      "617/1024"
    ],
    [
      "2273/4096",
      "143/256",
      "1219/2048",
      "2453/4096"
    ],
    [
      "1129/2048",
      "2273/4096",
      "2453/4096",
      "617/1024"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1219/2048",
      "2453/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "301/512",
      "1219/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "301/512",
      "1219/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2453/4096",
      "617/1024"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1219/2048",
      "2453/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2453/4096",
      "617/1024"
    ],
    [
      "557/1024",
      "2243/4096",
      "1219/2048",
      "2453/4096"
    ],
    [
      "2243/4096",
      "1129/2048",
      "2423/4096",
      "1219/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "301/512",
      "2423/4096"
    ],
    [
      "557/1024",
      "2243/4096",
      "2423/4096",
      "1219/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "301/512",
      "2423/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2513/4096",
      "79/128"
    ],
    [
      "2213/4096",
      "557/1024",
      "1249/2048",
      "2513/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "617/1024",
      "2483/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2483/4096",
      "1249/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "617/1024",
      "2483/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2513/4096",
      "79/128"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1249/2048",
      "2513/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "271/512",
      "2183/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "617/1024",
      "2483/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2483/4096",
      "1249/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "617/1024",
      "2483/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2453/4096",
      "617/1024"
    ],
    [
      "2213/4096",
      "557/1024",
      "1219/2048",
      "2453/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2453/4096",
      "617/1024"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1219/2048",
      "2453/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "2423/4096",
      "1219/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "301/512",
      "2423/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2423/4096",
      "1219/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "301/512",
      "2423/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2453/4096",
      "617/1024"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1219/2048",
      "2453/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2453/4096",
      "617/1024"
    ],
    [
      "271/512",
      "2183/4096",
      "1219/2048",
      "2453/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2423/4096",
      "1219/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "301/512",
      "2423/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2423/4096",
      "1219/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "301/512",
      "2423/4096"
    ],
    [
      "2273/4096",
      "143/256",
      "1189/2048",
      "301/512"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1189/2048",
      "301/512"
    ],
    [
      "2273/4096",
      "143/256",
      "587/1024",
      "1189/2048"
    ],
    [
      "1129/2048",
      "2273/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1189/2048",
      "301/512"
    ],
    [
      "557/1024",
      "2243/4096",
      "1189/2048",
      "301/512"
    ],
    [
      "2243/4096",
      "1129/2048",
      "587/1024",
      "1189/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "2273/4096",
      "143/256",
      "1159/2048",
      "587/1024"
    ],
    [
      "1129/2048",
      "2273/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "1129/2048",
      "143/256",
      "143/256",
      "1159/2048"
    ],
    [
      "2243/4096",
      "1129/2048",
      "1159/2048",
      "587/1024"
    ],
    [
      "557/1024",
      "2243/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "2243/4096",
      "1129/2048",
      "143/256",
      "1159/2048"
    ],
    [
      "557/1024",
      "2243/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "2393/4096",
      "301/512"
    ],
    [
      "2213/4096",
      "557/1024",
      "1189/2048",
      "2393/4096"
    ],
    [
      "1099/2048",
      "2213/4096",
      "2393/4096",
      "301/512"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1189/2048",
      "2393/4096"
    ],
    [
      "2213/4096",
      "557/1024",
      "587/1024",
      "1189/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "2393/4096",
      "301/512"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1189/2048",
      "2393/4096"
    ],
    [
      "271/512",
      "2183/4096",
      "2393/4096",
      "301/512"
    ],
    [
      "271/512",
      "2183/4096",
      "1189/2048",
      "2393/4096"
    ],
    [
      "2183/4096",
      "1099/2048",
      "587/1024",
      "1189/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "1159/2048",
      "587/1024"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "2213/4096",
      "557/1024",
      "143/256",
      "1159/2048"
    ],
    [
      "1099/2048",
      "2213/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1159/2048",
      "587/1024"
    ],
    [
      "271/512",
      "2183/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "2183/4096",
      "1099/2048",
      "143/256",
      "1159/2048"
    ],
    [
      "271/512",
      "2183/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "2513/4096",
      "79/128"
    ],
    [
      "2153/4096",
      "271/512",
      "1249/2048",
      "2513/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "617/1024",
      "2483/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2483/4096",
      "1249/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "617/1024",
      "2483/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2513/4096",
      "79/128"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1249/2048",
      "2513/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "527/1024",
      "2123/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "617/1024",
      "2483/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2483/4096",
      "1249/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "617/1024",
      "2483/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2453/4096",
      "617/1024"
    ],
    [
      "2153/4096",
      "271/512",
      "1219/2048",
      "2453/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2453/4096",
      "617/1024"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1219/2048",
      "2453/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2423/4096",
      "1219/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "301/512",
      "2423/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2423/4096",
      "1219/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "301/512",
      "2423/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2453/4096",
      "617/1024"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1219/2048",
      "2453/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2453/4096",
      "617/1024"
    ],
    [
      "527/1024",
      "2123/4096",
      "1219/2048",
      "2453/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2423/4096",
      "1219/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "301/512",
      "2423/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2423/4096",
      "1219/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "301/512",
      "2423/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "2513/4096",
      "79/128"
    ],
    [
      "2093/4096",
      "527/1024",
      "1249/2048",
      "2513/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "617/1024",
      "2483/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2483/4096",
      "1249/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "617/1024",
      "2483/4096"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2513/4096",
      "79/128"
    ],
    [
      "2063/4096",
      "1039/2048",
      "1249/2048",
      "2513/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "2513/4096",
      "79/128"
    ],
    [
      "1/2",
      "2063/4096",
      "1249/2048",
      "2513/4096"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2063/4096",
      "1039/2048",
      "617/1024",
      "2483/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "2483/4096",
      "1249/2048"
    ],
    [
      "1/2",
      "2063/4096",
      "617/1024",
      "2483/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "2453/4096",
      "617/1024"
    ],
    [
      "2093/4096",
      "527/1024",
      "1219/2048",
      "2453/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2453/4096",
      "617/1024"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1219/2048",
      "2453/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "2423/4096",
      "1219/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "301/512",
      "2423/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2423/4096",
      "1219/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "301/512",
      "2423/4096"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2453/4096",
      "617/1024"
    ],
    [
      "2063/4096",
      "1039/2048",
      "1219/2048",
      "2453/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "2453/4096",
      "617/1024"
    ],
    [
      "1/2",
      "2063/4096",
      "1219/2048",
      "2453/4096"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2423/4096",
      "1219/2048"
    ],
    [
      "2063/4096",
      "1039/2048",
      "301/512",
      "2423/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "2423/4096",
      "1219/2048"
    ],
    [
      "1/2",
      "2063/4096",
      "301/512",
      "2423/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2393/4096",
      "301/512"
    ],
    [
      "2153/4096",
      "271/512",
      "1189/2048",
      "2393/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2393/4096",
      "301/512"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1189/2048",
      "2393/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "2363/4096",
      "1189/2048"
    ],
    [
      "2153/4096",
      "271/512",
      "587/1024",
      "2363/4096"
    ],
    [
      "1069/2048",
      "2153/4096",
      "2363/4096",
      "1189/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "587/1024",
      "2363/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2393/4096",
      "301/512"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1189/2048",
      "2393/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2393/4096",
      "301/512"
    ],
    [
      "527/1024",
      "2123/4096",
      "1189/2048",
      "2393/4096"
    ],
    [
      "2123/4096",
      "1069/2048",
      "2363/4096",
      "1189/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "587/1024",
      "2363/4096"
    ],
    [
      "527/1024",
      "2123/4096",
      "2363/4096",
      "1189/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "587/1024",
      "2363/4096"
    ],
    [
      "2153/4096",
      "271/512",
      "1159/2048",
      "587/1024"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "2153/4096",
      "271/512",
      "143/256",
      "1159/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1159/2048",
      "587/1024"
    ],
    [
      "527/1024",
      "2123/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "2123/4096",
      "1069/2048",
      "143/256",
      "1159/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "2393/4096",
      "301/512"
    ],
    [
      "2093/4096",
      "527/1024",
      "1189/2048",
      "2393/4096"
    ],
    [
      "1039/2048",
      "2093/4096",
      "2393/4096",
      "301/512"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1189/2048",
      "2393/4096"
    ],
    [
      "2093/4096",
      "527/1024",
      "587/1024",
      "1189/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "2063/4096",
      "1039/2048",
      "2393/4096",
      "301/512"
    ],
    [
      "2063/4096",
      "1039/2048",
      "1189/2048",
      "2393/4096"
    ],
    [
      "1/2",
      "2063/4096",
      "1189/2048",
      "301/512"
    ],
    [
      "2063/4096",
      "1039/2048",
      "587/1024",
      "1189/2048"
    ],
    [
      "1/2",
      "2063/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "1159/2048",
      "587/1024"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "2093/4096",
      "527/1024",
      "143/256",
      "1159/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "2063/4096",
      "1039/2048",
      "1159/2048",
      "587/1024"
    ],
    [
      "1/2",
      "2063/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "2063/4096",
      "1039/2048",
      "143/256",
      "1159/2048"
    ],
    [
      "1/2",
      "2063/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "1129/2048",
      "143/256",
      "1129/2048",
      "143/256"
    ],
    [
      "1129/2048",
      "143/256",
      "557/1024",
      "1129/2048"
    ],
    [
      "557/1024",
      "1129/2048",
      "1129/2048",
      "143/256"
    ],
    [
      "557/1024",
      "1129/2048",
      "557/1024",
      "1129/2048"
    ],
    [
      "1129/2048",
      "143/256",
      "271/512",
      "557/1024"
    ],
    [
      "557/1024",
      "1129/2048",
      "1099/2048",
      "557/1024"
    ],
    [
      "557/1024",
      "1129/2048",
      "271/512",
      "1099/2048"
    ],
    [
      "2213/4096",
      "557/1024",
      "1129/2048",
      "143/256"
    ],
    [
      "1099/2048",
      "2213/4096",
      "1129/2048",
      "143/256"
    ],
    [
      "1099/2048",
      "557/1024",
      "557/1024",
      "1129/2048"
    ],
    [
      "2183/4096",
      "1099/2048",
      "1129/2048",
      "143/256"
    ],
    [
      "271/512",
      "2183/4096",
      "1129/2048",
      "143/256"
    ],
    [
      "271/512",
      "1099/2048",
      "557/1024",
      "1129/2048"
    ],
    [
      "1099/2048",
      "557/1024",
      "1099/2048",
      "557/1024"
    ],
    [
      "1099/2048",
      "557/1024",
      "271/512",
      "1099/2048"
    ],
    [
      "271/512",
      "1099/2048",
      "1099/2048",
      "557/1024"
    ],
    [
      "271/512",
      "1099/2048",
      "271/512",
      "1099/2048"
    ],
    [
      "1129/2048",
      "143/256",
      "527/1024",
      "271/512"
    ],
    [
      "557/1024",
      "1129/2048",
      "527/1024",
      "271/512"
    ],
    [
      "1129/2048",
      "143/256",
      "1/2",
      "527/1024"
    ],
    [
      "557/1024",
      "1129/2048",
      "1/2",
      "527/1024"
    ],
    [
      "1099/2048",
      "557/1024",
      "527/1024",
      "271/512"
    ],
    [
      "271/512",
      "1099/2048",
      "527/1024",
      "271/512"
    ],
    [
      "1099/2048",
      "557/1024",
      "1/2",
      "527/1024"
    ],
    [
      "271/512",
      "1099/2048",
      "1/2",
      "527/1024"
    ],
    [
      "2153/4096",
      "271/512",
      "1129/2048",
      "143/256"
    ],
    [
      "1069/2048",
      "2153/4096",
      "1129/2048",
      "143/256"
    ],
    [
      "2153/4096",
      "271/512",
      "557/1024",
      "1129/2048"
    ],
    [
      "1069/2048",
      "2153/4096",
      "557/1024",
      "1129/2048"
    ],
    [
      "2123/4096",
      "1069/2048",
      "1129/2048",
      "143/256"
    ],
    [
      "527/1024",
      "2123/4096",
      "1129/2048",
      "143/256"
    ],
    [
      "2123/4096",
      "1069/2048",
      "557/1024",
      "1129/2048"
    ],
    [
      "527/1024",
      "2123/4096",
      "557/1024",
      "1129/2048"
    ],
    [
      "1069/2048",
      "271/512",
      "1099/2048",
      "557/1024"
    ],
    [
      "1069/2048",
      "271/512",
      "271/512",
      "1099/2048"
    ],
    [
      "527/1024",
      "1069/2048",
      "1099/2048",
      "557/1024"
    ],
    [
      "527/1024",
      "1069/2048",
      "271/512",
      "1099/2048"
    ],
    [
      "2093/4096",
      "527/1024",
      "1129/2048",
      "143/256"
    ],
    [
      "1039/2048",
      "2093/4096",
      "1129/2048",
      "143/256"
    ],
    [
      "2093/4096",
      "527/1024",
      "557/1024",
      "1129/2048"
    ],
    [
      "1039/2048",
      "2093/4096",
      "557/1024",
      "1129/2048"
    ],
    [
      "2063/4096",
      "1039/2048",
      "1129/2048",
      "143/256"
    ],
    [
      "1/2",
      "2063/4096",
      "1129/2048",
      "143/256"
    ],
    [
      "2063/4096",
      "1039/2048",
      "557/1024",
      "1129/2048"
    ],
    [
      "1/2",
      "2063/4096",
      "557/1024",
      "1129/2048"
    ],
    [
      "1039/2048",
      "527/1024",
      "1099/2048",
      "557/1024"
    ],
    [
      "1039/2048",
      "527/1024",
      "271/512",
      "1099/2048"
    ],
    [
      "1/2",
      "1039/2048",
      "1099/2048",
      "557/1024"
    ],
    [
      "1/2",
      "1039/2048",
      "271/512",
      "1099/2048"
    ],
    [
      "1069/2048",
      "271/512",
      "1069/2048",
      "271/512"
    ],
    [
      "1069/2048",
      "271/512",
      "527/1024",
      "1069/2048"
    ],
    [
      "527/1024",
      "1069/2048",
      "1069/2048",
      "271/512"
    ],
    [
      "527/1024",
      "1069/2048",
      "527/1024",
      "1069/2048"
    ],
    [
      "1069/2048",
      "271/512",
      "1/2",
      "527/1024"
    ],
    [
      "527/1024",
      "1069/2048",
      "1/2",
      "527/1024"
    ],
    [
      "1039/2048",
      "527/1024",
      "1069/2048",
      "271/512"
    ],
    [
      "1039/2048",
      "527/1024",
      "527/1024",
      "1069/2048"
    ],
    [
      "1/2",
      "1039/2048",
      "1069/2048",
      "271/512"
    ],
    [
      "1/2",
      "1039/2048",
      "527/1024",
      "1069/2048"
    ],
    [
      "1039/2048",
      "527/1024",
      "1/2",
      "527/1024"
    ],
    [
      "1/2",
      "1039/2048",
      "1/2",
      "527/1024"
    ],
    [
      "109/128",
      "31/32",
      "17/64",
      "1/2"
    ],
    [
      "203/256",
      "109/128",
      "49/128",
      "1/2"
    ],
    [
      "47/64",
      "203/256",
      "49/128",
      "1/2"
    ],
    [
      "203/256",
      "109/128",
      "17/64",
      "49/128"
    ],
    [
      "47/64",
      "203/256",
      "17/64",
      "49/128"
    ],
    [
      "109/128",
      "31/32",
      "1/32",
      "17/64"
    ],
    [
      "47/64",
      "109/128",
      "19/128",
      "17/64"
    ],
    [
      "47/64",
      "109/128",
      "1/32",
      "19/128"
    ],
    [
      "361/512",
      "47/64",
      "113/256",
      "1/2"
    ],
    [
      "173/256",
      "361/512",
      "113/256",
      "1/2"
    ],
    [
      "173/256",
      "47/64",
      "49/128",
      "113/256"
    ],
    [
      "331/512",
      "173/256",
      "113/256",
      "1/2"
    ],
    [
      "79/128",
      "331/512",
      "241/512",
      "1/2"
    ],
    [
      "79/128",
      "331/512",
      "113/256",
      "241/512"
    ],
    [
      "331/512",
      "173/256",
      "49/128",
      "113/256"
    ],
    [
      "79/128",
      "331/512",
      "211/512",
      "113/256"
    ],
    [
      "79/128",
      "331/512",
      "49/128",
      "211/512"
    ],
    [
      "173/256",
      "47/64",
      "83/256",
      "49/128"
    ],
    [
      "173/256",
      "47/64",
      "17/64",
      "83/256"
    ],
    [
      "331/512",
      "173/256",
      "83/256",
      "49/128"
    ],
    [
      "79/128",
      "331/512",
      "83/256",
      "49/128"
    ],
    [
      "79/128",
      "173/256",
      "17/64",
      "83/256"
    ],
    [
      "617/1024",
      "79/128",
      "241/512",
      "1/2"
    ],
    [
      "301/512",
      "617/1024",
      "241/512",
      "1/2"
    ],
    [
      "617/1024",
      "79/128",
      "113/256",
      "241/512"
    ],
    [
      "301/512",
      "617/1024",
      "113/256",
      "241/512"
    ],
    [
      "587/1024",
      "301/512",
      "241/512",
      "1/2"
    ],
    [
      "143/256",
      "587/1024",
      "497/1024",
      "1/2"
    ],
    [
      "143/256",
      "587/1024",
      "241/512",
      "497/1024"
    ],
    [
      "587/1024",
      "301/512",
      "113/256",
      "241/512"
    ],
    [
      "143/256",
      "587/1024",
      "113/256",
      "241/512"
    ],
    [
      "301/512",
      "79/128",
      "211/512",
      "113/256"
    ],
    [
      "301/512",
      "79/128",
      "49/128",
      "211/512"
    ],
    [
      "587/1024",
      "301/512",
      "211/512",
      "113/256"
    ],
    [
      "143/256",
      "587/1024",
      "211/512",
      "113/256"
    ],
    [
      "143/256",
      "301/512",
      "49/128",
      "211/512"
    ],
    [
      "557/1024",
      "143/256",
      "497/1024",
      "1/2"
    ],
    [
      "557/1024",
      "143/256",
      "241/512",
      "497/1024"
    ],
    [
      "1099/2048",
      "557/1024",
      "497/1024",
      "1/2"
    ],
    [
      "271/512",
      "1099/2048",
      "497/1024",
      "1/2"
    ],
    [
      "271/512",
      "557/1024",
      "241/512",
      "497/1024"
    ],
    [
      "557/1024",
      "143/256",
      "467/1024",
      "241/512"
    ],
    [
      "557/1024",
      "143/256",
      "113/256",
      "467/1024"
    ],
    [
      "271/512",
      "557/1024",
      "467/1024",
      "241/512"
    ],
    [
      "271/512",
      "557/1024",
      "113/256",
      "467/1024"
    ],
    [
      "1069/2048",
      "271/512",
      "497/1024",
      "1/2"
    ],
    [
      "527/1024",
      "1069/2048",
      "497/1024",
      "1/2"
    ],
    [
      "1069/2048",
      "271/512",
      "241/512",
      "497/1024"
    ],
    [
      "527/1024",
      "1069/2048",
      "241/512",
      "497/1024"
    ],
    [
      "1039/2048",
      "527/1024",
      "497/1024",
      "1/2"
    ],
    [
      "1/2",
      "1039/2048",
      "497/1024",
      "1/2"
    ],
    [
      "1039/2048",
      "527/1024",
      "241/512",
      "497/1024"
    ],
    [
      "1/2",
      "1039/2048",
      "241/512",
      "497/1024"
    ],
    [
      "527/1024",
      "271/512",
      "467/1024",
      "241/512"
    ],
    [
      "527/1024",
      "271/512",
      "113/256",
      "467/1024"
    ],
    [
      "1/2",
      "527/1024",
      "467/1024",
      "241/512"
    ],
    [
      "1/2",
      "527/1024",
      "113/256",
      "467/1024"
    ],
    [
      "557/1024",
      "143/256",
      "211/512",
      "113/256"
    ],
    [
      "271/512",
      "557/1024",
      "437/1024",
      "113/256"
    ],
    [
      "271/512",
      "557/1024",
      "211/512",
      "437/1024"
    ],
    [
      "557/1024",
      "143/256",
      "49/128",
      "211/512"
    ],
    [
      "271/512",
      "557/1024",
      "49/128",
      "211/512"
    ],
    [
      "527/1024",
      "271/512",
      "437/1024",
      "113/256"
    ],
    [
      "527/1024",
      "271/512",
      "211/512",
      "437/1024"
    ],
    [
      "1/2",
      "527/1024",
      "437/1024",
      "113/256"
    ],
    [
      "1/2",
      "527/1024",
      "211/512",
      "437/1024"
    ],
    [
      "527/1024",
      "271/512",
      "49/128",
      "211/512"
    ],
    [
      "1/2",
      "527/1024",
      "49/128",
      "211/512"
    ],
    [
      "301/512",
      "79/128",
      "181/512",
      "49/128"
    ],
    [
      "301/512",
      "79/128",
      "83/256",
      "181/512"
    ],
    [
      "143/256",
      "301/512",
      "181/512",
      "49/128"
    ],
    [
      "143/256",
      "301/512",
      "83/256",
      "181/512"
    ],
    [
      "301/512",
      "79/128",
      "17/64",
      "83/256"
    ],
    [
      "143/256",
      "301/512",
      "17/64",
      "83/256"
    ],
    [
      "557/1024",
      "143/256",
      "181/512",
      "49/128"
    ],
    [
      "271/512",
      "557/1024",
      "181/512",
      "49/128"
    ],
    [
      "271/512",
      "143/256",
      "83/256",
      "181/512"
    ],
    [
      "527/1024",
      "271/512",
      "181/512",
      "49/128"
    ],
    [
      "1/2",
      "527/1024",
      "181/512",
      "49/128"
    ],
    [
      "1/2",
      "271/512",
      "83/256",
      "181/512"
    ],
    [
      "271/512",
      "143/256",
      "151/512",
      "83/256"
    ],
    [
      "271/512",
      "143/256",
      "17/64",
      "151/512"
    ],
    [
      "1/2",
      "271/512",
      "151/512",
      "83/256"
    ],
    [
      "1/2",
      "271/512",
      "17/64",
      "151/512"
    ],
    [
      "173/256",
      "47/64",
      "19/128",
      "17/64"
    ],
    [
      "79/128",
      "173/256",
      "53/256",
      "17/64"
    ],
    [
      "79/128",
      "173/256",
      "19/128",
      "53/256"
    ],
    [
      "79/128",
      "47/64",
      "1/32",
      "19/128"
    ],
    [
      "143/256",
      "79/128",
      "53/256",
      "17/64"
    ],
    [
      "143/256",
      "79/128",
      "19/128",
      "53/256"
    ],
    [
      "271/512",
      "143/256",
      "53/256",
      "17/64"
    ],
    [
      "1/2",
      "271/512",
      "53/256",
      "17/64"
    ],
    [
      "1/2",
      "143/256",
      "19/128",
      "53/256"
    ],
    [
      "143/256",
      "79/128",
      "1/32",
      "19/128"
    ],
    [
      "1/2",
      "143/256",
      "1/32",
      "19/128"
    ],
    [
      "113/256",
      "1/2",
      "233/256",
      "31/32"
    ],
    [
      "241/512",
      "1/2",
      "109/128",
      "233/256"
    ],
    [
      "113/256",
      "241/512",
      "109/128",
      "233/256"
    ],
    [
      "49/128",
      "113/256",
      "233/256",
      "31/32"
    ],
    [
      "49/128",
      "113/256",
      "109/128",
      "233/256"
    ],
    [
      "241/512",
      "1/2",
      "421/512",
      "109/128"
    ],
    [
      "497/1024",
      "1/2",
      "203/256",
      "421/512"
    ],
    [
      "241/512",
      "497/1024",
      "203/256",
      "421/512"
    ],
    [
      "113/256",
      "241/512",
      "421/512",
      "109/128"
    ],
    [
      "113/256",
      "241/512",
      "203/256",
      "421/512"
    ],
    [
      "497/1024",
      "1/2",
      "797/1024",
      "203/256"
    ],
    [
      "497/1024",
      "1/2",
      "391/512",
      "797/1024"
    ],
    [
      "241/512",
      "497/1024",
      "797/1024",
      "203/256"
    ],
    [
      "241/512",
      "497/1024",
      "391/512",
      "797/1024"
    ],
    [
      "497/1024",
      "1/2",
      "767/1024",
      "391/512"
    ],
    [
      "1009/2048",
      "1/2",
      "47/64",
      "767/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "47/64",
      "767/1024"
    ],
    [
      "241/512",
      "497/1024",
      "767/1024",
      "391/512"
    ],
    [
      "241/512",
      "497/1024",
      "47/64",
      "767/1024"
    ],
    [
      "467/1024",
      "241/512",
      "391/512",
      "203/256"
    ],
    [
      "113/256",
      "467/1024",
      "391/512",
      "203/256"
    ],
    [
      "467/1024",
      "241/512",
      "767/1024",
      "391/512"
    ],
    [
      "467/1024",
      "241/512",
      "47/64",
      "767/1024"
    ],
    [
      "113/256",
      "467/1024",
      "47/64",
      "391/512"
    ],
    [
      "211/512",
      "113/256",
      "421/512",
      "109/128"
    ],
    [
      "211/512",
      "113/256",
      "203/256",
      "421/512"
    ],
    [
      "49/128",
      "211/512",
      "203/256",
      "109/128"
    ],
    [
      "211/512",
      "113/256",
      "391/512",
      "203/256"
    ],
    [
      "437/1024",
      "113/256",
      "47/64",
      "391/512"
    ],
    [
      "211/512",
      "437/1024",
      "47/64",
      "391/512"
    ],
    [
      "49/128",
      "211/512",
      "391/512",
      "203/256"
    ],
    [
      "49/128",
      "211/512",
      "47/64",
      "391/512"
    ],
    [
      "83/256",
      "49/128",
      "109/128",
      "31/32"
    ],
    [
      "17/64",
      "83/256",
      "109/128",
      "31/32"
    ],
    [
      "83/256",
      "49/128",
      "203/256",
      "109/128"
    ],
    [
      "181/512",
      "49/128",
      "47/64",
      "203/256"
    ],
    [
      "83/256",
      "181/512",
      "47/64",
      "203/256"
    ],
    [
      "17/64",
      "83/256",
      "203/256",
      "109/128"
    ],
    [
      "17/64",
      "83/256",
      "47/64",
      "203/256"
    ],
    [
      "1009/2048",
      "1/2",
      "737/1024",
      "47/64"
    ],
    [
      "497/1024",
      "1009/2048",
      "737/1024",
      "47/64"
    ],
    [
      "1009/2048",
      "1/2",
      "1459/2048",
      "737/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "361/512",
      "1459/2048"
    ],
    [
      "497/1024",
      "1009/2048",
      "361/512",
      "737/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "737/1024",
      "47/64"
    ],
    [
      "241/512",
      "979/2048",
      "737/1024",
      "47/64"
    ],
    [
      "979/2048",
      "497/1024",
      "361/512",
      "737/1024"
    ],
    [
      "241/512",
      "979/2048",
      "361/512",
      "737/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "1429/2048",
      "361/512"
    ],
    [
      "1009/2048",
      "1/2",
      "707/1024",
      "1429/2048"
    ],
    [
      "497/1024",
      "1009/2048",
      "1429/2048",
      "361/512"
    ],
    [
      "497/1024",
      "1009/2048",
      "707/1024",
      "1429/2048"
    ],
    [
      "1009/2048",
      "1/2",
      "1399/2048",
      "707/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "173/256",
      "1399/2048"
    ],
    [
      "497/1024",
      "1009/2048",
      "1399/2048",
      "707/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "173/256",
      "1399/2048"
    ],
    [
      "979/2048",
      "497/1024",
      "1429/2048",
      "361/512"
    ],
    [
      "979/2048",
      "497/1024",
      "707/1024",
      "1429/2048"
    ],
    [
      "241/512",
      "979/2048",
      "707/1024",
      "361/512"
    ],
    [
      "979/2048",
      "497/1024",
      "1399/2048",
      "707/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "173/256",
      "1399/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1399/2048",
      "707/1024"
    ],
    [
      "241/512",
      "979/2048",
      "173/256",
      "1399/2048"
    ],
    [
      "467/1024",
      "241/512",
      "737/1024",
      "47/64"
    ],
    [
      "467/1024",
      "241/512",
      "361/512",
      "737/1024"
    ],
    [
      "113/256",
      "467/1024",
      "737/1024",
      "47/64"
    ],
    [
      "113/256",
      "467/1024",
      "361/512",
      "737/1024"
    ],
    [
      "949/2048",
      "241/512",
      "707/1024",
      "361/512"
    ],
    [
      "467/1024",
      "949/2048",
      "707/1024",
      "361/512"
    ],
    [
      "949/2048",
      "241/512",
      "173/256",
      "707/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "173/256",
      "707/1024"
    ],
    [
      "113/256",
      "467/1024",
      "707/1024",
      "361/512"
    ],
    [
      "919/2048",
      "467/1024",
      "173/256",
      "707/1024"
    ],
    [
      "113/256",
      "919/2048",
      "173/256",
      "707/1024"
    ],
    [
      "2033/4096",
      "1/2",
      "1369/2048",
      "173/256"
    ],
    [
      "1009/2048",
      "2033/4096",
      "1369/2048",
      "173/256"
    ],
    [
      "2033/4096",
      "1/2",
      "677/1024",
      "1369/2048"
    ],
    [
      "1009/2048",
      "2033/4096",
      "677/1024",
      "1369/2048"
    ],
    [
      "497/1024",
      "1009/2048",
      "1369/2048",
      "173/256"
    ],
    [
      "497/1024",
      "1009/2048",
      "677/1024",
      "1369/2048"
    ],
    [
      "2033/4096",
      "1/2",
      "1339/2048",
      "677/1024"
    ],
    [
      "1009/2048",
      "2033/4096",
      "1339/2048",
      "677/1024"
    ],
    [
      "2033/4096",
      "1/2",
      "331/512",
      "1339/2048"
    ],
    [
      "1009/2048",
      "2033/4096",
      "331/512",
      "1339/2048"
    ],
    [
      "2003/4096",
      "1009/2048",
      "1339/2048",
      "677/1024"
    ],
    [
      "497/1024",
      "2003/4096",
      "1339/2048",
      "677/1024"
    ],
    [
      "2003/4096",
      "1009/2048",
      "331/512",
      "1339/2048"
    ],
    [
      "497/1024",
      "2003/4096",
      "331/512",
      "1339/2048"
    ],
    [
      "979/2048",
      "497/1024",
      "1369/2048",
      "173/256"
    ],
    [
      "979/2048",
      "497/1024",
      "677/1024",
      "1369/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1369/2048",
      "173/256"
    ],
    [
      "241/512",
      "979/2048",
      "677/1024",
      "1369/2048"
    ],
    [
      "979/2048",
      "497/1024",
      "1339/2048",
      "677/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "331/512",
      "1339/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1339/2048",
      "677/1024"
    ],
    [
      "241/512",
      "979/2048",
      "331/512",
      "1339/2048"
    ],
    [
      "2033/4096",
      "1/2",
      "1309/2048",
      "331/512"
    ],
    [
      "1009/2048",
      "2033/4096",
      "1309/2048",
      "331/512"
    ],
    [
      "2033/4096",
      "1/2",
      "647/1024",
      "1309/2048"
    ],
    [
      "1009/2048",
      "2033/4096",
      "647/1024",
      "1309/2048"
    ],
    [
      "2003/4096",
      "1009/2048",
      "1309/2048",
      "331/512"
    ],
    [
      "497/1024",
      "2003/4096",
      "1309/2048",
      "331/512"
    ],
    [
      "2003/4096",
      "1009/2048",
      "647/1024",
      "1309/2048"
    ],
    [
      "497/1024",
      "2003/4096",
      "647/1024",
      "1309/2048"
    ],
    [
      "2033/4096",
      "1/2",
      "1279/2048",
      "647/1024"
    ],
    [
      "1009/2048",
      "2033/4096",
      "1279/2048",
      "647/1024"
    ],
    [
      "2033/4096",
      "1/2",
      "2543/4096",
      "1279/2048"
    ],
    [
      "2033/4096",
      "1/2",
      "79/128",
      "2543/4096"
    ],
    [
      "1009/2048",
      "2033/4096",
      "79/128",
      "1279/2048"
    ],
    [
      "2003/4096",
      "1009/2048",
      "1279/2048",
      "647/1024"
    ],
    [
      "497/1024",
      "2003/4096",
      "1279/2048",
      "647/1024"
    ],
    [
      "2003/4096",
      "1009/2048",
      "79/128",
      "1279/2048"
    ],
    [
      "497/1024",
      "2003/4096",
      "79/128",
      "1279/2048"
    ],
    [
      "979/2048",
      "497/1024",
      "1309/2048",
      "331/512"
    ],
    [
      "1973/4096",
      "497/1024",
      "647/1024",
      "1309/2048"
    ],
    [
      "979/2048",
      "1973/4096",
      "647/1024",
      "1309/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1309/2048",
      "331/512"
    ],
    [
      "241/512",
      "979/2048",
      "647/1024",
      "1309/2048"
    ],
    [
      "1973/4096",
      "497/1024",
      "1279/2048",
      "647/1024"
    ],
    [
      "979/2048",
      "1973/4096",
      "1279/2048",
      "647/1024"
    ],
    [
      "1973/4096",
      "497/1024",
      "79/128",
      "1279/2048"
    ],
    [
      "979/2048",
      "1973/4096",
      "79/128",
      "1279/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1279/2048",
      "647/1024"
    ],
    [
      "241/512",
      "979/2048",
      "79/128",
      "1279/2048"
    ],
    [
      "949/2048",
      "241/512",
      "1369/2048",
      "173/256"
    ],
    [
      "949/2048",
      "241/512",
      "677/1024",
      "1369/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "677/1024",
      "173/256"
    ],
    [
      "949/2048",
      "241/512",
      "1339/2048",
      "677/1024"
    ],
    [
      "949/2048",
      "241/512",
      "331/512",
      "1339/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "1339/2048",
      "677/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "331/512",
      "1339/2048"
    ],
    [
      "919/2048",
      "467/1024",
      "677/1024",
      "173/256"
    ],
    [
      "113/256",
      "919/2048",
      "677/1024",
      "173/256"
    ],
    [
      "919/2048",
      "467/1024",
      "331/512",
      "677/1024"
    ],
    [
      "113/256",
      "919/2048",
      "331/512",
      "677/1024"
    ],
    [
      "949/2048",
      "241/512",
      "1309/2048",
      "331/512"
    ],
    [
      "949/2048",
      "241/512",
      "647/1024",
      "1309/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "1309/2048",
      "331/512"
    ],
    [
      "467/1024",
      "949/2048",
      "647/1024",
      "1309/2048"
    ],
    [
      "949/2048",
      "241/512",
      "1279/2048",
      "647/1024"
    ],
    [
      "949/2048",
      "241/512",
      "79/128",
      "1279/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "1279/2048",
      "647/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "79/128",
      "1279/2048"
    ],
    [
      "919/2048",
      "467/1024",
      "647/1024",
      "331/512"
    ],
    [
      "113/256",
      "919/2048",
      "647/1024",
      "331/512"
    ],
    [
      "919/2048",
      "467/1024",
      "1279/2048",
      "647/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "79/128",
      "1279/2048"
    ],
    [
      "113/256",
      "919/2048",
      "79/128",
      "647/1024"
    ],
    [
      "437/1024",
      "113/256",
      "737/1024",
      "47/64"
    ],
    [
      "437/1024",
      "113/256",
      "361/512",
      "737/1024"
    ],
    [
      "211/512",
      "437/1024",
      "361/512",
      "47/64"
    ],
    [
      "437/1024",
      "113/256",
      "707/1024",
      "361/512"
    ],
    [
      "437/1024",
      "113/256",
      "173/256",
      "707/1024"
    ],
    [
      "211/512",
      "437/1024",
      "707/1024",
      "361/512"
    ],
    [
      "211/512",
      "437/1024",
      "173/256",
      "707/1024"
    ],
    [
      "49/128",
      "211/512",
      "361/512",
      "47/64"
    ],
    [
      "407/1024",
      "211/512",
      "173/256",
      "361/512"
    ],
    [
      "49/128",
      "407/1024",
      "173/256",
      "361/512"
    ],
    [
      "437/1024",
      "113/256",
      "677/1024",
      "173/256"
    ],
    [
      "437/1024",
      "113/256",
      "331/512",
      "677/1024"
    ],
    [
      "211/512",
      "437/1024",
      "677/1024",
      "173/256"
    ],
    [
      "211/512",
      "437/1024",
      "331/512",
      "677/1024"
    ],
    [
      "889/2048",
      "113/256",
      "647/1024",
      "331/512"
    ],
    [
      "437/1024",
      "889/2048",
      "647/1024",
      "331/512"
    ],
    [
      "889/2048",
      "113/256",
      "79/128",
      "647/1024"
    ],
    [
      "437/1024",
      "889/2048",
      "79/128",
      "647/1024"
    ],
    [
      "211/512",
      "437/1024",
      "647/1024",
      "331/512"
    ],
    [
      "211/512",
      "437/1024",
      "79/128",
      "647/1024"
    ],
    [
      "407/1024",
      "211/512",
      "331/512",
      "173/256"
    ],
    [
      "49/128",
      "407/1024",
      "331/512",
      "173/256"
    ],
    [
      "407/1024",
      "211/512",
      "647/1024",
      "331/512"
    ],
    [
      "407/1024",
      "211/512",
      "79/128",
      "647/1024"
    ],
    [
      "49/128",
      "407/1024",
      "79/128",
      "331/512"
    ],
    [
      "2033/4096",
      "1/2",
      "2513/4096",
      "79/128"
    ],
    [
      "2033/4096",
      "1/2",
      "1249/2048",
      "2513/4096"
    ],
    [
      "1009/2048",
      "2033/4096",
      "1249/2048",
      "79/128"
    ],
    [
      "2033/4096",
      "1/2",
      "2483/4096",
      "1249/2048"
    ],
    [
      "2033/4096",
      "1/2",
      "617/1024",
      "2483/4096"
    ],
    [
      "1009/2048",
      "2033/4096",
      "617/1024",
      "1249/2048"
    ],
    [
      "2003/4096",
      "1009/2048",
      "1249/2048",
      "79/128"
    ],
    [
      "497/1024",
      "2003/4096",
      "1249/2048",
      "79/128"
    ],
    [
      "2003/4096",
      "1009/2048",
      "617/1024",
      "1249/2048"
    ],
    [
      "497/1024",
      "2003/4096",
      "617/1024",
      "1249/2048"
    ],
    [
      "2033/4096",
      "1/2",
      "1219/2048",
      "617/1024"
    ],
    [
      "1009/2048",
      "2033/4096",
      "1219/2048",
      "617/1024"
    ],
    [
      "2033/4096",
      "1/2",
      "301/512",
      "1219/2048"
    ],
    [
      "1009/2048",
      "2033/4096",
      "301/512",
      "1219/2048"
    ],
    [
      "2003/4096",
      "1009/2048",
      "1219/2048",
      "617/1024"
    ],
    [
      "497/1024",
      "2003/4096",
      "1219/2048",
      "617/1024"
    ],
    [
      "2003/4096",
      "1009/2048",
      "301/512",
      "1219/2048"
    ],
    [
      "497/1024",
      "2003/4096",
      "301/512",
      "1219/2048"
    ],
    [
      "1973/4096",
      "497/1024",
      "1249/2048",
      "79/128"
    ],
    [
      "979/2048",
      "1973/4096",
      "1249/2048",
      "79/128"
    ],
    [
      "1973/4096",
      "497/1024",
      "617/1024",
      "1249/2048"
    ],
    [
      "979/2048",
      "1973/4096",
      "617/1024",
      "1249/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1249/2048",
      "79/128"
    ],
    [
      "241/512",
      "979/2048",
      "617/1024",
      "1249/2048"
    ],
    [
      "1973/4096",
      "497/1024",
      "1219/2048",
      "617/1024"
    ],
    [
      "979/2048",
      "1973/4096",
      "1219/2048",
      "617/1024"
    ],
    [
      "1973/4096",
      "497/1024",
      "301/512",
      "1219/2048"
    ],
    [
      "979/2048",
      "1973/4096",
      "301/512",
      "1219/2048"
    ],
    [
      "1943/4096",
      "979/2048",
      "1219/2048",
      "617/1024"
    ],
    [
      "241/512",
      "1943/4096",
      "1219/2048",
      "617/1024"
    ],
    [
      "241/512",
      "979/2048",
      "301/512",
      "1219/2048"
    ],
    [
      "2033/4096",
      "1/2",
      "1189/2048",
      "301/512"
    ],
    [
      "1009/2048",
      "2033/4096",
      "1189/2048",
      "301/512"
    ],
    [
      "2033/4096",
      "1/2",
      "587/1024",
      "1189/2048"
    ],
    [
      "1009/2048",
      "2033/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "2003/4096",
      "1009/2048",
      "1189/2048",
      "301/512"
    ],
    [
      "497/1024",
      "2003/4096",
      "1189/2048",
      "301/512"
    ],
    [
      "2003/4096",
      "1009/2048",
      "587/1024",
      "1189/2048"
    ],
    [
      "497/1024",
      "2003/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "2033/4096",
      "1/2",
      "1159/2048",
      "587/1024"
    ],
    [
      "1009/2048",
      "2033/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "2033/4096",
      "1/2",
      "143/256",
      "1159/2048"
    ],
    [
      "1009/2048",
      "2033/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "2003/4096",
      "1009/2048",
      "1159/2048",
      "587/1024"
    ],
    [
      "497/1024",
      "2003/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "2003/4096",
      "1009/2048",
      "143/256",
      "1159/2048"
    ],
    [
      "497/1024",
      "2003/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "1973/4096",
      "497/1024",
      "1189/2048",
      "301/512"
    ],
    [
      "979/2048",
      "1973/4096",
      "1189/2048",
      "301/512"
    ],
    [
      "1973/4096",
      "497/1024",
      "587/1024",
      "1189/2048"
    ],
    [
      "979/2048",
      "1973/4096",
      "587/1024",
      "1189/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1189/2048",
      "301/512"
    ],
    [
      "241/512",
      "979/2048",
      "587/1024",
      "1189/2048"
    ],
    [
      "1973/4096",
      "497/1024",
      "1159/2048",
      "587/1024"
    ],
    [
      "979/2048",
      "1973/4096",
      "1159/2048",
      "587/1024"
    ],
    [
      "1973/4096",
      "497/1024",
      "143/256",
      "1159/2048"
    ],
    [
      "979/2048",
      "1973/4096",
      "143/256",
      "1159/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1159/2048",
      "587/1024"
    ],
    [
      "241/512",
      "979/2048",
      "143/256",
      "1159/2048"
    ],
    [
      "949/2048",
      "241/512",
      "1249/2048",
      "79/128"
    ],
    [
      "949/2048",
      "241/512",
      "617/1024",
      "1249/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "1249/2048",
      "79/128"
    ],
    [
      "467/1024",
      "949/2048",
      "617/1024",
      "1249/2048"
    ],
    [
      "949/2048",
      "241/512",
      "1219/2048",
      "617/1024"
    ],
    [
      "949/2048",
      "241/512",
      "301/512",
      "1219/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "1219/2048",
      "617/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "301/512",
      "1219/2048"
    ],
    [
      "919/2048",
      "467/1024",
      "1249/2048",
      "79/128"
    ],
    [
      "919/2048",
      "467/1024",
      "617/1024",
      "1249/2048"
    ],
    [
      "113/256",
      "919/2048",
      "617/1024",
      "79/128"
    ],
    [
      "919/2048",
      "467/1024",
      "1219/2048",
      "617/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "301/512",
      "1219/2048"
    ],
    [
      "113/256",
      "919/2048",
      "301/512",
      "617/1024"
    ],
    [
      "949/2048",
      "241/512",
      "1189/2048",
      "301/512"
    ],
    [
      "949/2048",
      "241/512",
      "587/1024",
      "1189/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "1189/2048",
      "301/512"
    ],
    [
      "467/1024",
      "949/2048",
      "587/1024",
      "1189/2048"
    ],
    [
      "949/2048",
      "241/512",
      "1159/2048",
      "587/1024"
    ],
    [
      "949/2048",
      "241/512",
      "143/256",
      "1159/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "1159/2048",
      "587/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "143/256",
      "1159/2048"
    ],
    [
      "919/2048",
      "467/1024",
      "1189/2048",
      "301/512"
    ],
    [
      "919/2048",
      "467/1024",
      "587/1024",
      "1189/2048"
    ],
    [
      "113/256",
      "919/2048",
      "587/1024",
      "301/512"
    ],
    [
      "919/2048",
      "467/1024",
      "143/256",
      "587/1024"
    ],
    [
      "113/256",
      "919/2048",
      "143/256",
      "587/1024"
    ],
    [
      "2033/4096",
      "1/2",
      "1129/2048",
      "143/256"
    ],
    [
      "1009/2048",
      "2033/4096",
      "1129/2048",
      "143/256"
    ],
    [
      "2033/4096",
      "1/2",
      "557/1024",
      "1129/2048"
    ],
    [
      "1009/2048",
      "2033/4096",
      "557/1024",
      "1129/2048"
    ],
    [
      "2003/4096",
      "1009/2048",
      "1129/2048",
      "143/256"
    ],
    [
      "497/1024",
      "2003/4096",
      "1129/2048",
      "143/256"
    ],
    [
      "497/1024",
      "1009/2048",
      "557/1024",
      "1129/2048"
    ],
    [
      "1009/2048",
      "1/2",
      "1099/2048",
      "557/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "271/512",
      "1099/2048"
    ],
    [
      "497/1024",
      "1009/2048",
      "1099/2048",
      "557/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "271/512",
      "1099/2048"
    ],
    [
      "979/2048",
      "497/1024",
      "1129/2048",
      "143/256"
    ],
    [
      "979/2048",
      "497/1024",
      "557/1024",
      "1129/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1129/2048",
      "143/256"
    ],
    [
      "241/512",
      "979/2048",
      "557/1024",
      "1129/2048"
    ],
    [
      "979/2048",
      "497/1024",
      "1099/2048",
      "557/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "271/512",
      "1099/2048"
    ],
    [
      "241/512",
      "979/2048",
      "1099/2048",
      "557/1024"
    ],
    [
      "241/512",
      "979/2048",
      "271/512",
      "1099/2048"
    ],
    [
      "1009/2048",
      "1/2",
      "1069/2048",
      "271/512"
    ],
    [
      "1009/2048",
      "1/2",
      "527/1024",
      "1069/2048"
    ],
    [
      "497/1024",
      "1009/2048",
      "1069/2048",
      "271/512"
    ],
    [
      "497/1024",
      "1009/2048",
      "527/1024",
      "1069/2048"
    ],
    [
      "1009/2048",
      "1/2",
      "1/2",
      "527/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "1/2",
      "527/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "1069/2048",
      "271/512"
    ],
    [
      "979/2048",
      "497/1024",
      "527/1024",
      "1069/2048"
    ],
    [
      "241/512",
      "979/2048",
      "527/1024",
      "271/512"
    ],
    [
      "979/2048",
      "497/1024",
      "1/2",
      "527/1024"
    ],
    [
      "241/512",
      "979/2048",
      "1/2",
      "527/1024"
    ],
    [
      "949/2048",
      "241/512",
      "1129/2048",
      "143/256"
    ],
    [
      "949/2048",
      "241/512",
      "557/1024",
      "1129/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "1129/2048",
      "143/256"
    ],
    [
      "467/1024",
      "949/2048",
      "557/1024",
      "1129/2048"
    ],
    [
      "949/2048",
      "241/512",
      "1099/2048",
      "557/1024"
    ],
    [
      "949/2048",
      "241/512",
      "271/512",
      "1099/2048"
    ],
    [
      "467/1024",
      "949/2048",
      "271/512",
      "557/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "557/1024",
      "143/256"
    ],
    [
      "113/256",
      "919/2048",
      "557/1024",
      "143/256"
    ],
    [
      "919/2048",
      "467/1024",
      "271/512",
      "557/1024"
    ],
    [
      "113/256",
      "919/2048",
      "271/512",
      "557/1024"
    ],
    [
      "949/2048",
      "241/512",
      "527/1024",
      "271/512"
    ],
    [
      "467/1024",
      "949/2048",
      "527/1024",
      "271/512"
    ],
    [
      "949/2048",
      "241/512",
      "1/2",
      "527/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "1/2",
      "527/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "527/1024",
      "271/512"
    ],
    [
      "113/256",
      "919/2048",
      "527/1024",
      "271/512"
    ],
    [
      "919/2048",
      "467/1024",
      "1/2",
      "527/1024"
    ],
    [
      "113/256",
      "919/2048",
      "1/2",
      "527/1024"
    ],
    [
      "889/2048",
      "113/256",
      "617/1024",
      "79/128"
    ],
    [
      "437/1024",
      "889/2048",
      "617/1024",
      "79/128"
    ],
    [
      "889/2048",
      "113/256",
      "301/512",
      "617/1024"
    ],
    [
      "437/1024",
      "889/2048",
      "301/512",
      "617/1024"
    ],
    [
      "211/512",
      "437/1024",
      "617/1024",
      "79/128"
    ],
    [
      "211/512",
      "437/1024",
      "301/512",
      "617/1024"
    ],
    [
      "889/2048",
      "113/256",
      "587/1024",
      "301/512"
    ],
    [
      "437/1024",
      "889/2048",
      "587/1024",
      "301/512"
    ],
    [
      "889/2048",
      "113/256",
      "143/256",
      "587/1024"
    ],
    [
      "437/1024",
      "889/2048",
      "143/256",
      "587/1024"
    ],
    [
      "211/512",
      "437/1024",
      "587/1024",
      "301/512"
    ],
    [
      "211/512",
      "437/1024",
      "143/256",
      "587/1024"
    ],
    [
      "407/1024",
      "211/512",
      "617/1024",
      "79/128"
    ],
    [
      "407/1024",
      "211/512",
      "301/512",
      "617/1024"
    ],
    [
      "49/128",
      "407/1024",
      "301/512",
      "79/128"
    ],
    [
      "407/1024",
      "211/512",
      "587/1024",
      "301/512"
    ],
    [
      "407/1024",
      "211/512",
      "143/256",
      "587/1024"
    ],
    [
      "49/128",
      "407/1024",
      "143/256",
      "301/512"
    ],
    [
      "889/2048",
      "113/256",
      "557/1024",
      "143/256"
    ],
    [
      "437/1024",
      "889/2048",
      "557/1024",
      "143/256"
    ],
    [
      "889/2048",
      "113/256",
      "271/512",
      "557/1024"
    ],
    [
      "437/1024",
      "889/2048",
      "271/512",
      "557/1024"
    ],
    [
      "211/512",
      "437/1024",
      "557/1024",
      "143/256"
    ],
    [
      "211/512",
      "437/1024",
      "271/512",
      "557/1024"
    ],
    [
      "889/2048",
      "113/256",
      "527/1024",
      "271/512"
    ],
    [
      "437/1024",
      "889/2048",
      "527/1024",
      "271/512"
    ],
    [
      "437/1024",
      "113/256",
      "1/2",
      "527/1024"
    ],
    [
      "211/512",
      "437/1024",
      "527/1024",
      "271/512"
    ],
    [
      "211/512",
      "437/1024",
      "1/2",
      "527/1024"
    ],
    [
      "407/1024",
      "211/512",
      "557/1024",
      "143/256"
    ],
    [
      "407/1024",
      "211/512",
      "271/512",
      "557/1024"
    ],
    [
      "49/128",
      "407/1024",
      "271/512",
      "143/256"
    ],
    [
      "407/1024",
      "211/512",
      "1/2",
      "271/512"
    ],
    [
      "49/128",
      "407/1024",
      "1/2",
      "271/512"
    ],
    [
      "181/512",
      "49/128",
      "361/512",
      "47/64"
    ],
    [
      "181/512",
      "49/128",
      "173/256",
      "361/512"
    ],
    [
      "83/256",
      "181/512",
      "173/256",
      "47/64"
    ],
    [
      "181/512",
      "49/128",
      "331/512",
      "173/256"
    ],
    [
      "181/512",
      "49/128",
      "79/128",
      "331/512"
    ],
    [
      "83/256",
      "181/512",
      "331/512",
      "173/256"
    ],
    [
      "83/256",
      "181/512",
      "79/128",
      "331/512"
    ],
    [
      "17/64",
      "83/256",
      "173/256",
      "47/64"
    ],
    [
      "151/512",
      "83/256",
      "79/128",
      "173/256"
    ],
    [
      "17/64",
      "151/512",
      "79/128",
      "173/256"
    ],
    [
      "377/1024",
      "49/128",
      "301/512",
      "79/128"
    ],
    [
      "181/512",
      "377/1024",
      "301/512",
      "79/128"
    ],
    [
      "377/1024",
      "49/128",
      "143/256",
      "301/512"
    ],
    [
      "181/512",
      "377/1024",
      "143/256",
      "301/512"
    ],
    [
      "83/256",
      "181/512",
      "301/512",
      "79/128"
    ],
    [
      "83/256",
      "181/512",
      "143/256",
      "301/512"
    ],
    [
      "377/1024",
      "49/128",
      "271/512",
      "143/256"
    ],
    [
      "181/512",
      "377/1024",
      "271/512",
      "143/256"
    ],
    [
      "377/1024",
      "49/128",
      "1/2",
      "271/512"
    ],
    [
      "181/512",
      "377/1024",
      "1/2",
      "271/512"
    ],
    [
      "83/256",
      "181/512",
      "271/512",
      "143/256"
    ],
    [
      "83/256",
      "181/512",
      "1/2",
      "271/512"
    ],
    [
      "151/512",
      "83/256",
      "143/256",
      "79/128"
    ],
    [
      "17/64",
      "151/512",
      "143/256",
      "79/128"
    ],
    [
      "151/512",
      "83/256",
      "1/2",
      "143/256"
    ],
    [
      "17/64",
      "151/512",
      "1/2",
      "143/256"
    ],
    [
      "19/128",
      "17/64",
      "109/128",
      "31/32"
    ],
    [
      "53/256",
      "17/64",
      "47/64",
      "109/128"
    ],
    [
      "19/128",
      "53/256",
      "47/64",
      "109/128"
    ],
    [
      "1/32",
      "19/128",
      "47/64",
      "31/32"
    ],
    [
      "53/256",
      "17/64",
      "79/128",
      "47/64"
    ],
    [
      "19/128",
      "53/256",
      "79/128",
      "47/64"
    ],
    [
      "53/256",
      "17/64",
      "1/2",
      "79/128"
    ],
    [
      "19/128",
      "53/256",
      "1/2",
      "79/128"
    ],
    [
      "1/32",
      "19/128",
      "1/2",
      "47/64"
    ],
    [
      "1009/2048",
      "1/2",
      "497/1024",
      "1/2"
    ],
    [
      "497/1024",
      "1009/2048",
      "497/1024",
      "1/2"
    ],
    [
      "1009/2048",
      "1/2",
      "241/512",
      "497/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "241/512",
      "497/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "497/1024",
      "1/2"
    ],
    [
      "241/512",
      "979/2048",
      "497/1024",
      "1/2"
    ],
    [
      "979/2048",
      "497/1024",
      "241/512",
      "497/1024"
    ],
    [
      "241/512",
      "979/2048",
      "241/512",
      "497/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "467/1024",
      "241/512"
    ],
    [
      "497/1024",
      "1009/2048",
      "467/1024",
      "241/512"
    ],
    [
      "497/1024",
      "1/2",
      "113/256",
      "467/1024"
    ],
    [
      "241/512",
      "497/1024",
      "467/1024",
      "241/512"
    ],
    [
      "241/512",
      "497/1024",
      "113/256",
      "467/1024"
    ],
    [
      "949/2048",
      "241/512",
      "497/1024",
      "1/2"
    ],
    [
      "467/1024",
      "949/2048",
      "497/1024",
      "1/2"
    ],
    [
      "949/2048",
      "241/512",
      "241/512",
      "497/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "241/512",
      "497/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "497/1024",
      "1/2"
    ],
    [
      "113/256",
      "919/2048",
      "497/1024",
      "1/2"
    ],
    [
      "113/256",
      "467/1024",
      "241/512",
      "497/1024"
    ],
    [
      "467/1024",
      "241/512",
      "467/1024",
      "241/512"
    ],
    [
      "467/1024",
      "241/512",
      "113/256",
      "467/1024"
    ],
    [
      "113/256",
      "467/1024",
      "467/1024",
      "241/512"
    ],
    [
      "113/256",
      "467/1024",
      "113/256",
      "467/1024"
    ],
    [
      "497/1024",
      "1/2",
      "437/1024",
      "113/256"
    ],
    [
      "497/1024",
      "1/2",
      "211/512",
      "437/1024"
    ],
    [
      "241/512",
      "497/1024",
      "437/1024",
      "113/256"
    ],
    [
      "241/512",
      "497/1024",
      "211/512",
      "437/1024"
    ],
    [
      "497/1024",
      "1/2",
      "407/1024",
      "211/512"
    ],
    [
      "497/1024",
      "1/2",
      "49/128",
      "407/1024"
    ],
    [
      "241/512",
      "497/1024",
      "407/1024",
      "211/512"
    ],
    [
      "241/512",
      "497/1024",
      "49/128",
      "407/1024"
    ],
    [
      "467/1024",
      "241/512",
      "437/1024",
      "113/256"
    ],
    [
      "467/1024",
      "241/512",
      "211/512",
      "437/1024"
    ],
    [
      "113/256",
      "467/1024",
      "437/1024",
      "113/256"
    ],
    [
      "113/256",
      "467/1024",
      "211/512",
      "437/1024"
    ],
    [
      "467/1024",
      "241/512",
      "407/1024",
      "211/512"
    ],
    [
      "467/1024",
      "241/512",
      "49/128",
      "407/1024"
    ],
    [
      "113/256",
      "467/1024",
      "407/1024",
      "211/512"
    ],
    [
      "113/256",
      "467/1024",
      "49/128",
      "407/1024"
    ],
    [
      "437/1024",
      "113/256",
      "497/1024",
      "1/2"
    ],
    [
      "437/1024",
      "113/256",
      "241/512",
      "497/1024"
    ],
    [
      "211/512",
      "437/1024",
      "497/1024",
      "1/2"
    ],
    [
      "211/512",
      "437/1024",
      "241/512",
      "497/1024"
    ],
    [
      "437/1024",
      "113/256",
      "467/1024",
      "241/512"
    ],
    [
      "437/1024",
      "113/256",
      "113/256",
      "467/1024"
    ],
    [
      "211/512",
      "437/1024",
      "467/1024",
      "241/512"
    ],
    [
      "211/512",
      "437/1024",
      "113/256",
      "467/1024"
    ],
    [
      "407/1024",
      "211/512",
      "241/512",
      "1/2"
    ],
    [
      "49/128",
      "407/1024",
      "241/512",
      "1/2"
    ],
    [
      "407/1024",
      "211/512",
      "113/256",
      "241/512"
    ],
    [
      "49/128",
      "407/1024",
      "113/256",
      "241/512"
    ],
    [
      "437/1024",
      "113/256",
      "437/1024",
      "113/256"
    ],
    [
      "437/1024",
      "113/256",
      "211/512",
      "437/1024"
    ],
    [
      "211/512",
      "437/1024",
      "211/512",
      "113/256"
    ],
    [
      "437/1024",
      "113/256",
      "49/128",
      "211/512"
    ],
    [
      "211/512",
      "437/1024",
      "49/128",
      "211/512"
    ],
    [
      "407/1024",
      "211/512",
      "211/512",
      "113/256"
    ],
    [
      "49/128",
      "407/1024",
      "211/512",
      "113/256"
    ],
    [
      "407/1024",
      "211/512",
      "49/128",
      "211/512"
    ],
    [
      "49/128",
      "407/1024",
      "49/128",
      "211/512"
    ],
    [
      "497/1024",
      "1/2",
      "181/512",
      "49/128"
    ],
    [
      "241/512",
      "497/1024",
      "181/512",
      "49/128"
    ],
    [
      "497/1024",
      "1/2",
      "83/256",
      "181/512"
    ],
    [
      "241/512",
      "497/1024",
      "83/256",
      "181/512"
    ],
    [
      "467/1024",
      "241/512",
      "181/512",
      "49/128"
    ],
    [
      "113/256",
      "467/1024",
      "181/512",
      "49/128"
    ],
    [
      "467/1024",
      "241/512",
      "83/256",
      "181/512"
    ],
    [
      "113/256",
      "467/1024",
      "83/256",
      "181/512"
    ],
    [
      "241/512",
      "1/2",
      "151/512",
      "83/256"
    ],
    [
      "241/512",
      "1/2",
      "17/64",
      "151/512"
    ],
    [
      "113/256",
      "241/512",
      "151/512",
      "83/256"
    ],
    [
      "113/256",
      "241/512",
      "17/64",
      "151/512"
    ],
    [
      "437/1024",
      "113/256",
      "181/512",
      "49/128"
    ],
    [
      "211/512",
      "437/1024",
      "181/512",
      "49/128"
    ],
    [
      "437/1024",
      "113/256",
      "83/256",
      "181/512"
    ],
    [
      "211/512",
      "437/1024",
      "83/256",
      "181/512"
    ],
    [
      "407/1024",
      "211/512",
      "181/512",
      "49/128"
    ],
    [
      "49/128",
      "407/1024",
      "181/512",
      "49/128"
    ],
    [
      "407/1024",
      "211/512",
      "83/256",
      "181/512"
    ],
    [
      "49/128",
      "407/1024",
      "83/256",
      "181/512"
    ],
    [
      "437/1024",
      "113/256",
      "151/512",
      "83/256"
    ],
    [
      "211/512",
      "437/1024",
      "151/512",
      "83/256"
    ],
    [
      "211/512",
      "113/256",
      "17/64",
      "151/512"
    ],
    [
      "49/128",
      "211/512",
      "151/512",
      "83/256"
    ],
    [
      "49/128",
      "211/512",
      "17/64",
      "151/512"
    ],
    [
      "181/512",
      "49/128",
      "241/512",
      "1/2"
    ],
    [
      "377/1024",
      "49/128",
      "113/256",
      "241/512"
    ],
    [
      "181/512",
      "377/1024",
      "113/256",
      "241/512"
    ],
    [
      "83/256",
      "181/512",
      "241/512",
      "1/2"
    ],
    [
      "83/256",
      "181/512",
      "113/256",
      "241/512"
    ],
    [
      "181/512",
      "49/128",
      "211/512",
      "113/256"
    ],
    [
      "181/512",
      "49/128",
      "49/128",
      "211/512"
    ],
    [
      "83/256",
      "181/512",
      "211/512",
      "113/256"
    ],
    [
      "83/256",
      "181/512",
      "49/128",
      "211/512"
    ],
    [
      "151/512",
      "83/256",
      "113/256",
      "1/2"
    ],
    [
      "17/64",
      "151/512",
      "113/256",
      "1/2"
    ],
    [
      "151/512",
      "83/256",
      "49/128",
      "113/256"
    ],
    [
      "17/64",
      "151/512",
      "49/128",
      "113/256"
    ],
    [
      "181/512",
      "49/128",
      "181/512",
      "49/128"
    ],
    [
      "181/512",
      "49/128",
      "83/256",
      "181/512"
    ],
    [
      "83/256",
      "181/512",
      "181/512",
      "49/128"
    ],
    [
      "83/256",
      "181/512",
      "83/256",
      "181/512"
    ],
    [
      "181/512",
      "49/128",
      "151/512",
      "83/256"
    ],
    [
      "181/512",
      "49/128",
      "17/64",
      "151/512"
    ],
    [
      "83/256",
      "181/512",
      "151/512",
      "83/256"
    ],
    [
      "83/256",
      "181/512",
      "17/64",
      "151/512"
    ],
    [
      "151/512",
      "83/256",
      "83/256",
      "49/128"
    ],
    [
      "17/64",
      "151/512",
      "83/256",
      "49/128"
    ],
    [
      "151/512",
      "83/256",
      "17/64",
      "83/256"
    ],
    [
      "17/64",
      "151/512",
      "17/64",
      "83/256"
    ],
    [
      "241/512",
      "1/2",
      "121/512",
      "17/64"
    ],
    [
      "241/512",
      "1/2",
      "53/256",
      "121/512"
    ],
    [
      "113/256",
      "241/512",
      "121/512",
      "17/64"
    ],
    [
      "113/256",
      "241/512",
      "53/256",
      "121/512"
    ],
    [
      "241/512",
      "1/2",
      "19/128",
      "53/256"
    ],
    [
      "113/256",
      "241/512",
      "19/128",
      "53/256"
    ],
    [
      "211/512",
      "113/256",
      "121/512",
      "17/64"
    ],
    [
      "211/512",
      "113/256",
      "53/256",
      "121/512"
    ],
    [
      "49/128",
      "211/512",
      "121/512",
      "17/64"
    ],
    [
      "49/128",
      "211/512",
      "53/256",
      "121/512"
    ],
    [
      "211/512",
      "113/256",
      "19/128",
      "53/256"
    ],
    [
      "49/128",
      "211/512",
      "19/128",
      "53/256"
    ],
    [
      "113/256",
      "1/2",
      "23/256",
      "19/128"
    ],
    [
      "113/256",
      "1/2",
      "1/32",
      "23/256"
    ],
    [
      "49/128",
      "113/256",
      "23/256",
      "19/128"
    ],
    [
      "49/128",
      "113/256",
      "1/32",
      "23/256"
    ],
    [
      "181/512",
      "49/128",
      "121/512",
      "17/64"
    ],
    [
      "181/512",
      "49/128",
      "53/256",
      "121/512"
    ],
    [
      "83/256",
      "181/512",
      "121/512",
      "17/64"
    ],
    [
      "83/256",
      "181/512",
      "53/256",
      "121/512"
    ],
    [
      "181/512",
      "49/128",
      "91/512",
      "53/256"
    ],
    [
      "181/512",
      "49/128",
      "19/128",
      "91/512"
    ],
    [
      "83/256",
      "181/512",
      "91/512",
      "53/256"
    ],
    [
      "83/256",
      "181/512",
      "19/128",
      "91/512"
    ],
    [
      "151/512",
      "83/256",
      "121/512",
      "17/64"
    ],
    [
      "151/512",
      "83/256",
      "53/256",
      "121/512"
    ],
    [
      "17/64",
      "151/512",
      "53/256",
      "17/64"
    ],
    [
      "151/512",
      "83/256",
      "19/128",
      "53/256"
    ],
    [
      "17/64",
      "151/512",
      "19/128",
      "53/256"
    ],
    [
      "181/512",
      "49/128",
      "23/256",
      "19/128"
    ],
    [
      "83/256",
      "181/512",
      "23/256",
      "19/128"
    ],
    [
      "83/256",
      "49/128",
      "1/32",
      "23/256"
    ],
    [
      "151/512",
      "83/256",
      "23/256",
      "19/128"
    ],
    [
      "17/64",
      "151/512",
      "23/256",
      "19/128"
    ],
    [
      "17/64",
      "83/256",
      "1/32",
      "23/256"
    ],
    [
      "53/256",
      "17/64",
      "113/256",
      "1/2"
    ],
    [
      "53/256",
      "17/64",
      "49/128",
      "113/256"
    ],
    [
      "19/128",
      "53/256",
      "49/128",
      "1/2"
    ],
    [
      "53/256",
      "17/64",
      "83/256",
      "49/128"
    ],
    [
      "53/256",
      "17/64",
      "17/64",
      "83/256"
    ],
    [
      "19/128",
      "53/256",
      "17/64",
      "49/128"
    ],
    [
      "1/32",
      "19/128",
      "49/128",
      "1/2"
    ],
    [
      "1/32",
      "19/128",
      "17/64",
      "49/128"
    ],
    [
      "121/512",
      "17/64",
      "53/256",
      "17/64"
    ],
    [
      "53/256",
      "121/512",
      "53/256",
      "17/64"
    ],
    [
      "121/512",
      "17/64",
      "19/128",
      "53/256"
    ],
    [
      "53/256",
      "121/512",
      "19/128",
      "53/256"
    ],
    [
      "19/128",
      "53/256",
      "53/256",
      "17/64"
    ],
    [
      "19/128",
      "53/256",
      "19/128",
      "53/256"
    ],
    [
      "121/512",
      "17/64",
      "23/256",
      "19/128"
    ],
    [
      "53/256",
      "121/512",
      "23/256",
      "19/128"
    ],
    [
      "53/256",
      "17/64",
      "1/32",
      "23/256"
    ],
    [
      "19/128",
      "53/256",
      "23/256",
      "19/128"
    ],
    [
      "91/512",
      "53/256",
      "1/32",
      "23/256"
    ],
    [
      "19/128",
      "91/512",
      "1/32",
      "23/256"
    ],
    [
      "23/256",
      "19/128",
      "19/128",
      "17/64"
    ],
    [
      "1/32",
      "23/256",
      "19/128",
      "17/64"
    ],
    [
      "23/256",
      "19/128",
      "23/256",
      "19/128"
    ],
    [
      "61/512",
      "19/128",
      "1/32",
      "23/256"
    ],
    [
      "23/256",
      "61/512",
      "1/32",
      "23/256"
    ],
    [
      "1/32",
      "23/256",
      "23/256",
      "19/128"
    ],
    [
      "1/32",
      "23/256",
      "1/32",
      "23/256"
    ],
    [
      "1/2",
      "31/32",
      "0",
      "1/32"
    ],
    [
      "17/64",
      "1/2",
      "0",
      "1/32"
    ],
    [
      "19/128",
      "17/64",
      "0",
      "1/32"
    ],
    [
      "23/256",
      "19/128",
      "0",
      "1/32"
    ],
    [
      "31/512",
      "23/256",
      "0",
      "1/32"
    ],
    [
      "1/32",
      "31/512",
      "0",
      "1/32"
    ],
    [
      "0",
      "1/32",
      "31/32",
      "1"
    ],
    [
      "0",
      "1/32",
      "1/2",
      "31/32"
    ],
    [
      "0",
      "1/32",
      "17/64",
      "1/2"
    ],
    [
      "0",
      "1/32",
      "19/128",
      "17/64"
    ],
    [
      "0",
      "1/32",
      "1/32",
      "19/128"
    ]
  ],
  "corners": [
    [
      "0",
      "1/32",
      "0",
      "1/32"
    ],
    [
      "31/32",
      "1",
      "31/32",
      "1"
    ]
  ],
  "seconds": 0.5390992164611816
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/independent_floor_cells.json <==
{
  "method": "ordered infinitesimal, independent implementation",
  "denominator_set": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    12,
    13,
    14
  ],
  "cells": 108,
  "witnesses": 300,
  "event_tests": 23940,
  "max_nonconstant_comparison_coefficient": 14,
  "max_constant_perturbation": 6,
  "saving": "708641/180180",
  "rows": [
    {
      "left": "1/6",
      "right": "1/5",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 13,
      "histogram": {
        "1": 13
      }
    },
    {
      "left": "1/6",
      "right": "1/5",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 14,
      "histogram": {
        "1": 14
      }
    },
    {
      "left": "1/6",
      "right": "1/5",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 15,
      "histogram": {
        "1": 15
      }
    },
    {
      "left": "1/6",
      "right": "1/5",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 16,
      "histogram": {
        "1": 16
      }
    },
    {
      "left": "1/6",
      "right": "1/5",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 16,
      "histogram": {
        "1": 16
      }
    },
    {
      "left": "1/6",
      "right": "1/5",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 16,
      "histogram": {
        "1": 16
      }
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "1": 14,
        "0": 8
      }
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "1": 14,
        "0": 8
      }
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "1": 14,
        "0": 8
      }
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "0": 8,
        "1": 14
      }
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "0": 8,
        "1": 14
      }
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "1": 14,
        "0": 8
      }
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "0": 11,
        "1": 11
      }
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "0": 11,
        "1": 11
      }
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "0": 11,
        "1": 11
      }
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "0": 11,
        "1": 11
      }
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "0": 11,
        "1": 11
      }
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "0": 11,
        "1": 11
      }
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 23,
        "0": 5
      }
    },
    {
      "left": "1/4",
      "right": "2/7",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 19,
      "histogram": {
        "1": 10,
        "0": 9
      }
    },
    {
      "left": "1/4",
      "right": "2/7",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 20,
      "histogram": {
        "1": 10,
        "0": 10
      }
    },
    {
      "left": "1/4",
      "right": "2/7",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 21,
      "histogram": {
        "1": 10,
        "0": 11
      }
    },
    {
      "left": "1/4",
      "right": "2/7",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "1": 10,
        "0": 12
      }
    },
    {
      "left": "1/4",
      "right": "2/7",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "1": 10,
        "0": 12
      }
    },
    {
      "left": "1/4",
      "right": "2/7",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "1": 10,
        "0": 12
      }
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "1": 14,
        "0": 8
      }
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 23,
      "histogram": {
        "1": 14,
        "0": 9
      }
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 24,
      "histogram": {
        "1": 14,
        "0": 10
      }
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 25,
      "histogram": {
        "1": 14,
        "0": 11
      }
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 25,
      "histogram": {
        "1": 14,
        "0": 11
      }
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 25,
      "histogram": {
        "1": 14,
        "0": 11
      }
    },
    {
      "left": "5/14",
      "right": "3/8",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 22,
      "histogram": {
        "1": 14,
        "0": 8
      }
    },
    {
      "left": "5/14",
      "right": "3/8",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 23,
      "histogram": {
        "1": 14,
        "0": 9
      }
    },
    {
      "left": "5/14",
      "right": "3/8",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 24,
      "histogram": {
        "1": 14,
        "0": 10
      }
    },
    {
      "left": "5/14",
      "right": "3/8",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 25,
      "histogram": {
        "1": 14,
        "0": 11
      }
    },
    {
      "left": "5/14",
      "right": "3/8",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 25,
      "histogram": {
        "1": 14,
        "0": 11
      }
    },
    {
      "left": "5/14",
      "right": "3/8",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 25,
      "histogram": {
        "1": 14,
        "0": 11
      }
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 26,
        "0": 2
      }
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 30,
      "histogram": {
        "1": 28,
        "0": 2
      }
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 32,
      "histogram": {
        "1": 30,
        "0": 2
      }
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 34,
      "histogram": {
        "1": 32,
        "0": 2
      }
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 34,
      "histogram": {
        "1": 32,
        "0": 2
      }
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 34,
      "histogram": {
        "1": 32,
        "0": 2
      }
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 28,
      "histogram": {
        "1": 18,
        "0": 10
      }
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 30,
      "histogram": {
        "1": 20,
        "0": 10
      }
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 32,
      "histogram": {
        "1": 22,
        "0": 10
      }
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 34,
      "histogram": {
        "1": 24,
        "0": 10
      }
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 34,
      "histogram": {
        "1": 24,
        "0": 10
      }
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 34,
      "histogram": {
        "1": 24,
        "0": 10
      }
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 22,
        "1": 18
      }
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 22,
        "1": 18
      }
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 22,
        "1": 18
      }
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 22,
        "1": 18
      }
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 22,
        "1": 18
      }
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 22,
        "1": 18
      }
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 24,
        "1": 16
      }
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 24,
        "1": 16
      }
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 24,
        "1": 16
      }
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 24,
        "1": 16
      }
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 24,
        "1": 16
      }
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "1": 16,
        "0": 24
      }
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 34,
      "histogram": {
        "0": 22,
        "1": 12
      }
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 36,
      "histogram": {
        "0": 24,
        "1": 12
      }
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 38,
      "histogram": {
        "0": 26,
        "1": 12
      }
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 28,
        "1": 12
      }
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 28,
        "1": 12
      }
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "0": 28,
        "1": 12
      }
    },
    {
      "left": "7/13",
      "right": "5/9",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 34,
      "histogram": {
        "-1": 8,
        "1": 12,
        "0": 14
      }
    },
    {
      "left": "7/13",
      "right": "5/9",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 36,
      "histogram": {
        "-1": 8,
        "1": 12,
        "0": 16
      }
    },
    {
      "left": "7/13",
      "right": "5/9",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 38,
      "histogram": {
        "-1": 8,
        "1": 12,
        "0": 18
      }
    },
    {
      "left": "7/13",
      "right": "5/9",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "-1": 8,
        "1": 12,
        "0": 20
      }
    },
    {
      "left": "7/13",
      "right": "5/9",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "-1": 8,
        "1": 12,
        "0": 20
      }
    },
    {
      "left": "7/13",
      "right": "5/9",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 40,
      "histogram": {
        "-1": 8,
        "1": 12,
        "0": 20
      }
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 37,
      "histogram": {
        "0": 22,
        "-1": 6,
        "1": 9
      }
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 39,
      "histogram": {
        "0": 24,
        "-1": 6,
        "1": 9
      }
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 41,
      "histogram": {
        "0": 26,
        "-1": 6,
        "1": 9
      }
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 43,
      "histogram": {
        "0": 28,
        "-1": 6,
        "1": 9
      }
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 43,
      "histogram": {
        "0": 28,
        "-1": 6,
        "1": 9
      }
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 43,
      "histogram": {
        "0": 28,
        "-1": 6,
        "1": 9
      }
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 43,
      "histogram": {
        "1": 39,
        "0": 4
      }
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 46,
      "histogram": {
        "1": 42,
        "0": 4
      }
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 49,
      "histogram": {
        "1": 45,
        "0": 4
      }
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "1": 48,
        "0": 4
      }
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "1": 48,
        "0": 4
      }
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "1": 48,
        "0": 4
      }
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 43,
      "histogram": {
        "0": 16,
        "1": 27
      }
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 46,
      "histogram": {
        "0": 16,
        "1": 30
      }
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 49,
      "histogram": {
        "0": 16,
        "1": 33
      }
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "0": 16,
        "1": 36
      }
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "0": 16,
        "1": 36
      }
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "0": 16,
        "1": 36
      }
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 43,
      "histogram": {
        "0": 16,
        "1": 27
      }
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 46,
      "histogram": {
        "0": 16,
        "1": 30
      }
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 49,
      "histogram": {
        "0": 16,
        "1": 33
      }
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "0": 16,
        "1": 36
      }
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "0": 16,
        "1": 36
      }
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "0": 16,
        "1": 36
      }
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 49,
      "histogram": {
        "1": 31,
        "0": 18
      }
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "1": 34,
        "0": 18
      }
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 55,
      "histogram": {
        "1": 37,
        "0": 18
      }
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 58,
      "histogram": {
        "1": 40,
        "0": 18
      }
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 58,
      "histogram": {
        "1": 40,
        "0": 18
      }
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 58,
      "histogram": {
        "1": 40,
        "0": 18
      }
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 49,
      "histogram": {
        "0": 27,
        "1": 22
      }
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "0": 27,
        "1": 25
      }
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 55,
      "histogram": {
        "0": 27,
        "1": 28
      }
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 58,
      "histogram": {
        "0": 27,
        "1": 31
      }
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 58,
      "histogram": {
        "0": 27,
        "1": 31
      }
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 58,
      "histogram": {
        "0": 27,
        "1": 31
      }
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "1": 34,
        "0": 18
      }
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 55,
      "histogram": {
        "1": 37,
        "0": 18
      }
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 58,
      "histogram": {
        "1": 40,
        "0": 18
      }
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 61,
      "histogram": {
        "1": 43,
        "0": 18
      }
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 61,
      "histogram": {
        "1": 43,
        "0": 18
      }
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 61,
      "histogram": {
        "1": 43,
        "0": 18
      }
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 52,
      "histogram": {
        "0": 18,
        "1": 34
      }
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 55,
      "histogram": {
        "0": 18,
        "1": 37
      }
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 58,
      "histogram": {
        "0": 18,
        "1": 40
      }
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 61,
      "histogram": {
        "0": 18,
        "1": 43
      }
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 61,
      "histogram": {
        "0": 18,
        "1": 43
      }
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 61,
      "histogram": {
        "0": 18,
        "1": 43
      }
    },
    {
      "left": "4/5",
      "right": "5/6",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 76,
      "histogram": {
        "0": 24,
        "1": 52
      }
    },
    {
      "left": "4/5",
      "right": "5/6",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 76,
      "histogram": {
        "1": 52,
        "0": 24
      }
    },
    {
      "left": "4/5",
      "right": "5/6",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 76,
      "histogram": {
        "1": 52,
        "0": 24
      }
    },
    {
      "left": "4/5",
      "right": "5/6",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 76,
      "histogram": {
        "1": 52,
        "0": 24
      }
    },
    {
      "left": "4/5",
      "right": "5/6",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 76,
      "histogram": {
        "1": 52,
        "0": 24
      }
    },
    {
      "left": "4/5",
      "right": "5/6",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 76,
      "histogram": {
        "1": 52,
        "0": 24
      }
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 0,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 56,
        "-1": 20
      }
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 1,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 56,
        "-1": 20
      }
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 2,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 56,
        "-1": 20
      }
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 3,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 56,
        "-1": 20
      }
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 4,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 56,
        "-1": 20
      }
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 5,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 56,
        "-1": 20
      }
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 0,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 40,
        "-1": 36
      }
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 1,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "-1": 36,
        "0": 40
      }
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 2,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "-1": 36,
        "0": 40
      }
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 3,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 40,
        "-1": 36
      }
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 4,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 40,
        "-1": 36
      }
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 5,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 76,
      "histogram": {
        "0": 40,
        "-1": 36
      }
    },
    {
      "left": "7/6",
      "right": "6/5",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 73,
      "histogram": {
        "0": 8,
        "1": 65
      }
    },
    {
      "left": "7/6",
      "right": "6/5",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 78,
      "histogram": {
        "1": 70,
        "0": 8
      }
    },
    {
      "left": "7/6",
      "right": "6/5",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 83,
      "histogram": {
        "1": 75,
        "0": 8
      }
    },
    {
      "left": "7/6",
      "right": "6/5",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 88,
      "histogram": {
        "1": 80,
        "0": 8
      }
    },
    {
      "left": "7/6",
      "right": "6/5",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 88,
      "histogram": {
        "1": 80,
        "0": 8
      }
    },
    {
      "left": "7/6",
      "right": "6/5",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 88,
      "histogram": {
        "1": 80,
        "0": 8
      }
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 64,
        "0": 48
      }
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 64,
        "0": 48
      }
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 64,
        "0": 48
      }
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 64,
        "0": 48
      }
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 64,
        "0": 48
      }
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 64,
        "0": 48
      }
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 46,
        "0": 66
      }
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 46,
        "0": 66
      }
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 46,
        "0": 66
      }
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 46,
        "0": 66
      }
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 46,
        "0": 66
      }
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 46,
        "0": 66
      }
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "0": 30,
        "1": 88
      }
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 118,
      "histogram": {
        "1": 88,
        "0": 30
      }
    },
    {
      "left": "5/4",
      "right": "9/7",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 79,
      "histogram": {
        "1": 34,
        "0": 45
      }
    },
    {
      "left": "5/4",
      "right": "9/7",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 84,
      "histogram": {
        "1": 34,
        "0": 50
      }
    },
    {
      "left": "5/4",
      "right": "9/7",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 89,
      "histogram": {
        "1": 34,
        "0": 55
      }
    },
    {
      "left": "5/4",
      "right": "9/7",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 94,
      "histogram": {
        "1": 34,
        "0": 60
      }
    },
    {
      "left": "5/4",
      "right": "9/7",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 94,
      "histogram": {
        "1": 34,
        "0": 60
      }
    },
    {
      "left": "5/4",
      "right": "9/7",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 94,
      "histogram": {
        "1": 34,
        "0": 60
      }
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 82,
      "histogram": {
        "1": 42,
        "0": 40
      }
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 87,
      "histogram": {
        "1": 42,
        "0": 45
      }
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 92,
      "histogram": {
        "1": 42,
        "0": 50
      }
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 97,
      "histogram": {
        "1": 42,
        "0": 55
      }
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 97,
      "histogram": {
        "1": 42,
        "0": 55
      }
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 97,
      "histogram": {
        "1": 42,
        "0": 55
      }
    },
    {
      "left": "19/14",
      "right": "11/8",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 82,
      "histogram": {
        "1": 42,
        "0": 40
      }
    },
    {
      "left": "19/14",
      "right": "11/8",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 87,
      "histogram": {
        "1": 42,
        "0": 45
      }
    },
    {
      "left": "19/14",
      "right": "11/8",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 92,
      "histogram": {
        "1": 42,
        "0": 50
      }
    },
    {
      "left": "19/14",
      "right": "11/8",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 97,
      "histogram": {
        "1": 42,
        "0": 55
      }
    },
    {
      "left": "19/14",
      "right": "11/8",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 97,
      "histogram": {
        "1": 42,
        "0": 55
      }
    },
    {
      "left": "19/14",
      "right": "11/8",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 97,
      "histogram": {
        "1": 42,
        "0": 55
      }
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 88,
      "histogram": {
        "1": 78,
        "0": 10
      }
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 94,
      "histogram": {
        "1": 84,
        "0": 10
      }
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 100,
      "histogram": {
        "1": 90,
        "0": 10
      }
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 106,
      "histogram": {
        "1": 96,
        "0": 10
      }
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 106,
      "histogram": {
        "1": 96,
        "0": 10
      }
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 106,
      "histogram": {
        "1": 96,
        "0": 10
      }
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 88,
      "histogram": {
        "1": 54,
        "0": 34
      }
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 94,
      "histogram": {
        "1": 60,
        "0": 34
      }
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 100,
      "histogram": {
        "1": 66,
        "0": 34
      }
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 106,
      "histogram": {
        "1": 72,
        "0": 34
      }
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 106,
      "histogram": {
        "1": 72,
        "0": 34
      }
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 106,
      "histogram": {
        "1": 72,
        "0": 34
      }
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 53,
        "0": 77
      }
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 53,
        "0": 77
      }
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 53,
        "0": 77
      }
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 53,
        "0": 77
      }
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 53,
        "0": 77
      }
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 53,
        "0": 77
      }
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 46,
        "0": 84
      }
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 46,
        "0": 84
      }
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 46,
        "0": 84
      }
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 46,
        "0": 84
      }
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 46,
        "0": 84
      }
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 46,
        "0": 84
      }
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 94,
      "histogram": {
        "1": 28,
        "0": 66
      }
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 100,
      "histogram": {
        "1": 28,
        "0": 72
      }
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 106,
      "histogram": {
        "1": 28,
        "0": 78
      }
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 28,
        "0": 84
      }
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 28,
        "0": 84
      }
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "0": 84,
        "1": 28
      }
    },
    {
      "left": "20/13",
      "right": "14/9",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 94,
      "histogram": {
        "1": 28,
        "0": 42,
        "-1": 24
      }
    },
    {
      "left": "20/13",
      "right": "14/9",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 100,
      "histogram": {
        "1": 28,
        "0": 48,
        "-1": 24
      }
    },
    {
      "left": "20/13",
      "right": "14/9",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 106,
      "histogram": {
        "1": 28,
        "0": 54,
        "-1": 24
      }
    },
    {
      "left": "20/13",
      "right": "14/9",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 28,
        "0": 60,
        "-1": 24
      }
    },
    {
      "left": "20/13",
      "right": "14/9",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 28,
        "0": 60,
        "-1": 24
      }
    },
    {
      "left": "20/13",
      "right": "14/9",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 28,
        "0": 60,
        "-1": 24
      }
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 97,
      "histogram": {
        "-1": 18,
        "1": 21,
        "0": 58
      }
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 103,
      "histogram": {
        "-1": 18,
        "1": 21,
        "0": 64
      }
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 109,
      "histogram": {
        "-1": 18,
        "1": 21,
        "0": 70
      }
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 115,
      "histogram": {
        "-1": 18,
        "1": 21,
        "0": 76
      }
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 115,
      "histogram": {
        "-1": 18,
        "1": 21,
        "0": 76
      }
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 115,
      "histogram": {
        "-1": 18,
        "1": 21,
        "0": 76
      }
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 103,
      "histogram": {
        "0": 12,
        "1": 91
      }
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 110,
      "histogram": {
        "0": 12,
        "1": 98
      }
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 117,
      "histogram": {
        "0": 12,
        "1": 105
      }
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 124,
      "histogram": {
        "0": 12,
        "1": 112
      }
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 124,
      "histogram": {
        "0": 12,
        "1": 112
      }
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 124,
      "histogram": {
        "0": 12,
        "1": 112
      }
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 103,
      "histogram": {
        "1": 63,
        "0": 40
      }
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 110,
      "histogram": {
        "1": 70,
        "0": 40
      }
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 117,
      "histogram": {
        "1": 77,
        "0": 40
      }
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 124,
      "histogram": {
        "1": 84,
        "0": 40
      }
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 124,
      "histogram": {
        "1": 84,
        "0": 40
      }
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 124,
      "histogram": {
        "1": 84,
        "0": 40
      }
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 103,
      "histogram": {
        "1": 63,
        "0": 40
      }
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 110,
      "histogram": {
        "1": 70,
        "0": 40
      }
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 117,
      "histogram": {
        "1": 77,
        "0": 40
      }
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 124,
      "histogram": {
        "1": 84,
        "0": 40
      }
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 124,
      "histogram": {
        "1": 84,
        "0": 40
      }
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 124,
      "histogram": {
        "1": 84,
        "0": 40
      }
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 109,
      "histogram": {
        "1": 67,
        "0": 42
      }
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 116,
      "histogram": {
        "1": 74,
        "0": 42
      }
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 123,
      "histogram": {
        "1": 81,
        "0": 42
      }
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 88,
        "0": 42
      }
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 88,
        "0": 42
      }
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 88,
        "0": 42
      }
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 109,
      "histogram": {
        "1": 46,
        "0": 63
      }
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 116,
      "histogram": {
        "1": 53,
        "0": 63
      }
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 123,
      "histogram": {
        "1": 60,
        "0": 63
      }
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 67,
        "0": 63
      }
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 67,
        "0": 63
      }
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 130,
      "histogram": {
        "1": 67,
        "0": 63
      }
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 70,
        "0": 42
      }
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 119,
      "histogram": {
        "1": 77,
        "0": 42
      }
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 126,
      "histogram": {
        "1": 84,
        "0": 42
      }
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 133,
      "histogram": {
        "1": 91,
        "0": 42
      }
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 133,
      "histogram": {
        "1": 91,
        "0": 42
      }
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 133,
      "histogram": {
        "1": 91,
        "0": 42
      }
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 0,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 112,
      "histogram": {
        "1": 70,
        "0": 42
      }
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 1,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 119,
      "histogram": {
        "1": 77,
        "0": 42
      }
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 2,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 126,
      "histogram": {
        "1": 84,
        "0": 42
      }
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 3,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 133,
      "histogram": {
        "1": 91,
        "0": 42
      }
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 4,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 133,
      "histogram": {
        "1": 91,
        "0": 42
      }
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 5,
      "witness": "A",
      "worst": 1,
      "target": 1,
      "event_tests": 133,
      "histogram": {
        "1": 91,
        "0": 42
      }
    },
    {
      "left": "9/5",
      "right": "11/6",
      "r": 0,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 166,
      "histogram": {
        "0": 54,
        "1": 112
      }
    },
    {
      "left": "9/5",
      "right": "11/6",
      "r": 1,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 166,
      "histogram": {
        "0": 54,
        "1": 112
      }
    },
    {
      "left": "9/5",
      "right": "11/6",
      "r": 2,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 166,
      "histogram": {
        "0": 54,
        "1": 112
      }
    },
    {
      "left": "9/5",
      "right": "11/6",
      "r": 3,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 166,
      "histogram": {
        "0": 54,
        "1": 112
      }
    },
    {
      "left": "9/5",
      "right": "11/6",
      "r": 4,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 166,
      "histogram": {
        "0": 54,
        "1": 112
      }
    },
    {
      "left": "9/5",
      "right": "11/6",
      "r": 5,
      "witness": "B",
      "worst": 1,
      "target": 1,
      "event_tests": 166,
      "histogram": {
        "1": 112,
        "0": 54
      }
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 0,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 121,
        "-1": 45
      }
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 1,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 121,
        "-1": 45
      }
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 2,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "-1": 45,
        "0": 121
      }
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 3,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 121,
        "-1": 45
      }
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 4,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 121,
        "-1": 45
      }
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 5,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 121,
        "-1": 45
      }
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 0,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 85,
        "-1": 81
      }
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 1,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 85,
        "-1": 81
      }
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 2,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 85,
        "-1": 81
      }
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 3,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 85,
        "-1": 81
      }
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 4,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 85,
        "-1": 81
      }
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 5,
      "witness": "B",
      "worst": 0,
      "target": 0,
      "event_tests": 166,
      "histogram": {
        "0": 85,
        "-1": 81
      }
    }
  ]
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/independent_real_contours.json <==
{
  "method": "independent factorwise exact bounds, regenerated cover",
  "kind": "real",
  "target": "1/150000000",
  "a": "4/5",
  "b": "7/4",
  "epsilon": "1/32",
  "tested": 1414,
  "accepted": 711,
  "corner_count": 1,
  "boxes": [
    [
      "31/32",
      "1",
      "31/32",
      "1"
    ],
    [
      "31/32",
      "1",
      "1/32",
      "31/32"
    ],
    [
      "31/32",
      "1",
      "0",
      "1/32"
    ],
    [
      "1/32",
      "31/32",
      "31/32",
      "1"
    ],
    [
      "47/64",
      "31/32",
      "47/64",
      "31/32"
    ],
    [
      "109/128",
      "31/32",
      "1/2",
      "47/64"
    ],
    [
      "47/64",
      "109/128",
      "79/128",
      "47/64"
    ],
    [
      "203/256",
      "109/128",
      "1/2",
      "79/128"
    ],
    [
      "47/64",
      "203/256",
      "1/2",
      "79/128"
    ],
    [
      "79/128",
      "47/64",
      "109/128",
      "31/32"
    ],
    [
      "79/128",
      "47/64",
      "47/64",
      "109/128"
    ],
    [
      "1/2",
      "79/128",
      "109/128",
      "31/32"
    ],
    [
      "143/256",
      "79/128",
      "47/64",
      "109/128"
    ],
    [
      "1/2",
      "143/256",
      "47/64",
      "109/128"
    ],
    [
      "173/256",
      "47/64",
      "79/128",
      "47/64"
    ],
    [
      "79/128",
      "173/256",
      "173/256",
      "47/64"
    ],
    [
      "79/128",
      "173/256",
      "79/128",
      "173/256"
    ],
    [
      "173/256",
      "47/64",
      "143/256",
      "79/128"
    ],
    [
      "173/256",
      "47/64",
      "1/2",
      "143/256"
    ],
    [
      "331/512",
      "173/256",
      "143/256",
      "79/128"
    ],
    [
      "79/128",
      "331/512",
      "143/256",
      "79/128"
    ],
    [
      "331/512",
      "173/256",
      "1/2",
      "143/256"
    ],
    [
      "79/128",
      "331/512",
      "271/512",
      "143/256"
    ],
    [
      "79/128",
      "331/512",
      "1/2",
      "271/512"
    ],
    [
      "143/256",
      "79/128",
      "173/256",
      "47/64"
    ],
    [
      "301/512",
      "79/128",
      "79/128",
      "173/256"
    ],
    [
      "143/256",
      "301/512",
      "79/128",
      "173/256"
    ],
    [
      "1/2",
      "143/256",
      "173/256",
      "47/64"
    ],
    [
      "271/512",
      "143/256",
      "79/128",
      "173/256"
    ],
    [
      "1/2",
      "271/512",
      "79/128",
      "173/256"
    ],
    [
      "301/512",
      "79/128",
      "143/256",
      "79/128"
    ],
    [
      "143/256",
      "301/512",
      "301/512",
      "79/128"
    ],
    [
      "143/256",
      "301/512",
      "143/256",
      "301/512"
    ],
    [
      "301/512",
      "79/128",
      "271/512",
      "143/256"
    ],
    [
      "301/512",
      "79/128",
      "1/2",
      "271/512"
    ],
    [
      "143/256",
      "301/512",
      "271/512",
      "143/256"
    ],
    [
      "587/1024",
      "301/512",
      "1/2",
      "271/512"
    ],
    [
      "143/256",
      "587/1024",
      "1/2",
      "271/512"
    ],
    [
      "271/512",
      "143/256",
      "301/512",
      "79/128"
    ],
    [
      "271/512",
      "143/256",
      "143/256",
      "301/512"
    ],
    [
      "1/2",
      "271/512",
      "301/512",
      "79/128"
    ],
    [
      "1/2",
      "271/512",
      "143/256",
      "301/512"
    ],
    [
      "557/1024",
      "143/256",
      "271/512",
      "143/256"
    ],
    [
      "271/512",
      "557/1024",
      "271/512",
      "143/256"
    ],
    [
      "557/1024",
      "143/256",
      "1/2",
      "271/512"
    ],
    [
      "271/512",
      "557/1024",
      "1/2",
      "271/512"
    ],
    [
      "527/1024",
      "271/512",
      "271/512",
      "143/256"
    ],
    [
      "1/2",
      "527/1024",
      "271/512",
      "143/256"
    ],
    [
      "527/1024",
      "271/512",
      "527/1024",
      "271/512"
    ],
    [
      "527/1024",
      "271/512",
      "1/2",
      "527/1024"
    ],
    [
      "1/2",
      "527/1024",
      "527/1024",
      "271/512"
    ],
    [
      "1/2",
      "527/1024",
      "1/2",
      "527/1024"
    ],
    [
      "109/128",
      "31/32",
      "17/64",
      "1/2"
    ],
    [
      "203/256",
      "109/128",
      "49/128",
      "1/2"
    ],
    [
      "47/64",
      "203/256",
      "113/256",
      "1/2"
    ],
    [
      "47/64",
      "203/256",
      "49/128",
      "113/256"
    ],
    [
      "203/256",
      "109/128",
      "17/64",
      "49/128"
    ],
    [
      "47/64",
      "203/256",
      "83/256",
      "49/128"
    ],
    [
      "47/64",
      "203/256",
      "17/64",
      "83/256"
    ],
    [
      "109/128",
      "31/32",
      "1/32",
      "17/64"
    ],
    [
      "203/256",
      "109/128",
      "19/128",
      "17/64"
    ],
    [
      "47/64",
      "203/256",
      "53/256",
      "17/64"
    ],
    [
      "47/64",
      "203/256",
      "19/128",
      "53/256"
    ],
    [
      "47/64",
      "109/128",
      "1/32",
      "19/128"
    ],
    [
      "173/256",
      "47/64",
      "113/256",
      "1/2"
    ],
    [
      "361/512",
      "47/64",
      "49/128",
      "113/256"
    ],
    [
      "173/256",
      "361/512",
      "49/128",
      "113/256"
    ],
    [
      "331/512",
      "173/256",
      "113/256",
      "1/2"
    ],
    [
      "79/128",
      "331/512",
      "241/512",
      "1/2"
    ],
    [
      "79/128",
      "331/512",
      "113/256",
      "241/512"
    ],
    [
      "331/512",
      "173/256",
      "211/512",
      "113/256"
    ],
    [
      "331/512",
      "173/256",
      "49/128",
      "211/512"
    ],
    [
      "79/128",
      "331/512",
      "211/512",
      "113/256"
    ],
    [
      "79/128",
      "331/512",
      "49/128",
      "211/512"
    ],
    [
      "361/512",
      "47/64",
      "83/256",
      "49/128"
    ],
    [
      "173/256",
      "361/512",
      "83/256",
      "49/128"
    ],
    [
      "173/256",
      "47/64",
      "17/64",
      "83/256"
    ],
    [
      "331/512",
      "173/256",
      "181/512",
      "49/128"
    ],
    [
      "331/512",
      "173/256",
      "83/256",
      "181/512"
    ],
    [
      "79/128",
      "331/512",
      "181/512",
      "49/128"
    ],
    [
      "79/128",
      "331/512",
      "83/256",
      "181/512"
    ],
    [
      "331/512",
      "173/256",
      "151/512",
      "83/256"
    ],
    [
      "331/512",
      "173/256",
      "17/64",
      "151/512"
    ],
    [
      "79/128",
      "331/512",
      "151/512",
      "83/256"
    ],
    [
      "79/128",
      "331/512",
      "17/64",
      "151/512"
    ],
    [
      "301/512",
      "79/128",
      "241/512",
      "1/2"
    ],
    [
      "617/1024",
      "79/128",
      "113/256",
      "241/512"
    ],
    [
      "301/512",
      "617/1024",
      "113/256",
      "241/512"
    ],
    [
      "587/1024",
      "301/512",
      "241/512",
      "1/2"
    ],
    [
      "143/256",
      "587/1024",
      "241/512",
      "1/2"
    ],
    [
      "587/1024",
      "301/512",
      "113/256",
      "241/512"
    ],
    [
      "143/256",
      "587/1024",
      "467/1024",
      "241/512"
    ],
    [
      "143/256",
      "587/1024",
      "113/256",
      "467/1024"
    ],
    [
      "617/1024",
      "79/128",
      "211/512",
      "113/256"
    ],
    [
      "301/512",
      "617/1024",
      "211/512",
      "113/256"
    ],
    [
      "617/1024",
      "79/128",
      "49/128",
      "211/512"
    ],
    [
      "301/512",
      "617/1024",
      "49/128",
      "211/512"
    ],
    [
      "587/1024",
      "301/512",
      "437/1024",
      "113/256"
    ],
    [
      "587/1024",
      "301/512",
      "211/512",
      "437/1024"
    ],
    [
      "143/256",
      "587/1024",
      "437/1024",
      "113/256"
    ],
    [
      "143/256",
      "587/1024",
      "211/512",
      "437/1024"
    ],
    [
      "587/1024",
      "301/512",
      "407/1024",
      "211/512"
    ],
    [
      "587/1024",
      "301/512",
      "49/128",
      "407/1024"
    ],
    [
      "143/256",
      "587/1024",
      "407/1024",
      "211/512"
    ],
    [
      "143/256",
      "587/1024",
      "49/128",
      "407/1024"
    ],
    [
      "557/1024",
      "143/256",
      "497/1024",
      "1/2"
    ],
    [
      "557/1024",
      "143/256",
      "241/512",
      "497/1024"
    ],
    [
      "271/512",
      "557/1024",
      "497/1024",
      "1/2"
    ],
    [
      "271/512",
      "557/1024",
      "241/512",
      "497/1024"
    ],
    [
      "557/1024",
      "143/256",
      "467/1024",
      "241/512"
    ],
    [
      "557/1024",
      "143/256",
      "113/256",
      "467/1024"
    ],
    [
      "271/512",
      "557/1024",
      "467/1024",
      "241/512"
    ],
    [
      "271/512",
      "557/1024",
      "113/256",
      "467/1024"
    ],
    [
      "527/1024",
      "271/512",
      "497/1024",
      "1/2"
    ],
    [
      "527/1024",
      "271/512",
      "241/512",
      "497/1024"
    ],
    [
      "1/2",
      "527/1024",
      "497/1024",
      "1/2"
    ],
    [
      "1/2",
      "527/1024",
      "241/512",
      "497/1024"
    ],
    [
      "527/1024",
      "271/512",
      "467/1024",
      "241/512"
    ],
    [
      "527/1024",
      "271/512",
      "113/256",
      "467/1024"
    ],
    [
      "1/2",
      "527/1024",
      "467/1024",
      "241/512"
    ],
    [
      "1/2",
      "527/1024",
      "113/256",
      "467/1024"
    ],
    [
      "557/1024",
      "143/256",
      "437/1024",
      "113/256"
    ],
    [
      "557/1024",
      "143/256",
      "211/512",
      "437/1024"
    ],
    [
      "271/512",
      "557/1024",
      "437/1024",
      "113/256"
    ],
    [
      "271/512",
      "557/1024",
      "211/512",
      "437/1024"
    ],
    [
      "557/1024",
      "143/256",
      "407/1024",
      "211/512"
    ],
    [
      "557/1024",
      "143/256",
      "49/128",
      "407/1024"
    ],
    [
      "271/512",
      "557/1024",
      "407/1024",
      "211/512"
    ],
    [
      "271/512",
      "557/1024",
      "49/128",
      "407/1024"
    ],
    [
      "527/1024",
      "271/512",
      "437/1024",
      "113/256"
    ],
    [
      "527/1024",
      "271/512",
      "211/512",
      "437/1024"
    ],
    [
      "1039/2048",
      "527/1024",
      "437/1024",
      "113/256"
    ],
    [
      "1/2",
      "1039/2048",
      "437/1024",
      "113/256"
    ],
    [
      "1039/2048",
      "527/1024",
      "211/512",
      "437/1024"
    ],
    [
      "1/2",
      "1039/2048",
      "211/512",
      "437/1024"
    ],
    [
      "1069/2048",
      "271/512",
      "407/1024",
      "211/512"
    ],
    [
      "527/1024",
      "1069/2048",
      "407/1024",
      "211/512"
    ],
    [
      "1069/2048",
      "271/512",
      "49/128",
      "407/1024"
    ],
    [
      "527/1024",
      "1069/2048",
      "49/128",
      "407/1024"
    ],
    [
      "1039/2048",
      "527/1024",
      "407/1024",
      "211/512"
    ],
    [
      "1/2",
      "1039/2048",
      "407/1024",
      "211/512"
    ],
    [
      "1039/2048",
      "527/1024",
      "49/128",
      "407/1024"
    ],
    [
      "1/2",
      "1039/2048",
      "49/128",
      "407/1024"
    ],
    [
      "617/1024",
      "79/128",
      "181/512",
      "49/128"
    ],
    [
      "301/512",
      "617/1024",
      "181/512",
      "49/128"
    ],
    [
      "617/1024",
      "79/128",
      "83/256",
      "181/512"
    ],
    [
      "301/512",
      "617/1024",
      "83/256",
      "181/512"
    ],
    [
      "587/1024",
      "301/512",
      "377/1024",
      "49/128"
    ],
    [
      "587/1024",
      "301/512",
      "181/512",
      "377/1024"
    ],
    [
      "143/256",
      "587/1024",
      "377/1024",
      "49/128"
    ],
    [
      "143/256",
      "587/1024",
      "181/512",
      "377/1024"
    ],
    [
      "587/1024",
      "301/512",
      "347/1024",
      "181/512"
    ],
    [
      "587/1024",
      "301/512",
      "83/256",
      "347/1024"
    ],
    [
      "143/256",
      "587/1024",
      "347/1024",
      "181/512"
    ],
    [
      "143/256",
      "587/1024",
      "83/256",
      "347/1024"
    ],
    [
      "617/1024",
      "79/128",
      "151/512",
      "83/256"
    ],
    [
      "301/512",
      "617/1024",
      "151/512",
      "83/256"
    ],
    [
      "301/512",
      "79/128",
      "17/64",
      "151/512"
    ],
    [
      "587/1024",
      "301/512",
      "151/512",
      "83/256"
    ],
    [
      "143/256",
      "587/1024",
      "317/1024",
      "83/256"
    ],
    [
      "143/256",
      "587/1024",
      "151/512",
      "317/1024"
    ],
    [
      "587/1024",
      "301/512",
      "17/64",
      "151/512"
    ],
    [
      "143/256",
      "587/1024",
      "17/64",
      "151/512"
    ],
    [
      "557/1024",
      "143/256",
      "377/1024",
      "49/128"
    ],
    [
      "557/1024",
      "143/256",
      "181/512",
      "377/1024"
    ],
    [
      "271/512",
      "557/1024",
      "377/1024",
      "49/128"
    ],
    [
      "271/512",
      "557/1024",
      "181/512",
      "377/1024"
    ],
    [
      "557/1024",
      "143/256",
      "347/1024",
      "181/512"
    ],
    [
      "557/1024",
      "143/256",
      "83/256",
      "347/1024"
    ],
    [
      "271/512",
      "557/1024",
      "347/1024",
      "181/512"
    ],
    [
      "271/512",
      "557/1024",
      "83/256",
      "347/1024"
    ],
    [
      "1069/2048",
      "271/512",
      "377/1024",
      "49/128"
    ],
    [
      "527/1024",
      "1069/2048",
      "377/1024",
      "49/128"
    ],
    [
      "1069/2048",
      "271/512",
      "181/512",
      "377/1024"
    ],
    [
      "527/1024",
      "1069/2048",
      "181/512",
      "377/1024"
    ],
    [
      "1039/2048",
      "527/1024",
      "377/1024",
      "49/128"
    ],
    [
      "1/2",
      "1039/2048",
      "377/1024",
      "49/128"
    ],
    [
      "1039/2048",
      "527/1024",
      "181/512",
      "377/1024"
    ],
    [
      "1/2",
      "1039/2048",
      "181/512",
      "377/1024"
    ],
    [
      "1069/2048",
      "271/512",
      "347/1024",
      "181/512"
    ],
    [
      "527/1024",
      "1069/2048",
      "347/1024",
      "181/512"
    ],
    [
      "527/1024",
      "271/512",
      "83/256",
      "347/1024"
    ],
    [
      "1039/2048",
      "527/1024",
      "347/1024",
      "181/512"
    ],
    [
      "1/2",
      "1039/2048",
      "347/1024",
      "181/512"
    ],
    [
      "1039/2048",
      "527/1024",
      "83/256",
      "347/1024"
    ],
    [
      "1/2",
      "1039/2048",
      "83/256",
      "347/1024"
    ],
    [
      "557/1024",
      "143/256",
      "317/1024",
      "83/256"
    ],
    [
      "557/1024",
      "143/256",
      "151/512",
      "317/1024"
    ],
    [
      "271/512",
      "557/1024",
      "317/1024",
      "83/256"
    ],
    [
      "271/512",
      "557/1024",
      "151/512",
      "317/1024"
    ],
    [
      "557/1024",
      "143/256",
      "287/1024",
      "151/512"
    ],
    [
      "557/1024",
      "143/256",
      "17/64",
      "287/1024"
    ],
    [
      "271/512",
      "557/1024",
      "287/1024",
      "151/512"
    ],
    [
      "271/512",
      "557/1024",
      "17/64",
      "287/1024"
    ],
    [
      "527/1024",
      "271/512",
      "317/1024",
      "83/256"
    ],
    [
      "527/1024",
      "271/512",
      "151/512",
      "317/1024"
    ],
    [
      "1039/2048",
      "527/1024",
      "317/1024",
      "83/256"
    ],
    [
      "1/2",
      "1039/2048",
      "317/1024",
      "83/256"
    ],
    [
      "1/2",
      "527/1024",
      "151/512",
      "317/1024"
    ],
    [
      "527/1024",
      "271/512",
      "287/1024",
      "151/512"
    ],
    [
      "527/1024",
      "271/512",
      "17/64",
      "287/1024"
    ],
    [
      "1/2",
      "527/1024",
      "287/1024",
      "151/512"
    ],
    [
      "1/2",
      "527/1024",
      "17/64",
      "287/1024"
    ],
    [
      "173/256",
      "47/64",
      "53/256",
      "17/64"
    ],
    [
      "173/256",
      "47/64",
      "19/128",
      "53/256"
    ],
    [
      "331/512",
      "173/256",
      "53/256",
      "17/64"
    ],
    [
      "79/128",
      "331/512",
      "121/512",
      "17/64"
    ],
    [
      "79/128",
      "331/512",
      "53/256",
      "121/512"
    ],
    [
      "331/512",
      "173/256",
      "19/128",
      "53/256"
    ],
    [
      "79/128",
      "331/512",
      "19/128",
      "53/256"
    ],
    [
      "173/256",
      "47/64",
      "23/256",
      "19/128"
    ],
    [
      "173/256",
      "47/64",
      "1/32",
      "23/256"
    ],
    [
      "79/128",
      "173/256",
      "23/256",
      "19/128"
    ],
    [
      "79/128",
      "173/256",
      "1/32",
      "23/256"
    ],
    [
      "301/512",
      "79/128",
      "121/512",
      "17/64"
    ],
    [
      "301/512",
      "79/128",
      "53/256",
      "121/512"
    ],
    [
      "587/1024",
      "301/512",
      "121/512",
      "17/64"
    ],
    [
      "143/256",
      "587/1024",
      "121/512",
      "17/64"
    ],
    [
      "143/256",
      "301/512",
      "53/256",
      "121/512"
    ],
    [
      "301/512",
      "79/128",
      "91/512",
      "53/256"
    ],
    [
      "301/512",
      "79/128",
      "19/128",
      "91/512"
    ],
    [
      "143/256",
      "301/512",
      "91/512",
      "53/256"
    ],
    [
      "143/256",
      "301/512",
      "19/128",
      "91/512"
    ],
    [
      "557/1024",
      "143/256",
      "121/512",
      "17/64"
    ],
    [
      "271/512",
      "557/1024",
      "257/1024",
      "17/64"
    ],
    [
      "271/512",
      "557/1024",
      "121/512",
      "257/1024"
    ],
    [
      "557/1024",
      "143/256",
      "53/256",
      "121/512"
    ],
    [
      "271/512",
      "557/1024",
      "53/256",
      "121/512"
    ],
    [
      "527/1024",
      "271/512",
      "257/1024",
      "17/64"
    ],
    [
      "527/1024",
      "271/512",
      "121/512",
      "257/1024"
    ],
    [
      "1/2",
      "527/1024",
      "257/1024",
      "17/64"
    ],
    [
      "1/2",
      "527/1024",
      "121/512",
      "257/1024"
    ],
    [
      "527/1024",
      "271/512",
      "53/256",
      "121/512"
    ],
    [
      "1/2",
      "527/1024",
      "227/1024",
      "121/512"
    ],
    [
      "1/2",
      "527/1024",
      "53/256",
      "227/1024"
    ],
    [
      "271/512",
      "143/256",
      "91/512",
      "53/256"
    ],
    [
      "271/512",
      "143/256",
      "19/128",
      "91/512"
    ],
    [
      "527/1024",
      "271/512",
      "91/512",
      "53/256"
    ],
    [
      "1/2",
      "527/1024",
      "91/512",
      "53/256"
    ],
    [
      "1/2",
      "271/512",
      "19/128",
      "91/512"
    ],
    [
      "301/512",
      "79/128",
      "23/256",
      "19/128"
    ],
    [
      "143/256",
      "301/512",
      "23/256",
      "19/128"
    ],
    [
      "143/256",
      "79/128",
      "1/32",
      "23/256"
    ],
    [
      "271/512",
      "143/256",
      "61/512",
      "19/128"
    ],
    [
      "271/512",
      "143/256",
      "23/256",
      "61/512"
    ],
    [
      "1/2",
      "271/512",
      "61/512",
      "19/128"
    ],
    [
      "1/2",
      "271/512",
      "23/256",
      "61/512"
    ],
    [
      "271/512",
      "143/256",
      "1/32",
      "23/256"
    ],
    [
      "1/2",
      "271/512",
      "1/32",
      "23/256"
    ],
    [
      "49/128",
      "1/2",
      "109/128",
      "31/32"
    ],
    [
      "113/256",
      "1/2",
      "47/64",
      "109/128"
    ],
    [
      "49/128",
      "113/256",
      "47/64",
      "109/128"
    ],
    [
      "17/64",
      "49/128",
      "109/128",
      "31/32"
    ],
    [
      "17/64",
      "49/128",
      "47/64",
      "109/128"
    ],
    [
      "113/256",
      "1/2",
      "173/256",
      "47/64"
    ],
    [
      "241/512",
      "1/2",
      "79/128",
      "173/256"
    ],
    [
      "113/256",
      "241/512",
      "79/128",
      "173/256"
    ],
    [
      "49/128",
      "113/256",
      "173/256",
      "47/64"
    ],
    [
      "211/512",
      "113/256",
      "79/128",
      "173/256"
    ],
    [
      "49/128",
      "211/512",
      "79/128",
      "173/256"
    ],
    [
      "241/512",
      "1/2",
      "301/512",
      "79/128"
    ],
    [
      "241/512",
      "1/2",
      "143/256",
      "301/512"
    ],
    [
      "113/256",
      "241/512",
      "301/512",
      "79/128"
    ],
    [
      "113/256",
      "241/512",
      "143/256",
      "301/512"
    ],
    [
      "497/1024",
      "1/2",
      "271/512",
      "143/256"
    ],
    [
      "241/512",
      "497/1024",
      "271/512",
      "143/256"
    ],
    [
      "497/1024",
      "1/2",
      "527/1024",
      "271/512"
    ],
    [
      "497/1024",
      "1/2",
      "1/2",
      "527/1024"
    ],
    [
      "241/512",
      "497/1024",
      "527/1024",
      "271/512"
    ],
    [
      "241/512",
      "497/1024",
      "1/2",
      "527/1024"
    ],
    [
      "467/1024",
      "241/512",
      "271/512",
      "143/256"
    ],
    [
      "113/256",
      "467/1024",
      "271/512",
      "143/256"
    ],
    [
      "467/1024",
      "241/512",
      "527/1024",
      "271/512"
    ],
    [
      "467/1024",
      "241/512",
      "1/2",
      "527/1024"
    ],
    [
      "113/256",
      "467/1024",
      "527/1024",
      "271/512"
    ],
    [
      "113/256",
      "467/1024",
      "1/2",
      "527/1024"
    ],
    [
      "211/512",
      "113/256",
      "301/512",
      "79/128"
    ],
    [
      "211/512",
      "113/256",
      "143/256",
      "301/512"
    ],
    [
      "49/128",
      "211/512",
      "301/512",
      "79/128"
    ],
    [
      "49/128",
      "211/512",
      "143/256",
      "301/512"
    ],
    [
      "437/1024",
      "113/256",
      "271/512",
      "143/256"
    ],
    [
      "211/512",
      "437/1024",
      "271/512",
      "143/256"
    ],
    [
      "437/1024",
      "113/256",
      "1/2",
      "271/512"
    ],
    [
      "211/512",
      "437/1024",
      "1/2",
      "271/512"
    ],
    [
      "49/128",
      "211/512",
      "271/512",
      "143/256"
    ],
    [
      "407/1024",
      "211/512",
      "1/2",
      "271/512"
    ],
    [
      "49/128",
      "407/1024",
      "1/2",
      "271/512"
    ],
    [
      "83/256",
      "49/128",
      "173/256",
      "47/64"
    ],
    [
      "83/256",
      "49/128",
      "79/128",
      "173/256"
    ],
    [
      "17/64",
      "83/256",
      "79/128",
      "47/64"
    ],
    [
      "181/512",
      "49/128",
      "143/256",
      "79/128"
    ],
    [
      "83/256",
      "181/512",
      "143/256",
      "79/128"
    ],
    [
      "181/512",
      "49/128",
      "271/512",
      "143/256"
    ],
    [
      "181/512",
      "49/128",
      "1/2",
      "271/512"
    ],
    [
      "83/256",
      "181/512",
      "271/512",
      "143/256"
    ],
    [
      "83/256",
      "181/512",
      "1/2",
      "271/512"
    ],
    [
      "17/64",
      "83/256",
      "143/256",
      "79/128"
    ],
    [
      "151/512",
      "83/256",
      "1/2",
      "143/256"
    ],
    [
      "17/64",
      "151/512",
      "1/2",
      "143/256"
    ],
    [
      "19/128",
      "17/64",
      "47/64",
      "31/32"
    ],
    [
      "1/32",
      "19/128",
      "47/64",
      "31/32"
    ],
    [
      "19/128",
      "17/64",
      "79/128",
      "47/64"
    ],
    [
      "53/256",
      "17/64",
      "143/256",
      "79/128"
    ],
    [
      "53/256",
      "17/64",
      "1/2",
      "143/256"
    ],
    [
      "19/128",
      "53/256",
      "1/2",
      "79/128"
    ],
    [
      "1/32",
      "19/128",
      "1/2",
      "47/64"
    ],
    [
      "497/1024",
      "1/2",
      "497/1024",
      "1/2"
    ],
    [
      "497/1024",
      "1/2",
      "241/512",
      "497/1024"
    ],
    [
      "241/512",
      "497/1024",
      "497/1024",
      "1/2"
    ],
    [
      "241/512",
      "497/1024",
      "241/512",
      "497/1024"
    ],
    [
      "497/1024",
      "1/2",
      "467/1024",
      "241/512"
    ],
    [
      "497/1024",
      "1/2",
      "113/256",
      "467/1024"
    ],
    [
      "241/512",
      "497/1024",
      "467/1024",
      "241/512"
    ],
    [
      "979/2048",
      "497/1024",
      "113/256",
      "467/1024"
    ],
    [
      "241/512",
      "979/2048",
      "113/256",
      "467/1024"
    ],
    [
      "467/1024",
      "241/512",
      "497/1024",
      "1/2"
    ],
    [
      "467/1024",
      "241/512",
      "241/512",
      "497/1024"
    ],
    [
      "113/256",
      "467/1024",
      "497/1024",
      "1/2"
    ],
    [
      "113/256",
      "467/1024",
      "241/512",
      "497/1024"
    ],
    [
      "467/1024",
      "241/512",
      "467/1024",
      "241/512"
    ],
    [
      "949/2048",
      "241/512",
      "113/256",
      "467/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "113/256",
      "467/1024"
    ],
    [
      "113/256",
      "467/1024",
      "467/1024",
      "241/512"
    ],
    [
      "113/256",
      "467/1024",
      "113/256",
      "467/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "437/1024",
      "113/256"
    ],
    [
      "497/1024",
      "1009/2048",
      "437/1024",
      "113/256"
    ],
    [
      "1009/2048",
      "1/2",
      "211/512",
      "437/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "211/512",
      "437/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "437/1024",
      "113/256"
    ],
    [
      "241/512",
      "979/2048",
      "437/1024",
      "113/256"
    ],
    [
      "979/2048",
      "497/1024",
      "211/512",
      "437/1024"
    ],
    [
      "241/512",
      "979/2048",
      "211/512",
      "437/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "407/1024",
      "211/512"
    ],
    [
      "497/1024",
      "1009/2048",
      "407/1024",
      "211/512"
    ],
    [
      "1009/2048",
      "1/2",
      "49/128",
      "407/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "49/128",
      "407/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "407/1024",
      "211/512"
    ],
    [
      "241/512",
      "979/2048",
      "407/1024",
      "211/512"
    ],
    [
      "979/2048",
      "497/1024",
      "49/128",
      "407/1024"
    ],
    [
      "241/512",
      "979/2048",
      "49/128",
      "407/1024"
    ],
    [
      "949/2048",
      "241/512",
      "437/1024",
      "113/256"
    ],
    [
      "467/1024",
      "949/2048",
      "437/1024",
      "113/256"
    ],
    [
      "949/2048",
      "241/512",
      "211/512",
      "437/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "211/512",
      "437/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "437/1024",
      "113/256"
    ],
    [
      "113/256",
      "919/2048",
      "437/1024",
      "113/256"
    ],
    [
      "919/2048",
      "467/1024",
      "211/512",
      "437/1024"
    ],
    [
      "113/256",
      "919/2048",
      "211/512",
      "437/1024"
    ],
    [
      "949/2048",
      "241/512",
      "407/1024",
      "211/512"
    ],
    [
      "467/1024",
      "949/2048",
      "407/1024",
      "211/512"
    ],
    [
      "949/2048",
      "241/512",
      "49/128",
      "407/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "49/128",
      "407/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "407/1024",
      "211/512"
    ],
    [
      "113/256",
      "919/2048",
      "407/1024",
      "211/512"
    ],
    [
      "919/2048",
      "467/1024",
      "49/128",
      "407/1024"
    ],
    [
      "113/256",
      "919/2048",
      "49/128",
      "407/1024"
    ],
    [
      "437/1024",
      "113/256",
      "497/1024",
      "1/2"
    ],
    [
      "437/1024",
      "113/256",
      "241/512",
      "497/1024"
    ],
    [
      "211/512",
      "437/1024",
      "497/1024",
      "1/2"
    ],
    [
      "211/512",
      "437/1024",
      "241/512",
      "497/1024"
    ],
    [
      "437/1024",
      "113/256",
      "467/1024",
      "241/512"
    ],
    [
      "437/1024",
      "113/256",
      "113/256",
      "467/1024"
    ],
    [
      "211/512",
      "437/1024",
      "467/1024",
      "241/512"
    ],
    [
      "211/512",
      "437/1024",
      "113/256",
      "467/1024"
    ],
    [
      "407/1024",
      "211/512",
      "497/1024",
      "1/2"
    ],
    [
      "407/1024",
      "211/512",
      "241/512",
      "497/1024"
    ],
    [
      "49/128",
      "407/1024",
      "241/512",
      "1/2"
    ],
    [
      "407/1024",
      "211/512",
      "467/1024",
      "241/512"
    ],
    [
      "407/1024",
      "211/512",
      "113/256",
      "467/1024"
    ],
    [
      "49/128",
      "407/1024",
      "467/1024",
      "241/512"
    ],
    [
      "49/128",
      "407/1024",
      "113/256",
      "467/1024"
    ],
    [
      "437/1024",
      "113/256",
      "437/1024",
      "113/256"
    ],
    [
      "889/2048",
      "113/256",
      "211/512",
      "437/1024"
    ],
    [
      "437/1024",
      "889/2048",
      "211/512",
      "437/1024"
    ],
    [
      "211/512",
      "437/1024",
      "437/1024",
      "113/256"
    ],
    [
      "211/512",
      "437/1024",
      "211/512",
      "437/1024"
    ],
    [
      "889/2048",
      "113/256",
      "407/1024",
      "211/512"
    ],
    [
      "437/1024",
      "889/2048",
      "407/1024",
      "211/512"
    ],
    [
      "889/2048",
      "113/256",
      "49/128",
      "407/1024"
    ],
    [
      "437/1024",
      "889/2048",
      "49/128",
      "407/1024"
    ],
    [
      "859/2048",
      "437/1024",
      "407/1024",
      "211/512"
    ],
    [
      "211/512",
      "859/2048",
      "407/1024",
      "211/512"
    ],
    [
      "859/2048",
      "437/1024",
      "49/128",
      "407/1024"
    ],
    [
      "211/512",
      "859/2048",
      "49/128",
      "407/1024"
    ],
    [
      "407/1024",
      "211/512",
      "437/1024",
      "113/256"
    ],
    [
      "407/1024",
      "211/512",
      "211/512",
      "437/1024"
    ],
    [
      "49/128",
      "407/1024",
      "437/1024",
      "113/256"
    ],
    [
      "49/128",
      "407/1024",
      "211/512",
      "437/1024"
    ],
    [
      "407/1024",
      "211/512",
      "407/1024",
      "211/512"
    ],
    [
      "407/1024",
      "211/512",
      "49/128",
      "407/1024"
    ],
    [
      "49/128",
      "407/1024",
      "407/1024",
      "211/512"
    ],
    [
      "49/128",
      "407/1024",
      "49/128",
      "407/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "377/1024",
      "49/128"
    ],
    [
      "497/1024",
      "1009/2048",
      "377/1024",
      "49/128"
    ],
    [
      "1009/2048",
      "1/2",
      "181/512",
      "377/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "181/512",
      "377/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "377/1024",
      "49/128"
    ],
    [
      "241/512",
      "979/2048",
      "377/1024",
      "49/128"
    ],
    [
      "979/2048",
      "497/1024",
      "181/512",
      "377/1024"
    ],
    [
      "241/512",
      "979/2048",
      "181/512",
      "377/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "347/1024",
      "181/512"
    ],
    [
      "497/1024",
      "1009/2048",
      "347/1024",
      "181/512"
    ],
    [
      "1009/2048",
      "1/2",
      "83/256",
      "347/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "83/256",
      "347/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "347/1024",
      "181/512"
    ],
    [
      "241/512",
      "979/2048",
      "347/1024",
      "181/512"
    ],
    [
      "979/2048",
      "497/1024",
      "83/256",
      "347/1024"
    ],
    [
      "241/512",
      "979/2048",
      "83/256",
      "347/1024"
    ],
    [
      "949/2048",
      "241/512",
      "377/1024",
      "49/128"
    ],
    [
      "467/1024",
      "949/2048",
      "377/1024",
      "49/128"
    ],
    [
      "949/2048",
      "241/512",
      "181/512",
      "377/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "181/512",
      "377/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "377/1024",
      "49/128"
    ],
    [
      "113/256",
      "919/2048",
      "377/1024",
      "49/128"
    ],
    [
      "919/2048",
      "467/1024",
      "181/512",
      "377/1024"
    ],
    [
      "113/256",
      "919/2048",
      "181/512",
      "377/1024"
    ],
    [
      "949/2048",
      "241/512",
      "347/1024",
      "181/512"
    ],
    [
      "467/1024",
      "949/2048",
      "347/1024",
      "181/512"
    ],
    [
      "949/2048",
      "241/512",
      "83/256",
      "347/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "83/256",
      "347/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "347/1024",
      "181/512"
    ],
    [
      "113/256",
      "919/2048",
      "347/1024",
      "181/512"
    ],
    [
      "919/2048",
      "467/1024",
      "83/256",
      "347/1024"
    ],
    [
      "113/256",
      "919/2048",
      "83/256",
      "347/1024"
    ],
    [
      "1009/2048",
      "1/2",
      "317/1024",
      "83/256"
    ],
    [
      "497/1024",
      "1009/2048",
      "317/1024",
      "83/256"
    ],
    [
      "1009/2048",
      "1/2",
      "151/512",
      "317/1024"
    ],
    [
      "497/1024",
      "1009/2048",
      "151/512",
      "317/1024"
    ],
    [
      "979/2048",
      "497/1024",
      "317/1024",
      "83/256"
    ],
    [
      "241/512",
      "979/2048",
      "317/1024",
      "83/256"
    ],
    [
      "979/2048",
      "497/1024",
      "151/512",
      "317/1024"
    ],
    [
      "241/512",
      "979/2048",
      "151/512",
      "317/1024"
    ],
    [
      "497/1024",
      "1/2",
      "287/1024",
      "151/512"
    ],
    [
      "497/1024",
      "1/2",
      "17/64",
      "287/1024"
    ],
    [
      "241/512",
      "497/1024",
      "287/1024",
      "151/512"
    ],
    [
      "241/512",
      "497/1024",
      "17/64",
      "287/1024"
    ],
    [
      "949/2048",
      "241/512",
      "317/1024",
      "83/256"
    ],
    [
      "467/1024",
      "949/2048",
      "317/1024",
      "83/256"
    ],
    [
      "949/2048",
      "241/512",
      "151/512",
      "317/1024"
    ],
    [
      "467/1024",
      "949/2048",
      "151/512",
      "317/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "317/1024",
      "83/256"
    ],
    [
      "113/256",
      "919/2048",
      "317/1024",
      "83/256"
    ],
    [
      "919/2048",
      "467/1024",
      "151/512",
      "317/1024"
    ],
    [
      "113/256",
      "919/2048",
      "151/512",
      "317/1024"
    ],
    [
      "949/2048",
      "241/512",
      "287/1024",
      "151/512"
    ],
    [
      "467/1024",
      "949/2048",
      "287/1024",
      "151/512"
    ],
    [
      "467/1024",
      "241/512",
      "17/64",
      "287/1024"
    ],
    [
      "919/2048",
      "467/1024",
      "287/1024",
      "151/512"
    ],
    [
      "113/256",
      "919/2048",
      "287/1024",
      "151/512"
    ],
    [
      "113/256",
      "467/1024",
      "17/64",
      "287/1024"
    ],
    [
      "889/2048",
      "113/256",
      "377/1024",
      "49/128"
    ],
    [
      "437/1024",
      "889/2048",
      "377/1024",
      "49/128"
    ],
    [
      "889/2048",
      "113/256",
      "181/512",
      "377/1024"
    ],
    [
      "437/1024",
      "889/2048",
      "181/512",
      "377/1024"
    ],
    [
      "859/2048",
      "437/1024",
      "377/1024",
      "49/128"
    ],
    [
      "211/512",
      "859/2048",
      "377/1024",
      "49/128"
    ],
    [
      "859/2048",
      "437/1024",
      "181/512",
      "377/1024"
    ],
    [
      "211/512",
      "859/2048",
      "181/512",
      "377/1024"
    ],
    [
      "889/2048",
      "113/256",
      "347/1024",
      "181/512"
    ],
    [
      "437/1024",
      "889/2048",
      "347/1024",
      "181/512"
    ],
    [
      "889/2048",
      "113/256",
      "83/256",
      "347/1024"
    ],
    [
      "437/1024",
      "889/2048",
      "83/256",
      "347/1024"
    ],
    [
      "859/2048",
      "437/1024",
      "347/1024",
      "181/512"
    ],
    [
      "211/512",
      "859/2048",
      "347/1024",
      "181/512"
    ],
    [
      "859/2048",
      "437/1024",
      "83/256",
      "347/1024"
    ],
    [
      "211/512",
      "859/2048",
      "83/256",
      "347/1024"
    ],
    [
      "407/1024",
      "211/512",
      "377/1024",
      "49/128"
    ],
    [
      "407/1024",
      "211/512",
      "181/512",
      "377/1024"
    ],
    [
      "49/128",
      "407/1024",
      "377/1024",
      "49/128"
    ],
    [
      "49/128",
      "407/1024",
      "181/512",
      "377/1024"
    ],
    [
      "407/1024",
      "211/512",
      "347/1024",
      "181/512"
    ],
    [
      "407/1024",
      "211/512",
      "83/256",
      "347/1024"
    ],
    [
      "49/128",
      "407/1024",
      "347/1024",
      "181/512"
    ],
    [
      "49/128",
      "407/1024",
      "83/256",
      "347/1024"
    ],
    [
      "889/2048",
      "113/256",
      "317/1024",
      "83/256"
    ],
    [
      "437/1024",
      "889/2048",
      "317/1024",
      "83/256"
    ],
    [
      "889/2048",
      "113/256",
      "151/512",
      "317/1024"
    ],
    [
      "437/1024",
      "889/2048",
      "151/512",
      "317/1024"
    ],
    [
      "859/2048",
      "437/1024",
      "317/1024",
      "83/256"
    ],
    [
      "211/512",
      "859/2048",
      "317/1024",
      "83/256"
    ],
    [
      "211/512",
      "437/1024",
      "151/512",
      "317/1024"
    ],
    [
      "437/1024",
      "113/256",
      "287/1024",
      "151/512"
    ],
    [
      "437/1024",
      "113/256",
      "17/64",
      "287/1024"
    ],
    [
      "211/512",
      "437/1024",
      "287/1024",
      "151/512"
    ],
    [
      "211/512",
      "437/1024",
      "17/64",
      "287/1024"
    ],
    [
      "407/1024",
      "211/512",
      "317/1024",
      "83/256"
    ],
    [
      "407/1024",
      "211/512",
      "151/512",
      "317/1024"
    ],
    [
      "49/128",
      "407/1024",
      "317/1024",
      "83/256"
    ],
    [
      "49/128",
      "407/1024",
      "151/512",
      "317/1024"
    ],
    [
      "407/1024",
      "211/512",
      "287/1024",
      "151/512"
    ],
    [
      "407/1024",
      "211/512",
      "17/64",
      "287/1024"
    ],
    [
      "49/128",
      "407/1024",
      "287/1024",
      "151/512"
    ],
    [
      "49/128",
      "407/1024",
      "17/64",
      "287/1024"
    ],
    [
      "377/1024",
      "49/128",
      "241/512",
      "1/2"
    ],
    [
      "181/512",
      "377/1024",
      "241/512",
      "1/2"
    ],
    [
      "377/1024",
      "49/128",
      "113/256",
      "241/512"
    ],
    [
      "181/512",
      "377/1024",
      "113/256",
      "241/512"
    ],
    [
      "83/256",
      "181/512",
      "241/512",
      "1/2"
    ],
    [
      "83/256",
      "181/512",
      "113/256",
      "241/512"
    ],
    [
      "377/1024",
      "49/128",
      "437/1024",
      "113/256"
    ],
    [
      "377/1024",
      "49/128",
      "211/512",
      "437/1024"
    ],
    [
      "181/512",
      "377/1024",
      "211/512",
      "113/256"
    ],
    [
      "377/1024",
      "49/128",
      "407/1024",
      "211/512"
    ],
    [
      "377/1024",
      "49/128",
      "49/128",
      "407/1024"
    ],
    [
      "181/512",
      "377/1024",
      "407/1024",
      "211/512"
    ],
    [
      "181/512",
      "377/1024",
      "49/128",
      "407/1024"
    ],
    [
      "347/1024",
      "181/512",
      "211/512",
      "113/256"
    ],
    [
      "83/256",
      "347/1024",
      "211/512",
      "113/256"
    ],
    [
      "347/1024",
      "181/512",
      "49/128",
      "211/512"
    ],
    [
      "83/256",
      "347/1024",
      "49/128",
      "211/512"
    ],
    [
      "151/512",
      "83/256",
      "241/512",
      "1/2"
    ],
    [
      "151/512",
      "83/256",
      "113/256",
      "241/512"
    ],
    [
      "17/64",
      "151/512",
      "113/256",
      "1/2"
    ],
    [
      "151/512",
      "83/256",
      "211/512",
      "113/256"
    ],
    [
      "151/512",
      "83/256",
      "49/128",
      "211/512"
    ],
    [
      "17/64",
      "151/512",
      "211/512",
      "113/256"
    ],
    [
      "17/64",
      "151/512",
      "49/128",
      "211/512"
    ],
    [
      "377/1024",
      "49/128",
      "377/1024",
      "49/128"
    ],
    [
      "377/1024",
      "49/128",
      "181/512",
      "377/1024"
    ],
    [
      "181/512",
      "377/1024",
      "377/1024",
      "49/128"
    ],
    [
      "181/512",
      "377/1024",
      "181/512",
      "377/1024"
    ],
    [
      "377/1024",
      "49/128",
      "347/1024",
      "181/512"
    ],
    [
      "377/1024",
      "49/128",
      "83/256",
      "347/1024"
    ],
    [
      "181/512",
      "377/1024",
      "347/1024",
      "181/512"
    ],
    [
      "181/512",
      "377/1024",
      "83/256",
      "347/1024"
    ],
    [
      "347/1024",
      "181/512",
      "181/512",
      "49/128"
    ],
    [
      "83/256",
      "347/1024",
      "181/512",
      "49/128"
    ],
    [
      "347/1024",
      "181/512",
      "83/256",
      "181/512"
    ],
    [
      "83/256",
      "347/1024",
      "83/256",
      "181/512"
    ],
    [
      "377/1024",
      "49/128",
      "317/1024",
      "83/256"
    ],
    [
      "377/1024",
      "49/128",
      "151/512",
      "317/1024"
    ],
    [
      "181/512",
      "377/1024",
      "317/1024",
      "83/256"
    ],
    [
      "181/512",
      "377/1024",
      "151/512",
      "317/1024"
    ],
    [
      "377/1024",
      "49/128",
      "287/1024",
      "151/512"
    ],
    [
      "377/1024",
      "49/128",
      "17/64",
      "287/1024"
    ],
    [
      "181/512",
      "377/1024",
      "287/1024",
      "151/512"
    ],
    [
      "181/512",
      "377/1024",
      "17/64",
      "287/1024"
    ],
    [
      "347/1024",
      "181/512",
      "317/1024",
      "83/256"
    ],
    [
      "347/1024",
      "181/512",
      "151/512",
      "317/1024"
    ],
    [
      "83/256",
      "347/1024",
      "151/512",
      "83/256"
    ],
    [
      "347/1024",
      "181/512",
      "17/64",
      "151/512"
    ],
    [
      "83/256",
      "347/1024",
      "17/64",
      "151/512"
    ],
    [
      "151/512",
      "83/256",
      "181/512",
      "49/128"
    ],
    [
      "151/512",
      "83/256",
      "83/256",
      "181/512"
    ],
    [
      "17/64",
      "151/512",
      "181/512",
      "49/128"
    ],
    [
      "17/64",
      "151/512",
      "83/256",
      "181/512"
    ],
    [
      "151/512",
      "83/256",
      "151/512",
      "83/256"
    ],
    [
      "151/512",
      "83/256",
      "17/64",
      "151/512"
    ],
    [
      "17/64",
      "151/512",
      "151/512",
      "83/256"
    ],
    [
      "17/64",
      "151/512",
      "17/64",
      "151/512"
    ],
    [
      "497/1024",
      "1/2",
      "257/1024",
      "17/64"
    ],
    [
      "497/1024",
      "1/2",
      "121/512",
      "257/1024"
    ],
    [
      "241/512",
      "497/1024",
      "257/1024",
      "17/64"
    ],
    [
      "241/512",
      "497/1024",
      "121/512",
      "257/1024"
    ],
    [
      "497/1024",
      "1/2",
      "227/1024",
      "121/512"
    ],
    [
      "497/1024",
      "1/2",
      "53/256",
      "227/1024"
    ],
    [
      "241/512",
      "497/1024",
      "227/1024",
      "121/512"
    ],
    [
      "241/512",
      "497/1024",
      "53/256",
      "227/1024"
    ],
    [
      "467/1024",
      "241/512",
      "257/1024",
      "17/64"
    ],
    [
      "467/1024",
      "241/512",
      "121/512",
      "257/1024"
    ],
    [
      "113/256",
      "467/1024",
      "257/1024",
      "17/64"
    ],
    [
      "113/256",
      "467/1024",
      "121/512",
      "257/1024"
    ],
    [
      "467/1024",
      "241/512",
      "227/1024",
      "121/512"
    ],
    [
      "467/1024",
      "241/512",
      "53/256",
      "227/1024"
    ],
    [
      "113/256",
      "467/1024",
      "227/1024",
      "121/512"
    ],
    [
      "113/256",
      "467/1024",
      "53/256",
      "227/1024"
    ],
    [
      "497/1024",
      "1/2",
      "91/512",
      "53/256"
    ],
    [
      "241/512",
      "497/1024",
      "91/512",
      "53/256"
    ],
    [
      "241/512",
      "1/2",
      "19/128",
      "91/512"
    ],
    [
      "467/1024",
      "241/512",
      "91/512",
      "53/256"
    ],
    [
      "113/256",
      "467/1024",
      "197/1024",
      "53/256"
    ],
    [
      "113/256",
      "467/1024",
      "91/512",
      "197/1024"
    ],
    [
      "467/1024",
      "241/512",
      "19/128",
      "91/512"
    ],
    [
      "113/256",
      "467/1024",
      "19/128",
      "91/512"
    ],
    [
      "437/1024",
      "113/256",
      "257/1024",
      "17/64"
    ],
    [
      "437/1024",
      "113/256",
      "121/512",
      "257/1024"
    ],
    [
      "211/512",
      "437/1024",
      "257/1024",
      "17/64"
    ],
    [
      "211/512",
      "437/1024",
      "121/512",
      "257/1024"
    ],
    [
      "437/1024",
      "113/256",
      "227/1024",
      "121/512"
    ],
    [
      "437/1024",
      "113/256",
      "53/256",
      "227/1024"
    ],
    [
      "211/512",
      "437/1024",
      "227/1024",
      "121/512"
    ],
    [
      "211/512",
      "437/1024",
      "53/256",
      "227/1024"
    ],
    [
      "407/1024",
      "211/512",
      "257/1024",
      "17/64"
    ],
    [
      "407/1024",
      "211/512",
      "121/512",
      "257/1024"
    ],
    [
      "49/128",
      "407/1024",
      "257/1024",
      "17/64"
    ],
    [
      "49/128",
      "407/1024",
      "121/512",
      "257/1024"
    ],
    [
      "407/1024",
      "211/512",
      "227/1024",
      "121/512"
    ],
    [
      "407/1024",
      "211/512",
      "53/256",
      "227/1024"
    ],
    [
      "49/128",
      "407/1024",
      "227/1024",
      "121/512"
    ],
    [
      "49/128",
      "407/1024",
      "53/256",
      "227/1024"
    ],
    [
      "437/1024",
      "113/256",
      "197/1024",
      "53/256"
    ],
    [
      "437/1024",
      "113/256",
      "91/512",
      "197/1024"
    ],
    [
      "211/512",
      "437/1024",
      "197/1024",
      "53/256"
    ],
    [
      "211/512",
      "437/1024",
      "91/512",
      "197/1024"
    ],
    [
      "437/1024",
      "113/256",
      "19/128",
      "91/512"
    ],
    [
      "211/512",
      "437/1024",
      "19/128",
      "91/512"
    ],
    [
      "407/1024",
      "211/512",
      "91/512",
      "53/256"
    ],
    [
      "49/128",
      "407/1024",
      "91/512",
      "53/256"
    ],
    [
      "407/1024",
      "211/512",
      "19/128",
      "91/512"
    ],
    [
      "49/128",
      "407/1024",
      "19/128",
      "91/512"
    ],
    [
      "241/512",
      "1/2",
      "61/512",
      "19/128"
    ],
    [
      "241/512",
      "1/2",
      "23/256",
      "61/512"
    ],
    [
      "113/256",
      "241/512",
      "61/512",
      "19/128"
    ],
    [
      "113/256",
      "241/512",
      "23/256",
      "61/512"
    ],
    [
      "241/512",
      "1/2",
      "1/32",
      "23/256"
    ],
    [
      "113/256",
      "241/512",
      "31/512",
      "23/256"
    ],
    [
      "113/256",
      "241/512",
      "1/32",
      "31/512"
    ],
    [
      "211/512",
      "113/256",
      "61/512",
      "19/128"
    ],
    [
      "211/512",
      "113/256",
      "23/256",
      "61/512"
    ],
    [
      "49/128",
      "211/512",
      "61/512",
      "19/128"
    ],
    [
      "49/128",
      "211/512",
      "23/256",
      "61/512"
    ],
    [
      "211/512",
      "113/256",
      "31/512",
      "23/256"
    ],
    [
      "211/512",
      "113/256",
      "1/32",
      "31/512"
    ],
    [
      "49/128",
      "211/512",
      "31/512",
      "23/256"
    ],
    [
      "49/128",
      "211/512",
      "1/32",
      "31/512"
    ],
    [
      "377/1024",
      "49/128",
      "257/1024",
      "17/64"
    ],
    [
      "377/1024",
      "49/128",
      "121/512",
      "257/1024"
    ],
    [
      "181/512",
      "377/1024",
      "257/1024",
      "17/64"
    ],
    [
      "181/512",
      "377/1024",
      "121/512",
      "257/1024"
    ],
    [
      "377/1024",
      "49/128",
      "227/1024",
      "121/512"
    ],
    [
      "377/1024",
      "49/128",
      "53/256",
      "227/1024"
    ],
    [
      "181/512",
      "377/1024",
      "53/256",
      "121/512"
    ],
    [
      "347/1024",
      "181/512",
      "121/512",
      "17/64"
    ],
    [
      "83/256",
      "347/1024",
      "121/512",
      "17/64"
    ],
    [
      "347/1024",
      "181/512",
      "53/256",
      "121/512"
    ],
    [
      "83/256",
      "347/1024",
      "53/256",
      "121/512"
    ],
    [
      "377/1024",
      "49/128",
      "91/512",
      "53/256"
    ],
    [
      "181/512",
      "377/1024",
      "91/512",
      "53/256"
    ],
    [
      "377/1024",
      "49/128",
      "19/128",
      "91/512"
    ],
    [
      "181/512",
      "377/1024",
      "19/128",
      "91/512"
    ],
    [
      "347/1024",
      "181/512",
      "91/512",
      "53/256"
    ],
    [
      "83/256",
      "347/1024",
      "91/512",
      "53/256"
    ],
    [
      "83/256",
      "181/512",
      "19/128",
      "91/512"
    ],
    [
      "151/512",
      "83/256",
      "121/512",
      "17/64"
    ],
    [
      "151/512",
      "83/256",
      "53/256",
      "121/512"
    ],
    [
      "17/64",
      "151/512",
      "121/512",
      "17/64"
    ],
    [
      "17/64",
      "151/512",
      "53/256",
      "121/512"
    ],
    [
      "151/512",
      "83/256",
      "91/512",
      "53/256"
    ],
    [
      "151/512",
      "83/256",
      "19/128",
      "91/512"
    ],
    [
      "17/64",
      "151/512",
      "91/512",
      "53/256"
    ],
    [
      "17/64",
      "151/512",
      "19/128",
      "91/512"
    ],
    [
      "181/512",
      "49/128",
      "61/512",
      "19/128"
    ],
    [
      "181/512",
      "49/128",
      "23/256",
      "61/512"
    ],
    [
      "83/256",
      "181/512",
      "61/512",
      "19/128"
    ],
    [
      "83/256",
      "181/512",
      "23/256",
      "61/512"
    ],
    [
      "181/512",
      "49/128",
      "31/512",
      "23/256"
    ],
    [
      "181/512",
      "49/128",
      "1/32",
      "31/512"
    ],
    [
      "83/256",
      "181/512",
      "31/512",
      "23/256"
    ],
    [
      "83/256",
      "181/512",
      "1/32",
      "31/512"
    ],
    [
      "151/512",
      "83/256",
      "61/512",
      "19/128"
    ],
    [
      "151/512",
      "83/256",
      "23/256",
      "61/512"
    ],
    [
      "17/64",
      "151/512",
      "61/512",
      "19/128"
    ],
    [
      "17/64",
      "151/512",
      "23/256",
      "61/512"
    ],
    [
      "151/512",
      "83/256",
      "31/512",
      "23/256"
    ],
    [
      "151/512",
      "83/256",
      "1/32",
      "31/512"
    ],
    [
      "17/64",
      "151/512",
      "31/512",
      "23/256"
    ],
    [
      "17/64",
      "151/512",
      "1/32",
      "31/512"
    ],
    [
      "53/256",
      "17/64",
      "113/256",
      "1/2"
    ],
    [
      "53/256",
      "17/64",
      "49/128",
      "113/256"
    ],
    [
      "19/128",
      "53/256",
      "49/128",
      "1/2"
    ],
    [
      "121/512",
      "17/64",
      "83/256",
      "49/128"
    ],
    [
      "53/256",
      "121/512",
      "83/256",
      "49/128"
    ],
    [
      "121/512",
      "17/64",
      "17/64",
      "83/256"
    ],
    [
      "53/256",
      "121/512",
      "17/64",
      "83/256"
    ],
    [
      "19/128",
      "53/256",
      "83/256",
      "49/128"
    ],
    [
      "19/128",
      "53/256",
      "17/64",
      "83/256"
    ],
    [
      "1/32",
      "19/128",
      "49/128",
      "1/2"
    ],
    [
      "1/32",
      "19/128",
      "17/64",
      "49/128"
    ],
    [
      "121/512",
      "17/64",
      "121/512",
      "17/64"
    ],
    [
      "121/512",
      "17/64",
      "53/256",
      "121/512"
    ],
    [
      "53/256",
      "121/512",
      "53/256",
      "17/64"
    ],
    [
      "121/512",
      "17/64",
      "91/512",
      "53/256"
    ],
    [
      "121/512",
      "17/64",
      "19/128",
      "91/512"
    ],
    [
      "53/256",
      "121/512",
      "19/128",
      "53/256"
    ],
    [
      "19/128",
      "53/256",
      "53/256",
      "17/64"
    ],
    [
      "19/128",
      "53/256",
      "19/128",
      "53/256"
    ],
    [
      "121/512",
      "17/64",
      "61/512",
      "19/128"
    ],
    [
      "121/512",
      "17/64",
      "23/256",
      "61/512"
    ],
    [
      "53/256",
      "121/512",
      "61/512",
      "19/128"
    ],
    [
      "53/256",
      "121/512",
      "23/256",
      "61/512"
    ],
    [
      "121/512",
      "17/64",
      "31/512",
      "23/256"
    ],
    [
      "121/512",
      "17/64",
      "1/32",
      "31/512"
    ],
    [
      "53/256",
      "121/512",
      "31/512",
      "23/256"
    ],
    [
      "53/256",
      "121/512",
      "1/32",
      "31/512"
    ],
    [
      "91/512",
      "53/256",
      "23/256",
      "19/128"
    ],
    [
      "19/128",
      "91/512",
      "23/256",
      "19/128"
    ],
    [
      "91/512",
      "53/256",
      "31/512",
      "23/256"
    ],
    [
      "91/512",
      "53/256",
      "1/32",
      "31/512"
    ],
    [
      "19/128",
      "91/512",
      "31/512",
      "23/256"
    ],
    [
      "19/128",
      "91/512",
      "1/32",
      "31/512"
    ],
    [
      "23/256",
      "19/128",
      "19/128",
      "17/64"
    ],
    [
      "1/32",
      "23/256",
      "19/128",
      "17/64"
    ],
    [
      "23/256",
      "19/128",
      "23/256",
      "19/128"
    ],
    [
      "61/512",
      "19/128",
      "1/32",
      "23/256"
    ],
    [
      "23/256",
      "61/512",
      "1/32",
      "23/256"
    ],
    [
      "1/32",
      "23/256",
      "23/256",
      "19/128"
    ],
    [
      "1/32",
      "23/256",
      "1/32",
      "23/256"
    ],
    [
      "1/2",
      "31/32",
      "0",
      "1/32"
    ],
    [
      "49/128",
      "1/2",
      "0",
      "1/32"
    ],
    [
      "17/64",
      "49/128",
      "0",
      "1/32"
    ],
    [
      "53/256",
      "17/64",
      "0",
      "1/32"
    ],
    [
      "19/128",
      "53/256",
      "0",
      "1/32"
    ],
    [
      "61/512",
      "19/128",
      "0",
      "1/32"
    ],
    [
      "23/256",
      "61/512",
      "0",
      "1/32"
    ],
    [
      "31/512",
      "23/256",
      "0",
      "1/32"
    ],
    [
      "1/32",
      "31/512",
      "1/64",
      "1/32"
    ],
    [
      "1/32",
      "31/512",
      "0",
      "1/64"
    ],
    [
      "0",
      "1/32",
      "31/32",
      "1"
    ],
    [
      "0",
      "1/32",
      "1/2",
      "31/32"
    ],
    [
      "0",
      "1/32",
      "17/64",
      "1/2"
    ],
    [
      "0",
      "1/32",
      "1/32",
      "17/64"
    ]
  ],
  "corners": [
    [
      "0",
      "1/32",
      "0",
      "1/32"
    ]
  ],
  "seconds": 0.09435367584228516
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/symbolic_audit.json <==
{
  "telescoper_from_log_weight": true,
  "all_six_printed_coefficients": true,
  "literal_weight_derivative_checks": [
    [
      2,
      11
    ],
    [
      3,
      17
    ]
  ],
  "normalization_checks": [
    1,
    2,
    3
  ],
  "flux_P_degree_y": 4,
  "flux_Q_degree_y": 2,
  "modulus_identity": true,
  "seconds": 11.441006660461426
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/run_summary.json <==
{
  "status": "all requested finite checks passed",
  "mode": "full",
  "started_utc": "2026-09-05T12:05:23.231166+00:00",
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "sympy": "1.14.0",
  "platform": "Linux-6.18.35-x86_64-with-glibc2.41",
  "compiler": "/usr/bin/g++",
  "manifest_entries": 30,
  "manifest_sha256": "3ee610c916bed39598be364c70414db9b53de00177822e8b8f59da646dcb35ea",
  "manuscript_source_sha256": "f88802447c7f16f996d833d54b11eefc7f394d9dc8842d04c646ca4359f75f6c",
  "manuscript_pdf_sha256": "39fe3b820c7d921e7cbc98832150c59fc352f110b742dda4a2d998a3d8f3dbdc",
  "input_hashes": {
    "audit/README.md": "9b5763fe8895e84a3892ee0ad842b5f0f9454a8b87a6f797168e2043fdb1bd64",
    "audit/audit_arithmetic.py": "da70472d3a4eb64e19983e4401ca065dcd7a8a87ce099978678ae4f71656b1c5",
    "audit/audit_coefficients.py": "fd11848b841997248fa9835acaf8c122df76f0c93ba794486060a429cc995042",
    "audit/audit_contours.py": "1c181db39eeb1dc8a287c91c1102bccf70008b383ea7cfb4a7f3a61d67d40595",
    "audit/audit_symbolic.py": "b1e384bc1a68d8ffc913a011b7b6229f44390d2cbf6c26ace0afe168078b10ed",
    "audit/input/contiguous_certificate.json": "afc11e2709dfbccebf38d0e441a79be80e9246e597944aee7d3e95482d562418",
    "audit/input/original_vz_coeff.cpp": "200608b7d6346384d6755494f71fdb20df0d14c13694fc5190efb98cbb0dc406",
    "audit/input/recurrence_clean.json": "953c58ee8239b4d64a5eb9b210dca01d9893954e89fd13d6ac142c384780a11c",
    "audit/stress_arithmetic.cpp": "05fc52e26fb1dadbf7ce6acdceb9087630b6467a9db45b037f8e255bf3ab8c37",
    "verification/complex_contour_certificate.json": "04995cd544b93050a8e064d67726a519e9682edd65b0c791fe6e0094b607c2ba",
    "verification/contiguous_certificate.json": "afc11e2709dfbccebf38d0e441a79be80e9246e597944aee7d3e95482d562418",
    "verification/real_contour_certificate.json": "cafffb29d1e4ba68e6e5324d1a61e00860e1cd275609abc0022ee8d6c56a11fe",
    "verification/recurrence_clean.json": "953c58ee8239b4d64a5eb9b210dca01d9893954e89fd13d6ac142c384780a11c",
    "verification/verify_all.py": "d5d6f7b8b5a31d52fce83bb7d872ead33e544b27671e5a9eb5f8b8fca97dd29a",
    "verification/verify_arithmetic.py": "e241a789875c5d43fb2835722b687186a2bd320c16dbfaec5b19565f01329f09",
    "verification/verify_contours.py": "67a3237924811d543914ada87e47b5679fed3aff4afb195a4d94bb2dc19628ad",
    "verification/verify_recurrence.py": "b244b000f5d392b2005bf2c50ec9b39ee3f46ff3916bf82190937d401e438781"
  },
  "steps": [
    {
      "name": "01_core_proof",
      "returncode": 0,
      "seconds": 8.508859829000016
    },
    {
      "name": "02_alternative_arithmetic",
      "returncode": 0,
      "seconds": 16.287419406000026
    },
    {
      "name": "03_alternative_contours",
      "returncode": 0,
      "seconds": 2.042300935999947
    },
    {
      "name": "04_symbolic_audit",
      "returncode": 0,
      "seconds": 13.392286530000092
    },
    {
      "name": "05_compile_stress",
      "returncode": 0,
      "seconds": 1.928464501999997
    },
    {
      "name": "06_literal_lambda_stress",
      "returncode": 0,
      "seconds": 23.004681311000013
    },
    {
      "name": "07_compile_coefficients",
      "returncode": 0,
      "seconds": 2.3977549180000324
    },
    {
      "name": "08_direct_coefficients",
      "returncode": 0,
      "seconds": 3.9929813890000787
    }
  ],
  "qualification": "These programs verify finite arithmetic, inequalities, coverage and polynomial identities. They are not external review or a proof-assistant formalization. The all-n and analytic deductions are given in Li2_one_fifth.pdf.",
  "seconds": 71.57642948900002,
  "finished_utc": "2026-09-05T12:06:34.798540+00:00",
  "generated_hashes": {
    "direct_coefficients.json": "224ac9fd238195d5f258eb16d7fff96210f91848f68fb27c1cc146a17557596d",
    "independent_complex_contours.json": "d526431989fc8664c53132e397e2e4424bc77bb0e613df9cf8c06c8133219974",
    "symbolic_audit.json": "988b695a2cc0a5836a6ceab505fe888fefe69bce3378236dba6976eb64224992",
    "independent_floor_cells.json": "d0f28d0982c858b533c7d3c9ea040cd4ce1eb46925149991815fee52ba21d032",
    "independent_real_contours.json": "1fd684fcecd5ba381b808dd9b9c1bd315a42dfa41eb59e5dcae506e8cad004ce"
  }
}


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/static_release_checks.json <==
{
  "status": "passed",
  "pages": 12,
  "pdf_title": "The Irrationality of Li2(1/5)",
  "recurrence_unchanged": true,
  "core_inputs_byte_identical": true,
  "audit_sources_byte_identical": true,
  "unresolved_pdf_references": false,
  "out_of_page_text_blocks": [],
  "disabled_assertions_rejected": true
}


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/requirements.txt <==
sympy==1.14.0


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/review/ADVERSARIAL_REVIEW_20260905.md <==
---
title: "Adversarial audit of the proposed irrationality proof for $\\operatorname{Li}_2(1/5)$"
author: "Source-level mathematical and computational review"
date: "5 September 2026"
---

## Verdict and scope

**No fatal error was found. The argument survives this audit and appears mathematically sound.** In particular, the inherited arithmetic saving is justified by the published factorial identities, the fixed-contour estimate can be certified without numerical saddle-point assumptions, and the recurrence really does exclude a block of vanishing forms.

The principal recommendation is to expand several proof transitions before external circulation, especially the all-$n$ floor-stability argument. These are improvements to the presentation and auditability of an argument that checked out, not an identified missing exponential saving or an unresolved analytic obstruction. A simpler proof of nonvanishing is supplied below.

This is a fresh, adversarial self-audit of the earlier AI-produced draft, not an independent human referee report, an external acceptance, or a proof-assistant formalization. “Independent” implementation below means that new code and derivations were used rather than merely rerunning the discovery code. Correlated mistakes remain possible, so external mathematical scrutiny is still warranted.

The object reviewed was the nine-page `Li2_one_fifth_proof_draft.pdf` and its accompanying source and verification bundle dated 5 September 2026. The original proof files were left unchanged. All 24 entries in the original bundle's checksum manifest verified successfully. The SHA-256 of the reviewed TeX source is recorded in `provenance.json` in the audit bundle.

The review used the primary sources cited by the draft: Rhin--Viola [RV], especially Theorem 2.1 and equations (3.7), (3.10)--(3.16); and the Viola--Zudilin preprint [VZ], especially Lemma 2.1, its two binomial expansions, equation (2.11), and Lemma 3.1. This review does not establish publication priority or exhaust the literature.

## 1. The normalization and coefficient-level arithmetic

### 1.1 The integral is the one covered by the source theorems

For
\[
F_n(H)=J_5(H,6n,4n,4n,5n,3n),
\]
the original real component is correctly normalized as
\[
F_n^{(0)}(H)=5^{-3n}\int_0^1\!\int_0^1
\frac{x^{6n}(1-x)^H y^{4n}(1-y)^{4n}(1+4y)^{4n}}
{[x(1-y)+5y]^{5n+1}}\,dy\,dx.
\]
In particular, the extra factor in the VZ integrand is in the **numerator**. This was checked against the rendered source page, not inferred from flattened PDF text.

Substituting $y=\eta/(\eta-5)$ produces the sign $(-1)^{11n}$ and
\[
\phi_n(x,\eta)=
\frac{\eta^{4n}(1-\eta)^{4n}}
{(x-\eta)^{5n+1}(\eta-5)^{7n+1}}.
\]
There is no missing exponential power of $5$. Besides the direct algebraic derivation, a separate symbolic checker verified this substitution at $n=1,2,3$.

For $H=6n+r$, VZ Lemma 2.1 gives the parameters
\[
\mathcal H=8n+r,\qquad \mathcal H'=7n+r,
\qquad \alpha=3n,\qquad \beta=\max(0,2n-r).
\]
Thus
\[
D_n=d_{8n+5}d_{7n+5}5^{3n}4^{2n}
\]
really is a common baseline multiplier for the six shifts $0\le r\le5$.

### 1.2 The factorial ratio has the correct direction

For a five-tuple $t$, let $T(t)$ be the product of the factorials of its five entries, and let $\boldsymbol c(t)$ denote the rational coefficient vector of its mixed RV integral. The RV transformations give
\[
\boldsymbol c(t)=\frac{T(t)}{T(s)}\boldsymbol c(s)
\qquad(s\in\mathcal O(t)).
\]
At a prime $p\ne2,5$, Theorem 2.1 of [RV] gives
\[
\min_i v_p(c_i(t))\ge
v_p(T(t))-v_p(T(s))
-v_p(d_{\mathcal H(s)}d_{\mathcal K(s)}).
\]
Multiplication by the binomial coefficient adds its valuation. Negating the resulting lower bound gives exactly the denominator cost used in equation (9) of the draft. The sign of the factorial quotient is correct.

The order of optimization is also correct: choose the best transformed denominator separately for each summand and each prime, take the worst cost over summands to cover their sum, and then choose the better of the two identities for that same sum. This does not require one transformation to work simultaneously at all primes. The baseline multiplier already controls the primes $2$ and $5$; powers of $5$ in the expansion weights are units at every prime used for the additional saving.

There is no circular use of the irrationality being proved. One way to make this entirely explicit is to use the companion double-contour integral: [VZ, (2.3)] identifies the dilogarithm coefficient with $-J_z^{(2)}$. The binomial and factorial identities hold for this component as well. They therefore establish coefficient-level identities directly, before evaluating at $z=5$.

The two expansions A and B in the draft agree with [VZ]. Their tuples, ranges, and binomial coefficients were reconstructed independently. Every required RV orbit tuple is admissible over the stated parameter ranges.

## 2. Why the finite arithmetic calculation covers all large $n$

This is the most delicate part of the proof. It was checked both mathematically and by a different implementation.

### 2.1 The missing explanatory lemma should be made explicit

Every relevant factorial argument, denominator argument, and binomial argument is an affine form
\[
f(\lambda)=An+B\lambda+Cr,\qquad B\in\{-1,0,1\}.
\]
For $B\ne0$, an event occurs at
\[
\lambda_0=\frac{kp-An-Cr}{B}.
\]
Because $B=\pm1$, this is an integer. The cost is constant on blocks of integers between events, with boundary values covered by testing $\lambda_0-1,\lambda_0,\lambda_0+1$, as well as the range endpoints. This also handles the direction of the floor jump when $B=-1$.

If another affine form is $g(\lambda)=Dn+E\lambda+Fr$, then at a tested neighbour,
\[
g(\lambda_0+\delta)
=\left(D-\frac{EA}{B}\right)n+\frac{E}{B}kp
+\left(F-\frac{EC}{B}\right)r+E\delta,
\qquad \delta\in\{-1,0,1\}.
\]
The coefficient of $kp$ is an integer. The remaining comparison is therefore between $dn+e$ and a multiple of $p$. Independently generated affine forms give
\[
|d|\le14,\qquad |e|\le6
\]
for all six shifts. The latter bound includes the neighbouring integer, not just the shift itself.

For
\[
E_n=\prod_{d=1}^{14}\prod_{b=-6}^{6}(dn+b),
\]
the condition $p\nmid E_n$ implies
\[
\operatorname{dist}(dn,p\mathbb Z)\ge7
\quad\text{whenever }1\le |d|\le14.
\]
Thus a perturbation $e$ with $|e|\le6$ cannot cross an unshifted event. If $d=0$, the comparison is determined by the sign of $e$, with equality treated explicitly. Since $p>n/2$ and $n\ge1000$, one also has $p>|e|$.

These observations control both the evaluated floor values and whether an event neighbour lies inside the allowed integer-$\lambda$ range. They do not discard short intervals created when coincident events separate under a shift.

All nonconstant comparison boundaries in $x=n/p$ are among
\[
x=i/d,\qquad
 d\in\{1,2,3,4,5,6,7,8,9,10,12,13,14\}.
\]
They divide $0<x<2$ into 108 open cells. A boundary point relevant to this argument would itself imply $p\mid E_n$, so it is excluded. On an open cell, the admissible floor patterns are precisely those obtained at a rational point with an infinitesimal positive value of $1/p$, retaining the signed bounded shifts.

This proves the transfer from a finite exact calculation to all admissible $n,p$. In the original checker, scaling a reduced rational midpoint $N/D$ to $(n_*,p_*)=(1000N,1000D)$ realizes the same patterns: nonzero distances to unshifted integer boundaries are at least 1000. The number $p_*$ need not be prime because this step is only an integer floor calculation.

**Assessment:** this deduction is valid. It should be presented as a separate lemma rather than left in the compressed paragraph currently on page 4.

### 2.2 A different finite proof calculation

The new `audit_arithmetic.py` does not import the original checker. It uses ordered pairs representing
\[
q+e\varepsilon,\qquad q\in\mathbb Q,\quad\varepsilon>0
\]
with infinitesimal $\varepsilon$. It constructs the two expansions and their RV orbits afresh. It also implements the LCM conditions as Boolean unions and intersections rather than copying the original nested maximum/minimum routine.

It reproduced all 108 cells, all 300 nontrivial cell/shift witnesses, and 23,940 event-neighbour tests. The determinant and perturbation bounds were recovered exactly. The saving was again
\[
S=\sum_{(a,b,w)}w\left(\frac1a-\frac1b+
\frac1{1+a}-\frac1{1+b}\right)
=\frac{708641}{180180}.
\]

As a separate stress test, new C++ code checked **every integer $\lambda$**, without event compression, for all retained primes and all six shifts at three values of $n$:

| $n$ | Retained primes | Literal integer-$\lambda$ tests |
|---:|---:|---:|
| 1000 | 460 | 11,987,115 |
| 1001 | 456 | 11,872,872 |
| 1024 | 465 | 12,385,275 |

All **36,245,262** tests passed. The stress test uses full factorial and LCM valuations, rather than presupposing that only their first powers occur. These finite tests supplement the all-$n$ argument; they are not its replacement.

### 2.3 The exceptional-prime correction is genuinely needed for this certificate

At $n=1000$, $p=4001$, and $r=2$, the target denominator cost is 1. Expansion A has worst cost 2; expansion B also has worst cost 2, attained at $\lambda=1001$. Thus the two-expansion inequality would fail without the exclusion. This is a failed sufficient denominator certificate, not a computation proving that the actual coefficients are nonintegral.

The draft correctly removes this prime, since $4001=4n+1$ divides $E_n$. The corresponding witness problem persists for $r=3,4,5$ and is removed for the same reason. This confirms the importance of the correction already present in the draft; it is not a new gap in that corrected argument.

### 2.4 No hidden exponential cost appears

The product $E_n$ has fixed degree $182$, so
\[
\log E_n=182\log n+O(1).
\]
Removing its prime factors loses at most $2\log E_n$ from the logarithm of the divisor. This is $o(n)$, not an unaccounted exponential penalty.

Every prime in $\Delta_n$ is less than $6n$, and its exponent is at most 2. Consequently $\Delta_n$ divides $d_{8n+5}d_{7n+5}$, and $K_n=D_n/\Delta_n$ is an integer. The prime number theorem gives exactly the stated cost
\[
\lim_{n\to\infty}\frac{\log K_n}{n}
=15+3\log5+2\log4-\frac{708641}{180180}.
\]

## 3. The contour estimate is a genuine bound for the original integral

The algebraic modulus identity, the monotonicity inequalities, the analytic corner patches, and the original cover verifier checked out. In particular, the squared modulus in equation (15) is the squared modulus of the actual phase after the stated substitution.

A new implementation, `audit_contours.py`, then regenerated complete exact covers **without reading either original contour certificate**. It bounds the four numerator moduli separately. For example,
\[
|X(t)|^2=t^2+a^2[t(1-t)]^2,
\]
and each factor is bounded directly on a rational rectangle. The lower bound for $|Y(u)-5|^2$ also comes from separate interval bounds, so this implementation does not rely on the original monotonicity shortcut.

The regenerated certificate used 2,142 complex rectangles and two corner patches, and 711 real rectangles and one corner patch. Every inequality and both exact covers passed. The larger covers are an expected cost of using weaker factorwise bounds.

### An explicit uniform deformation estimate

The original contour deformation is legitimate. Its endpoint justification can be sharpened to an explicit inequality.

Set
\[
X_s(t)=t-isa\,t(1-t),\quad 0\le s\le1,
\qquad Y(u)=u+ib\,u(1-u),
\]
where $a=4/5$ and $b=7/4$. On $0\le t,u\le1/2$, put $D=|X_s(t)-Y(u)|$. Then
\[
D\ge |t-u|,\qquad D\ge bu/2,
\]
so
\[
t+u\le |t-u|+2u\le(1+4/b)D.
\]
Hence, uniformly throughout the homotopy,
\[
\boxed{|X_s(t)-Y(u)|\ge\frac7{23}(t+u).}
\]
The same estimate holds near $(1,1)$ with $t,u$ replaced by $1-t,1-u$.

The joint integrand is therefore $O((t+u)^{5n-1})$ at the first corner, and $O(((1-t)+(1-u))^{5n+r-1})$ at the second. Both are locally integrable. These bounds justify the endpoint passage and the vanishing of the small truncation contributions. For an upper-half-plane $\eta$, deforming the $x$ path downward never crosses the pole at $x=\eta$; the lower-half-plane contribution is treated by conjugacy. The starting representation is [VZ, (2.11)].

The remaining prefactors also check: $|1-X(t)|\le1$, $|X'Y'|<3$, $|Y-5|\ge4$, and
\[
\int_0^1\!\int_0^1\frac{dt\,du}{|X(t)-Y(u)|}
\le5\log2+2<7.
\]
Thus the original conclusion
\[
|J_{n,r}|<6(150000000)^{-n}
\]
is supported. It does not depend on an unproved saddle-point asymptotic.

## 4. The recurrence and its boundary terms

The new symbolic checker reconstructs the logarithm of the actual weight,
\[
\log w=6n\log x+H\log(1-x)+4n\log y+4n\log(1-y)
-(5n+1)\log(x-y)-(7n+1)\log(y-5),
\]
and differentiates it. It then substitutes the supplied polynomial fluxes, rather than importing the original expanded differential operators. The resulting polynomial identity is zero.

All six coefficients displayed in the TeX source were separately transcribed and checked against the cleaned and reindexed telescoper. Literal differentiation of the rational weight at $(n,H)=(2,11),(3,17)$ provides a further cross-check of the link between the symbolic operator and the integral.

The boundary terms are also correct. With $U=p_0Pw$ and $V=q_0Qw$, the degree bounds imply, as $y\to-\infty$,
\[
U=O(|y|^{3-4n}),\qquad V=O(|y|^{4-4n}).
\]
Thus the first flux is integrable and the second vanishes for $n\ge2$. Near $x=y=0$, both fluxes have an additional quadratic vanishing factor relative to the weight, giving $O((x+|y|)^{5n+1})$. The finite endpoint limits therefore contribute nothing. On a fixed closed contour, the $y$ flux is a derivative of a single-valued rational function and has zero integral; no hidden residue survives.

There is a small range clarification worth adding to the draft. The raw integrated telescoping identity is valid for integer $H\ge0$ when $n\ge2$, so using it at $H-1$ causes no issue for the stated range $H\ge6n$.

The resulting last coefficient is indeed
\[
c_5(H,n)=(H+n+4)(H+n+5)(H+2n+5)>0.
\]
Therefore five consecutive zeros force all later values to vanish. Six bounded shifts are harmless, although only five are needed for this propagation argument.

## 5. Nonvanishing: the original proof works, and there is a simpler replacement

The draft's rational-logarithmic moment argument is valid. The residue function is rational, analytic at zero, and has a genuine pole of order $12n+1$ at 5. A nonzero rational function cannot agree with $\log x$ on an interval, and an integrable density whose moments all vanish defines the zero signed measure. The use of polynomial density is legitimate.

However, a more direct argument proves **eventual positivity** and avoids the rational-logarithmic nonvanishing discussion entirely.

### Proposition: fixed-$n$ eventual positivity

For each fixed integer $n\ge1$,
\[
\boxed{
F_n(H)\sim
\frac{(4n)!(n-1)!}{5^{7n+1}}\,H^{-(5n+1)}
\qquad(H\to\infty).
}
\]
In particular, $F_n(H)>0$ for all sufficiently large $H$.

### Proof

Write
\[
g_n(x)=5^{-3n}\int_0^1
\frac{y^{4n}(1-y)^{4n}(1+4y)^{4n}}
{[x+(5-x)y]^{5n+1}}\,dy,
\]
so that
\[
F_n^{(0)}(H)=\int_0^1 x^{6n}(1-x)^H g_n(x)\,dx.
\]
With $y=xt/5$, dominated convergence gives
\[
\lim_{x\downarrow0}x^n g_n(x)
=5^{-7n-1}\int_0^\infty\frac{t^{4n}}{(1+t)^{5n+1}}\,dt
=\frac{(4n)!(n-1)!}{5^{7n+1}(5n)!}.
\]
For completeness, the transformed numerator factors are bounded by a fixed constant depending on $n$, while the denominator is at least $(1+4t/5)^{5n+1}$ for $0<x\le1$. The resulting dominating function behaves as $t^{-n-1}$ at infinity and is integrable for every $n\ge1$.

If $b_n(x)=x^n g_n(x)$, then $b_n$ is bounded on $(0,1]$ and has the displayed positive limit at zero. Substituting $x=t/H$ and using $(1-t/H)^H\le e^{-t}$ shows
\[
H^{5n+1}F_n^{(0)}(H)
\longrightarrow
(5n)!b_n(0)
=\frac{(4n)!(n-1)!}{5^{7n+1}}.
\]

For the residue component, the rational function $A_n(x)$ in the draft is bounded on $[0,1]$. Hence
\[
F_n^{(1)}(H)=O\left(\int_0^1x^{6n}(1-x)^H\,dx\right)
=O(H^{-6n-1}).
\]
This is smaller than the real component by a factor $O(H^{-n})$. Subtracting $(\log5)F_n^{(1)}(H)$ therefore proves the proposition.

This asymptotic is taken with **$n$ fixed**. Uniformity in $n$ is neither claimed nor needed: the recurrence propagates a hypothetical zero block to arbitrarily large $H$ for that same fixed $n$, contradicting eventual positivity.

The endpoint leading coefficient was also checked independently in all 22 direct coefficient calculations described next. Those checks are supplementary; the proposition follows from the integral argument above.

## 6. Direct coefficient reconstruction and the closing margin

To test against a shared error in the RV-based coefficient engine, a new calculation starts from the original six-parameter integral and sets
\[
v=x+(5-x)y.
\]
The polynomial to expand in $v$ is
\[
(v-x)^{4n}(5-v)^{4n}(5-5x+4v)^{4n}.
\]
Termwise $v$ integration, followed by subtraction of the $\log5$ residue, gives a rational function plus a rational function times $-\log x$. These functions have denominator $(5-x)^{12n+1}$ after including the outer polynomial weight. Their $x$ integrals can be evaluated exactly in the basis $1,\log(5/4),\operatorname{Li}_2(1/5)$.

This calculation uses no RV orbit or binomial decomposition into five-parameter integrals. It gave an exactly zero coefficient of $\log(5/4)$ and matched both rational coefficients from the saved engine in all 22 cases: all six shifts for $n=1,2,3$, and shifts 0 and 5 for $n=5,8$.

Finally, the asymptotic cost and contour bound give
\[
\gamma=\log75000-15+\frac{708641}{180180}
=0.158204875479930454\ldots.
\]
The draft's rational lower bounds for $\log2$, $\log3$, and $\log5$, together with $S>393/100$, establish $\gamma>9/100$ without floating-point sign decisions. No correction found in this audit changes that margin.

The final contradiction is valid: for each sufficiently large $n$ there is a nonzero integer linear form in $1$ and $\theta$; the maximum absolute value over the bounded shifts tends to zero. If $\theta=a/b$ were rational, every such nonzero form would have magnitude at least $1/|b|$. No growth estimate for the coefficient of $\theta$ is required for this qualitative irrationality argument.

## 7. Recommended revisions and disposition

The source-level mathematical audit did not uncover a reason to abandon the ray, weaken the divisor, or resume parameter searching. The proof should be strengthened editorially in three places: turn the event-stability discussion into the explicit lemma given in Section 2 of this report; insert the uniform $7/23$ homotopy bound and state the raw recurrence range; and preferably replace the longer moment argument by the fixed-$n$ eventual-positivity proposition.

The original proof and its certificates remain an unexternally-reviewed result. This audit increases confidence substantially, but should travel with the proof to an independent specialist rather than be described as external validation. The material is now suitable for that scrutiny, with the arithmetic transfer and its all-$n$ justification placed first.

## Reproduction

The audit bundle contains the new implementations, their exact outputs, and the limited original inputs needed for comparison. Run `python run_audit.py` from the unpacked directory. Python and SymPy are needed for the symbolic checks; a C++17 compiler and GMP development libraries are additionally needed for the literal-$\lambda$ stress tests and the comparison engine. The audit scripts do not modify the original manuscript.

The ordered-infinitesimal calculation and the exact contour covers are finite proof checks, interpreted by the mathematical arguments above. The large literal-$\lambda$ runs and the 22 coefficient comparisons are supplementary stress tests, not extrapolated proofs of an asymptotic claim.

## Primary references

[RV] G. Rhin and C. Viola, *The permutation group method for the dilogarithm*, Ann. Scuola Norm. Sup. Pisa Cl. Sci. (5) **4** (2005), 389--437. Source inspected: Numdam PDF, identifier ASNSP_2005_5_4_3_389_0.

[VZ] C. Viola and W. Zudilin, *Linear independence of dilogarithmic values*, MPIM Preprint 2014-26. Equation and lemma references in this audit are to that preprint, which is the version specified in the reviewed proof.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/review/README.md <==
# Historical self-audit

The PDF and Markdown report in this directory are preserved unchanged from the source-level self-audit of the earlier nine-page `Li2_one_fifth_proof_draft.pdf`. They predate the companion-paper revision. Their equation numbers, section references, filenames and instructions for the old audit archive are historical.

Use `../Li2_one_fifth.pdf` for the current proof and `../run_checks.py` for the packaged programs. The substantive mathematical recommendations from the report have been incorporated; see `../CHANGES.md`. The review is AI-assisted self-auditing, not an independent referee report. Its verdict must not be read as new external endorsement of this revision.


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/run_checks.py <==
#!/usr/bin/env python3
"""Run the local exact proof checks without modifying the release.

Default: core finite checks. --audit adds alternative finite implementations.
--full also compiles and runs the supplementary C++/GMP stress tests.
Use --output NEW_DIRECTORY to retain logs and regenerated audit data.
Python 3.10+; assertions must be enabled. No network requests are made.
"""
from __future__ import annotations

import argparse
from datetime import datetime, timezone
import hashlib
import importlib.util
import json
import os
from pathlib import Path
import platform
import shutil
import subprocess
import sys
import tempfile
import time

ROOT = Path(__file__).resolve().parent
QUALIFICATION = (
    "These programs verify finite arithmetic, inequalities, coverage and polynomial "
    "identities. They are not external review or a proof-assistant formalization. "
    "The all-n and analytic deductions are given in Li2_one_fifth.pdf."
)


def digest(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def verify_manifest() -> dict[str, str]:
    """Check all listed files; reject unsafe or duplicate manifest paths."""
    manifest = ROOT / "SHA256SUMS.txt"
    if not manifest.is_file():
        raise RuntimeError("Missing SHA256SUMS.txt; use the complete release archive")
    entries: dict[str, str] = {}
    for number, line in enumerate(manifest.read_text(encoding="utf-8").splitlines(), 1):
        if not line.strip():
            continue
        expected, relative = line.split(maxsplit=1)
        relative = relative.lstrip("*")
        if (len(expected) != 64 or any(c not in "0123456789abcdef" for c in expected)
                or relative in entries):
            raise RuntimeError(f"Invalid manifest entry on line {number}")
        candidate = (ROOT / relative).resolve()
        if ROOT not in candidate.parents or not candidate.is_file():
            raise RuntimeError(f"Invalid or missing manifest file: {relative}")
        if digest(candidate) != expected:
            raise RuntimeError(f"Checksum mismatch: {relative}")
        entries[relative] = expected
    required = ["Li2_one_fifth.tex", "Li2_one_fifth.pdf", "run_checks.py"]
    required += [str(p.relative_to(ROOT)) for area in ("verification", "audit")
                 for p in (ROOT / area).rglob("*") if p.is_file()
                 and p.suffix in (".py", ".cpp", ".json")
                 and "__pycache__" not in p.parts]
    missing = sorted(set(required) - entries.keys())
    if missing:
        raise RuntimeError(f"Executable/proof inputs missing from manifest: {missing}")
    for name in ("contiguous_certificate.json", "recurrence_clean.json"):
        if digest(ROOT / "audit/input" / name) != digest(ROOT / "verification" / name):
            raise RuntimeError(f"Core/audit certificate mismatch: {name}")
    print(f"PASS: {len(entries)} release checksum entries; audit inputs agree", flush=True)
    return entries


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    modes = parser.add_mutually_exclusive_group()
    modes.add_argument("--audit", action="store_true", help="also run alternative finite checks")
    modes.add_argument("--full", action="store_true", help="run all checks including C++/GMP tests")
    parser.add_argument("--output", type=Path, help="new directory for logs and generated JSON")
    args = parser.parse_args()
    if not __debug__ or sys.flags.optimize or os.environ.get("PYTHONOPTIMIZE", "") not in ("", "0"):
        raise RuntimeError("Do not use Python -O, -OO or PYTHONOPTIMIZE for proof checks")
    if sys.version_info < (3, 10):
        raise RuntimeError("Python 3.10 or newer is required")
    if importlib.util.find_spec("sympy") is None:
        raise RuntimeError("SymPy is required: install requirements.txt separately")
    import sympy
    compiler = None
    if args.full:
        compiler = shutil.which(os.environ.get("CXX", "g++"))
        if compiler is None:
            raise RuntimeError("A C++17 compiler is required for --full (g++, or set CXX)")
    output = args.output.expanduser().resolve() if args.output else None
    if output is not None:
        if output.exists():
            raise RuntimeError(f"Output directory already exists: {output}")
        if output == ROOT or ROOT in output.parents:
            raise RuntimeError("Choose an output directory outside the release tree")
    started = time.perf_counter()
    entries = verify_manifest()
    result: dict = {
        "status": "running", "mode": "full" if args.full else "audit" if args.audit else "core",
        "started_utc": datetime.now(timezone.utc).isoformat(),
        "python": sys.version, "sympy": sympy.__version__, "platform": platform.platform(),
        "compiler": compiler, "manifest_entries": len(entries),
        "manifest_sha256": digest(ROOT / "SHA256SUMS.txt"),
        "manuscript_source_sha256": digest(ROOT / "Li2_one_fifth.tex"),
        "manuscript_pdf_sha256": digest(ROOT / "Li2_one_fifth.pdf"),
        "input_hashes": {k: v for k, v in entries.items()
                         if k.startswith(("verification/", "audit/"))},
        "steps": [], "qualification": QUALIFICATION,
    }
    with tempfile.TemporaryDirectory(prefix="li2_fifth_checks_") as tmp:
        work = Path(tmp)
        logs = work / "results"
        logs.mkdir()
        if output is not None:
            output.mkdir(parents=True, exist_ok=False)
        for name in ("verification", "audit"):
            shutil.copytree(ROOT / name, work / name,
                            ignore=shutil.ignore_patterns("__pycache__", "*.pyc"))
        env = os.environ.copy()
        env["PYTHONDONTWRITEBYTECODE"] = "1"
        env.pop("PYTHONOPTIMIZE", None)
        env.pop("PYTHONPATH", None)
        env["PYTHONUTF8"] = "1"

        def run(label: str, command: list[str], cwd: Path, timeout: int = 300) -> None:
            print(f"\n=== {label} ===", flush=True)
            step_start = time.perf_counter()
            completed = subprocess.run(command, cwd=cwd, env=env, text=True, encoding="utf-8",
                                       errors="replace", stdout=subprocess.PIPE,
                                       stderr=subprocess.STDOUT, timeout=timeout, check=False)
            text = completed.stdout.replace(str(work), "<temporary-working-copy>")
            (logs / f"{label}.log").write_text(text, encoding="utf-8")
            print(text, end="" if text.endswith("\n") else "\n", flush=True)
            result["steps"].append({"name": label, "returncode": completed.returncode,
                                    "seconds": time.perf_counter() - step_start})
            if completed.returncode:
                raise RuntimeError(f"{label} failed (exit {completed.returncode})")

        try:
            core = work / "verification"
            audit = work / "audit"
            run("01_core_proof", [sys.executable, str(core / "verify_all.py")], core)
            if args.audit or args.full:
                for label, script in (("02_alternative_arithmetic", "audit_arithmetic.py"),
                                      ("03_alternative_contours", "audit_contours.py"),
                                      ("04_symbolic_audit", "audit_symbolic.py")):
                    run(label, [sys.executable, script], audit)
            if args.full:
                assert compiler is not None
                stress = "stress_arithmetic.exe" if os.name == "nt" else "stress_arithmetic"
                coefficient = "original_vz_coeff.exe" if os.name == "nt" else "original_vz_coeff"
                run("05_compile_stress", [compiler, "-O2", "-std=c++17", "stress_arithmetic.cpp",
                                          "-o", stress], audit)
                run("06_literal_lambda_stress", [str(audit / stress), "1000", "1001", "1024"], audit)
                run("07_compile_coefficients", [compiler, "-O2", "-std=c++17",
                                                "input/original_vz_coeff.cpp", "-lgmpxx", "-lgmp",
                                                "-o", coefficient], audit)
                run("08_direct_coefficients", [sys.executable, "audit_coefficients.py"], audit)
            result["status"] = "all requested finite checks passed"
        except Exception as exc:
            result["status"] = "failed"
            result["error"] = f"{type(exc).__name__}: {exc}"
            raise
        finally:
            result["seconds"] = time.perf_counter() - started
            result["finished_utc"] = datetime.now(timezone.utc).isoformat()
            generated = logs / "generated"
            generated.mkdir()
            for item in (work / "audit").glob("*.json"):
                shutil.copy2(item, generated / item.name)
            result["generated_hashes"] = {p.name: digest(p) for p in generated.glob("*.json")}
            (logs / "run_summary.json").write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
            if output is not None:
                shutil.copytree(logs, output, dirs_exist_ok=True)
    print(f"\nALL REQUESTED FINITE CHECKS PASSED ({result['seconds']:.2f} seconds).")
    print(QUALIFICATION)
    if output is not None:
        print(f"Logs and generated data: {output}")
    return 0


if __name__ == "__main__":
    try:
        raise SystemExit(main())
    except (OSError, RuntimeError, ValueError, subprocess.TimeoutExpired) as exc:
        print(f"VERIFICATION FAILED: {exc}", file=sys.stderr)
        raise SystemExit(1)


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/complex_contour_certificate.json <==
{
  "kind": "complex",
  "target": "1/150000000",
  "a": "4/5",
  "b": "7/4",
  "epsilon": "1/16",
  "boxes": [
    [
      "15/16",
      "1",
      "53/64",
      "15/16"
    ],
    [
      "15/16",
      "1",
      "23/32",
      "53/64"
    ],
    [
      "15/16",
      "1",
      "1/2",
      "23/32"
    ],
    [
      "15/16",
      "1",
      "1/16",
      "1/2"
    ],
    [
      "15/16",
      "1",
      "0",
      "1/16"
    ],
    [
      "113/128",
      "15/16",
      "31/32",
      "1"
    ],
    [
      "113/128",
      "15/16",
      "15/16",
      "31/32"
    ],
    [
      "53/64",
      "113/128",
      "31/32",
      "1"
    ],
    [
      "53/64",
      "113/128",
      "15/16",
      "31/32"
    ],
    [
      "99/128",
      "53/64",
      "31/32",
      "1"
    ],
    [
      "99/128",
      "53/64",
      "15/16",
      "31/32"
    ],
    [
      "23/32",
      "99/128",
      "15/16",
      "1"
    ],
    [
      "1/2",
      "23/32",
      "15/16",
      "1"
    ],
    [
      "1/16",
      "1/2",
      "15/16",
      "1"
    ],
    [
      "113/128",
      "15/16",
      "113/128",
      "15/16"
    ],
    [
      "113/128",
      "15/16",
      "53/64",
      "113/128"
    ],
    [
      "219/256",
      "113/128",
      "113/128",
      "15/16"
    ],
    [
      "53/64",
      "219/256",
      "113/128",
      "15/16"
    ],
    [
      "53/64",
      "113/128",
      "53/64",
      "113/128"
    ],
    [
      "113/128",
      "15/16",
      "23/32",
      "53/64"
    ],
    [
      "53/64",
      "113/128",
      "23/32",
      "53/64"
    ],
    [
      "205/256",
      "53/64",
      "233/256",
      "15/16"
    ],
    [
      "205/256",
      "53/64",
      "113/128",
      "233/256"
    ],
    [
      "99/128",
      "205/256",
      "233/256",
      "15/16"
    ],
    [
      "99/128",
      "205/256",
      "113/128",
      "233/256"
    ],
    [
      "205/256",
      "53/64",
      "53/64",
      "113/128"
    ],
    [
      "99/128",
      "205/256",
      "219/256",
      "113/128"
    ],
    [
      "99/128",
      "205/256",
      "53/64",
      "219/256"
    ],
    [
      "191/256",
      "99/128",
      "233/256",
      "15/16"
    ],
    [
      "191/256",
      "99/128",
      "113/128",
      "233/256"
    ],
    [
      "23/32",
      "191/256",
      "233/256",
      "15/16"
    ],
    [
      "23/32",
      "191/256",
      "113/128",
      "233/256"
    ],
    [
      "191/256",
      "99/128",
      "219/256",
      "113/128"
    ],
    [
      "191/256",
      "99/128",
      "53/64",
      "219/256"
    ],
    [
      "23/32",
      "191/256",
      "219/256",
      "113/128"
    ],
    [
      "23/32",
      "191/256",
      "53/64",
      "219/256"
    ],
    [
      "99/128",
      "53/64",
      "99/128",
      "53/64"
    ],
    [
      "99/128",
      "53/64",
      "23/32",
      "99/128"
    ],
    [
      "191/256",
      "99/128",
      "99/128",
      "53/64"
    ],
    [
      "23/32",
      "191/256",
      "205/256",
      "53/64"
    ],
    [
      "23/32",
      "191/256",
      "99/128",
      "205/256"
    ],
    [
      "191/256",
      "99/128",
      "23/32",
      "99/128"
    ],
    [
      "23/32",
      "191/256",
      "23/32",
      "99/128"
    ],
    [
      "53/64",
      "15/16",
      "1/2",
      "23/32"
    ],
    [
      "99/128",
      "53/64",
      "39/64",
      "23/32"
    ],
    [
      "23/32",
      "99/128",
      "85/128",
      "23/32"
    ],
    [
      "23/32",
      "99/128",
      "39/64",
      "85/128"
    ],
    [
      "23/32",
      "53/64",
      "1/2",
      "39/64"
    ],
    [
      "177/256",
      "23/32",
      "233/256",
      "15/16"
    ],
    [
      "177/256",
      "23/32",
      "113/128",
      "233/256"
    ],
    [
      "85/128",
      "177/256",
      "113/128",
      "15/16"
    ],
    [
      "177/256",
      "23/32",
      "219/256",
      "113/128"
    ],
    [
      "177/256",
      "23/32",
      "53/64",
      "219/256"
    ],
    [
      "85/128",
      "177/256",
      "219/256",
      "113/128"
    ],
    [
      "85/128",
      "177/256",
      "53/64",
      "219/256"
    ],
    [
      "39/64",
      "85/128",
      "113/128",
      "15/16"
    ],
    [
      "163/256",
      "85/128",
      "219/256",
      "113/128"
    ],
    [
      "163/256",
      "85/128",
      "53/64",
      "219/256"
    ],
    [
      "39/64",
      "163/256",
      "219/256",
      "113/128"
    ],
    [
      "39/64",
      "163/256",
      "53/64",
      "219/256"
    ],
    [
      "177/256",
      "23/32",
      "205/256",
      "53/64"
    ],
    [
      "177/256",
      "23/32",
      "99/128",
      "205/256"
    ],
    [
      "347/512",
      "177/256",
      "205/256",
      "53/64"
    ],
    [
      "85/128",
      "347/512",
      "205/256",
      "53/64"
    ],
    [
      "347/512",
      "177/256",
      "99/128",
      "205/256"
    ],
    [
      "85/128",
      "347/512",
      "99/128",
      "205/256"
    ],
    [
      "177/256",
      "23/32",
      "191/256",
      "99/128"
    ],
    [
      "177/256",
      "23/32",
      "23/32",
      "191/256"
    ],
    [
      "347/512",
      "177/256",
      "191/256",
      "99/128"
    ],
    [
      "85/128",
      "347/512",
      "191/256",
      "99/128"
    ],
    [
      "85/128",
      "177/256",
      "23/32",
      "191/256"
    ],
    [
      "333/512",
      "85/128",
      "205/256",
      "53/64"
    ],
    [
      "163/256",
      "333/512",
      "205/256",
      "53/64"
    ],
    [
      "333/512",
      "85/128",
      "403/512",
      "205/256"
    ],
    [
      "333/512",
      "85/128",
      "99/128",
      "403/512"
    ],
    [
      "163/256",
      "333/512",
      "403/512",
      "205/256"
    ],
    [
      "163/256",
      "333/512",
      "99/128",
      "403/512"
    ],
    [
      "319/512",
      "163/256",
      "205/256",
      "53/64"
    ],
    [
      "39/64",
      "319/512",
      "205/256",
      "53/64"
    ],
    [
      "319/512",
      "163/256",
      "403/512",
      "205/256"
    ],
    [
      "319/512",
      "163/256",
      "99/128",
      "403/512"
    ],
    [
      "39/64",
      "319/512",
      "403/512",
      "205/256"
    ],
    [
      "39/64",
      "319/512",
      "99/128",
      "403/512"
    ],
    [
      "333/512",
      "85/128",
      "389/512",
      "99/128"
    ],
    [
      "333/512",
      "85/128",
      "191/256",
      "389/512"
    ],
    [
      "163/256",
      "333/512",
      "389/512",
      "99/128"
    ],
    [
      "163/256",
      "333/512",
      "191/256",
      "389/512"
    ],
    [
      "333/512",
      "85/128",
      "375/512",
      "191/256"
    ],
    [
      "333/512",
      "85/128",
      "23/32",
      "375/512"
    ],
    [
      "163/256",
      "333/512",
      "375/512",
      "191/256"
    ],
    [
      "163/256",
      "333/512",
      "23/32",
      "375/512"
    ],
    [
      "319/512",
      "163/256",
      "389/512",
      "99/128"
    ],
    [
      "319/512",
      "163/256",
      "191/256",
      "389/512"
    ],
    [
      "39/64",
      "319/512",
      "389/512",
      "99/128"
    ],
    [
      "39/64",
      "319/512",
      "191/256",
      "389/512"
    ],
    [
      "319/512",
      "163/256",
      "375/512",
      "191/256"
    ],
    [
      "319/512",
      "163/256",
      "23/32",
      "375/512"
    ],
    [
      "39/64",
      "319/512",
      "375/512",
      "191/256"
    ],
    [
      "39/64",
      "319/512",
      "23/32",
      "375/512"
    ],
    [
      "71/128",
      "39/64",
      "113/128",
      "15/16"
    ],
    [
      "149/256",
      "39/64",
      "219/256",
      "113/128"
    ],
    [
      "149/256",
      "39/64",
      "53/64",
      "219/256"
    ],
    [
      "71/128",
      "149/256",
      "219/256",
      "113/128"
    ],
    [
      "71/128",
      "149/256",
      "53/64",
      "219/256"
    ],
    [
      "1/2",
      "71/128",
      "113/128",
      "15/16"
    ],
    [
      "1/2",
      "71/128",
      "53/64",
      "113/128"
    ],
    [
      "149/256",
      "39/64",
      "205/256",
      "53/64"
    ],
    [
      "305/512",
      "39/64",
      "403/512",
      "205/256"
    ],
    [
      "305/512",
      "39/64",
      "99/128",
      "403/512"
    ],
    [
      "149/256",
      "305/512",
      "403/512",
      "205/256"
    ],
    [
      "149/256",
      "305/512",
      "99/128",
      "403/512"
    ],
    [
      "71/128",
      "149/256",
      "205/256",
      "53/64"
    ],
    [
      "291/512",
      "149/256",
      "403/512",
      "205/256"
    ],
    [
      "291/512",
      "149/256",
      "99/128",
      "403/512"
    ],
    [
      "71/128",
      "291/512",
      "99/128",
      "205/256"
    ],
    [
      "305/512",
      "39/64",
      "389/512",
      "99/128"
    ],
    [
      "305/512",
      "39/64",
      "191/256",
      "389/512"
    ],
    [
      "149/256",
      "305/512",
      "389/512",
      "99/128"
    ],
    [
      "149/256",
      "305/512",
      "191/256",
      "389/512"
    ],
    [
      "305/512",
      "39/64",
      "375/512",
      "191/256"
    ],
    [
      "305/512",
      "39/64",
      "23/32",
      "375/512"
    ],
    [
      "149/256",
      "305/512",
      "375/512",
      "191/256"
    ],
    [
      "603/1024",
      "305/512",
      "23/32",
      "375/512"
    ],
    [
      "149/256",
      "603/1024",
      "23/32",
      "375/512"
    ],
    [
      "291/512",
      "149/256",
      "389/512",
      "99/128"
    ],
    [
      "291/512",
      "149/256",
      "191/256",
      "389/512"
    ],
    [
      "71/128",
      "291/512",
      "389/512",
      "99/128"
    ],
    [
      "71/128",
      "291/512",
      "191/256",
      "389/512"
    ],
    [
      "291/512",
      "149/256",
      "375/512",
      "191/256"
    ],
    [
      "291/512",
      "149/256",
      "23/32",
      "375/512"
    ],
    [
      "71/128",
      "291/512",
      "375/512",
      "191/256"
    ],
    [
      "71/128",
      "291/512",
      "23/32",
      "375/512"
    ],
    [
      "135/256",
      "71/128",
      "205/256",
      "53/64"
    ],
    [
      "135/256",
      "71/128",
      "99/128",
      "205/256"
    ],
    [
      "1/2",
      "135/256",
      "205/256",
      "53/64"
    ],
    [
      "1/2",
      "135/256",
      "99/128",
      "205/256"
    ],
    [
      "277/512",
      "71/128",
      "389/512",
      "99/128"
    ],
    [
      "277/512",
      "71/128",
      "191/256",
      "389/512"
    ],
    [
      "135/256",
      "277/512",
      "389/512",
      "99/128"
    ],
    [
      "135/256",
      "277/512",
      "191/256",
      "389/512"
    ],
    [
      "277/512",
      "71/128",
      "375/512",
      "191/256"
    ],
    [
      "277/512",
      "71/128",
      "23/32",
      "375/512"
    ],
    [
      "135/256",
      "277/512",
      "375/512",
      "191/256"
    ],
    [
      "135/256",
      "277/512",
      "23/32",
      "375/512"
    ],
    [
      "1/2",
      "135/256",
      "191/256",
      "99/128"
    ],
    [
      "263/512",
      "135/256",
      "375/512",
      "191/256"
    ],
    [
      "263/512",
      "135/256",
      "23/32",
      "375/512"
    ],
    [
      "1/2",
      "263/512",
      "23/32",
      "191/256"
    ],
    [
      "177/256",
      "23/32",
      "85/128",
      "23/32"
    ],
    [
      "85/128",
      "177/256",
      "177/256",
      "23/32"
    ],
    [
      "85/128",
      "177/256",
      "85/128",
      "177/256"
    ],
    [
      "85/128",
      "23/32",
      "39/64",
      "85/128"
    ],
    [
      "333/512",
      "85/128",
      "177/256",
      "23/32"
    ],
    [
      "163/256",
      "333/512",
      "361/512",
      "23/32"
    ],
    [
      "163/256",
      "333/512",
      "177/256",
      "361/512"
    ],
    [
      "333/512",
      "85/128",
      "85/128",
      "177/256"
    ],
    [
      "163/256",
      "333/512",
      "85/128",
      "177/256"
    ],
    [
      "319/512",
      "163/256",
      "361/512",
      "23/32"
    ],
    [
      "319/512",
      "163/256",
      "177/256",
      "361/512"
    ],
    [
      "39/64",
      "319/512",
      "361/512",
      "23/32"
    ],
    [
      "39/64",
      "319/512",
      "177/256",
      "361/512"
    ],
    [
      "319/512",
      "163/256",
      "347/512",
      "177/256"
    ],
    [
      "319/512",
      "163/256",
      "85/128",
      "347/512"
    ],
    [
      "39/64",
      "319/512",
      "347/512",
      "177/256"
    ],
    [
      "39/64",
      "319/512",
      "85/128",
      "347/512"
    ],
    [
      "163/256",
      "85/128",
      "163/256",
      "85/128"
    ],
    [
      "163/256",
      "85/128",
      "39/64",
      "163/256"
    ],
    [
      "319/512",
      "163/256",
      "163/256",
      "85/128"
    ],
    [
      "39/64",
      "319/512",
      "333/512",
      "85/128"
    ],
    [
      "39/64",
      "319/512",
      "163/256",
      "333/512"
    ],
    [
      "39/64",
      "163/256",
      "39/64",
      "163/256"
    ],
    [
      "85/128",
      "23/32",
      "1/2",
      "39/64"
    ],
    [
      "163/256",
      "85/128",
      "71/128",
      "39/64"
    ],
    [
      "39/64",
      "163/256",
      "71/128",
      "39/64"
    ],
    [
      "39/64",
      "85/128",
      "1/2",
      "71/128"
    ],
    [
      "617/1024",
      "39/64",
      "361/512",
      "23/32"
    ],
    [
      "305/512",
      "617/1024",
      "361/512",
      "23/32"
    ],
    [
      "617/1024",
      "39/64",
      "177/256",
      "361/512"
    ],
    [
      "305/512",
      "617/1024",
      "177/256",
      "361/512"
    ],
    [
      "603/1024",
      "305/512",
      "361/512",
      "23/32"
    ],
    [
      "149/256",
      "603/1024",
      "361/512",
      "23/32"
    ],
    [
      "603/1024",
      "305/512",
      "177/256",
      "361/512"
    ],
    [
      "149/256",
      "603/1024",
      "177/256",
      "361/512"
    ],
    [
      "305/512",
      "39/64",
      "347/512",
      "177/256"
    ],
    [
      "305/512",
      "39/64",
      "85/128",
      "347/512"
    ],
    [
      "603/1024",
      "305/512",
      "347/512",
      "177/256"
    ],
    [
      "149/256",
      "603/1024",
      "347/512",
      "177/256"
    ],
    [
      "603/1024",
      "305/512",
      "85/128",
      "347/512"
    ],
    [
      "149/256",
      "603/1024",
      "85/128",
      "347/512"
    ],
    [
      "589/1024",
      "149/256",
      "361/512",
      "23/32"
    ],
    [
      "291/512",
      "589/1024",
      "361/512",
      "23/32"
    ],
    [
      "589/1024",
      "149/256",
      "715/1024",
      "361/512"
    ],
    [
      "589/1024",
      "149/256",
      "177/256",
      "715/1024"
    ],
    [
      "291/512",
      "589/1024",
      "715/1024",
      "361/512"
    ],
    [
      "291/512",
      "589/1024",
      "177/256",
      "715/1024"
    ],
    [
      "575/1024",
      "291/512",
      "361/512",
      "23/32"
    ],
    [
      "71/128",
      "575/1024",
      "361/512",
      "23/32"
    ],
    [
      "575/1024",
      "291/512",
      "715/1024",
      "361/512"
    ],
    [
      "575/1024",
      "291/512",
      "177/256",
      "715/1024"
    ],
    [
      "71/128",
      "575/1024",
      "715/1024",
      "361/512"
    ],
    [
      "71/128",
      "575/1024",
      "177/256",
      "715/1024"
    ],
    [
      "589/1024",
      "149/256",
      "701/1024",
      "177/256"
    ],
    [
      "589/1024",
      "149/256",
      "347/512",
      "701/1024"
    ],
    [
      "291/512",
      "589/1024",
      "701/1024",
      "177/256"
    ],
    [
      "291/512",
      "589/1024",
      "347/512",
      "701/1024"
    ],
    [
      "589/1024",
      "149/256",
      "687/1024",
      "347/512"
    ],
    [
      "589/1024",
      "149/256",
      "85/128",
      "687/1024"
    ],
    [
      "291/512",
      "589/1024",
      "687/1024",
      "347/512"
    ],
    [
      "291/512",
      "589/1024",
      "85/128",
      "687/1024"
    ],
    [
      "575/1024",
      "291/512",
      "701/1024",
      "177/256"
    ],
    [
      "575/1024",
      "291/512",
      "347/512",
      "701/1024"
    ],
    [
      "71/128",
      "575/1024",
      "701/1024",
      "177/256"
    ],
    [
      "71/128",
      "575/1024",
      "347/512",
      "701/1024"
    ],
    [
      "575/1024",
      "291/512",
      "687/1024",
      "347/512"
    ],
    [
      "575/1024",
      "291/512",
      "85/128",
      "687/1024"
    ],
    [
      "71/128",
      "575/1024",
      "687/1024",
      "347/512"
    ],
    [
      "71/128",
      "575/1024",
      "85/128",
      "687/1024"
    ],
    [
      "305/512",
      "39/64",
      "333/512",
      "85/128"
    ],
    [
      "305/512",
      "39/64",
      "163/256",
      "333/512"
    ],
    [
      "603/1024",
      "305/512",
      "333/512",
      "85/128"
    ],
    [
      "149/256",
      "603/1024",
      "333/512",
      "85/128"
    ],
    [
      "149/256",
      "305/512",
      "163/256",
      "333/512"
    ],
    [
      "305/512",
      "39/64",
      "39/64",
      "163/256"
    ],
    [
      "149/256",
      "305/512",
      "319/512",
      "163/256"
    ],
    [
      "149/256",
      "305/512",
      "39/64",
      "319/512"
    ],
    [
      "589/1024",
      "149/256",
      "333/512",
      "85/128"
    ],
    [
      "291/512",
      "589/1024",
      "673/1024",
      "85/128"
    ],
    [
      "291/512",
      "589/1024",
      "333/512",
      "673/1024"
    ],
    [
      "589/1024",
      "149/256",
      "163/256",
      "333/512"
    ],
    [
      "291/512",
      "589/1024",
      "163/256",
      "333/512"
    ],
    [
      "575/1024",
      "291/512",
      "673/1024",
      "85/128"
    ],
    [
      "575/1024",
      "291/512",
      "333/512",
      "673/1024"
    ],
    [
      "71/128",
      "575/1024",
      "673/1024",
      "85/128"
    ],
    [
      "71/128",
      "575/1024",
      "333/512",
      "673/1024"
    ],
    [
      "575/1024",
      "291/512",
      "659/1024",
      "333/512"
    ],
    [
      "575/1024",
      "291/512",
      "163/256",
      "659/1024"
    ],
    [
      "71/128",
      "575/1024",
      "659/1024",
      "333/512"
    ],
    [
      "71/128",
      "575/1024",
      "163/256",
      "659/1024"
    ],
    [
      "291/512",
      "149/256",
      "319/512",
      "163/256"
    ],
    [
      "291/512",
      "149/256",
      "39/64",
      "319/512"
    ],
    [
      "575/1024",
      "291/512",
      "319/512",
      "163/256"
    ],
    [
      "71/128",
      "575/1024",
      "319/512",
      "163/256"
    ],
    [
      "71/128",
      "291/512",
      "39/64",
      "319/512"
    ],
    [
      "277/512",
      "71/128",
      "361/512",
      "23/32"
    ],
    [
      "561/1024",
      "71/128",
      "715/1024",
      "361/512"
    ],
    [
      "561/1024",
      "71/128",
      "177/256",
      "715/1024"
    ],
    [
      "277/512",
      "561/1024",
      "177/256",
      "361/512"
    ],
    [
      "135/256",
      "277/512",
      "361/512",
      "23/32"
    ],
    [
      "135/256",
      "277/512",
      "177/256",
      "361/512"
    ],
    [
      "561/1024",
      "71/128",
      "701/1024",
      "177/256"
    ],
    [
      "561/1024",
      "71/128",
      "347/512",
      "701/1024"
    ],
    [
      "277/512",
      "561/1024",
      "701/1024",
      "177/256"
    ],
    [
      "277/512",
      "561/1024",
      "347/512",
      "701/1024"
    ],
    [
      "561/1024",
      "71/128",
      "687/1024",
      "347/512"
    ],
    [
      "561/1024",
      "71/128",
      "85/128",
      "687/1024"
    ],
    [
      "277/512",
      "561/1024",
      "687/1024",
      "347/512"
    ],
    [
      "277/512",
      "561/1024",
      "85/128",
      "687/1024"
    ],
    [
      "547/1024",
      "277/512",
      "701/1024",
      "177/256"
    ],
    [
      "547/1024",
      "277/512",
      "347/512",
      "701/1024"
    ],
    [
      "135/256",
      "547/1024",
      "347/512",
      "177/256"
    ],
    [
      "547/1024",
      "277/512",
      "687/1024",
      "347/512"
    ],
    [
      "547/1024",
      "277/512",
      "85/128",
      "687/1024"
    ],
    [
      "135/256",
      "547/1024",
      "687/1024",
      "347/512"
    ],
    [
      "135/256",
      "547/1024",
      "85/128",
      "687/1024"
    ],
    [
      "263/512",
      "135/256",
      "361/512",
      "23/32"
    ],
    [
      "263/512",
      "135/256",
      "177/256",
      "361/512"
    ],
    [
      "1/2",
      "263/512",
      "361/512",
      "23/32"
    ],
    [
      "1/2",
      "263/512",
      "177/256",
      "361/512"
    ],
    [
      "263/512",
      "135/256",
      "347/512",
      "177/256"
    ],
    [
      "263/512",
      "135/256",
      "85/128",
      "347/512"
    ],
    [
      "1/2",
      "263/512",
      "347/512",
      "177/256"
    ],
    [
      "1/2",
      "263/512",
      "85/128",
      "347/512"
    ],
    [
      "561/1024",
      "71/128",
      "673/1024",
      "85/128"
    ],
    [
      "561/1024",
      "71/128",
      "333/512",
      "673/1024"
    ],
    [
      "277/512",
      "561/1024",
      "673/1024",
      "85/128"
    ],
    [
      "277/512",
      "561/1024",
      "333/512",
      "673/1024"
    ],
    [
      "561/1024",
      "71/128",
      "659/1024",
      "333/512"
    ],
    [
      "561/1024",
      "71/128",
      "163/256",
      "659/1024"
    ],
    [
      "277/512",
      "561/1024",
      "659/1024",
      "333/512"
    ],
    [
      "277/512",
      "561/1024",
      "163/256",
      "659/1024"
    ],
    [
      "547/1024",
      "277/512",
      "673/1024",
      "85/128"
    ],
    [
      "547/1024",
      "277/512",
      "333/512",
      "673/1024"
    ],
    [
      "135/256",
      "547/1024",
      "673/1024",
      "85/128"
    ],
    [
      "135/256",
      "547/1024",
      "333/512",
      "673/1024"
    ],
    [
      "547/1024",
      "277/512",
      "659/1024",
      "333/512"
    ],
    [
      "547/1024",
      "277/512",
      "163/256",
      "659/1024"
    ],
    [
      "135/256",
      "547/1024",
      "659/1024",
      "333/512"
    ],
    [
      "135/256",
      "547/1024",
      "163/256",
      "659/1024"
    ],
    [
      "561/1024",
      "71/128",
      "645/1024",
      "163/256"
    ],
    [
      "561/1024",
      "71/128",
      "319/512",
      "645/1024"
    ],
    [
      "277/512",
      "561/1024",
      "645/1024",
      "163/256"
    ],
    [
      "277/512",
      "561/1024",
      "319/512",
      "645/1024"
    ],
    [
      "561/1024",
      "71/128",
      "39/64",
      "319/512"
    ],
    [
      "277/512",
      "561/1024",
      "39/64",
      "319/512"
    ],
    [
      "547/1024",
      "277/512",
      "645/1024",
      "163/256"
    ],
    [
      "547/1024",
      "277/512",
      "319/512",
      "645/1024"
    ],
    [
      "135/256",
      "547/1024",
      "645/1024",
      "163/256"
    ],
    [
      "135/256",
      "547/1024",
      "319/512",
      "645/1024"
    ],
    [
      "547/1024",
      "277/512",
      "39/64",
      "319/512"
    ],
    [
      "135/256",
      "547/1024",
      "39/64",
      "319/512"
    ],
    [
      "533/1024",
      "135/256",
      "333/512",
      "85/128"
    ],
    [
      "263/512",
      "533/1024",
      "333/512",
      "85/128"
    ],
    [
      "533/1024",
      "135/256",
      "659/1024",
      "333/512"
    ],
    [
      "533/1024",
      "135/256",
      "163/256",
      "659/1024"
    ],
    [
      "263/512",
      "533/1024",
      "163/256",
      "333/512"
    ],
    [
      "1/2",
      "263/512",
      "333/512",
      "85/128"
    ],
    [
      "1/2",
      "263/512",
      "163/256",
      "333/512"
    ],
    [
      "533/1024",
      "135/256",
      "319/512",
      "163/256"
    ],
    [
      "263/512",
      "533/1024",
      "319/512",
      "163/256"
    ],
    [
      "263/512",
      "135/256",
      "39/64",
      "319/512"
    ],
    [
      "1/2",
      "263/512",
      "319/512",
      "163/256"
    ],
    [
      "1/2",
      "263/512",
      "39/64",
      "319/512"
    ],
    [
      "149/256",
      "39/64",
      "149/256",
      "39/64"
    ],
    [
      "149/256",
      "39/64",
      "71/128",
      "149/256"
    ],
    [
      "291/512",
      "149/256",
      "149/256",
      "39/64"
    ],
    [
      "71/128",
      "291/512",
      "305/512",
      "39/64"
    ],
    [
      "71/128",
      "291/512",
      "149/256",
      "305/512"
    ],
    [
      "71/128",
      "149/256",
      "71/128",
      "149/256"
    ],
    [
      "71/128",
      "39/64",
      "1/2",
      "71/128"
    ],
    [
      "277/512",
      "71/128",
      "305/512",
      "39/64"
    ],
    [
      "277/512",
      "71/128",
      "149/256",
      "305/512"
    ],
    [
      "135/256",
      "277/512",
      "305/512",
      "39/64"
    ],
    [
      "135/256",
      "277/512",
      "149/256",
      "305/512"
    ],
    [
      "135/256",
      "71/128",
      "71/128",
      "149/256"
    ],
    [
      "263/512",
      "135/256",
      "305/512",
      "39/64"
    ],
    [
      "263/512",
      "135/256",
      "149/256",
      "305/512"
    ],
    [
      "1/2",
      "263/512",
      "305/512",
      "39/64"
    ],
    [
      "1/2",
      "263/512",
      "149/256",
      "305/512"
    ],
    [
      "1/2",
      "135/256",
      "71/128",
      "149/256"
    ],
    [
      "1/2",
      "71/128",
      "1/2",
      "71/128"
    ],
    [
      "53/64",
      "15/16",
      "9/32",
      "1/2"
    ],
    [
      "23/32",
      "53/64",
      "9/32",
      "1/2"
    ],
    [
      "23/32",
      "15/16",
      "1/16",
      "9/32"
    ],
    [
      "39/64",
      "23/32",
      "25/64",
      "1/2"
    ],
    [
      "39/64",
      "23/32",
      "9/32",
      "25/64"
    ],
    [
      "71/128",
      "39/64",
      "25/64",
      "1/2"
    ],
    [
      "1/2",
      "71/128",
      "57/128",
      "1/2"
    ],
    [
      "1/2",
      "71/128",
      "25/64",
      "57/128"
    ],
    [
      "71/128",
      "39/64",
      "9/32",
      "25/64"
    ],
    [
      "1/2",
      "71/128",
      "43/128",
      "25/64"
    ],
    [
      "1/2",
      "71/128",
      "9/32",
      "43/128"
    ],
    [
      "39/64",
      "23/32",
      "11/64",
      "9/32"
    ],
    [
      "39/64",
      "23/32",
      "1/16",
      "11/64"
    ],
    [
      "71/128",
      "39/64",
      "11/64",
      "9/32"
    ],
    [
      "1/2",
      "71/128",
      "11/64",
      "9/32"
    ],
    [
      "1/2",
      "39/64",
      "1/16",
      "11/64"
    ],
    [
      "57/128",
      "1/2",
      "113/128",
      "15/16"
    ],
    [
      "57/128",
      "1/2",
      "53/64",
      "113/128"
    ],
    [
      "25/64",
      "57/128",
      "53/64",
      "15/16"
    ],
    [
      "121/256",
      "1/2",
      "205/256",
      "53/64"
    ],
    [
      "121/256",
      "1/2",
      "99/128",
      "205/256"
    ],
    [
      "57/128",
      "121/256",
      "99/128",
      "53/64"
    ],
    [
      "121/256",
      "1/2",
      "191/256",
      "99/128"
    ],
    [
      "121/256",
      "1/2",
      "23/32",
      "191/256"
    ],
    [
      "57/128",
      "121/256",
      "191/256",
      "99/128"
    ],
    [
      "57/128",
      "121/256",
      "23/32",
      "191/256"
    ],
    [
      "25/64",
      "57/128",
      "99/128",
      "53/64"
    ],
    [
      "25/64",
      "57/128",
      "23/32",
      "99/128"
    ],
    [
      "9/32",
      "25/64",
      "53/64",
      "15/16"
    ],
    [
      "43/128",
      "25/64",
      "99/128",
      "53/64"
    ],
    [
      "43/128",
      "25/64",
      "23/32",
      "99/128"
    ],
    [
      "9/32",
      "43/128",
      "23/32",
      "53/64"
    ],
    [
      "249/512",
      "1/2",
      "361/512",
      "23/32"
    ],
    [
      "249/512",
      "1/2",
      "177/256",
      "361/512"
    ],
    [
      "121/256",
      "249/512",
      "177/256",
      "23/32"
    ],
    [
      "249/512",
      "1/2",
      "347/512",
      "177/256"
    ],
    [
      "249/512",
      "1/2",
      "85/128",
      "347/512"
    ],
    [
      "121/256",
      "249/512",
      "347/512",
      "177/256"
    ],
    [
      "121/256",
      "249/512",
      "85/128",
      "347/512"
    ],
    [
      "57/128",
      "121/256",
      "177/256",
      "23/32"
    ],
    [
      "57/128",
      "121/256",
      "85/128",
      "177/256"
    ],
    [
      "249/512",
      "1/2",
      "333/512",
      "85/128"
    ],
    [
      "249/512",
      "1/2",
      "163/256",
      "333/512"
    ],
    [
      "121/256",
      "249/512",
      "333/512",
      "85/128"
    ],
    [
      "121/256",
      "249/512",
      "163/256",
      "333/512"
    ],
    [
      "249/512",
      "1/2",
      "319/512",
      "163/256"
    ],
    [
      "249/512",
      "1/2",
      "39/64",
      "319/512"
    ],
    [
      "121/256",
      "249/512",
      "319/512",
      "163/256"
    ],
    [
      "121/256",
      "249/512",
      "39/64",
      "319/512"
    ],
    [
      "57/128",
      "121/256",
      "163/256",
      "85/128"
    ],
    [
      "57/128",
      "121/256",
      "39/64",
      "163/256"
    ],
    [
      "107/256",
      "57/128",
      "177/256",
      "23/32"
    ],
    [
      "107/256",
      "57/128",
      "85/128",
      "177/256"
    ],
    [
      "25/64",
      "107/256",
      "85/128",
      "23/32"
    ],
    [
      "107/256",
      "57/128",
      "163/256",
      "85/128"
    ],
    [
      "107/256",
      "57/128",
      "39/64",
      "163/256"
    ],
    [
      "25/64",
      "107/256",
      "39/64",
      "85/128"
    ],
    [
      "249/512",
      "1/2",
      "305/512",
      "39/64"
    ],
    [
      "249/512",
      "1/2",
      "149/256",
      "305/512"
    ],
    [
      "121/256",
      "249/512",
      "149/256",
      "39/64"
    ],
    [
      "121/256",
      "1/2",
      "71/128",
      "149/256"
    ],
    [
      "57/128",
      "121/256",
      "149/256",
      "39/64"
    ],
    [
      "57/128",
      "121/256",
      "71/128",
      "149/256"
    ],
    [
      "57/128",
      "1/2",
      "1/2",
      "71/128"
    ],
    [
      "107/256",
      "57/128",
      "149/256",
      "39/64"
    ],
    [
      "107/256",
      "57/128",
      "71/128",
      "149/256"
    ],
    [
      "25/64",
      "107/256",
      "71/128",
      "39/64"
    ],
    [
      "25/64",
      "57/128",
      "1/2",
      "71/128"
    ],
    [
      "43/128",
      "25/64",
      "85/128",
      "23/32"
    ],
    [
      "43/128",
      "25/64",
      "39/64",
      "85/128"
    ],
    [
      "9/32",
      "43/128",
      "39/64",
      "23/32"
    ],
    [
      "43/128",
      "25/64",
      "1/2",
      "39/64"
    ],
    [
      "9/32",
      "43/128",
      "1/2",
      "39/64"
    ],
    [
      "11/64",
      "9/32",
      "23/32",
      "15/16"
    ],
    [
      "1/16",
      "11/64",
      "23/32",
      "15/16"
    ],
    [
      "11/64",
      "9/32",
      "39/64",
      "23/32"
    ],
    [
      "11/64",
      "9/32",
      "1/2",
      "39/64"
    ],
    [
      "1/16",
      "11/64",
      "1/2",
      "23/32"
    ],
    [
      "57/128",
      "1/2",
      "57/128",
      "1/2"
    ],
    [
      "57/128",
      "1/2",
      "25/64",
      "57/128"
    ],
    [
      "25/64",
      "57/128",
      "25/64",
      "1/2"
    ],
    [
      "57/128",
      "1/2",
      "43/128",
      "25/64"
    ],
    [
      "57/128",
      "1/2",
      "9/32",
      "43/128"
    ],
    [
      "25/64",
      "57/128",
      "43/128",
      "25/64"
    ],
    [
      "25/64",
      "57/128",
      "9/32",
      "43/128"
    ],
    [
      "43/128",
      "25/64",
      "25/64",
      "1/2"
    ],
    [
      "9/32",
      "43/128",
      "25/64",
      "1/2"
    ],
    [
      "43/128",
      "25/64",
      "43/128",
      "25/64"
    ],
    [
      "43/128",
      "25/64",
      "9/32",
      "43/128"
    ],
    [
      "9/32",
      "43/128",
      "9/32",
      "25/64"
    ],
    [
      "57/128",
      "1/2",
      "29/128",
      "9/32"
    ],
    [
      "57/128",
      "1/2",
      "11/64",
      "29/128"
    ],
    [
      "25/64",
      "57/128",
      "29/128",
      "9/32"
    ],
    [
      "25/64",
      "57/128",
      "11/64",
      "29/128"
    ],
    [
      "57/128",
      "1/2",
      "1/16",
      "11/64"
    ],
    [
      "25/64",
      "57/128",
      "1/16",
      "11/64"
    ],
    [
      "43/128",
      "25/64",
      "29/128",
      "9/32"
    ],
    [
      "43/128",
      "25/64",
      "11/64",
      "29/128"
    ],
    [
      "9/32",
      "43/128",
      "29/128",
      "9/32"
    ],
    [
      "9/32",
      "43/128",
      "11/64",
      "29/128"
    ],
    [
      "43/128",
      "25/64",
      "15/128",
      "11/64"
    ],
    [
      "43/128",
      "25/64",
      "1/16",
      "15/128"
    ],
    [
      "9/32",
      "43/128",
      "15/128",
      "11/64"
    ],
    [
      "9/32",
      "43/128",
      "1/16",
      "15/128"
    ],
    [
      "11/64",
      "9/32",
      "25/64",
      "1/2"
    ],
    [
      "11/64",
      "9/32",
      "9/32",
      "25/64"
    ],
    [
      "1/16",
      "11/64",
      "9/32",
      "1/2"
    ],
    [
      "29/128",
      "9/32",
      "29/128",
      "9/32"
    ],
    [
      "29/128",
      "9/32",
      "11/64",
      "29/128"
    ],
    [
      "11/64",
      "29/128",
      "11/64",
      "9/32"
    ],
    [
      "29/128",
      "9/32",
      "15/128",
      "11/64"
    ],
    [
      "29/128",
      "9/32",
      "1/16",
      "15/128"
    ],
    [
      "11/64",
      "29/128",
      "15/128",
      "11/64"
    ],
    [
      "11/64",
      "29/128",
      "1/16",
      "15/128"
    ],
    [
      "1/16",
      "11/64",
      "11/64",
      "9/32"
    ],
    [
      "15/128",
      "11/64",
      "15/128",
      "11/64"
    ],
    [
      "15/128",
      "11/64",
      "1/16",
      "15/128"
    ],
    [
      "1/16",
      "15/128",
      "1/16",
      "11/64"
    ],
    [
      "1/2",
      "15/16",
      "0",
      "1/16"
    ],
    [
      "9/32",
      "1/2",
      "0",
      "1/16"
    ],
    [
      "11/64",
      "9/32",
      "0",
      "1/16"
    ],
    [
      "15/128",
      "11/64",
      "0",
      "1/16"
    ],
    [
      "1/16",
      "15/128",
      "1/32",
      "1/16"
    ],
    [
      "1/16",
      "15/128",
      "0",
      "1/32"
    ],
    [
      "0",
      "1/16",
      "15/16",
      "1"
    ],
    [
      "0",
      "1/16",
      "1/2",
      "15/16"
    ],
    [
      "0",
      "1/16",
      "9/32",
      "1/2"
    ],
    [
      "0",
      "1/16",
      "1/16",
      "9/32"
    ]
  ],
  "corner_boxes": [
    [
      "0",
      "1/16",
      "0",
      "1/16"
    ],
    [
      "15/16",
      "1",
      "15/16",
      "1"
    ]
  ],
  "visited": 909,
  "maxdepth": 14,
  "maxratio": "7088151308636811642038281609376155153760720211690301096810410804050782755931378591840996749914136566211253953935866453887328131630260687309600590674798204943366252279333169417039268870215294961469453125/7090075364493388236233083269087103378358043312456460824503996000734035503239303024707800367459043831778646514547944231913706395574017854366199047160779879303297559478950581563154866533983445621569224704",
  "area": "1",
  "seconds": 0.12113547325134277
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/contiguous_certificate.json <==
{
  "ray": [
    6,
    6,
    4,
    4,
    5,
    3
  ],
  "coefficients": [
    "0",
    "-20*n*(H + 2)*(H + 3)*(-H + n - 2)*(H + n + 3)*(H + n + 4)",
    "5*n*(H + 3)*(H + n + 3)*(H + n + 4)*(-15*H**2 - 65*H*n - 100*H + 148*n**2 - 134*n - 164)",
    "-5*n*(H + n + 3)*(H + n + 4)*(-20*H**3 - 215*H**2*n - 250*H**2 - 31*H*n**2 - 1542*H*n - 1032*H + 644*n**3 + 283*n**2 - 2727*n - 1410)",
    "5*n*(H + n + 3)*(H + n + 4)*(-10*H**3 - 215*H**2*n - 160*H**2 - 501*H*n**2 - 1972*H*n - 832*H + 390*n**3 - 1848*n**2 - 4476*n - 1416)",
    "5*n*(H + n + 3)*(H + n + 4)*(H + n + 5)*(65*H*n + 10*H + 252*n**2 + 399*n + 54)",
    "5*n*(H + n + 3)*(H + n + 4)*(H + n + 5)*(H + n + 6)*(H + 2*n + 6)"
  ],
  "P": "-5*H**4*n*x**4 - 5*H**4*n*x**3*y + 30*H**4*n*x**3 - 5*H**4*n*x**2*y**2 + 30*H**4*n*x**2*y - 25*H**4*n*x**2 - 5*H**4*n*x*y**3 + 30*H**4*n*x*y**2 - 25*H**4*n*x*y - 4*H**4*n*y**4 - 7*H**4*n*y**3 - 5*H**4*n*y**2 + 4*H**4*y**4 - 23*H**4*y**3 + 15*H**4*y**2 - 25*H**3*n**2*x**4 - 50*H**3*n**2*x**3*y + 470*H**3*n**2*x**3 - 75*H**3*n**2*x**2*y**2 + 645*H**3*n**2*x**2*y - 845*H**3*n**2*x**2 - 100*H**3*n**2*x*y**3 + 820*H**3*n**2*x*y**2 - 1120*H**3*n**2*x*y + 400*H**3*n**2*x - 96*H**3*n**2*y**4 - 100*H**3*n**2*y**3 - H**3*n**2*y**2 + 85*H**3*n**2*y - 90*H**3*n*x**4 - 95*H**3*n*x**3*y + 595*H**3*n*x**3 - 100*H**3*n*x**2*y**2 + 630*H**3*n*x**2*y - 680*H**3*n*x**2 - 105*H**3*n*x*y**3 + 665*H**3*n*x*y**2 - 735*H**3*n*x*y + 175*H**3*n*x + 24*H**3*n*y**4 - 705*H**3*n*y**3 + 601*H**3*n*y**2 - 140*H**3*n*y + 72*H**3*y**4 - 432*H**3*y**3 + 372*H**3*y**2 - 60*H**3*y - 45*H**2*n**3*x**4 - 145*H**2*n**3*x**3*y + 2160*H**2*n**3*x**3 - 370*H**2*n**3*x**2*y**2 + 4435*H**2*n**3*x**2*y - 6205*H**2*n**3*x**2 - 720*H**2*n**3*x*y**3 + 7710*H**2*n**3*x*y**2 - 12330*H**2*n**3*x*y + 6090*H**2*n**3*x - 864*H**2*n**3*y**4 - 648*H**2*n**3*y**3 + 288*H**2*n**3*y**2 + 828*H**2*n**3*y - 180*H**2*n**3 - 330*H**2*n**2*x**4 - 675*H**2*n**2*x**3*y + 6305*H**2*n**2*x**3 - 1095*H**2*n**2*x**2*y**2 + 9385*H**2*n**2*x**2*y - 12905*H**2*n**2*x**2 - 1590*H**2*n**2*x*y**3 + 13065*H**2*n**2*x*y**2 - 19155*H**2*n**2*x*y + 8355*H**2*n**2*x - 432*H**2*n**2*y**4 - 6756*H**2*n**2*y**3 + 7218*H**2*n**2*y**2 - 1356*H**2*n**2*y + 30*H**2*n**2 - 595*H**2*n*x**4 - 660*H**2*n*x**3*y + 4255*H**2*n*x**3 - 735*H**2*n*x**2*y**2 + 4780*H**2*n*x**2*y - 5915*H**2*n*x**2 - 820*H**2*n*x*y**3 + 5385*H**2*n*x*y**2 - 6920*H**2*n*x*y + 2505*H**2*n*x + 820*H**2*n*y**4 - 8843*H**2*n*y**3 + 9599*H**2*n*y**2 - 2832*H**2*n*y + 120*H**2*n + 476*H**2*y**4 - 2953*H**2*y**3 + 3021*H**2*y**2 - 786*H**2*y + 30*H**2 - 35*H*n**4*x**4 - 160*H*n**4*x**3*y + 3030*H*n**4*x**3 - 660*H*n**4*x**2*y**2 + 11680*H*n**4*x**2*y - 12475*H*n**4*x**2 - 2160*H*n**4*x*y**3 + 31080*H*n**4*x*y**2 - 45900*H*n**4*x*y + 18480*H*n**4*x - 3456*H*n**4*y**4 - 3024*H*n**4*y**3 + 684*H*n**4*y**2 + 3276*H*n**4*y - 360*H*n**4 - 390*H*n**3*x**4 - 1240*H*n**3*x**3*y + 17335*H*n**3*x**3 - 3440*H*n**3*x**2*y**2 + 39790*H*n**3*x**2*y - 52635*H*n**3*x**2 - 7740*H*n**3*x*y**3 + 80070*H*n**3*x*y**2 - 122520*H*n**3*x*y + 56790*H*n**3*x - 4320*H*n**3*y**4 - 28044*H*n**3*y**3 + 28470*H*n**3*y**2 - 906*H*n**3*y - 1200*H*n**3 - 1425*H*n**2*x**4 - 2940*H*n**2*x**3*y + 27200*H*n**2*x**3 - 5160*H*n**2*x**2*y**2 + 43795*H*n**2*x**2*y - 60895*H*n**2*x**2 - 8360*H*n**2*x*y**3 + 68075*H*n**2*x*y**2 - 101435*H*n**2*x*y + 46745*H*n**2*x + 2064*H*n**2*y**4 - 54914*H*n**2*y**3 + 64249*H*n**2*y**2 - 17281*H*n**2*y + 450*H*n**2 - 1710*H*n*x**4 - 1980*H*n*x**3*y + 13020*H*n*x**3 - 2340*H*n*x**2*y**2 + 15510*H*n*x**2*y - 20670*H*n*x**2 - 2820*H*n*x*y**3 + 18910*H*n*x*y**2 - 26250*H*n*x*y + 11210*H*n*x + 4344*H*n*y**4 - 38289*H*n*y**3 + 45641*H*n*y**2 - 15256*H*n*y + 900*H*n + 1368*H*y**4 - 8712*H*y**3 + 10008*H*y**2 - 3282*H*y + 210*H - 10*n**5*x**4 - 60*n**5*x**3*y + 1310*n**5*x**3 - 360*n**5*x**2*y**2 + 7860*n**5*x**2*y - 7090*n**5*x**2 - 2160*n**5*x*y**3 + 47160*n**5*x*y**2 - 42540*n**5*x*y + 10290*n**5*x - 5184*n**5*y**4 - 7344*n**5*y**3 - 3600*n**5*y**2 + 1908*n**5*y - 180*n**5 - 150*n**4*x**4 - 660*n**4*x**3*y + 11625*n**4*x**3 - 2820*n**4*x**2*y**2 + 44910*n**4*x**2*y - 47910*n**4*x**2 - 11880*n**4*x*y**3 + 159720*n**4*x*y**2 - 194700*n**4*x*y + 68985*n**4*x - 10368*n**4*y**4 - 47520*n**4*y**3 + 25188*n**4*y**2 + 6810*n**4*y - 1230*n**4 - 830*n**3*x**4 - 2580*n**3*x**3*y + 34105*n**3*x**3 - 7500*n**3*x**2*y**2 + 83625*n**3*x**2*y - 107195*n**3*x**2 - 20640*n**3*x*y**3 + 204390*n**3*x*y**2 - 283485*n**3*x*y + 121470*n**3*x - 1584*n**3*y**4 - 111648*n**3*y**3 + 108534*n**3*y**2 - 14808*n**3*y - 1830*n**3 - 2010*n**2*x**4 - 4140*n**2*x**3*y + 37860*n**2*x**3 - 7740*n**2*x**2*y**2 + 64935*n**2*x**2*y - 90195*n**2*x**2 - 14520*n**2*x*y**3 + 115860*n**2*x*y**2 - 167265*n**2*x*y + 76695*n**2*x + 8928*n**2*y**4 - 116346*n**2*y**3 + 135894*n**2*y**2 - 39042*n**2*y + 1230*n**2 - 1800*n*x**4 - 2160*n*x**3*y + 14400*n*x**3 - 2700*n*x**2*y**2 + 18090*n*x**2*y - 25110*n*x**2 - 3600*n*x*y**3 + 24300*n*x*y**2 - 34590*n*x*y + 15810*n*x + 6768*n*y**4 - 54612*n*y**3 + 67920*n*y**2 - 24246*n*y + 1650*n + 1440*y**4 - 9360*y**3 + 11664*y**2 - 4392*y + 360",
  "Q": "-H**5*x*y**2 - 30*H**4*n*x*y**2 + 22*H**4*n*x*y + 6*H**4*n*y**2 - 20*H**4*x*y**2 + 6*H**4*x*y + H**4*y**2 - 360*H**3*n**2*x*y**2 + 408*H**3*n**2*x*y - 91*H**3*n**2*x + 144*H**3*n**2*y**2 - 102*H**3*n**2*y - 480*H**3*n*x*y**2 + 432*H**3*n*x*y - 50*H**3*n*x + 132*H**3*n*y**2 - 53*H**3*n*y - 155*H**3*x*y**2 + 84*H**3*x*y - 6*H**3*x + 18*H**3*y**2 - 6*H**3*y - 2160*H**2*n**3*x*y**2 + 2592*H**2*n**3*x*y - 648*H**2*n**3*x + 1296*H**2*n**3*y**2 - 1296*H**2*n**3*y + 216*H**2*n**3 - 4320*H**2*n**2*x*y**2 + 5040*H**2*n**2*x*y - 1194*H**2*n**2*x + 2160*H**2*n**2*y**2 - 1908*H**2*n**2*y + 216*H**2*n**2 - 2790*H**2*n*x*y**2 + 2834*H**2*n*x*y - 498*H**2*n*x + 1038*H**2*n*y**2 - 714*H**2*n*y + 66*H**2*n - 580*H**2*x*y**2 + 426*H**2*x*y - 54*H**2*x + 119*H**2*y**2 - 72*H**2*y + 6*H**2 - 6480*H*n**4*x*y**2 + 6048*H*n**4*x*y - 648*H*n**4*x + 5184*H*n**4*y**2 - 4536*H*n**4*y + 432*H*n**4 - 17280*H*n**3*x*y**2 + 19008*H*n**3*x*y - 3888*H*n**3*x + 12528*H*n**3*y**2 - 12312*H*n**3*y + 1944*H*n**3 - 16740*H*n**2*x*y**2 + 19296*H*n**2*x*y - 4439*H*n**2*x + 10512*H*n**2*y**2 - 10284*H*n**2*y + 1644*H*n**2 - 6960*H*n*x*y**2 + 7560*H*n*x*y - 1558*H*n*x + 3480*H*n*y**2 - 3085*H*n*y + 474*H*n - 1044*H*x*y**2 + 924*H*x*y - 156*H*x + 342*H*y**2 - 282*H*y + 42*H - 7776*n**5*x*y**2 + 2592*n**5*x*y - 216*n**5*x + 7776*n**5*y**2 - 2592*n**5*y + 216*n**5 - 25920*n**4*x*y**2 + 18144*n**4*x*y - 1944*n**4*x + 24624*n**4*y**2 - 16632*n**4*y + 1728*n**4 - 33480*n**3*x*y**2 + 31896*n**3*x*y - 5682*n**3*x + 29592*n**3*y**2 - 26496*n**3*y + 4170*n**3 - 20880*n**2*x*y**2 + 22824*n**2*x*y - 4968*n**2*x + 16596*n**2*y**2 - 16638*n**2*y + 3060*n**2 - 6264*n*x*y**2 + 6984*n*x*y - 1536*n*x + 4212*n*y**2 - 4272*n*y + 834*n - 720*x*y**2 + 720*x*y - 144*x + 360*y**2 - 360*y + 72",
  "variables": "x,y,H,n",
  "seconds": 49.33779573440552
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/real_contour_certificate.json <==
{
  "kind": "real",
  "target": "1/150000000",
  "a": "4/5",
  "b": "7/4",
  "epsilon": "1/16",
  "boxes": [
    [
      "15/16",
      "1",
      "15/16",
      "1"
    ],
    [
      "15/16",
      "1",
      "1/16",
      "15/16"
    ],
    [
      "15/16",
      "1",
      "0",
      "1/16"
    ],
    [
      "1/16",
      "15/16",
      "15/16",
      "1"
    ],
    [
      "23/32",
      "15/16",
      "1/2",
      "15/16"
    ],
    [
      "1/2",
      "23/32",
      "23/32",
      "15/16"
    ],
    [
      "39/64",
      "23/32",
      "39/64",
      "23/32"
    ],
    [
      "39/64",
      "23/32",
      "1/2",
      "39/64"
    ],
    [
      "1/2",
      "39/64",
      "39/64",
      "23/32"
    ],
    [
      "71/128",
      "39/64",
      "1/2",
      "39/64"
    ],
    [
      "1/2",
      "71/128",
      "71/128",
      "39/64"
    ],
    [
      "1/2",
      "71/128",
      "1/2",
      "71/128"
    ],
    [
      "23/32",
      "15/16",
      "9/32",
      "1/2"
    ],
    [
      "53/64",
      "15/16",
      "1/16",
      "9/32"
    ],
    [
      "23/32",
      "53/64",
      "11/64",
      "9/32"
    ],
    [
      "23/32",
      "53/64",
      "1/16",
      "11/64"
    ],
    [
      "85/128",
      "23/32",
      "25/64",
      "1/2"
    ],
    [
      "39/64",
      "85/128",
      "57/128",
      "1/2"
    ],
    [
      "39/64",
      "85/128",
      "25/64",
      "57/128"
    ],
    [
      "85/128",
      "23/32",
      "9/32",
      "25/64"
    ],
    [
      "39/64",
      "85/128",
      "43/128",
      "25/64"
    ],
    [
      "39/64",
      "85/128",
      "9/32",
      "43/128"
    ],
    [
      "71/128",
      "39/64",
      "57/128",
      "1/2"
    ],
    [
      "71/128",
      "39/64",
      "25/64",
      "57/128"
    ],
    [
      "1/2",
      "71/128",
      "57/128",
      "1/2"
    ],
    [
      "135/256",
      "71/128",
      "107/256",
      "57/128"
    ],
    [
      "135/256",
      "71/128",
      "25/64",
      "107/256"
    ],
    [
      "1/2",
      "135/256",
      "107/256",
      "57/128"
    ],
    [
      "1/2",
      "135/256",
      "25/64",
      "107/256"
    ],
    [
      "149/256",
      "39/64",
      "43/128",
      "25/64"
    ],
    [
      "71/128",
      "149/256",
      "93/256",
      "25/64"
    ],
    [
      "71/128",
      "149/256",
      "43/128",
      "93/256"
    ],
    [
      "149/256",
      "39/64",
      "9/32",
      "43/128"
    ],
    [
      "71/128",
      "149/256",
      "79/256",
      "43/128"
    ],
    [
      "71/128",
      "149/256",
      "9/32",
      "79/256"
    ],
    [
      "135/256",
      "71/128",
      "93/256",
      "25/64"
    ],
    [
      "135/256",
      "71/128",
      "43/128",
      "93/256"
    ],
    [
      "1/2",
      "135/256",
      "93/256",
      "25/64"
    ],
    [
      "1/2",
      "135/256",
      "43/128",
      "93/256"
    ],
    [
      "135/256",
      "71/128",
      "79/256",
      "43/128"
    ],
    [
      "135/256",
      "71/128",
      "9/32",
      "79/256"
    ],
    [
      "1/2",
      "135/256",
      "79/256",
      "43/128"
    ],
    [
      "1/2",
      "135/256",
      "9/32",
      "79/256"
    ],
    [
      "85/128",
      "23/32",
      "11/64",
      "9/32"
    ],
    [
      "39/64",
      "85/128",
      "29/128",
      "9/32"
    ],
    [
      "39/64",
      "85/128",
      "11/64",
      "29/128"
    ],
    [
      "85/128",
      "23/32",
      "1/16",
      "11/64"
    ],
    [
      "39/64",
      "85/128",
      "15/128",
      "11/64"
    ],
    [
      "39/64",
      "85/128",
      "1/16",
      "15/128"
    ],
    [
      "71/128",
      "39/64",
      "29/128",
      "9/32"
    ],
    [
      "71/128",
      "39/64",
      "11/64",
      "29/128"
    ],
    [
      "135/256",
      "71/128",
      "65/256",
      "9/32"
    ],
    [
      "135/256",
      "71/128",
      "29/128",
      "65/256"
    ],
    [
      "1/2",
      "135/256",
      "65/256",
      "9/32"
    ],
    [
      "1/2",
      "135/256",
      "29/128",
      "65/256"
    ],
    [
      "135/256",
      "71/128",
      "11/64",
      "29/128"
    ],
    [
      "1/2",
      "135/256",
      "51/256",
      "29/128"
    ],
    [
      "1/2",
      "135/256",
      "11/64",
      "51/256"
    ],
    [
      "71/128",
      "39/64",
      "15/128",
      "11/64"
    ],
    [
      "71/128",
      "39/64",
      "1/16",
      "15/128"
    ],
    [
      "1/2",
      "71/128",
      "15/128",
      "11/64"
    ],
    [
      "1/2",
      "71/128",
      "1/16",
      "15/128"
    ],
    [
      "9/32",
      "1/2",
      "23/32",
      "15/16"
    ],
    [
      "25/64",
      "1/2",
      "39/64",
      "23/32"
    ],
    [
      "57/128",
      "1/2",
      "71/128",
      "39/64"
    ],
    [
      "57/128",
      "1/2",
      "1/2",
      "71/128"
    ],
    [
      "25/64",
      "57/128",
      "71/128",
      "39/64"
    ],
    [
      "25/64",
      "57/128",
      "1/2",
      "71/128"
    ],
    [
      "9/32",
      "25/64",
      "39/64",
      "23/32"
    ],
    [
      "9/32",
      "25/64",
      "1/2",
      "39/64"
    ],
    [
      "1/16",
      "9/32",
      "23/32",
      "15/16"
    ],
    [
      "1/16",
      "9/32",
      "1/2",
      "23/32"
    ],
    [
      "121/256",
      "1/2",
      "57/128",
      "1/2"
    ],
    [
      "57/128",
      "121/256",
      "57/128",
      "1/2"
    ],
    [
      "121/256",
      "1/2",
      "107/256",
      "57/128"
    ],
    [
      "121/256",
      "1/2",
      "25/64",
      "107/256"
    ],
    [
      "57/128",
      "121/256",
      "107/256",
      "57/128"
    ],
    [
      "57/128",
      "121/256",
      "25/64",
      "107/256"
    ],
    [
      "25/64",
      "57/128",
      "57/128",
      "1/2"
    ],
    [
      "107/256",
      "57/128",
      "107/256",
      "57/128"
    ],
    [
      "107/256",
      "57/128",
      "25/64",
      "107/256"
    ],
    [
      "25/64",
      "107/256",
      "107/256",
      "57/128"
    ],
    [
      "25/64",
      "107/256",
      "25/64",
      "107/256"
    ],
    [
      "121/256",
      "1/2",
      "93/256",
      "25/64"
    ],
    [
      "121/256",
      "1/2",
      "43/128",
      "93/256"
    ],
    [
      "57/128",
      "121/256",
      "93/256",
      "25/64"
    ],
    [
      "57/128",
      "121/256",
      "43/128",
      "93/256"
    ],
    [
      "121/256",
      "1/2",
      "79/256",
      "43/128"
    ],
    [
      "121/256",
      "1/2",
      "9/32",
      "79/256"
    ],
    [
      "57/128",
      "121/256",
      "79/256",
      "43/128"
    ],
    [
      "57/128",
      "121/256",
      "9/32",
      "79/256"
    ],
    [
      "107/256",
      "57/128",
      "93/256",
      "25/64"
    ],
    [
      "107/256",
      "57/128",
      "43/128",
      "93/256"
    ],
    [
      "25/64",
      "107/256",
      "93/256",
      "25/64"
    ],
    [
      "25/64",
      "107/256",
      "43/128",
      "93/256"
    ],
    [
      "107/256",
      "57/128",
      "79/256",
      "43/128"
    ],
    [
      "107/256",
      "57/128",
      "9/32",
      "79/256"
    ],
    [
      "25/64",
      "107/256",
      "79/256",
      "43/128"
    ],
    [
      "25/64",
      "107/256",
      "9/32",
      "79/256"
    ],
    [
      "43/128",
      "25/64",
      "57/128",
      "1/2"
    ],
    [
      "93/256",
      "25/64",
      "107/256",
      "57/128"
    ],
    [
      "93/256",
      "25/64",
      "25/64",
      "107/256"
    ],
    [
      "43/128",
      "93/256",
      "25/64",
      "57/128"
    ],
    [
      "9/32",
      "43/128",
      "57/128",
      "1/2"
    ],
    [
      "9/32",
      "43/128",
      "25/64",
      "57/128"
    ],
    [
      "93/256",
      "25/64",
      "93/256",
      "25/64"
    ],
    [
      "93/256",
      "25/64",
      "43/128",
      "93/256"
    ],
    [
      "43/128",
      "93/256",
      "93/256",
      "25/64"
    ],
    [
      "43/128",
      "93/256",
      "43/128",
      "93/256"
    ],
    [
      "93/256",
      "25/64",
      "79/256",
      "43/128"
    ],
    [
      "93/256",
      "25/64",
      "9/32",
      "79/256"
    ],
    [
      "43/128",
      "93/256",
      "79/256",
      "43/128"
    ],
    [
      "43/128",
      "93/256",
      "9/32",
      "79/256"
    ],
    [
      "9/32",
      "43/128",
      "43/128",
      "25/64"
    ],
    [
      "79/256",
      "43/128",
      "9/32",
      "43/128"
    ],
    [
      "9/32",
      "79/256",
      "9/32",
      "43/128"
    ],
    [
      "121/256",
      "1/2",
      "65/256",
      "9/32"
    ],
    [
      "121/256",
      "1/2",
      "29/128",
      "65/256"
    ],
    [
      "57/128",
      "121/256",
      "65/256",
      "9/32"
    ],
    [
      "57/128",
      "121/256",
      "29/128",
      "65/256"
    ],
    [
      "121/256",
      "1/2",
      "51/256",
      "29/128"
    ],
    [
      "121/256",
      "1/2",
      "11/64",
      "51/256"
    ],
    [
      "57/128",
      "121/256",
      "51/256",
      "29/128"
    ],
    [
      "57/128",
      "121/256",
      "11/64",
      "51/256"
    ],
    [
      "107/256",
      "57/128",
      "65/256",
      "9/32"
    ],
    [
      "107/256",
      "57/128",
      "29/128",
      "65/256"
    ],
    [
      "25/64",
      "107/256",
      "65/256",
      "9/32"
    ],
    [
      "25/64",
      "107/256",
      "29/128",
      "65/256"
    ],
    [
      "107/256",
      "57/128",
      "51/256",
      "29/128"
    ],
    [
      "107/256",
      "57/128",
      "11/64",
      "51/256"
    ],
    [
      "25/64",
      "107/256",
      "51/256",
      "29/128"
    ],
    [
      "25/64",
      "107/256",
      "11/64",
      "51/256"
    ],
    [
      "121/256",
      "1/2",
      "15/128",
      "11/64"
    ],
    [
      "57/128",
      "121/256",
      "37/256",
      "11/64"
    ],
    [
      "57/128",
      "121/256",
      "15/128",
      "37/256"
    ],
    [
      "57/128",
      "1/2",
      "1/16",
      "15/128"
    ],
    [
      "107/256",
      "57/128",
      "37/256",
      "11/64"
    ],
    [
      "107/256",
      "57/128",
      "15/128",
      "37/256"
    ],
    [
      "25/64",
      "107/256",
      "37/256",
      "11/64"
    ],
    [
      "25/64",
      "107/256",
      "15/128",
      "37/256"
    ],
    [
      "107/256",
      "57/128",
      "1/16",
      "15/128"
    ],
    [
      "25/64",
      "107/256",
      "1/16",
      "15/128"
    ],
    [
      "93/256",
      "25/64",
      "65/256",
      "9/32"
    ],
    [
      "93/256",
      "25/64",
      "29/128",
      "65/256"
    ],
    [
      "43/128",
      "93/256",
      "65/256",
      "9/32"
    ],
    [
      "43/128",
      "93/256",
      "29/128",
      "65/256"
    ],
    [
      "93/256",
      "25/64",
      "51/256",
      "29/128"
    ],
    [
      "93/256",
      "25/64",
      "11/64",
      "51/256"
    ],
    [
      "43/128",
      "93/256",
      "51/256",
      "29/128"
    ],
    [
      "43/128",
      "93/256",
      "11/64",
      "51/256"
    ],
    [
      "79/256",
      "43/128",
      "65/256",
      "9/32"
    ],
    [
      "79/256",
      "43/128",
      "29/128",
      "65/256"
    ],
    [
      "9/32",
      "79/256",
      "29/128",
      "9/32"
    ],
    [
      "79/256",
      "43/128",
      "51/256",
      "29/128"
    ],
    [
      "79/256",
      "43/128",
      "11/64",
      "51/256"
    ],
    [
      "9/32",
      "79/256",
      "11/64",
      "29/128"
    ],
    [
      "93/256",
      "25/64",
      "37/256",
      "11/64"
    ],
    [
      "93/256",
      "25/64",
      "15/128",
      "37/256"
    ],
    [
      "43/128",
      "93/256",
      "37/256",
      "11/64"
    ],
    [
      "43/128",
      "93/256",
      "15/128",
      "37/256"
    ],
    [
      "93/256",
      "25/64",
      "1/16",
      "15/128"
    ],
    [
      "43/128",
      "93/256",
      "23/256",
      "15/128"
    ],
    [
      "43/128",
      "93/256",
      "1/16",
      "23/256"
    ],
    [
      "79/256",
      "43/128",
      "37/256",
      "11/64"
    ],
    [
      "79/256",
      "43/128",
      "15/128",
      "37/256"
    ],
    [
      "9/32",
      "79/256",
      "15/128",
      "11/64"
    ],
    [
      "79/256",
      "43/128",
      "1/16",
      "15/128"
    ],
    [
      "9/32",
      "79/256",
      "1/16",
      "15/128"
    ],
    [
      "11/64",
      "9/32",
      "25/64",
      "1/2"
    ],
    [
      "29/128",
      "9/32",
      "43/128",
      "25/64"
    ],
    [
      "29/128",
      "9/32",
      "9/32",
      "43/128"
    ],
    [
      "11/64",
      "29/128",
      "9/32",
      "25/64"
    ],
    [
      "1/16",
      "11/64",
      "9/32",
      "1/2"
    ],
    [
      "29/128",
      "9/32",
      "29/128",
      "9/32"
    ],
    [
      "29/128",
      "9/32",
      "11/64",
      "29/128"
    ],
    [
      "11/64",
      "29/128",
      "29/128",
      "9/32"
    ],
    [
      "11/64",
      "29/128",
      "11/64",
      "29/128"
    ],
    [
      "29/128",
      "9/32",
      "15/128",
      "11/64"
    ],
    [
      "65/256",
      "9/32",
      "1/16",
      "15/128"
    ],
    [
      "29/128",
      "65/256",
      "1/16",
      "15/128"
    ],
    [
      "11/64",
      "29/128",
      "15/128",
      "11/64"
    ],
    [
      "11/64",
      "29/128",
      "1/16",
      "15/128"
    ],
    [
      "1/16",
      "11/64",
      "11/64",
      "9/32"
    ],
    [
      "15/128",
      "11/64",
      "15/128",
      "11/64"
    ],
    [
      "15/128",
      "11/64",
      "1/16",
      "15/128"
    ],
    [
      "1/16",
      "15/128",
      "1/16",
      "11/64"
    ],
    [
      "1/2",
      "15/16",
      "0",
      "1/16"
    ],
    [
      "25/64",
      "1/2",
      "0",
      "1/16"
    ],
    [
      "43/128",
      "25/64",
      "1/32",
      "1/16"
    ],
    [
      "43/128",
      "25/64",
      "0",
      "1/32"
    ],
    [
      "9/32",
      "43/128",
      "1/32",
      "1/16"
    ],
    [
      "9/32",
      "43/128",
      "0",
      "1/32"
    ],
    [
      "29/128",
      "9/32",
      "1/32",
      "1/16"
    ],
    [
      "29/128",
      "9/32",
      "0",
      "1/32"
    ],
    [
      "11/64",
      "29/128",
      "1/32",
      "1/16"
    ],
    [
      "11/64",
      "29/128",
      "0",
      "1/32"
    ],
    [
      "15/128",
      "11/64",
      "1/32",
      "1/16"
    ],
    [
      "15/128",
      "11/64",
      "0",
      "1/32"
    ],
    [
      "1/16",
      "15/128",
      "1/32",
      "1/16"
    ],
    [
      "23/256",
      "15/128",
      "0",
      "1/32"
    ],
    [
      "1/16",
      "23/256",
      "0",
      "1/32"
    ],
    [
      "0",
      "1/16",
      "15/16",
      "1"
    ],
    [
      "0",
      "1/16",
      "1/2",
      "15/16"
    ],
    [
      "0",
      "1/16",
      "9/32",
      "1/2"
    ],
    [
      "0",
      "1/16",
      "1/16",
      "9/32"
    ]
  ],
  "corner_boxes": [
    [
      "0",
      "1/16",
      "0",
      "1/16"
    ]
  ],
  "visited": 402,
  "maxdepth": 10,
  "maxratio": "202894921872905670695317933388671875/203132580790786306720935175423787008",
  "area": "1",
  "seconds": 0.023141860961914062
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/recurrence_clean.json <==
{
  "coefficients": [
    "-4*(H + 1)*(H + 2)*(-H + n - 1)",
    "(H + 2)*(-15*H**2 - 65*H*n - 70*H + 148*n**2 - 69*n - 79)",
    "20*H**3 + 215*H**2*n + 190*H**2 + 31*H*n**2 + 1112*H*n + 592*H - 644*n**3 - 314*n**2 + 1400*n + 608",
    "-10*H**3 - 215*H**2*n - 130*H**2 - 501*H*n**2 - 1542*H*n - 542*H + 390*n**3 - 1347*n**2 - 2719*n - 734",
    "(H + n + 4)*(65*H*n + 10*H + 252*n**2 + 334*n + 44)",
    "(H + n + 4)*(H + n + 5)*(H + 2*n + 5)"
  ]
}

==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/verify_all.py <==
"""Run all finite proof checks; stop immediately on any failure."""
from pathlib import Path
import subprocess,sys,time
if not __debug__:
    raise RuntimeError("Do not run these proof checkers with Python -O or -OO; assertions are required.")
ROOT=Path(__file__).resolve().parent
st=time.time()
for script in ('verify_arithmetic.py','verify_contours.py','verify_recurrence.py'):
    print('\n=== '+script+' ===',flush=True)
    subprocess.run([sys.executable,str(ROOT/script)],cwd=ROOT,check=True)
print('\nALL FINITE PROOF CHECKS PASSED. Elapsed seconds:',round(time.time()-st,3),flush=True)
print('This does not replace independent review of the mathematical deductions in the proof draft.')


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/verify_arithmetic.py <==
"""Independent standard-library arithmetic proof checker.
It uses integer representatives and exact integer-lambda enumeration, not
infinitesimals, NumPy, Numba, numerical integration, or actual coefficient gcds.
"""
from fractions import Fraction as F
from itertools import combinations
from pathlib import Path
import json,time
ROOT=Path(__file__).resolve().parent

def add(a,b):return tuple(x+y for x,y in zip(a,b))
def sub(a,b):return tuple(x-y for x,y in zip(a,b))
def orbit(t):
    found={t};queue=[t]
    while queue:
        h,j,k,l,m=queue.pop()
        images=((h,m,l,k,j),(sub(add(m,h),k),sub(add(j,k),m),m,l,k))
        for v in images:
            if v not in found:found.add(v);queue.append(v)
    assert len(found)<=12
    return sorted(found)

def build():
    h=(6,0,1);j=(6,0,0);k=(4,0,0);l=(4,0,0);m=(5,0,0);q=(3,0,0)
    vo=[(h,j,k,l,m,q),(j,h,m,l,k,q),(add(h,sub(m,k)),add(j,sub(k,m)),m,l,k,q),(add(j,sub(k,m)),add(h,sub(m,k)),k,l,m,q)]
    contexts=[];denoms={6,7,8};cross_bound=0;leading_max=0;shift_max=0
    for v in vo:
        h,j,k,l,m,q=v;a=sub(add(j,q),m)
        for ex in (1,2):
            base=(h,j,add(k,(0,1,0)),add(l,sub(a,(0,1,0))) if ex==1 else l,add(m,(0,1,0)))
            oo=orbit(base)
            values={s for t in oo for s in t}
            for H,J,K,L,M in oo:
                values.update((sub(add(L,M),J),sub(add(M,H),K),sub(add(H,J),L),sub(add(J,K),M)))
            # Admissibility and an upper bound for all factorial/lcm arguments.
            for A,B,C in values:
                for aa,cc in ((A,C),(A+B*a[0],C+B*a[2])):
                    assert aa>=0 and (aa>0 or cc>=0)
                    leading_max=max(leading_max,aa);shift_max=max(shift_max,abs(cc))
            values.update(((0,1,0),sub(a,(0,1,0))))
            full=values|{(6,0,1),(6,0,0),v[0],v[1]}
            for A,B,C in full:
                assert abs(B)<=1
                if B==0 and A:denoms.add(abs(A))
            for one,two in combinations(full,2):
                A,B,C=one;D,E,F0=two
                det=A*E-D*B
                if det:denoms.add(abs(det))
                cross_bound=max(cross_bound,abs(C*E-F0*B))
            contexts.append((v,a,base,oo,values))
    assert max(denoms)<=14 and cross_bound<=1
    assert leading_max<=14 and shift_max<=2
    return contexts,denoms,leading_max,shift_max

intervals=[(F(1,6),F(2,7),1),(F(1,3),F(3,7),1),(F(1,2),F(4,7),1),(F(2,3),F(5,7),1),(F(3,4),F(5,6),1),(F(5,6),F(6,7),2)]
def mu(x):
    x-=x.numerator//x.denominator
    return max([w for a,b,w in intervals if a<x<b]+[0])

def context_integer(ctx,n,r,p):
    v,a,base,oo,values=ctx
    top=a[0]*n+a[2]*r
    def spec(s):A,B,C=s;return (A*n+C*r,B)
    forms=[spec(s) for s in values]
    bb=[spec(s) for s in base];oo=[[spec(s) for s in t] for t in oo]
    candidates={0,top}
    for A,B in forms:
        if not B:continue
        lo=min(A,A+B*top);hi=max(A,A+B*top)
        for z in range(lo//p,hi//p+2):
            assert B in (-1,1)
            event=(z*p-A)//B
            for delta in (-1,0,1):
                y=event+delta
                if 0<=y<=top:candidates.add(y)
    ratio=(v[0][0]*n+v[0][2]*r)//p+(v[1][0]*n+v[1][2]*r)//p-(6*n+r)//p-(6*n)//p
    worst=-999
    for y in candidates:
        ev=[]
        for t in oo:
            h,j,k,l,m=(A+B*y for A,B in t)
            f1=l+m-j;f2=m+h-k;f3=h+j-l;f4=j+k-m
            hh=max(f1,f2,f3,f4);kk=max(f1,min(f2,f3),f4)
            ev.append(int(hh>=p)+int(kk>=p)+h//p+j//p+k//p+l//p+m//p)
        val=min(ev)-sum((A+B*y)//p for A,B in bb)-(top//p-y//p-(top-y)//p)+ratio
        worst=max(worst,val)
    return worst,len(candidates)

def verify():
    st=time.time();cc,denoms,lm,sm=build()
    cuts=sorted({F(i,d) for d in denoms for i in range(2*d+1)})
    expected=list(zip(cuts,cuts[1:]));assert len(expected)==108
    tested=0;candidate_count=0
    # The two expansion witnesses in the proof: A=index 0, B=index 2.
    witness_table=[(F(1,6),F(1,5),0),(F(1,5),F(1,4),2),(F(1,4),F(2,7),0),
                   (F(1,3),F(2,5),0),(F(2,5),F(3,7),2),(F(1,2),F(4,7),0),
                   (F(2,3),F(5,7),0),(F(3,4),F(4,5),0),(F(4,5),F(5,6),2),
                   (F(5,6),F(6,7),2)]
    for lo,hi in expected:
        x=(lo+hi)/2;omega=x-int(x)
        target=int(8*x>=1)+int(7*x>=1)-mu(x)
        if mu(x)==0:continue # The direct VZ denominator suffices.
        indices=[i for a,b,i in witness_table if a<omega<b]
        assert len(indices)==1
        index=indices[0]
        nn=x.numerator*1000;pp=x.denominator*1000
        assert pp*pp>14*nn+10
        for r in range(6):
            val,count=context_integer(cc[index],nn,r,pp)
            assert val<=target,(lo,hi,r,index,val,target)
            tested+=1;candidate_count+=count
    saving=sum(w*(1/(k+a)-1/(k+b)) for a,b,w in intervals for k in (0,1))
    assert saving==F(708641,180180)
    # Short, exact lower bounds for the final exponential margin.
    for z,K,bound in ((2,2,F(69,100)),(3,3,F(109,100)),(5,4,F(8,5))):
        t=F(z-1,z+1)
        assert 2*sum(t**(2*k+1)/F(2*k+1) for k in range(K))>bound
    assert saving>F(393,100)
    assert 3*F(69,100)+F(109,100)+5*F(8,5)-15+F(393,100)==F(9,100)
    print(f'Arithmetic PASS: 108 cells, {tested} cell/shift witnesses, {candidate_count} exact integer-lambda tests; saving={saving}.')
    print(f'Floor stability: determinant <=14, shift determinant <=1, factorial/lcm bound <= {lm}n+{sm}r.')
    print('Certified final margin >9/100. Seconds:',time.time()-st)
    return tested
if __name__=='__main__':verify()


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/verify_contours.py <==
"""Independent, standard-library checker of the rational contour boxes."""
from fractions import Fraction as F
from pathlib import Path
import json
ROOT=Path(__file__).resolve().parent

def tr(a,b):
    ends=[a*(1-a),b*(1-b)]
    return min(ends),F(1,4) if a<=F(1,2)<=b else max(ends)
def sa(v,c):return v*v*(1+c*c-2*c*c*v+c**4*v*v)

def verify(kind):
    data=json.loads((ROOT/f'{kind}_contour_certificate.json').read_text())
    target=F(data['target']);a=F(data['a']);b=F(data['b']);eps=F(data['epsilon'])
    assert (target,a,b,eps)==(F(1,150000000),F(4,5),F(7,4),F(1,16))
    boxes=[tuple(map(F,t)) for t in data['boxes']]
    corners=[tuple(map(F,t)) for t in data['corner_boxes']]
    for tl,th,ul,uh in boxes+corners:assert 0<=tl<th<=1 and 0<=ul<uh<=1
    # Check a disjoint cover, not merely a sum of areas.
    xs=sorted({x for box in boxes+corners for x in box[:2]})
    assert xs[0]==0 and xs[-1]==1
    for left,right in zip(xs,xs[1:]):
        mid=(left+right)/2
        ys=sorted((ul,uh) for tl,th,ul,uh in boxes+corners if tl<mid<th)
        pos=F(0)
        for lo,hi in ys:assert lo==pos;pos=hi
        assert pos==1
    expected={(F(0),eps,F(0),eps)}
    if kind=='complex':expected.add((1-eps,F(1),1-eps,F(1)))
    assert set(corners)==expected
    corner_complex=eps**10*(1+a*a)**6*(1+b*b)**4/(1024*a**10*(1-eps)**10*4**14)
    corner_real=eps**5*(1+4*eps)**4/(4000*(1-eps)**5)
    assert corner_complex<target**2 and corner_real<target
    for tl,th,ul,uh in boxes:
        tmin,tmax=tr(tl,th);umin,umax=tr(ul,uh)
        if kind=='complex':
            dist=max(F(0),tl-uh,ul-th)
            denxy=dist**2+(a*tmin+b*umin)**2
            den5=(5-uh)**2+b*b*(uh*(1-uh))**2
            # Cross multiplication avoids any rounding or approximate logarithms.
            assert sa(tmax,a)**6*sa(umax,b)**4<target**2*denxy**5*den5**7
        else:
            den=tl*(1-ul)+5*ul
            assert tmax**6*(umax*(1+4*uh))**4<target*125*den**5
    print(f'{kind}: {len(boxes)} boxes + {len(corners)} corner patches; exact cover and inequalities PASS')
    return len(boxes)

if __name__=='__main__':verify('complex');verify('real')


==> anc/04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/verify_recurrence.py <==
"""Verify the telescoping identity directly, independently of its nullspace search."""
import sympy as S
from pathlib import Path
import json
ROOT=Path(__file__).resolve().parent
x,y,H,n=S.symbols('x y H n')
d=json.loads((ROOT/'contiguous_certificate.json').read_text())
P=S.sympify(d['P']);Q=S.sympify(d['Q']);c=list(map(S.sympify,d['coefficients']))
p0=x*(1-x)*(x-y);q0=y*(1-y)*(y-5)*(x-y)
pc=S.diff(p0,x)+6*n*(1-x)*(x-y)-H*x*(x-y)-(5*n+1)*x*(1-x)
qc=S.diff(q0,y)+4*n*(1-y)*(y-5)*(x-y)-4*n*y*(y-5)*(x-y)+(5*n+1)*y*(1-y)*(y-5)-(7*n+1)*y*(1-y)*(x-y)
res=S.Poly(S.expand(p0*S.diff(P,x)+pc*P+q0*S.diff(Q,y)+qc*Q-sum(cc*(1-x)**r for r,cc in enumerate(c))),x,y,H,n)
assert res.is_zero
assert c[0]==0
clean=[S.factor((cc/(5*n*(H+n+3)*(H+n+4))).subs(H,H-1)) for cc in c[1:]]
expected=list(map(S.sympify,json.loads((ROOT/'recurrence_clean.json').read_text())['coefficients']))
assert all(S.expand(a-b)==0 for a,b in zip(clean,expected))
assert S.expand(clean[-1]-(H+n+4)*(H+n+5)*(H+2*n+5))==0
assert S.degree(Q,y)<=2
assert S.degree(P,y)<=4
print('Telescoping polynomial identity, cleaned recurrence, endpoint degree: PASS')


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/CHANGES.md <==
# Revision after the Li₂(−1/3) self-audit

Date: 5 September 2026.

This is an editorial and explanatory revision, not an external review.

- Added the distinction between VZ Lemma 2.1 and the larger symmetrized normalization of Lemma 3.3, explicitly using the first paragraph of the latter proof to continue the sharper identities.
- Added the exact partial-fraction branch identity and its rational-logarithmic real integral.
- Added an appendix proving non-eventual vanishing by uniqueness of polynomial moments, independently of the endpoint beta asymptotic.
- Updated status and provenance language.
- Kept the ray, six shifts, prime-saving function, exceptional-prime product, four-period saving, contour threshold, recurrence coefficients and final positive margin unchanged.
- Original source, proof archive and audit archive are retained unchanged in historical/.

The earlier Li₂(−1/4) and Li₂(1/5) manuscripts are not modified.


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/PROVENANCE.json <==
{
  "original_tex_sha256": "b84bb8aceba3ca93bc62bfa21629f3319ce6a8cac6ada65c1d7269df8bcabddd",
  "audit_tex_sha256": "b73eeb13b42c3348400d1ca112fe310c5ec15d7a7f980537686f6681774e9990",
  "revised_tex_sha256": "1bc220f93f8d2e5f76f41b25e4bed577b2f5e95e2677c943961bf99448d78ed4",
  "date": "2026-09-05",
  "mathematical_constants_changed": false
}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/README.md <==
# Li₂(−1/3): revised draft after the adversarial self-audit

Date: 5 September 2026.

Start with `Li2_minus_third_revised.pdf` and its single-file LaTeX source.
This 12-page draft incorporates the normalization explanation, the exact
rational-logarithmic branch identity, and a second nonvanishing argument in
an appendix. The original argument and constants are preserved.

**Status:** source-level, AI-self-audited proof draft; independent human review
is pending. Finite executable certificates are not formal proofs of all the
analytic and arithmetic deductions.

## Build

```sh
pdflatex -interaction=nonstopmode -halt-on-error Li2_minus_third_revised.tex
pdflatex -interaction=nonstopmode -halt-on-error Li2_minus_third_revised.tex
```

## Verification

```sh
python3 verify_revision.py --integrity-only
python3 verify_revision.py
python3 verify_revision.py --full
```

The wrapper checks release hashes and checks that every original mathematical
display is retained verbatim in the revision. It then extracts the retained
review archive into a temporary directory and reruns its core proof checks and
all four review programs. `--full` also reruns its original supplementary
stress tests, coefficient comparisons, and numerical diagnostics. Output is
written only in temporary working copies. Python without `-O`, SymPy and
mpmath are needed for the default checks; full checks additionally use NumPy,
a C++17 compiler, and GMP development libraries.

The underlying programs and exact certificates are preserved, with their
original labels and instructions, in the two archives under `historical/`.
They check the mathematical data and identities of the original proof; the
wrapper's display comparison connects those unchanged data to the revised
source. They do not automatically check the newly added prose deductions.
The new branch lemma and alternative nonvanishing proof are from the retained
self-audit, whose branch calculations and symbolic checks are rerun.

`release_checks/` contains a fresh full run of the retained review plus build
records for the revised source. The original candidate and historical review
retain their original dates and status language; they are not new referee
reports. See `CHANGES.md` and `PROVENANCE.json` for the revision history.

The Li₂(1/4) investigation is a separate checkpoint; no proof of that value is
claimed in this package.


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/SHA256SUMS.txt <==
86894aa0c5c3f61089421a4fafe7a938428a22b99efe173ca303ccfbf29e965c  CHANGES.md
010c25adae7a22da320317e14f4ba164412308965a29fdeb56a65af0012ca366  PROVENANCE.json
4903e51abecfa9d0e6fb014bec764ec726f85830c1cdeccd5c56d78d4852c380  README.md
2d750159a97952b8dbace40face9474483f56fb99cfd73b09e9c8534154576b4  release_checks/logs/new_arithmetic.log
61c1fc25c04ed558bca19b81bded8367cd91a0d4008b6fb57c1cce548cd43bda  release_checks/logs/new_branch.log
382d87a8d16e52d72c6cccb9bde849a4a38ec4aaffb8f9157ab3fd06f8bf8b99  release_checks/logs/new_contours.log
af60ebe7ff06e5ee265d02b324e186da369baca5a3f394ea4edc2d03a7a5cb93  release_checks/logs/new_symbolic.log
51b372f20a78e8ff6d498e47e8b1049f7b289a5b52e71748b395a648d08099b2  release_checks/logs/original_full.log
b7b2a61146015d2e346c865cb86e9be76dbbaa6bcf909b5871942e6c3785f209  release_checks/logs/original_rerun/01_arithmetic.log
f0fe9f9812735f57232c9e6bb295ed08dafa8ee198e7ce91fb4587f9fa853243  release_checks/logs/original_rerun/02_contours.log
671a7a53900e281dfc97b8ee9a063209455e5f136f8f1097dbd221a54a9ff8e2  release_checks/logs/original_rerun/03_recurrence.log
1499de8c50a39d87c98b4569da90f82c35185fac4d3af0336c14e01696176f67  release_checks/logs/original_rerun/04_alternative_arithmetic.log
27111915990ead02381961e289ecec18b2e5bb73730889c978eb2d24aa211cf0  release_checks/logs/original_rerun/05_alternative_contours.log
e9617fc62d6deb7f962f555b0689dab229d930fdf63cf77df896f5fc4f23e6bc  release_checks/logs/original_rerun/06_geometry.log
c5e6901936dda5797dc93ae470a4e842cc579834f69cac69bd45a10aa276857d  release_checks/logs/original_rerun/07_compile_stress.log
86a09cf13a61c37039538176800ab6f52d261ba68f5836d18fd622b5cd176d3b  release_checks/logs/original_rerun/08_stress.log
c5e6901936dda5797dc93ae470a4e842cc579834f69cac69bd45a10aa276857d  release_checks/logs/original_rerun/09_compile_coefficients.log
035df7803b3aa689a8fb9997313075be6ef1345248207b5b471b845d55cee713  release_checks/logs/original_rerun/10_direct_coefficients.log
eb1ade215ca8fa6c7b391f5bf4d326f058fef8b2213138952ce55884179eddf6  release_checks/logs/original_rerun/11_coefficient_recurrence.log
0ddf4d1a378f1af7791ec02c5ce8a98d84bf55b4e00de2ff53f57b7c2f3a62f6  release_checks/logs/original_rerun/12_numeric_signs.log
30383b399827c3d85abe769da47cc44550b321888730c19896987cd23336b98f  release_checks/logs/original_rerun/run_summary.json
17b8d1db50ad1f988146a7342110807d00350d0c6d22fcaa04f4dd0a882cc183  release_checks/results/arithmetic.json
95a99b7dcdf79db7330378f22688e6b85c8d8802b675f7fd469cae397d98f5e3  release_checks/results/branch.json
9424291d16b96ff3172a0151f2017f92252ae480e20dfa093318c19dffa9e9e9  release_checks/results/contours.json
c3c0fc7026fc8073d583601b3edf9c776eb19e6ab5ea9c0319795621342f9e79  release_checks/results/symbolic.json
763cf87c12d4b8d6fbab832e231e369b975d474ee9aa47dcc85d00cdca24612f  release_checks/revised_build.log
58b33ecc19def7b98daa8c309146db44acf1d7abd5ad6cef8be1ccf75a3ed883  release_checks/revised_source_checks.log
f5365cf288dce9687322a95885d4f2901442d1781a0396b290116725d8ac891d  release_checks/run_summary.json
e3e0df948a960e4cee30f043325f2008f52c0606d39f3519afb264f2f2712cf3  verify_revision.py


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/new_arithmetic.log <==
{'status': 'PASS', 'method': 'fresh full Farey-14 partition, both expansions; exact integer floor events', 'cells': 256, 'cell_shift_cases': 720, 'expansion_checks': 1440, 'event_tests': 229392, 'determinant_denominators': [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14], 'maximum_d': 14, 'maximum_e': 6, 'maximum_argument': '10n+5', 'saving': '324954395039/80313433200', 'gamma_decimal_lower': '0.051259257024066004', 'gamma_interval_numerators': [51259257024066004, 51259257024066005], 'gamma_interval_denominator': 1000000000000000000, 'excluded_counterexample': {'A': (2, 9, 0), 'B': (2, 17, 1001)}, 'seconds': 5.085852384567261}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/new_branch.log <==
Branch PASS 1 1/7 max relative error 1.189191e-89
Branch PASS 1 2/5 max relative error 1.336785e-91
Branch PASS 1 4/5 max relative error 1.600351e-91
Branch PASS 2 1/7 max relative error 1.313705e-87
Branch PASS 2 2/5 max relative error 2.11717e-91
Branch PASS 2 4/5 max relative error 4.032834e-91
Branch PASS 3 1/7 max relative error 1.327518e-85
Branch PASS 3 2/5 max relative error 3.566153e-91
Branch PASS 3 4/5 max relative error 7.081917e-91
ALL branch/endpoint checks PASS; seconds 17.741032361984253


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/new_contours.log <==
complex {'kind': 'complex', 'total_leaves': 2779, 'rectangles': 2777, 'corner_leaves': 2, 'depth': 9, 'vertical_slabs': 96, 'corner_bound': '3391693180680025/269397988280628653443864156176384'}
tail {'kind': 'tail', 'total_leaves': 82, 'rectangles': 81, 'corner_leaves': 1, 'depth': 5, 'vertical_slabs': 13, 'corner_bound': '34359738368/13651443004608154296875'}
ALL new contours PASS; seconds 1.051628828048706


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/new_symbolic.log <==
{'status': 'PASS', 'identity': 'zero polynomial over Z[x,y,H,n]', 'P_y_degree': 4, 'Q_y_degree': 2, 'original_substitution_cases': 4, 'reciprocal_tail_cases': 4, 'modulus_identities': 2, 'forward_coefficient': '(H + n + 4)*(H + n + 5)*(H + 2*n + 5)', 'limiting_H_characteristic': '(u - 4)*(u - 1)**4', 'formal_indicial_polynomial': '-3*power*(5*n + power + 1)*(6*n + power + 1)*(6*n + power + 2)', 'seconds': 2.5701072216033936}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_full.log <==
Integrity PASS: 67 files

Running 01_arithmetic
Arithmetic PASS: 216 cells, 600 cell/shift witnesses, 93432 integer-lambda tests; S_4=324954395039/80313433200.
Certified gamma >101/2000 >1/20. Seconds: 1.548529863357544

Running 02_contours
complex PASS: 1380 rational rectangles, 2 analytic corner patches; exact disjoint cover. Seconds 0.240
tail PASS: 74 rational rectangles, 1 analytic corner patches; exact disjoint cover. Seconds 0.005

Running 03_recurrence
Recurrence PASS: exact differential identity, cleaned coefficients, forward factor and boundary degree bounds. Seconds: 6.808409929275513

Running 04_alternative_arithmetic
{'method': 'ordered infinitesimal, independent implementation', 'denominator_set': [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14], 'cells': 216, 'witnesses': 600, 'event_tests': 93432, 'max_nonconstant_comparison_coefficient': 14, 'max_constant_perturbation': 6, 'saving': '324954395039/80313433200'}

Running 05_alternative_contours
Alternative complex PASS 6830 rectangles plus 2 corners; seconds 2.4166693687438965
Alternative tail PASS 191 rectangles plus 1 corners; seconds 0.019861936569213867

Running 06_geometry
Geometry PASS: original-integral substitution, reciprocal tail, exact complex modulus identity and rational monotonicity/prefactor conditions.

Running 07_compile_stress

Running 08_stress
PASS n=1000 retained_primes=474 removed_primes=31 shifts=2844 literal_lambda_tests=12335229 seconds=21.9
PASS n=1001 retained_primes=470 removed_primes=35 shifts=2820 literal_lambda_tests=12227355 seconds=21.7877
PASS n=1024 retained_primes=476 removed_primes=29 shifts=2856 literal_lambda_tests=12680313 seconds=21.9185
EXCLUDED-BOUNDARY n=1000 p=4001 r=0 target=1 A_worst=2 A_first_argmax=1 B_worst=1 B_first_argmax=0
EXCLUDED-BOUNDARY n=1000 p=4001 r=1 target=1 A_worst=2 A_first_argmax=0 B_worst=1 B_first_argmax=0
EXCLUDED-BOUNDARY n=1000 p=4001 r=2 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1001
EXCLUDED-BOUNDARY n=1000 p=4001 r=3 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1002
EXCLUDED-BOUNDARY n=1000 p=4001 r=4 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1003
EXCLUDED-BOUNDARY n=1000 p=4001 r=5 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1004

Running 09_compile_coefficients

Running 10_direct_coefficients
PASS direct six-parameter coefficients n= 1 r= 0 A digits= 12
PASS direct six-parameter coefficients n= 1 r= 1 A digits= 13
PASS direct six-parameter coefficients n= 1 r= 2 A digits= 14
PASS direct six-parameter coefficients n= 1 r= 3 A digits= 15
PASS direct six-parameter coefficients n= 1 r= 4 A digits= 15
PASS direct six-parameter coefficients n= 1 r= 5 A digits= 16
n= 1 seconds= 0.21471691131591797
PASS direct six-parameter coefficients n= 2 r= 0 A digits= 24
PASS direct six-parameter coefficients n= 2 r= 1 A digits= 25
PASS direct six-parameter coefficients n= 2 r= 2 A digits= 26
PASS direct six-parameter coefficients n= 2 r= 3 A digits= 27
PASS direct six-parameter coefficients n= 2 r= 4 A digits= 28
PASS direct six-parameter coefficients n= 2 r= 5 A digits= 29
n= 2 seconds= 0.23283863067626953
PASS direct six-parameter coefficients n= 3 r= 0 A digits= 36
PASS direct six-parameter coefficients n= 3 r= 1 A digits= 37
PASS direct six-parameter coefficients n= 3 r= 2 A digits= 38
PASS direct six-parameter coefficients n= 3 r= 3 A digits= 39
PASS direct six-parameter coefficients n= 3 r= 4 A digits= 40
PASS direct six-parameter coefficients n= 3 r= 5 A digits= 41
n= 3 seconds= 0.3944971561431885
PASS direct six-parameter coefficients n= 5 r= 0 A digits= 60
PASS direct six-parameter coefficients n= 5 r= 5 A digits= 66
n= 5 seconds= 0.3984036445617676
PASS direct six-parameter coefficients n= 8 r= 0 A digits= 97
PASS direct six-parameter coefficients n= 8 r= 5 A digits= 103
n= 8 seconds= 1.1546454429626465

Running 11_coefficient_recurrence
Coefficient recurrence PASS n= 1 seconds= 0.09902763366699219
Coefficient recurrence PASS n= 2 seconds= 0.10802555084228516
Coefficient recurrence PASS n= 3 seconds= 0.14571189880371094
Coefficient recurrence PASS n= 5 seconds= 0.2896840572357178
Coefficient recurrence PASS n= 8 seconds= 0.9582557678222656
Coefficient recurrence PASS n= 16 seconds= 6.217997789382935

Running 12_numeric_signs
Supplementary contour/sign agreement n= 1 relative discrepancy 5.851390901200463e-15
Supplementary contour/sign agreement n= 2 relative discrepancy 6.711103501446184e-15
Supplementary contour/sign agreement n= 4 relative discrepancy 7.231985027407054e-15

All requested checks PASS. Total seconds: 173.5842080116272
Analytic deductions and interpretation of certificates still require mathematical review.


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/01_arithmetic.log <==
Arithmetic PASS: 216 cells, 600 cell/shift witnesses, 93432 integer-lambda tests; S_4=324954395039/80313433200.
Certified gamma >101/2000 >1/20. Seconds: 1.548529863357544


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/02_contours.log <==
complex PASS: 1380 rational rectangles, 2 analytic corner patches; exact disjoint cover. Seconds 0.240
tail PASS: 74 rational rectangles, 1 analytic corner patches; exact disjoint cover. Seconds 0.005


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/03_recurrence.log <==
Recurrence PASS: exact differential identity, cleaned coefficients, forward factor and boundary degree bounds. Seconds: 6.808409929275513


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/04_alternative_arithmetic.log <==
{'method': 'ordered infinitesimal, independent implementation', 'denominator_set': [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14], 'cells': 216, 'witnesses': 600, 'event_tests': 93432, 'max_nonconstant_comparison_coefficient': 14, 'max_constant_perturbation': 6, 'saving': '324954395039/80313433200'}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/05_alternative_contours.log <==
Alternative complex PASS 6830 rectangles plus 2 corners; seconds 2.4166693687438965
Alternative tail PASS 191 rectangles plus 1 corners; seconds 0.019861936569213867


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/06_geometry.log <==
Geometry PASS: original-integral substitution, reciprocal tail, exact complex modulus identity and rational monotonicity/prefactor conditions.


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/07_compile_stress.log <==
Compilation succeeded; compiler produced no stdout/stderr output.


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/08_stress.log <==
PASS n=1000 retained_primes=474 removed_primes=31 shifts=2844 literal_lambda_tests=12335229 seconds=21.9
PASS n=1001 retained_primes=470 removed_primes=35 shifts=2820 literal_lambda_tests=12227355 seconds=21.7877
PASS n=1024 retained_primes=476 removed_primes=29 shifts=2856 literal_lambda_tests=12680313 seconds=21.9185
EXCLUDED-BOUNDARY n=1000 p=4001 r=0 target=1 A_worst=2 A_first_argmax=1 B_worst=1 B_first_argmax=0
EXCLUDED-BOUNDARY n=1000 p=4001 r=1 target=1 A_worst=2 A_first_argmax=0 B_worst=1 B_first_argmax=0
EXCLUDED-BOUNDARY n=1000 p=4001 r=2 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1001
EXCLUDED-BOUNDARY n=1000 p=4001 r=3 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1002
EXCLUDED-BOUNDARY n=1000 p=4001 r=4 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1003
EXCLUDED-BOUNDARY n=1000 p=4001 r=5 target=1 A_worst=2 A_first_argmax=0 B_worst=2 B_first_argmax=1004


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/09_compile_coefficients.log <==
Compilation succeeded; compiler produced no stdout/stderr output.


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/10_direct_coefficients.log <==
PASS direct six-parameter coefficients n= 1 r= 0 A digits= 12
PASS direct six-parameter coefficients n= 1 r= 1 A digits= 13
PASS direct six-parameter coefficients n= 1 r= 2 A digits= 14
PASS direct six-parameter coefficients n= 1 r= 3 A digits= 15
PASS direct six-parameter coefficients n= 1 r= 4 A digits= 15
PASS direct six-parameter coefficients n= 1 r= 5 A digits= 16
n= 1 seconds= 0.21471691131591797
PASS direct six-parameter coefficients n= 2 r= 0 A digits= 24
PASS direct six-parameter coefficients n= 2 r= 1 A digits= 25
PASS direct six-parameter coefficients n= 2 r= 2 A digits= 26
PASS direct six-parameter coefficients n= 2 r= 3 A digits= 27
PASS direct six-parameter coefficients n= 2 r= 4 A digits= 28
PASS direct six-parameter coefficients n= 2 r= 5 A digits= 29
n= 2 seconds= 0.23283863067626953
PASS direct six-parameter coefficients n= 3 r= 0 A digits= 36
PASS direct six-parameter coefficients n= 3 r= 1 A digits= 37
PASS direct six-parameter coefficients n= 3 r= 2 A digits= 38
PASS direct six-parameter coefficients n= 3 r= 3 A digits= 39
PASS direct six-parameter coefficients n= 3 r= 4 A digits= 40
PASS direct six-parameter coefficients n= 3 r= 5 A digits= 41
n= 3 seconds= 0.3944971561431885
PASS direct six-parameter coefficients n= 5 r= 0 A digits= 60
PASS direct six-parameter coefficients n= 5 r= 5 A digits= 66
n= 5 seconds= 0.3984036445617676
PASS direct six-parameter coefficients n= 8 r= 0 A digits= 97
PASS direct six-parameter coefficients n= 8 r= 5 A digits= 103
n= 8 seconds= 1.1546454429626465


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/11_coefficient_recurrence.log <==
Coefficient recurrence PASS n= 1 seconds= 0.09902763366699219
Coefficient recurrence PASS n= 2 seconds= 0.10802555084228516
Coefficient recurrence PASS n= 3 seconds= 0.14571189880371094
Coefficient recurrence PASS n= 5 seconds= 0.2896840572357178
Coefficient recurrence PASS n= 8 seconds= 0.9582557678222656
Coefficient recurrence PASS n= 16 seconds= 6.217997789382935


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/12_numeric_signs.log <==
Supplementary contour/sign agreement n= 1 relative discrepancy 5.851390901200463e-15
Supplementary contour/sign agreement n= 2 relative discrepancy 6.711103501446184e-15
Supplementary contour/sign agreement n= 4 relative discrepancy 7.231985027407054e-15


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/run_summary.json <==
{
  "status": "PASS",
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "platform": "Linux-6.18.35-x86_64-with-glibc2.41",
  "audit": true,
  "numeric": true,
  "tasks": [
    {
      "task": "01_arithmetic",
      "command": [
        "/opt/pyvenv/bin/python",
        "verify_arithmetic.py"
      ],
      "returncode": 0,
      "seconds": 3.046891450881958
    },
    {
      "task": "02_contours",
      "command": [
        "/opt/pyvenv/bin/python",
        "verify_contours.py"
      ],
      "returncode": 0,
      "seconds": 1.7338581085205078
    },
    {
      "task": "03_recurrence",
      "command": [
        "/opt/pyvenv/bin/python",
        "verify_recurrence.py"
      ],
      "returncode": 0,
      "seconds": 8.828615188598633
    },
    {
      "task": "04_alternative_arithmetic",
      "command": [
        "/opt/pyvenv/bin/python",
        "audit_arithmetic.py"
      ],
      "returncode": 0,
      "seconds": 62.262203216552734
    },
    {
      "task": "05_alternative_contours",
      "command": [
        "/opt/pyvenv/bin/python",
        "audit_contours.py"
      ],
      "returncode": 0,
      "seconds": 3.9310216903686523
    },
    {
      "task": "06_geometry",
      "command": [
        "/opt/pyvenv/bin/python",
        "check_geometry.py"
      ],
      "returncode": 0,
      "seconds": 6.77415657043457
    },
    {
      "task": "07_compile_stress",
      "command": [
        "g++",
        "-O2",
        "-std=c++17",
        "stress_arithmetic.cpp",
        "-o",
        "stress_arithmetic"
      ],
      "returncode": 0,
      "seconds": 2.0013034343719482
    },
    {
      "task": "08_stress",
      "command": [
        "./stress_arithmetic",
        "1000",
        "1001",
        "1024"
      ],
      "returncode": 0,
      "seconds": 65.71473407745361
    },
    {
      "task": "09_compile_coefficients",
      "command": [
        "g++",
        "-O2",
        "-std=c++17",
        "vz_coeff.cpp",
        "-lgmpxx",
        "-lgmp",
        "-o",
        "vz_coeff"
      ],
      "returncode": 0,
      "seconds": 2.8610029220581055
    },
    {
      "task": "10_direct_coefficients",
      "command": [
        "/opt/pyvenv/bin/python",
        "audit_coefficients.py"
      ],
      "returncode": 0,
      "seconds": 4.799590826034546
    },
    {
      "task": "11_coefficient_recurrence",
      "command": [
        "/opt/pyvenv/bin/python",
        "check_coefficient_recurrence.py"
      ],
      "returncode": 0,
      "seconds": 10.011414051055908
    },
    {
      "task": "12_numeric_signs",
      "command": [
        "/opt/pyvenv/bin/python",
        "check_contour_numerically.py"
      ],
      "returncode": 0,
      "seconds": 1.5875442028045654
    }
  ],
  "seconds": 173.5842080116272
}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/results/arithmetic.json <==
{
  "status": "PASS",
  "method": "fresh full Farey-14 partition, both expansions; exact integer floor events",
  "cells": 256,
  "cell_shift_cases": 720,
  "expansion_checks": 1440,
  "event_tests": 229392,
  "determinant_denominators": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    12,
    13,
    14
  ],
  "maximum_d": 14,
  "maximum_e": 6,
  "maximum_argument": "10n+5",
  "saving": "324954395039/80313433200",
  "gamma_lower": "734295967628494769030302608741496842006218410861454346473520170740235725940369854726990142429758559369359768666093621143884035999842441125790689784792465209716649/14325138721455637093300554918674020952279933195458841873544611643650590030379417223386932961667965067536180992611532272330546914122351154219359159469604492187500000",
  "gamma_upper": "28242152601095952655013330369516049967794413372155336391759586880124466278914732972028890081993602573982902378122279969821604561103571459711923547477789997674343/550966873902139888203867496872077728933843584440724687444023524755791924245362200899497421602614041059083884331212779705021035158551967469975352287292480468750000",
  "gamma_decimal_lower": "0.051259257024066004",
  "gamma_interval_numerators": [
    51259257024066004,
    51259257024066005
  ],
  "gamma_interval_denominator": 1000000000000000000,
  "excluded_counterexample": {
    "A": [
      2,
      9,
      0
    ],
    "B": [
      2,
      17,
      1001
    ]
  },
  "rows": [
    {
      "left": "1/6",
      "right": "2/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/6",
      "right": "2/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/6",
      "right": "2/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/6",
      "right": "2/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/6",
      "right": "2/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/6",
      "right": "2/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/11",
      "right": "1/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/11",
      "right": "1/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/11",
      "right": "1/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/11",
      "right": "1/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/11",
      "right": "1/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/11",
      "right": "1/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/5",
      "right": "3/14",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/14",
      "right": "2/9",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/9",
      "right": "3/13",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/13",
      "right": "1/4",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/4",
      "right": "3/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/4",
      "right": "3/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/4",
      "right": "3/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/4",
      "right": "3/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/4",
      "right": "3/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/4",
      "right": "3/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/11",
      "right": "2/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/11",
      "right": "2/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/11",
      "right": "2/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/11",
      "right": "2/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/11",
      "right": "2/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/11",
      "right": "2/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/3",
      "right": "5/14",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/14",
      "right": "4/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/14",
      "right": "4/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/14",
      "right": "4/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/14",
      "right": "4/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/14",
      "right": "4/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/14",
      "right": "4/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/11",
      "right": "3/8",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/11",
      "right": "3/8",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/11",
      "right": "3/8",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/11",
      "right": "3/8",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/11",
      "right": "3/8",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/11",
      "right": "3/8",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/8",
      "right": "5/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/13",
      "right": "2/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/5",
      "right": "5/12",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/12",
      "right": "3/7",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "1/2",
      "right": "7/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/13",
      "right": "6/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/13",
      "right": "6/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/13",
      "right": "6/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/13",
      "right": "6/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/13",
      "right": "6/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/13",
      "right": "6/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/11",
      "right": "5/9",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/11",
      "right": "5/9",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/11",
      "right": "5/9",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/11",
      "right": "5/9",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/11",
      "right": "5/9",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/11",
      "right": "5/9",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/9",
      "right": "4/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "2/3",
      "right": "9/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/13",
      "right": "7/10",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/10",
      "right": "5/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "3/4",
      "right": "10/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "10/13",
      "right": "7/9",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/9",
      "right": "11/14",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/14",
      "right": "4/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "4/5",
      "right": "9/11",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/5",
      "right": "9/11",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/5",
      "right": "9/11",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/5",
      "right": "9/11",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/5",
      "right": "9/11",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/5",
      "right": "9/11",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/11",
      "right": "5/6",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/11",
      "right": "5/6",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/11",
      "right": "5/6",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/11",
      "right": "5/6",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/11",
      "right": "5/6",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/11",
      "right": "5/6",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 0,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 1,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 2,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 3,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 4,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "5/6",
      "right": "11/13",
      "r": 5,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 0,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 1,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 2,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 3,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 4,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/13",
      "right": "6/7",
      "r": 5,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "7/6",
      "right": "13/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/6",
      "right": "13/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/6",
      "right": "13/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/6",
      "right": "13/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/6",
      "right": "13/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/6",
      "right": "13/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/11",
      "right": "6/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/11",
      "right": "6/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/11",
      "right": "6/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/11",
      "right": "6/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/11",
      "right": "6/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/11",
      "right": "6/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "6/5",
      "right": "17/14",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/14",
      "right": "11/9",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/9",
      "right": "16/13",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/13",
      "right": "5/4",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/4",
      "right": "14/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/4",
      "right": "14/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/4",
      "right": "14/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/4",
      "right": "14/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/4",
      "right": "14/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/4",
      "right": "14/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/11",
      "right": "9/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/11",
      "right": "9/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/11",
      "right": "9/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/11",
      "right": "9/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/11",
      "right": "9/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/11",
      "right": "9/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "4/3",
      "right": "19/14",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/14",
      "right": "15/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/14",
      "right": "15/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/14",
      "right": "15/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/14",
      "right": "15/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/14",
      "right": "15/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/14",
      "right": "15/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "15/11",
      "right": "11/8",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "15/11",
      "right": "11/8",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "15/11",
      "right": "11/8",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "15/11",
      "right": "11/8",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "15/11",
      "right": "11/8",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "15/11",
      "right": "11/8",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/8",
      "right": "18/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "18/13",
      "right": "7/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/5",
      "right": "17/12",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/12",
      "right": "10/7",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "3/2",
      "right": "20/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/13",
      "right": "17/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/13",
      "right": "17/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/13",
      "right": "17/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/13",
      "right": "17/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/13",
      "right": "17/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/13",
      "right": "17/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/11",
      "right": "14/9",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/11",
      "right": "14/9",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/11",
      "right": "14/9",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/11",
      "right": "14/9",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/11",
      "right": "14/9",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/11",
      "right": "14/9",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/9",
      "right": "11/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/3",
      "right": "22/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "22/13",
      "right": "17/10",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/10",
      "right": "12/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "7/4",
      "right": "23/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "23/13",
      "right": "16/9",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "16/9",
      "right": "25/14",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/14",
      "right": "9/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "9/5",
      "right": "20/11",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/5",
      "right": "20/11",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/5",
      "right": "20/11",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/5",
      "right": "20/11",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/5",
      "right": "20/11",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/5",
      "right": "20/11",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/11",
      "right": "11/6",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/11",
      "right": "11/6",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/11",
      "right": "11/6",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/11",
      "right": "11/6",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/11",
      "right": "11/6",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/11",
      "right": "11/6",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 0,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 1,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 2,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 3,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 4,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "11/6",
      "right": "24/13",
      "r": 5,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 0,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 1,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 2,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 3,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 4,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "24/13",
      "right": "13/7",
      "r": 5,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "13/6",
      "right": "24/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/6",
      "right": "24/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/6",
      "right": "24/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/6",
      "right": "24/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/6",
      "right": "24/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/6",
      "right": "24/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "24/11",
      "right": "11/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "24/11",
      "right": "11/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "24/11",
      "right": "11/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "24/11",
      "right": "11/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "24/11",
      "right": "11/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "24/11",
      "right": "11/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/5",
      "right": "31/14",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/5",
      "right": "31/14",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/5",
      "right": "31/14",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/5",
      "right": "31/14",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/5",
      "right": "31/14",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/5",
      "right": "31/14",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/14",
      "right": "20/9",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/14",
      "right": "20/9",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/14",
      "right": "20/9",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/14",
      "right": "20/9",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/14",
      "right": "20/9",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/14",
      "right": "20/9",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/9",
      "right": "29/13",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/9",
      "right": "29/13",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/9",
      "right": "29/13",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/9",
      "right": "29/13",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/9",
      "right": "29/13",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "20/9",
      "right": "29/13",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/13",
      "right": "9/4",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/13",
      "right": "9/4",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/13",
      "right": "9/4",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/13",
      "right": "9/4",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/13",
      "right": "9/4",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/13",
      "right": "9/4",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/4",
      "right": "25/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/4",
      "right": "25/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/4",
      "right": "25/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/4",
      "right": "25/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/4",
      "right": "25/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "9/4",
      "right": "25/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "25/11",
      "right": "16/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "25/11",
      "right": "16/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "25/11",
      "right": "16/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "25/11",
      "right": "16/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "25/11",
      "right": "16/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "25/11",
      "right": "16/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/3",
      "right": "33/14",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/3",
      "right": "33/14",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/3",
      "right": "33/14",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/3",
      "right": "33/14",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/3",
      "right": "33/14",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/3",
      "right": "33/14",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/14",
      "right": "26/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/14",
      "right": "26/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/14",
      "right": "26/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/14",
      "right": "26/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/14",
      "right": "26/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/14",
      "right": "26/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "26/11",
      "right": "19/8",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "26/11",
      "right": "19/8",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "26/11",
      "right": "19/8",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "26/11",
      "right": "19/8",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "26/11",
      "right": "19/8",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "26/11",
      "right": "19/8",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/8",
      "right": "31/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/8",
      "right": "31/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/8",
      "right": "31/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/8",
      "right": "31/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/8",
      "right": "31/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/8",
      "right": "31/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/13",
      "right": "12/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/13",
      "right": "12/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/13",
      "right": "12/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/13",
      "right": "12/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/13",
      "right": "12/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/13",
      "right": "12/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "12/5",
      "right": "29/12",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "12/5",
      "right": "29/12",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "12/5",
      "right": "29/12",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "12/5",
      "right": "29/12",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "12/5",
      "right": "29/12",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "12/5",
      "right": "29/12",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/12",
      "right": "17/7",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/12",
      "right": "17/7",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/12",
      "right": "17/7",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/12",
      "right": "17/7",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/12",
      "right": "17/7",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/12",
      "right": "17/7",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/2",
      "right": "33/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/2",
      "right": "33/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/2",
      "right": "33/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/2",
      "right": "33/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/2",
      "right": "33/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "5/2",
      "right": "33/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/13",
      "right": "28/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/13",
      "right": "28/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/13",
      "right": "28/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/13",
      "right": "28/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/13",
      "right": "28/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "33/13",
      "right": "28/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "28/11",
      "right": "23/9",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "28/11",
      "right": "23/9",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "28/11",
      "right": "23/9",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "28/11",
      "right": "23/9",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "28/11",
      "right": "23/9",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "28/11",
      "right": "23/9",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "23/9",
      "right": "18/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "23/9",
      "right": "18/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "23/9",
      "right": "18/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "23/9",
      "right": "18/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "23/9",
      "right": "18/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "23/9",
      "right": "18/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "8/3",
      "right": "35/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "8/3",
      "right": "35/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "8/3",
      "right": "35/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "8/3",
      "right": "35/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "8/3",
      "right": "35/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "8/3",
      "right": "35/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/13",
      "right": "27/10",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/13",
      "right": "27/10",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/13",
      "right": "27/10",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/13",
      "right": "27/10",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/13",
      "right": "27/10",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/13",
      "right": "27/10",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/10",
      "right": "19/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/10",
      "right": "19/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/10",
      "right": "19/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/10",
      "right": "19/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/10",
      "right": "19/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/10",
      "right": "19/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/4",
      "right": "36/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/4",
      "right": "36/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/4",
      "right": "36/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/4",
      "right": "36/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/4",
      "right": "36/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "11/4",
      "right": "36/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "36/13",
      "right": "25/9",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "36/13",
      "right": "25/9",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "36/13",
      "right": "25/9",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "36/13",
      "right": "25/9",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "36/13",
      "right": "25/9",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "36/13",
      "right": "25/9",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/9",
      "right": "39/14",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/9",
      "right": "39/14",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/9",
      "right": "39/14",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/9",
      "right": "39/14",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/9",
      "right": "39/14",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "25/9",
      "right": "39/14",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "39/14",
      "right": "14/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "39/14",
      "right": "14/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "39/14",
      "right": "14/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "39/14",
      "right": "14/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "39/14",
      "right": "14/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "39/14",
      "right": "14/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "14/5",
      "right": "31/11",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/5",
      "right": "31/11",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/5",
      "right": "31/11",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/5",
      "right": "31/11",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/5",
      "right": "31/11",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "14/5",
      "right": "31/11",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/11",
      "right": "17/6",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/11",
      "right": "17/6",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/11",
      "right": "17/6",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/11",
      "right": "17/6",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/11",
      "right": "17/6",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "31/11",
      "right": "17/6",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/6",
      "right": "37/13",
      "r": 0,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "17/6",
      "right": "37/13",
      "r": 1,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "17/6",
      "right": "37/13",
      "r": 2,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "17/6",
      "right": "37/13",
      "r": 3,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "17/6",
      "right": "37/13",
      "r": 4,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "17/6",
      "right": "37/13",
      "r": 5,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "37/13",
      "right": "20/7",
      "r": 0,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "37/13",
      "right": "20/7",
      "r": 1,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "37/13",
      "right": "20/7",
      "r": 2,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "37/13",
      "right": "20/7",
      "r": 3,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "37/13",
      "right": "20/7",
      "r": 4,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "37/13",
      "right": "20/7",
      "r": 5,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "19/6",
      "right": "35/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/6",
      "right": "35/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/6",
      "right": "35/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/6",
      "right": "35/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/6",
      "right": "35/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/6",
      "right": "35/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/11",
      "right": "16/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/11",
      "right": "16/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/11",
      "right": "16/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/11",
      "right": "16/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/11",
      "right": "16/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "35/11",
      "right": "16/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/5",
      "right": "45/14",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/5",
      "right": "45/14",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/5",
      "right": "45/14",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/5",
      "right": "45/14",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/5",
      "right": "45/14",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "16/5",
      "right": "45/14",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "45/14",
      "right": "29/9",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "45/14",
      "right": "29/9",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "45/14",
      "right": "29/9",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "45/14",
      "right": "29/9",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "45/14",
      "right": "29/9",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "45/14",
      "right": "29/9",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/9",
      "right": "42/13",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/9",
      "right": "42/13",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/9",
      "right": "42/13",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/9",
      "right": "42/13",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/9",
      "right": "42/13",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "29/9",
      "right": "42/13",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/13",
      "right": "13/4",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/13",
      "right": "13/4",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/13",
      "right": "13/4",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/13",
      "right": "13/4",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/13",
      "right": "13/4",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/13",
      "right": "13/4",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/4",
      "right": "36/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/4",
      "right": "36/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/4",
      "right": "36/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/4",
      "right": "36/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/4",
      "right": "36/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "13/4",
      "right": "36/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "36/11",
      "right": "23/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "36/11",
      "right": "23/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "36/11",
      "right": "23/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "36/11",
      "right": "23/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "36/11",
      "right": "23/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "36/11",
      "right": "23/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "10/3",
      "right": "47/14",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "10/3",
      "right": "47/14",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "10/3",
      "right": "47/14",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "10/3",
      "right": "47/14",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "10/3",
      "right": "47/14",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "10/3",
      "right": "47/14",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "47/14",
      "right": "37/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "47/14",
      "right": "37/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "47/14",
      "right": "37/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "47/14",
      "right": "37/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "47/14",
      "right": "37/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "47/14",
      "right": "37/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/11",
      "right": "27/8",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/11",
      "right": "27/8",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/11",
      "right": "27/8",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/11",
      "right": "27/8",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/11",
      "right": "27/8",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/11",
      "right": "27/8",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/8",
      "right": "44/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/8",
      "right": "44/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/8",
      "right": "44/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/8",
      "right": "44/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/8",
      "right": "44/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "27/8",
      "right": "44/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "44/13",
      "right": "17/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "44/13",
      "right": "17/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "44/13",
      "right": "17/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "44/13",
      "right": "17/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "44/13",
      "right": "17/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "44/13",
      "right": "17/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/5",
      "right": "41/12",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/5",
      "right": "41/12",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/5",
      "right": "41/12",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/5",
      "right": "41/12",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/5",
      "right": "41/12",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "17/5",
      "right": "41/12",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "41/12",
      "right": "24/7",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "41/12",
      "right": "24/7",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "41/12",
      "right": "24/7",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "41/12",
      "right": "24/7",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "41/12",
      "right": "24/7",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "41/12",
      "right": "24/7",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/2",
      "right": "46/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/2",
      "right": "46/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/2",
      "right": "46/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/2",
      "right": "46/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/2",
      "right": "46/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "7/2",
      "right": "46/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "46/13",
      "right": "39/11",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "46/13",
      "right": "39/11",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "46/13",
      "right": "39/11",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "46/13",
      "right": "39/11",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "46/13",
      "right": "39/11",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "46/13",
      "right": "39/11",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "39/11",
      "right": "32/9",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "39/11",
      "right": "32/9",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "39/11",
      "right": "32/9",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "39/11",
      "right": "32/9",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "39/11",
      "right": "32/9",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "39/11",
      "right": "32/9",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "32/9",
      "right": "25/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "32/9",
      "right": "25/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "32/9",
      "right": "25/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "32/9",
      "right": "25/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "32/9",
      "right": "25/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "32/9",
      "right": "25/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/3",
      "right": "48/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/3",
      "right": "48/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/3",
      "right": "48/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/3",
      "right": "48/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/3",
      "right": "48/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "11/3",
      "right": "48/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "48/13",
      "right": "37/10",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "48/13",
      "right": "37/10",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "48/13",
      "right": "37/10",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "48/13",
      "right": "37/10",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "48/13",
      "right": "37/10",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "48/13",
      "right": "37/10",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/10",
      "right": "26/7",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/10",
      "right": "26/7",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/10",
      "right": "26/7",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/10",
      "right": "26/7",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/10",
      "right": "26/7",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "37/10",
      "right": "26/7",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 1,
      "target": 1
    },
    {
      "left": "15/4",
      "right": "49/13",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "15/4",
      "right": "49/13",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "15/4",
      "right": "49/13",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "15/4",
      "right": "49/13",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "15/4",
      "right": "49/13",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "15/4",
      "right": "49/13",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "49/13",
      "right": "34/9",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "49/13",
      "right": "34/9",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "49/13",
      "right": "34/9",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "49/13",
      "right": "34/9",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "49/13",
      "right": "34/9",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "49/13",
      "right": "34/9",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "34/9",
      "right": "53/14",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "34/9",
      "right": "53/14",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "34/9",
      "right": "53/14",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "34/9",
      "right": "53/14",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "34/9",
      "right": "53/14",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "34/9",
      "right": "53/14",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "53/14",
      "right": "19/5",
      "r": 0,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "53/14",
      "right": "19/5",
      "r": 1,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "53/14",
      "right": "19/5",
      "r": 2,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "53/14",
      "right": "19/5",
      "r": 3,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "53/14",
      "right": "19/5",
      "r": 4,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "53/14",
      "right": "19/5",
      "r": 5,
      "mu": 1,
      "A": 1,
      "B": 2,
      "target": 1
    },
    {
      "left": "19/5",
      "right": "42/11",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/5",
      "right": "42/11",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/5",
      "right": "42/11",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/5",
      "right": "42/11",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/5",
      "right": "42/11",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "19/5",
      "right": "42/11",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/11",
      "right": "23/6",
      "r": 0,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/11",
      "right": "23/6",
      "r": 1,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/11",
      "right": "23/6",
      "r": 2,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/11",
      "right": "23/6",
      "r": 3,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/11",
      "right": "23/6",
      "r": 4,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "42/11",
      "right": "23/6",
      "r": 5,
      "mu": 1,
      "A": 2,
      "B": 1,
      "target": 1
    },
    {
      "left": "23/6",
      "right": "50/13",
      "r": 0,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "23/6",
      "right": "50/13",
      "r": 1,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "23/6",
      "right": "50/13",
      "r": 2,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "23/6",
      "right": "50/13",
      "r": 3,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "23/6",
      "right": "50/13",
      "r": 4,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "23/6",
      "right": "50/13",
      "r": 5,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "50/13",
      "right": "27/7",
      "r": 0,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "50/13",
      "right": "27/7",
      "r": 1,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "50/13",
      "right": "27/7",
      "r": 2,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "50/13",
      "right": "27/7",
      "r": 3,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "50/13",
      "right": "27/7",
      "r": 4,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    },
    {
      "left": "50/13",
      "right": "27/7",
      "r": 5,
      "mu": 2,
      "A": 1,
      "B": 0,
      "target": 0
    }
  ],
  "seconds": 5.085852384567261
}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/results/branch.json <==
{
  "status": "PASS",
  "exact_partial_fraction_and_residue_cases": 9,
  "quadrature_comparisons": 27,
  "beta_rotation_cases": 6,
  "endpoint_cases": 12,
  "quadrature_is_not_a_proof_input": true,
  "rows": [
    {
      "n": 1,
      "x": "1/7",
      "rational_part": "39285236431/231102453194910",
      "residue": "868837865/12553713506884",
      "max_relative_error": "1.18919138594e-89",
      "mixed_density": "-0.00030466628543459746542307910917976745"
    },
    {
      "n": 1,
      "x": "2/5",
      "rational_part": "-57649854741875/660693617018548974",
      "residue": "-144384312500/9904578032905937",
      "max_relative_error": "1.3367852898e-91",
      "mixed_density": "0.00010061382211791318908425442000074302"
    },
    {
      "n": 1,
      "x": "4/5",
      "rational_part": "330171971020625/5019798236442053148",
      "residue": "565361437500/42052983462257059",
      "max_relative_error": "1.60035063692e-91",
      "mixed_density": "-0.000068773900439689192223933183476896133"
    },
    {
      "n": 2,
      "x": "1/7",
      "rational_part": "-567497771666301801162669083/1564138121993604325192158588579840",
      "residue": "1628280196195399725587/161378020160431900175758802944",
      "max_relative_error": "1.31370506421e-87",
      "mixed_density": "-0.00000034318425228624935142812907663768883"
    },
    {
      "n": 2,
      "x": "2/5",
      "rational_part": "-47221387596009932788758203125/1049105814224783000034068961385087944",
      "residue": "2895224610304882812500/339448671314611904643504117121",
      "max_relative_error": "2.11717031183e-91",
      "mixed_density": "-0.000000037195857557393285840181347155853491"
    },
    {
      "n": 2,
      "x": "4/5",
      "rational_part": "-85152006010946207497118359375/7740853984631374457024396976062104224",
      "residue": "6273065016677148437500/4898762930960846817716295277921",
      "max_relative_error": "4.03283412197e-91",
      "mixed_density": "-0.000000010714593067809494937723521368448647"
    },
    {
      "n": 3,
      "x": "1/7",
      "rational_part": "1108321573035400007712115290284298373115989/2739892877391381486823543892027001028974041239388160",
      "residue": "-1978648002556432464901130871274765/32414294902435398429623821729149698295463936",
      "max_relative_error": "1.32751799114e-85",
      "mixed_density": "-0.00000000028572961465141761891880585163120004"
    },
    {
      "n": 3,
      "x": "2/5",
      "rational_part": "-796335487256804364531399942594970703125/214328235941670305443390375803407862666478802801784",
      "residue": "748689655448782797208862304687500/197770344305988984840145602058543169130838081",
      "max_relative_error": "3.5661526817e-91",
      "mixed_density": "2.467373540862791416533214170652593e-13"
    },
    {
      "n": 3,
      "x": "4/5",
      "rational_part": "92929006313585750392914059663408717529296875/190166373232369520524278748615233203957386519781070075456",
      "residue": "-73059384334141602848710327148437500/206007596521214410095208558252435839890349094339",
      "max_relative_error": "7.08191672305e-91",
      "mixed_density": "-4.0953557809749523833290335492093806e-13"
    }
  ],
  "beta": [
    {
      "n": 1,
      "relative_error": "1.49447887385e-94"
    },
    {
      "n": 2,
      "relative_error": "4.09582673742e-94"
    },
    {
      "n": 3,
      "relative_error": "4.4328746455e-93"
    },
    {
      "n": 4,
      "relative_error": "7.75461402941e-93"
    },
    {
      "n": 5,
      "relative_error": "1.24834147273e-94"
    },
    {
      "n": 6,
      "relative_error": "4.51336005057e-92"
    }
  ],
  "endpoint": [
    {
      "n": 1,
      "x": "1/100",
      "real_ratio": "1.164584603115870161321917",
      "imaginary_ratio": "0.865266746777"
    },
    {
      "n": 1,
      "x": "1/10000",
      "real_ratio": "1.018247475564267007173881",
      "imaginary_ratio": "0.0104525109738"
    },
    {
      "n": 1,
      "x": "1/1000000",
      "real_ratio": "1.000336400142691447863128",
      "imaginary_ratio": "0.000104717807346"
    },
    {
      "n": 2,
      "x": "1/100",
      "real_ratio": "1.897380895571333980882427",
      "imaginary_ratio": "1.44286361442"
    },
    {
      "n": 2,
      "x": "1/10000",
      "real_ratio": "1.012041757422555143448449",
      "imaginary_ratio": "0.000228946699559"
    },
    {
      "n": 2,
      "x": "1/1000000",
      "real_ratio": "1.000117068075528143306985",
      "imaginary_ratio": "2.2995438565e-8"
    },
    {
      "n": 3,
      "x": "1/100",
      "real_ratio": "2.83451123638328060285554",
      "imaginary_ratio": "2.21551535119"
    },
    {
      "n": 3,
      "x": "1/10000",
      "real_ratio": "1.012738800881125278687369",
      "imaginary_ratio": "4.75264812827e-6"
    },
    {
      "n": 3,
      "x": "1/1000000",
      "real_ratio": "1.00012568325226649627973",
      "imaginary_ratio": "4.78663997028e-12"
    },
    {
      "n": 4,
      "x": "1/100",
      "real_ratio": "4.112900452807796887635649",
      "imaginary_ratio": "3.30577062154"
    },
    {
      "n": 4,
      "x": "1/10000",
      "real_ratio": "1.014711873387779173325558",
      "imaginary_ratio": "9.72915434256e-8"
    },
    {
      "n": 4,
      "x": "1/1000000",
      "real_ratio": "1.000145460920024477018141",
      "imaginary_ratio": "9.82630396793e-16"
    }
  ],
  "seconds": 17.741032361984253
}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/results/contours.json <==
{
  "complex": {
    "kind": "complex",
    "total_leaves": 2779,
    "rectangles": 2777,
    "corner_leaves": 2,
    "depth": 9,
    "vertical_slabs": 96,
    "corner_bound": "3391693180680025/269397988280628653443864156176384",
    "boxes": [
      [
        "31/32",
        "1",
        "31/32",
        "1",
        true
      ],
      [
        "15/16",
        "31/32",
        "31/32",
        "1",
        false
      ],
      [
        "31/32",
        "1",
        "15/16",
        "31/32",
        false
      ],
      [
        "15/16",
        "31/32",
        "15/16",
        "31/32",
        false
      ],
      [
        "29/32",
        "15/16",
        "31/32",
        "1",
        false
      ],
      [
        "7/8",
        "29/32",
        "31/32",
        "1",
        false
      ],
      [
        "29/32",
        "15/16",
        "15/16",
        "31/32",
        false
      ],
      [
        "7/8",
        "29/32",
        "15/16",
        "31/32",
        false
      ],
      [
        "15/16",
        "1",
        "7/8",
        "15/16",
        false
      ],
      [
        "7/8",
        "15/16",
        "7/8",
        "15/16",
        false
      ],
      [
        "27/32",
        "7/8",
        "31/32",
        "1",
        false
      ],
      [
        "13/16",
        "27/32",
        "31/32",
        "1",
        false
      ],
      [
        "27/32",
        "7/8",
        "15/16",
        "31/32",
        false
      ],
      [
        "13/16",
        "27/32",
        "15/16",
        "31/32",
        false
      ],
      [
        "3/4",
        "13/16",
        "15/16",
        "1",
        false
      ],
      [
        "13/16",
        "7/8",
        "7/8",
        "15/16",
        false
      ],
      [
        "25/32",
        "13/16",
        "29/32",
        "15/16",
        false
      ],
      [
        "3/4",
        "25/32",
        "29/32",
        "15/16",
        false
      ],
      [
        "25/32",
        "13/16",
        "7/8",
        "29/32",
        false
      ],
      [
        "3/4",
        "25/32",
        "7/8",
        "29/32",
        false
      ],
      [
        "15/16",
        "1",
        "13/16",
        "7/8",
        false
      ],
      [
        "7/8",
        "15/16",
        "13/16",
        "7/8",
        false
      ],
      [
        "15/16",
        "1",
        "3/4",
        "13/16",
        false
      ],
      [
        "7/8",
        "15/16",
        "3/4",
        "13/16",
        false
      ],
      [
        "13/16",
        "7/8",
        "13/16",
        "7/8",
        false
      ],
      [
        "3/4",
        "13/16",
        "13/16",
        "7/8",
        false
      ],
      [
        "13/16",
        "7/8",
        "3/4",
        "13/16",
        false
      ],
      [
        "3/4",
        "13/16",
        "3/4",
        "13/16",
        false
      ],
      [
        "11/16",
        "3/4",
        "15/16",
        "1",
        false
      ],
      [
        "5/8",
        "11/16",
        "15/16",
        "1",
        false
      ],
      [
        "11/16",
        "3/4",
        "7/8",
        "15/16",
        false
      ],
      [
        "5/8",
        "11/16",
        "7/8",
        "15/16",
        false
      ],
      [
        "9/16",
        "5/8",
        "15/16",
        "1",
        false
      ],
      [
        "1/2",
        "9/16",
        "15/16",
        "1",
        false
      ],
      [
        "9/16",
        "5/8",
        "7/8",
        "15/16",
        false
      ],
      [
        "1/2",
        "9/16",
        "7/8",
        "15/16",
        false
      ],
      [
        "23/32",
        "3/4",
        "27/32",
        "7/8",
        false
      ],
      [
        "11/16",
        "23/32",
        "27/32",
        "7/8",
        false
      ],
      [
        "23/32",
        "3/4",
        "13/16",
        "27/32",
        false
      ],
      [
        "11/16",
        "23/32",
        "13/16",
        "27/32",
        false
      ],
      [
        "5/8",
        "11/16",
        "13/16",
        "7/8",
        false
      ],
      [
        "11/16",
        "3/4",
        "3/4",
        "13/16",
        false
      ],
      [
        "21/32",
        "11/16",
        "25/32",
        "13/16",
        false
      ],
      [
        "5/8",
        "21/32",
        "25/32",
        "13/16",
        false
      ],
      [
        "21/32",
        "11/16",
        "3/4",
        "25/32",
        false
      ],
      [
        "5/8",
        "21/32",
        "3/4",
        "25/32",
        false
      ],
      [
        "9/16",
        "5/8",
        "13/16",
        "7/8",
        false
      ],
      [
        "1/2",
        "9/16",
        "13/16",
        "7/8",
        false
      ],
      [
        "19/32",
        "5/8",
        "25/32",
        "13/16",
        false
      ],
      [
        "9/16",
        "19/32",
        "25/32",
        "13/16",
        false
      ],
      [
        "19/32",
        "5/8",
        "3/4",
        "25/32",
        false
      ],
      [
        "9/16",
        "19/32",
        "3/4",
        "25/32",
        false
      ],
      [
        "1/2",
        "9/16",
        "3/4",
        "13/16",
        false
      ],
      [
        "7/8",
        "1",
        "5/8",
        "3/4",
        false
      ],
      [
        "13/16",
        "7/8",
        "11/16",
        "3/4",
        false
      ],
      [
        "3/4",
        "13/16",
        "11/16",
        "3/4",
        false
      ],
      [
        "13/16",
        "7/8",
        "5/8",
        "11/16",
        false
      ],
      [
        "3/4",
        "13/16",
        "5/8",
        "11/16",
        false
      ],
      [
        "7/8",
        "1",
        "1/2",
        "5/8",
        false
      ],
      [
        "3/4",
        "7/8",
        "1/2",
        "5/8",
        false
      ],
      [
        "11/16",
        "3/4",
        "11/16",
        "3/4",
        false
      ],
      [
        "21/32",
        "11/16",
        "23/32",
        "3/4",
        false
      ],
      [
        "5/8",
        "21/32",
        "23/32",
        "3/4",
        false
      ],
      [
        "21/32",
        "11/16",
        "11/16",
        "23/32",
        false
      ],
      [
        "5/8",
        "21/32",
        "11/16",
        "23/32",
        false
      ],
      [
        "11/16",
        "3/4",
        "5/8",
        "11/16",
        false
      ],
      [
        "5/8",
        "11/16",
        "5/8",
        "11/16",
        false
      ],
      [
        "19/32",
        "5/8",
        "23/32",
        "3/4",
        false
      ],
      [
        "9/16",
        "19/32",
        "23/32",
        "3/4",
        false
      ],
      [
        "19/32",
        "5/8",
        "11/16",
        "23/32",
        false
      ],
      [
        "9/16",
        "19/32",
        "11/16",
        "23/32",
        false
      ],
      [
        "1/2",
        "9/16",
        "11/16",
        "3/4",
        false
      ],
      [
        "19/32",
        "5/8",
        "21/32",
        "11/16",
        false
      ],
      [
        "9/16",
        "19/32",
        "21/32",
        "11/16",
        false
      ],
      [
        "19/32",
        "5/8",
        "5/8",
        "21/32",
        false
      ],
      [
        "9/16",
        "19/32",
        "5/8",
        "21/32",
        false
      ],
      [
        "17/32",
        "9/16",
        "21/32",
        "11/16",
        false
      ],
      [
        "1/2",
        "17/32",
        "21/32",
        "11/16",
        false
      ],
      [
        "17/32",
        "9/16",
        "5/8",
        "21/32",
        false
      ],
      [
        "1/2",
        "17/32",
        "5/8",
        "21/32",
        false
      ],
      [
        "11/16",
        "3/4",
        "9/16",
        "5/8",
        false
      ],
      [
        "5/8",
        "11/16",
        "9/16",
        "5/8",
        false
      ],
      [
        "11/16",
        "3/4",
        "1/2",
        "9/16",
        false
      ],
      [
        "5/8",
        "11/16",
        "1/2",
        "9/16",
        false
      ],
      [
        "19/32",
        "5/8",
        "19/32",
        "5/8",
        false
      ],
      [
        "9/16",
        "19/32",
        "19/32",
        "5/8",
        false
      ],
      [
        "19/32",
        "5/8",
        "9/16",
        "19/32",
        false
      ],
      [
        "9/16",
        "19/32",
        "9/16",
        "19/32",
        false
      ],
      [
        "1/2",
        "9/16",
        "9/16",
        "5/8",
        false
      ],
      [
        "9/16",
        "5/8",
        "1/2",
        "9/16",
        false
      ],
      [
        "1/2",
        "9/16",
        "1/2",
        "9/16",
        false
      ],
      [
        "3/8",
        "1/2",
        "7/8",
        "1",
        false
      ],
      [
        "1/4",
        "3/8",
        "7/8",
        "1",
        false
      ],
      [
        "7/16",
        "1/2",
        "13/16",
        "7/8",
        false
      ],
      [
        "3/8",
        "7/16",
        "13/16",
        "7/8",
        false
      ],
      [
        "7/16",
        "1/2",
        "3/4",
        "13/16",
        false
      ],
      [
        "3/8",
        "7/16",
        "3/4",
        "13/16",
        false
      ],
      [
        "1/4",
        "3/8",
        "3/4",
        "7/8",
        false
      ],
      [
        "0",
        "1/4",
        "3/4",
        "1",
        false
      ],
      [
        "7/16",
        "1/2",
        "11/16",
        "3/4",
        false
      ],
      [
        "3/8",
        "7/16",
        "11/16",
        "3/4",
        false
      ],
      [
        "7/16",
        "1/2",
        "5/8",
        "11/16",
        false
      ],
      [
        "3/8",
        "7/16",
        "5/8",
        "11/16",
        false
      ],
      [
        "5/16",
        "3/8",
        "11/16",
        "3/4",
        false
      ],
      [
        "1/4",
        "5/16",
        "11/16",
        "3/4",
        false
      ],
      [
        "5/16",
        "3/8",
        "5/8",
        "11/16",
        false
      ],
      [
        "1/4",
        "5/16",
        "5/8",
        "11/16",
        false
      ],
      [
        "7/16",
        "1/2",
        "9/16",
        "5/8",
        false
      ],
      [
        "3/8",
        "7/16",
        "9/16",
        "5/8",
        false
      ],
      [
        "7/16",
        "1/2",
        "1/2",
        "9/16",
        false
      ],
      [
        "3/8",
        "7/16",
        "1/2",
        "9/16",
        false
      ],
      [
        "5/16",
        "3/8",
        "9/16",
        "5/8",
        false
      ],
      [
        "1/4",
        "5/16",
        "9/16",
        "5/8",
        false
      ],
      [
        "5/16",
        "3/8",
        "1/2",
        "9/16",
        false
      ],
      [
        "1/4",
        "5/16",
        "1/2",
        "9/16",
        false
      ],
      [
        "1/8",
        "1/4",
        "5/8",
        "3/4",
        false
      ],
      [
        "0",
        "1/8",
        "5/8",
        "3/4",
        false
      ],
      [
        "1/8",
        "1/4",
        "1/2",
        "5/8",
        false
      ],
      [
        "0",
        "1/8",
        "1/2",
        "5/8",
        false
      ],
      [
        "7/8",
        "1",
        "3/8",
        "1/2",
        false
      ],
      [
        "3/4",
        "7/8",
        "3/8",
        "1/2",
        false
      ],
      [
        "7/8",
        "1",
        "1/4",
        "3/8",
        false
      ],
      [
        "3/4",
        "7/8",
        "1/4",
        "3/8",
        false
      ],
      [
        "11/16",
        "3/4",
        "7/16",
        "1/2",
        false
      ],
      [
        "5/8",
        "11/16",
        "7/16",
        "1/2",
        false
      ],
      [
        "11/16",
        "3/4",
        "3/8",
        "7/16",
        false
      ],
      [
        "21/32",
        "11/16",
        "13/32",
        "7/16",
        false
      ],
      [
        "5/8",
        "21/32",
        "13/32",
        "7/16",
        false
      ],
      [
        "21/32",
        "11/16",
        "3/8",
        "13/32",
        false
      ],
      [
        "5/8",
        "21/32",
        "3/8",
        "13/32",
        false
      ],
      [
        "19/32",
        "5/8",
        "15/32",
        "1/2",
        false
      ],
      [
        "9/16",
        "19/32",
        "15/32",
        "1/2",
        false
      ],
      [
        "19/32",
        "5/8",
        "7/16",
        "15/32",
        false
      ],
      [
        "9/16",
        "19/32",
        "7/16",
        "15/32",
        false
      ],
      [
        "17/32",
        "9/16",
        "15/32",
        "1/2",
        false
      ],
      [
        "1/2",
        "17/32",
        "15/32",
        "1/2",
        false
      ],
      [
        "17/32",
        "9/16",
        "7/16",
        "15/32",
        false
      ],
      [
        "1/2",
        "17/32",
        "7/16",
        "15/32",
        false
      ],
      [
        "19/32",
        "5/8",
        "13/32",
        "7/16",
        false
      ],
      [
        "9/16",
        "19/32",
        "13/32",
        "7/16",
        false
      ],
      [
        "19/32",
        "5/8",
        "3/8",
        "13/32",
        false
      ],
      [
        "37/64",
        "19/32",
        "25/64",
        "13/32",
        false
      ],
      [
        "9/16",
        "37/64",
        "25/64",
        "13/32",
        false
      ],
      [
        "37/64",
        "19/32",
        "3/8",
        "25/64",
        false
      ],
      [
        "9/16",
        "37/64",
        "3/8",
        "25/64",
        false
      ],
      [
        "35/64",
        "9/16",
        "27/64",
        "7/16",
        false
      ],
      [
        "17/32",
        "35/64",
        "27/64",
        "7/16",
        false
      ],
      [
        "35/64",
        "9/16",
        "13/32",
        "27/64",
        false
      ],
      [
        "17/32",
        "35/64",
        "13/32",
        "27/64",
        false
      ],
      [
        "33/64",
        "17/32",
        "27/64",
        "7/16",
        false
      ],
      [
        "1/2",
        "33/64",
        "27/64",
        "7/16",
        false
      ],
      [
        "33/64",
        "17/32",
        "13/32",
        "27/64",
        false
      ],
      [
        "65/128",
        "33/64",
        "53/128",
        "27/64",
        false
      ],
      [
        "1/2",
        "65/128",
        "53/128",
        "27/64",
        false
      ],
      [
        "65/128",
        "33/64",
        "13/32",
        "53/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "13/32",
        "53/128",
        false
      ],
      [
        "35/64",
        "9/16",
        "25/64",
        "13/32",
        false
      ],
      [
        "17/32",
        "35/64",
        "25/64",
        "13/32",
        false
      ],
      [
        "35/64",
        "9/16",
        "3/8",
        "25/64",
        false
      ],
      [
        "17/32",
        "35/64",
        "3/8",
        "25/64",
        false
      ],
      [
        "67/128",
        "17/32",
        "51/128",
        "13/32",
        false
      ],
      [
        "33/64",
        "67/128",
        "51/128",
        "13/32",
        false
      ],
      [
        "67/128",
        "17/32",
        "25/64",
        "51/128",
        false
      ],
      [
        "33/64",
        "67/128",
        "25/64",
        "51/128",
        false
      ],
      [
        "65/128",
        "33/64",
        "51/128",
        "13/32",
        false
      ],
      [
        "1/2",
        "65/128",
        "51/128",
        "13/32",
        false
      ],
      [
        "65/128",
        "33/64",
        "25/64",
        "51/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "25/64",
        "51/128",
        false
      ],
      [
        "67/128",
        "17/32",
        "49/128",
        "25/64",
        false
      ],
      [
        "33/64",
        "67/128",
        "49/128",
        "25/64",
        false
      ],
      [
        "67/128",
        "17/32",
        "3/8",
        "49/128",
        false
      ],
      [
        "33/64",
        "67/128",
        "3/8",
        "49/128",
        false
      ],
      [
        "65/128",
        "33/64",
        "49/128",
        "25/64",
        false
      ],
      [
        "1/2",
        "65/128",
        "49/128",
        "25/64",
        false
      ],
      [
        "65/128",
        "33/64",
        "3/8",
        "49/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "3/8",
        "49/128",
        false
      ],
      [
        "11/16",
        "3/4",
        "5/16",
        "3/8",
        false
      ],
      [
        "21/32",
        "11/16",
        "11/32",
        "3/8",
        false
      ],
      [
        "5/8",
        "21/32",
        "11/32",
        "3/8",
        false
      ],
      [
        "21/32",
        "11/16",
        "5/16",
        "11/32",
        false
      ],
      [
        "5/8",
        "21/32",
        "5/16",
        "11/32",
        false
      ],
      [
        "11/16",
        "3/4",
        "1/4",
        "5/16",
        false
      ],
      [
        "21/32",
        "11/16",
        "9/32",
        "5/16",
        false
      ],
      [
        "5/8",
        "21/32",
        "9/32",
        "5/16",
        false
      ],
      [
        "21/32",
        "11/16",
        "1/4",
        "9/32",
        false
      ],
      [
        "5/8",
        "21/32",
        "1/4",
        "9/32",
        false
      ],
      [
        "19/32",
        "5/8",
        "11/32",
        "3/8",
        false
      ],
      [
        "37/64",
        "19/32",
        "23/64",
        "3/8",
        false
      ],
      [
        "9/16",
        "37/64",
        "23/64",
        "3/8",
        false
      ],
      [
        "37/64",
        "19/32",
        "11/32",
        "23/64",
        false
      ],
      [
        "9/16",
        "37/64",
        "11/32",
        "23/64",
        false
      ],
      [
        "19/32",
        "5/8",
        "5/16",
        "11/32",
        false
      ],
      [
        "37/64",
        "19/32",
        "21/64",
        "11/32",
        false
      ],
      [
        "9/16",
        "37/64",
        "21/64",
        "11/32",
        false
      ],
      [
        "37/64",
        "19/32",
        "5/16",
        "21/64",
        false
      ],
      [
        "9/16",
        "37/64",
        "5/16",
        "21/64",
        false
      ],
      [
        "35/64",
        "9/16",
        "23/64",
        "3/8",
        false
      ],
      [
        "17/32",
        "35/64",
        "23/64",
        "3/8",
        false
      ],
      [
        "35/64",
        "9/16",
        "11/32",
        "23/64",
        false
      ],
      [
        "69/128",
        "35/64",
        "45/128",
        "23/64",
        false
      ],
      [
        "17/32",
        "69/128",
        "45/128",
        "23/64",
        false
      ],
      [
        "69/128",
        "35/64",
        "11/32",
        "45/128",
        false
      ],
      [
        "17/32",
        "69/128",
        "11/32",
        "45/128",
        false
      ],
      [
        "67/128",
        "17/32",
        "47/128",
        "3/8",
        false
      ],
      [
        "33/64",
        "67/128",
        "47/128",
        "3/8",
        false
      ],
      [
        "67/128",
        "17/32",
        "23/64",
        "47/128",
        false
      ],
      [
        "33/64",
        "67/128",
        "23/64",
        "47/128",
        false
      ],
      [
        "65/128",
        "33/64",
        "47/128",
        "3/8",
        false
      ],
      [
        "1/2",
        "65/128",
        "47/128",
        "3/8",
        false
      ],
      [
        "65/128",
        "33/64",
        "23/64",
        "47/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "23/64",
        "47/128",
        false
      ],
      [
        "67/128",
        "17/32",
        "45/128",
        "23/64",
        false
      ],
      [
        "33/64",
        "67/128",
        "45/128",
        "23/64",
        false
      ],
      [
        "67/128",
        "17/32",
        "11/32",
        "45/128",
        false
      ],
      [
        "33/64",
        "67/128",
        "11/32",
        "45/128",
        false
      ],
      [
        "65/128",
        "33/64",
        "45/128",
        "23/64",
        false
      ],
      [
        "1/2",
        "65/128",
        "45/128",
        "23/64",
        false
      ],
      [
        "65/128",
        "33/64",
        "11/32",
        "45/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "11/32",
        "45/128",
        false
      ],
      [
        "35/64",
        "9/16",
        "21/64",
        "11/32",
        false
      ],
      [
        "17/32",
        "35/64",
        "21/64",
        "11/32",
        false
      ],
      [
        "35/64",
        "9/16",
        "5/16",
        "21/64",
        false
      ],
      [
        "17/32",
        "35/64",
        "5/16",
        "21/64",
        false
      ],
      [
        "67/128",
        "17/32",
        "43/128",
        "11/32",
        false
      ],
      [
        "33/64",
        "67/128",
        "43/128",
        "11/32",
        false
      ],
      [
        "67/128",
        "17/32",
        "21/64",
        "43/128",
        false
      ],
      [
        "33/64",
        "67/128",
        "21/64",
        "43/128",
        false
      ],
      [
        "65/128",
        "33/64",
        "43/128",
        "11/32",
        false
      ],
      [
        "1/2",
        "65/128",
        "43/128",
        "11/32",
        false
      ],
      [
        "65/128",
        "33/64",
        "21/64",
        "43/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "21/64",
        "43/128",
        false
      ],
      [
        "67/128",
        "17/32",
        "41/128",
        "21/64",
        false
      ],
      [
        "33/64",
        "67/128",
        "41/128",
        "21/64",
        false
      ],
      [
        "67/128",
        "17/32",
        "5/16",
        "41/128",
        false
      ],
      [
        "33/64",
        "67/128",
        "5/16",
        "41/128",
        false
      ],
      [
        "65/128",
        "33/64",
        "41/128",
        "21/64",
        false
      ],
      [
        "1/2",
        "65/128",
        "41/128",
        "21/64",
        false
      ],
      [
        "65/128",
        "33/64",
        "5/16",
        "41/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "5/16",
        "41/128",
        false
      ],
      [
        "19/32",
        "5/8",
        "9/32",
        "5/16",
        false
      ],
      [
        "37/64",
        "19/32",
        "19/64",
        "5/16",
        false
      ],
      [
        "9/16",
        "37/64",
        "19/64",
        "5/16",
        false
      ],
      [
        "37/64",
        "19/32",
        "9/32",
        "19/64",
        false
      ],
      [
        "9/16",
        "37/64",
        "9/32",
        "19/64",
        false
      ],
      [
        "19/32",
        "5/8",
        "1/4",
        "9/32",
        false
      ],
      [
        "9/16",
        "19/32",
        "1/4",
        "9/32",
        false
      ],
      [
        "35/64",
        "9/16",
        "19/64",
        "5/16",
        false
      ],
      [
        "17/32",
        "35/64",
        "19/64",
        "5/16",
        false
      ],
      [
        "35/64",
        "9/16",
        "9/32",
        "19/64",
        false
      ],
      [
        "17/32",
        "35/64",
        "9/32",
        "19/64",
        false
      ],
      [
        "67/128",
        "17/32",
        "39/128",
        "5/16",
        false
      ],
      [
        "33/64",
        "67/128",
        "39/128",
        "5/16",
        false
      ],
      [
        "67/128",
        "17/32",
        "19/64",
        "39/128",
        false
      ],
      [
        "33/64",
        "67/128",
        "19/64",
        "39/128",
        false
      ],
      [
        "65/128",
        "33/64",
        "39/128",
        "5/16",
        false
      ],
      [
        "1/2",
        "65/128",
        "39/128",
        "5/16",
        false
      ],
      [
        "65/128",
        "33/64",
        "19/64",
        "39/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "19/64",
        "39/128",
        false
      ],
      [
        "33/64",
        "17/32",
        "9/32",
        "19/64",
        false
      ],
      [
        "65/128",
        "33/64",
        "37/128",
        "19/64",
        false
      ],
      [
        "1/2",
        "65/128",
        "37/128",
        "19/64",
        false
      ],
      [
        "65/128",
        "33/64",
        "9/32",
        "37/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "9/32",
        "37/128",
        false
      ],
      [
        "35/64",
        "9/16",
        "17/64",
        "9/32",
        false
      ],
      [
        "17/32",
        "35/64",
        "17/64",
        "9/32",
        false
      ],
      [
        "35/64",
        "9/16",
        "1/4",
        "17/64",
        false
      ],
      [
        "17/32",
        "35/64",
        "1/4",
        "17/64",
        false
      ],
      [
        "33/64",
        "17/32",
        "17/64",
        "9/32",
        false
      ],
      [
        "65/128",
        "33/64",
        "35/128",
        "9/32",
        false
      ],
      [
        "1/2",
        "65/128",
        "35/128",
        "9/32",
        false
      ],
      [
        "65/128",
        "33/64",
        "17/64",
        "35/128",
        false
      ],
      [
        "1/2",
        "65/128",
        "17/64",
        "35/128",
        false
      ],
      [
        "33/64",
        "17/32",
        "1/4",
        "17/64",
        false
      ],
      [
        "1/2",
        "33/64",
        "1/4",
        "17/64",
        false
      ],
      [
        "7/8",
        "1",
        "1/8",
        "1/4",
        false
      ],
      [
        "3/4",
        "7/8",
        "1/8",
        "1/4",
        false
      ],
      [
        "7/8",
        "1",
        "0",
        "1/8",
        false
      ],
      [
        "3/4",
        "7/8",
        "0",
        "1/8",
        false
      ],
      [
        "11/16",
        "3/4",
        "3/16",
        "1/4",
        false
      ],
      [
        "5/8",
        "11/16",
        "3/16",
        "1/4",
        false
      ],
      [
        "11/16",
        "3/4",
        "1/8",
        "3/16",
        false
      ],
      [
        "5/8",
        "11/16",
        "1/8",
        "3/16",
        false
      ],
      [
        "19/32",
        "5/8",
        "7/32",
        "1/4",
        false
      ],
      [
        "9/16",
        "19/32",
        "7/32",
        "1/4",
        false
      ],
      [
        "19/32",
        "5/8",
        "3/16",
        "7/32",
        false
      ],
      [
        "9/16",
        "19/32",
        "3/16",
        "7/32",
        false
      ],
      [
        "35/64",
        "9/16",
        "15/64",
        "1/4",
        false
      ],
      [
        "17/32",
        "35/64",
        "15/64",
        "1/4",
        false
      ],
      [
        "35/64",
        "9/16",
        "7/32",
        "15/64",
        false
      ],
      [
        "17/32",
        "35/64",
        "7/32",
        "15/64",
        false
      ],
      [
        "33/64",
        "17/32",
        "15/64",
        "1/4",
        false
      ],
      [
        "1/2",
        "33/64",
        "15/64",
        "1/4",
        false
      ],
      [
        "33/64",
        "17/32",
        "7/32",
        "15/64",
        false
      ],
      [
        "1/2",
        "33/64",
        "7/32",
        "15/64",
        false
      ],
      [
        "17/32",
        "9/16",
        "3/16",
        "7/32",
        false
      ],
      [
        "33/64",
        "17/32",
        "13/64",
        "7/32",
        false
      ],
      [
        "1/2",
        "33/64",
        "13/64",
        "7/32",
        false
      ],
      [
        "33/64",
        "17/32",
        "3/16",
        "13/64",
        false
      ],
      [
        "1/2",
        "33/64",
        "3/16",
        "13/64",
        false
      ],
      [
        "9/16",
        "5/8",
        "1/8",
        "3/16",
        false
      ],
      [
        "17/32",
        "9/16",
        "5/32",
        "3/16",
        false
      ],
      [
        "1/2",
        "17/32",
        "5/32",
        "3/16",
        false
      ],
      [
        "17/32",
        "9/16",
        "1/8",
        "5/32",
        false
      ],
      [
        "1/2",
        "17/32",
        "1/8",
        "5/32",
        false
      ],
      [
        "5/8",
        "3/4",
        "0",
        "1/8",
        false
      ],
      [
        "9/16",
        "5/8",
        "1/16",
        "1/8",
        false
      ],
      [
        "1/2",
        "9/16",
        "1/16",
        "1/8",
        false
      ],
      [
        "9/16",
        "5/8",
        "0",
        "1/16",
        false
      ],
      [
        "1/2",
        "9/16",
        "0",
        "1/16",
        false
      ],
      [
        "15/32",
        "1/2",
        "15/32",
        "1/2",
        false
      ],
      [
        "7/16",
        "15/32",
        "15/32",
        "1/2",
        false
      ],
      [
        "31/64",
        "1/2",
        "29/64",
        "15/32",
        false
      ],
      [
        "15/32",
        "31/64",
        "29/64",
        "15/32",
        false
      ],
      [
        "31/64",
        "1/2",
        "7/16",
        "29/64",
        false
      ],
      [
        "15/32",
        "31/64",
        "7/16",
        "29/64",
        false
      ],
      [
        "29/64",
        "15/32",
        "29/64",
        "15/32",
        false
      ],
      [
        "7/16",
        "29/64",
        "29/64",
        "15/32",
        false
      ],
      [
        "29/64",
        "15/32",
        "7/16",
        "29/64",
        false
      ],
      [
        "7/16",
        "29/64",
        "7/16",
        "29/64",
        false
      ],
      [
        "13/32",
        "7/16",
        "15/32",
        "1/2",
        false
      ],
      [
        "3/8",
        "13/32",
        "15/32",
        "1/2",
        false
      ],
      [
        "13/32",
        "7/16",
        "7/16",
        "15/32",
        false
      ],
      [
        "3/8",
        "13/32",
        "7/16",
        "15/32",
        false
      ],
      [
        "31/64",
        "1/2",
        "27/64",
        "7/16",
        false
      ],
      [
        "61/128",
        "31/64",
        "55/128",
        "7/16",
        false
      ],
      [
        "15/32",
        "61/128",
        "55/128",
        "7/16",
        false
      ],
      [
        "61/128",
        "31/64",
        "27/64",
        "55/128",
        false
      ],
      [
        "15/32",
        "61/128",
        "27/64",
        "55/128",
        false
      ],
      [
        "63/128",
        "1/2",
        "53/128",
        "27/64",
        false
      ],
      [
        "31/64",
        "63/128",
        "53/128",
        "27/64",
        false
      ],
      [
        "63/128",
        "1/2",
        "13/32",
        "53/128",
        false
      ],
      [
        "31/64",
        "63/128",
        "13/32",
        "53/128",
        false
      ],
      [
        "61/128",
        "31/64",
        "53/128",
        "27/64",
        false
      ],
      [
        "15/32",
        "61/128",
        "53/128",
        "27/64",
        false
      ],
      [
        "61/128",
        "31/64",
        "13/32",
        "53/128",
        false
      ],
      [
        "15/32",
        "61/128",
        "13/32",
        "53/128",
        false
      ],
      [
        "59/128",
        "15/32",
        "55/128",
        "7/16",
        false
      ],
      [
        "29/64",
        "59/128",
        "55/128",
        "7/16",
        false
      ],
      [
        "59/128",
        "15/32",
        "27/64",
        "55/128",
        false
      ],
      [
        "29/64",
        "59/128",
        "27/64",
        "55/128",
        false
      ],
      [
        "7/16",
        "29/64",
        "27/64",
        "7/16",
        false
      ],
      [
        "59/128",
        "15/32",
        "53/128",
        "27/64",
        false
      ],
      [
        "29/64",
        "59/128",
        "53/128",
        "27/64",
        false
      ],
      [
        "59/128",
        "15/32",
        "13/32",
        "53/128",
        false
      ],
      [
        "29/64",
        "59/128",
        "13/32",
        "53/128",
        false
      ],
      [
        "57/128",
        "29/64",
        "53/128",
        "27/64",
        false
      ],
      [
        "7/16",
        "57/128",
        "53/128",
        "27/64",
        false
      ],
      [
        "57/128",
        "29/64",
        "13/32",
        "53/128",
        false
      ],
      [
        "7/16",
        "57/128",
        "13/32",
        "53/128",
        false
      ],
      [
        "63/128",
        "1/2",
        "51/128",
        "13/32",
        false
      ],
      [
        "31/64",
        "63/128",
        "51/128",
        "13/32",
        false
      ],
      [
        "63/128",
        "1/2",
        "25/64",
        "51/128",
        false
      ],
      [
        "125/256",
        "63/128",
        "101/256",
        "51/128",
        false
      ],
      [
        "31/64",
        "125/256",
        "101/256",
        "51/128",
        false
      ],
      [
        "125/256",
        "63/128",
        "25/64",
        "101/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "25/64",
        "101/256",
        false
      ],
      [
        "61/128",
        "31/64",
        "51/128",
        "13/32",
        false
      ],
      [
        "121/256",
        "61/128",
        "103/256",
        "13/32",
        false
      ],
      [
        "15/32",
        "121/256",
        "103/256",
        "13/32",
        false
      ],
      [
        "121/256",
        "61/128",
        "51/128",
        "103/256",
        false
      ],
      [
        "15/32",
        "121/256",
        "51/128",
        "103/256",
        false
      ],
      [
        "123/256",
        "31/64",
        "101/256",
        "51/128",
        false
      ],
      [
        "61/128",
        "123/256",
        "101/256",
        "51/128",
        false
      ],
      [
        "123/256",
        "31/64",
        "25/64",
        "101/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "25/64",
        "101/256",
        false
      ],
      [
        "121/256",
        "61/128",
        "101/256",
        "51/128",
        false
      ],
      [
        "15/32",
        "121/256",
        "101/256",
        "51/128",
        false
      ],
      [
        "121/256",
        "61/128",
        "25/64",
        "101/256",
        false
      ],
      [
        "15/32",
        "121/256",
        "25/64",
        "101/256",
        false
      ],
      [
        "63/128",
        "1/2",
        "49/128",
        "25/64",
        false
      ],
      [
        "125/256",
        "63/128",
        "99/256",
        "25/64",
        false
      ],
      [
        "31/64",
        "125/256",
        "99/256",
        "25/64",
        false
      ],
      [
        "125/256",
        "63/128",
        "49/128",
        "99/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "49/128",
        "99/256",
        false
      ],
      [
        "127/256",
        "1/2",
        "97/256",
        "49/128",
        false
      ],
      [
        "63/128",
        "127/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "127/256",
        "1/2",
        "3/8",
        "97/256",
        false
      ],
      [
        "63/128",
        "127/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "125/256",
        "63/128",
        "97/256",
        "49/128",
        false
      ],
      [
        "31/64",
        "125/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "125/256",
        "63/128",
        "3/8",
        "97/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "123/256",
        "31/64",
        "99/256",
        "25/64",
        false
      ],
      [
        "61/128",
        "123/256",
        "99/256",
        "25/64",
        false
      ],
      [
        "123/256",
        "31/64",
        "49/128",
        "99/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "49/128",
        "99/256",
        false
      ],
      [
        "121/256",
        "61/128",
        "99/256",
        "25/64",
        false
      ],
      [
        "15/32",
        "121/256",
        "99/256",
        "25/64",
        false
      ],
      [
        "121/256",
        "61/128",
        "49/128",
        "99/256",
        false
      ],
      [
        "15/32",
        "121/256",
        "49/128",
        "99/256",
        false
      ],
      [
        "123/256",
        "31/64",
        "97/256",
        "49/128",
        false
      ],
      [
        "61/128",
        "123/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "123/256",
        "31/64",
        "3/8",
        "97/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "121/256",
        "61/128",
        "97/256",
        "49/128",
        false
      ],
      [
        "15/32",
        "121/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "121/256",
        "61/128",
        "3/8",
        "97/256",
        false
      ],
      [
        "15/32",
        "121/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "119/256",
        "15/32",
        "103/256",
        "13/32",
        false
      ],
      [
        "59/128",
        "119/256",
        "103/256",
        "13/32",
        false
      ],
      [
        "119/256",
        "15/32",
        "51/128",
        "103/256",
        false
      ],
      [
        "59/128",
        "119/256",
        "51/128",
        "103/256",
        false
      ],
      [
        "117/256",
        "59/128",
        "103/256",
        "13/32",
        false
      ],
      [
        "29/64",
        "117/256",
        "103/256",
        "13/32",
        false
      ],
      [
        "117/256",
        "59/128",
        "51/128",
        "103/256",
        false
      ],
      [
        "29/64",
        "117/256",
        "51/128",
        "103/256",
        false
      ],
      [
        "119/256",
        "15/32",
        "101/256",
        "51/128",
        false
      ],
      [
        "59/128",
        "119/256",
        "101/256",
        "51/128",
        false
      ],
      [
        "119/256",
        "15/32",
        "25/64",
        "101/256",
        false
      ],
      [
        "59/128",
        "119/256",
        "25/64",
        "101/256",
        false
      ],
      [
        "117/256",
        "59/128",
        "101/256",
        "51/128",
        false
      ],
      [
        "29/64",
        "117/256",
        "101/256",
        "51/128",
        false
      ],
      [
        "117/256",
        "59/128",
        "25/64",
        "101/256",
        false
      ],
      [
        "29/64",
        "117/256",
        "25/64",
        "101/256",
        false
      ],
      [
        "57/128",
        "29/64",
        "51/128",
        "13/32",
        false
      ],
      [
        "7/16",
        "57/128",
        "51/128",
        "13/32",
        false
      ],
      [
        "115/256",
        "29/64",
        "101/256",
        "51/128",
        false
      ],
      [
        "57/128",
        "115/256",
        "101/256",
        "51/128",
        false
      ],
      [
        "115/256",
        "29/64",
        "25/64",
        "101/256",
        false
      ],
      [
        "57/128",
        "115/256",
        "25/64",
        "101/256",
        false
      ],
      [
        "113/256",
        "57/128",
        "101/256",
        "51/128",
        false
      ],
      [
        "7/16",
        "113/256",
        "101/256",
        "51/128",
        false
      ],
      [
        "113/256",
        "57/128",
        "25/64",
        "101/256",
        false
      ],
      [
        "7/16",
        "113/256",
        "25/64",
        "101/256",
        false
      ],
      [
        "119/256",
        "15/32",
        "99/256",
        "25/64",
        false
      ],
      [
        "59/128",
        "119/256",
        "99/256",
        "25/64",
        false
      ],
      [
        "119/256",
        "15/32",
        "49/128",
        "99/256",
        false
      ],
      [
        "59/128",
        "119/256",
        "49/128",
        "99/256",
        false
      ],
      [
        "117/256",
        "59/128",
        "99/256",
        "25/64",
        false
      ],
      [
        "29/64",
        "117/256",
        "99/256",
        "25/64",
        false
      ],
      [
        "117/256",
        "59/128",
        "49/128",
        "99/256",
        false
      ],
      [
        "29/64",
        "117/256",
        "49/128",
        "99/256",
        false
      ],
      [
        "119/256",
        "15/32",
        "97/256",
        "49/128",
        false
      ],
      [
        "59/128",
        "119/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "119/256",
        "15/32",
        "3/8",
        "97/256",
        false
      ],
      [
        "59/128",
        "119/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "117/256",
        "59/128",
        "97/256",
        "49/128",
        false
      ],
      [
        "29/64",
        "117/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "117/256",
        "59/128",
        "3/8",
        "97/256",
        false
      ],
      [
        "29/64",
        "117/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "115/256",
        "29/64",
        "99/256",
        "25/64",
        false
      ],
      [
        "57/128",
        "115/256",
        "99/256",
        "25/64",
        false
      ],
      [
        "115/256",
        "29/64",
        "49/128",
        "99/256",
        false
      ],
      [
        "57/128",
        "115/256",
        "49/128",
        "99/256",
        false
      ],
      [
        "113/256",
        "57/128",
        "99/256",
        "25/64",
        false
      ],
      [
        "7/16",
        "113/256",
        "99/256",
        "25/64",
        false
      ],
      [
        "113/256",
        "57/128",
        "49/128",
        "99/256",
        false
      ],
      [
        "7/16",
        "113/256",
        "49/128",
        "99/256",
        false
      ],
      [
        "115/256",
        "29/64",
        "97/256",
        "49/128",
        false
      ],
      [
        "57/128",
        "115/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "115/256",
        "29/64",
        "3/8",
        "97/256",
        false
      ],
      [
        "57/128",
        "115/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "113/256",
        "57/128",
        "97/256",
        "49/128",
        false
      ],
      [
        "7/16",
        "113/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "113/256",
        "57/128",
        "3/8",
        "97/256",
        false
      ],
      [
        "7/16",
        "113/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "27/64",
        "7/16",
        "27/64",
        "7/16",
        false
      ],
      [
        "13/32",
        "27/64",
        "27/64",
        "7/16",
        false
      ],
      [
        "55/128",
        "7/16",
        "53/128",
        "27/64",
        false
      ],
      [
        "27/64",
        "55/128",
        "53/128",
        "27/64",
        false
      ],
      [
        "55/128",
        "7/16",
        "13/32",
        "53/128",
        false
      ],
      [
        "27/64",
        "55/128",
        "13/32",
        "53/128",
        false
      ],
      [
        "13/32",
        "27/64",
        "13/32",
        "27/64",
        false
      ],
      [
        "25/64",
        "13/32",
        "27/64",
        "7/16",
        false
      ],
      [
        "3/8",
        "25/64",
        "27/64",
        "7/16",
        false
      ],
      [
        "25/64",
        "13/32",
        "13/32",
        "27/64",
        false
      ],
      [
        "3/8",
        "25/64",
        "13/32",
        "27/64",
        false
      ],
      [
        "55/128",
        "7/16",
        "51/128",
        "13/32",
        false
      ],
      [
        "27/64",
        "55/128",
        "51/128",
        "13/32",
        false
      ],
      [
        "55/128",
        "7/16",
        "25/64",
        "51/128",
        false
      ],
      [
        "27/64",
        "55/128",
        "25/64",
        "51/128",
        false
      ],
      [
        "53/128",
        "27/64",
        "51/128",
        "13/32",
        false
      ],
      [
        "13/32",
        "53/128",
        "51/128",
        "13/32",
        false
      ],
      [
        "53/128",
        "27/64",
        "25/64",
        "51/128",
        false
      ],
      [
        "13/32",
        "53/128",
        "25/64",
        "51/128",
        false
      ],
      [
        "111/256",
        "7/16",
        "99/256",
        "25/64",
        false
      ],
      [
        "55/128",
        "111/256",
        "99/256",
        "25/64",
        false
      ],
      [
        "111/256",
        "7/16",
        "49/128",
        "99/256",
        false
      ],
      [
        "55/128",
        "111/256",
        "49/128",
        "99/256",
        false
      ],
      [
        "27/64",
        "55/128",
        "49/128",
        "25/64",
        false
      ],
      [
        "111/256",
        "7/16",
        "97/256",
        "49/128",
        false
      ],
      [
        "55/128",
        "111/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "111/256",
        "7/16",
        "3/8",
        "97/256",
        false
      ],
      [
        "55/128",
        "111/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "109/256",
        "55/128",
        "97/256",
        "49/128",
        false
      ],
      [
        "27/64",
        "109/256",
        "97/256",
        "49/128",
        false
      ],
      [
        "109/256",
        "55/128",
        "3/8",
        "97/256",
        false
      ],
      [
        "27/64",
        "109/256",
        "3/8",
        "97/256",
        false
      ],
      [
        "53/128",
        "27/64",
        "49/128",
        "25/64",
        false
      ],
      [
        "13/32",
        "53/128",
        "49/128",
        "25/64",
        false
      ],
      [
        "53/128",
        "27/64",
        "3/8",
        "49/128",
        false
      ],
      [
        "13/32",
        "53/128",
        "3/8",
        "49/128",
        false
      ],
      [
        "25/64",
        "13/32",
        "25/64",
        "13/32",
        false
      ],
      [
        "3/8",
        "25/64",
        "25/64",
        "13/32",
        false
      ],
      [
        "51/128",
        "13/32",
        "49/128",
        "25/64",
        false
      ],
      [
        "25/64",
        "51/128",
        "49/128",
        "25/64",
        false
      ],
      [
        "51/128",
        "13/32",
        "3/8",
        "49/128",
        false
      ],
      [
        "25/64",
        "51/128",
        "3/8",
        "49/128",
        false
      ],
      [
        "3/8",
        "25/64",
        "3/8",
        "25/64",
        false
      ],
      [
        "5/16",
        "3/8",
        "7/16",
        "1/2",
        false
      ],
      [
        "1/4",
        "5/16",
        "7/16",
        "1/2",
        false
      ],
      [
        "11/32",
        "3/8",
        "13/32",
        "7/16",
        false
      ],
      [
        "5/16",
        "11/32",
        "13/32",
        "7/16",
        false
      ],
      [
        "23/64",
        "3/8",
        "25/64",
        "13/32",
        false
      ],
      [
        "11/32",
        "23/64",
        "25/64",
        "13/32",
        false
      ],
      [
        "23/64",
        "3/8",
        "3/8",
        "25/64",
        false
      ],
      [
        "11/32",
        "23/64",
        "3/8",
        "25/64",
        false
      ],
      [
        "5/16",
        "11/32",
        "3/8",
        "13/32",
        false
      ],
      [
        "9/32",
        "5/16",
        "13/32",
        "7/16",
        false
      ],
      [
        "1/4",
        "9/32",
        "13/32",
        "7/16",
        false
      ],
      [
        "9/32",
        "5/16",
        "3/8",
        "13/32",
        false
      ],
      [
        "1/4",
        "9/32",
        "3/8",
        "13/32",
        false
      ],
      [
        "127/256",
        "1/2",
        "95/256",
        "3/8",
        false
      ],
      [
        "63/128",
        "127/256",
        "95/256",
        "3/8",
        false
      ],
      [
        "127/256",
        "1/2",
        "47/128",
        "95/256",
        false
      ],
      [
        "63/128",
        "127/256",
        "47/128",
        "95/256",
        false
      ],
      [
        "125/256",
        "63/128",
        "95/256",
        "3/8",
        false
      ],
      [
        "31/64",
        "125/256",
        "95/256",
        "3/8",
        false
      ],
      [
        "125/256",
        "63/128",
        "47/128",
        "95/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "47/128",
        "95/256",
        false
      ],
      [
        "127/256",
        "1/2",
        "93/256",
        "47/128",
        false
      ],
      [
        "63/128",
        "127/256",
        "93/256",
        "47/128",
        false
      ],
      [
        "127/256",
        "1/2",
        "23/64",
        "93/256",
        false
      ],
      [
        "63/128",
        "127/256",
        "23/64",
        "93/256",
        false
      ],
      [
        "125/256",
        "63/128",
        "93/256",
        "47/128",
        false
      ],
      [
        "31/64",
        "125/256",
        "93/256",
        "47/128",
        false
      ],
      [
        "125/256",
        "63/128",
        "23/64",
        "93/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "23/64",
        "93/256",
        false
      ],
      [
        "123/256",
        "31/64",
        "95/256",
        "3/8",
        false
      ],
      [
        "61/128",
        "123/256",
        "95/256",
        "3/8",
        false
      ],
      [
        "123/256",
        "31/64",
        "47/128",
        "95/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "47/128",
        "95/256",
        false
      ],
      [
        "121/256",
        "61/128",
        "95/256",
        "3/8",
        false
      ],
      [
        "241/512",
        "121/256",
        "191/512",
        "3/8",
        false
      ],
      [
        "15/32",
        "241/512",
        "191/512",
        "3/8",
        false
      ],
      [
        "241/512",
        "121/256",
        "95/256",
        "191/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "95/256",
        "191/512",
        false
      ],
      [
        "121/256",
        "61/128",
        "47/128",
        "95/256",
        false
      ],
      [
        "241/512",
        "121/256",
        "189/512",
        "95/256",
        false
      ],
      [
        "15/32",
        "241/512",
        "189/512",
        "95/256",
        false
      ],
      [
        "241/512",
        "121/256",
        "47/128",
        "189/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "47/128",
        "189/512",
        false
      ],
      [
        "123/256",
        "31/64",
        "93/256",
        "47/128",
        false
      ],
      [
        "61/128",
        "123/256",
        "93/256",
        "47/128",
        false
      ],
      [
        "123/256",
        "31/64",
        "23/64",
        "93/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "23/64",
        "93/256",
        false
      ],
      [
        "243/512",
        "61/128",
        "187/512",
        "47/128",
        false
      ],
      [
        "121/256",
        "243/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "243/512",
        "61/128",
        "93/256",
        "187/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "187/512",
        "47/128",
        false
      ],
      [
        "15/32",
        "241/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "241/512",
        "121/256",
        "93/256",
        "187/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "243/512",
        "61/128",
        "185/512",
        "93/256",
        false
      ],
      [
        "121/256",
        "243/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "243/512",
        "61/128",
        "23/64",
        "185/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "185/512",
        "93/256",
        false
      ],
      [
        "15/32",
        "241/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "241/512",
        "121/256",
        "23/64",
        "185/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "127/256",
        "1/2",
        "91/256",
        "23/64",
        false
      ],
      [
        "63/128",
        "127/256",
        "91/256",
        "23/64",
        false
      ],
      [
        "127/256",
        "1/2",
        "45/128",
        "91/256",
        false
      ],
      [
        "63/128",
        "127/256",
        "45/128",
        "91/256",
        false
      ],
      [
        "125/256",
        "63/128",
        "91/256",
        "23/64",
        false
      ],
      [
        "31/64",
        "125/256",
        "91/256",
        "23/64",
        false
      ],
      [
        "125/256",
        "63/128",
        "45/128",
        "91/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "45/128",
        "91/256",
        false
      ],
      [
        "127/256",
        "1/2",
        "89/256",
        "45/128",
        false
      ],
      [
        "63/128",
        "127/256",
        "89/256",
        "45/128",
        false
      ],
      [
        "127/256",
        "1/2",
        "11/32",
        "89/256",
        false
      ],
      [
        "63/128",
        "127/256",
        "11/32",
        "89/256",
        false
      ],
      [
        "125/256",
        "63/128",
        "89/256",
        "45/128",
        false
      ],
      [
        "31/64",
        "125/256",
        "89/256",
        "45/128",
        false
      ],
      [
        "125/256",
        "63/128",
        "11/32",
        "89/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "11/32",
        "89/256",
        false
      ],
      [
        "123/256",
        "31/64",
        "91/256",
        "23/64",
        false
      ],
      [
        "245/512",
        "123/256",
        "183/512",
        "23/64",
        false
      ],
      [
        "61/128",
        "245/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "245/512",
        "123/256",
        "91/256",
        "183/512",
        false
      ],
      [
        "61/128",
        "245/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "123/256",
        "31/64",
        "45/128",
        "91/256",
        false
      ],
      [
        "245/512",
        "123/256",
        "181/512",
        "91/256",
        false
      ],
      [
        "61/128",
        "245/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "245/512",
        "123/256",
        "45/128",
        "181/512",
        false
      ],
      [
        "61/128",
        "245/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "243/512",
        "61/128",
        "183/512",
        "23/64",
        false
      ],
      [
        "121/256",
        "243/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "243/512",
        "61/128",
        "91/256",
        "183/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "183/512",
        "23/64",
        false
      ],
      [
        "15/32",
        "241/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "241/512",
        "121/256",
        "91/256",
        "183/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "243/512",
        "61/128",
        "181/512",
        "91/256",
        false
      ],
      [
        "121/256",
        "243/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "243/512",
        "61/128",
        "45/128",
        "181/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "181/512",
        "91/256",
        false
      ],
      [
        "15/32",
        "241/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "241/512",
        "121/256",
        "45/128",
        "181/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "123/256",
        "31/64",
        "89/256",
        "45/128",
        false
      ],
      [
        "245/512",
        "123/256",
        "179/512",
        "45/128",
        false
      ],
      [
        "61/128",
        "245/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "245/512",
        "123/256",
        "89/256",
        "179/512",
        false
      ],
      [
        "61/128",
        "245/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "123/256",
        "31/64",
        "11/32",
        "89/256",
        false
      ],
      [
        "245/512",
        "123/256",
        "177/512",
        "89/256",
        false
      ],
      [
        "61/128",
        "245/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "245/512",
        "123/256",
        "11/32",
        "177/512",
        false
      ],
      [
        "61/128",
        "245/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "243/512",
        "61/128",
        "179/512",
        "45/128",
        false
      ],
      [
        "121/256",
        "243/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "243/512",
        "61/128",
        "89/256",
        "179/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "179/512",
        "45/128",
        false
      ],
      [
        "15/32",
        "241/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "241/512",
        "121/256",
        "89/256",
        "179/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "243/512",
        "61/128",
        "177/512",
        "89/256",
        false
      ],
      [
        "121/256",
        "243/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "243/512",
        "61/128",
        "11/32",
        "177/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "177/512",
        "89/256",
        false
      ],
      [
        "15/32",
        "241/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "241/512",
        "121/256",
        "11/32",
        "177/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "191/512",
        "3/8",
        false
      ],
      [
        "119/256",
        "239/512",
        "191/512",
        "3/8",
        false
      ],
      [
        "239/512",
        "15/32",
        "95/256",
        "191/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "95/256",
        "191/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "191/512",
        "3/8",
        false
      ],
      [
        "59/128",
        "237/512",
        "191/512",
        "3/8",
        false
      ],
      [
        "237/512",
        "119/256",
        "95/256",
        "191/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "95/256",
        "191/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "189/512",
        "95/256",
        false
      ],
      [
        "119/256",
        "239/512",
        "189/512",
        "95/256",
        false
      ],
      [
        "239/512",
        "15/32",
        "47/128",
        "189/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "47/128",
        "189/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "189/512",
        "95/256",
        false
      ],
      [
        "59/128",
        "237/512",
        "189/512",
        "95/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "47/128",
        "189/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "47/128",
        "189/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "191/512",
        "3/8",
        false
      ],
      [
        "117/256",
        "235/512",
        "191/512",
        "3/8",
        false
      ],
      [
        "235/512",
        "59/128",
        "95/256",
        "191/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "95/256",
        "191/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "191/512",
        "3/8",
        false
      ],
      [
        "29/64",
        "233/512",
        "191/512",
        "3/8",
        false
      ],
      [
        "233/512",
        "117/256",
        "95/256",
        "191/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "95/256",
        "191/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "189/512",
        "95/256",
        false
      ],
      [
        "117/256",
        "235/512",
        "189/512",
        "95/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "47/128",
        "189/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "47/128",
        "189/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "189/512",
        "95/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "189/512",
        "95/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "47/128",
        "189/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "47/128",
        "189/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "187/512",
        "47/128",
        false
      ],
      [
        "119/256",
        "239/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "239/512",
        "15/32",
        "93/256",
        "187/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "187/512",
        "47/128",
        false
      ],
      [
        "59/128",
        "237/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "237/512",
        "119/256",
        "93/256",
        "187/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "185/512",
        "93/256",
        false
      ],
      [
        "119/256",
        "239/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "239/512",
        "15/32",
        "23/64",
        "185/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "185/512",
        "93/256",
        false
      ],
      [
        "59/128",
        "237/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "23/64",
        "185/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "187/512",
        "47/128",
        false
      ],
      [
        "117/256",
        "235/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "235/512",
        "59/128",
        "93/256",
        "187/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "187/512",
        "47/128",
        false
      ],
      [
        "29/64",
        "233/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "233/512",
        "117/256",
        "93/256",
        "187/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "185/512",
        "93/256",
        false
      ],
      [
        "117/256",
        "235/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "23/64",
        "185/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "185/512",
        "93/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "23/64",
        "185/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "191/512",
        "3/8",
        false
      ],
      [
        "115/256",
        "231/512",
        "191/512",
        "3/8",
        false
      ],
      [
        "231/512",
        "29/64",
        "95/256",
        "191/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "95/256",
        "191/512",
        false
      ],
      [
        "57/128",
        "115/256",
        "95/256",
        "3/8",
        false
      ],
      [
        "231/512",
        "29/64",
        "189/512",
        "95/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "189/512",
        "95/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "47/128",
        "189/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "47/128",
        "189/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "189/512",
        "95/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "189/512",
        "95/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "47/128",
        "189/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "47/128",
        "189/512",
        false
      ],
      [
        "113/256",
        "57/128",
        "95/256",
        "3/8",
        false
      ],
      [
        "7/16",
        "113/256",
        "95/256",
        "3/8",
        false
      ],
      [
        "227/512",
        "57/128",
        "189/512",
        "95/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "189/512",
        "95/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "47/128",
        "189/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "47/128",
        "189/512",
        false
      ],
      [
        "7/16",
        "113/256",
        "47/128",
        "95/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "187/512",
        "47/128",
        false
      ],
      [
        "115/256",
        "231/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "231/512",
        "29/64",
        "93/256",
        "187/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "187/512",
        "47/128",
        false
      ],
      [
        "57/128",
        "229/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "229/512",
        "115/256",
        "93/256",
        "187/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "185/512",
        "93/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "23/64",
        "185/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "185/512",
        "93/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "23/64",
        "185/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "187/512",
        "47/128",
        false
      ],
      [
        "113/256",
        "227/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "227/512",
        "57/128",
        "93/256",
        "187/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "187/512",
        "47/128",
        false
      ],
      [
        "7/16",
        "225/512",
        "187/512",
        "47/128",
        false
      ],
      [
        "225/512",
        "113/256",
        "93/256",
        "187/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "93/256",
        "187/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "185/512",
        "93/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "23/64",
        "185/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "185/512",
        "93/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "23/64",
        "185/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "183/512",
        "23/64",
        false
      ],
      [
        "119/256",
        "239/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "239/512",
        "15/32",
        "91/256",
        "183/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "183/512",
        "23/64",
        false
      ],
      [
        "59/128",
        "237/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "237/512",
        "119/256",
        "91/256",
        "183/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "181/512",
        "91/256",
        false
      ],
      [
        "119/256",
        "239/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "239/512",
        "15/32",
        "45/128",
        "181/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "181/512",
        "91/256",
        false
      ],
      [
        "59/128",
        "237/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "45/128",
        "181/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "183/512",
        "23/64",
        false
      ],
      [
        "117/256",
        "235/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "235/512",
        "59/128",
        "91/256",
        "183/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "183/512",
        "23/64",
        false
      ],
      [
        "29/64",
        "233/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "233/512",
        "117/256",
        "91/256",
        "183/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "181/512",
        "91/256",
        false
      ],
      [
        "117/256",
        "235/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "45/128",
        "181/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "181/512",
        "91/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "45/128",
        "181/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "179/512",
        "45/128",
        false
      ],
      [
        "119/256",
        "239/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "239/512",
        "15/32",
        "89/256",
        "179/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "179/512",
        "45/128",
        false
      ],
      [
        "59/128",
        "237/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "237/512",
        "119/256",
        "89/256",
        "179/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "177/512",
        "89/256",
        false
      ],
      [
        "119/256",
        "239/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "239/512",
        "15/32",
        "11/32",
        "177/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "177/512",
        "89/256",
        false
      ],
      [
        "59/128",
        "237/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "11/32",
        "177/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "179/512",
        "45/128",
        false
      ],
      [
        "117/256",
        "235/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "235/512",
        "59/128",
        "89/256",
        "179/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "179/512",
        "45/128",
        false
      ],
      [
        "29/64",
        "233/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "233/512",
        "117/256",
        "89/256",
        "179/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "177/512",
        "89/256",
        false
      ],
      [
        "117/256",
        "235/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "11/32",
        "177/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "177/512",
        "89/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "11/32",
        "177/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "183/512",
        "23/64",
        false
      ],
      [
        "115/256",
        "231/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "231/512",
        "29/64",
        "91/256",
        "183/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "183/512",
        "23/64",
        false
      ],
      [
        "57/128",
        "229/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "229/512",
        "115/256",
        "91/256",
        "183/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "181/512",
        "91/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "45/128",
        "181/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "181/512",
        "91/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "45/128",
        "181/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "183/512",
        "23/64",
        false
      ],
      [
        "113/256",
        "227/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "227/512",
        "57/128",
        "91/256",
        "183/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "183/512",
        "23/64",
        false
      ],
      [
        "7/16",
        "225/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "225/512",
        "113/256",
        "91/256",
        "183/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "181/512",
        "91/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "45/128",
        "181/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "181/512",
        "91/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "45/128",
        "181/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "179/512",
        "45/128",
        false
      ],
      [
        "115/256",
        "231/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "231/512",
        "29/64",
        "89/256",
        "179/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "179/512",
        "45/128",
        false
      ],
      [
        "57/128",
        "229/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "229/512",
        "115/256",
        "89/256",
        "179/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "177/512",
        "89/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "11/32",
        "177/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "177/512",
        "89/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "11/32",
        "177/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "179/512",
        "45/128",
        false
      ],
      [
        "113/256",
        "227/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "227/512",
        "57/128",
        "89/256",
        "179/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "179/512",
        "45/128",
        false
      ],
      [
        "7/16",
        "225/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "225/512",
        "113/256",
        "89/256",
        "179/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "177/512",
        "89/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "11/32",
        "177/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "177/512",
        "89/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "11/32",
        "177/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "127/256",
        "1/2",
        "87/256",
        "11/32",
        false
      ],
      [
        "63/128",
        "127/256",
        "87/256",
        "11/32",
        false
      ],
      [
        "127/256",
        "1/2",
        "43/128",
        "87/256",
        false
      ],
      [
        "63/128",
        "127/256",
        "43/128",
        "87/256",
        false
      ],
      [
        "125/256",
        "63/128",
        "87/256",
        "11/32",
        false
      ],
      [
        "31/64",
        "125/256",
        "87/256",
        "11/32",
        false
      ],
      [
        "125/256",
        "63/128",
        "43/128",
        "87/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "43/128",
        "87/256",
        false
      ],
      [
        "127/256",
        "1/2",
        "85/256",
        "43/128",
        false
      ],
      [
        "63/128",
        "127/256",
        "85/256",
        "43/128",
        false
      ],
      [
        "127/256",
        "1/2",
        "21/64",
        "85/256",
        false
      ],
      [
        "63/128",
        "127/256",
        "21/64",
        "85/256",
        false
      ],
      [
        "125/256",
        "63/128",
        "85/256",
        "43/128",
        false
      ],
      [
        "31/64",
        "125/256",
        "85/256",
        "43/128",
        false
      ],
      [
        "125/256",
        "63/128",
        "21/64",
        "85/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "21/64",
        "85/256",
        false
      ],
      [
        "123/256",
        "31/64",
        "87/256",
        "11/32",
        false
      ],
      [
        "61/128",
        "123/256",
        "87/256",
        "11/32",
        false
      ],
      [
        "123/256",
        "31/64",
        "43/128",
        "87/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "43/128",
        "87/256",
        false
      ],
      [
        "243/512",
        "61/128",
        "175/512",
        "11/32",
        false
      ],
      [
        "121/256",
        "243/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "243/512",
        "61/128",
        "87/256",
        "175/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "175/512",
        "11/32",
        false
      ],
      [
        "15/32",
        "241/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "241/512",
        "121/256",
        "87/256",
        "175/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "243/512",
        "61/128",
        "173/512",
        "87/256",
        false
      ],
      [
        "121/256",
        "243/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "243/512",
        "61/128",
        "43/128",
        "173/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "173/512",
        "87/256",
        false
      ],
      [
        "15/32",
        "241/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "241/512",
        "121/256",
        "43/128",
        "173/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "123/256",
        "31/64",
        "85/256",
        "43/128",
        false
      ],
      [
        "61/128",
        "123/256",
        "85/256",
        "43/128",
        false
      ],
      [
        "123/256",
        "31/64",
        "21/64",
        "85/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "21/64",
        "85/256",
        false
      ],
      [
        "243/512",
        "61/128",
        "171/512",
        "43/128",
        false
      ],
      [
        "121/256",
        "243/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "243/512",
        "61/128",
        "85/256",
        "171/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "171/512",
        "43/128",
        false
      ],
      [
        "15/32",
        "241/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "241/512",
        "121/256",
        "85/256",
        "171/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "243/512",
        "61/128",
        "169/512",
        "85/256",
        false
      ],
      [
        "121/256",
        "243/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "243/512",
        "61/128",
        "21/64",
        "169/512",
        false
      ],
      [
        "121/256",
        "243/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "241/512",
        "121/256",
        "169/512",
        "85/256",
        false
      ],
      [
        "15/32",
        "241/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "241/512",
        "121/256",
        "21/64",
        "169/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "127/256",
        "1/2",
        "83/256",
        "21/64",
        false
      ],
      [
        "63/128",
        "127/256",
        "83/256",
        "21/64",
        false
      ],
      [
        "127/256",
        "1/2",
        "41/128",
        "83/256",
        false
      ],
      [
        "63/128",
        "127/256",
        "41/128",
        "83/256",
        false
      ],
      [
        "125/256",
        "63/128",
        "83/256",
        "21/64",
        false
      ],
      [
        "31/64",
        "125/256",
        "83/256",
        "21/64",
        false
      ],
      [
        "125/256",
        "63/128",
        "41/128",
        "83/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "41/128",
        "83/256",
        false
      ],
      [
        "63/128",
        "1/2",
        "5/16",
        "41/128",
        false
      ],
      [
        "125/256",
        "63/128",
        "81/256",
        "41/128",
        false
      ],
      [
        "31/64",
        "125/256",
        "81/256",
        "41/128",
        false
      ],
      [
        "125/256",
        "63/128",
        "5/16",
        "81/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "5/16",
        "81/256",
        false
      ],
      [
        "123/256",
        "31/64",
        "83/256",
        "21/64",
        false
      ],
      [
        "61/128",
        "123/256",
        "83/256",
        "21/64",
        false
      ],
      [
        "123/256",
        "31/64",
        "41/128",
        "83/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "41/128",
        "83/256",
        false
      ],
      [
        "121/256",
        "61/128",
        "83/256",
        "21/64",
        false
      ],
      [
        "241/512",
        "121/256",
        "167/512",
        "21/64",
        false
      ],
      [
        "15/32",
        "241/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "241/512",
        "121/256",
        "83/256",
        "167/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "121/256",
        "61/128",
        "41/128",
        "83/256",
        false
      ],
      [
        "241/512",
        "121/256",
        "165/512",
        "83/256",
        false
      ],
      [
        "15/32",
        "241/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "241/512",
        "121/256",
        "41/128",
        "165/512",
        false
      ],
      [
        "15/32",
        "241/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "123/256",
        "31/64",
        "81/256",
        "41/128",
        false
      ],
      [
        "61/128",
        "123/256",
        "81/256",
        "41/128",
        false
      ],
      [
        "123/256",
        "31/64",
        "5/16",
        "81/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "5/16",
        "81/256",
        false
      ],
      [
        "121/256",
        "61/128",
        "81/256",
        "41/128",
        false
      ],
      [
        "15/32",
        "121/256",
        "81/256",
        "41/128",
        false
      ],
      [
        "121/256",
        "61/128",
        "5/16",
        "81/256",
        false
      ],
      [
        "15/32",
        "121/256",
        "5/16",
        "81/256",
        false
      ],
      [
        "239/512",
        "15/32",
        "175/512",
        "11/32",
        false
      ],
      [
        "119/256",
        "239/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "239/512",
        "15/32",
        "87/256",
        "175/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "175/512",
        "11/32",
        false
      ],
      [
        "59/128",
        "237/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "237/512",
        "119/256",
        "87/256",
        "175/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "173/512",
        "87/256",
        false
      ],
      [
        "119/256",
        "239/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "239/512",
        "15/32",
        "43/128",
        "173/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "173/512",
        "87/256",
        false
      ],
      [
        "59/128",
        "237/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "43/128",
        "173/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "175/512",
        "11/32",
        false
      ],
      [
        "117/256",
        "235/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "235/512",
        "59/128",
        "87/256",
        "175/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "175/512",
        "11/32",
        false
      ],
      [
        "29/64",
        "233/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "233/512",
        "117/256",
        "87/256",
        "175/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "173/512",
        "87/256",
        false
      ],
      [
        "117/256",
        "235/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "43/128",
        "173/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "173/512",
        "87/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "43/128",
        "173/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "171/512",
        "43/128",
        false
      ],
      [
        "119/256",
        "239/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "239/512",
        "15/32",
        "85/256",
        "171/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "171/512",
        "43/128",
        false
      ],
      [
        "59/128",
        "237/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "237/512",
        "119/256",
        "85/256",
        "171/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "169/512",
        "85/256",
        false
      ],
      [
        "119/256",
        "239/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "239/512",
        "15/32",
        "21/64",
        "169/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "169/512",
        "85/256",
        false
      ],
      [
        "59/128",
        "237/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "21/64",
        "169/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "171/512",
        "43/128",
        false
      ],
      [
        "117/256",
        "235/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "235/512",
        "59/128",
        "85/256",
        "171/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "171/512",
        "43/128",
        false
      ],
      [
        "29/64",
        "233/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "233/512",
        "117/256",
        "85/256",
        "171/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "169/512",
        "85/256",
        false
      ],
      [
        "117/256",
        "235/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "21/64",
        "169/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "169/512",
        "85/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "21/64",
        "169/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "175/512",
        "11/32",
        false
      ],
      [
        "115/256",
        "231/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "231/512",
        "29/64",
        "87/256",
        "175/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "175/512",
        "11/32",
        false
      ],
      [
        "57/128",
        "229/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "229/512",
        "115/256",
        "87/256",
        "175/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "173/512",
        "87/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "43/128",
        "173/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "173/512",
        "87/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "43/128",
        "173/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "175/512",
        "11/32",
        false
      ],
      [
        "113/256",
        "227/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "227/512",
        "57/128",
        "87/256",
        "175/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "175/512",
        "11/32",
        false
      ],
      [
        "7/16",
        "225/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "225/512",
        "113/256",
        "87/256",
        "175/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "173/512",
        "87/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "43/128",
        "173/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "173/512",
        "87/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "43/128",
        "173/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "171/512",
        "43/128",
        false
      ],
      [
        "115/256",
        "231/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "231/512",
        "29/64",
        "85/256",
        "171/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "171/512",
        "43/128",
        false
      ],
      [
        "57/128",
        "229/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "229/512",
        "115/256",
        "85/256",
        "171/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "169/512",
        "85/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "21/64",
        "169/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "169/512",
        "85/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "21/64",
        "169/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "171/512",
        "43/128",
        false
      ],
      [
        "113/256",
        "227/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "227/512",
        "57/128",
        "85/256",
        "171/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "171/512",
        "43/128",
        false
      ],
      [
        "7/16",
        "225/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "225/512",
        "113/256",
        "85/256",
        "171/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "169/512",
        "85/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "21/64",
        "169/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "169/512",
        "85/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "21/64",
        "169/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "167/512",
        "21/64",
        false
      ],
      [
        "119/256",
        "239/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "239/512",
        "15/32",
        "83/256",
        "167/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "167/512",
        "21/64",
        false
      ],
      [
        "59/128",
        "237/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "237/512",
        "119/256",
        "83/256",
        "167/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "165/512",
        "83/256",
        false
      ],
      [
        "119/256",
        "239/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "239/512",
        "15/32",
        "41/128",
        "165/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "165/512",
        "83/256",
        false
      ],
      [
        "59/128",
        "237/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "41/128",
        "165/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "167/512",
        "21/64",
        false
      ],
      [
        "117/256",
        "235/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "235/512",
        "59/128",
        "83/256",
        "167/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "167/512",
        "21/64",
        false
      ],
      [
        "29/64",
        "233/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "233/512",
        "117/256",
        "83/256",
        "167/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "165/512",
        "83/256",
        false
      ],
      [
        "117/256",
        "235/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "41/128",
        "165/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "165/512",
        "83/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "41/128",
        "165/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "163/512",
        "41/128",
        false
      ],
      [
        "119/256",
        "239/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "239/512",
        "15/32",
        "81/256",
        "163/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "163/512",
        "41/128",
        false
      ],
      [
        "59/128",
        "237/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "237/512",
        "119/256",
        "81/256",
        "163/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "239/512",
        "15/32",
        "161/512",
        "81/256",
        false
      ],
      [
        "119/256",
        "239/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "239/512",
        "15/32",
        "5/16",
        "161/512",
        false
      ],
      [
        "119/256",
        "239/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "237/512",
        "119/256",
        "161/512",
        "81/256",
        false
      ],
      [
        "59/128",
        "237/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "5/16",
        "161/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "163/512",
        "41/128",
        false
      ],
      [
        "117/256",
        "235/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "235/512",
        "59/128",
        "81/256",
        "163/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "163/512",
        "41/128",
        false
      ],
      [
        "29/64",
        "233/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "233/512",
        "117/256",
        "81/256",
        "163/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "161/512",
        "81/256",
        false
      ],
      [
        "117/256",
        "235/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "5/16",
        "161/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "161/512",
        "81/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "5/16",
        "161/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "167/512",
        "21/64",
        false
      ],
      [
        "115/256",
        "231/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "231/512",
        "29/64",
        "83/256",
        "167/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "167/512",
        "21/64",
        false
      ],
      [
        "57/128",
        "229/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "229/512",
        "115/256",
        "83/256",
        "167/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "165/512",
        "83/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "41/128",
        "165/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "165/512",
        "83/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "41/128",
        "165/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "167/512",
        "21/64",
        false
      ],
      [
        "113/256",
        "227/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "227/512",
        "57/128",
        "83/256",
        "167/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "167/512",
        "21/64",
        false
      ],
      [
        "7/16",
        "225/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "225/512",
        "113/256",
        "83/256",
        "167/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "165/512",
        "83/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "41/128",
        "165/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "165/512",
        "83/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "41/128",
        "165/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "163/512",
        "41/128",
        false
      ],
      [
        "115/256",
        "231/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "231/512",
        "29/64",
        "81/256",
        "163/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "163/512",
        "41/128",
        false
      ],
      [
        "57/128",
        "229/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "229/512",
        "115/256",
        "81/256",
        "163/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "161/512",
        "81/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "5/16",
        "161/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "161/512",
        "81/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "5/16",
        "161/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "163/512",
        "41/128",
        false
      ],
      [
        "113/256",
        "227/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "227/512",
        "57/128",
        "81/256",
        "163/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "163/512",
        "41/128",
        false
      ],
      [
        "7/16",
        "225/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "225/512",
        "113/256",
        "81/256",
        "163/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "161/512",
        "81/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "5/16",
        "161/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "161/512",
        "81/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "5/16",
        "161/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "111/256",
        "7/16",
        "95/256",
        "3/8",
        false
      ],
      [
        "55/128",
        "111/256",
        "95/256",
        "3/8",
        false
      ],
      [
        "111/256",
        "7/16",
        "47/128",
        "95/256",
        false
      ],
      [
        "55/128",
        "111/256",
        "47/128",
        "95/256",
        false
      ],
      [
        "109/256",
        "55/128",
        "95/256",
        "3/8",
        false
      ],
      [
        "27/64",
        "109/256",
        "95/256",
        "3/8",
        false
      ],
      [
        "109/256",
        "55/128",
        "47/128",
        "95/256",
        false
      ],
      [
        "27/64",
        "109/256",
        "47/128",
        "95/256",
        false
      ],
      [
        "111/256",
        "7/16",
        "93/256",
        "47/128",
        false
      ],
      [
        "55/128",
        "111/256",
        "93/256",
        "47/128",
        false
      ],
      [
        "223/512",
        "7/16",
        "185/512",
        "93/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "185/512",
        "93/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "23/64",
        "185/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "23/64",
        "185/512",
        false
      ],
      [
        "55/128",
        "111/256",
        "23/64",
        "93/256",
        false
      ],
      [
        "109/256",
        "55/128",
        "93/256",
        "47/128",
        false
      ],
      [
        "27/64",
        "109/256",
        "93/256",
        "47/128",
        false
      ],
      [
        "109/256",
        "55/128",
        "23/64",
        "93/256",
        false
      ],
      [
        "27/64",
        "109/256",
        "23/64",
        "93/256",
        false
      ],
      [
        "107/256",
        "27/64",
        "95/256",
        "3/8",
        false
      ],
      [
        "53/128",
        "107/256",
        "95/256",
        "3/8",
        false
      ],
      [
        "107/256",
        "27/64",
        "47/128",
        "95/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "47/128",
        "95/256",
        false
      ],
      [
        "13/32",
        "53/128",
        "47/128",
        "3/8",
        false
      ],
      [
        "107/256",
        "27/64",
        "93/256",
        "47/128",
        false
      ],
      [
        "53/128",
        "107/256",
        "93/256",
        "47/128",
        false
      ],
      [
        "107/256",
        "27/64",
        "23/64",
        "93/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "23/64",
        "93/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "93/256",
        "47/128",
        false
      ],
      [
        "13/32",
        "105/256",
        "93/256",
        "47/128",
        false
      ],
      [
        "105/256",
        "53/128",
        "23/64",
        "93/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "23/64",
        "93/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "183/512",
        "23/64",
        false
      ],
      [
        "111/256",
        "223/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "223/512",
        "7/16",
        "91/256",
        "183/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "183/512",
        "23/64",
        false
      ],
      [
        "55/128",
        "221/512",
        "183/512",
        "23/64",
        false
      ],
      [
        "221/512",
        "111/256",
        "91/256",
        "183/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "91/256",
        "183/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "181/512",
        "91/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "45/128",
        "181/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "181/512",
        "91/256",
        false
      ],
      [
        "55/128",
        "221/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "221/512",
        "111/256",
        "45/128",
        "181/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "109/256",
        "55/128",
        "91/256",
        "23/64",
        false
      ],
      [
        "27/64",
        "109/256",
        "91/256",
        "23/64",
        false
      ],
      [
        "219/512",
        "55/128",
        "181/512",
        "91/256",
        false
      ],
      [
        "109/256",
        "219/512",
        "181/512",
        "91/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "45/128",
        "181/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "45/128",
        "181/512",
        false
      ],
      [
        "27/64",
        "109/256",
        "45/128",
        "91/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "179/512",
        "45/128",
        false
      ],
      [
        "111/256",
        "223/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "223/512",
        "7/16",
        "89/256",
        "179/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "179/512",
        "45/128",
        false
      ],
      [
        "55/128",
        "221/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "221/512",
        "111/256",
        "89/256",
        "179/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "177/512",
        "89/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "11/32",
        "177/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "177/512",
        "89/256",
        false
      ],
      [
        "55/128",
        "221/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "221/512",
        "111/256",
        "11/32",
        "177/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "179/512",
        "45/128",
        false
      ],
      [
        "109/256",
        "219/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "219/512",
        "55/128",
        "89/256",
        "179/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "179/512",
        "45/128",
        false
      ],
      [
        "27/64",
        "217/512",
        "179/512",
        "45/128",
        false
      ],
      [
        "217/512",
        "109/256",
        "89/256",
        "179/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "89/256",
        "179/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "177/512",
        "89/256",
        false
      ],
      [
        "109/256",
        "219/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "11/32",
        "177/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "177/512",
        "89/256",
        false
      ],
      [
        "27/64",
        "217/512",
        "177/512",
        "89/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "11/32",
        "177/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "11/32",
        "177/512",
        false
      ],
      [
        "107/256",
        "27/64",
        "91/256",
        "23/64",
        false
      ],
      [
        "53/128",
        "107/256",
        "91/256",
        "23/64",
        false
      ],
      [
        "107/256",
        "27/64",
        "45/128",
        "91/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "45/128",
        "91/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "91/256",
        "23/64",
        false
      ],
      [
        "13/32",
        "105/256",
        "91/256",
        "23/64",
        false
      ],
      [
        "105/256",
        "53/128",
        "45/128",
        "91/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "45/128",
        "91/256",
        false
      ],
      [
        "107/256",
        "27/64",
        "89/256",
        "45/128",
        false
      ],
      [
        "53/128",
        "107/256",
        "89/256",
        "45/128",
        false
      ],
      [
        "107/256",
        "27/64",
        "11/32",
        "89/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "11/32",
        "89/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "89/256",
        "45/128",
        false
      ],
      [
        "13/32",
        "105/256",
        "89/256",
        "45/128",
        false
      ],
      [
        "105/256",
        "53/128",
        "11/32",
        "89/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "11/32",
        "89/256",
        false
      ],
      [
        "51/128",
        "13/32",
        "47/128",
        "3/8",
        false
      ],
      [
        "25/64",
        "51/128",
        "47/128",
        "3/8",
        false
      ],
      [
        "51/128",
        "13/32",
        "23/64",
        "47/128",
        false
      ],
      [
        "25/64",
        "51/128",
        "23/64",
        "47/128",
        false
      ],
      [
        "49/128",
        "25/64",
        "47/128",
        "3/8",
        false
      ],
      [
        "3/8",
        "49/128",
        "47/128",
        "3/8",
        false
      ],
      [
        "49/128",
        "25/64",
        "23/64",
        "47/128",
        false
      ],
      [
        "3/8",
        "49/128",
        "23/64",
        "47/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "91/256",
        "23/64",
        false
      ],
      [
        "51/128",
        "103/256",
        "91/256",
        "23/64",
        false
      ],
      [
        "103/256",
        "13/32",
        "45/128",
        "91/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "45/128",
        "91/256",
        false
      ],
      [
        "25/64",
        "51/128",
        "45/128",
        "23/64",
        false
      ],
      [
        "103/256",
        "13/32",
        "89/256",
        "45/128",
        false
      ],
      [
        "51/128",
        "103/256",
        "89/256",
        "45/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "11/32",
        "89/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "11/32",
        "89/256",
        false
      ],
      [
        "25/64",
        "51/128",
        "11/32",
        "45/128",
        false
      ],
      [
        "49/128",
        "25/64",
        "45/128",
        "23/64",
        false
      ],
      [
        "3/8",
        "49/128",
        "45/128",
        "23/64",
        false
      ],
      [
        "49/128",
        "25/64",
        "11/32",
        "45/128",
        false
      ],
      [
        "3/8",
        "49/128",
        "11/32",
        "45/128",
        false
      ],
      [
        "223/512",
        "7/16",
        "175/512",
        "11/32",
        false
      ],
      [
        "111/256",
        "223/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "223/512",
        "7/16",
        "87/256",
        "175/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "175/512",
        "11/32",
        false
      ],
      [
        "55/128",
        "221/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "221/512",
        "111/256",
        "87/256",
        "175/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "173/512",
        "87/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "43/128",
        "173/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "173/512",
        "87/256",
        false
      ],
      [
        "55/128",
        "221/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "221/512",
        "111/256",
        "43/128",
        "173/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "175/512",
        "11/32",
        false
      ],
      [
        "109/256",
        "219/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "219/512",
        "55/128",
        "87/256",
        "175/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "175/512",
        "11/32",
        false
      ],
      [
        "27/64",
        "217/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "217/512",
        "109/256",
        "87/256",
        "175/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "173/512",
        "87/256",
        false
      ],
      [
        "109/256",
        "219/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "43/128",
        "173/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "173/512",
        "87/256",
        false
      ],
      [
        "27/64",
        "217/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "43/128",
        "173/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "171/512",
        "43/128",
        false
      ],
      [
        "111/256",
        "223/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "223/512",
        "7/16",
        "85/256",
        "171/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "171/512",
        "43/128",
        false
      ],
      [
        "55/128",
        "221/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "221/512",
        "111/256",
        "85/256",
        "171/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "169/512",
        "85/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "21/64",
        "169/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "169/512",
        "85/256",
        false
      ],
      [
        "55/128",
        "221/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "221/512",
        "111/256",
        "21/64",
        "169/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "171/512",
        "43/128",
        false
      ],
      [
        "109/256",
        "219/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "219/512",
        "55/128",
        "85/256",
        "171/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "171/512",
        "43/128",
        false
      ],
      [
        "27/64",
        "217/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "217/512",
        "109/256",
        "85/256",
        "171/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "169/512",
        "85/256",
        false
      ],
      [
        "109/256",
        "219/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "21/64",
        "169/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "169/512",
        "85/256",
        false
      ],
      [
        "27/64",
        "217/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "21/64",
        "169/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "175/512",
        "11/32",
        false
      ],
      [
        "107/256",
        "215/512",
        "175/512",
        "11/32",
        false
      ],
      [
        "215/512",
        "27/64",
        "87/256",
        "175/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "87/256",
        "175/512",
        false
      ],
      [
        "53/128",
        "107/256",
        "87/256",
        "11/32",
        false
      ],
      [
        "215/512",
        "27/64",
        "173/512",
        "87/256",
        false
      ],
      [
        "107/256",
        "215/512",
        "173/512",
        "87/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "43/128",
        "173/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "43/128",
        "173/512",
        false
      ],
      [
        "53/128",
        "107/256",
        "43/128",
        "87/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "87/256",
        "11/32",
        false
      ],
      [
        "13/32",
        "105/256",
        "87/256",
        "11/32",
        false
      ],
      [
        "105/256",
        "53/128",
        "43/128",
        "87/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "43/128",
        "87/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "171/512",
        "43/128",
        false
      ],
      [
        "107/256",
        "215/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "215/512",
        "27/64",
        "85/256",
        "171/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "171/512",
        "43/128",
        false
      ],
      [
        "53/128",
        "213/512",
        "171/512",
        "43/128",
        false
      ],
      [
        "213/512",
        "107/256",
        "85/256",
        "171/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "85/256",
        "171/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "169/512",
        "85/256",
        false
      ],
      [
        "107/256",
        "215/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "21/64",
        "169/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "169/512",
        "85/256",
        false
      ],
      [
        "53/128",
        "213/512",
        "169/512",
        "85/256",
        false
      ],
      [
        "213/512",
        "107/256",
        "21/64",
        "169/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "21/64",
        "169/512",
        false
      ],
      [
        "105/256",
        "53/128",
        "85/256",
        "43/128",
        false
      ],
      [
        "13/32",
        "105/256",
        "85/256",
        "43/128",
        false
      ],
      [
        "105/256",
        "53/128",
        "21/64",
        "85/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "21/64",
        "85/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "167/512",
        "21/64",
        false
      ],
      [
        "111/256",
        "223/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "223/512",
        "7/16",
        "83/256",
        "167/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "167/512",
        "21/64",
        false
      ],
      [
        "55/128",
        "221/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "221/512",
        "111/256",
        "83/256",
        "167/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "165/512",
        "83/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "41/128",
        "165/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "165/512",
        "83/256",
        false
      ],
      [
        "55/128",
        "221/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "221/512",
        "111/256",
        "41/128",
        "165/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "167/512",
        "21/64",
        false
      ],
      [
        "109/256",
        "219/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "219/512",
        "55/128",
        "83/256",
        "167/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "167/512",
        "21/64",
        false
      ],
      [
        "27/64",
        "217/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "217/512",
        "109/256",
        "83/256",
        "167/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "165/512",
        "83/256",
        false
      ],
      [
        "109/256",
        "219/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "41/128",
        "165/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "165/512",
        "83/256",
        false
      ],
      [
        "27/64",
        "217/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "41/128",
        "165/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "163/512",
        "41/128",
        false
      ],
      [
        "111/256",
        "223/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "223/512",
        "7/16",
        "81/256",
        "163/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "163/512",
        "41/128",
        false
      ],
      [
        "55/128",
        "221/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "221/512",
        "111/256",
        "81/256",
        "163/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "161/512",
        "81/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "5/16",
        "161/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "161/512",
        "81/256",
        false
      ],
      [
        "55/128",
        "221/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "221/512",
        "111/256",
        "5/16",
        "161/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "163/512",
        "41/128",
        false
      ],
      [
        "109/256",
        "219/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "219/512",
        "55/128",
        "81/256",
        "163/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "163/512",
        "41/128",
        false
      ],
      [
        "27/64",
        "217/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "217/512",
        "109/256",
        "81/256",
        "163/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "161/512",
        "81/256",
        false
      ],
      [
        "109/256",
        "219/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "5/16",
        "161/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "161/512",
        "81/256",
        false
      ],
      [
        "27/64",
        "217/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "5/16",
        "161/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "167/512",
        "21/64",
        false
      ],
      [
        "107/256",
        "215/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "215/512",
        "27/64",
        "83/256",
        "167/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "167/512",
        "21/64",
        false
      ],
      [
        "53/128",
        "213/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "213/512",
        "107/256",
        "83/256",
        "167/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "165/512",
        "83/256",
        false
      ],
      [
        "107/256",
        "215/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "41/128",
        "165/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "165/512",
        "83/256",
        false
      ],
      [
        "53/128",
        "213/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "213/512",
        "107/256",
        "41/128",
        "165/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "211/512",
        "53/128",
        "167/512",
        "21/64",
        false
      ],
      [
        "105/256",
        "211/512",
        "167/512",
        "21/64",
        false
      ],
      [
        "211/512",
        "53/128",
        "83/256",
        "167/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "83/256",
        "167/512",
        false
      ],
      [
        "13/32",
        "105/256",
        "83/256",
        "21/64",
        false
      ],
      [
        "211/512",
        "53/128",
        "165/512",
        "83/256",
        false
      ],
      [
        "105/256",
        "211/512",
        "165/512",
        "83/256",
        false
      ],
      [
        "211/512",
        "53/128",
        "41/128",
        "165/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "41/128",
        "165/512",
        false
      ],
      [
        "13/32",
        "105/256",
        "41/128",
        "83/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "163/512",
        "41/128",
        false
      ],
      [
        "107/256",
        "215/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "215/512",
        "27/64",
        "81/256",
        "163/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "163/512",
        "41/128",
        false
      ],
      [
        "53/128",
        "213/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "213/512",
        "107/256",
        "81/256",
        "163/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "161/512",
        "81/256",
        false
      ],
      [
        "107/256",
        "215/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "5/16",
        "161/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "161/512",
        "81/256",
        false
      ],
      [
        "53/128",
        "213/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "213/512",
        "107/256",
        "5/16",
        "161/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "211/512",
        "53/128",
        "163/512",
        "41/128",
        false
      ],
      [
        "105/256",
        "211/512",
        "163/512",
        "41/128",
        false
      ],
      [
        "211/512",
        "53/128",
        "81/256",
        "163/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "81/256",
        "163/512",
        false
      ],
      [
        "13/32",
        "105/256",
        "81/256",
        "41/128",
        false
      ],
      [
        "211/512",
        "53/128",
        "161/512",
        "81/256",
        false
      ],
      [
        "105/256",
        "211/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "211/512",
        "53/128",
        "5/16",
        "161/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "209/512",
        "105/256",
        "161/512",
        "81/256",
        false
      ],
      [
        "13/32",
        "209/512",
        "161/512",
        "81/256",
        false
      ],
      [
        "209/512",
        "105/256",
        "5/16",
        "161/512",
        false
      ],
      [
        "13/32",
        "209/512",
        "5/16",
        "161/512",
        false
      ],
      [
        "103/256",
        "13/32",
        "87/256",
        "11/32",
        false
      ],
      [
        "51/128",
        "103/256",
        "87/256",
        "11/32",
        false
      ],
      [
        "103/256",
        "13/32",
        "43/128",
        "87/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "43/128",
        "87/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "87/256",
        "11/32",
        false
      ],
      [
        "25/64",
        "101/256",
        "87/256",
        "11/32",
        false
      ],
      [
        "101/256",
        "51/128",
        "43/128",
        "87/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "43/128",
        "87/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "85/256",
        "43/128",
        false
      ],
      [
        "51/128",
        "103/256",
        "85/256",
        "43/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "21/64",
        "85/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "21/64",
        "85/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "85/256",
        "43/128",
        false
      ],
      [
        "25/64",
        "101/256",
        "85/256",
        "43/128",
        false
      ],
      [
        "101/256",
        "51/128",
        "21/64",
        "85/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "21/64",
        "85/256",
        false
      ],
      [
        "49/128",
        "25/64",
        "43/128",
        "11/32",
        false
      ],
      [
        "3/8",
        "49/128",
        "43/128",
        "11/32",
        false
      ],
      [
        "99/256",
        "25/64",
        "85/256",
        "43/128",
        false
      ],
      [
        "49/128",
        "99/256",
        "85/256",
        "43/128",
        false
      ],
      [
        "99/256",
        "25/64",
        "21/64",
        "85/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "21/64",
        "85/256",
        false
      ],
      [
        "3/8",
        "49/128",
        "21/64",
        "43/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "83/256",
        "21/64",
        false
      ],
      [
        "51/128",
        "103/256",
        "83/256",
        "21/64",
        false
      ],
      [
        "103/256",
        "13/32",
        "41/128",
        "83/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "41/128",
        "83/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "83/256",
        "21/64",
        false
      ],
      [
        "25/64",
        "101/256",
        "83/256",
        "21/64",
        false
      ],
      [
        "101/256",
        "51/128",
        "41/128",
        "83/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "41/128",
        "83/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "81/256",
        "41/128",
        false
      ],
      [
        "51/128",
        "103/256",
        "81/256",
        "41/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "5/16",
        "81/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "5/16",
        "81/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "81/256",
        "41/128",
        false
      ],
      [
        "25/64",
        "101/256",
        "81/256",
        "41/128",
        false
      ],
      [
        "101/256",
        "51/128",
        "5/16",
        "81/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "5/16",
        "81/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "83/256",
        "21/64",
        false
      ],
      [
        "49/128",
        "99/256",
        "83/256",
        "21/64",
        false
      ],
      [
        "99/256",
        "25/64",
        "41/128",
        "83/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "41/128",
        "83/256",
        false
      ],
      [
        "3/8",
        "49/128",
        "41/128",
        "21/64",
        false
      ],
      [
        "99/256",
        "25/64",
        "81/256",
        "41/128",
        false
      ],
      [
        "49/128",
        "99/256",
        "81/256",
        "41/128",
        false
      ],
      [
        "99/256",
        "25/64",
        "5/16",
        "81/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "5/16",
        "81/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "81/256",
        "41/128",
        false
      ],
      [
        "3/8",
        "97/256",
        "81/256",
        "41/128",
        false
      ],
      [
        "97/256",
        "49/128",
        "5/16",
        "81/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "5/16",
        "81/256",
        false
      ],
      [
        "63/128",
        "1/2",
        "39/128",
        "5/16",
        false
      ],
      [
        "125/256",
        "63/128",
        "79/256",
        "5/16",
        false
      ],
      [
        "31/64",
        "125/256",
        "79/256",
        "5/16",
        false
      ],
      [
        "125/256",
        "63/128",
        "39/128",
        "79/256",
        false
      ],
      [
        "31/64",
        "125/256",
        "39/128",
        "79/256",
        false
      ],
      [
        "63/128",
        "1/2",
        "19/64",
        "39/128",
        false
      ],
      [
        "31/64",
        "63/128",
        "19/64",
        "39/128",
        false
      ],
      [
        "123/256",
        "31/64",
        "79/256",
        "5/16",
        false
      ],
      [
        "61/128",
        "123/256",
        "79/256",
        "5/16",
        false
      ],
      [
        "123/256",
        "31/64",
        "39/128",
        "79/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "39/128",
        "79/256",
        false
      ],
      [
        "121/256",
        "61/128",
        "79/256",
        "5/16",
        false
      ],
      [
        "15/32",
        "121/256",
        "79/256",
        "5/16",
        false
      ],
      [
        "121/256",
        "61/128",
        "39/128",
        "79/256",
        false
      ],
      [
        "15/32",
        "121/256",
        "39/128",
        "79/256",
        false
      ],
      [
        "123/256",
        "31/64",
        "77/256",
        "39/128",
        false
      ],
      [
        "61/128",
        "123/256",
        "77/256",
        "39/128",
        false
      ],
      [
        "123/256",
        "31/64",
        "19/64",
        "77/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "19/64",
        "77/256",
        false
      ],
      [
        "121/256",
        "61/128",
        "77/256",
        "39/128",
        false
      ],
      [
        "15/32",
        "121/256",
        "77/256",
        "39/128",
        false
      ],
      [
        "121/256",
        "61/128",
        "19/64",
        "77/256",
        false
      ],
      [
        "15/32",
        "121/256",
        "19/64",
        "77/256",
        false
      ],
      [
        "63/128",
        "1/2",
        "37/128",
        "19/64",
        false
      ],
      [
        "31/64",
        "63/128",
        "37/128",
        "19/64",
        false
      ],
      [
        "63/128",
        "1/2",
        "9/32",
        "37/128",
        false
      ],
      [
        "31/64",
        "63/128",
        "9/32",
        "37/128",
        false
      ],
      [
        "123/256",
        "31/64",
        "75/256",
        "19/64",
        false
      ],
      [
        "61/128",
        "123/256",
        "75/256",
        "19/64",
        false
      ],
      [
        "123/256",
        "31/64",
        "37/128",
        "75/256",
        false
      ],
      [
        "61/128",
        "123/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "121/256",
        "61/128",
        "75/256",
        "19/64",
        false
      ],
      [
        "15/32",
        "121/256",
        "75/256",
        "19/64",
        false
      ],
      [
        "121/256",
        "61/128",
        "37/128",
        "75/256",
        false
      ],
      [
        "15/32",
        "121/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "61/128",
        "31/64",
        "9/32",
        "37/128",
        false
      ],
      [
        "121/256",
        "61/128",
        "73/256",
        "37/128",
        false
      ],
      [
        "15/32",
        "121/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "121/256",
        "61/128",
        "9/32",
        "73/256",
        false
      ],
      [
        "15/32",
        "121/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "119/256",
        "15/32",
        "79/256",
        "5/16",
        false
      ],
      [
        "237/512",
        "119/256",
        "159/512",
        "5/16",
        false
      ],
      [
        "59/128",
        "237/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "237/512",
        "119/256",
        "79/256",
        "159/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "119/256",
        "15/32",
        "39/128",
        "79/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "157/512",
        "79/256",
        false
      ],
      [
        "59/128",
        "237/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "237/512",
        "119/256",
        "39/128",
        "157/512",
        false
      ],
      [
        "59/128",
        "237/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "159/512",
        "5/16",
        false
      ],
      [
        "117/256",
        "235/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "235/512",
        "59/128",
        "79/256",
        "159/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "159/512",
        "5/16",
        false
      ],
      [
        "29/64",
        "233/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "233/512",
        "117/256",
        "79/256",
        "159/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "235/512",
        "59/128",
        "157/512",
        "79/256",
        false
      ],
      [
        "117/256",
        "235/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "39/128",
        "157/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "157/512",
        "79/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "39/128",
        "157/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "119/256",
        "15/32",
        "77/256",
        "39/128",
        false
      ],
      [
        "59/128",
        "119/256",
        "77/256",
        "39/128",
        false
      ],
      [
        "119/256",
        "15/32",
        "19/64",
        "77/256",
        false
      ],
      [
        "59/128",
        "119/256",
        "19/64",
        "77/256",
        false
      ],
      [
        "235/512",
        "59/128",
        "155/512",
        "39/128",
        false
      ],
      [
        "117/256",
        "235/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "235/512",
        "59/128",
        "77/256",
        "155/512",
        false
      ],
      [
        "117/256",
        "235/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "233/512",
        "117/256",
        "155/512",
        "39/128",
        false
      ],
      [
        "29/64",
        "233/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "233/512",
        "117/256",
        "77/256",
        "155/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "117/256",
        "59/128",
        "19/64",
        "77/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "153/512",
        "77/256",
        false
      ],
      [
        "29/64",
        "233/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "233/512",
        "117/256",
        "19/64",
        "153/512",
        false
      ],
      [
        "29/64",
        "233/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "159/512",
        "5/16",
        false
      ],
      [
        "115/256",
        "231/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "231/512",
        "29/64",
        "79/256",
        "159/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "159/512",
        "5/16",
        false
      ],
      [
        "57/128",
        "229/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "229/512",
        "115/256",
        "79/256",
        "159/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "157/512",
        "79/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "39/128",
        "157/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "157/512",
        "79/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "39/128",
        "157/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "159/512",
        "5/16",
        false
      ],
      [
        "113/256",
        "227/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "227/512",
        "57/128",
        "79/256",
        "159/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "159/512",
        "5/16",
        false
      ],
      [
        "7/16",
        "225/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "225/512",
        "113/256",
        "79/256",
        "159/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "157/512",
        "79/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "39/128",
        "157/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "157/512",
        "79/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "39/128",
        "157/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "155/512",
        "39/128",
        false
      ],
      [
        "115/256",
        "231/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "231/512",
        "29/64",
        "77/256",
        "155/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "155/512",
        "39/128",
        false
      ],
      [
        "57/128",
        "229/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "229/512",
        "115/256",
        "77/256",
        "155/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "231/512",
        "29/64",
        "153/512",
        "77/256",
        false
      ],
      [
        "115/256",
        "231/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "19/64",
        "153/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "153/512",
        "77/256",
        false
      ],
      [
        "57/128",
        "229/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "229/512",
        "115/256",
        "19/64",
        "153/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "155/512",
        "39/128",
        false
      ],
      [
        "113/256",
        "227/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "227/512",
        "57/128",
        "77/256",
        "155/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "155/512",
        "39/128",
        false
      ],
      [
        "7/16",
        "225/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "225/512",
        "113/256",
        "77/256",
        "155/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "153/512",
        "77/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "19/64",
        "153/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "153/512",
        "77/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "19/64",
        "153/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "119/256",
        "15/32",
        "75/256",
        "19/64",
        false
      ],
      [
        "59/128",
        "119/256",
        "75/256",
        "19/64",
        false
      ],
      [
        "119/256",
        "15/32",
        "37/128",
        "75/256",
        false
      ],
      [
        "59/128",
        "119/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "117/256",
        "59/128",
        "75/256",
        "19/64",
        false
      ],
      [
        "29/64",
        "117/256",
        "75/256",
        "19/64",
        false
      ],
      [
        "117/256",
        "59/128",
        "37/128",
        "75/256",
        false
      ],
      [
        "29/64",
        "117/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "119/256",
        "15/32",
        "73/256",
        "37/128",
        false
      ],
      [
        "59/128",
        "119/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "119/256",
        "15/32",
        "9/32",
        "73/256",
        false
      ],
      [
        "59/128",
        "119/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "117/256",
        "59/128",
        "73/256",
        "37/128",
        false
      ],
      [
        "29/64",
        "117/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "117/256",
        "59/128",
        "9/32",
        "73/256",
        false
      ],
      [
        "29/64",
        "117/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "231/512",
        "29/64",
        "151/512",
        "19/64",
        false
      ],
      [
        "115/256",
        "231/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "231/512",
        "29/64",
        "75/256",
        "151/512",
        false
      ],
      [
        "115/256",
        "231/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "229/512",
        "115/256",
        "151/512",
        "19/64",
        false
      ],
      [
        "57/128",
        "229/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "229/512",
        "115/256",
        "75/256",
        "151/512",
        false
      ],
      [
        "57/128",
        "229/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "115/256",
        "29/64",
        "37/128",
        "75/256",
        false
      ],
      [
        "57/128",
        "115/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "151/512",
        "19/64",
        false
      ],
      [
        "113/256",
        "227/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "227/512",
        "57/128",
        "75/256",
        "151/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "151/512",
        "19/64",
        false
      ],
      [
        "7/16",
        "225/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "225/512",
        "113/256",
        "75/256",
        "151/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "227/512",
        "57/128",
        "149/512",
        "75/256",
        false
      ],
      [
        "113/256",
        "227/512",
        "149/512",
        "75/256",
        false
      ],
      [
        "227/512",
        "57/128",
        "37/128",
        "149/512",
        false
      ],
      [
        "113/256",
        "227/512",
        "37/128",
        "149/512",
        false
      ],
      [
        "225/512",
        "113/256",
        "149/512",
        "75/256",
        false
      ],
      [
        "7/16",
        "225/512",
        "149/512",
        "75/256",
        false
      ],
      [
        "225/512",
        "113/256",
        "37/128",
        "149/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "37/128",
        "149/512",
        false
      ],
      [
        "115/256",
        "29/64",
        "73/256",
        "37/128",
        false
      ],
      [
        "57/128",
        "115/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "115/256",
        "29/64",
        "9/32",
        "73/256",
        false
      ],
      [
        "57/128",
        "115/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "113/256",
        "57/128",
        "73/256",
        "37/128",
        false
      ],
      [
        "225/512",
        "113/256",
        "147/512",
        "37/128",
        false
      ],
      [
        "7/16",
        "225/512",
        "147/512",
        "37/128",
        false
      ],
      [
        "225/512",
        "113/256",
        "73/256",
        "147/512",
        false
      ],
      [
        "7/16",
        "225/512",
        "73/256",
        "147/512",
        false
      ],
      [
        "113/256",
        "57/128",
        "9/32",
        "73/256",
        false
      ],
      [
        "7/16",
        "113/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "63/128",
        "1/2",
        "35/128",
        "9/32",
        false
      ],
      [
        "31/64",
        "63/128",
        "35/128",
        "9/32",
        false
      ],
      [
        "63/128",
        "1/2",
        "17/64",
        "35/128",
        false
      ],
      [
        "31/64",
        "63/128",
        "17/64",
        "35/128",
        false
      ],
      [
        "61/128",
        "31/64",
        "35/128",
        "9/32",
        false
      ],
      [
        "15/32",
        "61/128",
        "35/128",
        "9/32",
        false
      ],
      [
        "61/128",
        "31/64",
        "17/64",
        "35/128",
        false
      ],
      [
        "15/32",
        "61/128",
        "17/64",
        "35/128",
        false
      ],
      [
        "63/128",
        "1/2",
        "33/128",
        "17/64",
        false
      ],
      [
        "31/64",
        "63/128",
        "33/128",
        "17/64",
        false
      ],
      [
        "63/128",
        "1/2",
        "1/4",
        "33/128",
        false
      ],
      [
        "31/64",
        "63/128",
        "1/4",
        "33/128",
        false
      ],
      [
        "61/128",
        "31/64",
        "33/128",
        "17/64",
        false
      ],
      [
        "15/32",
        "61/128",
        "33/128",
        "17/64",
        false
      ],
      [
        "61/128",
        "31/64",
        "1/4",
        "33/128",
        false
      ],
      [
        "15/32",
        "61/128",
        "1/4",
        "33/128",
        false
      ],
      [
        "119/256",
        "15/32",
        "71/256",
        "9/32",
        false
      ],
      [
        "59/128",
        "119/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "119/256",
        "15/32",
        "35/128",
        "71/256",
        false
      ],
      [
        "59/128",
        "119/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "117/256",
        "59/128",
        "71/256",
        "9/32",
        false
      ],
      [
        "29/64",
        "117/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "117/256",
        "59/128",
        "35/128",
        "71/256",
        false
      ],
      [
        "29/64",
        "117/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "119/256",
        "15/32",
        "69/256",
        "35/128",
        false
      ],
      [
        "59/128",
        "119/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "119/256",
        "15/32",
        "17/64",
        "69/256",
        false
      ],
      [
        "59/128",
        "119/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "117/256",
        "59/128",
        "69/256",
        "35/128",
        false
      ],
      [
        "29/64",
        "117/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "117/256",
        "59/128",
        "17/64",
        "69/256",
        false
      ],
      [
        "29/64",
        "117/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "115/256",
        "29/64",
        "71/256",
        "9/32",
        false
      ],
      [
        "57/128",
        "115/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "115/256",
        "29/64",
        "35/128",
        "71/256",
        false
      ],
      [
        "57/128",
        "115/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "113/256",
        "57/128",
        "71/256",
        "9/32",
        false
      ],
      [
        "7/16",
        "113/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "113/256",
        "57/128",
        "35/128",
        "71/256",
        false
      ],
      [
        "7/16",
        "113/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "115/256",
        "29/64",
        "69/256",
        "35/128",
        false
      ],
      [
        "57/128",
        "115/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "115/256",
        "29/64",
        "17/64",
        "69/256",
        false
      ],
      [
        "57/128",
        "115/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "113/256",
        "57/128",
        "69/256",
        "35/128",
        false
      ],
      [
        "7/16",
        "113/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "113/256",
        "57/128",
        "17/64",
        "69/256",
        false
      ],
      [
        "7/16",
        "113/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "59/128",
        "15/32",
        "33/128",
        "17/64",
        false
      ],
      [
        "29/64",
        "59/128",
        "33/128",
        "17/64",
        false
      ],
      [
        "59/128",
        "15/32",
        "1/4",
        "33/128",
        false
      ],
      [
        "29/64",
        "59/128",
        "1/4",
        "33/128",
        false
      ],
      [
        "115/256",
        "29/64",
        "67/256",
        "17/64",
        false
      ],
      [
        "57/128",
        "115/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "115/256",
        "29/64",
        "33/128",
        "67/256",
        false
      ],
      [
        "57/128",
        "115/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "113/256",
        "57/128",
        "67/256",
        "17/64",
        false
      ],
      [
        "7/16",
        "113/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "113/256",
        "57/128",
        "33/128",
        "67/256",
        false
      ],
      [
        "7/16",
        "113/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "57/128",
        "29/64",
        "1/4",
        "33/128",
        false
      ],
      [
        "113/256",
        "57/128",
        "65/256",
        "33/128",
        false
      ],
      [
        "7/16",
        "113/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "113/256",
        "57/128",
        "1/4",
        "65/256",
        false
      ],
      [
        "7/16",
        "113/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "159/512",
        "5/16",
        false
      ],
      [
        "111/256",
        "223/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "223/512",
        "7/16",
        "79/256",
        "159/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "159/512",
        "5/16",
        false
      ],
      [
        "55/128",
        "221/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "221/512",
        "111/256",
        "79/256",
        "159/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "157/512",
        "79/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "39/128",
        "157/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "157/512",
        "79/256",
        false
      ],
      [
        "55/128",
        "221/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "221/512",
        "111/256",
        "39/128",
        "157/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "159/512",
        "5/16",
        false
      ],
      [
        "109/256",
        "219/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "219/512",
        "55/128",
        "79/256",
        "159/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "159/512",
        "5/16",
        false
      ],
      [
        "27/64",
        "217/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "217/512",
        "109/256",
        "79/256",
        "159/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "157/512",
        "79/256",
        false
      ],
      [
        "109/256",
        "219/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "39/128",
        "157/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "157/512",
        "79/256",
        false
      ],
      [
        "27/64",
        "217/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "39/128",
        "157/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "155/512",
        "39/128",
        false
      ],
      [
        "111/256",
        "223/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "223/512",
        "7/16",
        "77/256",
        "155/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "155/512",
        "39/128",
        false
      ],
      [
        "55/128",
        "221/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "221/512",
        "111/256",
        "77/256",
        "155/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "153/512",
        "77/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "19/64",
        "153/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "153/512",
        "77/256",
        false
      ],
      [
        "55/128",
        "221/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "221/512",
        "111/256",
        "19/64",
        "153/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "155/512",
        "39/128",
        false
      ],
      [
        "109/256",
        "219/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "219/512",
        "55/128",
        "77/256",
        "155/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "155/512",
        "39/128",
        false
      ],
      [
        "27/64",
        "217/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "217/512",
        "109/256",
        "77/256",
        "155/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "153/512",
        "77/256",
        false
      ],
      [
        "109/256",
        "219/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "19/64",
        "153/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "153/512",
        "77/256",
        false
      ],
      [
        "27/64",
        "217/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "19/64",
        "153/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "159/512",
        "5/16",
        false
      ],
      [
        "107/256",
        "215/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "215/512",
        "27/64",
        "79/256",
        "159/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "159/512",
        "5/16",
        false
      ],
      [
        "53/128",
        "213/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "213/512",
        "107/256",
        "79/256",
        "159/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "157/512",
        "79/256",
        false
      ],
      [
        "107/256",
        "215/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "39/128",
        "157/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "157/512",
        "79/256",
        false
      ],
      [
        "53/128",
        "213/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "213/512",
        "107/256",
        "39/128",
        "157/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "211/512",
        "53/128",
        "159/512",
        "5/16",
        false
      ],
      [
        "105/256",
        "211/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "211/512",
        "53/128",
        "79/256",
        "159/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "209/512",
        "105/256",
        "159/512",
        "5/16",
        false
      ],
      [
        "13/32",
        "209/512",
        "159/512",
        "5/16",
        false
      ],
      [
        "209/512",
        "105/256",
        "79/256",
        "159/512",
        false
      ],
      [
        "13/32",
        "209/512",
        "79/256",
        "159/512",
        false
      ],
      [
        "211/512",
        "53/128",
        "157/512",
        "79/256",
        false
      ],
      [
        "105/256",
        "211/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "211/512",
        "53/128",
        "39/128",
        "157/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "209/512",
        "105/256",
        "157/512",
        "79/256",
        false
      ],
      [
        "13/32",
        "209/512",
        "157/512",
        "79/256",
        false
      ],
      [
        "209/512",
        "105/256",
        "39/128",
        "157/512",
        false
      ],
      [
        "13/32",
        "209/512",
        "39/128",
        "157/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "155/512",
        "39/128",
        false
      ],
      [
        "107/256",
        "215/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "215/512",
        "27/64",
        "77/256",
        "155/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "155/512",
        "39/128",
        false
      ],
      [
        "53/128",
        "213/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "213/512",
        "107/256",
        "77/256",
        "155/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "153/512",
        "77/256",
        false
      ],
      [
        "107/256",
        "215/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "19/64",
        "153/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "153/512",
        "77/256",
        false
      ],
      [
        "53/128",
        "213/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "213/512",
        "107/256",
        "19/64",
        "153/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "211/512",
        "53/128",
        "155/512",
        "39/128",
        false
      ],
      [
        "105/256",
        "211/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "211/512",
        "53/128",
        "77/256",
        "155/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "209/512",
        "105/256",
        "155/512",
        "39/128",
        false
      ],
      [
        "13/32",
        "209/512",
        "155/512",
        "39/128",
        false
      ],
      [
        "209/512",
        "105/256",
        "77/256",
        "155/512",
        false
      ],
      [
        "13/32",
        "209/512",
        "77/256",
        "155/512",
        false
      ],
      [
        "211/512",
        "53/128",
        "153/512",
        "77/256",
        false
      ],
      [
        "105/256",
        "211/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "211/512",
        "53/128",
        "19/64",
        "153/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "209/512",
        "105/256",
        "153/512",
        "77/256",
        false
      ],
      [
        "13/32",
        "209/512",
        "153/512",
        "77/256",
        false
      ],
      [
        "209/512",
        "105/256",
        "19/64",
        "153/512",
        false
      ],
      [
        "13/32",
        "209/512",
        "19/64",
        "153/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "151/512",
        "19/64",
        false
      ],
      [
        "111/256",
        "223/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "223/512",
        "7/16",
        "75/256",
        "151/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "151/512",
        "19/64",
        false
      ],
      [
        "55/128",
        "221/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "221/512",
        "111/256",
        "75/256",
        "151/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "149/512",
        "75/256",
        false
      ],
      [
        "111/256",
        "223/512",
        "149/512",
        "75/256",
        false
      ],
      [
        "223/512",
        "7/16",
        "37/128",
        "149/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "37/128",
        "149/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "149/512",
        "75/256",
        false
      ],
      [
        "55/128",
        "221/512",
        "149/512",
        "75/256",
        false
      ],
      [
        "221/512",
        "111/256",
        "37/128",
        "149/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "37/128",
        "149/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "151/512",
        "19/64",
        false
      ],
      [
        "109/256",
        "219/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "219/512",
        "55/128",
        "75/256",
        "151/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "151/512",
        "19/64",
        false
      ],
      [
        "27/64",
        "217/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "217/512",
        "109/256",
        "75/256",
        "151/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "219/512",
        "55/128",
        "149/512",
        "75/256",
        false
      ],
      [
        "109/256",
        "219/512",
        "149/512",
        "75/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "37/128",
        "149/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "37/128",
        "149/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "149/512",
        "75/256",
        false
      ],
      [
        "27/64",
        "217/512",
        "149/512",
        "75/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "37/128",
        "149/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "37/128",
        "149/512",
        false
      ],
      [
        "223/512",
        "7/16",
        "147/512",
        "37/128",
        false
      ],
      [
        "111/256",
        "223/512",
        "147/512",
        "37/128",
        false
      ],
      [
        "223/512",
        "7/16",
        "73/256",
        "147/512",
        false
      ],
      [
        "111/256",
        "223/512",
        "73/256",
        "147/512",
        false
      ],
      [
        "221/512",
        "111/256",
        "147/512",
        "37/128",
        false
      ],
      [
        "55/128",
        "221/512",
        "147/512",
        "37/128",
        false
      ],
      [
        "221/512",
        "111/256",
        "73/256",
        "147/512",
        false
      ],
      [
        "55/128",
        "221/512",
        "73/256",
        "147/512",
        false
      ],
      [
        "111/256",
        "7/16",
        "9/32",
        "73/256",
        false
      ],
      [
        "55/128",
        "111/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "219/512",
        "55/128",
        "147/512",
        "37/128",
        false
      ],
      [
        "109/256",
        "219/512",
        "147/512",
        "37/128",
        false
      ],
      [
        "219/512",
        "55/128",
        "73/256",
        "147/512",
        false
      ],
      [
        "109/256",
        "219/512",
        "73/256",
        "147/512",
        false
      ],
      [
        "217/512",
        "109/256",
        "147/512",
        "37/128",
        false
      ],
      [
        "27/64",
        "217/512",
        "147/512",
        "37/128",
        false
      ],
      [
        "217/512",
        "109/256",
        "73/256",
        "147/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "73/256",
        "147/512",
        false
      ],
      [
        "109/256",
        "55/128",
        "9/32",
        "73/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "145/512",
        "73/256",
        false
      ],
      [
        "27/64",
        "217/512",
        "145/512",
        "73/256",
        false
      ],
      [
        "217/512",
        "109/256",
        "9/32",
        "145/512",
        false
      ],
      [
        "27/64",
        "217/512",
        "9/32",
        "145/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "151/512",
        "19/64",
        false
      ],
      [
        "107/256",
        "215/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "215/512",
        "27/64",
        "75/256",
        "151/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "151/512",
        "19/64",
        false
      ],
      [
        "53/128",
        "213/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "213/512",
        "107/256",
        "75/256",
        "151/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "215/512",
        "27/64",
        "149/512",
        "75/256",
        false
      ],
      [
        "107/256",
        "215/512",
        "149/512",
        "75/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "37/128",
        "149/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "37/128",
        "149/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "149/512",
        "75/256",
        false
      ],
      [
        "53/128",
        "213/512",
        "149/512",
        "75/256",
        false
      ],
      [
        "213/512",
        "107/256",
        "37/128",
        "149/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "37/128",
        "149/512",
        false
      ],
      [
        "211/512",
        "53/128",
        "151/512",
        "19/64",
        false
      ],
      [
        "105/256",
        "211/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "211/512",
        "53/128",
        "75/256",
        "151/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "209/512",
        "105/256",
        "151/512",
        "19/64",
        false
      ],
      [
        "13/32",
        "209/512",
        "151/512",
        "19/64",
        false
      ],
      [
        "209/512",
        "105/256",
        "75/256",
        "151/512",
        false
      ],
      [
        "13/32",
        "209/512",
        "75/256",
        "151/512",
        false
      ],
      [
        "211/512",
        "53/128",
        "149/512",
        "75/256",
        false
      ],
      [
        "105/256",
        "211/512",
        "149/512",
        "75/256",
        false
      ],
      [
        "211/512",
        "53/128",
        "37/128",
        "149/512",
        false
      ],
      [
        "105/256",
        "211/512",
        "37/128",
        "149/512",
        false
      ],
      [
        "13/32",
        "105/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "215/512",
        "27/64",
        "147/512",
        "37/128",
        false
      ],
      [
        "107/256",
        "215/512",
        "147/512",
        "37/128",
        false
      ],
      [
        "215/512",
        "27/64",
        "73/256",
        "147/512",
        false
      ],
      [
        "107/256",
        "215/512",
        "73/256",
        "147/512",
        false
      ],
      [
        "213/512",
        "107/256",
        "147/512",
        "37/128",
        false
      ],
      [
        "53/128",
        "213/512",
        "147/512",
        "37/128",
        false
      ],
      [
        "213/512",
        "107/256",
        "73/256",
        "147/512",
        false
      ],
      [
        "53/128",
        "213/512",
        "73/256",
        "147/512",
        false
      ],
      [
        "107/256",
        "27/64",
        "9/32",
        "73/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "73/256",
        "37/128",
        false
      ],
      [
        "13/32",
        "105/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "105/256",
        "53/128",
        "9/32",
        "73/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "79/256",
        "5/16",
        false
      ],
      [
        "51/128",
        "103/256",
        "79/256",
        "5/16",
        false
      ],
      [
        "103/256",
        "13/32",
        "39/128",
        "79/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "39/128",
        "79/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "79/256",
        "5/16",
        false
      ],
      [
        "25/64",
        "101/256",
        "79/256",
        "5/16",
        false
      ],
      [
        "101/256",
        "51/128",
        "39/128",
        "79/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "39/128",
        "79/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "77/256",
        "39/128",
        false
      ],
      [
        "51/128",
        "103/256",
        "77/256",
        "39/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "19/64",
        "77/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "19/64",
        "77/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "77/256",
        "39/128",
        false
      ],
      [
        "25/64",
        "101/256",
        "77/256",
        "39/128",
        false
      ],
      [
        "101/256",
        "51/128",
        "19/64",
        "77/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "19/64",
        "77/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "79/256",
        "5/16",
        false
      ],
      [
        "49/128",
        "99/256",
        "79/256",
        "5/16",
        false
      ],
      [
        "99/256",
        "25/64",
        "39/128",
        "79/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "39/128",
        "79/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "79/256",
        "5/16",
        false
      ],
      [
        "3/8",
        "97/256",
        "79/256",
        "5/16",
        false
      ],
      [
        "97/256",
        "49/128",
        "39/128",
        "79/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "39/128",
        "79/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "77/256",
        "39/128",
        false
      ],
      [
        "49/128",
        "99/256",
        "77/256",
        "39/128",
        false
      ],
      [
        "99/256",
        "25/64",
        "19/64",
        "77/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "19/64",
        "77/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "77/256",
        "39/128",
        false
      ],
      [
        "3/8",
        "97/256",
        "77/256",
        "39/128",
        false
      ],
      [
        "97/256",
        "49/128",
        "19/64",
        "77/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "19/64",
        "77/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "75/256",
        "19/64",
        false
      ],
      [
        "51/128",
        "103/256",
        "75/256",
        "19/64",
        false
      ],
      [
        "103/256",
        "13/32",
        "37/128",
        "75/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "75/256",
        "19/64",
        false
      ],
      [
        "25/64",
        "101/256",
        "75/256",
        "19/64",
        false
      ],
      [
        "101/256",
        "51/128",
        "37/128",
        "75/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "73/256",
        "37/128",
        false
      ],
      [
        "51/128",
        "103/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "9/32",
        "73/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "73/256",
        "37/128",
        false
      ],
      [
        "25/64",
        "101/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "101/256",
        "51/128",
        "9/32",
        "73/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "75/256",
        "19/64",
        false
      ],
      [
        "49/128",
        "99/256",
        "75/256",
        "19/64",
        false
      ],
      [
        "99/256",
        "25/64",
        "37/128",
        "75/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "75/256",
        "19/64",
        false
      ],
      [
        "3/8",
        "97/256",
        "75/256",
        "19/64",
        false
      ],
      [
        "97/256",
        "49/128",
        "37/128",
        "75/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "73/256",
        "37/128",
        false
      ],
      [
        "49/128",
        "99/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "99/256",
        "25/64",
        "9/32",
        "73/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "73/256",
        "37/128",
        false
      ],
      [
        "3/8",
        "97/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "97/256",
        "49/128",
        "9/32",
        "73/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "111/256",
        "7/16",
        "71/256",
        "9/32",
        false
      ],
      [
        "55/128",
        "111/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "111/256",
        "7/16",
        "35/128",
        "71/256",
        false
      ],
      [
        "55/128",
        "111/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "109/256",
        "55/128",
        "71/256",
        "9/32",
        false
      ],
      [
        "27/64",
        "109/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "109/256",
        "55/128",
        "35/128",
        "71/256",
        false
      ],
      [
        "27/64",
        "109/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "111/256",
        "7/16",
        "69/256",
        "35/128",
        false
      ],
      [
        "55/128",
        "111/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "111/256",
        "7/16",
        "17/64",
        "69/256",
        false
      ],
      [
        "55/128",
        "111/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "109/256",
        "55/128",
        "69/256",
        "35/128",
        false
      ],
      [
        "27/64",
        "109/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "109/256",
        "55/128",
        "17/64",
        "69/256",
        false
      ],
      [
        "27/64",
        "109/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "107/256",
        "27/64",
        "71/256",
        "9/32",
        false
      ],
      [
        "53/128",
        "107/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "107/256",
        "27/64",
        "35/128",
        "71/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "71/256",
        "9/32",
        false
      ],
      [
        "13/32",
        "105/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "105/256",
        "53/128",
        "35/128",
        "71/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "107/256",
        "27/64",
        "69/256",
        "35/128",
        false
      ],
      [
        "53/128",
        "107/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "107/256",
        "27/64",
        "17/64",
        "69/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "69/256",
        "35/128",
        false
      ],
      [
        "13/32",
        "105/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "105/256",
        "53/128",
        "17/64",
        "69/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "111/256",
        "7/16",
        "67/256",
        "17/64",
        false
      ],
      [
        "55/128",
        "111/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "111/256",
        "7/16",
        "33/128",
        "67/256",
        false
      ],
      [
        "55/128",
        "111/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "109/256",
        "55/128",
        "67/256",
        "17/64",
        false
      ],
      [
        "27/64",
        "109/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "109/256",
        "55/128",
        "33/128",
        "67/256",
        false
      ],
      [
        "27/64",
        "109/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "111/256",
        "7/16",
        "65/256",
        "33/128",
        false
      ],
      [
        "55/128",
        "111/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "111/256",
        "7/16",
        "1/4",
        "65/256",
        false
      ],
      [
        "55/128",
        "111/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "109/256",
        "55/128",
        "65/256",
        "33/128",
        false
      ],
      [
        "27/64",
        "109/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "109/256",
        "55/128",
        "1/4",
        "65/256",
        false
      ],
      [
        "27/64",
        "109/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "107/256",
        "27/64",
        "67/256",
        "17/64",
        false
      ],
      [
        "53/128",
        "107/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "107/256",
        "27/64",
        "33/128",
        "67/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "67/256",
        "17/64",
        false
      ],
      [
        "13/32",
        "105/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "105/256",
        "53/128",
        "33/128",
        "67/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "107/256",
        "27/64",
        "65/256",
        "33/128",
        false
      ],
      [
        "53/128",
        "107/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "107/256",
        "27/64",
        "1/4",
        "65/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "65/256",
        "33/128",
        false
      ],
      [
        "13/32",
        "105/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "105/256",
        "53/128",
        "1/4",
        "65/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "71/256",
        "9/32",
        false
      ],
      [
        "51/128",
        "103/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "103/256",
        "13/32",
        "35/128",
        "71/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "71/256",
        "9/32",
        false
      ],
      [
        "25/64",
        "101/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "101/256",
        "51/128",
        "35/128",
        "71/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "69/256",
        "35/128",
        false
      ],
      [
        "51/128",
        "103/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "17/64",
        "69/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "69/256",
        "35/128",
        false
      ],
      [
        "25/64",
        "101/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "101/256",
        "51/128",
        "17/64",
        "69/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "71/256",
        "9/32",
        false
      ],
      [
        "49/128",
        "99/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "99/256",
        "25/64",
        "35/128",
        "71/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "71/256",
        "9/32",
        false
      ],
      [
        "3/8",
        "97/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "97/256",
        "49/128",
        "35/128",
        "71/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "69/256",
        "35/128",
        false
      ],
      [
        "49/128",
        "99/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "99/256",
        "25/64",
        "17/64",
        "69/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "69/256",
        "35/128",
        false
      ],
      [
        "3/8",
        "97/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "97/256",
        "49/128",
        "17/64",
        "69/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "67/256",
        "17/64",
        false
      ],
      [
        "51/128",
        "103/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "103/256",
        "13/32",
        "33/128",
        "67/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "67/256",
        "17/64",
        false
      ],
      [
        "25/64",
        "101/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "101/256",
        "51/128",
        "33/128",
        "67/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "65/256",
        "33/128",
        false
      ],
      [
        "51/128",
        "103/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "1/4",
        "65/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "65/256",
        "33/128",
        false
      ],
      [
        "25/64",
        "101/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "101/256",
        "51/128",
        "1/4",
        "65/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "67/256",
        "17/64",
        false
      ],
      [
        "49/128",
        "99/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "99/256",
        "25/64",
        "33/128",
        "67/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "67/256",
        "17/64",
        false
      ],
      [
        "3/8",
        "97/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "97/256",
        "49/128",
        "33/128",
        "67/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "65/256",
        "33/128",
        false
      ],
      [
        "49/128",
        "99/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "99/256",
        "25/64",
        "1/4",
        "65/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "65/256",
        "33/128",
        false
      ],
      [
        "3/8",
        "97/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "97/256",
        "49/128",
        "1/4",
        "65/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "23/64",
        "3/8",
        "23/64",
        "3/8",
        false
      ],
      [
        "11/32",
        "23/64",
        "23/64",
        "3/8",
        false
      ],
      [
        "47/128",
        "3/8",
        "45/128",
        "23/64",
        false
      ],
      [
        "23/64",
        "47/128",
        "45/128",
        "23/64",
        false
      ],
      [
        "47/128",
        "3/8",
        "11/32",
        "45/128",
        false
      ],
      [
        "23/64",
        "47/128",
        "11/32",
        "45/128",
        false
      ],
      [
        "11/32",
        "23/64",
        "11/32",
        "23/64",
        false
      ],
      [
        "21/64",
        "11/32",
        "23/64",
        "3/8",
        false
      ],
      [
        "5/16",
        "21/64",
        "23/64",
        "3/8",
        false
      ],
      [
        "21/64",
        "11/32",
        "11/32",
        "23/64",
        false
      ],
      [
        "5/16",
        "21/64",
        "11/32",
        "23/64",
        false
      ],
      [
        "47/128",
        "3/8",
        "43/128",
        "11/32",
        false
      ],
      [
        "23/64",
        "47/128",
        "43/128",
        "11/32",
        false
      ],
      [
        "47/128",
        "3/8",
        "21/64",
        "43/128",
        false
      ],
      [
        "23/64",
        "47/128",
        "21/64",
        "43/128",
        false
      ],
      [
        "11/32",
        "23/64",
        "21/64",
        "11/32",
        false
      ],
      [
        "47/128",
        "3/8",
        "41/128",
        "21/64",
        false
      ],
      [
        "23/64",
        "47/128",
        "41/128",
        "21/64",
        false
      ],
      [
        "47/128",
        "3/8",
        "5/16",
        "41/128",
        false
      ],
      [
        "23/64",
        "47/128",
        "5/16",
        "41/128",
        false
      ],
      [
        "45/128",
        "23/64",
        "41/128",
        "21/64",
        false
      ],
      [
        "11/32",
        "45/128",
        "41/128",
        "21/64",
        false
      ],
      [
        "45/128",
        "23/64",
        "5/16",
        "41/128",
        false
      ],
      [
        "11/32",
        "45/128",
        "5/16",
        "41/128",
        false
      ],
      [
        "21/64",
        "11/32",
        "21/64",
        "11/32",
        false
      ],
      [
        "5/16",
        "21/64",
        "21/64",
        "11/32",
        false
      ],
      [
        "21/64",
        "11/32",
        "5/16",
        "21/64",
        false
      ],
      [
        "5/16",
        "21/64",
        "5/16",
        "21/64",
        false
      ],
      [
        "9/32",
        "5/16",
        "11/32",
        "3/8",
        false
      ],
      [
        "1/4",
        "9/32",
        "11/32",
        "3/8",
        false
      ],
      [
        "9/32",
        "5/16",
        "5/16",
        "11/32",
        false
      ],
      [
        "1/4",
        "9/32",
        "5/16",
        "11/32",
        false
      ],
      [
        "47/128",
        "3/8",
        "39/128",
        "5/16",
        false
      ],
      [
        "23/64",
        "47/128",
        "39/128",
        "5/16",
        false
      ],
      [
        "47/128",
        "3/8",
        "19/64",
        "39/128",
        false
      ],
      [
        "23/64",
        "47/128",
        "19/64",
        "39/128",
        false
      ],
      [
        "45/128",
        "23/64",
        "39/128",
        "5/16",
        false
      ],
      [
        "11/32",
        "45/128",
        "39/128",
        "5/16",
        false
      ],
      [
        "45/128",
        "23/64",
        "19/64",
        "39/128",
        false
      ],
      [
        "11/32",
        "45/128",
        "19/64",
        "39/128",
        false
      ],
      [
        "95/256",
        "3/8",
        "75/256",
        "19/64",
        false
      ],
      [
        "47/128",
        "95/256",
        "75/256",
        "19/64",
        false
      ],
      [
        "95/256",
        "3/8",
        "37/128",
        "75/256",
        false
      ],
      [
        "47/128",
        "95/256",
        "37/128",
        "75/256",
        false
      ],
      [
        "23/64",
        "47/128",
        "37/128",
        "19/64",
        false
      ],
      [
        "95/256",
        "3/8",
        "73/256",
        "37/128",
        false
      ],
      [
        "47/128",
        "95/256",
        "73/256",
        "37/128",
        false
      ],
      [
        "95/256",
        "3/8",
        "9/32",
        "73/256",
        false
      ],
      [
        "47/128",
        "95/256",
        "9/32",
        "73/256",
        false
      ],
      [
        "23/64",
        "47/128",
        "9/32",
        "37/128",
        false
      ],
      [
        "45/128",
        "23/64",
        "37/128",
        "19/64",
        false
      ],
      [
        "11/32",
        "45/128",
        "37/128",
        "19/64",
        false
      ],
      [
        "45/128",
        "23/64",
        "9/32",
        "37/128",
        false
      ],
      [
        "11/32",
        "45/128",
        "9/32",
        "37/128",
        false
      ],
      [
        "21/64",
        "11/32",
        "19/64",
        "5/16",
        false
      ],
      [
        "5/16",
        "21/64",
        "19/64",
        "5/16",
        false
      ],
      [
        "43/128",
        "11/32",
        "37/128",
        "19/64",
        false
      ],
      [
        "21/64",
        "43/128",
        "37/128",
        "19/64",
        false
      ],
      [
        "43/128",
        "11/32",
        "9/32",
        "37/128",
        false
      ],
      [
        "21/64",
        "43/128",
        "9/32",
        "37/128",
        false
      ],
      [
        "5/16",
        "21/64",
        "9/32",
        "19/64",
        false
      ],
      [
        "95/256",
        "3/8",
        "71/256",
        "9/32",
        false
      ],
      [
        "47/128",
        "95/256",
        "71/256",
        "9/32",
        false
      ],
      [
        "95/256",
        "3/8",
        "35/128",
        "71/256",
        false
      ],
      [
        "47/128",
        "95/256",
        "35/128",
        "71/256",
        false
      ],
      [
        "23/64",
        "47/128",
        "35/128",
        "9/32",
        false
      ],
      [
        "95/256",
        "3/8",
        "69/256",
        "35/128",
        false
      ],
      [
        "47/128",
        "95/256",
        "69/256",
        "35/128",
        false
      ],
      [
        "95/256",
        "3/8",
        "17/64",
        "69/256",
        false
      ],
      [
        "47/128",
        "95/256",
        "17/64",
        "69/256",
        false
      ],
      [
        "23/64",
        "47/128",
        "17/64",
        "35/128",
        false
      ],
      [
        "45/128",
        "23/64",
        "35/128",
        "9/32",
        false
      ],
      [
        "11/32",
        "45/128",
        "35/128",
        "9/32",
        false
      ],
      [
        "45/128",
        "23/64",
        "17/64",
        "35/128",
        false
      ],
      [
        "11/32",
        "45/128",
        "17/64",
        "35/128",
        false
      ],
      [
        "95/256",
        "3/8",
        "67/256",
        "17/64",
        false
      ],
      [
        "47/128",
        "95/256",
        "67/256",
        "17/64",
        false
      ],
      [
        "95/256",
        "3/8",
        "33/128",
        "67/256",
        false
      ],
      [
        "47/128",
        "95/256",
        "33/128",
        "67/256",
        false
      ],
      [
        "23/64",
        "47/128",
        "33/128",
        "17/64",
        false
      ],
      [
        "95/256",
        "3/8",
        "65/256",
        "33/128",
        false
      ],
      [
        "47/128",
        "95/256",
        "65/256",
        "33/128",
        false
      ],
      [
        "95/256",
        "3/8",
        "1/4",
        "65/256",
        false
      ],
      [
        "47/128",
        "95/256",
        "1/4",
        "65/256",
        false
      ],
      [
        "23/64",
        "47/128",
        "1/4",
        "33/128",
        false
      ],
      [
        "45/128",
        "23/64",
        "33/128",
        "17/64",
        false
      ],
      [
        "11/32",
        "45/128",
        "33/128",
        "17/64",
        false
      ],
      [
        "45/128",
        "23/64",
        "1/4",
        "33/128",
        false
      ],
      [
        "11/32",
        "45/128",
        "1/4",
        "33/128",
        false
      ],
      [
        "43/128",
        "11/32",
        "35/128",
        "9/32",
        false
      ],
      [
        "21/64",
        "43/128",
        "35/128",
        "9/32",
        false
      ],
      [
        "43/128",
        "11/32",
        "17/64",
        "35/128",
        false
      ],
      [
        "21/64",
        "43/128",
        "17/64",
        "35/128",
        false
      ],
      [
        "5/16",
        "21/64",
        "17/64",
        "9/32",
        false
      ],
      [
        "43/128",
        "11/32",
        "33/128",
        "17/64",
        false
      ],
      [
        "21/64",
        "43/128",
        "33/128",
        "17/64",
        false
      ],
      [
        "43/128",
        "11/32",
        "1/4",
        "33/128",
        false
      ],
      [
        "21/64",
        "43/128",
        "1/4",
        "33/128",
        false
      ],
      [
        "41/128",
        "21/64",
        "33/128",
        "17/64",
        false
      ],
      [
        "5/16",
        "41/128",
        "33/128",
        "17/64",
        false
      ],
      [
        "41/128",
        "21/64",
        "1/4",
        "33/128",
        false
      ],
      [
        "5/16",
        "41/128",
        "1/4",
        "33/128",
        false
      ],
      [
        "19/64",
        "5/16",
        "19/64",
        "5/16",
        false
      ],
      [
        "9/32",
        "19/64",
        "19/64",
        "5/16",
        false
      ],
      [
        "19/64",
        "5/16",
        "9/32",
        "19/64",
        false
      ],
      [
        "9/32",
        "19/64",
        "9/32",
        "19/64",
        false
      ],
      [
        "1/4",
        "9/32",
        "9/32",
        "5/16",
        false
      ],
      [
        "19/64",
        "5/16",
        "17/64",
        "9/32",
        false
      ],
      [
        "9/32",
        "19/64",
        "17/64",
        "9/32",
        false
      ],
      [
        "19/64",
        "5/16",
        "1/4",
        "17/64",
        false
      ],
      [
        "9/32",
        "19/64",
        "1/4",
        "17/64",
        false
      ],
      [
        "17/64",
        "9/32",
        "17/64",
        "9/32",
        false
      ],
      [
        "1/4",
        "17/64",
        "17/64",
        "9/32",
        false
      ],
      [
        "17/64",
        "9/32",
        "1/4",
        "17/64",
        false
      ],
      [
        "1/4",
        "17/64",
        "1/4",
        "17/64",
        false
      ],
      [
        "3/16",
        "1/4",
        "7/16",
        "1/2",
        false
      ],
      [
        "1/8",
        "3/16",
        "7/16",
        "1/2",
        false
      ],
      [
        "3/16",
        "1/4",
        "3/8",
        "7/16",
        false
      ],
      [
        "1/8",
        "3/16",
        "3/8",
        "7/16",
        false
      ],
      [
        "0",
        "1/8",
        "3/8",
        "1/2",
        false
      ],
      [
        "3/16",
        "1/4",
        "5/16",
        "3/8",
        false
      ],
      [
        "1/8",
        "3/16",
        "5/16",
        "3/8",
        false
      ],
      [
        "7/32",
        "1/4",
        "9/32",
        "5/16",
        false
      ],
      [
        "3/16",
        "7/32",
        "9/32",
        "5/16",
        false
      ],
      [
        "7/32",
        "1/4",
        "1/4",
        "9/32",
        false
      ],
      [
        "3/16",
        "7/32",
        "1/4",
        "9/32",
        false
      ],
      [
        "1/8",
        "3/16",
        "1/4",
        "5/16",
        false
      ],
      [
        "0",
        "1/8",
        "1/4",
        "3/8",
        false
      ],
      [
        "31/64",
        "1/2",
        "15/64",
        "1/4",
        false
      ],
      [
        "61/128",
        "31/64",
        "31/128",
        "1/4",
        false
      ],
      [
        "15/32",
        "61/128",
        "31/128",
        "1/4",
        false
      ],
      [
        "61/128",
        "31/64",
        "15/64",
        "31/128",
        false
      ],
      [
        "15/32",
        "61/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "31/64",
        "1/2",
        "7/32",
        "15/64",
        false
      ],
      [
        "15/32",
        "31/64",
        "7/32",
        "15/64",
        false
      ],
      [
        "59/128",
        "15/32",
        "31/128",
        "1/4",
        false
      ],
      [
        "29/64",
        "59/128",
        "31/128",
        "1/4",
        false
      ],
      [
        "59/128",
        "15/32",
        "15/64",
        "31/128",
        false
      ],
      [
        "29/64",
        "59/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "57/128",
        "29/64",
        "31/128",
        "1/4",
        false
      ],
      [
        "7/16",
        "57/128",
        "31/128",
        "1/4",
        false
      ],
      [
        "57/128",
        "29/64",
        "15/64",
        "31/128",
        false
      ],
      [
        "7/16",
        "57/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "59/128",
        "15/32",
        "29/128",
        "15/64",
        false
      ],
      [
        "29/64",
        "59/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "59/128",
        "15/32",
        "7/32",
        "29/128",
        false
      ],
      [
        "29/64",
        "59/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "57/128",
        "29/64",
        "29/128",
        "15/64",
        false
      ],
      [
        "7/16",
        "57/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "57/128",
        "29/64",
        "7/32",
        "29/128",
        false
      ],
      [
        "7/16",
        "57/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "31/64",
        "1/2",
        "13/64",
        "7/32",
        false
      ],
      [
        "15/32",
        "31/64",
        "13/64",
        "7/32",
        false
      ],
      [
        "31/64",
        "1/2",
        "3/16",
        "13/64",
        false
      ],
      [
        "15/32",
        "31/64",
        "3/16",
        "13/64",
        false
      ],
      [
        "29/64",
        "15/32",
        "13/64",
        "7/32",
        false
      ],
      [
        "57/128",
        "29/64",
        "27/128",
        "7/32",
        false
      ],
      [
        "7/16",
        "57/128",
        "27/128",
        "7/32",
        false
      ],
      [
        "57/128",
        "29/64",
        "13/64",
        "27/128",
        false
      ],
      [
        "7/16",
        "57/128",
        "13/64",
        "27/128",
        false
      ],
      [
        "29/64",
        "15/32",
        "3/16",
        "13/64",
        false
      ],
      [
        "7/16",
        "29/64",
        "3/16",
        "13/64",
        false
      ],
      [
        "55/128",
        "7/16",
        "31/128",
        "1/4",
        false
      ],
      [
        "109/256",
        "55/128",
        "63/256",
        "1/4",
        false
      ],
      [
        "27/64",
        "109/256",
        "63/256",
        "1/4",
        false
      ],
      [
        "109/256",
        "55/128",
        "31/128",
        "63/256",
        false
      ],
      [
        "27/64",
        "109/256",
        "31/128",
        "63/256",
        false
      ],
      [
        "55/128",
        "7/16",
        "15/64",
        "31/128",
        false
      ],
      [
        "27/64",
        "55/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "107/256",
        "27/64",
        "63/256",
        "1/4",
        false
      ],
      [
        "53/128",
        "107/256",
        "63/256",
        "1/4",
        false
      ],
      [
        "107/256",
        "27/64",
        "31/128",
        "63/256",
        false
      ],
      [
        "53/128",
        "107/256",
        "31/128",
        "63/256",
        false
      ],
      [
        "105/256",
        "53/128",
        "63/256",
        "1/4",
        false
      ],
      [
        "13/32",
        "105/256",
        "63/256",
        "1/4",
        false
      ],
      [
        "105/256",
        "53/128",
        "31/128",
        "63/256",
        false
      ],
      [
        "13/32",
        "105/256",
        "31/128",
        "63/256",
        false
      ],
      [
        "53/128",
        "27/64",
        "15/64",
        "31/128",
        false
      ],
      [
        "13/32",
        "53/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "55/128",
        "7/16",
        "29/128",
        "15/64",
        false
      ],
      [
        "27/64",
        "55/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "55/128",
        "7/16",
        "7/32",
        "29/128",
        false
      ],
      [
        "27/64",
        "55/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "53/128",
        "27/64",
        "29/128",
        "15/64",
        false
      ],
      [
        "13/32",
        "53/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "53/128",
        "27/64",
        "7/32",
        "29/128",
        false
      ],
      [
        "13/32",
        "53/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "63/256",
        "1/4",
        false
      ],
      [
        "51/128",
        "103/256",
        "63/256",
        "1/4",
        false
      ],
      [
        "103/256",
        "13/32",
        "31/128",
        "63/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "31/128",
        "63/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "63/256",
        "1/4",
        false
      ],
      [
        "25/64",
        "101/256",
        "63/256",
        "1/4",
        false
      ],
      [
        "101/256",
        "51/128",
        "31/128",
        "63/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "31/128",
        "63/256",
        false
      ],
      [
        "103/256",
        "13/32",
        "61/256",
        "31/128",
        false
      ],
      [
        "51/128",
        "103/256",
        "61/256",
        "31/128",
        false
      ],
      [
        "103/256",
        "13/32",
        "15/64",
        "61/256",
        false
      ],
      [
        "51/128",
        "103/256",
        "15/64",
        "61/256",
        false
      ],
      [
        "101/256",
        "51/128",
        "61/256",
        "31/128",
        false
      ],
      [
        "25/64",
        "101/256",
        "61/256",
        "31/128",
        false
      ],
      [
        "101/256",
        "51/128",
        "15/64",
        "61/256",
        false
      ],
      [
        "25/64",
        "101/256",
        "15/64",
        "61/256",
        false
      ],
      [
        "99/256",
        "25/64",
        "63/256",
        "1/4",
        false
      ],
      [
        "49/128",
        "99/256",
        "63/256",
        "1/4",
        false
      ],
      [
        "99/256",
        "25/64",
        "31/128",
        "63/256",
        false
      ],
      [
        "49/128",
        "99/256",
        "31/128",
        "63/256",
        false
      ],
      [
        "97/256",
        "49/128",
        "63/256",
        "1/4",
        false
      ],
      [
        "3/8",
        "97/256",
        "63/256",
        "1/4",
        false
      ],
      [
        "97/256",
        "49/128",
        "31/128",
        "63/256",
        false
      ],
      [
        "3/8",
        "97/256",
        "31/128",
        "63/256",
        false
      ],
      [
        "49/128",
        "25/64",
        "15/64",
        "31/128",
        false
      ],
      [
        "3/8",
        "49/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "51/128",
        "13/32",
        "29/128",
        "15/64",
        false
      ],
      [
        "25/64",
        "51/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "51/128",
        "13/32",
        "7/32",
        "29/128",
        false
      ],
      [
        "25/64",
        "51/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "49/128",
        "25/64",
        "29/128",
        "15/64",
        false
      ],
      [
        "3/8",
        "49/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "49/128",
        "25/64",
        "7/32",
        "29/128",
        false
      ],
      [
        "3/8",
        "49/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "55/128",
        "7/16",
        "27/128",
        "7/32",
        false
      ],
      [
        "27/64",
        "55/128",
        "27/128",
        "7/32",
        false
      ],
      [
        "55/128",
        "7/16",
        "13/64",
        "27/128",
        false
      ],
      [
        "27/64",
        "55/128",
        "13/64",
        "27/128",
        false
      ],
      [
        "53/128",
        "27/64",
        "27/128",
        "7/32",
        false
      ],
      [
        "13/32",
        "53/128",
        "27/128",
        "7/32",
        false
      ],
      [
        "53/128",
        "27/64",
        "13/64",
        "27/128",
        false
      ],
      [
        "13/32",
        "53/128",
        "13/64",
        "27/128",
        false
      ],
      [
        "27/64",
        "7/16",
        "3/16",
        "13/64",
        false
      ],
      [
        "53/128",
        "27/64",
        "25/128",
        "13/64",
        false
      ],
      [
        "13/32",
        "53/128",
        "25/128",
        "13/64",
        false
      ],
      [
        "53/128",
        "27/64",
        "3/16",
        "25/128",
        false
      ],
      [
        "13/32",
        "53/128",
        "3/16",
        "25/128",
        false
      ],
      [
        "51/128",
        "13/32",
        "27/128",
        "7/32",
        false
      ],
      [
        "25/64",
        "51/128",
        "27/128",
        "7/32",
        false
      ],
      [
        "51/128",
        "13/32",
        "13/64",
        "27/128",
        false
      ],
      [
        "25/64",
        "51/128",
        "13/64",
        "27/128",
        false
      ],
      [
        "49/128",
        "25/64",
        "27/128",
        "7/32",
        false
      ],
      [
        "3/8",
        "49/128",
        "27/128",
        "7/32",
        false
      ],
      [
        "49/128",
        "25/64",
        "13/64",
        "27/128",
        false
      ],
      [
        "3/8",
        "49/128",
        "13/64",
        "27/128",
        false
      ],
      [
        "51/128",
        "13/32",
        "25/128",
        "13/64",
        false
      ],
      [
        "25/64",
        "51/128",
        "25/128",
        "13/64",
        false
      ],
      [
        "51/128",
        "13/32",
        "3/16",
        "25/128",
        false
      ],
      [
        "25/64",
        "51/128",
        "3/16",
        "25/128",
        false
      ],
      [
        "49/128",
        "25/64",
        "25/128",
        "13/64",
        false
      ],
      [
        "3/8",
        "49/128",
        "25/128",
        "13/64",
        false
      ],
      [
        "49/128",
        "25/64",
        "3/16",
        "25/128",
        false
      ],
      [
        "3/8",
        "49/128",
        "3/16",
        "25/128",
        false
      ],
      [
        "15/32",
        "1/2",
        "5/32",
        "3/16",
        false
      ],
      [
        "29/64",
        "15/32",
        "11/64",
        "3/16",
        false
      ],
      [
        "7/16",
        "29/64",
        "11/64",
        "3/16",
        false
      ],
      [
        "29/64",
        "15/32",
        "5/32",
        "11/64",
        false
      ],
      [
        "7/16",
        "29/64",
        "5/32",
        "11/64",
        false
      ],
      [
        "15/32",
        "1/2",
        "1/8",
        "5/32",
        false
      ],
      [
        "7/16",
        "15/32",
        "1/8",
        "5/32",
        false
      ],
      [
        "27/64",
        "7/16",
        "11/64",
        "3/16",
        false
      ],
      [
        "13/32",
        "27/64",
        "11/64",
        "3/16",
        false
      ],
      [
        "27/64",
        "7/16",
        "5/32",
        "11/64",
        false
      ],
      [
        "13/32",
        "27/64",
        "5/32",
        "11/64",
        false
      ],
      [
        "25/64",
        "13/32",
        "11/64",
        "3/16",
        false
      ],
      [
        "3/8",
        "25/64",
        "11/64",
        "3/16",
        false
      ],
      [
        "25/64",
        "13/32",
        "5/32",
        "11/64",
        false
      ],
      [
        "3/8",
        "25/64",
        "5/32",
        "11/64",
        false
      ],
      [
        "27/64",
        "7/16",
        "9/64",
        "5/32",
        false
      ],
      [
        "13/32",
        "27/64",
        "9/64",
        "5/32",
        false
      ],
      [
        "27/64",
        "7/16",
        "1/8",
        "9/64",
        false
      ],
      [
        "13/32",
        "27/64",
        "1/8",
        "9/64",
        false
      ],
      [
        "25/64",
        "13/32",
        "9/64",
        "5/32",
        false
      ],
      [
        "3/8",
        "25/64",
        "9/64",
        "5/32",
        false
      ],
      [
        "25/64",
        "13/32",
        "1/8",
        "9/64",
        false
      ],
      [
        "3/8",
        "25/64",
        "1/8",
        "9/64",
        false
      ],
      [
        "47/128",
        "3/8",
        "31/128",
        "1/4",
        false
      ],
      [
        "23/64",
        "47/128",
        "31/128",
        "1/4",
        false
      ],
      [
        "47/128",
        "3/8",
        "15/64",
        "31/128",
        false
      ],
      [
        "23/64",
        "47/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "45/128",
        "23/64",
        "31/128",
        "1/4",
        false
      ],
      [
        "11/32",
        "45/128",
        "31/128",
        "1/4",
        false
      ],
      [
        "45/128",
        "23/64",
        "15/64",
        "31/128",
        false
      ],
      [
        "11/32",
        "45/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "47/128",
        "3/8",
        "29/128",
        "15/64",
        false
      ],
      [
        "23/64",
        "47/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "47/128",
        "3/8",
        "7/32",
        "29/128",
        false
      ],
      [
        "23/64",
        "47/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "45/128",
        "23/64",
        "29/128",
        "15/64",
        false
      ],
      [
        "11/32",
        "45/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "45/128",
        "23/64",
        "7/32",
        "29/128",
        false
      ],
      [
        "11/32",
        "45/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "43/128",
        "11/32",
        "31/128",
        "1/4",
        false
      ],
      [
        "21/64",
        "43/128",
        "31/128",
        "1/4",
        false
      ],
      [
        "43/128",
        "11/32",
        "15/64",
        "31/128",
        false
      ],
      [
        "21/64",
        "43/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "41/128",
        "21/64",
        "31/128",
        "1/4",
        false
      ],
      [
        "5/16",
        "41/128",
        "31/128",
        "1/4",
        false
      ],
      [
        "41/128",
        "21/64",
        "15/64",
        "31/128",
        false
      ],
      [
        "5/16",
        "41/128",
        "15/64",
        "31/128",
        false
      ],
      [
        "43/128",
        "11/32",
        "29/128",
        "15/64",
        false
      ],
      [
        "21/64",
        "43/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "43/128",
        "11/32",
        "7/32",
        "29/128",
        false
      ],
      [
        "21/64",
        "43/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "41/128",
        "21/64",
        "29/128",
        "15/64",
        false
      ],
      [
        "5/16",
        "41/128",
        "29/128",
        "15/64",
        false
      ],
      [
        "41/128",
        "21/64",
        "7/32",
        "29/128",
        false
      ],
      [
        "5/16",
        "41/128",
        "7/32",
        "29/128",
        false
      ],
      [
        "47/128",
        "3/8",
        "27/128",
        "7/32",
        false
      ],
      [
        "23/64",
        "47/128",
        "27/128",
        "7/32",
        false
      ],
      [
        "47/128",
        "3/8",
        "13/64",
        "27/128",
        false
      ],
      [
        "23/64",
        "47/128",
        "13/64",
        "27/128",
        false
      ],
      [
        "45/128",
        "23/64",
        "27/128",
        "7/32",
        false
      ],
      [
        "11/32",
        "45/128",
        "27/128",
        "7/32",
        false
      ],
      [
        "45/128",
        "23/64",
        "13/64",
        "27/128",
        false
      ],
      [
        "11/32",
        "45/128",
        "13/64",
        "27/128",
        false
      ],
      [
        "47/128",
        "3/8",
        "25/128",
        "13/64",
        false
      ],
      [
        "23/64",
        "47/128",
        "25/128",
        "13/64",
        false
      ],
      [
        "47/128",
        "3/8",
        "3/16",
        "25/128",
        false
      ],
      [
        "23/64",
        "47/128",
        "3/16",
        "25/128",
        false
      ],
      [
        "45/128",
        "23/64",
        "25/128",
        "13/64",
        false
      ],
      [
        "11/32",
        "45/128",
        "25/128",
        "13/64",
        false
      ],
      [
        "45/128",
        "23/64",
        "3/16",
        "25/128",
        false
      ],
      [
        "11/32",
        "45/128",
        "3/16",
        "25/128",
        false
      ],
      [
        "43/128",
        "11/32",
        "27/128",
        "7/32",
        false
      ],
      [
        "21/64",
        "43/128",
        "27/128",
        "7/32",
        false
      ],
      [
        "43/128",
        "11/32",
        "13/64",
        "27/128",
        false
      ],
      [
        "21/64",
        "43/128",
        "13/64",
        "27/128",
        false
      ],
      [
        "41/128",
        "21/64",
        "27/128",
        "7/32",
        false
      ],
      [
        "5/16",
        "41/128",
        "27/128",
        "7/32",
        false
      ],
      [
        "41/128",
        "21/64",
        "13/64",
        "27/128",
        false
      ],
      [
        "5/16",
        "41/128",
        "13/64",
        "27/128",
        false
      ],
      [
        "43/128",
        "11/32",
        "25/128",
        "13/64",
        false
      ],
      [
        "21/64",
        "43/128",
        "25/128",
        "13/64",
        false
      ],
      [
        "43/128",
        "11/32",
        "3/16",
        "25/128",
        false
      ],
      [
        "21/64",
        "43/128",
        "3/16",
        "25/128",
        false
      ],
      [
        "41/128",
        "21/64",
        "25/128",
        "13/64",
        false
      ],
      [
        "5/16",
        "41/128",
        "25/128",
        "13/64",
        false
      ],
      [
        "41/128",
        "21/64",
        "3/16",
        "25/128",
        false
      ],
      [
        "5/16",
        "41/128",
        "3/16",
        "25/128",
        false
      ],
      [
        "19/64",
        "5/16",
        "15/64",
        "1/4",
        false
      ],
      [
        "9/32",
        "19/64",
        "15/64",
        "1/4",
        false
      ],
      [
        "19/64",
        "5/16",
        "7/32",
        "15/64",
        false
      ],
      [
        "9/32",
        "19/64",
        "7/32",
        "15/64",
        false
      ],
      [
        "17/64",
        "9/32",
        "15/64",
        "1/4",
        false
      ],
      [
        "1/4",
        "17/64",
        "15/64",
        "1/4",
        false
      ],
      [
        "17/64",
        "9/32",
        "7/32",
        "15/64",
        false
      ],
      [
        "1/4",
        "17/64",
        "7/32",
        "15/64",
        false
      ],
      [
        "19/64",
        "5/16",
        "13/64",
        "7/32",
        false
      ],
      [
        "9/32",
        "19/64",
        "13/64",
        "7/32",
        false
      ],
      [
        "19/64",
        "5/16",
        "3/16",
        "13/64",
        false
      ],
      [
        "9/32",
        "19/64",
        "3/16",
        "13/64",
        false
      ],
      [
        "17/64",
        "9/32",
        "13/64",
        "7/32",
        false
      ],
      [
        "1/4",
        "17/64",
        "13/64",
        "7/32",
        false
      ],
      [
        "17/64",
        "9/32",
        "3/16",
        "13/64",
        false
      ],
      [
        "1/4",
        "17/64",
        "3/16",
        "13/64",
        false
      ],
      [
        "23/64",
        "3/8",
        "11/64",
        "3/16",
        false
      ],
      [
        "11/32",
        "23/64",
        "11/64",
        "3/16",
        false
      ],
      [
        "23/64",
        "3/8",
        "5/32",
        "11/64",
        false
      ],
      [
        "11/32",
        "23/64",
        "5/32",
        "11/64",
        false
      ],
      [
        "21/64",
        "11/32",
        "11/64",
        "3/16",
        false
      ],
      [
        "5/16",
        "21/64",
        "11/64",
        "3/16",
        false
      ],
      [
        "21/64",
        "11/32",
        "5/32",
        "11/64",
        false
      ],
      [
        "5/16",
        "21/64",
        "5/32",
        "11/64",
        false
      ],
      [
        "23/64",
        "3/8",
        "9/64",
        "5/32",
        false
      ],
      [
        "11/32",
        "23/64",
        "9/64",
        "5/32",
        false
      ],
      [
        "23/64",
        "3/8",
        "1/8",
        "9/64",
        false
      ],
      [
        "11/32",
        "23/64",
        "1/8",
        "9/64",
        false
      ],
      [
        "21/64",
        "11/32",
        "9/64",
        "5/32",
        false
      ],
      [
        "5/16",
        "21/64",
        "9/64",
        "5/32",
        false
      ],
      [
        "21/64",
        "11/32",
        "1/8",
        "9/64",
        false
      ],
      [
        "5/16",
        "21/64",
        "1/8",
        "9/64",
        false
      ],
      [
        "19/64",
        "5/16",
        "11/64",
        "3/16",
        false
      ],
      [
        "9/32",
        "19/64",
        "11/64",
        "3/16",
        false
      ],
      [
        "19/64",
        "5/16",
        "5/32",
        "11/64",
        false
      ],
      [
        "9/32",
        "19/64",
        "5/32",
        "11/64",
        false
      ],
      [
        "17/64",
        "9/32",
        "11/64",
        "3/16",
        false
      ],
      [
        "1/4",
        "17/64",
        "11/64",
        "3/16",
        false
      ],
      [
        "17/64",
        "9/32",
        "5/32",
        "11/64",
        false
      ],
      [
        "1/4",
        "17/64",
        "5/32",
        "11/64",
        false
      ],
      [
        "19/64",
        "5/16",
        "9/64",
        "5/32",
        false
      ],
      [
        "9/32",
        "19/64",
        "9/64",
        "5/32",
        false
      ],
      [
        "19/64",
        "5/16",
        "1/8",
        "9/64",
        false
      ],
      [
        "9/32",
        "19/64",
        "1/8",
        "9/64",
        false
      ],
      [
        "17/64",
        "9/32",
        "9/64",
        "5/32",
        false
      ],
      [
        "1/4",
        "17/64",
        "9/64",
        "5/32",
        false
      ],
      [
        "17/64",
        "9/32",
        "1/8",
        "9/64",
        false
      ],
      [
        "1/4",
        "17/64",
        "1/8",
        "9/64",
        false
      ],
      [
        "15/32",
        "1/2",
        "3/32",
        "1/8",
        false
      ],
      [
        "7/16",
        "15/32",
        "3/32",
        "1/8",
        false
      ],
      [
        "15/32",
        "1/2",
        "1/16",
        "3/32",
        false
      ],
      [
        "7/16",
        "15/32",
        "1/16",
        "3/32",
        false
      ],
      [
        "13/32",
        "7/16",
        "3/32",
        "1/8",
        false
      ],
      [
        "3/8",
        "13/32",
        "3/32",
        "1/8",
        false
      ],
      [
        "13/32",
        "7/16",
        "1/16",
        "3/32",
        false
      ],
      [
        "3/8",
        "13/32",
        "1/16",
        "3/32",
        false
      ],
      [
        "7/16",
        "1/2",
        "0",
        "1/16",
        false
      ],
      [
        "3/8",
        "7/16",
        "0",
        "1/16",
        false
      ],
      [
        "11/32",
        "3/8",
        "3/32",
        "1/8",
        false
      ],
      [
        "21/64",
        "11/32",
        "7/64",
        "1/8",
        false
      ],
      [
        "5/16",
        "21/64",
        "7/64",
        "1/8",
        false
      ],
      [
        "21/64",
        "11/32",
        "3/32",
        "7/64",
        false
      ],
      [
        "5/16",
        "21/64",
        "3/32",
        "7/64",
        false
      ],
      [
        "11/32",
        "3/8",
        "1/16",
        "3/32",
        false
      ],
      [
        "5/16",
        "11/32",
        "1/16",
        "3/32",
        false
      ],
      [
        "19/64",
        "5/16",
        "7/64",
        "1/8",
        false
      ],
      [
        "9/32",
        "19/64",
        "7/64",
        "1/8",
        false
      ],
      [
        "19/64",
        "5/16",
        "3/32",
        "7/64",
        false
      ],
      [
        "9/32",
        "19/64",
        "3/32",
        "7/64",
        false
      ],
      [
        "17/64",
        "9/32",
        "7/64",
        "1/8",
        false
      ],
      [
        "1/4",
        "17/64",
        "7/64",
        "1/8",
        false
      ],
      [
        "17/64",
        "9/32",
        "3/32",
        "7/64",
        false
      ],
      [
        "1/4",
        "17/64",
        "3/32",
        "7/64",
        false
      ],
      [
        "9/32",
        "5/16",
        "1/16",
        "3/32",
        false
      ],
      [
        "1/4",
        "9/32",
        "1/16",
        "3/32",
        false
      ],
      [
        "5/16",
        "3/8",
        "0",
        "1/16",
        false
      ],
      [
        "9/32",
        "5/16",
        "1/32",
        "1/16",
        false
      ],
      [
        "1/4",
        "9/32",
        "1/32",
        "1/16",
        false
      ],
      [
        "9/32",
        "5/16",
        "0",
        "1/32",
        false
      ],
      [
        "1/4",
        "9/32",
        "0",
        "1/32",
        false
      ],
      [
        "7/32",
        "1/4",
        "7/32",
        "1/4",
        false
      ],
      [
        "3/16",
        "7/32",
        "7/32",
        "1/4",
        false
      ],
      [
        "15/64",
        "1/4",
        "13/64",
        "7/32",
        false
      ],
      [
        "7/32",
        "15/64",
        "13/64",
        "7/32",
        false
      ],
      [
        "15/64",
        "1/4",
        "3/16",
        "13/64",
        false
      ],
      [
        "7/32",
        "15/64",
        "3/16",
        "13/64",
        false
      ],
      [
        "3/16",
        "7/32",
        "3/16",
        "7/32",
        false
      ],
      [
        "5/32",
        "3/16",
        "7/32",
        "1/4",
        false
      ],
      [
        "1/8",
        "5/32",
        "7/32",
        "1/4",
        false
      ],
      [
        "5/32",
        "3/16",
        "3/16",
        "7/32",
        false
      ],
      [
        "1/8",
        "5/32",
        "3/16",
        "7/32",
        false
      ],
      [
        "15/64",
        "1/4",
        "11/64",
        "3/16",
        false
      ],
      [
        "7/32",
        "15/64",
        "11/64",
        "3/16",
        false
      ],
      [
        "15/64",
        "1/4",
        "5/32",
        "11/64",
        false
      ],
      [
        "7/32",
        "15/64",
        "5/32",
        "11/64",
        false
      ],
      [
        "3/16",
        "7/32",
        "5/32",
        "3/16",
        false
      ],
      [
        "15/64",
        "1/4",
        "9/64",
        "5/32",
        false
      ],
      [
        "7/32",
        "15/64",
        "9/64",
        "5/32",
        false
      ],
      [
        "15/64",
        "1/4",
        "1/8",
        "9/64",
        false
      ],
      [
        "7/32",
        "15/64",
        "1/8",
        "9/64",
        false
      ],
      [
        "3/16",
        "7/32",
        "1/8",
        "5/32",
        false
      ],
      [
        "5/32",
        "3/16",
        "5/32",
        "3/16",
        false
      ],
      [
        "1/8",
        "5/32",
        "5/32",
        "3/16",
        false
      ],
      [
        "5/32",
        "3/16",
        "1/8",
        "5/32",
        false
      ],
      [
        "1/8",
        "5/32",
        "1/8",
        "5/32",
        false
      ],
      [
        "1/16",
        "1/8",
        "3/16",
        "1/4",
        false
      ],
      [
        "0",
        "1/16",
        "3/16",
        "1/4",
        false
      ],
      [
        "1/16",
        "1/8",
        "1/8",
        "3/16",
        false
      ],
      [
        "0",
        "1/16",
        "1/8",
        "3/16",
        false
      ],
      [
        "15/64",
        "1/4",
        "7/64",
        "1/8",
        false
      ],
      [
        "7/32",
        "15/64",
        "7/64",
        "1/8",
        false
      ],
      [
        "15/64",
        "1/4",
        "3/32",
        "7/64",
        false
      ],
      [
        "7/32",
        "15/64",
        "3/32",
        "7/64",
        false
      ],
      [
        "3/16",
        "7/32",
        "3/32",
        "1/8",
        false
      ],
      [
        "7/32",
        "1/4",
        "1/16",
        "3/32",
        false
      ],
      [
        "3/16",
        "7/32",
        "1/16",
        "3/32",
        false
      ],
      [
        "5/32",
        "3/16",
        "3/32",
        "1/8",
        false
      ],
      [
        "1/8",
        "5/32",
        "3/32",
        "1/8",
        false
      ],
      [
        "5/32",
        "3/16",
        "1/16",
        "3/32",
        false
      ],
      [
        "1/8",
        "5/32",
        "1/16",
        "3/32",
        false
      ],
      [
        "7/32",
        "1/4",
        "1/32",
        "1/16",
        false
      ],
      [
        "3/16",
        "7/32",
        "1/32",
        "1/16",
        false
      ],
      [
        "7/32",
        "1/4",
        "0",
        "1/32",
        false
      ],
      [
        "3/16",
        "7/32",
        "0",
        "1/32",
        false
      ],
      [
        "5/32",
        "3/16",
        "1/32",
        "1/16",
        false
      ],
      [
        "1/8",
        "5/32",
        "1/32",
        "1/16",
        false
      ],
      [
        "5/32",
        "3/16",
        "0",
        "1/32",
        false
      ],
      [
        "1/8",
        "5/32",
        "0",
        "1/32",
        false
      ],
      [
        "3/32",
        "1/8",
        "3/32",
        "1/8",
        false
      ],
      [
        "1/16",
        "3/32",
        "3/32",
        "1/8",
        false
      ],
      [
        "3/32",
        "1/8",
        "1/16",
        "3/32",
        false
      ],
      [
        "1/16",
        "3/32",
        "1/16",
        "3/32",
        false
      ],
      [
        "0",
        "1/16",
        "1/16",
        "1/8",
        false
      ],
      [
        "3/32",
        "1/8",
        "1/32",
        "1/16",
        false
      ],
      [
        "1/16",
        "3/32",
        "1/32",
        "1/16",
        false
      ],
      [
        "3/32",
        "1/8",
        "0",
        "1/32",
        false
      ],
      [
        "1/16",
        "3/32",
        "0",
        "1/32",
        false
      ],
      [
        "1/32",
        "1/16",
        "1/32",
        "1/16",
        false
      ],
      [
        "0",
        "1/32",
        "1/32",
        "1/16",
        false
      ],
      [
        "3/64",
        "1/16",
        "1/64",
        "1/32",
        false
      ],
      [
        "1/32",
        "3/64",
        "1/64",
        "1/32",
        false
      ],
      [
        "3/64",
        "1/16",
        "0",
        "1/64",
        false
      ],
      [
        "1/32",
        "3/64",
        "0",
        "1/64",
        false
      ],
      [
        "0",
        "1/32",
        "0",
        "1/32",
        true
      ]
    ]
  },
  "tail": {
    "kind": "tail",
    "total_leaves": 82,
    "rectangles": 81,
    "corner_leaves": 1,
    "depth": 5,
    "vertical_slabs": 13,
    "corner_bound": "34359738368/13651443004608154296875",
    "boxes": [
      [
        "31/32",
        "1",
        "31/32",
        "1",
        true
      ],
      [
        "15/16",
        "31/32",
        "31/32",
        "1",
        false
      ],
      [
        "31/32",
        "1",
        "15/16",
        "31/32",
        false
      ],
      [
        "15/16",
        "31/32",
        "15/16",
        "31/32",
        false
      ],
      [
        "7/8",
        "15/16",
        "15/16",
        "1",
        false
      ],
      [
        "15/16",
        "1",
        "7/8",
        "15/16",
        false
      ],
      [
        "7/8",
        "15/16",
        "7/8",
        "15/16",
        false
      ],
      [
        "3/4",
        "7/8",
        "7/8",
        "1",
        false
      ],
      [
        "7/8",
        "1",
        "3/4",
        "7/8",
        false
      ],
      [
        "3/4",
        "7/8",
        "3/4",
        "7/8",
        false
      ],
      [
        "5/8",
        "3/4",
        "7/8",
        "1",
        false
      ],
      [
        "1/2",
        "5/8",
        "7/8",
        "1",
        false
      ],
      [
        "5/8",
        "3/4",
        "3/4",
        "7/8",
        false
      ],
      [
        "1/2",
        "5/8",
        "3/4",
        "7/8",
        false
      ],
      [
        "7/8",
        "1",
        "5/8",
        "3/4",
        false
      ],
      [
        "3/4",
        "7/8",
        "5/8",
        "3/4",
        false
      ],
      [
        "7/8",
        "1",
        "1/2",
        "5/8",
        false
      ],
      [
        "3/4",
        "7/8",
        "1/2",
        "5/8",
        false
      ],
      [
        "5/8",
        "3/4",
        "5/8",
        "3/4",
        false
      ],
      [
        "1/2",
        "5/8",
        "5/8",
        "3/4",
        false
      ],
      [
        "5/8",
        "3/4",
        "1/2",
        "5/8",
        false
      ],
      [
        "1/2",
        "5/8",
        "1/2",
        "5/8",
        false
      ],
      [
        "1/4",
        "1/2",
        "3/4",
        "1",
        false
      ],
      [
        "0",
        "1/4",
        "3/4",
        "1",
        false
      ],
      [
        "1/4",
        "1/2",
        "1/2",
        "3/4",
        false
      ],
      [
        "0",
        "1/4",
        "1/2",
        "3/4",
        false
      ],
      [
        "7/8",
        "1",
        "3/8",
        "1/2",
        false
      ],
      [
        "3/4",
        "7/8",
        "3/8",
        "1/2",
        false
      ],
      [
        "7/8",
        "1",
        "1/4",
        "3/8",
        false
      ],
      [
        "3/4",
        "7/8",
        "1/4",
        "3/8",
        false
      ],
      [
        "5/8",
        "3/4",
        "3/8",
        "1/2",
        false
      ],
      [
        "1/2",
        "5/8",
        "3/8",
        "1/2",
        false
      ],
      [
        "11/16",
        "3/4",
        "5/16",
        "3/8",
        false
      ],
      [
        "5/8",
        "11/16",
        "5/16",
        "3/8",
        false
      ],
      [
        "11/16",
        "3/4",
        "1/4",
        "5/16",
        false
      ],
      [
        "5/8",
        "11/16",
        "1/4",
        "5/16",
        false
      ],
      [
        "9/16",
        "5/8",
        "5/16",
        "3/8",
        false
      ],
      [
        "1/2",
        "9/16",
        "5/16",
        "3/8",
        false
      ],
      [
        "9/16",
        "5/8",
        "1/4",
        "5/16",
        false
      ],
      [
        "1/2",
        "9/16",
        "1/4",
        "5/16",
        false
      ],
      [
        "7/8",
        "1",
        "1/8",
        "1/4",
        false
      ],
      [
        "3/4",
        "7/8",
        "1/8",
        "1/4",
        false
      ],
      [
        "7/8",
        "1",
        "0",
        "1/8",
        false
      ],
      [
        "3/4",
        "7/8",
        "0",
        "1/8",
        false
      ],
      [
        "11/16",
        "3/4",
        "3/16",
        "1/4",
        false
      ],
      [
        "5/8",
        "11/16",
        "3/16",
        "1/4",
        false
      ],
      [
        "11/16",
        "3/4",
        "1/8",
        "3/16",
        false
      ],
      [
        "5/8",
        "11/16",
        "1/8",
        "3/16",
        false
      ],
      [
        "9/16",
        "5/8",
        "3/16",
        "1/4",
        false
      ],
      [
        "1/2",
        "9/16",
        "3/16",
        "1/4",
        false
      ],
      [
        "9/16",
        "5/8",
        "1/8",
        "3/16",
        false
      ],
      [
        "1/2",
        "9/16",
        "1/8",
        "3/16",
        false
      ],
      [
        "11/16",
        "3/4",
        "1/16",
        "1/8",
        false
      ],
      [
        "5/8",
        "11/16",
        "1/16",
        "1/8",
        false
      ],
      [
        "11/16",
        "3/4",
        "0",
        "1/16",
        false
      ],
      [
        "5/8",
        "11/16",
        "0",
        "1/16",
        false
      ],
      [
        "9/16",
        "5/8",
        "1/16",
        "1/8",
        false
      ],
      [
        "1/2",
        "9/16",
        "1/16",
        "1/8",
        false
      ],
      [
        "9/16",
        "5/8",
        "0",
        "1/16",
        false
      ],
      [
        "1/2",
        "9/16",
        "0",
        "1/16",
        false
      ],
      [
        "3/8",
        "1/2",
        "3/8",
        "1/2",
        false
      ],
      [
        "1/4",
        "3/8",
        "3/8",
        "1/2",
        false
      ],
      [
        "7/16",
        "1/2",
        "5/16",
        "3/8",
        false
      ],
      [
        "3/8",
        "7/16",
        "5/16",
        "3/8",
        false
      ],
      [
        "7/16",
        "1/2",
        "1/4",
        "5/16",
        false
      ],
      [
        "3/8",
        "7/16",
        "1/4",
        "5/16",
        false
      ],
      [
        "1/4",
        "3/8",
        "1/4",
        "3/8",
        false
      ],
      [
        "0",
        "1/4",
        "1/4",
        "1/2",
        false
      ],
      [
        "7/16",
        "1/2",
        "3/16",
        "1/4",
        false
      ],
      [
        "3/8",
        "7/16",
        "3/16",
        "1/4",
        false
      ],
      [
        "7/16",
        "1/2",
        "1/8",
        "3/16",
        false
      ],
      [
        "3/8",
        "7/16",
        "1/8",
        "3/16",
        false
      ],
      [
        "1/4",
        "3/8",
        "1/8",
        "1/4",
        false
      ],
      [
        "7/16",
        "1/2",
        "1/16",
        "1/8",
        false
      ],
      [
        "3/8",
        "7/16",
        "1/16",
        "1/8",
        false
      ],
      [
        "7/16",
        "1/2",
        "0",
        "1/16",
        false
      ],
      [
        "3/8",
        "7/16",
        "0",
        "1/16",
        false
      ],
      [
        "1/4",
        "3/8",
        "0",
        "1/8",
        false
      ],
      [
        "1/8",
        "1/4",
        "1/8",
        "1/4",
        false
      ],
      [
        "0",
        "1/8",
        "1/8",
        "1/4",
        false
      ],
      [
        "1/8",
        "1/4",
        "0",
        "1/8",
        false
      ],
      [
        "0",
        "1/8",
        "0",
        "1/8",
        false
      ]
    ]
  },
  "status": "PASS",
  "method": "new direct-real/imaginary bounds, dyadic quadtree, weaker analytic corners, exact sweep cover",
  "seconds": 1.051628828048706
}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/results/symbolic.json <==
{
  "status": "PASS",
  "identity": "zero polynomial over Z[x,y,H,n]",
  "P_y_degree": 4,
  "Q_y_degree": 2,
  "original_substitution_cases": 4,
  "reciprocal_tail_cases": 4,
  "modulus_identities": 2,
  "forward_coefficient": "(H + n + 4)*(H + n + 5)*(H + 2*n + 5)",
  "limiting_H_characteristic": "(u - 4)*(u - 1)**4",
  "formal_indicial_polynomial": "-3*power*(5*n + power + 1)*(6*n + power + 1)*(6*n + power + 2)",
  "seconds": 2.5701072216033936
}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/revised_build.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.26 (TeX Live 2025/dev/Debian) (preloaded format=pdflatex)
 restricted \write18 enabled.
entering extended mode
(./Li2_minus_third_revised.tex
LaTeX2e <2024-11-01> patch level 2
L3 programming layer <2025-01-18>
(/usr/share/texlive/texmf-dist/tex/latex/base/article.cls
Document Class: article 2024/06/29 v1.4n Standard LaTeX document class
(/usr/share/texlive/texmf-dist/tex/latex/base/size11.clo))
(/usr/share/texlive/texmf-dist/tex/latex/geometry/geometry.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/keyval.sty)
(/usr/share/texlive/texmf-dist/tex/generic/iftex/ifvtex.sty
(/usr/share/texlive/texmf-dist/tex/generic/iftex/iftex.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/base/fontenc.sty)
(/usr/share/texmf/tex/latex/lm/lmodern.sty)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype.sty
(/usr/share/texlive/texmf-dist/tex/latex/etoolbox/etoolbox.sty)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype-pdftex.def)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/microtype.cfg))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsmath.sty
For additional information on amsmath, use the `?' option.
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amstext.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsgen.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsbsy.sty)
(/usr/share/texlive/texmf-dist/tex/latex/amsmath/amsopn.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/amssymb.sty
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/amsfonts.sty))
(/usr/share/texlive/texmf-dist/tex/latex/amscls/amsthm.sty)
(/usr/share/texlive/texmf-dist/tex/latex/mathtools/mathtools.sty
(/usr/share/texlive/texmf-dist/tex/latex/tools/calc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/mathtools/mhsetup.sty))
(/usr/share/texlive/texmf-dist/tex/latex/booktabs/booktabs.sty)
(/usr/share/texlive/texmf-dist/tex/latex/tools/array.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hyperref.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdfescape/pdfescape.sty
(/usr/share/texlive/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty)
(/usr/share/texlive/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
(/usr/share/texlive/texmf-dist/tex/generic/infwarerr/infwarerr.sty)))
(/usr/share/texlive/texmf-dist/tex/latex/hycolor/hycolor.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/nameref.sty
(/usr/share/texlive/texmf-dist/tex/latex/refcount/refcount.sty)
(/usr/share/texlive/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
(/usr/share/texlive/texmf-dist/tex/latex/kvoptions/kvoptions.sty)))
(/usr/share/texlive/texmf-dist/tex/generic/stringenc/stringenc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/pd1enc.def)
(/usr/share/texlive/texmf-dist/tex/generic/intcalc/intcalc.sty)
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/puenc.def)
(/usr/share/texlive/texmf-dist/tex/latex/url/url.sty)
(/usr/share/texlive/texmf-dist/tex/generic/bitset/bitset.sty
(/usr/share/texlive/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty))
(/usr/share/texlive/texmf-dist/tex/latex/base/atbegshi-ltx.sty))
(/usr/share/texlive/texmf-dist/tex/latex/hyperref/hpdftex.def
(/usr/share/texlive/texmf-dist/tex/latex/base/atveryend-ltx.sty)
(/usr/share/texlive/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
(/usr/share/texlive/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty)))
(/usr/share/texmf/tex/latex/lm/t1lmr.fd)
(/usr/share/texlive/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def)
(./Li2_minus_third_revised.aux)
*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-cmr.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphicx.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/graphics.sty
(/usr/share/texlive/texmf-dist/tex/latex/graphics/trig.sty)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-cfg/graphics.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/graphics-def/pdftex.def
(/usr/share/texlive/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
))) (/usr/share/texlive/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
(/usr/share/texlive/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg)))
(./Li2_minus_third_revised.out) (./Li2_minus_third_revised.out)
(/usr/share/texmf/tex/latex/lm/ot1lmr.fd)
(/usr/share/texmf/tex/latex/lm/omllmm.fd)
(/usr/share/texmf/tex/latex/lm/omslmsy.fd)
(/usr/share/texmf/tex/latex/lm/omxlmex.fd)
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/umsa.fd)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-msa.cfg)
(/usr/share/texlive/texmf-dist/tex/latex/amsfonts/umsb.fd)
(/usr/share/texlive/texmf-dist/tex/latex/microtype/mt-msb.cfg)
[1{/var/lib/texmf/fonts/map/pdftex/updmap/pdftex.map}{/usr/share/texmf/fonts/en
c/dvips/lm/lm-ec.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-rm.enc}{/usr/share
/texmf/fonts/enc/dvips/lm/lm-mathsy.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm
-mathit.enc}{/usr/share/texmf/fonts/enc/dvips/lm/lm-mathex.enc}]
[2]
[3]
[4] (/usr/share/texmf/tex/latex/lm/t1lmtt.fd)
[5]
[6]
[7]
[8]
[9]
[10]
[11]
[12] (./Li2_minus_third_revised.aux) )</usr/share/texmf/fonts/type1/public/lm/l
mbx10.pfb></usr/share/texmf/fonts/type1/public/lm/lmbx12.pfb></usr/share/texmf/
fonts/type1/public/lm/lmex10.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi10
.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi12.pfb></usr/share/texmf/fonts
/type1/public/lm/lmmi6.pfb></usr/share/texmf/fonts/type1/public/lm/lmmi8.pfb></
usr/share/texmf/fonts/type1/public/lm/lmmib10.pfb></usr/share/texmf/fonts/type1
/public/lm/lmr10.pfb></usr/share/texmf/fonts/type1/public/lm/lmr12.pfb></usr/sh
are/texmf/fonts/type1/public/lm/lmr17.pfb></usr/share/texmf/fonts/type1/public/
lm/lmr6.pfb></usr/share/texmf/fonts/type1/public/lm/lmr7.pfb></usr/share/texmf/
fonts/type1/public/lm/lmr8.pfb></usr/share/texmf/fonts/type1/public/lm/lmri10.p
fb></usr/share/texmf/fonts/type1/public/lm/lmsy10.pfb></usr/share/texmf/fonts/t
ype1/public/lm/lmsy8.pfb></usr/share/texmf/fonts/type1/public/lm/lmtt10.pfb></u
sr/share/texlive/texmf-dist/fonts/type1/public/amsfonts/symbols/msbm10.pfb>
Output written on Li2_minus_third_revised.pdf (12 pages, 374439 bytes).
Transcript written on Li2_minus_third_revised.log.


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/revised_source_checks.log <==
Release checksum entries passed: 32
Original mathematical displays retained verbatim: 55
Delivery integrity PASS: 36 files

Running original_core
Integrity PASS: 67 files

Running 01_arithmetic
Arithmetic PASS: 216 cells, 600 cell/shift witnesses, 93432 integer-lambda tests; S_4=324954395039/80313433200.
Certified gamma >101/2000 >1/20. Seconds: 1.6558706760406494

Running 02_contours
complex PASS: 1380 rational rectangles, 2 analytic corner patches; exact disjoint cover. Seconds 0.234
tail PASS: 74 rational rectangles, 1 analytic corner patches; exact disjoint cover. Seconds 0.005

Running 03_recurrence
Recurrence PASS: exact differential identity, cleaned coefficients, forward factor and boundary degree bounds. Seconds: 7.481740951538086

All requested checks PASS. Total seconds: 14.614996433258057
Analytic deductions and interpretation of certificates still require mathematical review.

Running new_arithmetic
{'status': 'PASS', 'method': 'fresh full Farey-14 partition, both expansions; exact integer floor events', 'cells': 256, 'cell_shift_cases': 720, 'expansion_checks': 1440, 'event_tests': 229392, 'determinant_denominators': [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14], 'maximum_d': 14, 'maximum_e': 6, 'maximum_argument': '10n+5', 'saving': '324954395039/80313433200', 'gamma_decimal_lower': '0.051259257024066004', 'gamma_interval_numerators': [51259257024066004, 51259257024066005], 'gamma_interval_denominator': 1000000000000000000, 'excluded_counterexample': {'A': (2, 9, 0), 'B': (2, 17, 1001)}, 'seconds': 5.209848403930664}

Running new_contours
complex {'kind': 'complex', 'total_leaves': 2779, 'rectangles': 2777, 'corner_leaves': 2, 'depth': 9, 'vertical_slabs': 96, 'corner_bound': '3391693180680025/269397988280628653443864156176384'}
tail {'kind': 'tail', 'total_leaves': 82, 'rectangles': 81, 'corner_leaves': 1, 'depth': 5, 'vertical_slabs': 13, 'corner_bound': '34359738368/13651443004608154296875'}
ALL new contours PASS; seconds 0.8242652416229248

Running new_symbolic
{'status': 'PASS', 'identity': 'zero polynomial over Z[x,y,H,n]', 'P_y_degree': 4, 'Q_y_degree': 2, 'original_substitution_cases': 4, 'reciprocal_tail_cases': 4, 'modulus_identities': 2, 'forward_coefficient': '(H + n + 4)*(H + n + 5)*(H + 2*n + 5)', 'limiting_H_characteristic': '(u - 4)*(u - 1)**4', 'formal_indicial_polynomial': '-3*power*(5*n + power + 1)*(6*n + power + 1)*(6*n + power + 2)', 'seconds': 3.0960235595703125}

Running new_branch
Branch PASS 1 1/7 max relative error 1.189191e-89
Branch PASS 1 2/5 max relative error 1.336785e-91
Branch PASS 1 4/5 max relative error 1.600351e-91
Branch PASS 2 1/7 max relative error 1.313705e-87
Branch PASS 2 2/5 max relative error 2.11717e-91
Branch PASS 2 4/5 max relative error 4.032834e-91
Branch PASS 3 1/7 max relative error 1.327518e-85
Branch PASS 3 2/5 max relative error 3.566153e-91
Branch PASS 3 4/5 max relative error 7.081917e-91
ALL branch/endpoint checks PASS; seconds 18.695842027664185

All requested checks PASS in 51.272 seconds.
Exact finite checks are distinct from the analytic deductions reviewed in the note.
Numerical path comparisons have no certified quadrature error bounds.
No fresh output files retained; supply an external --output-dir to save them.
Revision and requested retained checks PASS.


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/run_summary.json <==
{
  "status": "PASS",
  "full": true,
  "manifest_entries": 36,
  "seconds": 208.681171521,
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "platform": "Linux-6.18.35-x86_64-with-glibc2.41",
  "tasks": [
    {
      "task": "original_full",
      "command": [
        "/opt/pyvenv/bin/python",
        "/tmp/li2_minus_third_review_k86lmsn3/input/Li2_minus_third_proof_candidate_20260905/run_checks.py",
        "--output-dir",
        "/tmp/li2_minus_third_review_k86lmsn3/logs/original_rerun",
        "--audit",
        "--numeric"
      ],
      "returncode": 0,
      "seconds": 175.27116206199997
    },
    {
      "task": "new_arithmetic",
      "command": [
        "/opt/pyvenv/bin/python",
        "/tmp/li2_minus_third_review_k86lmsn3/audit/check_arithmetic.py",
        "--output",
        "/tmp/li2_minus_third_review_k86lmsn3/results/arithmetic.json"
      ],
      "returncode": 0,
      "seconds": 6.601658305000001
    },
    {
      "task": "new_contours",
      "command": [
        "/opt/pyvenv/bin/python",
        "/tmp/li2_minus_third_review_k86lmsn3/audit/check_contours.py",
        "--output",
        "/tmp/li2_minus_third_review_k86lmsn3/results/contours.json"
      ],
      "returncode": 0,
      "seconds": 2.5645656259999896
    },
    {
      "task": "new_symbolic",
      "command": [
        "/opt/pyvenv/bin/python",
        "/tmp/li2_minus_third_review_k86lmsn3/audit/check_symbolic.py",
        "--output",
        "/tmp/li2_minus_third_review_k86lmsn3/results/symbolic.json",
        "--source",
        "/tmp/li2_minus_third_review_k86lmsn3/input/Li2_minus_third_proof_candidate_20260905"
      ],
      "returncode": 0,
      "seconds": 4.851800235999917
    },
    {
      "task": "new_branch",
      "command": [
        "/opt/pyvenv/bin/python",
        "/tmp/li2_minus_third_review_k86lmsn3/audit/check_branch.py",
        "--output",
        "/tmp/li2_minus_third_review_k86lmsn3/results/branch.json"
      ],
      "returncode": 0,
      "seconds": 19.349727737999956
    }
  ]
}


==> anc/05_minus_third_proof/Li2_minus_third_revised_20260905/verify_revision.py <==
#!/usr/bin/env python3
"""Check the revision and rerun the retained proof/audit tools in a temporary copy.
Default runs core proofs and all four review checks. --full adds the original
supplementary audit/stress tests and numerical diagnostics. Neither mode is a
proof-assistant verification of the analytic arguments.
"""
from __future__ import annotations
import argparse,hashlib,os,re,subprocess,sys,tempfile,zipfile
from pathlib import Path
ROOT=Path(__file__).resolve().parent

def safe_extract(z:zipfile.ZipFile,dest:Path):
    for info in z.infolist():
        if not (dest/info.filename).resolve().is_relative_to(dest.resolve()):
            raise RuntimeError('Unsafe archive member')
    z.extractall(dest)

def main():
    if sys.flags.optimize or os.environ.get('PYTHONOPTIMIZE'):
        raise RuntimeError('Assertions are part of the checks: do not use -O.')
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--full',action='store_true');ap.add_argument('--integrity-only',action='store_true')
    args=ap.parse_args()
    count=0
    for line in (ROOT/'SHA256SUMS.txt').read_text().splitlines():
        h,name=line.split('  ',1);p=(ROOT/name).resolve()
        if not p.is_relative_to(ROOT) or hashlib.sha256(p.read_bytes()).hexdigest()!=h:
            raise RuntimeError(f'Integrity failure: {name}')
        count+=1
    print('Release checksum entries passed:',count,flush=True)
    oldzip=ROOT/'historical/Li2_minus_third_proof_candidate_20260905.zip'
    with zipfile.ZipFile(oldzip) as z:
        names=[n for n in z.namelist() if n.endswith('/Li2_minus_third_proof_candidate.tex')]
        if len(names)!=1:raise RuntimeError('Ambiguous original source')
        old=z.read(names[0]).decode()
    new=(ROOT/'Li2_minus_third_revised.tex').read_text()
    def displays(txt):
        env=re.findall(r'\\begin\{(equation\*?|align\*?|multline\*?|gather\*?)\}(.*?)\\end\{\1\}',txt,re.S)
        return [a+'\n'+b for a,b in env]+re.findall(r'\\\[(.*?)\\\]',txt,re.S)
    newblocks=set(displays(new));oldblocks=displays(old)
    missing=[b for b in oldblocks if b not in newblocks]
    if missing:raise RuntimeError(f'{len(missing)} original mathematical displays changed')
    print('Original mathematical displays retained verbatim:',len(oldblocks),flush=True)
    if args.integrity_only:return
    with tempfile.TemporaryDirectory(prefix='third_revised_') as tmp:
        dest=Path(tmp)
        with zipfile.ZipFile(ROOT/'historical/Li2_minus_third_adversarial_audit_20260905.zip') as z:
            safe_extract(z,dest)
        launchers=list(dest.rglob('run_review.py'))
        if len(launchers)!=1:raise RuntimeError('Cannot locate review launcher')
        cmd=[sys.executable,str(launchers[0])]+(['--full'] if args.full else [])
        subprocess.run(cmd,check=True,env=dict(os.environ,PYTHONDONTWRITEBYTECODE='1'))
    print('Revision and requested retained checks PASS.',flush=True)
if __name__=='__main__':main()


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/PROVENANCE.md <==
# Provenance

- `code/original_vz_coeff.cpp` is a byte-for-byte copy of the independently implemented GMP coefficient extractor preserved in the 6 September 2026 three-proof-candidate vetting archive, under the `Li2(1/5)` audit inputs.  It evaluates the canonical six-parameter Viola--Zudilin coefficient pair directly, and internally cross-checks the dilogarithm coefficient against the double-Rodrigues formula.
- The two order-5, degree-46 diagonal recurrences and their seeds were reconstructed in the present stress-test session from modular/direct coefficient data.  They are computational accelerators, not imported theorem statements from the manuscripts.
- `verification/holdout_exact_pairs.json` was regenerated afresh with `original_vz_coeff.cpp`.  The stored recurrence pairs agree exactly at 15 indices through `n=42` for both targets and for both canonical coefficients.
- `code/genA_single.cpp` is a separate modular double-Rodrigues/NTT evaluator for the dilogarithm coefficient.  It was used at six widely separated indices through `n=9995` modulo three NTT primes for each target.
- `one_fifth/results_10000.csv` and `minus_third/results_10000.csv` were produced by exact GMP rational recurrence propagation in overlapping chunks.  At each index the common denominator was cleared, the complete gcd of the integer coefficient pair was removed, and the contour-bound smallness inequality and adjacent primitive determinant were checked exactly.
- The contour constants used by the runner are the already-certified manuscript bounds `6*(150000000)^(-n)` and `14*(26000000)^(-n)`.  This package does not re-prove those contour estimates.


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/README.md <==
# Reproduction guide

This archive is a **supplementary 10,000-term stress test** for the proposed irrationality arguments at `Li2(1/5)` and `Li2(-1/3)`.

## Quick verification

Requirements: Python 3.10+. For the optional C++ checks: a C++17 compiler plus GMP/GMPXX development libraries.

```bash
python3 verify.py
```

The default verifier checks:

- both 10,000-row result tables are complete and have no missing indices;
- every stored exact-run `small_certified` and adjacent-determinant flag is true;
- the bit-length data alone give a strict conservative smallness inequality at every row;
- each order-5 degree-46 recurrence reproduces all 15 stored direct exact coefficient holdouts through `n=42`, for **both** canonical coefficients.

Add direct C++ regeneration of representative holdouts and the high-index modular tests with:

```bash
python3 verify.py --direct --high-index
```

`--direct` compiles `code/original_vz_coeff.cpp` and regenerates representative exact VZ coefficient pairs rather than trusting the stored holdout file. `--high-index` compiles `code/genA_single.cpp` and directly verifies the recurrence at six widely separated indices through `n=9995`, modulo three independent NTT primes, for both target values.

The original 10,000-term propagation was performed in overlapping exact-rational chunks because retaining all huge rational pairs simultaneously is unnecessarily memory intensive. `code/run_recurrence_chunk.cpp` is the exact runner used.

For a slow, complete regeneration of both 10,000-row tables in fresh temporary chunks, use:

```bash
python3 verify.py --full
```

This may take several minutes and requires GMP/GMPXX.

## CSV columns

`A_bits` is the numerator bit length of the canonical dilogarithm coefficient; it is integral in all delivered rows. `B_num_bits` and `B_den_bits` describe the canonical rational coefficient. After common-denominator clearing, `gcd_bits` is the bit length of the **complete coefficient gcd**. `scale_bits` is the bit length of the remaining primitive scale `s_n`. `primitive_X_bits` and `primitive_Y_bits` describe the fully primitive integer pair. `small_certified=1` means the exact contour-bound inequality succeeded. `adjacent_det_nonzero=1` means the exact determinant with the preceding primitive pair was nonzero (the first row is set to 1 by convention).

See `REPORT.md` for interpretation and caveats.


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/REPORT.md <==
# 10,000-term exact stress tests for the VZ/RV crossbreed

**Date:** 6 September 2026  
**Targets:** \(\operatorname{Li}_2(1/5)\) and \(\operatorname{Li}_2(-1/3)\)  
**Status:** supplementary computational evidence, not a replacement for the all-\(n\) proofs or independent human review.

## Executive result

The same six-parameter Viola--Zudilin ray

\[
(6,6,4,4,5,3)
\]

underlies the two proof candidates. For the unshifted diagonal forms

\[
J_n(z)=J_z(6n,6n,4n,4n,5n,3n)=A_n(z)\operatorname{Li}_2(1/z)-B_n(z),
\]

we reconstructed an order-5, degree-46 recurrence in the diagonal index \(n\), separately at \(z=5\) and \(z=-3\). Exact rational propagation was then used through \(n=10,000\).

At every one of the 10,000 indices, the two rational coefficients were put over a common denominator and the **complete gcd of the resulting integer pair** was removed. If the resulting primitive pair is \((X_n,Y_n)\), then

\[
X_n\theta-Y_n=s_nJ_n,
\]

where \(s_n>0\) is the exact primitive scale.

The certified contour bounds from the two proof candidates are

\[
|J_n(5)|<6(150000000)^{-n},
\qquad
|J_n(-3)|<14(26000000)^{-n}.
\]

The stress run checked the exact integer inequalities

\[
6s_n<(150000000)^n
\]

for \(z=5\), and

\[
14s_n<(26000000)^n
\]

for \(z=-3\), at **every** \(1\le n\le10,000\). Hence every completely primitive form in both 10,000-term lists is certified to have modulus less than one.

It also checked

\[
X_nY_{n+1}-X_{n+1}Y_n\ne0
\]

for every adjacent pair \(1\le n<10,000\). Thus no two consecutive primitive forms can both vanish for any fixed value of the target constant. This determinant check is exact integer arithmetic and does not evaluate either dilogarithm.

### Aggregate results

| target | rows | all \(A_n\) integral | all primitive forms certified \(<1\) | all 9,999 adjacent determinants nonzero | max primitive coefficient bits | max primitive-scale bits | max full-gcd bits |
|---|---:|---:|---:|---:|---:|---:|---:|
| \(\operatorname{Li}_2(1/5)\) | 10,000 | yes | yes | yes | 706,136 | 265,764 | 22 |
| \(\operatorname{Li}_2(-1/3)\) | 10,000 | yes | yes | yes | 654,812 | 243,648 | 19 |

Even using only the stored bit length of the primitive scale, rather than its exact value, the final-index bounds give

\[
|X_{10000}\operatorname{Li}_2(1/5)-Y_{10000}|<2^{-5837.28\ldots},
\]

and

\[
|X_{10000}\operatorname{Li}_2(-1/3)-Y_{10000}|<2^{-2668.27\ldots}.
\]

These are deliberately conservative consequences of `scale < 2^scale_bits`; the exact integer inequality used during the run is stronger.

## How the diagonal recurrences were checked

The recurrence is not being substituted for the published/proposed all-\(n\) argument. It is an accelerator for Wadim Zudilin's suggested finite stress test. Because an incorrect fitted recurrence would invalidate such a test, several independent checks were made.

1. **Exact direct coefficient extraction.** The audited GMP implementation of the six-parameter VZ coefficient formula was compiled afresh. For each of \(z=5,-3\), the recurrence-generated rational pairs agree exactly with direct canonical coefficient extraction at
   \[
   n=1,2,3,4,5,6,7,9,12,16,20,24,30,36,42.
   \]
   Both the dilogarithm coefficient and rational coefficient agree.

2. **High-index direct modular checks of the dilogarithm coefficient.** An independent normalized double-Rodrigues/NTT calculation was evaluated at
   \[
   n=97,499,997,1999,4999,9995
   \]
   modulo each of
   \[
   998244353,\quad1004535809,\quad469762049.
   \]
   For both \(z=5\) and \(z=-3\), every one of these 36 high-index recurrence checks passed.

3. **Overlap consistency in the exact 10,000-term runs.** The large runs were deliberately split into overlapping exact-rational chunks. The merged \(1/5\) calculation verified 150 duplicate rows at the metric level; the \(-1/3\) calculation verified 85. There are no missing indices.

The two recurrences are genuinely different specialisations; each has order 5 and polynomial degree 46. The 282 integer coefficients are supplied in machine-readable form.

## What is and is not being claimed

This is substantially stronger than a floating-point plot of 10,000 approximants: coefficient propagation, denominator clearing, gcd reduction, smallness comparisons and adjacent determinants are all exact.

It is nevertheless **supplementary evidence**. In particular:

- the recurrence was computationally reconstructed and extensively cross-checked, rather than derived here as a symbolic creative-telescoping theorem;
- the stress test does not replace review of the termwise Rhin--Viola arithmetic inside the VZ expansions;
- the stress test does not replace review of the contour or nonvanishing arguments in the manuscripts;
- an individual primitive form could in principle vanish if the target constant were exactly its rational approximant. The determinant test proves that this cannot happen at two consecutive indices. The manuscripts have their own all-\(n\) nonvanishing mechanisms.

For the intended purpose--a large sanity test of the new RV/VZ crossbreed--the absence of a single failure in 20,000 complete-gcd reductions is the main observation.

## Files

- `one_fifth/results_10000.csv`, `minus_third/results_10000.csv`: one row per index.
- `selected_summary.csv`: readable selected-index table.
- `*/diagonal_recurrence.txt`: 282 integer coefficients, grouped as six polynomials \(P_0,\dots,P_5\), coefficient of \(n^0\) through \(n^{46}\).
- `*/seeds_n1_to_n5.txt`: exact canonical rational coefficient seeds.
- `verification/holdout_exact_pairs.json`: direct GMP holdouts.
- `verification/high_index_modular_A_checks.log`: high-index independent modular checks.
- `code/original_vz_coeff.cpp`: audited direct canonical coefficient extractor used for holdouts.
- `code/run_recurrence_chunk.cpp`: exact GMP recurrence propagation/full-gcd tester.
- `code/genA_single.cpp`: independent high-index modular coefficient calculator.
- `verify.py`: quick package verifier; see `README.md`.


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/SHA256SUMS.txt <==
6a54ddaf9780e66dd8ca0200a925b07b3aefbb7d7286704c6cd94ed4a5fb4e15  ./PROVENANCE.md
758999560d3d568cac86f82a4ea38c3b0bb010667e428ec509bf3808e32339c1  ./README.md
cac638ea3cbd68501a31b811a3d37a49b4008da07e2fd7a8dd9eebe18906e270  ./REPORT.md
84c84dd2208bc6f45a449fbe9d04546444102acfccb4b6083e6d77ffda78bafe  ./code/consolidate.py
4e5d732625df26283fdcfe5a399ea2238f6f37ab6c213ff800a6bd37b4095b66  ./code/genA_single.cpp
200608b7d6346384d6755494f71fdb20df0d14c13694fc5190efb98cbb0dc406  ./code/original_vz_coeff.cpp
b91a2fbbe6763e331235c930c7d9df495b0ff52f78ede2e873ceb78fd17b0696  ./code/run_recurrence_chunk.cpp
af592d2f60e52d748c76acaae4dd96a276cdfb5236bd395cf539b1c2f28d74c6  ./logs/minus_third_chunk_summaries.txt
e3c3f92bc1186860947e796f743c40dba56b0a431504d640f074fa7a6e6f9bbd  ./logs/one_fifth_chunk_summaries.txt
e3a959422dc60c9b0b9c984b307bbc5497be27844016311455c961d1996ef828  ./minus_third/diagonal_recurrence.json
9f5315a4cfa7fff5dbc7c8e2955f1a1046dab7b4659996a4b9251ff1be77dc1b  ./minus_third/diagonal_recurrence.txt
4f1d780e1d5ca6e38ba473e37c4f0c40c7703e38dd016d2f77aa039cba558e83  ./minus_third/results_10000.csv
639c46a0dd0813b56def628fcb0899f386e5c5e995194d63c699833143dbf093  ./minus_third/seeds_n1_to_n5.txt
1fac729ef423a355e9510d2bbbafdf72e25b4a415eef1fc109c87ccb875727b5  ./minus_third/summary.json
4bdb520fa116511a7a20196c1450166f060224bff55376c4540f4e447cc1976b  ./one_fifth/diagonal_recurrence.json
7915b25f6c7d2a880f10d9fec9d3a59d4a49e269f7f4e01f5fa12676c7d18028  ./one_fifth/diagonal_recurrence.txt
07ca0f4578666bbf81fd8ad0294be444fb3937fd82699ef89598413a8a300f18  ./one_fifth/results_10000.csv
6e20204639f51cb6fa2dbab0b66c46c7338390140e6cd4da9c03189eceb8a801  ./one_fifth/seeds_n1_to_n5.txt
b7873971626725b4773e8a1b3f16b65307688915b18e7738d8795186f851a313  ./one_fifth/summary.json
78c228c12ab7080fb935b00db46777d60acc501fd5021f22a6536b9c6d62ca12  ./selected_summary.csv
6cf5c2a01b84ffabe6c8ff2f983ace55608212a78ec7b97851c7f39e8128697b  ./verification/final_independent_checks.log
4519ee319a9af4670c53a4ae1b90c41f34fd3b1807f150f3c1fa1c9af64822f9  ./verification/high_index_modular_A_checks.log
4ba2f884f2ed9a484c6b1d32e306a55dcd4ce43067ccdd6d79164f4ed890a2f3  ./verification/holdout_exact_pairs.json
98661f25e08a62940c37a2304773f1e79243e8da003b06a51d55e86df97eb8a7  ./verify.py


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/code/consolidate.py <==
import csv,glob,os,sys,json

def consolidate(folder,outcsv,outsum):
    files=[]
    for p in glob.glob(os.path.join(folder,'*.csv')):
        bn=os.path.basename(p)
        if bn.startswith(('c','t')) and os.path.exists(os.path.splitext(p)[0]+'.sum'): files.append(p)
    rows={}; sources={}; dup=0
    for p in sorted(files):
        with open(p,newline='') as f:
            for r in csv.DictReader(f):
                n=int(r['n']); tup=tuple(r[k] for k in r)
                if n in rows:
                    # verify all data identical; start-row determinant is set to 1 and true determinant has also passed, so no mismatch expected
                    if rows[n]!=tup:
                        print('MISMATCH',n,sources[n],p,rows[n],tup); raise SystemExit(2)
                    dup+=1
                else: rows[n]=tup; sources[n]=p
    if not rows: raise SystemExit('no rows')
    ns=sorted(rows)
    hdr=['n','A_bits','B_num_bits','B_den_bits','gcd_bits','scale_bits','primitive_X_bits','primitive_Y_bits','small_certified','adjacent_det_nonzero']
    missing=[n for n in range(ns[0],ns[-1]+1) if n not in rows]
    with open(outcsv,'w',newline='') as f:
        w=csv.writer(f); w.writerow(hdr)
        for n in ns: w.writerow(rows[n])
    summary={
      'first_n':ns[0],'last_n':ns[-1],'rows':len(ns),'duplicates_verified':dup,'missing':missing[:20],
      'all_small_certified':all(rows[n][-2]=='1' for n in ns),
      'all_adjacent_determinants_nonzero_recorded':all(rows[n][-1]=='1' for n in ns),
      'max_A_bits':max(int(rows[n][1]) for n in ns),
      'max_B_num_bits':max(int(rows[n][2]) for n in ns),
      'max_B_den_bits':max(int(rows[n][3]) for n in ns),
      'max_gcd_bits':max(int(rows[n][4]) for n in ns),
      'max_scale_bits':max(int(rows[n][5]) for n in ns),
      'max_primitive_X_bits':max(int(rows[n][6]) for n in ns),
      'max_primitive_Y_bits':max(int(rows[n][7]) for n in ns),
      'source_files':sorted(os.path.basename(p) for p in files),
    }
    with open(outsum,'w') as f: json.dump(summary,f,indent=2)
    print(json.dumps(summary,indent=2))

if __name__=='__main__': consolidate(sys.argv[1],sys.argv[2],sys.argv[3])


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/code/genA_single.cpp <==
#include <bits/stdc++.h>
using namespace std; long long MOD,G;
long long modpow(long long a,long long e){long long r=1%MOD;for(;e;e>>=1,a=(__int128)a*a%MOD)if(e&1)r=(__int128)r*a%MOD;return r;}
void ntt(vector<long long>& a,bool inv){int n=a.size();for(int i=1,j=0;i<n;i++){int bit=n>>1;for(;j&bit;bit>>=1)j^=bit;j^=bit;if(i<j)swap(a[i],a[j]);}for(int len=2;len<=n;len<<=1){long long wlen=modpow(G,(MOD-1)/len);if(inv)wlen=modpow(wlen,MOD-2);for(int i=0;i<n;i+=len){long long w=1;for(int j=0;j<len/2;j++){long long u=a[i+j],v=(__int128)a[i+j+len/2]*w%MOD;long long x=u+v;if(x>=MOD)x-=MOD;a[i+j]=x;x=u-v;if(x<0)x+=MOD;a[i+j+len/2]=x;w=(__int128)w*wlen%MOD;}}}if(inv){long long ni=modpow(n,MOD-2);for(auto &x:a)x=(__int128)x*ni%MOD;}}
vector<long long> conv(vector<long long>a,vector<long long>b){int need=a.size()+b.size()-1,n=1;while(n<need)n<<=1;if((MOD-1)%n){cerr<<"NTT length unsupported\n";exit(3);}a.resize(n);b.resize(n);ntt(a,0);ntt(b,0);for(int i=0;i<n;i++)a[i]=(__int128)a[i]*b[i]%MOD;ntt(a,1);a.resize(need);return a;}
int main(int argc,char**argv){if(argc!=5){cerr<<"n z mod root\n";return 1;}int n=atoi(argv[1]),z=atoi(argv[2]);MOD=stoll(argv[3]);G=stoll(argv[4]);int maxf=15*(n+5);if(maxf>=MOD){cerr<<"factorial exceeds mod\n";return 2;}vector<long long> fact(maxf+1),invfact(maxf+1);fact[0]=1;for(int i=1;i<=maxf;i++)fact[i]=(__int128)fact[i-1]*i%MOD;invfact[maxf]=modpow(fact[maxf],MOD-2);for(int i=maxf;i;i--)invfact[i-1]=(__int128)invfact[i]*i%MOD;auto C=[&](int N,int k)->long long{if(k<0||k>N)return 0;return (__int128)fact[N]*invfact[k]%MOD*invfact[N-k]%MOD;};long long zz=(z%MOD+MOD)%MOD;vector<long long> u(7*n+1),w(4*n+1);for(int i=0;i<=6*n;i++){long long v=(__int128)C(6*n,i)*C(6*n+i,5*n)%MOD;if(i&1)v=v?MOD-v:0;u[n+i]=v;}for(int j=0;j<=4*n;j++){long long v=C(4*n,j);if(j&1)v=v?MOD-v:0;w[j]=v;}auto q=conv(u,w);long long A=0,pz=1;for(int d=3*n;d<(int)q.size();d++){A=(A+(__int128)q[d]*C(4*n+d,7*n)%MOD*pz)%MOD;pz=(__int128)pz*zz%MOD;}if(n&1)A=A?MOD-A:0;cout<<A<<"\n";}


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/code/original_vz_coeff.cpp <==
// Exact independent C++ implementation of the saved rational-log coefficient formula.
// Build: g++ -O2 -std=c++17 vz_coeff.cpp -lgmpxx -lgmp -o vz_coeff
#include <gmpxx.h>
#include <vector>
#include <algorithm>
#include <iostream>
#include <stdexcept>
using Z=mpz_class; using Q=mpq_class; using V=std::vector<Q>;
Q frac(const Z&a,const Z&b){Q x(a,b);x.canonicalize();return x;}
Z bin(int n,int k){if(k<0||k>n)return 0;Z v;mpz_bin_uiui(v.get_mpz_t(),n,k);return v;}
Q pw(int z,int e){Z v;mpz_ui_pow_ui(v.get_mpz_t(),std::abs(z),std::abs(e));if(z<0&&std::abs(e)%2)v=-v;return e>=0?Q(v):frac(1,v);}
V mul(const V&a,const V&b){V c(a.size()+b.size()-1);for(size_t i=0;i<a.size();i++)if(a[i]!=0)for(size_t j=0;j<b.size();j++)if(b[j]!=0)c[i+j]+=a[i]*b[j];return c;}
V subst(const V&a,int z){V c(1,a.back());for(int i=int(a.size())-2;i>=0;i--){V d(c.size()+1);for(size_t k=0;k<c.size();k++){d[k]+=z*c[k];d[k+1]-=c[k];}d[0]+=a[i];c=std::move(d);}return c;}
using VZ=std::vector<Z>;
VZ mulz(const VZ&a,const VZ&b){VZ c(a.size()+b.size()-1);for(size_t i=0;i<a.size();i++)if(a[i]!=0)for(size_t j=0;j<b.size();j++)if(b[j]!=0)c[i+j]+=a[i]*b[j];return c;}
VZ substz(const VZ&a,int z){VZ c(1,a.back());for(int i=int(a.size())-2;i>=0;i--){VZ d(c.size()+1);for(size_t k=0;k<c.size();k++){d[k]+=z*c[k];d[k+1]-=c[k];}d[0]+=a[i];c=std::move(d);}return c;}
V transform(const V&a,const VZ&wt,int z){Z den=1;for(const Q&v:a)mpz_lcm(den.get_mpz_t(),den.get_mpz_t(),v.get_den().get_mpz_t());VZ nums;for(const Q&v:a)nums.push_back(v.get_num()*(den/v.get_den()));nums=substz(mulz(nums,wt),z);V ans;for(const Z&v:nums)ans.push_back(frac(v,den));return ans;}
std::pair<Q,Q> raw(int h,int j,int k,int l,int m,int z){
 int t=j+k-m,M=k+l+1;if(t<0||z==0||z==1||std::min({h,j,k,l,m})<0)throw std::runtime_error("invalid parameters");
 // Common-denominator integer accumulation avoids a rational gcd in each summand.
 int T=std::max(t,k+l-t),Z0=std::max(0,t-l);
 Z D=1;for(int i=1;i<=T;i++){Z ii=i;mpz_lcm(D.get_mpz_t(),D.get_mpz_t(),ii.get_mpz_t());}
 int pmax=std::max(l+k-t+Z0,l+Z0);VZ zp(pmax+1);zp[0]=1;for(int i=1;i<=pmax;i++)zp[i]=zp[i-1]*z;
 VZ bk(k+1),bl(l+1);for(int a=0;a<=k;a++)bk[a]=bin(k,a);for(int b=0;b<=l;b++)bl[b]=bin(l,b);
 VZ az(j+k+1),rz(std::max(j+k,m+l)+1),dv(k+l+1);
 for(int r=0;r<=k+l;r++)if(r!=t)dv[r]=D/(r-t);
 for(int a=0;a<=k;a++)for(int b=0;b<=l;b++){
  Z v=bk[a]*bl[b];if((k-a+b)%2)v=-v;int r=a+b;
  if(r==t)az[j+k-a]+=v*zp[l-b];
  else{v*=dv[r];rz[j+k-a]+=v*zp[l+a-t+Z0];rz[m+b]-=v*zp[l-b+Z0];}
 }
 VZ wt(h+1);for(int i=0;i<=h;i++){wt[i]=bin(h,i);if(i%2)wt[i]=-wt[i];}
 az=substz(mulz(az,wt),z);rz=substz(mulz(rz,wt),z);
 V al,ar;for(const Z&v:az)al.push_back(Q(v));Z rd=D*zp[Z0];for(const Z&v:rz)ar.push_back(frac(v,rd));
 Q out0=0,out1=0,out2=0;V S(std::max(1,M));Q u=frac(z,z-1),ur=1;
 for(int r=1;r<M-1;r++){ur*=u;S[r]=S[r-1]+(ur-1)/r;}
 int negmax=std::max(0,int(al.size())-1-M);
 V J(negmax+1);Q tt=0,zz=1,ww=1;
 for(int r=0;r<=negmax;r++){zz*=z;ww*=z-1;tt=z*tt+(zz-ww)/(r+1);J[r]=tt/(r+1);}
 for(int r=0;r<int(al.size());r++)if(al[r]!=0){int q=M-r;Q c=al[r];
 if(q==1)out2+=c;
 else if(q>=2){Q fac=pw(z,1-q)/(q-1);out1+=c*fac;out0+=c*fac*S[q-2];}
 else out0+=c*J[-q];
 }
 for(int r=0;r<int(ar.size());r++)if(ar[r]!=0){int q=M-r;if(q==1)out1+=ar[r];else out0+=ar[r]*(pw(z,1-q)-pw(z-1,1-q))/(1-q);}
 if(out1!=0)throw std::runtime_error("logarithm coefficient is nonzero");
 return {out2,-out0};
}

std::pair<Q,Q> vz(int h,int j,int k,int l,int m,int q,int z){
 int d=j+q-m;
 if(d<0||h+q-k<0||j+k-m<0||h+m-k<0)throw std::runtime_error("not admissible");
 Q A=0,B=0;Z coeff=1;
 for(int v=0;v<=d;v++){
  auto ab=raw(h,j,k+v,l,m+v,z);
  A+=coeff*ab.first;B+=coeff*ab.second;
  if(v<d){coeff*=d-v;coeff/=v+1;coeff*=z-1;}
 }
 Q scale=pw(z,k-l-q);A*=scale;B*=scale;
 // Independent double-Rodrigues formula for the dilogarithm coefficient.
 int s=j+k-m,L=l+q;
 VZ u(std::max(1,h+j-s+1));
 for(int i=0;i<=h;i++)if(j+i>=s){Z t=bin(h,i)*bin(j+i,s);if(i%2)t=-t;u[j+i-s]+=t;}
 VZ wt(d+1);for(int i=0;i<=d;i++){wt[i]=bin(d,i);if(i%2)wt[i]=-wt[i];}
 VZ W=mulz(u,wt);W.insert(W.begin(),k,Z(0));
 Z qa=0;for(int t=int(W.size())-1;t>=L;t--){qa*=z;qa+=W[t]*bin(t,L);}
 if((k+l+q)%2)qa=-qa;
 if(A!=qa)throw std::runtime_error("double Rodrigues mismatch");
 return {A,B};
}
int main(int argc,char**argv){try{
 if(argc!=8)throw std::runtime_error("usage: vz_coeff h j k l m q z");
 int h=std::stoi(argv[1]),j=std::stoi(argv[2]),k=std::stoi(argv[3]),l=std::stoi(argv[4]),m=std::stoi(argv[5]),q=std::stoi(argv[6]),z=std::stoi(argv[7]);
 if(std::min({h,j,k,l,m,q})<0||z==0||z==1)throw std::runtime_error("invalid parameters");
 auto ab=vz(h,j,k,l,m,q,z);
 std::cout<<ab.first<<"\n"<<ab.second<<"\n";
 }catch(const std::exception&e){std::cerr<<e.what()<<"\n";return 1;}}


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/code/run_recurrence_chunk.cpp <==
#include <gmpxx.h>
#include <vector>
#include <fstream>
#include <iostream>
#include <string>
#include <algorithm>
#include <stdexcept>
#include <chrono>
#include <cstdio>
using Z=mpz_class; using Q=mpq_class;
Z evalpoly(const std::vector<Z>&c,long n){Z s=0;for(int j=(int)c.size()-1;j>=0;j--){s*=n;s+=c[j];}return s;}
size_t bits(const Z&x){if(x==0)return 0;return mpz_sizeinbase(x.get_mpz_t(),2);} 
int main(int argc,char**argv){
 if(argc!=11){std::cerr<<"usage rec seed start end base C csv summary raw stateout\n";return 1;}
 std::string rf=argv[1],sf=argv[2],csvf=argv[7],sumf=argv[8],rawf=argv[9],statef=argv[10];
 long start=std::stol(argv[3]),end=std::stol(argv[4]); Z base(argv[5]); int C=std::stoi(argv[6]); if(end<start+4)throw std::runtime_error("short range");
 std::ifstream rin(rf);std::vector<std::vector<Z>>pc(6,std::vector<Z>(47));std::string s;for(int k=0;k<6;k++)for(int j=0;j<47;j++){if(!(rin>>s))throw std::runtime_error("rec short");pc[k][j]=Z(s);} 
 std::ifstream sin(sf);std::vector<Q>A(end-start+1),B(end-start+1);for(int i=0;i<5;i++){if(!(sin>>s))throw std::runtime_error("seed A");A[i]=Q(s);if(!(sin>>s))throw std::runtime_error("seed B");B[i]=Q(s);} 
 auto t0=std::chrono::steady_clock::now();
 for(long n=start;n+5<=end;n++){
   Z p5=evalpoly(pc[5],n);if(p5==0)throw std::runtime_error("zero forward coeff");Q sa=0,sb=0;long off=n-start;
   for(int k=0;k<5;k++){Z pk=evalpoly(pc[k],n);sa+=pk*A[off+k];sb+=pk*B[off+k];}
   A[off+5]=-sa/p5;B[off+5]=-sb/p5;A[off+5].canonicalize();B[off+5].canonicalize();
 }
 std::ofstream csv(csvf);csv<<"n,A_bits,B_num_bits,B_den_bits,gcd_bits,scale_bits,primitive_X_bits,primitive_Y_bits,small_certified,adjacent_det_nonzero\n";FILE*raw = (rawf=="-" ? nullptr : fopen(rawf.c_str(),"wb")); if(rawf!="-" && !raw) throw std::runtime_error("raw open");
 Z basepow;mpz_pow_ui(basepow.get_mpz_t(),base.get_mpz_t(),start-1);bool allsmall=true,alldet=true,allAint=true;Z prevX=0,prevY=0;long detfails=0,firstfail=0;size_t maxScale=0;
 for(long n=start;n<=end;n++){long idx=n-start;if(A[idx].get_den()!=1)allAint=false;Z ad=A[idx].get_den(),bd=B[idx].get_den(),l;mpz_lcm(l.get_mpz_t(),ad.get_mpz_t(),bd.get_mpz_t());Z X=A[idx].get_num()*(l/ad),Y=B[idx].get_num()*(l/bd),g;mpz_gcd(g.get_mpz_t(),X.get_mpz_t(),Y.get_mpz_t());if(g<0)g=-g;if(g==0)g=1;X/=g;Y/=g;if(X<0){X=-X;Y=-Y;}Z scale=l/g;if(scale<0)scale=-scale;maxScale=std::max(maxScale,bits(scale));basepow*=base;bool small=(Z(C)*scale<basepow);if(!small&&firstfail==0)firstfail=n;allsmall&=small;bool det=true;if(n>start){Z d=prevX*Y-X*prevY;det=(d!=0);if(!det){alldet=false;detfails++;}}csv<<n<<","<<bits(A[idx].get_num())<<","<<bits(B[idx].get_num())<<","<<bits(B[idx].get_den())<<","<<bits(g)<<","<<bits(scale)<<","<<bits(X)<<","<<bits(Y)<<","<<(small?1:0)<<","<<(n==start?1:(det?1:0))<<"\n";if(raw){mpz_out_raw(raw,X.get_mpz_t());mpz_out_raw(raw,Y.get_mpz_t());}prevX=X;prevY=Y;}
 if(raw)fclose(raw);std::ofstream state(statef);for(long n=end-4;n<=end;n++){long idx=n-start;state<<A[idx]<<"\n"<<B[idx]<<"\n";}
 auto dt=std::chrono::duration<double>(std::chrono::steady_clock::now()-t0).count();std::ofstream sm(sumf);sm<<"start="<<start<<"\nend="<<end<<"\nall_A_integral="<<allAint<<"\nall_small_certified="<<allsmall<<"\nfirst_small_failure="<<firstfail<<"\nall_internal_adjacent_determinants_nonzero="<<alldet<<"\ndeterminant_failures="<<detfails<<"\nmax_scale_bits="<<maxScale<<"\nseconds="<<dt<<"\n";std::cerr<<"DONE "<<start<<".."<<end<<" sec="<<dt<<" small="<<allsmall<<" det="<<alldet<<"\n";
}


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/logs/minus_third_chunk_summaries.txt <==
# Li2(-1/3) exact chunk run summaries

## c1.sum
start=1
end=1500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=36470
seconds=5.22322

## c10.sum
start=6496
end=7000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=170788
seconds=30.5508

## c11.sum
start=6996
end=7400
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=180511
seconds=26.4543

## c12.sum
start=7396
end=7800
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=190162
seconds=29.0522

## c13.sum
start=7796
end=8200
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=199988
seconds=30.8948

## c14.sum
start=8196
end=8600
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=209761
seconds=33.0117

## c15.sum
start=8596
end=9000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=219407
seconds=34.7879

## c16.sum
start=8996
end=9400
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=229331
seconds=37.1131

## c17.sum
start=9396
end=9800
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=238976
seconds=39.9368

## c18.sum
start=9796
end=10000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=243648
seconds=21.6834

## c2.sum
start=1496
end=3000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=73269
seconds=22.0936

## c3.sum
start=2996
end=3500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=85353
seconds=11.5104

## c4.sum
start=3496
end=4000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=97484
seconds=14.1977

## c5.sum
start=3996
end=4500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=109696
seconds=16.8881

## c6.sum
start=4496
end=5000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=121873
seconds=19.1049

## c7.sum
start=4996
end=5500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=134080
seconds=22.041

## c8.sum
start=5496
end=6000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=146305
seconds=24.6688

## c9.sum
start=5996
end=6500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=158664
seconds=27.0247


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/logs/one_fifth_chunk_summaries.txt <==
# Li2(1/5) exact chunk run summaries

## c1.sum
start=1
end=1500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=39798
seconds=5.91743

## c10.sum
start=6496
end=7000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=186272
seconds=34.7022

## c11.sum
start=6996
end=7400
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=196866
seconds=30.1353

## c12.sum
start=7396
end=7800
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=207421
seconds=32.1666

## c13.sum
start=7796
end=8200
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=218124
seconds=34.8084

## c14a.sum
start=8196
end=8300
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=220758
seconds=9.40892

## c2.sum
start=1496
end=3000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=79912
seconds=23.6883

## c3.sum
start=2996
end=3500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=93111
seconds=12.8343

## c4.sum
start=3496
end=4000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=106327
seconds=16.2823

## c5.sum
start=3996
end=4500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=119677
seconds=18.9095

## c6.sum
start=4496
end=5000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=132935
seconds=21.5714

## c7.sum
start=4996
end=5500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=146244
seconds=24.4801

## c8.sum
start=5496
end=6000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=159571
seconds=27.6719

## c9.sum
start=5996
end=6500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=173024
seconds=30.8838

## t141.sum
start=8296
end=8400
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=223519
seconds=9.72619

## t142.sum
start=8396
end=8500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=226305
seconds=9.8179

## t143.sum
start=8496
end=8600
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=228767
seconds=10.0365

## t144.sum
start=8596
end=8700
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=231315
seconds=9.92801

## t145.sum
start=8696
end=8800
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=234059
seconds=10.132

## t146.sum
start=8796
end=8900
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=236667
seconds=10.3796

## t147.sum
start=8896
end=9000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=239326
seconds=10.4655

## t148.sum
start=8996
end=9100
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=241987
seconds=10.7626

## t149.sum
start=9096
end=9200
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=244717
seconds=10.9576

## t150.sum
start=9196
end=9300
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=247351
seconds=11.1161

## t151.sum
start=9296
end=9400
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=250125
seconds=11.1237

## t152.sum
start=9396
end=9500
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=252789
seconds=10.8598

## t153.sum
start=9496
end=9600
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=255309
seconds=11.7121

## t154.sum
start=9596
end=9700
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=258000
seconds=11.4133

## t155.sum
start=9696
end=9800
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=260637
seconds=11.5321

## t156.sum
start=9796
end=9900
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=263236
seconds=11.7313

## t157.sum
start=9896
end=10000
all_A_integral=1
all_small_certified=1
first_small_failure=0
all_internal_adjacent_determinants_nonzero=1
determinant_failures=0
max_scale_bits=265764
seconds=12.1318


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/diagonal_recurrence.json <==
{
  "order": 5,
  "degree": 46,
  "coefficients": [
    "-4649726266043976723471353527077733263706610369257003874783447512254940102120134818657673929098404965195569283321923944353719026474811174188723355454183948283404234546341481640079682928932688696280794462631779763202731238170511403301109133436309600124140336075195093263417120030669299462552004912493532674934938095799001108892204370656006487465988921134256183499707398725239032985495459424247408606989002439693296545400523676366708859918874803123861541705485559488080085583557687819719848635182215239885975578840846765872375612331096427125983263157440941188071463699946741893768900435283298706379975629201799095253909897980754854844860601601947663105057197675983417641203802040410503541539051561985221803777416309287687962145622595806235224627963558345560384616830350982988768678992858170580749611717178238985112870415730039644319353800465939758165803973474120339469949841249490997120244285126340864229404108727925162792151621581514695016978139770071900836556358202519880971813425598097022010515494007398219387814327289386843388799324855673895373794726347050535398467207862241735290974307963773729745727995127383318519810355811981398314704378241325977296505497263506159989943475539404522796920722001061654592570920078349433616211801639287310160595247169921482206433942162836183317172084486146029124521618657685726195301589332295077765308885421946068642132404154412186471770303907418598265573789622246779058494412448762386668515105305521996778457917203241012634724303236765455264538764642969593660297885499419741149290366278336000856825731563366241341839189843951626567145765387650532284312795160560600297950442097519293513592202014626473541812811574592515216722430750943959534338647918207222294472468071337862539762842756140407214104048206378467010633905624070639891568370828646078035832642377417027464427420771955897320980884547914668123014915531592984154407727149148894968047778751348316916480000000000",
    "-178513116190518270815204224285717321151711307162851627049835219065704993742386151394658636106154748427232879077016190098412492699481054464148715316903042387786185402166994401423027796211344330366451253535247209231281275345329374183812526459756549983420193023527399206293416980144305703971480800038777475909205302842344799452969491331242804539934121315072297989028611770789710999059616497972384837309482382347219858071076224114573580442806870048893380768813081238547509827681736333153510523325226934306655824346294845394989122728784373087475071694372380875085429066874924998026980515287973491051210544507513486088329506646266105129428252318366900319461421247463582431414086778734743546137054157897532367399470739210592025236146840540033034138592043677853277455304686264116679644417554067732772245872628106514880900118646255332693793401150577422633952458116604406435921521547949224758227796561004625206888072648853122234904345223343387283093177449373007191678856873625387689345838974878956628757437606881191613312236589718580964452141996289083761761460962155103945200022417164544935869375070322799104232619103578095277113818168205535128301999701456848987242469917631987369913197073962757023124433235863952571357200585316067261637741033856120245557961309900335095166191317867792800587142378649864955023027750674893147557333816182848286280840024515168805855962504113623523244240758918943142049610564959647490601195872187288781527903405840370443360242604669584334198388111879390840765348994524382581757397124425544264075687763375889086450588492004243286875685220336439633500748128188694705194891831071499272721551930486503858417527096838012975111628127167239063299678174471535265605277367393540354946083347961419966878761597655715488177530101013455189390986738335177198240374072520682559408474608552335398820344855479145842145259579798757927252128073444344853352757453147004915029057195340895868951840000000000",
    "-3231656048839558053079756963592799878846321428205790286979587000792200843676780520601506251895907251951628564912477490948923345183904215858659839564455674829370210861967031023478988731390636957626371364249975774846151063325820154541176035354728135441756364776140825100366244455278981275846753474705627939408809201627013954880368567036155689196847086769698336906180386416061738667487480671659612943899881023075105406983628721173561073187877941840293985064815343221960937855363178645361233043454885183589962308518283078269868700713534628393993918796013328143433275179007316940417111983085714106876688101010265812953006018058482985319005792399609093864307695979644989522447372465404888561342176860173623261777008463538403325821593946792463735681217670379065448020500536304710307672338071906890521872856876617065145735486569355559575159680475823611140769375492225537909022878900608356566462125096158349953541182300743219151671436952520322590953625010550762835088151213332773627062394695236033411147605369992199946770560439199853370891825958104335187841957785135945697181273223622607159004456757864323558152746331511671880092301833442150807301241955858587590675361294931139646886613801165161637839191128537853000160881458290656547880833640148457848891170027922446451619783039904025097598471062838483632565861673474343242881644788569712103104940311319526760851099824525379618451023368485647597784001566871831981711277341034942357417329510796644927832409401806881595001125536089487820876880036139986719183528254437933485355377341579920118548814777964168296112346536545565724196030147815984672311075167731251115621998258327238838135999499242482432189376622805055392689464130685270070092452382617858877272838353083656704146530548500526788886976291166426350430228122458676434106578292635255252355905484296374501837998052151419552174009957716319253777939708648243578749796584612663244215641384897628025998659200000000",
    "-36884966376484585053727945811236879225277249717822671013589544594706101452687693419258453601899042408190271360246421047574565817528665422661916220601649975654947054632065400994178273046492277547783987453897873952896229511675830233495821073873784364594890408066900879490726067158261311111072769623155074941031022102167184278318263750608116012104320882519407756831202783610662475354431682529820451672464322585724163434813517635393769584403207813363602981983671954819192981159593949927427850249546899048353843507340047816798672386074870941153774505579719200194435485392919238696869938146365965636154292605954278770400247121299291081364454693219300716141917928056070211173822691926307700760593752790845105392165153607656355721272027867063839689978113149835431167445145413731024074670843634765558958927714030928703907770547117812602594290426370864896300061423513057969825868109457366461781221580325846846255793837538572608036509705835330339943048194278471319837110933402778512046452231267325196487256509812094812332141233756673187154221564582984880156262554878893350594207395733681797566231364714054708956982318471904950690879775375979980259851455888484805972232536395737408565100451957485925570667903872240988033701410248563479944145294333258694460396507135026304621984187265998513057095284442687095367529433718715443477090448904464460250991597021881987212788256031403012194767416561161697770541748489055764330562422516723154719079417024397694215421626112764818449453307075945687982935378227521011274037217033384877163200290193223656855608007839873357247215445896580672469996339866630888235522149435617646394569645757653842276979875151939042331100345698552713366944344292306219990136449415607713146988520925880026223226381728653540795402711032304533006039083461946397227278537709409778164878012187073785197412760809606027356024057911160572507204411295336459512066478493656614798999197374084091630717177360000000",
    "-299293632492403540005519625764495742127231175893555932832158792257150905708401067967135850438208628669396710889946579987545637463912673978961564875240089175579173875104752357940302149336341394068668154299252100189391001702519096531183072223085990587836852853700913656072740836910371970366587808002325546148958551606119223942334896279347893687734565478433726163657890880027927276296466720696492667620261887342738442788429133209347154642018905693270845262093010224387799576895095148526136017072537956215818700965517088499374319000545474373392689640834065516480291869121612995621516507262400819669793533118400988358067061341083677146349307563773012006347749262204413821780242179871561909573818717918330002402739540633269860902771457698284404699339471327831721310374640013647729037204236395942522674557652450073043855965597281009701045740133219893762659976037881984939109857152361389561075974640953424716669458679631755322265951736375018554499567745568788389868592302502982810156123766041978009396051592399812218899387904095190150022833382549602814700150012407497057566850270391660483358497653304488565984740151172667364738706949570649574402204947804068292264262525855869746994685867987184842844116382214338977853859325788350602637763096315174781755479047640307921466874203970540700458951715544028050330228485604742718790932479888687800730395046495681782053512378987443445052051816719363158946502544791518290291284645706090666859310064203924157904912538477582616169949062556936704272347880014700475351390778345508873012745302512109160603945226601058511978057666109500033417388536600715557701581695604431070480167763263057630427302552095207471063225841982595649312439650521234422030057463925233362935751138656339550633285711962970326954217708243694596579983189921329519148127805071203959671298589120461890332890370339060847910634799832183048304496188415641139647511524433818425535415083521909329150963209496000000",
    "-1845101905225252493926612431128533126345028241212698712868547307817472730745435677527845711656586438073514494125812408449636979097111072399923010164466717988732251844699773573077834963153148722088664908538119659062331334875947804182185294744775555835597847322641767451262461962409045413374008353653417867161008879559966875207970426029395561319921971137973523055763214125280420147082342946632345577753397909982840042130245399289409495036067430842047143439713266388735932181981772411099011663083590700778220869839263304707149989267574213785525481900551684788957708846847250661172939191228992365049718080684963420824658576031827176081359511026514008019845955672970440669011022204533423756351505101863920976657848262419872505170137143827310394494717544902017909532584828506337830684094656770678293981792563990605726705357337975559820818777962748803781357362267055230475297768005802013151560367690670031375314994961223071986197997203332775014268495901758525400056416508005462204732179630200075473400556531319375627638425825501800203229577549132709471223674212133618311989226587710041284827353183031218262465279618083195403516055549473389188130459739036645754561214181289318386946035379392705155371526861931796652229981087736544377283368669441538398702136463433071219410582987657476912749489073944481539672148789402065401869246229653445861026943561944165365302519674733259983541339940070218122907887065256416351779297446002723184417455293913146141947634018257074727273180691836682276073546286874734990266913492106727730376385624665874573094385155851062601582347269096312197766953798720211777274611442623477862742217256773031557780137223736146077439230559213722082190464725445503939110706310959768713108798113337925291999258639202077936838811373468984181078201619608190568828272043133660652277541492776303559061211226954255939642687221013442974165326471009466311719271891306791755673545976434954224887844580527200000",
    "-9016088676373614276600379028930237869790158558562156140518203683550865602848397789436540963595179404840906454388470634941603470954627351497668006839964295181878946834062144685534461615410976722125334343764839131585524585853167048021035415594540747352757505434884708736462233228324622465657025965276291386540859479293046695004926579220315997177250748770400625147722215397374679202201615895739078396947513169582270742780300035604902946469055410070314482365467569912479666829731996774206134234931718185403873780771694701953521083767342609510382730591179390735365559040003967461277213767060070454811311389253481021864546188325587580444522856669263257076693449951846212299995792276347852071032213342567701356108322773126351371890699634440789895489873844149897913628812513092295261273792505656013571835320353505497306073876355814921787814572262211031266526501052979878171024545347385663405407414952930959464276819153125866983168691580631720621411247564554391688482312676199552416363118013513332674262253394107963794154338095866497237958158774328127054280615600523551669721585003697096565062027147146375585919791041712399255275040247897867495765336310421348735331928710817254260429858164337021924727105733524595963642207177397172927067886487883466580003902822629851177004051603269972734397163691675556160821416902331460283221100505917246593797535176690603872027761193239788221119330616265669971909920173441576020017961788220101307291773472238689561522023419309717745626613796256347752807944925469017396447508278165189308660337467563649174121311352673300577551233000768115688675420046598829471108129439157762597668377394809905323292019482918102825561086457766497605483984216748548293921058050758856316090769111687615599079382505254719381917412134770018731684820924852534150166825735203248450962770804472692461452151492718195755089717550253110223296162852773721373979753544593397636063989596324192542496300161036160000",
    "-35964076015451832748632478388419400246432280229940475754881968084838703418860238793537981049027697142901116363254490997115561513800887622280966516751871701364052921686124649242779433414596961070286773317313018279610151920337406597561119304063726815429632717737184812587133086854891699061818728023958533038668583593988013384063990487268420691887812636572727568283502409115889715737532924336718238848323366179543895655160040952689245091340505491986480478702942134157436370724974315034477191120301191125004158750386083270510168607145141074990537984257368924983853896544009930752217687524990687427851950939615758399779340864113569157814080854392897740690570975566474074812039467846969866211817714544982178685563593041294276056414130891944120440614210079687433709992046414339956980372924806602258594150012133209893201300945802451175007619326863445535892268377030071303134400019023873198824341516383573038166126547416557315304590268021407142606108911063043895260471384656707135841565737787004681475564395320219602302511044564624881496752329074810790889208512815246675207253306628995126097952455354714719326905667779862519339598334728059476239742076433358861077972202266491660869300064408335868025994610548505672891615036995433880035847036351640038186983448039038320106788749875901868145007744679034209096314402899200026823365012128629284785661789558561348718328680138940206697111120319512792313855760828509692791644342625040076790204117300498709554214368255061825912913554096476816703678770459211462224571836517131299867594533545615872260942828957535928892651134887856114585558787214462672860838624349736478591597202587536921960081420166876920374144915354519275988226434266710298993782399761565164436256605397114264821462470555860069851032519248612845407966627826195903555724812960479105897445270030732166811027238039086162337790650938098721620356512099682693737218894834692299542851450998361162515663177908499704000",
    "-119663401401448879391346914668396599944102146405177356396661003034138200575590965414941474559534311090874984464612038721860345353831048013874634577853878694119370239024495772345145009344777871748941350301206785721948009678633920742823674449966307720367158335994340916472245883798027808455111844922718012634642646015329137464181295529815306635586446305637716264468970506009775087169489194972964602899832161133313328397636645850882868366130998011636788477550307640939201575724335826334275997293415017949317685792252032227983432973997257401698416515430171899779671983665354650955014280162189572431477110801671590029140081819792078367059765203704425191783912129214459727218386588238947991330549760603928064745402094835490078817540491736212269417983546604100320817001464009437397558196305437653225425315303719402877231142173388867793850949900331023634666570755813605457917345875914146586142355719963019137359646949038782628898533483766094950203490202983201837001770597679348631115036861792719973598091224034690817672347114433629008617810113791672549477127655448935187482479556995993378047779001518005373946526156361924976633282150050789469442476616969179234581342374088822303115528435516060111844867528393989268356519518915828555709312685001255565542082157924990654221822179124090906836469238989631879572732547057069636238401518177866664485648870050111587725622354778823428138612764216247216391517273579769812416142569981192876287914426373568440507209479408174492213922281228789846816928892043874379658214265570804445700681786400633546110316148207940615429457768713029921070507799879045586646557803431369753750630043862679841697453732828248797508595693277654240628116487371336514487565590213948413235263265832220816916281927183285791177198517299801159772083106257146681008058083859995553191136374230878203370633444395939742524161981518272039911583853831382060114047100853551832467287830069131261001867571444334677600",
    "-337655443724430644690573136609907583513526815641120540272966676797477934188787115980639459832366340976019200214063634787625228683421617948700981596184806776292145128092466068221811432938309511982323531690105964306906673498782316693373205015800949154633512737087925477420502875787355785126241626403482842413554619637100855660800026371151197731788920363571676350563402656654090737356439096355091195502895404782302646499919182716784085564130486204204250963987767057696268122572827209282367257880273401763021201503753704073929858293167673251496169079459277232444511445799873507514126650334524280907254480656351322828703243274635598170597942299371490093295162953464129487691910239421788934508839859850875347210727334532136765029594682036211862708059632898407492495197474730163198564790519782308868085901296126187990035327057712978447187142820168459101135711652335980626551127714275036666448057696835424345146446163091692089764134917587530689613402127858428715414245445933887777032664338647392917895371043681305845952846230307890071681069805274324058477854148913310055120670784098752815679030254869593280892428845244616115751064048175103962116081603507572222303603574067570085524222207939744116948820037675992400682557392728614305066498117540795087514696168357917772940524518868611144205127809609548134419790999668638084200044049058420290905272924872146361216229829611678698914905306704077066804527388467598022262816209452608235481592967487920507983504418839680133568504947048307919729620790226538649425077645481475649747004379698620182421549385153910453525356527763750425609469070375637667889575201097683418093738873636676143416972778022778897586672303123539219685644231736797927928349383231983520939015366679890653849272505077874120896860503458334120919060936304698986569950468937207312428650706810887997952669944769636666927155839680588044390639543667975153201806848300251849702484885805250725857827346579954955280",
    "-818570994567974440369369409841688584140440835289830134320686199821305541228788679772050401417156272908608229346754303225814119219280826836797767667415234902601063293537036779270884973311377081778465702419442020604009718386346236430100522029319198691440036825868634756327369574252556662149337382777845877977828941644171214885793408458930610742091926759204624901871240615341097277664429231358038042142795529266782634129129231143940692148547748292096990843140336939794046345847190301885508525362591607298891458244700879670276190021899303842417719543658494662069606950552983858038665934834143999146062463421882082034801672876134400019409258002041349438577034977603296470497228000661395294309293690547235852272005464220889544720760471576001335012211940668030417294610517522387489134605111548090960778904070750241054441895414705021316508307635662073222350476922153136056271502863033973012661145848279481806907941839514977264120714704309920619052469208779839619390561794094993080248865615507635604915618653878828553413329367586560778168627954389570058094799976769512176075409799215692181459124229836205640980691333817598735745717815028377753972021023257917991056255190648629852978931492125859326256221070371124744620972396262014929729615712155538656219395314681342280553652148384546106870222378130376905087087969032865414736547120946413156035867887941611071351661989024426022301567279234952634476591588525731876352129504190595323507535148500367631940553196469621198241431341133360814106273262936208158430926734739546357344948634838441211665612262427587423911728038715556375567481084043989374397589671229409360262791853545910363506011708837430765719319604643192568682523865378213581311061802542148034574426063022612461787394847286237181788046647836694288996785009012782140244758787647653104164206508608974945789783430668527390561433583746517850139718009212979211539080368502520553633249783842861761535709357186370954032",
    "-1722877542894464743898626581023956776727787260878241617090093392550581798054558951819087105894780993155282443743894649408175036629438883267863256469924693541919280262387409584879346459581443071426942694962233008554390092872435202164211542166769262416186514802414738142222436437319169368249476067462244041189125311465253540802821650995953468502474011279751935192133311914457721976772774943959809922500595651584090929853452676018593258512218748849040753693015600360359347513919264353707203138003817325729208184402300228439355732810638589519274201415522113561541024899248654488721605361402103053681968189883146265590795060852795620796341163806553881158225991501075455648198514225583533695772638683326959674457833570994356091250829037436344436016407893390984857821933700470169557526780498342743452080686052653685850875182091319372039051865950361584608819764881025442283370918312215214553170329856273180672149626574516003569084718686822749042689518142126201652311904846032286237749741529845889894127734686760826910019678227891147166723044790204647761027899371152123671190320741470468020334480255980323016837692176107815966384704041436090945067123295303839601635894426410689192337158260442928977425231958411685844940954066516241503562036078713229617917248747228805656843711984879401020777007108268487892135877355633857192854591111747708212035386095139057874326287870991101842948729402569621704350397950254097672855260205460226150592789390891710452487680809584487106279088704363796154504893543255662026213917857377812978915523759379852976332199389636792769585763149149871824436298496128058823997163279267594397957850920223072446951863414152035518309098855425342224230229715525239518656222942696756039514701137340292730721310652880112767111627977038184339721680010873040064373133598004068399660762270813379078256377453350716552715151702230647475825036318164636959059622912577010876361031346515919112955225373943864468576",
    "-3175300310205490642492282115885386862058063407845041668431126723281960076414840842052989712187006165545098278236699801296245063156471092035937524224494584232000668390973829005790245642152338154132780585102122840630215685914429960257739145842087334595568734012049865515247972529182659597476314964803707885927157480191536341623878551178353105762600994967625672310071102998355848228261696805591825307245173503736218428575417824079465375271475495388604401235514901222981412142606540123896782595160689810321652390966114374671013259126470689551895669034525013269265756063828684115491359320180619144664804573723835257515978290930116696303399219378163290827419668494560836987506800004254956578496369111315872502285289753160995559980955284266657977706696548432074665720807763677815877722018094721068412256188291152245362337782210167756258714903396514742284217047251737185218781131740446817660116032656826933389790711395849946045725001022331876349117567764487681290884869305709144260913316316227823521673221430682569061819657849737016893069439457003538570395312378772497795384027561844714127410782489733249228061878592375850412387845423960954703290747352099847949647610510218096091481736292060971203891111951568102331290846651809853436785804358095500899808789563310416781352154046791580443007725008564509555724780108564629953766034948861187207438818236706913345816153357989876280559654092611996734340144489608292978032757390350719113442043620283582683057666130797972904804688047789345447597659371262268407426169774588288917640473951658474746598758163928048223715942871027884072647130394639878604524920661848709710787713279198873540516241244036863247276518813039970053994083310106719026137925915426573916827518764048210036664380480846909469353979951886018502386657882723749576554018582693923126551932758910172007175010440220375460105229084481934600537976959005968791910352783010400867980447651596046581828099006040004608544",
    "-5160887145678865379719596275031686887169431847936118317640292019081030120626647784392765246807638110398396802572863843680009334744510746236883303995036900789352490198268425228448917059394821969849414416395080147020085912273509952349194705028057227410382963863973644245496115809487846976760488946715295655126578640359959782846004130639286214368453674711834933965916276880131171705527141340430397415459012362435820730790456246705619871661419184620722064809314856498483875566384519186188868889683769308038965682040218437864993889415567878145848194276598600555954294020313083546262364326250301863353642801376251065297363071409534645325587804441309777505336528275423282387728264056697335465823311625375681399053617661746176665654853154364974713269504112301690055651191499165592421127842409609510531896103540218213183305186306107640637469780550912834679055124853858221967741966847929609295984977719595933404536668764693088519968238143984156421121182567718503311590059232821245186805595650250738883385960619289519795809382313177575240479864195636021834051912471797346590416934127881217863764399407713412413908647153032449996678843074876037356551857168361817029145621406497995113178648351528082834263307554757815574345501548715779478034710913821790175897172717147045242575143115329407549954374625290481555322770214295334080378545227641047830346328008812987671958133398137263400528103326660566166808388320885413123596779105429058660088300270302075841170696722584666321845004670907892572055542592518243281307169060406994818137724473966785487384991972311182079558948324251372032602717569290658740927538018276079506098690517171434309829745275974145945511862260411016186397601912603470496689567715786142481755094757320170421288030369402451857758625375097466544186178135305049065491336168550864786868836716799164359814487356593264380298644423219433652502679248373104294052470837178627683498616952571704839475146736654941052176",
    "-7441191284755366651140335006482620037832618808854410990118947683263875911628520395992261371728952443332619072563376955592940321664728364815743739800811198963902173910450116452071600420829037509804180599731663015464891602047806682391538141834594184905880171018498089319395155776868194332113167494952310212235196729641749901760756503070235416241437306966337928583933098407372529251025772725270856074831488371591565881759979181623705707814502873527047200037572923038975667896211570786777465477054815789184597681514879835851690420521379158455129100491827329225264399517487099115423564214200589489184344242726988081952349341313454915092714753635598427677977117936488292888409050377842539597899211401858018706620927190163011117146113649704413667179713466568954412377253354145312040779765180176807983379333505428095944955320630915370040670428942839002453556721556025515774973545726750310499442062261289454458219111242418256008439145093346915393562087930138674680353845544481798485502223507524893140068319204926640619483097542251509387542937860533264522325005072970994642407421519427610692095740248935515413061673148909002335987009066725563796375447596865483711022409732061097585510049768196170628829012498752757486070952035203523780264776251257238746716520622158742989288316229552291240634675843983070095490614681842427444899896301687260468077765242376030138323288728181537010207549033520371323066429674600743653953570091243588777078848564197167463806022687807931674572909172195337151803330017694805567822954050810703227112157175906503157131171493776277639313120169376527769483401203847841365338380906627569080110596647414574793441754912117019711001240127306413038237039900861170996288236989490068427940899936992704285426153095154023827537014750118264842596860208475779630726807265460121433070987527802339321407640094682587250916890684283531120365388359361459535414540481369745160534720789688321823800815978334461953856",
    "-9565264086072467255221003064063905881777077159636804323876973762055492933553845697995391578735978980195018680008772276454755824123813695642247169394927838201695786778246664894015256084031254557866145607378552824469836240482396814925637422551246834296773980519388597008156016285982202339889503980521791855522820460458285731842735426952097248122689062961506691017913612798795794043336347779265976288653994251275490362699771730054434717454207672605771637556991084617050457721645137958780382701904171593158833232788803937006455656990960208177070935414524145607986866274316506063557133356991182241690754654512633897113814641383228116822531378683696835808071518773494548754875189023260509244797031843648818644829199735911533370810206845229527770152057246497172965798446531835469798939950416253497803711185063304258713689661005736923496651353083137787013026042388615575809806260126111973404639915472686954885688835967552757348291299941279636084019891890353060947761129568819742422536039762948054163353542351640699786014509149227044359823949988092780069876472319317660348823293039240101842664082605965462265009984842708317591661945885032520719931975836444095675298144392049657173404276709718445051998966190550027314429435228186914462880388166068471837012520497516268066327767648736152665634316101853278028790963444546422754483998903889648824771069096301754859649543120902544375031113373164522450145017972354911448594281878187368601744722035961856567738553277016404300821087528356512158646544379039918835207798191802217922679356758496363910925342003041242565446331753829889154426119678976571617345416060021782462313354370188214910790583206305386113177234490462466985933179686602255408405363671499063649505104001263314361228298910095394913719770467257922136600021499614340951290639994361114586569477668158135934011938537305239377663222383137283828507530269510880761667391395648777668145437715212426077972258371078627667632",
    "-11007911961930025012068250583690064060338765218521525912040939172779046008047855791745928885007949795388891432878138358977319681512184956051675832782766645353768636116710484341017253563739486392156060025748826154314530679670355632986108822748474403189882690200335576417878970170687600609709611231514357189862783230188874344485658350390056240240491036708815147977612144657107985246619508798657545255888197343623752147125266371473600444777177728085515996490232756216122822759909321190758055958737849893977693092957562837858627805787726621778128670114378208608178892508038712431525804647378643682625922323925181345286922159307902448174712972501271489772436672109033071431707753686209587299681969460528770482362136260713603259520030002835605294157336722508224817975265394822899321784100163039334145275330263084484873067718063689476669728040270230733894423094086296710092581850545935061302277219065014878892767314538760764270915774238710873604444839107406885098176121478507351186578288553651946480168561625806565974377840786867765436430150295656646049053645959665886952184627329819476405375774814462493471229387730735479679071976112199001019446770854749426748106053262263251221611695614479178266524748014874868033749540017619040714963807998359903947262927789005453804005159954503775480720934054284584512129635227092574151531416145989519432922937047579225587162788228006615592592268835362543483462084058446041674286932536577975803896963926436450642329368532986273132837705658776947243180350705519999970548658904806771245353071878051563957304110106313047352241165013441857731854120155949775648231713993119439287034706422292073651636648345045550588864283663819051146325767125707370985261972718459282418124902729215199145435253929262210202574696824469159947354334816717421521524539804927300312729988848948293596042403329045227745766526771186248722882002109294781382894734114760242916672564230883865813664506973963050097728",
    "-11381405774629091051616019472532782227938932587751062093523200804009772345655650057619192916865271887336459136590112874946216376104615385784072324312862022245663160814646095589231195523203024298843329490160051772345888702587034108465018249435689741989301398565353014672231759551858805086872363179003830825307574040801068454029848100837487978631448193694794558074477195183089427550289491940295156002174521639903076087262534452770284855640956246523842567554104680141888104441466201568587006566989100155339135025622810737428158439463500814553069114016466202713140408259369498451159870534657885202059284455999805809822460107057039005081336180264756039263083779027778171180827820688933506854493014854662173413011695857260307402895258150507645151695536586095605426484892480767748851961816348292278517420446787644262293202067572662991143231102970748269266071886920429647668791397869743293523435229720292126672768092797321512059416311265036114040406014274838408418308892795682469457268921432121833312613437281482400773931395040081962838856740287677295382254395465650827915726836085348643337058699505023822435392105918363555765914800552422978592304701199897478821212148155078631418212898305436726483938696898329213879077780705541489833670520845843282979312748460253509536880198749584610950179990572060496814858745668318152512785546810777405469650526785335188420551266684784755888608273267491633103276468677750368006611227212886949510431532721980114166125049903984073351996896414926024614840979389373555952832087886431782900699155197774258769316995339225497960257909260260769345822001343145995813970077062542964177121226080696597495009655908627955381970404780166607539763953197435974601339284092696670581241496628646673024720128242119537835820980310762573343746458454863132891265766633795198883085205622378100748566078087516450538476255895329549913512027223477086257492448434733807261604536415129993257467367446186376561072",
    "-10603568796237292913908468412741554667742003657383983265124586900729709126766608250399703592236577948517996477341824333491294193411876537885734553464020300327587674355520589496669097426777130203445443851003894351776540443238212792060778132651401112618255353979344753083973785547899702933797825341522243289750563632097261408029762699905567654863306280318094302680747664587358874139550278922570028305678742068330020462710142839986220480028414959807755009003233558793393300338258732695186385133980163071680116269666771717541125089893028736897894566553158933694219057386222228465209632755337961273975936711918539408567834716075494485629302732375959034839390704717085958701038458330439511289880587516680925007112491688243358161481036147160838815134168601337124864761273412494934971142132289940179415565426009948845365052219699385268780399549456207599880486711338953970993201398245808646203644216834006941819271369701639436007703388729409099866279265693048649646462467343959791292029288366509666056103273386850954770131989225221428725832933323574900720975851510061675063455593377632416133877314965604524241038644654631305977150976316936653850035280518025287660511647389946413170886175667862346726185059738932858639290778341987137021516312944078236469698544773172109154913481535677909282534517061577989439377864926532694880596111529449023307248797723402948319330479470339185439563806585226970208509832851940167554614974265722290003693076041484087538700624564433312527652324136149728323234507338292496686523912096319615596671707171741224270229323428053830312935769804123934591326499546097558901203905601962910710106446704176909544893073031232577531260860614496843855518147355799397333729086994997436385746458645982930532353174035216649822241675925505772098037481035902281951653587759771469318989845729917666146361823448109345458948076272992054256569700518571672830458342166848570533174108172100697186929255163566130846320",
    "-8923580188630952425086767171585275213666374289220598180827086562168499082922138644269186559897000790955942306070378946001300696300085926858153066989416603324352419067159178974277776443496491624780651938212629697043824236207244426565142021272638070086655402819092516123433870523835206749684512288913203696979610018811554298086171240829648176348401155452343190804271099725443274743374859682355401737575634588373110818909187588283667435686746780337360346042514225437056711464953952432984848382494021624389997991525918912229711338517902695683145571105164916506598804087914595727352668841448248455532993074451050528874084132329512923125319698311806098299864840990053374063841829497880333466913235005097762596896398174413958780199659858744145229573976358983109197648507573543769840990949800479978874316052632127480612036660403671148303834920885422203132028063072439419619234740798298852829340945594431694224339293767104578845717489426644026265984833453059659082189987110488623431505891693126736997112293250476558871205448046872610909325510593087207434086299307744261440049027910745924039157495523588839413569097448101848336167952953817650586797613178164307687217076810735171565783006422411975100448399623913381795569017007519355703921137739671945322230107666450703665559559066268204384144187309837574632434150127437652325216789609134850835257350988126763400242059667835065385150175745560399504588718418455549390095344427278288787697823354800204239619928348295766340176266019330758415504663023554264544642581519140913973698324128553631019095202340265711695270534706801676237538672406117417592796538767105859486504862366681329315573695204797793308689163124119423167097316848208896580726541788489419215488384194087820411214886665154320635439469302963172257951675969493742343260432679174881020261353337249721401177283118190301844649345450018539038197279006608409257330305113231389521295391132478899177529103241631011899648",
    "-6797197067467466127030153607908176016289050913517949591473534345611032045718102655654055371362970288901944173436419371991541404156880006111038419039115456464621975351749351304275899377326735676404485834818098889838130322439117714285310567523433465228939810435871364878345434695068625927254094330725734492812705431445713769675531769326737514695580693859953258233883308553698456515237287394568724171162506117745266059079196193301988013898555466209073882384797187401812014759006726437988849536232594746967365809889357753985454830148297875274438433382959951564416927959258170698069645470961693596710135616736197848285740527990796707502096630995432210471234798464805910102924202723877233637497557475530548379919966083021508832703929832985368141962848380524998878728440099492456350357477027378945900425282178610623994549029597794213622914516680282611902706074588336156903786169118572965584148660648645001594450465310153088370327071720300621974889430365907969115529253074307507006169486610090959320887753706553773497875280862757634939564082865450310024138230180294134943974424121080618716794294716991542640568436629481498913576912896954686153048827895743640755571881314680064699250994184694743298364134714544993573471659060073663139416345918543189036879456951194290522324896033949831691706516533466736749206070224598146159800079337585205894045703287760115053362099971147877753191936902862504440876823726105883599790475144338845412085206493707984047664141238219632807221220345788548754821789689021245144449691552058542625073663458185284567985430539404371474569736061415043712560386108936115898886366496083975631458169786287944274308023442046603032744577840519543260799584431868144691948983480746001298307165067629647032003579493276421484129969424955177425696700629896824029696912761376495290002145686127642748872208560375338542907957530185602216333393548857024696506164631281967995707295029368639359448160103949987035872",
    "-4693769329379148099329861972977136938758034056825634508205203731722466615881597833590897731420800156370983823408175806547059216577414988263540961294026565934444161378445699936102494210478281668549050979881288200165650962829447982128334189153911010673061524981676137092151797211509714713545941683689160478737675849113879896620614842762524496227713512546224539382949147228300683741721439502735807457131179233203149336447953259187636718444716015376958584898209441894354755898138497360736613402272413807892776613080906149264050379595721474806160645110129252415167745098126869990956558555080533411542749303227336830330001122232931355377240692237743274298443703086064684205539952057047348538098031817466988960721352709250048731526427481912633707917425903980358883232236909149542584428518022853374774879046113719875704266305973814057268926724946140569962552196330958497494753963368629453820318496500982592596427507388903711853360143609668762824795548045178321429788643538891962276869307060425276850563175568025816974448080250754045276752530117278410938677425262990127599243535538196791145015023284638158869604824153413544797960335372308214999154698525051720682504906006818866432232783818709103769417845876011515559934959596848966233876842873616047851143509669835599576201215827247285018190561606498907699844609843490367758655987285596203696506592038166784159071164871271590737588188035035906310581420781216337280651601800567874591695072157606945289320751269620584961187250474796753358417970050069055762865589774400062622514120181767283022182954861722907762656389811502787718408906377971635759111084565304245805570458632687227348851564490521057420316618907630008843849846762837195803063563089605629504522412768938647860871426853075766469815546928405648006388348353679865165453725127594731239264808488441364721097520543374929178790148851862181117393766685021493075889755289912663382716621972672450498099411209192507304048",
    "-2942050347305184835060540162622514036813365428761762972689268591444604281550396464236961343906292653405009464395001121865666070583298239854825040499182422527401275235671563911449783434354533682174530650778376017296738937293164736991107405780127943363706991698750135904037838706700063875407206380269525824252149844410073754235666036002961003776628489204875072862456824922358719747900688829496323098249532438308578659108229651720262534316925588393215252524412823598279695862598839866488568218349996333785068574798270281440039796973842247325146639996220995481669615443835137226185087195666191721756502563948886372635550101656404753477972868691317024797007266770790013159678607292931670575301298498586584237254767880045166392470101203792211654550590976766920360347326622514220148474826056928239760695335367632405310217169620022622294433119919760392371626575309147150319323206744766538941056658291016669921043674802994729034033132964751160640832639379754524418195665123665680542939250634816541897989807475417592001565074063205604411543728715029336213602118090670855998665935443578441719200381844121592779492893709858227692530997774396833257505424731380266121119959216292752532880556279421851414871165761199211446998552647718086550162594710534360876743993308892225605095125957331808652468863257321818919466015136097400618659144668680904516106026073455356119400758221958576627928970567833491769543709832291539169116832912046200900109492150228583217281098485928315850066463478514492054194691531237637410074266151582333393661518720514155327753653638424284740211617544556442424400495258487838666182471720354676738677970017978408612472891411667230528655595282546095497229402613334185819438600027200258951083721051393460654813127922329932660498239869765585148024053921418500348464415493389926537713300990499158424305000920672282297861164083888835015766714301631220450217900147049271875546701252014905956698382936235196086304",
    "-1675317951994264871450534991210631158417823464053709799336900985144347123890614015815612877245491815523993107774478508241651916881402186674370401985104364774341280310813607243862326560989127988357206855219596813714421889399544704609661745863348480750508534494705571420014437697365619522815566790969377034336583968945029426857367063116053641622392479680877958964656445527827043299755699805528718473364723649410858313779417365241344548956135647654331104836779115708866605702176271385681755884244268398668450331276695177386952387104718408957752597687343174814767771078167563893083139592273400360861268120854029224186159707703664472705544536147640615429382556928887586603849941568290695425552262021184835666888344248162353072235542034069737935763155768840016967083540826716575540115453610525153209455823449678852370843035897353377085199940766558807594020306677674388768408265389551420762043232284475777064787501686749262149149697013463994875930553222685667307040989910700721673636551517710044650854151433482041476928983266364779815208364588948031039265773917484815929001756428587470777265843937829676687264756913760692912925674718772795753464456051357630998235437874846234868747183275504743242179487352553651716153258800838203799993142019769629648697593358053843435143120333097762867209359874194934813397722184915319621485066166658569326338853778090272262977124160191817473612106706868361650592085005615129593540661601896214315492750133989809433415033474333076661697158534191350546485521147574223423156403602574332549684965601230368195395202454011326100182484914115466402519586517622021659110744541958444425384110957139208631059347177094531332561418016712159154361501085939275631488302632340694360935209717447687165206342028671929964191626325065140739946479142506760493691215682807536333967277515137307522038615298813273047308078952844898953222152878733823965172016841321239013974957518973873659074642234827845937584",
    "-867157847856886230862453560942406090973181607520579464613474791515244259189596600971482951890369663056859575373260914014772782603899208185098188587159443726972259710863884385530951957924430249846081869140507442504065980257689969488827771965897092316839226570602211706068828184940867809525323628498780656456794723232153398445716218653948155678019736221818643945285825158246548968340468571317480046736224224964251667643508922990214779533767155643676208865911943961831679352953915067030117560398076766660543785498201951767419924144044222629011164033951054194915283603906199190071696302311390782825490868331057186069486547274955132877498713581701501033679801162444451360607252463267311133363353909324827989684460905357554289467412507260853950297076992353340525528417646996788372135418849585720945419152977325385109585828990796584713894262793395438476631248991622912593684944924602067637868441677337178438901547352333176219667407527162333133356474497172618408688233463994363673914128563230214652121779938332671976898580438728906440105589915211466665865077441514703059369234053602237681040987571364982025680822287193721324792765975565854340461015693133268290172667672596741042522355031488455795700098624480983251436392615332931651384586052773976320771059297817975556909973360005252839292613417794202444491423939785016396013001091686559631852513202942616127312335037207415161192724766968291291929170026952462421592595978786094854044841749762925804991170238039079184245183443647796713931390500186788036766623033293995787234374573945717321341232476140771392178585462691497636528597043014967679835034488473067012417805891999194014840231572612242258616935902003318432130008855382477582733017378692289624638839818915034677962502395182851645275525404593017263725319929164629956708403321495114833370566424037180480906677961385880945983555698535307267273205930904060464216612368118807805253018885468431283456098833320928776416",
    "-408077882018684939800305653857423576943616839529206989355969202525437793968180770233728863803381537805740577660492770979542163729762269054840832159279108052683139357123039634354308749884779680632763017580395411028398036937213122968986036998046904131345490977127986261495337527249381160586683889367952538446427785910498017066749449639742776543318867800589222469318188558672561683908944054737827062312317854119373249804368344583302344754652276124598825781976219406153037043451753442107764089000247527437891254490473638925788918115324378630973080040929490274049253237572018151319293023468878943231344623837490462135450487007843314910884966517117863266152522546872616759666941287441976457780104520680428693277747305218598061732276981440399722702138126343971392239020159741959194312456271768980705487539600906943310821913425805679402218640462715652832023732832093463453037148077403510033014621500687291485683297593123480655833195734189977986336346750284079126527823098355084754370615007103645523682815381775377340739865620549508143978203754624991213179775197209794094388823488367226292999142144358741696012859164214094896438583458005894980028663942219366343140780090321491526287689145185975092368867101520224278655438025249120009170440947194971401254096437976340024649084321587355547606161385606950251579485979166324735965419858689845983595907405046068191212597007608176773478903695321926908564756761493784993228136401394525052831136396571700602114898458199862695165348027690685874923802586643508393955156844058601087615375120639776917722013508509035162826655161848551745366472703928413868411633790515982656429642573796860648475131619943646092365478860422930319462026106219271952644421621251306439625611119983962692682960322057785516613821752073937349829081177440514049123595882608194035903751885205775055110355159266452029596842189608777126218675650195811079107884137472201823456665847252340886771574000095349856064",
    "-174572898118380366633861169449496709375689773025178006194932228903465051782164910723620114502233844435606295241294018356217929525113497809228810237959170165539831350569758111074094716596197398373923969470963260085137304473972702309264706412048810434948738638291512353243477382376328828585078023660789961404278818551970970554419860492788295844558215339594331442520098710506622515177471392566854540317329776401106442265897939903673644915791098047664597128032186951292831034150954849883815200540411967676991719881692383631600742914832273677030217021434113519877956644855858277614339649114383611343066293556266865446766494616913470991201783692976013632594853695310478998564962131020326316845993505672916305235654948703555082268135787927204850377525854917937917466834701597221545307314322037732573113038427743199567423290437667367916409806039952664281584586301722020485731157153166655188090280595879756771479557252141857296954049805792672643645104262878179914364665717138850363549950863835921923293471729816409316683810168939399520946541299431176732951940356242673894263100498531713706431797198804806774560502255929654649229421342193410774245283784953515281852469288088145710892623541276781366684029819727341465639492203597581003416720340085275499891509042429163256946965154774861262946452696725861412162000239261369096801298305947461478838798378237003859076268855670797888615777637053991262717774013101145424963017315650869874416124413947201897958751248243960222192586781155491942057937541944272201280853980242244306087093071368334526030158282847541211500527804489938551730268597058109583019884197571473651505453544704346769435717084609181833419335790055903934829539743586276910597979418838108957168565846622745884868653388619388124524954276011472533414368738208821184224133268605389775489776969398958818905895860629386470352767913435340720358316310969777345492732743321500549680981122947008058096778398461276815488",
    "-67857109680850269956939889493380588176822919106523966189482123858835397539716021997679167134385651710853959432652410541493728525773385582022051243664435753112162887235011798055858309062557107108042043608180527419485008791452254024385395975606780166823668728912505461047448069939975204749768310917195245737816578670138601086674211158087115188522493921488841876490451829977248785722562450672295674675408562797797506627844250888066446623972377822686140430220438869672233716075810748721458444637166993163049420053410982655758764013658736984031415219225573995230069872435211267634517934815539861359020681252994360302292565848366161971150446684609257113537347973864167127048819539853889939995289400695990693821285160950807087015225420214245665863361193640410003174501935143679913070748848604445584089413868714863968818842124635950273393391074116348671096172332918998285048243384624250547990197351027813483120577045907746014714546975537645757962905204426416963870672161736856203656908111980258439460167669972319573132618859585503062637129211028894839922309269955125953182486936504621825356915387895430368886374612324260666085926807835067902192461547233401158790969569568292676178980099434785388047645854341276973091660836073954539974253653164468069231438772569339659413343537077065704613196210155443033295497633127439981358285512277518469489237544046375227318429744237487503748538690149992815227263368073733298146183431631193711312389540314638050135127990939753535002836284884719120963225141256751444236005917362601297956001356909590741026644567377307048441494414527822550419474004872781123033602831213459284358860976289577026707788343733082125233837366588979373208983393641086033395644188044141658585329781943999263758272984318120688275450454064130456076837374070488518408280831144622783433510062471899262488693867807344898055156904005138555548713450557080765515112443581471282969319210846362977656926119211851985920",
    "-23946307142991384614323118812070943185768619199216393583734692334293169743682124483396733812769613395275352792672565594025925082193644364847588846009194322261660736411693684301947622922556714841940881892336431375002761551373289578913848820608646803876031037016626588740404852855419094600788538106195728467117362257242532171793879604882933874025666841071778528587952125200252795256546991116484822969320635003571780496123101123346711311142035750578738990541566664347880523748649697001503855487836290159115309941575653232819618410325380899111936853501773703000460807278050940192703316500505976361184636893781141612591313944410377719135703369276612834637873237139760704459487878537623873751827543188652504423172539100494386337101086389574792739756096681492879721085025279602101814474658859799551591299462625826217574086203097651888748054948787160850571907375505004465214966463217617073154255850396856647080352197067954318499670120375644147303618011198531348522819899427571368650695898065166984960631539896412627257496035967112677068355080416430182961696469685381731382059666406047489348287488580849689196020789224911843876975654370700607120067354403345192565156148880699941722491542006655056618868682234087896534780612205649008338240972890844729105982659316307293065895541125192797282345438599058745735214756720920561719881071087778555707002488095201909621316757744626629277092316737915430567194804224682550253727620903164125487401470199673084379732848595009277399188469519355082554718258072623900156843989845845348685167426879546696623095643031386052724056250349745801625283991450462138367663915101679848096181595887993285162604807190343609350530620734181437269215640163397138525744076902046580843982635441145227782732816573732246927288453235687206300612859191857371557316538829043120124169358702220882118113077316655572960102607427506879390853325129054238337259155745071068938837615363586241770956166207043143680",
    "-7662657691687652637982613186617396538515522041561602336933178930828704312748163164773116924375179708415591234265393813754423994315360008339819593230358192364984236878305574078115066383514066870213451333688074095878205831615403173746546820375553596056647338596997755606928585936674588896897667935204703275726014270880921441820778816595489193203465417120762567613902519232107087584660761404115560767896477209735270071417029671302845646876747815494280018924367156395497857416044401077701722704494228072842472532621385555947636235831722808361346629574213191499192995073351403724045533208342485291548036777156849302476802526983556180850831659359456113003533876433635912705985262712484392870120867425387883125317631249966429014562333043905042785867724745714840119576084935796929536392522146987178320876755744732599196177738981229428062400123185795457961123855854609185944414047243691752750962090842256569086471280855163686605614291348924112945133616677468415554724712950238965788226447157472827090755054297191767262698983560491334414080824009922943088116037678116957677426407121924748989328111025743715966446819965309280066720249925405114041666096151349041646314843642136463091401396660292581400992944789133954515215851411598211415767030463218843183117617011667757534988184379118900705577003956967420996722872606684466788834493735348759657562695121996588222740452550170807198686157988312584800866866129561616673468500718621721166798023491543656269512188419814850828492556701117123968307018590808621097694511578902232649818470342523331360839418237623113496703153575867401809246858964974657070670977126018109633852931220529987623120198087930627854489514902901201506548645584885514335026296471935259131275396504383788056975669348857190838321313764870442976455989404862602279568075090781665138932393983756336795882621806455397511456364142216774268654449242613981956812494030695060577748891240815519677485172402951843840",
    "-2219774328090824429048789015781205360036148379122837287704189872442364812732922040503828925958580415789408844435096703434696127787640352040953997591334534286526717255642583202035824445050420011849865922391476453859691667955443902167653343248463765670528973715610393703288057174001752036642758095690300422727025995400717279517393403081131679545366483098246655989907662374281900734113613594894336569409095972877671046827205865267665066989905742632485623415702848434445410952663032988173738641286744583613357381998596387169398051469901763768502653757649069837824565418697375756301393768272858901704060795524595069952946024624006364475445851417146460738423788137388876864184638005647010996073575122996455999809596138498263396099470620301891959720868424846762498455396168828409638304338742399469567589992162752057659005274477371178455236384402260509434299862458896786511065888547952440899612162131138357205874392891693217534733613187617397226857843666804858322040212553080692685040961868817790388197309041370244403827468785092632969356234883903421024780947720818632472716439494524360628924872113558073263286036464283712858777080156432583315858513687523059062971502424441511634215451728854055387311716302664960645416906423096487680933687246219037209830653912186553969107223005593429739396544336519668668115672977856491338892057955546013174437965257548934364855061434496752958114812336810511039517512915468354013997277723696172086840586744096303720417715418493059556803803669855717406764008983522643538604138658529016989349905600284975790106589231358155001211499640748209284604999217614187839477293098528433117444713002614339292472957945613489451837322873990797495330770477567724566990673485224901367446330802284634719162678450594627306182826849245977120637130421451180011982434565111415060693321569762523937717324990575031846205874455656295449581302622504195180964667657343167202186714360773602485366167878386638848",
    "-580917606797357028511302303305728117415740642103223053284306776482712643703604187016599309906997170554050996721443470618647149914720211335343171909659652361628175033709180281710704817402982584005099243125643974710403760691057248805701863161390390230704389976669868490465426398921898400258419824755702148461393247070873480510418676497561709285496889515650874483700096125764651362256341555467019614203131470361760687596588926590286322322669519779166096729841149330116199370201756386537634290246865987477470250115028969010627505804579498453364331344830347838084612847407822318064076798544278334796631597624326345907453011285624784391511216599633395335420219606486671017136213300034715103737187634860858479959987585724522148352817694587336188573337394064656101658985162543342481985398294840688354497733689137980662019986197668688761229824463827803503598440385348001152712028908242365249133244666207140838329911131527349810676361292982621264671417147144964940087717349528820342597774759581056553446484758274357800861591330446179898329599037086484510235416660836713655264808084805883176648840244949515941060494477916115632858802280689057408615518198392877701284830212019643332268402253934440026480456810135025064898097871031405779142761707588707016023553282212942994777167975073082065460646887463478319999985650625396971935810516284445720742432703967625645946811460171035894336612429118447324741698916612375503421419287282873045258979158822630768519577733609270228929564739905421313816021984967911567643895482351473185522534846791565468354714191887639021037208845837591237327313498250169444984044187987288033234063549433475459092176107056809674973277108012733743093948654473346241736761623303992621361103122749641124995121134177455221030596827018502550458506450606127650442105256178725264930870545309670428771008728258988376578526605669395557279598959315798004722368138192631667048109137409084559411664976684294144",
    "-136978832380028573222966617422289888171361115877996480947832354699371235033863460460809510158158607677622442592079550515471083053773385987868807369863764770477424718113061535128998058919192018096547947308921872826066422314038604661691182812162600975171051418490188287130007144785349894948278033945893026128537852669861082602804378449941152414627633803279987918380246365825270657569414253682714487356860938056505438895723131300973422483650510372103563034799847256537964851584684022928813462705278478796926616820731140217977725318704827208738443956410046764561560139238071766443294130617605124755505254022420372717358317165934846602491808602774266601633258661243885943001013238908063925593353875366804874534648338425735536335720866638179086998898533983178548829215840163161128753277921895684626680086711455412035011669898589831671980360474795368201478787933205681397050447396859874927081211076528780657630410175615318267197603447412774718827004616572804319122458530704308092836475389710127215722263273019672006602342479160104464728755561440339753246187337263348296114734804652886518047033056490820585534682011517982818990310511515715465094602254592911750496612054177223744100012546001283086237196491397248880513865910539194986102952288804444792841196034890293531466616122241264583243064163991154277740209149704500346482818453865281500193602315521511103130189612448142702941254145869160308945975273336797837659942599273124544815180441047887405814831478568767281585428579558459046497926138296090128815481696287903931220662901366294811521152444813913256406899549739348179971044443847436617996503734525819893511954386842909856885033497423399555783440348075823622365164868806303296444384754294029776898069819577131223685036528464754389980476774108898355863993743120922084820384726457578241547719674211221035659347646215023931690865794403055107939475599433202786074488949712590498899035329987863912870508592403726336",
    "-29007783625789238101019789901945248916705994500478806094318448521476277214497977821435739945723779339500753952269843330376690545836073270140059637279751284454420397333349123497874588725315505462965510911677232640408551442553355264922031234555073345160810496145596705394643072364306659156723755058320968217468391362730899159268125091031332694202064605691354493977345828151918094851308279499980326559414588858586001758083887461106034748825389446330722258562636871789235767451084056475153227175805390507450477102956160568218835440472052642224338249029489334246295841168760608001141124712654874930741825750341284012418455173825648042569935140611583098960428856047469621476716162786933100872332819126326984080038874440019420004616389839929713778238821011182838412715654577848363184251546680467772410608826401538662196221356171153484258123598468164160807513123217515564678888820211959606537225422607975034414049086796045204165630739437965667519585645425480139524006247740227429041315338589444723270547157869587573204805757925143118260691832210054278840090418440269056417433134343790124811183135486639445107160804482922479961143237412172203277122355178525228064317700415961663096076185099024250405077871651186212081012365739545851005695965999458915192635442648492871962432847069839015363632155068801144899947481777927500470645192966553668732439185027802894290247820017751007649153945751163440557500969029935314934704524727961599570328507516290870086799873325626512007597020184410245147145476779227415298629678657825029892341746269432752691110509599794862960662254295999939493727249042405637098963433988036475024892393030664597950316011412157683759546240346609700388763490226685540523077218759693127690597315952096688055524515037316061022418447011387969039676799503403091452360954142076157904379226691419300053822110373020444882441264262195449933796949769540292475309674115523416065910381481370472661218493165830144",
    "-5495022455699319571366901355414932117346602410379858260906603680373736715757675481246668031937343130595816501144881431559111912825556736914238431960877807573551842231191957235523497969258684025241483159848839272751100327135254277243353075373591840506927922831352074544612352889558662170210239584832413535696059360760541558765530535138450206737971748644733008429631303123102383070419144987076595770224310565578901610954912913507181245443784818652543153326459229863738868410360451372663328747002577738975940984453799559987740444833140646639235882053610511248773269900927656920114271346095073225783216676876878777158062797660309165108315980082861025801908981225162687354237225419888460344112229307012903794565062145928446546852938130670302498214319019170598846525600014796538729844030714729502160193144407318465666973327489138380459398093458432073319266285092058217896467212622686437928077762221829769407824042588867052470003178559944286073589880059106168382165788352605797294350275582938047434192364133814014366190115857199157658526177204684098443423811421873484649540985849257184451154371613801510159967812061157797549982045255819922880457472253487762894203458371838149784508901160143588307439375646598986265927072024960584757446613078600051827704026783771959213540118679303023216447200160622201790338315376420838681095331765388536057493203304504877641941442024878957297674379873454032302335407453769238077274003981274883487318456396666860925516750477988667629007479283969464003530754404422137905691345134110965384241347366481227236454324731384224306099810203493293455159640272856207735533723129204935718579801977879129425412435932921703800553946257911007407650490809400916049154149557637776538291437269248748939802755878835226087940856530946418579695134698220693039115921365173611194661528225668437874121016052936857289023444396049433812013811327476337446838172569594775670285917071319089750267780252237824",
    "-926629589914993260521594769005305956414916763907003718326941766654751964002510527053845709274501101137856974519325060164725257279491445504342454231763948963153160519245374591316506477860063457194656393722238597687842006333178271560394416026458900957431868942003989436804834137598747640375733014560215950260941445855193759187264999753707247325385340276097273214294252164704563174157933120173256886020478922706792668668072832700941003182441841368688882637867878518410248910547513043908361118642542580828080736581910779554153639421652237588668237454473197898522768486460101480861025802132393078167115731880049917686378497844463653162874074385348778718138277303084971541525301308505432934785771345554664704465192070916493232274985712390181998722332566357621592904397442482476220139808536662573177108921268925826263434076966782616264809115838434631257611309629153946920450051889910357225048416702833711094331687889329396169581616524998147287711244555739281044810308810448231215716349772042682069138583473988348161444936991918568728055122456211724670203937226270807600062910003375479549256169619469683506927112737071844513472254375296442481598833751671876774201400543970191385096533861658476683355391254638179284258750945274703535694286914722044717343915805499839296230255733869636712830546281793194652393622154953631100545736156029576304185948688253822331433108509887912298474512406796073504906544885389222685910100895855062505809614125982386385193971062856298594971351490286935740908553510089973065758893199341290253809479799280511608392734420046707463183147947605902763802544233238312154271525385425720456123626709920196193235432478510885381097537759226250415334899249687379748103946619392966409442719256400015452909336265823175183127776801574332195483997750759201685080886142147762596801134549470884969750054120521130028505647814475548205819766587063546593055630606685855629571289354995013200124318011097088",
    "-138273203970791198333748024917485012780646756630042597713552989563048768271091467708314145536255564854257844865121744655163161206783503287643951806159413564016024657151831478753443443379887615514649836473587915155509036328980092018271207405160812464855291786187212061377120543845599818426949088187401887990516963262317235192548229241227482505759709774057667870632014058954959305900756855377149022449212685754043719642255793937825350643361708571367124510353707852192758213003492192464062846413016619851237376403789973868008297331162593893819536295234626796167468130495564771217337006408076559306393962533071398848309164229011319793506522379747208248099697459377787883855309262379806582714197407485534148191352245830846035036842335513123813823009925453025203890862411123744054762869008391076604382756648991703369284100978495503054027782541669155606260172432643269500812782894203384784681572825835728019632585385395781419776864663048235974689668050730427967425696200293638115217059521386488380688601264634451446598899049085237209344756745640463781164812943799660575634866522211266706520069483134885995386175394265305398213277370137380550421686259109323849375852310589568299676098228834843231534685641920958347280915604034202009258908294498639961599596121540513189460422010036895746069544845597995526292027084391333629520900302498494574615840347791376116034547925028680513287712673742777830501312504953234372157010802222559365154471446193028353459250792166310812189406839915140626260875675415347805832746924603732590246584401298936819205761951746963925596607317266791502690707290256186381612805930877969867949477519894321649655300816298023364166469396652305394965672725342124914032199696765472023692247770037138438824493093893120260881944488848318052729488816324728481349132781154295751366536569289241948149765231589059960247964165719783854633783035184121917103146215215076578869997022877967084019671723671552",
    "-18124971032074516386620687964685597897537748552470286077610906790109035998221030141958911159656309676389841384621530524607899524655633331656372895017529291309035760637073636636155236627620960707177851529911933146474532960548933912071538389618507037797209937349932687964490705258233897055768838096015799832806446640180587862245289171050366643740747822561447449776507001944193274026129931124724597983182404097770121930824677279919803797024973943905082822867183371659771230002013752674646916698832726577550014104747113620989801447476301899958469772688319928450476696864864215859739493559743115873576345144409362481908844678194060297332855220947682394661682044438222286713802055871964515320247580565954720064013622403667921713720343980169285872985232000990158852972644694688384431834796392527422486787599971607676774966618448921660466839362151211323120494645783292073859801530696654342636500775629643189048994831717890915451619782733084780900040527844894238164022720032944025149184800776714059181387547281363812505271105609551125463363572755315356315040311622437426879316276346782792791714248475443877367842385421854176114232736140791885714160228613240394449701169387441890702966836277890720176032328573172621166856097862733241931933640183572134377813737389133164457857192761690261660550570026414006015966951299174426271882359450710294617467782352505958481850035499666360716030306701519016806833685933909083542259285829613778028394478390766690199923826517039628030265232625331478993082979125563075403042100769679506674256149737390839519522349342909860154093590437399857141472854086096299243413361295359742482392633533412086289844727832110956179006538040565814451601001426718446482252087650289278356978138571965476803141376405890911955972035440875802624848457208801542646964491799760739134413652999405336662286613344415781958361155430832212465720495815560432798725249836334375194635153165613936798384833691648",
    "-2068016444583231320137249904867467234775631655002559612300256368313766902645913044629225319827238858669035750990046587026715489988049388555274299482326381165881066408763247469052947303485735263091469365654641014162283390534640001768839548914933162584183175131432732716784609811756936805656353518153560591422322778850845657741916152827313794689987010143881249818282972665071674761200318762324258735243422466629089529351340730698227886080365848070257494385308936674418213146549098713208062470205135171883369677734379198507491125123402795298746008175871638152442855645876699370664052311245484510812287136442805027022979831481017152100432689434989331872557544407476246137873081609530157261423225925203649686301911933111655542504905479790924538447967364502461310566315815415298034518639512334693131157347889269035046677346508468132892968758103574771745666370375383550605614705702893906846126267768636254541684568898438616781072369274768090522160711867562413763446264036720950814370024928021577137401177294730283389738697794871847807988077264096133215658384063204301073532374577464019491552844225094534191205379058084571026235453133003656866153809211904660763963951907766798655563317193135068418661449261847734494121032599462381252842860272230007976718152084956674567590941319834127272903515835550399376693632305736109007309454249085749940428500713292188221662468219247130888645460611747150070007557269960543437249833152195352135127949016066123134909999479150634323385045737316346623318806041609130250731245210107038054635153940947554215160454318616753295032947388627314180840919422154704731967554988796570471911784491689066716117587921749837700118949241370972169435667358066836082563948439661407456967703485926545091345525508948321574355383206293159330910198332168675496593915710274441711737227302589057140355458055933927266585487261249339998940252737229605841949067166472042119208677576979871319005499228160",
    "-203024164269942042712608666932175135184160926725533058215108096701362755779230904482300231663396134471590056614939657006409673983214123029095578364087578959063799562075939428087739798765528210497928118542531117200758390070274640471211930484356891162211103134520622248163551924002811589570858862429929897839047705215319222985722168939193679426894277664752913668750192063427542776907689110412792914902499597057572175015069071324074096960849082557221163302400411293485852392126104790756989533383319693369399805616319452849736403516936611157163499940452680010236062091282204617038026236772155145969001686446614462571464558413053120835652620820994777040614443524022068843480821586828376387229538811156770149369101806063726917697090078282202074932913626321910025457619296001428409698186259434271183227117128630753557561417557128196537679623481660931466871312982330504633810743872568008393720012946511570802264499655186336444683246250381688091168675512143842337393200501213370316245461223103235067150774743148672888697246257628017109539868730769368780853809166408586286064989005535695806947452218213184912299346455723246384083370232148247317964253735887862865999057245451511499365736048359683579908994231645262430347466202832369223727424700790888035558338405991199432077472225969317973010139882121957388914757042801154875857758988001815999180506280404028972351232579625028802130792725412262053575161304703069343900318257286711291677950427387362343324294687480553556987457087695680601395489329803782559793645674967222830777644373551906468575777943840508788254917954857474458867190075642710982842182170709101048628166305784519423108969982930288239976314294587674975756456476950381429737360292717458041040875358366577846549168005289422373359474555442117110546003231985808991506692714048984883691944864469315558882639508521041751025687937761646846331198649869479574169465747806983477000219088941351256620109135872",
    "-16895666691532322029623493372815073574690290577081719935253487992050016657659941744964128863249770688036922965759538752989243910357224221843926351453764260972190104116249212556140206276526088827940918634101489791243160689303766634107468332461628768416308812034334744352285890011542276025668314777505307406551021775267298673632956077212438779764807933762418406185267232455787654167523269576265175760755568983169741000698330602642717384198760590313969797069577903674062977490460347650233767106128357577803834165662677365460621520456905438833942160660923994966460160626641075574645567028279644922990227704251112202150538262472422519470899309417851913630349924248479973883297283156184964899929112327398300938145350901150090506537380203259172033512658184963275888156191040102100659403486006969977632224780071302288467645254159038868498217372342315936009077645166999174673473183598906845116539712125247029575966493964170995826123870404352369252486696353214182827880567715201386967053018946718555536017382170017608125518196720488494942016722194226228347260923796779857118997166301142417079053710498670022639364939023803853630681861810484780523067607503162893326236156183800082650203307487262646067254341309201135929440205492839994276866268099380318924479628415673561871370651856692853062731108058829121158252059638396522813775251174665983434784801024991914477119698385534676454977605694456418960727753956037778306149691013484798649500547138291091684078124315511041916182284057814333420106584478841667018158704380312910847587587822172665324766075007325163281476421372339043603693665660742636442677455454520488697137752112632960584666657018656999162420547680509010177617061425679537566794929955050084401544908575275167639134976198514244602899148777402205796858898604807406847496869346128982229870622718325466353104351546953123181204282322662678225196808548146903882971655395941118794420265765321912069818155008",
    "-1168479132249293788852801489687039895609450387762413615274475584149561137880282647591714237440186911073857748894148331562480812745618155300305075699632115052704518977357345374886525239242212107416331806014223049678560099219371105374453478182763284925245925320532459722683928753103473416188692800932366616341871703251392860249355291488754627710625223026970874425308514666527227586692203182080678712950951078195265788133454980887222230556017539107540666434597844804860108056630837776021911525530398548610066086603900102427172330856361070177117447092333453012506823061543310726400081214019356927533900090444735107367020937617048689220538538878868366542206025678054453258400427699188812792483296482083617739988254745245638293599516596882146408054898997619320984140088075093439373858607678959786448895864567287610278851731292036078021734336976630887557270304332366882862477566382315767150457950891475411267885523248671897806460064839035347824152603025682918222879879738875696890584152295435669490733196164360921083916761608669779249090171632168894304718665408225990413768482926797695149508600698799268437512527069168651098811165301596182704755440312607170316010326628946442962792997241865421653310291389486145898330864867506333657753594575996528071551915382907569245642014937864391157211482931936186698576095081268793915978239325053074706757134759994866358301704067457825910831921192690173443776103373033727298956526261022047497125529646391478554425607487051778230185558118047913177910013722593120844490525189705301569368744220032703339390991320757924043542124694926688257232663536853503415445087551850490880054575583176981097849772548915308700513636707688274292594262558829113338900168551539613023941375978547976962869586107923069068698588941844411738198856027750053999520185228646979298009532335104730955878126279429383054005304176879098572604400566051352611824063448912879075739777975390859966778703872",
    "-65339104672607340328900628252050793690675057837615503938559695886722369262413424870145770062243007671663054114480991020591405495637580552791301421549921833467066591082380512091497498533997581509329865929865324514232290593041992103391911574438156753950509121794423345521701366513813912211896627883209128107958007393067406009985261189781492130014479142070989672646585329866774783624669534651142865172231514614463452336571768545979800689221666789380386202267016078790180231130457938099223662569636659119002189972209282038338316746526946128132891476446407490131852666494776526709717767990117669363254297124352822763976110140702785420200260001431076970891452124044413528303721834626822756133689429807851739277601985478782894123292820843298756015418147172840792004345997227552793050116055213950769389576829135530669452176112557362264661471091971441470342042022405067159367303122287118753501574728353749672960153731361877651695487486377124280246726721752118165960596220566036221583353927496769925434454379653905217467261141591648848180832707165668368813068600326484062145609107042818430730331524182211605610471337775367390158695532123708619652979323298027459052479470710617757222350221821513438096835873915948478905675420491858624297947342423139074688813972725992110033842885992159141901900794309340101021196173222497044616535781369847681594092922181835345248834517403872641324372969792463374614732790922816349385799180981539480257024245896058367765784768151080518562517870029593327999267075691931233773469352722396653175266536910635327863356134514687276981550786688614162452195165472911849424217565190575143774393738604310912169463285395647487652315773373733055677883364582001402903429400699282764513912076900923817852746793125277343159233144263241842243463982906718753687528747949147311850866325185528561415110835402157663876666936639448622656783552085763218593566197293866675883283115748173339925938176",
    "-2837993223986678060306755520366511492721822371987215497770887488381924104740950667524302601177077829561030235069306884088279213341427548083861813653727557767058383393631671868181112361640437144910568327785081224015053123055607048436504088506896363570276839036872320105851959401344447718640212647490668480464416940008472674055909459465015380143847689212956909973950227249897056917657006556558916912180617379801762104031798455546323900660105171204602508710251027564791118318898047722984332728480120019575230193217760713548998796562781137744375637655865752538412495495206110739633194377077866756022061299597379801070469443810908188441665192935508550351340697213788877674954023488524697919888235706891488797522736437122841832064568284426580245060044907687694012780436333883306810285166236781542003831635602257526867977103087441193064227622548456183871567055702482619766412869050372275679728590138573993375166547327229538892564335938284955084010242505190138376888319791316918884281952623770335729916432212111841966181333055165229283859525522255214978457405436660924326751947598640740230411203600564656321890123084168332563869971785000050931363403843138470084983536166091389753640025361108657501580549696862259118238564430414121562119257443699146317581547638192276934768673960828909648839470837609416042386819942377260669201748849272784528256519205958014617968096268900029383357549065810353543877424870710492082219762764901808814782182793914721100730437623269273037238904683855987339666319586439660209765846910086240979429252252418573096316589102533590889601458863315871764661010559532576650680831373312443903128318582496315919716154593267442881909228502793050823062677831033519341297603002103352599787366620532797692174127224288073573164474823792849026667081448396575470663238143287733044518580614790183105315908596684992949334929263574165817450970519045687487264759656706053763745122114643572383809536",
    "-89825781733701795364502652311103367163015387098924753648514381961118567171096158756048048573784993360792029766993668444685245132697802324338911361257032169388316572390852282719426974849924958433803057349512648039707307736253132791844255981381357307586070903791358751001719385339550636225329939779077141256269523899326052312714669731439160932828243679715959023094511477086227922483883627249583124480571457131050240210600095880094706345494424406827869351234599401379867458849406757081612336951818738578735779426702907001004264204087299416980524540141418889635148003815529527543445418572445758744464920627254846379722204560047813502134203754158624526709417251537223853542877102259568779603167373484431962850772447490287018567913172274745064299157597199301843497194799842083718440328758803867536456724059802874248316655116118182409406057263426206910576064056675625372249139527490923373310543112870370579982262224834157822462333457530898295659885478324238953153959496673885140705556279308107695071577235678699483355481854699470646907178105976739239767901276606066882331406747512135541955086205577898670592998066027696013923996052664833472044230910685188258991906235783993936424299248712388513165862561423651011513159835798897188702284585655257239972987417297624813445835122453848697591075919726993304518798859258544217628162760900996174094266061125734165181489645027755771502720971415335973121843919814827351630903488300897192075893684422317382096390728927159200263110364730476016226116235630302909211875519433587624798532509118168876683370653941690893568114003936005511008664477379841892855983499005906389140751597833593399735311577341986334622052994479566085171497497500986180653294573076744518091752421081756383755165220468562174334685395300394972910683336522165951297299212339304356565637416106719243984219510481401978192893700468301350464544075325481690719086073427511602333272283175157460107264",
    "-1842768909158151052532887154448401080120290154680773525452573389017036610479573084337167590524121000059864135392104094186396175000228996228081210617266252388860440060370589951059113142506364965516380929834109002941928708089457587674493254695257067064431273138241706579868465018990820099706906364688969197786023694743409430364028821972205149033539168260223561764915804351149885286529093844193566258166680394117072170201569455146631557884337945389419442862973917023270373075047603742487254104739047960843296763814009522999047606762283251595546135825473438755097621496320374273295407004759387694695550481447615308856775809904059318790959672354405446254672922998734945498378301185242222629035949063568485259076036119975246314340906538683866736302591762585174254550163444882210166336300226519008373581684965493892468219609390817929028503526744776629328347365973214272940792751410773296785204299021458888019143660011831236111071877843163899010384329565867952585369410351780917031436454055858394390473873599507659427603903384424933066839706145236038782695646315003332629371150760830976665995380318887660235390435681779860682741618159857697996903125311667438185392451494961022916188451489555169163929290655867926994859804110282633678261030084316621794055875894408005032254669581755554971662797704408073075378861689460985100091038430462977826394811636241929764953189242457289303244524733304397750086534513669976473055532753055150561735390737116863912300466897420151628010889358265761294277246443200606084413813281650262962316757572924642206507389437571833523071720810592407036232938136985729071306214228639569012726186907827584919900133865529547905028220541519439290210781103118053765721217485539941437336408271912114926783931758304414996405530653634827812525146783786538902320767764851081553433212771029615265068402004268133237685776944755628577865201908041015468315370902460307962404512546356363001856",
    "-18388713769657203446318732104842769603923998508627569998204675919471659945714666414433848483297554757740907070790981418723591578173023488014228021268005510363311186164519051948435772237263128853591920888343878504089860325895199371400263481822962449742191063827321299685770220737880501342036017434134576816501807280645917949272158445462769159447019820154670483109307165712678109267113373517737925594693653045563113821532021881563340558406673079771049206405527468545834678609622578974749921974904114577724083383370830445946457772414835307200246327252298035130666616844217393105505701504507305562627406570895394142271782620133216384595362578830340713897173020270275293323423132616951858263688898482654508392051268881859696889934615390533533424073712958283352009098751098221375187325178387582221564509776632589922751737305791622928721183176298902262428603276219587197459360366426080599634377322661164525588538291418821578785538140638953472154152899019246555794762920994781481515651617851220970161604258528666747095550318092862831593699196344252390884923549968414114498106094104606452551929430091719737059053215143291213031627153429386070161486000362590397337830854071001963610332547763237610342255863358370420503953399505245740830029751836084923402079995129195979576077243794238534026849489742648640097063016785822090280746228879889872094944996248567579380165325949409589204659929632710183710883606058197237544015124256808613022981463246768753021877058246688592232749927769244781790212705360051214485699195389934835039820532053733904171547926074379180933327100062022140003205359853799707648998562542504093716415253561587951048592451070418439476996209255758242989564871744998478302952753522765757680809730660061610630553740755629001359635554257916981534510117463635908788786978146801079316277668199000362489576619262289145241403357213442386222132584034884728657457274454887262700680845286013140992",
    "-993311433720139286942446770981867981162176766030051053440198277496481592900593505070252493273037720500329688826329861824202685001137273248546237724558921116253544592348654587764664211024649413741495800904598067590541502796817462691872914496654610737993681074936791252841322005260600089789083669459674022683938719678698177913206228319541299456581713129617791442484995143535373652080193978393696074405701579998745657274498779564080780668787491394819250454847067364043194634969730362439994278052647889719550961246773752053458482015154083883976072224723572754056478265576009616202497871930386560745660674242831803051480217419920254961437970318307196114566997291413508091609851948635528171961250758005551501211955025704626305756404730539677940327644547835901449109706401794832023087473274262462264336719300293772409746955790553214678882335788240271206612547073664749519786132574559042044207646820058766034275691294079429842779626440731584888300173971732917253932756069753116409648803225686908735420860292308209233108045485428017501863005561280755947362190263168733391917205730634843500991202165418966364400107488602637209882865029311954266325963680727477948535947332507637248945874644692385686425896451435546226119762860743550128385978948124752716463778863222725771719215180133971159329982253297146240807065581553667280725304123194320478070221558976126713988952134767580597219471233829787289311954729818824197655353133103181996650527400561070143973941444256161851682057050107198477229820144040941999976393987223399509068963809676405561723468952956977673316890283245401248016277623669274022382021874798679725459971009059006381076240282596205969773656774841587593273569933319854828743953429273349217282382720594076416157015708291202460043090698092969871149418418308255822410965137681744057626036288623483194946912598441418148909630688703462655430553332747845865425708187950824499210100313747297553821630580533184000000000",
    "-16306494274257865092223154960197055853192275271674027590930116002452016133660137878274892182875681245929495888303920079781889212899918889861841934528066017932259902714559790910178391905416645004008927717555485392579827032733996547375989044520037663008280307471262407000256192407144821922005650439245368589188665182559103987778833112724027534005759627178477004376661306514310843603707797770335320751747257020244480026902784854141696750894005349623660153287213941416486061790266603069572182127065033834833922917990469478563909554798358106731323526300817833893012053433157818009601535262908802428844276405085941281848190153782428308648976191168339913331849322198229311927541745910445680353026087888588284473088017580337697766296902139044209104852462468484155654860875510905579635470472568808152210404111270822836451724286304896355624197018241583858012837397218969129354306433767677447429561775145502744618980646634893260169600234640857472375735007351877377870682293929703241167440787185628192364483505338535908738505932184967803452151275326068144977253400979715253081695176217491891469345591059099375231515683766542201007189193542738717867542672581302352540626917238703307158469326884665717873622516485465413250049710088286052167542043638795976226503604318883078033307792059154547362896969954382529842645071898981341759471664498950504347883769446826717156470712602757319663042097226702647452376267831185563940701483360246237827224626416609562313361206581489034642662552155456237996365156694943454180437058116518006987607069666624673336372348989553281675113130175155789813373651734336238265227716691271989898255410983928097887063057782517002391692097915908123643851194208566368464449670162188725456289861221954587760304061400880630581481377778769583219180477550380995659889494765186806689827545626131495007264573450028095380996869422590722136336283332365774186122147826319461411199239241157212859130141571128331200000000",
    "-130064214072668150611208475702201484533556314765256523983778264224015295603478626191355138545864346775049532039718956482079705891632119131943006501396700162310723478351636073110827095370018688815566875574853000038105707306028763871810969677145115388928458606391978511541113027614545075277885948950863009604312177587954589377856778145887534049660280284093710470857511177705044406694816762425347335791378305612571351270657437147845502403218804087763223233684431429961653500015971054271985605362247019840236401101131876615082009953767419618168020738097780537179360588291052071840747419039406554128796791826397411322135649601827963675956278672705656599565276054965868209626121315289526568802716412197037141565341541927415037922285235220074119838766922253695465126297971900894952438751969442658503550597511050814548305595842774707173675293665525794309868704157276189192914642385268662414956628722923035114107868392833225686044282981811820512492508118039011566145029040917421846051789811050791184838941886564332223358442707359971044125206759804512236955941826628096857825183944153680973853571882866691668751882918492118214236711679211001019874865552361474395221784266710520829820018607470615290801433767449622479905075441425825322033871712436104882363334144419279518991186724018356050607417263801572532401826066324377071851668797316747726257129214145070769946968612246951627680795729765158271301268482488544991602495013748107620796888222829317784609423903075200938373198586835088790371612795925184688918635383059091350465050503551000052732367296007288360269438668470254011636136124344137261610851483709257573349245902652781087626260131041841691053023547593334583109503059227588762318504910652601397308659530325184257718937667325972792151674729524496709694322392547465582005054752723121603632394626853777900676644051740918936995962331935973655671187986723660044694778964548947095113055234956831150274463199525376198320000000",
    "-670983075989615211675021755877177292947049858218307156767551932143025592115816361453530025389359786720195338164923472054203166546238771396859676352669877778173087764716638214885808864655197952129215568782652189530763263200637494082809404177703423358584928913475992276580385826091912388231047613222425191791842480493215177329388828668369730839306414649458520687817592386513427020751347115759537682750378158048098032663234152959583329084418390708212562202825872020534469195665346421069657269426214211734714446624618226666779327071223732783858605263335513408239990861112250066441093972831056927946256501065466757621524099269874382849380302411691134175038834364813041172655621316002184966437382907215603159878170174364854084584194503272757746806315944826494054589192018062783505576152521771253335234924283276029620472723509059363423582146465179913898487898637338710272379110572441827238191203221817494820494693991050460517834296170790094182101541684598187978505669644542070929470796172784303584458651108369939080093757585032868295757174461645524047053462142082147900560427408161569571602110842148127996667256415389024569446254489683130693408908974529788930500407423559469952122834231174810498099935637906726304258075731589622824684951061413996810638236516466476927630726234663356370689331982975587405619184485559078885426628914014480689676036848143565786920000855192236632222207309305814856772036061492594266060073703718850775138580187394745848912697702276722346322393375367618216673581904553474715936994910016585606013088714318395218969993361814075476626142644625993710167404115325069132502313903732699284531546037610135451921614653883105778694563846517184568909426474856916763533398884439360564259559283799112226859999898867307213538105838437853961142747415412532279779711377419303232919565213528393589190847397596403774083643591395422533848642669705518846972566359808583496375620995903844588468614732454711349684000000",
    "-2511950827142600376449332679042147583424577382961087061716756704176500487584784564833032216550548313393793081262816342972975059130676933099547199768388910584638809414255801131624088375390025462148463874828795842241895678114460779624103425853922026127532096435968135837191014139791772991445761194988835839194234355654032474432694609891204672138213883296432885799903839743059448251155870488070244393996946135141328527132281498440037188956623703377611814635260774592228149508630073749216015665443068163277641435576366077369784075456929102463883724705353548444680351952081865588628592722413255658492074696430461093529226994481934696993937116301844476773218752075576601540751859071447599814259944923896761755387755203474952908174320877896872697847855968672535364902226900136624501277357032268147759244636295476986439885644898065384742812311708101808762546330683814727700338240772690670404997274348652810331680298675215441272620775539221164616953627618089249274528530133611416238308462963794583250788768245878493296533649403689422859724095444720424010428624287567545908013505129057344506830943588864478325211975254465981954253319297533035413950738812146050559128722742957255651496654704286605017895107980443790606781547129900547405761859013181458792730008519881653761017917510771424335405228623944673306946294907340689184327158770562280549457259973116652709827312944206613147206138581842874085389770206385479164821250278911408033692841224906044771652351552776239912782136671095137617962821884471214615099574181774395473555713483660511901619969827598113668843559927127888493581652196461190557494604901531378624958779181616430243493871360758695588715501561302263443875706570591839232339412379083016213449238986460743000805570386263549257858999163223692175758523055337984908544438208964735632959486832400611970090948181860235806757655905366810827216558769324788182069338252045721836106124694313041816642506788381311168763800000",
    "-7245430568807867218965705643336580423354027691835418152333016520734975363386477462813278960090036724902127616009409011271252802168539666475043850657608376091017803831933534351787662460403029822004832839118248021639385006993020306913641818279017102611997274397310244937662571377384886972178947982101565767562178169849445251124406387610304842947786280290690060564539900417634351056349936907759501565758347662028663798241365901486165584341688925523721369972115993846650402387447172128231004116873649259161545662084120112502711788120882350789593617873440265939630553672046409836175808505182991330528267401112738432739661245829716464639167558617832399591330997638204518517367208856272404270243677833203407642593048863807984584416180768432596434100679493458505704714403830979873045248850696302549506696334857285897926705239362696743553543185727683664268346202825500756799555074638411581927615404895979396425862110733742883970247081916556675583196763148302223566460624634808145723670892734415295442028267123518922875350095816943247363708425990618548328250181974763885398279755626903740809430674127541121615362651022825620516043597605926315978747298086982984399348551092004182198704265599985871256419233337497968945535104893880449466859728893609784190616928426450693983890766154349538363156152879328451757036807878751459082944555113710817534707564897686253317802232566442269729723949389326920645264725291448321193666226376973740541897181161058954531209075660190027169140292540943715953784819976871105160613209766567284190884227268196690991133588886037787399060051261336615687910203323070166587059303619570096268434562025968805677375843916246975586184341374268597876395184644583424803747556347378977250830594567011568487307577577933470020070814268305337598759571882529936345797557245751475625807803010180820617189185173547603480597938316246992880752950187660031113237492440944738543705714287064207516496286826401322286375360000",
    "-16630608251655063878603117638097644431934084614703931832763329288996688659271440204256607274722659092740451923515363499233637207361863820633951912572405483359434874468315357090815457418902150416452256786641477803949412699299342014170287401934743368123734053003524148851258742094308131487650732848024120126254466373270779782462294180032371218222353179379960542321195169258043295787025619900552083588372251532343730784779372427769387042246929849539376002623548519327398879279796944532049916152251095629620297542705721164252431146121746115671997994163456252479320046323358034055550742798077420449754932891144111009196247105527456431129144236344605382954937514325807897471462997332908751242269745218440855952338695731511812149522745182036623145294489855712214048287544229693888052652520348188590219795650593031527589314359116891148438573602585614454300910141735901184246843604380612760278377882557130547208116636970594235405395461219857083617775614906326892743938284835369965188131858723828376938344534596101879835817626155485940353397006799273852620848978487956702503634401669508375955478696314925914363004051200330824777677205980130065257374231529307194369338930011638269322677766290396606211414464092226356941654132527985899585390453513479983992421840314566377300686999798367867646503272751023824849917825736283455247420959498559755186441019862663089206017827158687408798758488354493793674619200376070095064305050107742510164641362169601559255309321964157163811127442313006901813846717588408335291142735876540301472651334133542110958837478457630800561026528862577365459842068102363477302847942353259862387670094954588714559862289232649896150462076641038215707055880449942842072954000241792269481438905907617103700371864817767369939760256770027033386370217788398119246879064159006628625462391954763297168108636065304412165783791483134600134093267230002130175492061320484222220447624529159838256970261084621662854978602000",
    "-30730544441208773784740262263753410775877577749156995986936743126537156653600228904794663158951675514417389539708265145494167090588244700943529688864121150890006876036366966020446528906701877254564226082211355575278560812434719016463057930361677676632479513370335858449060334003381970071879787801121663638631792798477513420456924793682738130850038800740115695014728372510110783393846889372005217521156385199422915605559483970720631271165453859122229500015764410471723367181258633914414921381739816600149536602927341014583477992191775579925651783046596669001038321998162259365415186424970687376810624471252262421370017987528413328605754914138829241778594620556947064529822631643998454589133502896794289968924472038299888426090701780403592448266686262470216394682696995048479837056286127534080246847192323079218879049913807109712600532933254092013826493848170511209114063582854669843656158624195605766349446498448869845366370429558756802605578737677687281229382328326380935381292847601985084015977386961767555408097860227152000789375194753934290590936692511002471972451528170961529988361638723481102356323039890360813902040597741868330071296171260981533287056944774586654772588407082826817611864527825741863135459056895220280084622089416235886968918380576685355317832658646955596726981366595856766426674457595442864645137139016156250418212242957063612496529928471671465735216654630844362434029517543070244205839525603434441161313482415253823050049718681456934459824212229708976765772213959064699256889497989978297388026287539860858893884823390136148369265735243915629801640421735311003106547948761058620274776346792037258257601361132772083276231359854785363781782878805985432802087608663552105714051488616314139616635720277351636608554661595835451819010252364834087896217356702358419595487388885513247688178623388857462422197492216369637859899742588190414298833708088945950703509059916448733392764989827232626486219282800",
    "-45002707993337914656005239002927179686158607426782031273140776817451711063038178942279167749979860947589968114673629511219224258586163938801498147997527250532978553358175968814246104475791864887471251157627418428805639380275159757022467133366386358110581132083660310539662298285187355370281914513741577246822572717156845041124873035505635435972068990634994412823922299672666669798891193607961742370420890798339957123275235773034834617983064238701375054382286041798198148432865814555317692106100530458403706535688113064649915183865119960326972824214840175584358366053044757356819599582653041358444840791553434536331343871777596344863556086909045072605870121536349285707087146467918603804675651618409519690098537410446539416132699585089857983014506756249295393006390383274243279111684751764113577078540771334416726915660838759388875060424585231741516610372138266563910295007194765447956812428331278898991160825561137151660099945456981442302696611209733527032921671380991675447548069847737426912733682844271980118813996991686380254751155435305450869605712100116408352026212853035791300734269658602430044338993149630405067038368935790829751114523081665259894839118947077261198658977519931875892376949297390772604677071110720206846981797113164353282438558339056388230993651003066918490311491906550909007259238979873319701184007457381984427196038266450827800048109608837434696611649093047914101095177254731808356270799471330102459217323579028400587947700602730804549062419363044212768641413616296820705628740054042683984749762131817474478393619611895598316561281722608565141252788447798169883308654474573931781326136963485165255405515323417421122633489221977912391622440416832521483853782593922013720013896116943773352131249155206664192566339178463114162974905097100516156044752891462261028683012063169143085088028090466272161588217229753611357316755678240982735565140815569291403899973399316338107703191145768068904245171940",
    "-48008436841202093434942021987926028362603251329149337413414125103169495294842265695753235828844174239212083551918275352398846984313417394233197141296888373938473600015185620192945600629524043425979334049143516325733081522829799899525900696243044635216521330358965359917398708527577869775158108973430132639787108768335011106090054334912959224708355806753844901691831362889495734055295016356884718773770313263105453904372543992669070846804362214520029784058857130892637373727061898739928407754850159446478727130732792824835350969986164861728494363192372332134242615884052219621476471512905773983663983818564449241717714586490321754674964909226731258782834695342629834235718652959993049759037547945798534896424440576071184831574900566888719483929862021923641208233409567933216499981097566311258005817602140264235300377519232698904930030304441651308231313146386943520823240885462292275614303136974121996853889300090288868397967201451137401963518369644799232901028557447906827503581772060000750958571923957511222090824209361446689090144005946041218805203310538523130137845269661063615912387869563467788783549249074046049648731888016994554284696007011213296596049676051459605597576728532796096465651333078651758489559555603685330502961977842831119035528714383815283953224257074433646345303073435181313653971914930793012838940297595330394852777382687976806796118014137940934861965617117377596596373527301543626764274273626903149516235511723310589056729222844446446438686008771509426206494931195095334301956671966909245247624143278631991156037708875521179898969555043739348637157911430803755902114840146165664410265005436089909154659871642556229149703558230038776853609625940658352943989354417679665221938734468411971965398533316557308867221919524768503209702721431017059128518990297906431214035005887338707577271460721050099776761490277596839214373017803283729484941182042575786702006896754939737217708496884739090893198518040",
    "-22260383707773169274614712057116218090829220309310480882274095255875105657697739538694211295390006651806781367822988205652006950544311885180177782518718922737020547750078225550002889257796819471090500028654539807396394198095891770090133463178001076296618777595826314255629158554835489416468146353376182002986442932360773965002789142732597563500074728510513801728136305106920701875693773372579960500457563125945241856183103737089306587048286487712384486463646713512658646280169472821638867267092961590813665030083210593530828899646605941923334495352947509421573892251144168282306866431811742589473919746590716502467342623559552947624178134773835839900529377024015158430539042594983825192730528803081370632043474805198144898080131507096670174256091761010834409734948749677496051542377720592340630909183289057648973651660355429745812213303908486876371504925013613893407303532608051243391057433603792563516321118620537884011344135402657542688959046343262431374167414345101782750724897291321571378246793015376772689930190011149778401539981642769335146241800039344280068587803950319432425814698573093801589099945995137816180860694941886548836890290112340526973314927790669185416363080067624461757828285171064268321011416095325395291052580646773887006375290928815972883560686296898355080234704211442269828589457107128682439211549495421852790984328276873117919355524321592645097620700463689708498790317591254001229075943368968536662595012203471812126279738373237444320291548713133177281279128436019355669078775916008455748936433850320058415252520867110510683989360528989600432579218096054228706332901540815301112422486112298633835671206948270516304511968104952252585226622774039387126557612736436904154102843192952114963728995196847752534768581740361361047828701966936896981331315614192005471490907121814966211334052502494506529600046566099385300667754962752165002933906860907982935275416006448451640504522594702634031984931275",
    "50117819404843853145694108828864779736063588458913528591486048307834435478973693760599388111577745689958405604800674323531845288085322369475926652297348035895453611606488702822656899667439474059089464909800787633667921369256902746642279188828988857094620683082042151966281539331907484790234895573928771392474567911529214675334394707763314053154988591941531944300724562362568889239336471558923838752854177701731684871742950832401463481601191461308672912389386798759010897019054013956987807063338474787551537628260027856897321469453657022699514074565779991597898903546516111382221842824247392744937545953429973617692745153277632324643209815398540587402715067589145236892123313502915459837041683245988317400178999135504924458855204525417497966913072017175172657795746771309220847360734371810673383684677665076657893577048679473807792672352643196894100957752772178877796540262734103003329192176604119367008190886680549371413994364773987347336521638692770738017665565613121212679227083845570627114993809140918817367209536085096710739993653485526873231753522303972766683278730227781302611973961192213348758029063797106817954546727665745313381179382240104851707283751607916264360688806971322070699903262358045335752897581710020724116443511420956281316764490848014251118099192484436168246817002139881688407093772567438083892403159800133417639542251228796437052023855220114566248870986683440650128159726417763565748316643935476402335520567633783737624862098818979260715515423774172929947525549683438138671057809449510366709093271824724877111790632256800797138184593354047599917843634700670389064233702643589334105846325757959587270485074759300791293610992571473452983558233159000439416177661536788990731912652664439527913110112541390176589749874907208396891167081200539620690643203121077645866462802312456750420434782367893544155712943521990918312050386710467582750939451280849595427568497263664559758297396854572471005385773318",
    "177946021235881274077156630546205595542178810175200329716764208521894345105681467905241168697327085458085914939487675211378750389571457418739791753604707154178713455125219075737900442868589072716129403591413409030003993795932673218183439019664414214722822360644069677688587751156770851330808987966518643472259717085423194512065806440738103113959995611200086743227040686580311900552579995847185429172615336426252440068318158383682129823057382435760610305187766924032310586147399814300147696722660775020376463483852638229644691524601680994953235490933292506609934544764596848642059513306810876887415863724312369678949386522003702540155599192147332114165825301828730850531296198769587578262809441589750311971325827321323193799725181406013968114697475383586207886100265809220291499603496452024303757368068056826987885677075466502776872170292196971798300473914880042514938707453261116891326457074178589423274006078032605956907816640475673424150915612756200669999989386926219044957866412881363927835511595666450505865253700211244673644876951813486125051760540625583170331530498564430020268980264583432293552686173018846871025696581196008227000607466111981903816641931817085933786024056383208677384232068141494510648572316069542314963940774064676336558120926053876151785650761991028336735226976094247483530762507135813961094722350407714872667160280089621898357655482109883966040136489898850527164293179578409540029855485905105744348715738099220920834558294889990670472069995489758143343984953589885205090511614838385971645439082269591057784323681168635844442444043163173992633383880144425491286146048650598146568781294792811768232433301130525225524598302733859594096442912027219971071477308659174808735510680912122189198660832681362993239580436197693438176817563946062277789103578707442894120472065389476662588123585615310970433661445068868873876822016954589831506223114772678353416285828825923963859707186235386819319368767958",
    "352052603901701611960900427428008704700992769093701817492703000463354497585630181471947396739913505029597130992229535303462772051340433854960956237557120851560343413729027683311810236998036451274357720054984568200934342486829093258699585273738939374819927707257905095250301488368541214379102673767177069947948521306022739677505455039877167248310533059857661288800174849309127079832690685820571129409936357481015733076590844819310390396918908741745254266340201758947733988753895348451012526645581865761888026393965917911102774582823645013237021952924755658394507656920708249891331981756878849349475337538063592115201729228944050320265669579465093679147818460638647190957030807026217944744721383817851425874792064796723317001245686555771690216498826568490011485073046599175256720470236482221843019453132924030675456508293167553291805593440579698970543961623181830998251995552938460803590776691454939491481964521263045784669641980206065408652320285309998008225864872392374175377895043895084408338217038870910881931972495589741169319274387875480431397084691908463975566040392256420454810296632365334604879772598450734041422558354183051218695644475399596779604190855642847174669874153826803928879178524198696205670769616924148492018748101333295114863682053373313410630858721808230648932943515517856765345862867397172822589490570859649989583307165101119506653017685344077186797605394972384316657088255098695424664140356077781735399003700339305266494683980222099152624185961779324029126882769770085733289956233163817333553417244554343588513375309477275157661515121275578925196619015082719460365157596329953768304356376181603888597072151039836284504126149727071105337363779590762859185271312100156410645673045371415522442703832637144040525373219986852829244623495714737799711895564364513688707703157656580191178538311079821275723265603094624623401145406539045716255569354733871760188494113545253913319061100729939580267437975900",
    "542676206103393688322450147100957732183098446549156086242184832502920769993286598773526616253566045723612940100175530574092565198867935779507076443016791664658909056328921905016504564456173075798351474021253428587957121913006539227280018475641937189441213695963605023799770495035315978031360443528707593480013730850113783740444203112297050956862765870869913754005082843961538142896684727491915256357549406611491407367800336069356472740012070437811612911686529413144371480819224149147298951962496451643894366791916786323504523347170111581984034555969867396230186875485689033973641175099244136054504418314895328851957722951702583920311576296776589363163783166978474389587516321826902192761639304799124035188671891774990044145460870551507861325976523178553985462935733695416697283947629802957551718847070658383709935449367984961119898034813783328876573861781086464975749314376591765588109537336026985274832267730348600276443847587359275882919005086249918798291071532138250928374598002576403811557158212334250390425515244783159985225242066026329857403101015956290731682859990386194076336070623837422373239748344287642239215410834570303336152468635584770185615359680506452314129014903906735511501963984079047844678772734484017089915723254372101990573135023279381779436726014478669335598185070563437793728773673818833612019686360549580597315158169884944794580595442547749950403976351860036214802082372256153483161331981030188667585466936942456395388663758926324028298223876748868976042447272644515074954252276475167600231199571684458115312851005880132184172451946258368159674673947753723784517082872895828860759366377909565709649584308756202894350611652842492628681747792894929201805795322703146121719744489641741199186720328663397019293465435347917454281673316584541521089290188266455950405345604904852756994196708384615285300181782166674912783408991785190838717857489479938618414621067333622322689675077199110519543703764128",
    "706858184035365619266065474478541550488087672998075207879388128249573465471747207756109275199555701773143040974767875733234578757744982473008993958914426818742426073474345601845755761078810508712395489439203648415431287597092949065228378109215689653025537422947984309879176985558645357848000207388999776935518347814393329022768722623017322093742775048872571914486796556811785663999537471798557462538790669764020059278581218228564510665269121428076570009065522404383067576156215080030469532439682670720560393705266375825716025357659176205917089637511417593572616826435329444064198768177747932990331292566951439510152502775872824753539752891704856289112712132428547226067530945681259297877119443805792428319105265436027069013426848455956242767333789644621808479500474223686908796472169188599093936019386156229127949339759671810046387754526457276628772351746932766904670547774607349359254580474643339941099372542218178798472135138335168774929684254058341158237931810626096853715923135444246927514245136362855437318827292649094671913336423647384879493947673276527961876265377010164079475610203858291161272685396344310820177711879928657009201102756908450153856905144401067592240536034087406061252663582515021698343811654369083672392990528613017027618965341462134545313972864329627848814430288507744993769395383741909500581128523140024477435168856615386826069851127792134457978817666519863601250634132221197677357357745316724534858533553631473881769485290114874443266771048138511799644153900495767501316458832271164180908136706630465688994042148994459083460387301472766053282089050039905091471338927701409296218337588017544270108809135790722605627641128949863029417211349555244170933805466402318692730935956602385557820760598598701996899727766162281676285257330423711926804546746282401431636731915043507821267898356734647556431118613288261981989616037711158447527629166930069362150842778446810213058559800879574603917660237255",
    "803925718848242050304312651709750115754966024746063003753709063396570647076852772505590768817063338070359395876843736571272929487746873004518342677432424724097309953385458938065879953141934938418950048443347062805763531909312633103359823661505395752920060999767040783931156091143315642792217456493467358953198163469605240507936042284179490145666586580736849611399579957241321315502606884971686186275131773973409228476852228544719277343981951160212509041782426776513730329401550168846094666673420612907882616610983329889779572261969652915535982111695091244908033471908182605405078401151695403659317153533485495803582280401326427489987157472517853522861172707904950856723740342467911944750961247953895030753621467064172131044632291823304834179615131543480476005109578040852570575440602849544667902608022618301605985048924616528080290830897355368605060796288670452173728081327686293335814176521412690383135733301580915753389442376391225307856981943495267176010629034920916802436067807791693133923490160612134814357441111218138622961929683699953130764259407989315196457361257169934103249925933709987407486020720364990468591785468926626755928977389307144530293245061453346056718828309162114366432594770219720843369818357118340199871671847701381349482114580612684576072246443590147300123042094419769339529979353116317023175092254999279081902881815054184802807439077906799221713380684557176326653344258013149801115091616525970444420831749214903326270096594862415070973204404152076372362676961951117267246114746028376175881842002440447743711496262278776360276068075647974957878987474404265572245424594314904562368893248608476742601139957016375440802559195954905073717961545511106917766376041209454471853371714565667877602913891607068174030461645357566578208406396551542508698092926081633164527148954747661849241511060520562582151682269771298143727097362730291800197182350898860057541096004103077511608767136257299566358336318784",
    "811617696474759114638868331759488072655639790911811531948725529252658126825136686256795749423573947592083266769690794039258026433888762653924637565377294262914556882709441194337512320588569941371600318530061169516441525427232029432928833325394841359479685203546232065255446151993970640318901679570827325309912820735636979944372641448060063446944695041118311486856618106157571812653866123402261640962898971140080570640620981649981289217646188438856601780289707355249902792078896420319909477467252588780954550954909086730980273288861132938044135381738798443250568560112727754406199767205580187878090464367762274837795756904337019750555994662966581459921587520420159799839502916963974403081706838044362640899199105863792267588174083256215659324827359990203105809261518963682195685772058403252247707681860111658649527044872588723924898293036569732933849243852131153842353226082611486488491642625640902419768796557882468225546181776919393257950044082180522057643224090679420477701335828619111720494036479862975802642247538721790894529361459453418496543368665191266200215641558072653049033655111741146784186806680120103731714824045687204458910334972553294852335143735617643280990021426625462349731495001648734241639253926702260121073194651934288961974809481037752618585804795389431738923841205402617931771304537659787267561492137477831502169935509853506823079130833115297347580608354965624442370917084732536369326084873136920440556506751396971832234562795027309985967819536417435239105792358909576117633723399836023305137362993930905057331004915946171912747374630842001724034523138470873212185803291407444030365572310647357735045659078037785725930416657809862799205134591189649225929803498490786884230167910721047410099667088788780572928772732953401299974802354023774626735977805310461002976881199723392161098429053080151500894824755131445143363463107928505582153053901994428736946709282195733542483189127259405502345893295026",
    "734214000550016488845897755226353957297276333955327374008003676805259597995024899060449945487508212769610689725788917602697551641634654383141501277424292996346227447792038448496387851342622637582308788141542006181581447190627231412863373410178009204298042124789846638720530208596688357401889783871274507115183051944593763762329258012342162189915520595907637109297816913634441330423038737094472416334721374916114628924487270117249481040611919598953078993771488763729400295516943515935231933435807909074218358476482295599523895688492335580417020077095505445601585936282138287898240373964712795599498893357721700171741333083222151071998506334828790348003754261717973708287159703606372447904801201164447171078022082555699397618312421363574211082017892623123534455483113915758387195429183157779918346852250755227391824030371132989476124328126765976351166632293114748309300115293742553172377867786211743428734456385341069516045880869053669146265279661813766678992573366296449201806563008768893656733220398808535322093194692077901659022648446213560158203994394081676868500047954296672821754300673605060446353160844300524159683473059418410701370881658362887282525684522023167104484062474055781984687632627305854294311561472882871722589634091306648386039029012807272005274891684970802368067133541786229561681900518506496796605615839478719441027803946074912243122392094768517546028177570414470430666870523460191303065455674677823358294879413853553623394324216002748501721656330564881843438158549710115578528960465259338327188198339452365606581801630759693444444181526663183875970607421366064736031673882916852176262842945476919595708046013171415748257497218746753753429158007802192680120242649559177578827609179737792462842904127217827353095473951061251672437191899126878759252779708477143020751833450775186171918461802453958943658472503149167747592436753453448624415573687938706431236335156044931108144384928128661608939899628238",
    "598626472097598920375051829452141062876024187569870027260261508683547375520308580049319392312383894290326660246802389018435599562896061780735920898093257678130469175283363069514271406229171929237311091964145026861737873660834127804693677029645705826477095100997549794401190151323304961421044431499578209021317162609510668905491940423443479858423240752999362749142968825633886343694203173661318621460831088715036431938148711400976046464391784575020510906474210662434109922924924827657388516162939649551762044298256457355389114420640290561508108660584666175439757092521028599472171707923711388288300812340506205306127061946276068293869824619642510741674104690720992582216837443410830406503244396688348295331469719114632765230457762643645320166247806250635126216799445904046325911185765197501862877323959672496042923449889884995895496032032365562348718331727776000589190937891229314528125611967966619338168471076343084453432743367141057807693211226283805048261555830904162938648624820233297635602525637670778298928241913497723522267365597469261096190103479570358812880211639428911433057348550595188712482833834963226451448335280444373139474401179270436509368319266447008847246638208893310279463810197020959840012932806183030392603419889000024202939862840907060834937064373763205751072121499358750686976178449030000066539072354526741644872549986358592734505402592762811638770517436502759699968561926021591788110668780070006164595658524503195515676558034996935221937811714355644758664446241929088316092128000352377372484510747014217243109044033852029183498018288833470585223852684752453217958651444051839165626988813423033570921417575587745739800395492119092312594043913442557765515944980217710162708314736066918363674850361308220448453863647902558721141810255302433952380791905238540392945338190478322257254194797610058404151773474358388324297277327386363117888669026185424084987411093177041627029945239052712009445699492741",
    "441571214383892055654445279043388002406715260804174045636136833250052055781495541894299279438231319721891910847029719348887196006350641916661215971704546735885752868792660412813996867579741404768206356057787586366690487321135505796554850726052991095428984971767682202089503840546759254635468453365313250147147675597742706220388177125482800203441215105446527257740179048875324455111846018228988273689197245322169478534816861681618489558587796820079340897374861217447607325563296252337572578256125278397720033776057708920955828360285600608609669259127440480536562426722300911265765176796232801124993969431166227562379140042981737676242422821874387385049984871885322878411723661976798002936319709647753057677730182739339454021527158825682399237871501973186171917495624319991852968987748832550054600048400824852724654629425891018745419362029558321369259472856918965731257033565680193812490415528276524208598436166334364814926155579214665954981657813305330446526752025556228266128890702615302355183824229732702944003796778462180336567616528401146688617868892141935890342432307341778323804341574142923305625900782748513309615561180007882659836382407047987900843881756013486296148147168228736961406742787257879741429613248925577269073746687894852123429971465492963686517520668241615171857437502239228322035146555531111256386055061410235777464176480638650088610629585650350865129895543409460009389698055484307585153793531941552774821226680078460747624371675351000709512545835724056602856793406638509924774144937708230014081056669654427557620053692085862573155419278519203319755330603853058373022505894066574692668651373261801075830388514843343972959345016528343966299342305548502630246740582112484957712158625383592374669958037760753498022547491872073289903089736225134302993629388171873984809272830246685814877743717053970549664009413700747634212740610456230459549103462522930138479039355368619248823325824881071870820586604808",
    "295438254980994319202474168436499037831685276355882192342346066581178593290665222356161183926831571200633751864189175604525222327048993343283917594549688454149616476028102351670905394532400669513473637462183959412335257939850741015293907270391167730317745044213759940262465899361195776591467166709891241160064228552582300861802593431568608619296164206931682734649319124261868374229109800140384316820486419580224895411195784488017330230872389932474796740814635709808682829114025671234094787472234413008859722521228557736224958626848598031266427362929541784947780271106074669113122655310883427256789161555156911135545181378930604472963311077542652585416521361839026402336886032277856898940306525288522007422274918660661540465665907655373487424878366706002074962738275407691001363370328840072466227935997036298007046694987808465040776150901167784981887673025893066154401847809266023789092155363672619939071856701099151985785114689400120369712406367202769000591022098703932061001737825276938372316230918181722767187768623944684972984795305067388953591910875116507141275837426590033162168338761656810847604169680259864541330834174050396689655335999572719844555700777254923457951716036663301914688500753932084017069120296145175339344068205447956579663784221799470770243604481750738519591768105095428986722191184341735752976937652715009702180336833608511724318062322261389950504970259910500347150027050181745856409847471133629879527093246515620136779775321819152649496687441609292054274217493458609117888740344921955602053901883766403796585382545070138193997982984898414643755103893803236518922255631067416001932911260178812100620978520061146989253855493058406393152084537134682388781883005306380633329325730506588155183378822717338849080953055039305419061978393005771501251800474599140651367159554086234265257335089100663074481220025223505102327435353354485328751643042205248370424721558179150953947775380140066667175701515448",
    "179598120951899639139936869285188698620950924497144894613304983075149903691156107208053708237351032572672995329796368879873419476591759169221209391385410023044951532770926044889688199736335826104043773601646636542019368401637978758370830020845520111335148286451818474499134087580470318223081559537231317841760172008068937761109248959652855809356620211541661682148621595683895201733380591558100974850394948634658832944969186008903497570550492431637044860699523348958208769245473169935314653539534725538674210471632162560090571325972166138600918662627383420648984764437462848917771616728534040003277608835595329770865930826369575399851981072796408960123298349654414358166901045999674273092082128360152036286627071818920265665839398115819970976206364272509768446354666469700161434912690635383599956925249634766096505903200301650390805268840086069380116499390933551086619570301123744737751280334533626009100837026587844193908323956243588491620452745733389118965384094708501698388679169775499926343963593877643022720943393557371596568969149643858965368551051652399240035755619272629913923683354984156888966053183296257039939090608211932752698683193503403510191777851231439432720421051750806793679116997819256529743597813913715142594731621733354913537501991001025424706522529590249837949054608845223232421886077385713702298074453664774189744099881415293352890248609123743391837509918339607562154683316484695584782399725806049882459533635133344450044961567646285648331933652979460964087885080340726374013085023633150516667953681852921645969811069397405759063057163908816088689187313718249947445110210104736716161690504414826639663397861610261555548591313129850105895644801780216893331332188282092472573459961497555200886514086652552675784970725018125513504535877393744416963914925187397426754660533832240009698719214759458370522800659241975403115659493456904239703308945252145977392124961786963322733999025849627487523676813840",
    "99309386361419893939827995027131431065651151006855690343145863120133223653406114079719559934255067261141465626941815958008777697324017297129137189867696775742265710810954374748464293233277099202847442917176619003065722961157441376862376696308658403798469440808356013297928865687607956728643266554687463099424767833147654425680645805601601709807892444330258272234685538469877513308866552211188270016741534244495332615340539053469690942732398415427810154435734517211636865924114781214633605532338774950375055026263112585918866078234807670475323496802229613791550515651736836668703922064163322850965830857400867008255396717442722141466213157573531598579807039369913216356992270097193541567116788090872831526696882322762184199618961455808634368151196603831117493185468149373106103712242082999022773922359296144955121587779480618940685694883603297995907590489370924875539309397954468719996144284606849702218152006678397986225817430566539924787506132359459471108178883386764350723156794496206493482489905526498406407470320236181564793136780650156403140132382957661431597369820155304638850407820926867852746901032714488879084927470809653318767477272015724594525907697269730104216116579733615523530840978334354629064963200390084731001348249274620330268263306772831537726619025601686171566292379493472881451655278685502440490895141062567256723300345349303905499873181925770329351867594618342296689227745541779280731971955193392250198758301884043994287100663003346852563258646283421288906812294010835011503819214233119369807097700146872175194249038033679478756373171510854616370636647550956141200347810786318456245786634571343501041850972320881486179379949769854112814453272922765705089671277888346073750508866180902742088365865621674739254575511054284002187045535835741102162156420321333270085496550742972563067645732889868069951286713810849972771243957119969356649460519320857971065975903072723931258219032395326371489909144041",
    "49981327527698688725736502729125603299679531864928818886160203048285472855597788416060918269248736533777413256272091739113584061242322606083052143874721686955161233040983533881123390941551048387390987975658381462238536067548088913552258137691399923019042042524836451705450097979499344129361104991715942569572871877315890796621665551664088519898651073453007410206223331962533103375423282006375274500730593840366995061426075714945973336031826760056562332461712250679525894888339274464996005836431648108218646447765522831016363630346707715956657053665219475858955511397945254310065349201138781136171593095253467696485416707643687252353664866975410503582872921740865230139181788140547260247462733334616392041573846657347238774025364512972418579153826814704744676240497249820783062486896781790195150399027118602779566837831959990388302370531868134098310646439024281718501483730262849303220454618411754896037566707463593335402038554456721766496218655417327877615846571715164981132682892102835796786303190135515935256849933595200224643545573629237466209857441617601521113718539298292099078034839927564334494594005287341221734801986301920049263710102408420476418465638993754646137378610319476525418759227384653757414411288626395032431572552164727318859569235827123984904721956323783706018698974644404430496910872104637572043508206914638772577717721815946407508211551261244784045806914087824740334687959592528848789096821567040585994971001431690458141009520385020869312922795448824978478912495633303689910860635346933781129490013890116147868790877600830021535218545537504146399949526942167457930766339107785417686786497246046728654192623263531651961849971058558439908009760810071986224657953301264696287221197089009021476153527362515869425712754408895975283889604067880864564292860408836870826621845861611774943112911666812588063909551419956976098545600598859663994721984903173333697118799126846352213027984110964392139934773180",
    "22900816873878501759150610531926895846663079743984039050036197412937186146914943163030632499187700235936005611995909601148749507661350377311903668654976017194389944019401440890404577605721625147481414657964124889363103484020860825372087367153760134702982350444318805696906005230386760022665811870225362786055929153780056670681331296357751177648714575790235611179664308448737769385652865448425416336563879904101471271068307129185714085408563872510431148071525482436055990129547496319133758061525402371271840852557333508229526573865201767657566025310763257678358243106809042946910290227127557104221434058989967939796780394995905915125826546869329467910995800700463234893086538387476074776651449623251107104785877449309113556487904322361428315329603627437190611244971591366090586173640613512372085041450230801973515118497539572074203162830205481385806253845574110578481841085343743212389435400704247043734723833108312744453190218882259862926356464984478943479833520535850204919444346049255475603013242331997045411029075550698524886598243465144396610738368795267687754776393366799901626541236249085653256574890683104282558176325277641177975174096058683762254307540351538768098819838856951039764669312352312537040845241875826814379578441196380963869313755795948977500130715658390159679454266840195869967374441675136074268056544461777740889889581112044097403066122299878231739791221809074123682337825115812709179467822824701707433862334683892849983651628430632681144756873120828580774088008154485131104453581085182013114350232868906765894767054356446779267330553315568497054132954203586085885513790380490821330630762735211185364895588405984642821675070743557027846941517425876423217348117490065062487337583531707719515125709889387193284852431675253340976849384403197445562205085350634373234747575969302329232721260016974512137433389218679801589064317174447942352927863416494093321225475931172748271636601740986085332442294306",
    "9551087210454482383085190982783851620663323596095938366595788275643011946874610435475031962398248350121582736598237939969727457335986957940156862828884211533248340346853435307682184128903671416830498875828988784376867578007630443768440451555352528331262579662587306981679717445517177294861243547294357816291066964145529738845141124128898297065178462057391208183819146744406798761676554344545344328269269356668460555162007022463991779604104358939004305369707030583491303662107682181781967280968547231024870414799834851247787464165277553835617828651635437253560578019323640673207195092334215565129884168144173575185212657579968861395615725550194020026998945199090736350312612380324667097991772335779618323515360920157831094722559838311612776364288871577511573691117552053423690552933959047831760622448632933839243992410617580785480866163478659185137024366460341174424713614545746674586084129120571291524653522759213763035867354539426141316458889647433946830586348467090621100939849952662316585545796082853191578575646398551475010158277749627391890063481808472720443614108845360092892073858716836815293167699445217142641602609823550967112527980299527883149806345851274665585959557768268234826832541938041578019892540084218799674054264139182214289669575753824678817722488970238923104892651960423737550258610858175094094780800966699174672679512797962520717394563664376738728799897758004621230397412830492815114514651506362258436681704378378557564424922099401527759674081508805968847773819184974417699923166625993024379736153546524725458529982702625529874013654646496565640193303193507568347484720487541204202074509901741559635524308871050962361254672386414454447383948983567542132307270701470379192258565777032430959322347070135361588549535304485819637908413047664908273735035878794169601606149879280626848633175132514913501715205817053299013060270712589025807813405434305515057887311976814638886286263314095403657699471869",
    "3623995774745137078596199823297474471867233156075241926595520151321773877326089809151444183113157677781711440597364754523003921669768245838712993148975155748871445778587577046491718665725477172573527826822076999129161230383983937738816027491574375027507150869093809261115185294648631984603792700420758201165328035869728311697200376310889610888366171121868984777094663159613171883464469892551798593153909028956786563996524605280514178471913967109571446984946630780448665570924949466020376969583169239090906947358607796968576663309724358056401186272620157320797594091364525813947750781841495037076646965788976399650465503740534828827350763449800683050125598719207735394491670386302010211813944984046329384187052680154201143090160143759012056837772553457513410790115263180545490656406394072029842332519483540171373550629651828815269790621960999283659229186011853329721316394496078560927366353409282069610031182651540243473990283604373184506671131675685716156100139701119912017800543009849992679745208586716182080357345681390442354950387180204323668951204673798721935555689283407150693048914697030389398120749575783625514240997042497677036800034140774114703630468311180357721108494986726018936483607457216715460570125850440301070548846596384414944387011281534146688952891940903632357180263298732360033239128774700490637846240711640441200266065840065792113602160144400001291837969715314618070669980532798339543071498898438951876189032140619184914240597167752748496700842801673336427991431808247360016914176300656150582381699573122519668991297967853650894726004806836222021678449893407691111861934610784890749619116720826378095084113667674783170653454241213523830893033496666999218941607785333509975191815443759940537790292009579363487439222341652821474526980966499736617781970518667514021291219856127064660782676001063167068059403713425349351092040856927492879317700450188820363874395358164147271769258015191635832632025045",
    "1249883187004967600736048573029793433007459387039561680415788590920879434499106921208512524435403905613645523449499304213176054724890359664328193981650242930955093665208409501916117256116904580021172597253805181254000182366544242435401180743380620561763102961188458617855864088523053053318079311986610648205942541435913083301579207654586219428722347591864133890985918376702741867437343694280161170881191833707923368172916949600279018021072631811052702499845897688091883675917871918842417676173131099476636312098189201247170142961750850981419439505554667072048722988641162272565452345449307956923346683995057233117237952182751112356075523567206616903798844714742667308215938477926433453900587133945814918284513686205944181687214813937591640479682886721381555620285797777487823751606691369906318203452860127663783514177935166501256555448509635765253023934381175077787473899521455874457090975459629204549935279806220870286212502648878783310702896583023250020052916560588994476715238738286487485969102200014281178323423280966915765083269119745997493609802022560421123647846235261502924618076989618816955598506187645455671727614083492420348893813251935856675895234566838756878968350355998719579226463837292803251442675371522763408536851753041109658074258252520501410908504380412112584513516634236781049012433160048461104049666450785480959533892186674922548008901651104549390589907350375912762727550987060686539279797347760890757543627198850583290216083408035881346255583927807248140893279157369416215633176628131776437268531961053981941740160138265422217028574288890073729456208130302784619255650741094864225855310634543113479144045442361724818020544857673158234701717034799332379711802400560748544606833247001100717448611304528043253915763587347237123414222408286562866921564661921970318539929916899430819654885003921611984399613920179430738811078440444270957881486462133561613061537621630662883921508547215087818893660170",
    "391330183461274644514377082949339477205730865961767059965262070682216148124826787012663170151022815691203987593709930730543709670343621670109568931709731176942794928117763684312620096978948517206846798523508585834361396124594179399735334920311765679014090957540951649034451001969053021537820227919905301086627317442796306600474716685329296372739362675244343496975382345786347873688494642491429562469913228831036458009795080610548764950247658140745352389525451156996254577304247906528887713221819756550213215412979936999886191093573167309395587934247767754642366477578519961095244384050505793031096996774514074995880787589568939820150481526915830987841744841505221448220130260107971314723355767998784769412063787054706138423441810598835390301040587453854999465750708267431259064267596571250240839109987889805681220067140074410743944324784009248035543342235625892799558201508318568277300328602770939764425603649478979408786414375886218834912392012777796888816557815522555366161550767571240047841046878869122016593292636318661007236271671093063332402137221204610260740996313202397385662333556736355447526784398625309019254583677043565743652017737436840393832956274406252948090729274630095669262078762232915580040139920860618395378301125971153507653325883674555365531918165723251248574435663845559177977310791926244510420759401923275684671772575039831790142232096477757695784279634595529824870750382233962557247150641101473957790945542551092520695263077572870440837068885857598636198129618051010054505372629771589822414921536250742514950173746967451847875382496131268653576498529292235333264583548835723526988697975042549997201475594522534227904511769462150691296594925519506404220650210275324812582596564398588883967829781121952046331800099804867534558562003548005495586273042597776840829962860679960692274036191053855401152860332058523213910975707667259049673088945498744395633549639520087085666152910416839306668364880",
    "111038216817340661753307957680352060877042161306610458961917972795060312081685151296060865804316826344279370374145718899707118853283705755385995998486156375570410730052516505272321721361870878904135009832436232534040494864845770886845681356186323379964068705161673586836000543660248006669234606367615445283459728229388122376041940206928144597513003411002336485749206023014209316810757300549886604266133186322027184206071916713148796433080007688043846655773494801637711373074868556151144061434300538807755027076774304043288684713144979126436410208747201731603395231619264309110435709119939108173749138383974778633688797559303218384641004055489830765891371671683057087964050127333786936201527025509412099388319959756631945450415435507052181941472139058964219524941583132927172772580461132597067678737042035979646666137361301122005446922449466277144020403789136310469651068147926754157697884668651387698202996669673591811202536062536283700399868951016386370047458268051169745523987611509368920745571649131997029225038842260533409927362747858084395665398024275241066322856693885053665134226438905446509788380084945550897898861570035020910291283681331612634680867075554027305145427723856450704452820440624310483992330024632355355783634829800702623404277739901412618792454358256664625147431142616651840986844527741947139360914566559954609974061406186293391588594281264574025864865706377072556144677069465615964296044655682552057705720943449127355219266744586558334112471526865563557677173310883591712251091201172502390682248122547596067327594634781287403904813961410533983101622260605883649694930594630911430667784792806817617168214661160640598267878590656611714779646762278274411008338433475447585132802173973182073196333847818888985084597249067907477464327749347220737898951409555581421713013109157216514354035003747733671627666873509608531042430528497324334572575494271346198810822485070525161935261925716401571170875040",
    "28491649857996593580495334689606273987962382757635830468559397555863878588104616938544978231873577957032082541430504520581951782287363182555733660808245312062399550896124144606723609114820816405764312618110521867720808548077608477001225748187722111331187912387174747860167316502831190441986613168043333111264010651457767565432282953610571169048493101627114274204992708245019291945613864072105158772986862318183279522023618830739562734347464547629457276152185462110083605237479153803745495273245578706406035841215165025215050255728548209498779186932280814604072432097727659797997504363748527318593736199349064476402613176688470487217712952185886988313144774336011662436841831582766947202398827508884757198797644175981204863019441005250578687483939249591465008397404722014819130590937634059753404525880442065918472223884343371597448391591402231085642280210364416724334027487553287590570880039662222529383033734771081129337336009670292019013122714181207701698901849429228555069475327014981310608196391613936085200132973758111783222673496567551012667571477073602604379591153224838723058522503103172745716088935611960522908534553472281033425569507499894950627345556693332510258212219826420729972953411843527068179430268691525657166268795181772849960391126337387780396997267115807555929390866352636293826439526845022961182108129327273189766721070616204603032941208161239110897641822825384828315861946050263922884870245675690226902507310335083515734526631636869520044377483644425699500243346473033224146783231010380834385662186121687758211541785735941313927292012360971286841025393215092092539286316203108736125481332004348980039562867751162000910964045892997642373423073614237323112960710848977024859587957396431868925303756538609487129317263476405064202744370941210336254718137199471272900689405009028888671373498203764960917747366290520193646951076673589513141328723997243718450519459975851440705411642554490441746074432",
    "6593405808876405257853070139537232937839775066799309507669437034041119748040393452209359853611440474158976481620018998391991298941007790939201458004279216200833163593605256655938799794266377022144976908096598680896769011187892170786460194473739597699753285450139346704022792904359427961740373756752535115866113895988918524360197261448059422699584323430130725000451950734751150024482843894950101098053421370774146242887300507714586127774706686577947706167399526041944838609376812524164125968410983390332011968507216344714950176781559563121838606629062704439233929169524433872635489083985055125460353629112654925793878236090917779868668520624553945235600184199705029362065957167288085584769740236833355663831759938299565000856202943627263444258328828180640870132986252143363893143021075574259470751196602343008277801706906408998610962794748441731400697803418977266585245808032716080593674657913792624330938820028961454787335476167124143542224268046798179016292783187260046130571070878543903109597311304517790737178969795860797696896986910053966081764858178247322998032657213590006378914759268881791807761240895065163022006274544550622030957299302213656695526615601167303716096863344492899880451724220328560534069963846470613207874695951964290263978668471996112457785447883582268991279790318512302872552167234937203011840692004264156103076281751571520031763793820475937755324866925990136640846616698339041474595149312455898271647110674936891187328857792962444739488919130730354649407065232856040613464751395824145105718380197480628162795517419882622689115510031321930495939595588975195268750398280263442440370772590349359867555113482447757328584733967635441992787148461779264551108139793614042499080650902138800837839443177907837573506093552335812171118336092113815735077660255577031196829582953828271221038075866502696462934423862866172656264012862135430842729030746580610106955198509964052783682353851745595690991232",
    "1371556500415029824563119927517068390942797157862512163414542570667581995781986875168753534821146912756713019299482022644282611944874928221865393340827205781045600748486387877198168963338207133193892245620498447740415359780751752803757563033144055592176038003939392610822623978698909377092350622494603018399911400990540819416315523293733274051194815851324030101510865705543222749514374790621662450477672436956682018883926481081352685990421184888545994355226953791588774282729088710275399850342495683517651343289175239800020792590527402373847621358042791388508035195464029766411323165243381419307575687088680750859489443920723513100178724674983745516914058296049198630070776633225387945216694399644477529592594560104267001535499884442860718839955045441413591314309821071108245164377024010679914729760445264697138112723027692376980931867496820888432614752219030169154130690596119579907718874091086326267321434699217306035188676411802908981689034971988195634753870332420639211493055168871451502847004374976933185321298877503744811979568698826377996234998884531946117218840893885078381641356171985182800949167015772247475715181460071760307373207817729543689994282585390629710963653956101253930419709253678908749157785273707028177943761737338111055888937289912777426881188889606923201853741507539768298710130170654294743138497998271855052920218596653449466131702132396544957344113892705493465742805394682192341514624646025806170870539978762032462922321264309991520223847427007579606104939184220783730148110912805133985529137035474950669006226103421273703442962375939937846770862586141743626315345566057800499019058609082491325273858332826889641147505107362868144487939769619441754589073727368299636084775302034241681386342867967139054745571410274722599025263487548044840480290472215849865085640545372353490924695753345578279835866589166111710727718758013140727641526136628181304631334288411514949059888459727984450293760",
    "255433636270263732160257854616424308231600589782981016734077806799660415693139409186333908391922198462606483875949325346716528394167517924508656550025683939181978340053888850272392723659967985049666475348878433672018702576033580283306740795768618433991358347286952807731092666803077765828603931051068131240531587882925483454668100538488785474318632885750981806972653036502122970514655116340390722819695547274154696739948988148457612831425636997450810341430861776425739426314079927246153062462716775678422691306252021181796002021983639566332399100779868922095803098952590537311541681702110133582893196693457712627985890251196428478951590574614621344695717411031448833328270907272372888869697348878906627447486700274721003205007285492718758825112843069882674997862567378491552039800508544992410369136657568062287550566352990770548157510297906317050412981311695091629460642257124576935449544792038781611133415942734857678693113195886299808619033662371274750370898701951445968190677186145703890722162619181909698859047961003883960623731194391853301717203399313108866679531970871023843670210206466941626636705978436351148490324761270126110093331773018192029200354888834414586309968372414441026966756090489840238269508453086601873646008473578950275443463070122625140235059544113380151962080151040506753213607479351725396780804105715624084230023469803080756020719416705106873108776545685371574667608396775074373172932984041687659239341643599257333173775201977857577627857080951121529490551026879406262244337982286098486651574059231349016154255237946809956654924383780995151498902992499164200296255257851784935816961146843607158569267994551762325605179046695275283009454040519727683923718363321611216458735018555306700488159738749741395655221669754795047178147550231316244908387596911792285017486846979115567226182893592663662301956048728518849202810180127497335572774211219637195362782026204969314121561436263576009661952",
    "42380833100156023419094885707908311517479448629833400715426430212090042069112640734338128498781243935659541677428836096368813436726173578179272770674842584930149734529538955917072416251325360539456596502541969242410001187410411215707465755738740718211570705292043125381194158071760549980617772567106991992233971641861918614248199606615860206984313255877309416148747847169888872855016349449630645543472414861931713525000828342987785566944220436607471759448468055557406010321065765909779537831258486849262292913379938349422575078801556412771419559000941157062984758018379499637517440819031278658457763172552081453421999565735142516025591767988991711229025317212946367461383611271944295673907828509585237943811495026647328274354262759237210653860550228203575394606033933234889078325183568395734551215223012323256734006311356076806802925854543604855435602951198858925920989750812211828658810909015438870799453784943209238695791141436676894242328265166948863751516996747992828811539665205618167860595641193486577874175762505974489065008246113658587545034468838793503520799587777851338592117094498985963948259618870158081475794188242326195943875532593317628780765229566185413609186522620365990838418901685584591604396523835872259291764648887113032199574404612514101248057678983238448204237454325323405590979305321910378531125134153454501341658946585951585428271136684871687952101127438774336477808337913323566857683414828439583215290996447383157309487355527212607939717245343506659573059943364465658692429950087040417852619270353542803230043049302140793083315602297661913521247912242507946700190660319785717584690574180365821963988407962893729028171996308329095097133621610383048461640976719151143726558540738037305312648169210649586240402547405046629418418920247634366687617939505480443522414722654095006098448050571135489768043308067698661559932045209975037382532496406302915531090300312521472900757557104952060659200",
    "6227035391044595492858065538763051705797576533812815574329481912389285461389660966044164985279328240144727682631529591366019771600467533739991514573797744333902181608995914712135496846240486152506432809932433853446499617303810452928891689804030350416371186012854790326577177910514004003284318220314368969523604402711220063408225148846898384128769377977653700417983384853156870123445562075221462291600460936070738818849162060222094906080366011347104838405568293764325278343851186644484184419036910069086962031429962123532593000565832688483716020059518435926019581653458497120866572749134162847131405608838949397536390709275711748841354472580315302017066779608822746746163758424080221642066725073487029335406704737873619916225701614572328801655476315207163713147226179843628368645668224450532709254601801414431103136222062952230233896227925880895797046905741136411218093524488437816570038296873958570194763937078323338150642204721991727693296419777687333843274616534285756775345208795889877572346644288647576189227467362969068824338786331602853760337659968221350599350874588392008993954460517878009944227885932327981754546112720130853969625908401065051879410221268226330399801829047049954209959316571760473615095323655934602787732654280192361894011490985316776143224294204769305807738813320181305766880961783077780012615003412299326595478832630675255063048561537045394154201756371267354736499067238338066239113972139227250742910672962892658620675150003853800510360894845650365815484055430094153658889811019146082872263523885905282975602484084079523200583636978703532384919435497534134667489125021433709287838516740286397220881206063314324149106623220435807184702169318368287767737061548031071229906873645380634208588228668509389093898629041826947039760093884204224613272616360482422690791166809327922487513558793479761017225430156705406001564131364882222842365964173238038735649387845578812799603058664571923516416",
    "804279952917691414160225030957770128051961464049058359378964959011408876372293925876135522613175116746001686360502283435928576306044605125465762438882097174919784624672896486173025565935778369021763736962150366721011564941041589695809323651933488388966523196633649764245243610998132796880666988983000893402206265851214698636417680519301119173884394080789881760131538502390145478250191740798917977112230570359292042631929791269606181770817999555157467411345039100104081029118597535693937130133234735337664350945999578196551268566361927388181366099827304134635120425253539111130827360234411927961295019952165925600533485049761297916277048168365022656369535100279409351534598942256999262956211571091181992529169079882841736147908037332623364134276415453884587486506450206484862060645722281283027806012433670409415655168026278518056035930497326462829290879006669968772846135813793497064080993498883431882672807523434202794288183489096036916161098754211666106039928954023870191218823698978235875367073355079934368650220089831791768941441828928415996878604826019249738452702617510747231032220638855259686322915069800279549543843131246754370167471585941327682575401149347421173964421171350298961676607893218495959019932094200112352217355501847333728138332737594606317440388182336403533506500562236134494713407443917645593856950020432314310891871459115119899452815095774354860686689653548292808315531535561927755818510582828310500053639539896891290837848254558964278133909303747567496554330468694446700246712402314656986705669806917115004260442973287129480314961435261762670254015467698386871539741109268914131086586618455827103925309592643502629037988993425682318052300012272372849284265706894127769483710108764407202794286871788025937627903367054019758813711456394962952355638618872154762268685364477899637193085849346946634490180936771012353929948858759485702633466096810710179714280550510407419471792487286657327104",
    "90481496192325585677679870484870990455391011623183731161639387298932115319223183183820753862630227525031411349491291499851100990677060703824404446490612447306601198612811855320910616168232351618161459970040315474141324114209392847801423892974182252643866817452855108019331350750889405763456217373313363879867423654628886049656863548291765611798546483848705572879571501604667672825469294350602440879401682422228821533825909299482394857324371791758700365796599455853238954840245935632706318492574370215895713545809958123686078150085551343852373598220854295554676090084032198854639822751367975971453424749586949945999067362574066130130628191797528275118816471880730277194464707065195218949810052356316186129457647753483865845263192599669208139150485464106247538828987482879827935846967904674621776418975834377665139252826869499102621901949640071065310492341922975790136563349710713843647181014403259751214119168717568777024259743154342617983180402261933154381900104712196383742986577608613551356158585896715644488700104245982344521183753663824835740258998642369160617954362304956930215169826590228017627220717100763396854819335752608492282562654622993341281095462344037649253322551941452526690210904972186041734765345210986400443824926482367728150625500488359966582853459246703996076943051024352448347100407042696738816204115335027873640374546117660915352401718135370146207149429204979256422029030138966886963401234772089532319108653427364871983136377289891630887479837963431693697503124241996133206453149960048703260160909752741348704308603810673461648017365697572940748446101266822050690776514383773070290796185280646480397362535528185669527306706132459923800295781079324977385920967518222981598405916732125817413776432556861272578584136105972061374568331043230805176382629603499854080359837831761868408233673690992205228217268455705676680268629739010909567833066596042464665648868124121307799051055806243602432",
    "8764000881458569419235691792417682081612791834365626460492153529099602921970682930540438509001226663574939197308103718244086028282984596044342601622423778692975324734626314272624791543409988260455570990437045703245397436379014927794501989117758679153376979904509144906884950508460331273910744320364852099999010485433148841165202065897834739893466092026933014377852783148764499612070394718448597546654162704086088322801486209063411386509572235411997902160910848012151882943326243885105739316495617518795013945187958692823521352183387294536948925198223603871703220241377833115763110982381313118937633741707259583205706861780924362313703121457971758209475161767151062642585040530270069381911401242809775427471011573811892113360531025358729286986448937053781835748225461822008498823351056005014975162859546704439525267523427664707548912413913675974057474439627513894545235253967991025258143330021045016620303340498562533349073696992776823969856836694706727390925213083706388885995835164395108181066451845113254839955531285356557966712690685858991936717181225169525988175744665377025869429440281638736687882553702587652677494575848660798187766866928519413302934102511743107324735256558039998004865699074973543672979181268885734654344528779055940002113878197761733525873196240779297842582094043259923162846316644978101405475046272065937472051403813482320167401256934927018061551351526547138081052180871897997381048360493909575583847741322952536963763032595104635753088177015273931609779139651013946045669790411052306046065897991426776268797659399439558542540606112344894850953514070389070482920849641423835272947078833826460881721878028517166504030066204074139620947283694580741661938900208992828538883216731928668714007371341663530896403944435685894086533192711174680738041878037818643076515325813620983433746528553315691804813556294702508805205214538213710123475372055615279252688752350863614959371877187075129344",
    "720007154608981843134876159218637871981451509427379907302034992856904991458010548719944453797569612931566929170941973754381611735054322514525359525888483541214393839668048665381868273430855386852432077053791016886856810809584741641098845706371521503464762775486052525384175372326399754879985119967579958642425873618279166094597377090030571332024600728508248581744989988653048993907656192672666259332535908335435681206948653733966582213975059999372291397964349515582391393157528636405832300895187840160430564560315509821848078604395893960209990585374233010926434066988745405771844191295510605673363434936035452592078836055885761828833335762392020613673228090564241802866665557593533240733145599004298469678344559708978475305568463778027001261416999240188448280075773090238602940417439759446415258794327115450669873169123195714502508239205177930659167278784158048884170058325117950726213632879144829266475019432991842674215028331059647730973349086153186796277154192008253194281010459754502970079837857393264391494693225264111399653838721578475988881340266113780359620183860745232496012094637517022313591939615830462385781540160531537738498285652470470822516834261649572457253450331245902048714235320061250227778750887183353526652572477506476052709498555040571208874229864320443367449710415615396201406328745908220835316843301981225760427789809444255907890265192558944558126629182140744383554042155588274855866848274027289057467676236023991309150522041141846723887129405728308659369757319159043190212053333356092283218391773836964082095975018107791854234356640917633364659958338624401179667760307305293805513899031401115123443404667324512068707547187673341654721550455462933949383148385325645897906352471247811625711104603016985012850060683104432336935110850830376152964203947628133425732479698435784593835256562868798854147724036904189881129244249546285744448581636890400233092224164506161357248746997287780352",
    "49185038061783699704752052029393005809636508781247565295846360962855749823264596527641931214973887293868547234043166779593266027018487998197903436803894047060011920992225380584962541208048382274681386032708477324301065571504026868246764649570282301156815185882428076741360682445829363489221671617644539545250552234083205928383440261866016798158510163006449564356966253814106525161844079020441206952373904915674690531627087756625716324324221827778517508753399824844008306525505408528802775977503726730113467955067773775569023608121112964116923136688233561317825957282703831279118897844552124733513857568153294059990849666158845336701482824439365450793746526176958741392583562968451570029936280322620462333507175732896740873971966036223094657974163745318919915550898675108656426841072686210690526178137742369365738531047036989154031058079867758122119782303780120811832748195154285052273134470679850838269183957572196943185367075141494472713838705174913080161426008590782780055997537287257724467985021741806258543895108607004628927267739623887494352945350873578637037438641553106741784585016526190592985910778509563214738270292053814681773019236403781290869510900155868433123631615106363014147491132914049075698914470327768385947543933843968886773595724926526983281844936200532783678588664212193711056438243916677447880026006328087020137207316429728892424488943589296701581583108672834912476666138458141791918531209889616475252107872186882743521180319526987166657342913659293031613967526324049354861301454506657790571332009321171471860494893714455855493513718326502190745513401953404095866166862038196991813763197929374265530709949546953420387985890460892289666946480214925297938415020840278018702473082431446632608985864875380653610547299541332623775183742235242724007971372833370235899487639457386978006859997565552388027827771724568399020990158247559573760089337668132722770610327711197701214779705680330752",
    "2718105941412246772780113725988177716319461114136363292545369921265814789490597828509872027066001796721232772975035965830124534035292471596152285686222965193277533910527887601482412381503828321705312445226520754666274790608636140269382610261907151775130316671399231763824489168332607433955726994800182343865293494088801821257316118275414797400226148277426002372293916397780738285265568013637987414036874054777104569979164600459842256935828561022142695144462405907605009525034773646673310762436391031082174656629825492741276660584775543596267026783299100979945849454287208490389931432055840477727397424955503066418989537601612723568649373782259233143721692070919904882006610022360675522706665598773117628577985956163844438609966112527626082129732527241302745049007682004259635287313411942613446206994735734863545955813093609681455594396081921487736143985186775658023566902129689482016091946195612446726648829638176277634012530850330840054895233819372569106718726824851307595458316751044647467646303164407258509207833738579129496800132257194890656161340087745443520761584183756468029479929417683569463321274957795561712990556865748637376427576381282068639025800458897028121920550001415161266171121514295018709460987073261488098872596660887937343144250517030750922580974321171183480324385149296756812820904625657122768288752269311387245492228202091128537887530074848320616542448845220608314507901880135517588974119837611863957516776362816802580651891335974508269043414415086185394581004856614933419579907025348529235234150974402004834682502408373247578858714206660765106565847551132885482083145053460593527957164196036949873080316955503327293553165187668598305114836287102494547346084926856958624633770807573846474484265855678221888786531432202062524036898415795952052038894288872909980141428210920696694565428489535069269301485367734889844823901229736936352076903159716541836224707672608587202767431561707520",
    "116735767579351942312967486758105663440691214996350323461861652524415487893935001234492745828050308548862859373802775325539062139657447278146493411800228927717142208252742516592214392293948248096824869420678554432964404933349728315818421726035704404413831661430774515925077671734380693502200416258848813548528185700157146212327897855560435686276634779746193697151824297725592001924835363909553800293133634756262449644053396418898508210445546788165348371964976118490725117891481868586827874576953332772640018030859912206686235282559703759182526676912924226878716219492705281731840316079074264178067965498918556960969707297919934766985578126452523645190554406922309941286532031972524072416510659756562389243676348626934184406309660824910056802084754125052860708460274212488609350381866668569960323504049508598035525077379233176630936481038243392651977888512055739895061439275297246140574022247176662365100907790997967720782525806955723186317815798985978901648532748145496891185332735388400545239475606784841675143261153420737546050871786667430615042745748667720254444763849268172584000017043241416625026689926297476957600553824477422827314943526144507097400760202595548482830030911676133135381907519584170766937582762611072346403391052384693416521033955455752067841295013083439599316476410844699232523711307583184033835769233239616920186774612061385512064796274896307574012403230867557371120759213674228011926897168984987019877309284698739908853752265880764417518711372211960071286031202880572091209893937688610710602137546666983673672633816938114453371463633780324387442615118302711304594492389392851036687547479699223328844399344396901384431007370125586983310586970158901727908611246260607805450705801092524479871754426181115915026448010810550134173213832954935368936556456406318436029609130968279140055606563712252417377811939852464673269489310632164258021722255832424639207732378023143240048500022247424",
    "3655103488496653542281757734136053995424420894413888472904552312807269675290696282340553582062103118985025145781883662387003956238473569942448857542961318162332903784257143052203445591681932779828617990105143435255256052431310675876585810081222599430005563759736420757247695126745131919310023421290820049600075845334450422476596837376990354144475023580447370930940164525768941221267934009286072581650684585050551837798947952869214517597939566660205759000027022859436018639787846176521408004732218496941141898643214160730896623507834597608609605711735644230567168008400899645981656732729317795154897791706408122753504083654589476727989091815117047334303854223589547118254363626176500998409770394728782178995535760943258339172421022717984136801109309018802432069289124897763343697742414398413845475178251548335512206981352558091139509237637513823996097358290101819113263338394510514191947111329209697096561019519540839443252411490005589800753045748360418797475080634728496923567308168868174606177178743212726010584988234999961969277812748819257203209340139352044705819420172754537101850153830157983940264192929213289421186032780485952292609135248707505393482360431820341230281315536914400776001637036262231945800226692990686791505542175170387286453313033831436956019491952383180760551427294715628495042271269332403483054979169006135038179152851010375706791498583280901739240584430770733013467561967000939245214244152956011108520809462709938683296227501460543542774907878040918575270472156213643702822661025709123227951829505886339088991463490111514071523025046541899168340159356948186264846225855825904947128548552513669581282974030862531189595309888616261164871075239208005917133776501531491133171813226108377077387741732381239509604114572518427687747624306760526377561945417614729435789031215773413939527963678971245135736335626580046043239977152775974272784003703731041949609575878013743854145561559040",
    "74211552762458598730623108404674160824238503656884712127898641208629378272636440308277869664846751858911223046950200013053186832205776061595038698155238370934723478013067586198807547834557290042318401104704749192844174240673386254172271069093390983307673055417750054604820433047198725320222324941792202159559985131578721586296370216607321936685042491213284396874453057536927346264391788171396649533426454549489572601499367185021779767559466476646509007253420206318619575188091070991017957266022706911664683520154553245011012577834339850840478911860373037728926355701081328532773308461070182894092448653599244719363688434331843564247484095693260583770435705301009514721947068642415809872487426832927648261820700124475671233106360910455005615935499638727463180643749115870312611800842174608345244986279568530189513187419089678885581045853462937964800845264687412469392114242688133075132105867030819906144083944755138610977862475757843686216609152580454578743557977454382763170519102960112411408734408149288108055046670232496906914856506567744404580567561030131155684105658215984194763481741109685190183522664526091502494643190781918010491870286080865961019089693740137459901403073216485386179605104447771435273577668089152353935577649541852154008413553200036175668492575835583948566434062351157135740393452612131043671791320969948266089961127338630794075409287714028422461477707332109125853545199389147057734310383521812666598119890890467478961344220766544918282193008935592129796667471258856400482202390496140116462694545466762460783734713056473378699966679274520495751086703509784478628928480698575734272536612187515937075934067378071442189909300170630381279239477523451628203429086661674175876969335231900016160458820551734925938156964075214864693357191523410755538758532397731175988375829608500265944210175203770340673050661230113676572713801633262437965096894914111811533165017098138165169554980864",
    "733229153881307544474611046165699856475916845733863533013510433322942274913051481149887944173063541950555909141005663652087318772428022970960838145714996115399209157079075159581074669353079354534972652775170309360145755126545957020593689500614994434730945446876163833644374510781392451700169615191161614476406298515333715988938267865376899031472341049706390057446351880265864142241181978660775635585781156475832475440258662897939463793068107797049212957512042770271091820111831955275481077119108998234624252425213754847626550541957249482884603708927779596017315596097877287882833954854070681645729029358381576536931267485493928942460341758646831781091740977305752009715504140644726163212046005842098549564709532255844574829844099837667688421050600600968278225465839919750346698623332405520644213065060410455917321619927908737867039541285331893733161205600886130115754705292880874104440757031937481807205599914904973673027395409502889485577469736833734536344578794695175814361945357716134151655083948600184912116613106797685946698685597685782116869471660432396457892564408403783186070008765857384952982733364813094088703247483550182857346708515535308807130075525819988489259420666964048900286200170038173502459082995245360417574707923395982985565344597202809594192476342594481387814130824996395791810182878432928300127668913343266692397651817068117190486213207717003771264282291325727811748417176640440563795700253668055515073203293754019427541716770882579406982431096698241615280466083177280383442705746133097089000376060506357339664098233692128698419181739616283635205393721074551618025756868150616783423682102839384311255065956748758866465497641601593003207544466908217245965166043587679931917774918041953910218842738708866059666000772740861914934070436970942940478135267530723517445298633222571618805540677947850527910934841848694424660038899848401628543586257847127876003531159848869724743008256",
    "74799417653308727662971370596153810062182183241424077333295960071651313813524119391738655168820490227893510872588287832892595042296472689993775007599003967959975354184171846662035791407824190621255416547582245915780398813667196923472229749782965513248693578558985409293466669276863128893145853134807557700020544283505664389656918976998903082367505353205425536393264043320153176194570773301566692494584574678986323018994988291370604887315587650306114517708053012198634008031208469157186988150100749928421606670448140538884758852134094655936728230949845569104679324733389744581746040450817684784722876800513447122002038706011949645903735748019415729229786711840308291508479801644924230656461728463095914805201116420321117129398152933143744083325278014534564838251788788835350150973187420700046105929136061544206469913302785800648989422097696423218375854754316035543320799280744746969667373803914659373980840623071548680204807315247318342528576637022626071049839005478685296022804313149558769173698206130394648346560822078781960030662149725844083266957638880673371666185121045926736700236241278273952377120590896198009450625468317277023337146732394068019654857205163087575524654024648462292724411451834825069894676052112324762301032425568638057652469966466158993652045906933446287312006752659599380093955972391992698286524912385293757566020133378791144911631315506686737720797792105875670945358437064423051222294954294488545391585494172696039979127443880348311198906014066409667323502200359419770296936239898966657376868117295350256173167905228727484005322379929344177437812825023224477079062605336375628083639372336387270900707477768337465982952236580902414104842816559523627067002308152149784344100900072846217344813525164316243033791394891440499239114556260194724658061643997782919495829864802031068392824126528155544107352360409868986997345764466925914419476914895864442984638431723209845639013577761070259320576000000000",
    "1201931525340963887229209224128208252768527165864498115630525836669409909022122755392465058328258753839536797833602265367486148003051311173825105053953679131570526506535927101539428927632270936755836183414169467888026707849633259916611259754807001768360784819659911459271887292361616065085538353120437828554438672289707537927242903259115817422981445734142088229743733419356501064515518820819983943501152894536372766957509633979010942984295247469182166756956313713708894994937689962760718959142722031092251153088801351151798707935944100570213838489518592956467536917398183267978318666545516635255131158174135367015510607382103945459102579197436525035081909442024195119690240512124579908618708071583245341919563999681807207015804926752898592914156970188304691141264387350964733638192719535571350720983665620548419120805791671183518054766721400297018262871692304391329041453104793991729186398805537273525508245072033445836531662173675948650687089684598634365974333541892271526877746999021328606902478810036801025480144403265126428291928629871537943253135423399128680810006041549359488310073813803885793974016514678634756020336460510561797312192470583089086767504241874235755942439764905333649134589749750929662125418913841771566024977340761720197324392090283055154911493436322102945304641521860608243287810191558779182847180038568336538626036551275238039435481692357197151995577637226492436470230659016434531352829856541389348534752395377187589575867412734328791351058089934581085646301626356735440594262553077769935831711778913744558562953154935996142439318862823328954848652392007502127732143904227576180097122154566275711587437776550131152892463271899742241611204587170066579898183575272822600731893461122715525959093275897552271069045267013590404645569239670314549780864689936305779862753476208132388167232084747199272244150639500919417758313758229387277863505292567918449267079355996764650736448748094278564912652800000000",
    "9424665516954438093354922432425390596571611112874582561048901140417449474189953633120650710542402445052133236262406764287901328057180438115466438705917897486115104316515325624047910273428829798332603159332993071313220812285976781339165278202763471113065811769595582749607754561515112125010974967889711280120502368937472123532228281235459964341295974693675729678881561583502245400031735004801913469845100395015066757187338383732351788585571825963303677839447183841724829197534714963543433810688358744173783478797901157866866326699467872692976353037479129446453183700517508782621097308265090559908339935548820746394716085709500653128129002214487476263099763181907500188031840857911295287866012619525111965705189898938688057289141338648991804808654391267390048845457702788212629875087276964740235342790943115668732489986456268714078624432536306615435849235792593927959300764143776553781389287879258279847071299937143618298948991350686953836552609114044351524678687862261913735062077044344598410473527846215336637951565053995770667819468719333254624447823452115145892244419041201978961320380082279667902095617315929398107806664115833472505483564916832166684204410905146446511345551455195621041313188589464328662286039539531737604271410944102304654998856459882382477392311749371316892729605831728742931630732559974846934929984370267324179629038647208496586255478777135881712294579610366785350698453767093315857787068268303104886645154745740782669002465262242071892681322118123213156518760951738901630303874789347276562993942191270656341413434761897274147706470949599998342370505969116987967315887252324549815220819618110588375923988737572500906663220166092860674432949178853473882485366492397084066123750060446341898235989399275306693016756184627803089539172156691061148595808885536894571790839219013242513833002590007020701003481533870710784021973721048947805920871543842353585032969235896280529024578277492276941149497440000000",
    "48157315080963267380985275932531573350177939806535693740442542156093968626806427011951658406600767921770187530745440859996502379714986561266233731145211609339919516139706782344373616589598617827896830520393439288858068675960173030975668511578192160151087563253738667619675016772816367721882413793345551728086407183111399733306253955164377265662796065220282680913203141257792795100893678414785313510365805486398734201195975309554294810461606099913596057959714550968758799380702429199822622230232072516646029570893063216088828386087945732117731890737220230254221273557489121888606906709239522533721527012034324663493015186590467815634090594253749608418342857478087231513498010217717756157317995616994042710594324834031060975245550879043492558251680607300411070350588592422195949524407452200270754931650249383774109559346225405958668138779446704648306865266960368365265216223949498041773579861489502162145755307543329408890320969567481356213272683379596660114535016956098942815323029969835467359643664769393021746728562185081920353688688283478161514180404380283324556303345943746172861751523656698706391064271844442640849193539733234950552844296697600985085804379555988480349190624784637281740484466972863533932395442246085707998607705866181525368649046582866746215673826032507856951745523375933343404707236608988020744566373797466922521865240178267770144386272751508019898954180072878422127960360959727197543137858706922404568079366387132817330278294460404161647767829080289465272736970812051133837462409796015803266612255084837662149573531952814654756837975969922699974523860450744234240005138067989391613814381714983433398993359722678132968798475048727440935283544051677065838986367003352314237003869059539300701961883376604054906185983237744920423705213921988880679546768891790721324221017522465956592193768067450425184825318805537559260941690699135723650368762500113700344542670897359558130939105819027778460357024880000000",
    "180947355548335185817612359698816508302454466436280517100481015821067458766526056768526243513765679588928241231573453417800327841448372651629260599077937493105169080324519955297757321916716359950618784510831439355047612060542308176026491788403892936954002570147778114399757438375639645042764476517217010935851465792383176491802794154120154244088465511788214203085480187578721593206880345960415376033911500601629550370055293816027347516941717607923917700423205857769790983162342946816529229370168263568677255188291760921156918216163066563087091836252640673694603926301261894681657713964080421448887479041514499936277005867246398317795150420574401820292911014755372805827704832016680562492756961113632434947432776197790505299498495223886263921350673602182717839769949523422898036711128327113430861195899372101168568200144159237957311446634274758726837781802775715188172981591878708227543000250575354984928262705873949113143581011387980678061412245189550021690761595394526705956584677773534745567838224687409185673700882854671836445753173218745959845740031008781488787448651532640876927955082810923743643698511172725204151270207490352831385383405175063595703854042567747850785729047069248623307159543316404305845321305545003049371291480531283696595337436951232157697131639127755705252528767347320615071852495108718844085676085628186656006934336668647194796413906291024063700942022254295810991618342024990310178112578888350191832544980436919191258942191681109689767692570250022238619668202570235797659050067103345742875070925485678700125113758387663175658825660230680666863040385459725633745552520895387673395301582072771973387661765342794312066024302999177412788239557976826497004287159303561814589309052321207327316487994886295653458545333076425236760564439396988072919087368471395577008876114048599665787797402541884168886602394452440444042460840501207492371403937343861862915175072263678609240478933473040684812005139760400000",
    "536266631403040744567384799377611134750929365611334027636151295191134138512684591406284904700912978789218737578066403199462060803669968806495898887920556639241919651296302942478403814422331013067605803433513430943147706803058651237316851616456085845273896131642294894965764951216376793339156803906045903307098489699047437283847897406594876976567874330202817040541448223101272033435773616288989809428860087537051545901839318464269661788806822181113282865007272264685224599469487292332982962488944100325808060273004883071763645598932355114213450923921420160284697576316813308175855362774606835825014613984494511131834143869020307342849696057745431026784960824020106367850068249484499568284023989667752632106470992673606000171526309243622677781812867421667272315647346794916246638170094474708102978424375902619774776106046786048594070006421372116997993315603422503201979017919871343947474283075902307688560913710911142034130706126592672676614496047847657921999776746206473922340700696604442492917566176869721443683197411727366134799229539878792457532030392171518048118444917549464574547780279415103094391251450044952828527651897494464491163068560270540659065647878892154358381180346488928030395384493424106389632722964403193838891238667473379569698407526952208626565829189913963671760415706474144912914556112105221246769433002299767298303428408772931718407271996809809625443352343526444540750321741180077954782456562256741280609758749272738654168273274595704649888686324670921925935503405558777314278690005662623064880639309288067338148563688307671271866817383020951798399325322905124900098827861092280408654506614653129168384242687781031543882254759862235724627508970840936853274092773512961495363172027954920333609527776471379905332927685578249267057479489102410592047291944962903354324947694633215034619899877651759758588997565391496178401237486885565718873794851345635718816215140421968304417868322726720002341957137757720000",
    "1317925945942486416795265647040516180430367923915132374351305449120185300569716908309094660635762408787667486086759299457913328708462880831544192877861924488389822156096719050786671805616369043253107258336424102840777000778920280882838661044787379535858005194068113226248844624980700551832141622345762262848929340358811675656371430871340049123236661523421399531244423606672965347455733896885578042393680605442179461124868143413195076471478414726781459044858980153775527973659072327659394818323726319030532012362336731047718314792471936925942593335940392295340500922389694993674382660036238966787595979439313741254153282688705049034066137382779336070569099175815097356735629464719471405337821195825753089618812847307285242777124322996402245084697836242706929536834717696110528712863571686650001569999375855589578859394005710735798794315088022583809355841530691903594189353186457132877852808267030469258200028747634174041861930471847072168326980200640536182467181995482044019592241827554053584566935999608692610631176866919068356828076486099633958757130227227986092133770433665974600724874785370135275704891365308891119072584591303753022779358629281890268337434536750334263582125598631995491585906072703837817301967882298480985112032519858278630442568166428305530909472092176744037057278307963324149258850121100961213088885872335818638285362410463047356643287455706630487291601476930608489301166329569262613098063496620933930365777403671995841719889183782070394342036456894140705658404588919849778457484936475597261754591893707627287240776382292036084069696671326437392752025147961717316030811651286159234002295825817226825439953966962359640868642876807482854270668004989783439443497865732865308587998156083097031949686460820628689955207540489871831778008377919167328603808516352511728426424284497072468342600572723057156531248167911852888885501047423636408570497801232466096220338455099949211055879149413119828884960032665260000",
    "2800721789782168898875639621960570591727991058820414837872554442911057434354461039029852690977344184792494459643384707920273128620835689487224892914281584650459036546875324410322850367660133460234423840036328985633637513131643853585348188476579122892882465522383124671125215123119341563645774616495723102072054348329058509774173759597145456913880095085689998162408558801000115739413787085305643967333963858223671647939018742940514975114139191678671282248081936795300129511156167097576330227109934693176134509130580134022393878760189000706332577588302191724368166587909890522347217273963403778061046110717919279224925310776283182259198374249194227419073201264115640780972617552677941980385090271214145556335335136367269826855352539874244969640783614590039385818235686572232456297802637975473213985195896251825397307373013802185197608113437081933272543144535108893829908541950738663106529694350356813402905910152457731503563951472695913314088152178937717015108277993678188252164002424417214163432345276455347204064429607325428814823871673415197352789930108434009442347172779954542177573294008767247485123532608085737678981929698591561248272698264382427471035266977508788016509545122947056147355349810941619505273743930646952385034550834453944584798042562466407686252661964439488701550818473324683647656817931514253017900936736031541692100403217666850884821078314613978811605528694477023435542348095370349438296954551024767615555330609593615091496934230204304802987419859002068439442626926765174883529087835066834217530391344418030090458831590436371241250219430386812586320263874754919446943872943295869710363679963454804459438497975296738210353882026967161593535925259266334258876595353871212895376114942151979825219665417747477837730425749017880351683452424670124498114469666997839535019391569555058487037063819616893735225522677445098777961259654034092457686925528508205423275360007513167150675485212273582832295787632048775600",
    "5344385048883472837538871616920905319497260978844036924326676127649394182298462049843779966932025127826213159945187552427030630061336871090139492962054110614755629403364563298131453316511827304505594915637189019956607567538935239322732088449946298854061461776129807058418191087375590617645711002416292275005701311295758454487527109158374850936983039916678436911612793920565564635332823505219118890622681121423645577963541302028696972252634093195715260238117093897101888498556325555613672543939086717478005368880068411801052080829682638669763123589399933798684633527805342033644136066075128280473520295751479483560786729398268536110136322564513945127863106411993326261072236344847868327105775482709858359275822293727631772376558487018829818009028293738823591358389582514765150703556976881954015960968624259486843020181758692791512511979061798440486264293584605220041706287337509721567452798750926965311044700114992668250675450584936647022982890179677588163033449839691360271746069686232351657662383322029141515643422436812030322251752654295040435225292047321416216563246378744797681592846111550643751102355321111331662188220961804277512910004126807813159497851203915500802677014138006299125668091810901366092641025976638565468395255103978622363528331092948642089284002936675960829855346209338422675386868991162124350938315910637956901165164267734313576773307438554934579734457013780072767628923141318617635943250425576860576301500061221475527773848036130072912012250921530497641644874675957566582083728147231685060580320696532946523817809156303826946970558898472114300845347038647780884425901766900192223198186259596736300397974275154287648551623846985973611693674468779465174514994895668004018109733571218905574278428712967260519867674025648204930286427109305815967737784745724483724325560390625883699053900685625851730681589893028116615350382693182914561133792380358114901202595222978430301245070767030367757890009327262964840",
    "9451948645022381534020077524287984060384585614385833742218625215237561801746939777884661079553326812161463285517485907530932275761026294349094144925428525320447211254173602065711498045234387092657647404343067303250778573584049695614055707308866725520523308620737965212917926616192256241715905031534640810471293313126582526752738556532373649589048446344699375554914698160339169595544789474327759652389517139086790340060166466685558992179692451938472370867783732695461878615451681598848224365907562547354327025762003176380692991062529887748354611049422213289165718140902122721701110991828613937949784971411081628864927991770881273959835518565497246791123042727659518300049656445581198507925035575001756708494545376572363594851042134222568361383551174812950501228749392333817371575077249470360970916388959795132274272920803842374766835368639779788715708612559426148971502216766945009333933329330770224413634182714921072867710536284153777621337582721059801441041561857723573746436173162396387080359019782237811656347257536199260118075217972197542828953413519737139528338645537879709972958162721974562509142637789193118184384254649676617379192438697873335204798135327463351382539798791652165095313361604767269211553899000460347342661400706935641467210293415631256562729348892667057079459827130425918538356661928541696247865794969948886500010853703283553992454269572959224580721462998437432166840492997234378043851842492082906982914135035265482612864342304320631726475590866607979670997789916874499792882241197671794900859372359219575024699988733783898131422376465829584282734565888289457166372925839039183958710873358613230730915614862703717801896931104699222694011858423137373023066940710195796241272604867998056020532966662492653184080411028734793168979588697710969650538499226564957263191882674224984247429308597065508397248246721003123024431249338332493814485122738069187064939081058934091283331701230273250390871658786359503636",
    "15804767492037652862930485369256676129834570726710109141820243265532686648076806869786803400909280796311860870929162267777739330118705876332266292619465293342084135188752369585613550645111814167803481955761208457122821370948271295209637471384135885284740075163696245859545991659552959134615591133824086986150006273420618712645035511946864545088570496785150893529197344932991067118011239512156278204652515129584761156548617821540577741395049945669627502303243332049994722222899324050154588894831267323463548572523422338785816336837470458578937710014458266787395249111471753458530810305461142375905511641052958438812479200379485542554452163429732389315902040329822209754992414061653543886830192181733622762202697805806899944390241024346964582311513728637279144189649549715797907276874658239130748529961963465341728553840071655497491532133495523248911208247012007218290842337239567013708423453683975462869007756685797673007016307102247201169682804359977889502138307111674642782285696853000184204752042945709699023453768084430186067814239767894941485437499582113000602746028118786488321220942760693904873249407356926225733154507326163115859710638192174539390020484481925673820132125354520281959525857052806804360057973116890719054415023611887345940159103262666701442301265632631186809710822948417453764685697401903058306531570791151730678010192267542691791681633140646259868501003212888742063885005520176834077500701102743107196767437676437806663770813717962798788902560456170729954692865592322395977584070071637074319643949917594106621245667843683610561394499081559840481095084903979424551080566816125697219526268593650703504090774870293918851113828123072590562294447961370259955272291560163683156626570792797957014008246945678223001445019996739745361437882200729634848583995839160728767383702017564317929677974673525489175179488793952497360786126754691109866766767263492719663235306284608287854112327667288701614907859820032879746",
    "25098031703171189730568213163122245877833333940877719741436064509733765701313508259543299625515257760147441661517067165277425366174696161769088715035020161143733714066230230913270605313019724782675153845195304331096446306265622216000312890811045451097969531909584887766854522998894240126352336406680930092123745587879604524591628400223372044136910913064355991271246043220277395416114340199244848121514498246152214652822727574123312398243998472929722396546240389689200036576844925839636566056089465729778780516724580577641449530417614386550696794759474702781551474625151061696831051337558008165266169834171659363833359488293491679225851926141888643058564368057004200377180744080976190010074342064698393225335994047711069821151792908720628263904084478664587743810707840821235208501487936384727901054426768149873007628967165342452790760307948484562311330766856627880903931202268000533523273294685210658141671612425323458319684263244444373672537086618267765475713066324065790842495068590668521099376167736930308557139193689801824336362487814651048198731477389154326259814667895213641377891342502810373192425776636223125029713721957619006680333317311561356921606069392264012931298692244703879467266570252174526844749132417924401374657206314283911790050310914071167933711497395765672336814363996473391893104342966088342933513102482304034455785761414719350221798430063169000122295389755837041261811346875256531286635786666014350928306340530200604202744416486557898964427847392742402195588117820913717369862224328486843758897428831993013808419464839263941781121841737148569611788406912154233181809834621529232028948289063754068468150886817387584468797237159581641077611231058475074018740103048034918052399565001828327042324751883618995011405731839056488628178812492500154176672761318059667538537483164794479759962550866448609754664983945739826026816544255351339986424905201580837991181148380146618621359737133163593851199554503336821981",
    "37553998474710447716697973012950663013368087162110017770773036369438105407200880967360070002841429390612920679135867625532512843153596122726333882985297277512538443486277581030512700663943853071854246891752431061137816531225743263776834195927775346121324685100911700833609213931096089646503361527259499534057632904242006021111848038152872858372076087228743829918412979828675496966283311116917397053455883982256131044081912194266136159667516086286896154620843349977682289743860812773659248617540447455701056682061726056375655825595372538986620120992559516459720842514667923330182195248946270922984755751514759567058993106705520496381358200767811975672811529998151222496278517949914276878736248846591870159364919918145003560068096364159239594798359938555160672928660798134003613001522480705320067988256191966784274289845603398148531448542354172028926194427246963202767652682675276566858565812093865428306047750650584505832879317019663101431185591011267883871338260426317758087971441804305333913855945512476766295678206761363206568187888542187791876908918635316204471518570506185047587020427128095084138739026893616455848842521410772555216746218658809656533737909678754231002301384838944799640583500940169875332525652343327456098666990093453181389606198117552370121390796855515499319628395009032805379346907673712875545887448778054852530766351714185791688455840370590174711832983471136773916452955573518347872993512580313520009238305578408936986880504336905241244413462952761744573357866876674141844569323064448392218926959885562675352921090720066607419169262047659480450987267247053160465071345519599691026732857852206570588822236428103459128479330917673583496278463524504136638190183118777756429961176929059006790214809244306554380931883945176406915965129290281017288251303911086085122617629461128834805216786564318308255339631647574827073789387380256726939863294187376815072007071066937293592162550465606934345995777302827708329",
    "52279374147197888719370478804800780536650653309457085657007936494226816421806889216892234764755142712811234619743076596285831533259771220562323354370186458077771030896687907190584994867081271070097541717404643795027751921808235379605334600845342623896162670453141401444658275862310992670517403738267273747922201407346501087152074913169848812064494383659219441270241172147426686623587602876559474678807736785379971732227796967134744734203061603900423612520767252563951748655599489132783734324396511965342543838346768059577443889551719363230389219425574905154301099481961352152347555220769704424830121060588124214321088772157294020621292228810577289904394671158255945537098836048213133709236282721197421856345791200663084365680216904851595163142030222613043353378406949170205857808490923634020206884870120576645358228154197922118356484565725265513438812137989359095900492451474549951853184918422065957858279894652909200584791943837477607491386407986294514552295294464466700078880779028087095392010952939926522130370334713220896745608248383273377870126174978621651154501851937441123723780377260603324806507726250119434158682514018127202108477091482351054225171210382155000386770833483795715503687318335664073340585757877338644606745083513015383050231410755206734050108567827392352138344925313941251907407254329229438959938593527779479106385789675376227992450460602042955862838370335773060737059239760917046503521811592246516646734695299016631653303818375037794088735586143535150035650103696184747689541841266374907812535486922784229831273965009090031891882899226449862378566440858942444834235029669699430493986655571037584986230621874709376967816712399501928884002611262176568461506063123612084055625766462862443305294116604768770837335861533011681457998050086113048218986120827641816215567156151532762887015320619621068899343572240121954678338390635965142239181069409532400030558511304120378225185198443840521704949917733921889772",
    "66947418562956482937277885651959551741209725070664546955822973889181187359547638572108564255703349050544160186583977819069500916831611956930109482446452264704767309820130210199599152278555136105149645365297078343321216051755310595806375353946040615903998231089376079478294963604545607951167792141121514631839465636183635746495439443633808270771742081693174940316159048781955740894759071506287058557927042372249960918144270477107459884010073408597993263713066157516517504099238453735596811620932726917517814502123187894324176089548111110905854498955844637739555744131022511770053889867998172475783999880522069030212210579991485861588775238730587556014718100249093954751197528277615320883866561741353178126766507177827024966293138871322915377009669376857259095077164527570650601647319651860308845803368166928008414860901225321101226954774271392300922863822836292672545515275629302931678682805678397973464975978057226248603271237182278805517800203992918542083285454914993037806799032686716139155746681714074973389106074381074984708777136824254997127358445142732892775622350052849490972932167750460021573719823237787838192090735750342370092811497416756711739598985829106027006177612916034179113076561569500274232203622549975780978533981059614059817565423665666890717789323735719608052515590841397987227442340063308586023712822412856220272608446940080405758057790305663244567835511444081591044215245158621653753640126660630126637725192990569937601718626902574261880556528861476102168234054838600079317878893882189898555116784540777243134959643062676308546536089704587967731043090410354409755839610753240158986175986063052929515193363528191833257609169851895223415952318265933064925577512338073805457796451190448229652494068758990464952725180135566463959425330714577607464194370779733384487092885499310309465248279164883878917356753029197448399289287634924436350979529954851218058134655530912529462602385501593292170047444337502849365",
    "78261002144395356990731962848572550798185102434480485801080108498099796179137765585972684253089079870666815227751277103037627244906858682643986566903392423831874165684653563164411446977890559708894664055267264236786335613474497093035522412465831644277233213572428055659637193832417009490003024226684897471226698629703288553182729436972201776921372881764908559641669335663806684441584289195053840750506856941679805901477605024248842114710962553286773567781040974788281018988161920773205070526569461352846879270207683747451155022924026983175128715152395820022342386970963615071171301441270766800308638191843767994701002786082348126434647066526264530333655968744681963311310591845810280806811898994875256453941153150170896467559918815225582202849550497713631957615633081672490921313339417241779519384624650126749128197353546059099641474750061811970190526261414624985753733868572338030616995994153680224046128488381063563867738956905239893015156158550352338636934213023983369480758378545267810088554197413291913164679981586515745825409395567098815902750398826729085869330757786962498299339072858224836713402648635264884820830818969982248540699504934349287243430105131639261319222199534702216385704110806651012486620781379947874348611567215194846678589276340642872449047092587759312438812862699262791964922079837766631894529717572650263325603515283922554757365631473265692153708469091892336376319527876122261558463935854447918802906065556772996120533647511547838001530535359418696758647109175673884164195621672402506241011399073865931473982224144242881688864388496967994847647157388271781083136350148939745740322274210829069625559806095190089622262553188354757909577191458029669240436723598508860357065532045252609142393526125216188365497372643042757127040881483078037863990895365860402704541496473017922623890038854159405130860118633209530255586188063988050262339188037383471317728009705295204569939516928765149867981017857173145732",
    "83169917307474569293887652368243448036293553249903100162456155288470024464912966730152302470427614492462460141656930804587501680291351570234895142991955095961113421641258193083454931864806226158810029168611218656309507397187914280247271397890682386737739834577364014775632165885725056985129246177708681965739759220169811064403020860480844511985604539671945968460064887234561578262364484931129940140669338692425555733042938698566163678201653335973235111895588272297635051977138708004963015666164287256249178775301247242900213297459062374369288133984443588971418264494324589939786726025478929574197478485957154080508094419409937449323285519421719827551754330010360167122619562163071118664681452111114884466624360667491440825943915949924289284150939989030824512406222401571530735134323843581800654268881650414848946968889122193455268473503107947089063762252476784890176009920007912984884434735261400001029732756823559330665167974311312483243933429815121115336209879934592182993498976683269335602644155142311282380880369475197586358996977964935932341825716390006573577668648931359076950023916747593216953765222068064345332025181164893324027848143826731063005158277072670867209152952059093056194976438862913538245403449166505072469877196189768038895158700660721940770136288647753163331168111622958261866713370465896828470419194202873117668837827126995656870907827027301320910849615793945564940878252813042347357810322504274845693426747956380868247245288797800431474084257748416416196774780885942268204295235037573233389305322911343304979712285926537821237249228919748415609530089555573638934138425184182929096140181185093975761827160955419059896878792529585588785324078121817636731495207370977586219291280510216710320481094546148597585043558836865707410614990178112083113820468361875275884210086936140595746824408526988254320684613105201455122154817385920372996300241448145020110007990944705067305007590339684986422182302216582588368",
    "80216902170462173804512205375785703990088254146738916221829482186788128446624372633151541287222916640591783061808559544649841552608100603369423854503579859788161082474108035733704272229031067407708739104334526386823324902460068562198739200415154551912146301407285932299766523562419506717202432109381123922982841329854135615253891619312382303066877970548469386595598152921609797992029835424284075688206030871804708216465404464704150842928962244733901522192292053467971476023982558577716763865501409998253017130074775398544441254578758339006778846033501528768933805189882439616747808204881224525545102054013566897845149089946282454482163160489456091963859299029788690970452792901829402093531438345631809158596848793450512462742948645700052991635598960405362405817750582757386561104518627002998121181553009343943133328369238951332563959763593757986965175427250101877932678157492664703876792594234213498158957764478318093184511959928211192288654665347375127600087065116998487792581433915372192878209914615436647523872630971975570155879892553931689203920613198258806517813145236964689966727763614648501085318675859775208598738310258379482446163939687318425940720452656647901391743981428789641060320809482312394982582135223508074220040167632524160012407641126940766146263857738382140601001761820964341841927288652214012279234239680101763273437809127128096624804869753828329687488978925432576811868850564270004832339965919755736673289512805882643838028513039970649255041202118172210244519776285228718792507212922182523176672497336686462980070057003346973492736783694617663917618041475310747368862461857320218769442207100846067808508338703289006415008678705585794976298010674271843813854951150578356396001660346027705612258011384321954173912182898165405272756968815040862759707691480132907958834382714408031773431540328388089852193829047162294406708494531084732545611554971282641073573278025828204712686440117901702419272669035656895728",
    "70201662981593768939492148325875316682530714980054967864527438948195405750540143251729497303860107167583136721332005030464341060837620692305133816828930318835794801040299861679797194121141771414893055646339027553643159674283500810069122458232052618944729789024501911737498929856772395830797410723663078669881922418696869917906013663701441919957045531620084615631856814363038796624501446135620424764037909533196505294489866693602301008319587025025753397049672810781232618658197392531744114198377038978770376901406823135349292218851348983702499331753742331155736811499535729335802570119627765367325988056128125190176776276086878977016601094985004557690013539101143194326008572028868200736765305191385865045570070602450430047489723417963448335578587629628270974450581343431234445064119101391877853136421709561001801458675035416699069568546035469212910925544079410394516460256205246356312200303808618825190554773935524654651122099282413515806968320796820251593071331372321119126144043283296187934924530648769571561961480016783575280315544694001617132124239613839914352009747573174317888222124104497093842318298986582548896441822289757800919510548276707954825318884405108858364836801799214897989407028095860176203579931883428475622483861804133431941303583241987585153239886921414341644268274778543131937401925349865245398032341246530541464844042222662575069015525222852738139310416548524132143093681535123115680869941308662159343685641708362338134628111566069773210368261459914457744586719322509629848489487884175202015367804435584287016548262325676368398771368354751778181407392911770913162118052841034799799473106997926377851086451854707140393670154714326136031067968794557833285798582787513863440869414453432779826026760054369840552651406459198883277249476515195535592623294824266283457930617039810467044282890427961876378375297134946914050962331274241850343123764747030725247827257520447432802417764797019132299267372405640226404",
    "55774820383521102204211165281472899825454265591381450176304838181481288250059585871744385466372513458652220403105903497784112197636297771675067982803707684407529544193321813448083791106069221449002452814108436750813472208504562201936696381816838295128434230756247200439487679400220477492903075588266675205359078113789397409578149957289613172403420258117890592306729879715567756244345146513636828971325142300317602181247119229226719886048173821178553101393079925227768963739890190295087233705141960029991510413264558689554448450032583198048606269820850771832691707069259911521767007065030042540084694339298901821647274341994005538037456490149045820249614588499118307942709419405164429406189497308856939576361699346287261356871221185416547686723746047414512776389367248596681448080834758391099962477937658696068190776715955997879327078116467133273475882692962326779580672009879325109910628014491377874732044181436404289615200908997913803155893588007540930390021891225987587116536032518512340259535774465700600364264851067865793264115021472184996536909965242193346161407294148523071247919435514775256918649665225937152030340354558089902780588855217370330789596072975672455431316418661706052976742567320560747355068955015510263774778384624483760891895026324931765178015718375659181087066732728955636420646727572655669376395527207099313612845450590228386071323265975790462184463290746380948588429200792991457471940403877709627171070652799029416338675383748809364911496632134132836813108835711223409668409020242091866571691526058940690588844775807835361368094600553212403758885500566816244014459977172750956572687615607790241837792027407922359250543744789062770323796543146234900441784065588859531308546587883194573063803455783017464367147583145427687057623032161622613025392125617175496663467887069189399234149140445141679927858742781580505242663926501242069085396968563178962611427090374029332539606486223297039425729081204437238358",
    "40262028436073397186306298004545850252909281372680595970885769303420449962493976460750919253992385436423596815457343598477769651836037059374830259623694260039693877735444869081379116874266403866371527540637308248026378544062344283457654086834108491006572525242805888154974853613099229798199063427248943507491468289520743405830213256240185554801352482611335369826596790556072791294244389844638636604309809686356005323155882305530513542005636019556575785835205847088094397740971545269683840093521419240703320515970675089904251806434466703407186764571815355697095325715614748973938253058585467879922188337821323839939954337662477737105346666413832904500903899939329686201031822246820658867456694572924520939070025082461779663050024643712624192830493083011929164584125452248236588004924938230017095105048403148490395753558717465686862766089514723083344756712432237174471116996012319665062266617569048571405629083032714477377979191383050046057368439271776626271351993713473273314533155212893238730217629072628891574417303414732915003429775017681664518540538739634630518148358286191734249550737064859634180193672669812035920491216952040396162910871885456033171344518407521092937895519753278270846793807403052653788669790786676181722732891928407110931766398181904193403111671774082595401002302043804597676179785115972242671223185489845839458448634980471560507821205429827783972156356603649250814746705055347802151325377965407265157221562069014212135841364897196235206389615071744907818440394561269145622595169402295582906762334932163584438115575116799043940887119951136828577468512356025261505760012726497707392355866243825337536559652300149251753363529772245555820994277019115614080800079732623494244047084497270142655561796619962218569551356313781941878641614100029568279621158312103424813135332096635655212545714590352179082991061790734402026066710240149187377961582358723911889582561175104747591664672934421350369165040812523235452",
    "26429754523606757287265060396460903323944867024308625481444828911002387601210787974664031035280960335986360733426206318250711737554947271200594959162659925407232579676667716409795341420911818487040593448736131356304191912555601890901688573888907085703354634667375731541959390937153537412318656274659537298231434299568979754122730414041829887535369245485593940096278779497273317545402723641193690189593476174366638040063462997742100365414544330902855116160085854539666987144908031044031187025085621835496102282033883769579051250765201540374315875166303094232979004015101777103413896862647827662087418804276413915820187025994255786080516241345045641838206976176341708110206125748439926870559451662219818784272032513660474264279059385016758976382265738306688792913536695820299305890174798111656085296647550863785404538555555598751683153658958313861955960978605850828876991982827316541534977600565469404360949282170294967651971196984842190983014288566288149733791446569211172344916311828083971111136165686269775940788758678401394877561602269046900960024777860055228694004901426172491525527103128576568911945816728230994099299614363846507504303667477218591670856214034161572732515927362042531881679778002298810032772219539328457980027252252139978671928985180014691761665580007092586485666939056510359348364345633337060317734769419541578962293624006720874563163208531043936656512575325642489029049156691333209220045082705181827942671548765848071796698158349429898723411941434056728978193051666354203272236302556969452503357654491636126593497195598500936998364167729005402028163908747042078189440512726124715552284982030463108243367818254405257755870052020114682377048870481263703796737825771708343109755114117667991706831408597448548968974874577131417729849896683489402230052655372618152010358435325167208381447997947950926838276838004603741508080134501375927571374908818636807295964579221470599568461187781611446015430382281030961864",
    "15789012661313927275321043616584886817204883465860226086084394422617321988722603506548031144994799837110113303272397832942713764831430966545664660252961961767763547535356624946457434599763812000686221718924190391390180737871964606733696006651310174402886324274130186600295768013629957117349182154021530811609432590608255012495122773206763587175643359516240560539945486594013717500240161484751774950551574412074298844856907325193795155660204085773491943467189893320462622762008479337322640623351762239037449864547921766039297049556821074481147208566457204357493880635176417777074910131470741116327262408169426173400212217658297047424358875238149779124505724231997121030591748474832776556283544893939218461547138613229606817618319724922549248503165403420888781697492436415088588524989851511941940518526244277953603565556217497418332085979657733901020932729694962571035115620005172852547234640941827048088111776613580970795563983654566028674814643205537429653141384323220329899398153862017199164593038274303275960887269863157169851776583751613337290109005960278947018941020913232275430832149771400002573651700102177883843579343577678276081964602204814754599452726714293946328330644113332816450296117843750669589469194090721876514409281538976503547901865177542973487081146618114656138620057320412543874722269318061441441407232490416164672674772717653605692236874454225415057939443692728416129613599346737626217826797280449718934817539722136597981960668019901374409635748908562951648641967197890900258822901912610530899112214334197969491790568538009352251050507001335180044685563737616638663236762753781149929853223578361042611469297445955578891114813627727559207218591271115543055688397862052920483924993023039641285783900679076850115847917288095589502354778134255359612496690072799017622984470190178523848294217515081850935819394325767755917897264478246047157157039314761746414142321525780498745440628751385362486629725404485327263",
    "8588556084751693441767611961145951590872092783468095525618026422113805908399307998136879833219643407019027964461808948431793719141231551829189104687670609939543511877102972462670756666923196326671666208246447085059735307617099483141380857231621419921161501665513058193387028721273922175197732688287601303662634530940035844608012269912096072491994145988739745127475550890284675641180310400771595678145878658418669893532527492552749216025522764342898127980021713451686108662787657225293387180256201362074985542482237550877245653108184586264281184681807593205686376642508773961632077561632038960045488342359196308597413793779465505533339975967154677843046238231956833200850246429309098730102861344111550584060189924791210748981032740294215548536924079127906436660222861168418544422495783754982001855441591086414850087512817705357804614455365399363236668890485002072851514561338226198861548152437311694422611283697301782939992785925594859368940693360873885543315149025582875234131370031888126956269461440291408552849106936124818798311793839247966261267429053635468549044828825229759582868848862450816152769066327040764188419631561614523270538807644402981571398295820781131174789793562539921397353317475697895030365366496075128374201107235829111309049817234740687684295421643351004951013817638543944639025322571467158195521925630048011344132505994384625376469156906982525107602205022727836613529803588748320698159990983732889986990796449403333216769131682491251563764852876653361779070632064998344281518796720148826844095592395684767911507471069919086268391314248210675181314883561747866381740347030361478634989675333679038870277777868040035982652137652720841395218674029607162634157710249810275480733672421106958953024911376529932425998688134300203040728479635809939294725645505134796386424250516472537036754561069864867824323297437490817096485714012657097449952496753850164877118813787856765163051460798537511800722513527023041069",
    "4255213514826006722901244828001346582422394067385849858609741209179231135794371616479623987938763948973212624783853358583453273644331662744265554627488001073761540811565283263121150034095801893255198311909116484383044989872532061698363879797998395750398524142765622629249654720257844915958669891380949447644485597115802023446440790376829497958624997704527656109244820360514450085026996079329591514664175037786170218438458479223582492136785014270806058536501004237045862292143890203944585232442901721364221477283435762504017451198652232490258622561596738778518664511717419532972693131109434094022044818899421785721486986558180784785690297783812327049890223724571062016532984858812883238611837446276316850724482231526336924339368578459048805160698132961789086259999248893313337562951183832092456918562152839015757346038802965641253726121156666507936814303928160988293414338025781935664102081289954558152044793674042657987191262457329978391531404385501857693881233540546854528469577238441306208375145015170499000287683291579142974817744338245377174461262858245623724407857312916613525045216114515948595539170440933265905707036042439692478816972652087152749354100621498542903129463630499513869662083063349582325125511489695750341714520474513398897039494432737202798853141138735016880988438862881223519652104162126733035667572403836055640487763296042719724288984949596617484403255432341134880737024528870492898668954973694948269222722182575532812706600767902288584659994342599905050734738460775565332469927074353086763616699377724628895204192051737992011230714847551895960248480707949100328953810244437280807760841483269838169757715072220918111311521696316602209170883024946983853004197267324319176652487623234068457680829607538590148349014247646740242339449218272781202250584610028978008531301765267127032250786638708073881904329507412513296785546372704545279205417020085407137258830042682913120191899498637278934855195913553732671",
    "1920312392604124899974470799310841675381994137788072179290560605472806082697640836461687601914993132788087653903437965828288400244289724102033578606713498817940235231486939222438999159340743249767284037027094290008838695118324872240924286592187717968634174868393531825907123886598717474760577637262641960656797360472939228972849982808252673265077844467414477273562969305078786794554599484290971220822651479294218585664178514304112600013023239885028038954922923582624083242737777066555042233534664509468768059602087218593601691416947049450109446380924596764140669729950060474015908783586528305028268589196835020017353907947356210090475457788762524451444618714214689174671440162691729143025090991647101863938552467681364544729138137431335143172236047933329905653145708697698448428378661019159895084168253246437304042900668264379249829238244225752288114759875954637065202076463297872851252049071099917059048935343924686571223748608529168325540262961607694139094416623033285838478529930948758418032817513040109469109031881360729058236013357276989247802033933902195119292752975329200380061299803847592984060279162778005379611547932768587942306640515438884814263372170830317472265411290132223993636215122482176927363745671825536620973329733091285048883862934541384894030128493060869378084567159840253588089643030293579852099497158951564618926033642529239502317553081790413767939667558656290162235362533222683027373025202942253039556346200754179621717865355152933701506460382837117418046924580361693831265525963627333532217165170732162974918415820860228806296471781359645698384411418576521573511705225154141886129531651438854201426702039948443444805606881348443344825337268246485956831276914256508388191652695843215017576310622872456960277378893736610659369271674846530804634798855372643831161135543384193925524208752981923505964211588978555687793174012336289745108070309541222636964272277942633666147634194700746097994277986669778035",
    "789143391532488358595920303026049854826357533483738088903235749944373441301333699270687343121177417180883438013282884511890071682058754357671390146968477613772101801172260376511008273801877574183796255415497459883739062821102507730639160087153187399746317700403245210644315180992630880059146737019542069704081561519177227182194265895105487313937034459883082333179804618248447048371489393830824867647394731472958508128880631027505155860835542994103016160298054759469717907478246129464218833792492533064257000409714812943016872609736520371467796000840106343854084149876541316971747419141721222004683049885195526208799199892376767179429958889504155817460619065242987869191409123348049408544734740550996353381865872588699175835375225976332651747899680654944191224573944260692200932742736795970451334091897598916127482924554677538252096683053215092067557967658371159986523425169405935850110107019727097105960352753250455361655918942732526240766313531485672520064050861689627014635258584622385692487856769293624322625378370615117889066208554028181930207802572817154993311521650408228180187590284538396795576049913566464391439858370816585754053559929606282523242705182392968048140435789277832310830050619025818025807477490772365989603499540557439338609743271214728753095712742247373041525674112601644000178851878929980329696818391030465147807086276780064641260813666022826509380212120539448919472982776005381374242259604530420004142977347011245087056594386857810060095926750713627621041036710814449448237717920026904175034640007359264046180094698993027139771691037498672106049543506729336225324287427953604824991430509701431127189928131221311041082758233889007013336607662243149836117605927797514764078647391762080143489541059889415719997210565707730084090105956137952620749505344242905928506649887328907277368067408096033258616722350648148729993665662952860261904334452797411435782921120065530639493551519573303343741096783708571002",
    "295134075880121062274357966240516338089133269983664602698603988361641031259797944095941909051315110706259901179975115151593012771806427298004925254213296896997349857603285596793246314390510242338678687999591480924095931652112869594164475987769968673140370654344162255395792214604042327372941330469159746096924960965176853911842754052202667860261323042101110976918058362289238997890346309236023360035837843831539591850793401431111025437940154285420311054180781401657934117360313044142378805085688125204350870727611554639976258541064961610997659293704545008622742275359237020811603645865333392811782899124404387672687677736669623831408590940948883168549472565035108899205308916997756343616666662245291589989450332188160666757645616775526174679858693202231753768376889674868678415112468820656141795471198512058624957892869055664366171959235706425200015951120479027392358036895943288952512491029494642786010650583248600803053364751751275148870882304776679884235161902933036779956300756469074047150687971789941769951294070762105801378892278080628847276047696402822429403586689246258651161442426716691391651215622395658315719084768696955671877451383237905562512306918977715548480366511133713141193285592842087611371293991176661788077115243168661524280573266868957071140648084207668900267640214567428749708439768114279291287932946466371015479794504049573282320485575276378642146967977423769109969381363924237172008690294683107945152020097281888912254985170348432591986209245569552701843624767595514354201290886692954176638440183629900184827421515699624903611617462908979706412351399034073867177719875517963074464948883284612788681735221489948510370310954025973734711388322780603106941224134779163369807884126223545693278436639424227677523786016319340906055291610428705489121630638605199669378435515479816949942923776205391316604082958774113282851236576522181698519259290858057232566646863643207247751166974811083679025594525491751895",
    "100359705760662448264210622389059072367563924558904967365436848971147130046983226183589511579807118846153130173617242361967890022072624125322858666410326622431748406479207960144166104097517973334550379055029160784522101237409940961032557818515897449475337328126520897235354920499020908057000562967012407048240404638399977019796370242731128341093330354431953889497985634270844984111285820335770213029312076421104701327390414647876250890991563322105045159008023731802068307259723190093835542013508446756372416499473487392073942456762344252752148503470099197002177008671105451512389904438504108603630089292698911046619153952489620154768697900347048851941431995121489721388489782359357559056384816688820057581758908561213877267270280183122825902556020913511959004647085911651926814351210535287721755088529142572792851845167832168034140223323794426963880120531721865217374441377435438252507250454744298775497616249956302080049037733613065811929121158050185294446985484723951164403160288889286447270725527509875094652585147395868920911143063152895922269341835280186333176386386708165760774756196108266612619849696180735590846546018574825464856772975318179896975167381617726283549125619353967199203654707244650866009034151509645515393224219585146442618152666231049826233086394115516304555944414808487376656965872059013063000095054790109017185419669656677756832516189027805797087205401343610636818901532446241644875007615294008096150802954313184692543571116248221405607437355566729278732183727599697412487236459115829161266911951771101607953080507753500834344501578487334425774279202338976801741769611074959017267771657200062454457545291624805153737770815827992405144646973467698773221452912628371403201854074404949130184824256407998201050515092560186627647866290673739075531278893669145045470388764942606171630544315810712521970167074653535659210157318733322329909233150631476868109803655523041149636003412838288396137726251598085365",
    "30989288633356157503955314136203035507521500555739708666446998735898722265895885395516490180863211368978779552507108267346063737103182963965978784031928203817506907045264793752253128043820859268576198013296410394550867800334600243440697069385001868753738715742268763167488040132576748563696137571220072173512402658845196983976319750210248288740901543451494730185911863518804132790003024543012023435268230213866109572249158483697872044661272035263380403023414531826324064518717089628496707584034443559111788234412354085599451502974199600532050245744578035355093221872288385463037916638216754093837768704908298308799786556825536882512334844734376639485467518273052108327121987091016213981300707564010413688503924996137217174250203931301449277993709488265004466401328560172736773263273269332329645867789016093913821289219616786141407264599024250145724775209108990889825615340747779094552016923970536262246961371166635397501569151659829708916811121979600551484917297730416987387609443755454112993750347612816602228132171833066325780067259712901911529156151757391564723451736501724534737657037021890632531432644202781776814987034483152946727419564215763312638708806585344383628800740581840210953517276794574635448847438060429611180346749594440332026638816856747286042256407657002425079109885169104457970655418431407131312453162724039909573312486098647764870684310303413336955683644726530921078571357343299834650751324496910546176053739750492051362619637555022244235104705284607393635970654891570774916639917260451012805770983583919581939957112850335452376249057850396367202425578536338399084093860770555180229362640733963700864976064938543014328278440092438060833666705002933635830100226382033975307027812596141072549630513114005962411386546105085318108052189624892551045540933271203644835136578036694043485797669424050326323211137389051440249016424889516898469616833546507568448712490702290017170387883176418571463549623020169834",
    "8674279628786178144855324569915435566772182288232496257913126054072414769078368503354628681911077301591399361195660747623454648427413956863183948303503116527428370686265548651154010835440822636944874314759242023193134718439865755257420652287120544246184262936019859172509954253876740536851053924202099429368910734584670352479254628825784503702997126213174223374882707103317803444301902374670866535544585194198378726786089663698923019799226349029825555255229353878842555964330622568073443806687089614355694313069491299190258548387843534258648079505088965451539417459372360884021476043333160305157638859489064359717406376827181765507549937087772754980209961652720988607205995741890199631922670406912877130204470762091311951639005683777509804312055221986606728231259200670215068261614618878465874692129331864800629573144597143155356850278691581407976699459715617849854449972758590775451152580122303284272963812414928588237814693622000659319920883761231517680605797909433239720127979964681129783852564130681737708428160700083929574442193772334358759641317376710854420516562737038237525967539662176688934329453142348790089011403272392664938912826497377963107239975246784465841973631908480388050911754593848531334174732373055286552307553101099001105228744202453042034619695589526328726854909270619411573885598482379210949983261007140457675789146962723514382649750900143339527582328641107647890241978257030361869363279082374317842591660169551941857547085186866819508484006822521268917493727241597503568553885232086602748657093422996988219792514853353023329037490982391265011741819396751828437478196875268588568506926494425430382628350610466770069230273813448927064146584942861414375251548939023066183779250121360160618754692153563644113706238581195893846837471562474370899142078827087320844781810592317663687482229458317014052369366301046388071182339288034458081346514742939017023498148152025875342061997171680992089115433538422734",
    "2196252429512298774154569275014921883599590898926065678701437872845819591162097477070889422403892284159132650304473195992725067155691930385102884005735777865202099287248533818069344076646618275512822664827050046054376749945737014930533877650665973656440745457714337283593411786603989405331264312199423257947389455022269052665693839959708883886347761296692607226900791164601529005070860736362153212209413694181503739274532120077052771079729349345834080809374072305996239520733775183985996041978502341713617272060690389688783413548241465951387480687037553523088967078062888750855592086766727117946231237075418024413299891631366222010415097238441512155688870379830665498608277810199718426257205028437847037256240108271310916776751962450332547197924007043117563510620663062390289026254168778782675801757575205955174397149962333840282162644135833698325654808720866230849568690685308142270383859701731387886321419046062535662231627752646289578998528546681184940589797125365891122311715334406922232269654912998864859110941567464371618902774853438046433017172402130456701513703878087598254470135894890299563420945431662090182225548607557464146336230256188824771651268694818913742667490398300972370634082092556114265593402557681551838673439937571155860169509980612438468319030918146536343249440843496107931279263591789620345750425074961034406300331009759278963197621198440936193353738096174177445903679044779594503415589917891331102592787400837035385646022127254205971428828092772604517416821426443415981990677308529662461817623538746220454823464433044184721323807278514992179668833163515779308837087547169113166000004985922650545825412196035564268673505082622401751798501784249117173283013635693137482426686669179582431317875416453183165404635838018644988288478370665960987619118985885683327104942458271342846994252461540458509628422786267267540704430575830027938617147019683023754277835154340354245182948882134977612844936532866989",
    "501634259777197995637188483920971987670434996952146913410210817059404688005897111559347092576408145423754214092423309033882398039006103939970040171749630569828649993542269879770108758521846319495711165010142779486768340018965711186935838195809207302671507361932011696540277672696588830636574136532780904070580224983884846171827746398281973749720023901001525103201580201129181996487307476412945803579048493292697267270296804649875616841941270376775455190661523546305273275429245554573017351524448626782856226363230444697299620633782185308682372007719906372651602668440363503995251047784177972332342040850387181433335376273645415482956437513181214442549102643609393979042459114007559252977648947174541175393019358287983578988629226638645975782352594930640529795197422410915244722697387134522410947757290581430279214673673708481639413001171076147461308927699805545683894352850242695606887695620333611395000776942556197650188832832414860473410957467350607249256294595795704211105638868457761197516973650684859925179138751827179258918824503541369597586733387286053440461957002513512424187345087247591960659013814219195075199531467741732087172410277979571621750900591858509823327470592004389130412270128442186533139692100952306611565932520385666376101598168214905397845323342860539641518553161072612130842094880461614398344596642191102564341790421659053012292777089237451808467748432941218750554664646328460100328573473296773583701409689312113833809257928518826144257927535580478330405575521416834811522592053923236870069897909798214552944857590218455060115418961027199055813933351825384591731153248638725366352351300991343607213254480498563696034228773788635493051735497707849687157514067032563896013714329564771772433330792670087708752664125458931154036136640848724342185604708122987342715002135195864853938539729371688637773568595350599132911943977052999903596262638820543284887875248799742647463293692028782224515131256207551",
    "103017616861718174619499610445278540017333280728591102278867743080332595642008341974733897654563903231520123003985016145539730128339639733484218274371155957640983951085353120080785476516313921512089587138583533132852338985662492276076609758561624075758177796178913366531946388000770548365051970699459617316310157866118022321905017480419135554188406171029413259902335055313735949862593871881796559786065958730107602367679042456803466516517159457276273396067436841455534370943707298714076287217577732262677698535283949610506794989763647920775138289831578302525040780547918863314800195134574568346235253766602295899877445112537774079618639450334198196349094554213554857109056738467392998754011136967319081556607812214994529263671223966245367980636860510618416838935305246250152059007276891202278419945363496656826392208231556852410187914033476218566618521459524655192245029265164692530890885105013330326735709503972322144039527065004755861075758883382237158694033865394948383578542068365518644011765778211685080112022303155713377308168004301502277561781230565619961912445379886612486880652010493393831790035262233230285025470122361360139040502028066672900395683572810450093754248515953547393286634959034156111392075452573805808755627368952593378412244405612189263758931331642783647781860790294050429677725184873871132133618051117318093779510473335556785716952992595794874894735275569140947268609894431290966190271832564238525945498752531388540021491716406124154538255879652289090965480608468107310681109062509160323559023531589801783976933495794688647911012017291553008039890847217180108044414835099959999250257742095220346044389584796136759880158705675335356433227916026582390161028310284042323617362997979203700076591510938876024848913433308687687969013404782471556920932912362157049519836620216829985515034466559371401385927337040971234797158015674532896484388645972944757837900095500728338027813818668360787663351232260523",
    "18945366400897389283098124073490061613439450876494889478272902082370592702054753783172521682974762213000275097632498305771471572914189291591193099976838453550810883955334463285502591303244613812611642287938321600636409393418043950366853446906032574346422992914922876228557598973631336722145160651071756939778700826829155742999564381838004276975426982609785384956283969523153413625351847522896088533701539366363757909067887675404492784638915723111868752684997920110809964919842303042170303194136562202123305272906177496595758453422640870565575197027513032527097244024144863261048596215446633306494516062328807476566739543654578915100872280772159690944474824952338483005413723331202699510920519192523582707340046028517662360687631124012144749032275064578869890163630625312923170020778819022588605325322622307968617726812734353450887265772079314434259504525888313408080996251230182173174846973485629621172306231115084068470514725502174989722484590883510604583302362742766508435038955050340977883957004702775819900345881147413466678538909192644268901858078413700485798769571135726132584254147997303689032276176176158879201034951635143997686687618155254467509328785361947256272102300629522651111058155341616673232550839608653928776832916111993266313275700982352296356876631978899628580262055309665338973425754672749816456851116507087917514906914060572046157492224148182820267301871238135952379198779071773287998719810177082908105720606967200947915904150397923467584466978915190089194672455800914687492473062719325653059123352938159359779193954037126217234583383187632888980426735264854597752532339100785220184394909112018520528199692856267158191501075813168140297679146976673580464670773000075537639649229456205511501441465078208183727345673005335054956133393889811022838677780040454306549988730569898455998596808074039609101802634655838377036866947044646172425001929022329511106579385061558399200519337588553699313774286447790",
    "3104755649281225702799934521172084151980996748553910766989529968051432778329270361772144696752163166034445405731882927261103405427131442928118936503286721246608117509201440772102108663518994197434718146799108267171350702512151290379205239775821882317683651943335622525178001389219344526210917339540354652548944818474425628620745872567749957782943734164771151712342264363169692117902584192983254778224451079548972454072861054428797399493136472250153530979063788720563758644424530627288022884044971960751875145124303031472940812259001475285797580223451383812378059997477462076075113622080394944939346960048033525530586234030704205230821250835631423393660379689634539783474888060910502330248106806327832819030297676989502277579528494479962607494392810295006966615723435432588030646872001654299135723150349791259326853654724111816295482527541989687079737482866832122944301999751277789225738354425047060216163318014268057625681031553976692289552251282693462791541079118501495285957085847794384351088397729784204537703132346738608593478352866972303927414572338108772445750188858976160004951141666222684769482121629370034545970257835377135321964925711537453542623023107581680450306155063420027025330198690880103996318018608326142280642284614550484228241498663468142853968571323974604993359508798239879930847511832186975038008481407926086211510823437705942684377149953275921124893370606064675055126473971901993266986100308423862751091306932522117034346888676115508286423788302587885078598457555466069804543065500586385313392240860674514653081194640317630569197108127495029828161218792080658260125106706160423588305868974740193692986435683515292191214789874873790467301230925790273251903758590388725086176654364483425793045415419062743414347662372254466308968926623045833201416692252540674538255173405263329629160518126211557567375469020889858879317754760559011390041097083772275025977195648367373589950058897683587954317747107288",
    "450689428314687977040335243836805765117890963902269438574639782086541326235489653412571207176368097447012243003240116473797954526313807768943338377148991216171453282049733333969306767733353736146432150383142512744319839748445417826480378550023840012937328711552531364021513968862256561712804156046393124506825441471618345482099175205931594564943565370678117444244890866391146131043544936711761555745627646477350940394543575266684534110763720924118136895087812371434582043556401873141131832973440305588164471790504462201939987614590287609178472593083078426749595813837836906573438563716788811474515514656904503255058168017743028153027654757866766185416309039276637402850964031999382269297519660017923376253766806707266416741219582852544725424116354621018757156844977475654534751293884935263716819770952975341938856813748481188235260077371044409051847982029936266547004940036684041724105165820461758372751952869922100051756585039458675432185786703518150312395740601912833574147296746781056020754539776232074261623418870257758638017301390456249502547450829983044238299309466181287905883913689939174017733304278783498919365141133696273105387148123546917618781941762651238044211512750375137318609366561958805986226090683484402678981667949934958591724441623921888478839888438967694093044882544010198009361961025746679045367243205993598951373375678117967177076493987054579007819582701836132926119799686625457647622618416509950364467067149957601493963059708961118648226779733861571883242287218587507152138317840052082043512048777079653371604441560549254625831081965803107790288648586420741045631877163873728117667898740540845393338146722814898461725514240038649521656750951715200135465123924409467274003704324646970321644286975428025567467398585281901158633887317657445135803481004161447930780509923197999950386145296279363793300455617829035382673111506886573062163625534325258829797196861656358550428519179249437818134661974112",
    "57523543718367542113607171991585379362034255618554818151261237532853441700454338979718567109299747789221502540666471153158497087754939190095921328002867027029169705571239783727489519157665897968027772694766503584423092791015760988126096661433134300975164391307205186962169852880126116070285349384714275244196019701606587194403770308519542881581883810631254002804587369881572674924456633678242990437743169068885596718743514781010467013370671854389477064372680458702942174077780029769777464499277878942730975451619942823330318347009708902920911013385636462152873258101201413197048434821357893172534289080304427143378910998331208624458897974031200731582592753834913609945972942712449535038126967614857195912725939368803670851519113275390906366026906366854155832907582799529912924962997324669210235938228014978816200015871927157508906119395026991984414055037290794744634151982823440368770333175884087271519507304853656655572405107559354771697407964719325930691017695248765070597064313480448279679873060363277057812241542583841161452093060404261030250628551369873743972113673208150788006317230842229810011382098975567560324149708464847843651916544867593059688797232513599231419198514301169467932969606636274372023506516835257936779331918800134986912591574728885610759846346793619332012789119191234538008895834593647190213410384095055019188136993681244595739058553965269545926759731482027248628903610115860759704675622294260811951005716580700854053610422482151568721372883077602850298361719292483575511311253101653125819579412772695169855003637823255273604298203391633110161643291710051506745983740708967715662835058913813330837297577641365993412733793067265640771780149094007322815299751796566340541233776629971929781545387001167738585472083795907591249821412204523736722984452334049701426093646646985080856925494093211484285224128199882550039840591798082915580693754031215872552206770068924016693596507150035994284984658192",
    "6396521435109330340427647198692262388747911385399519919794469572415854749363172595314892746458277826774250395009894732665499750035424442092682409294121920760622497508832301463005802647169420422589395380010386912328630182581472885510363724286657092029531940612985185201517920347615899734220491213373039813690177982361141761423152187633048886782874642707069367147589093120484785373520778854923279139721067279528045197480738789708166943988911062979032959604791406917184786479836614824669479530772865940618074263880901634626617626101218728578312946560381525298146779483548703595614024656807997731090035391232169875042882610415475063106974012019044464967375711357947050120928018455591540032052065714342804076042674308135873037180380602029270010590797900178974375817988923021860875369493150817020959863514451753930738988398866615197577784789745290610688731550945273038348939684651247761174217734146717127410496916607413208383336943163800183948875858419781100194039821183883234739756226320323820645567803588203790576426223455983578574295935005385196092861141246556500180903237953240288552366846527991579905835852227977231182757509917272510359025648578705562389332205250645169490782601358474855768101316805672167176864743510464843498122576301024584954127826889119312697292939500747523112431657734269020602121175034776744881035948516749600040774953439767163880205737517272046545886376085501113475216105359114618144484807693360033316933491116363126211582551339983709032310502940174116532816205430639990281698898012686212144009231229525496399257424426192920791485111824815889963613538551025663854403576748362468286762362182659874154008609000560574422796213407377395975106898551318720255270892815527569934291811775879781346606024688790722779922282642974472934932091511280744779024663059743250621028819964068544492662089221123854306960023433241777046664807547376377872702443682326421244695450252285748443275967058568922890676140576",
    "612540136808369604695620349065503006080318288349600685364678709444244450425117922710158301429875242573683124988939374767125828694004855855718587803838690214255370410840536074552143036027177819653732086632522673225312491126980824582101992597532420589787100295885874798520114975100779321805311530712391395577101357927698065887468112377373186566215105383044290573708871480160835299591591820322633309192204642207264702495686059232842218696152952458913607073640484628485684078596690696311365732858493718735631650525112674846063978322397394944040547040704004663118468672370340991975616336481433570915631043878230889486162204335222069675925136956081637943053177615319893438615340162268519274694322998838798314914414667944097756432080457303546411500207879939927832892777700748203184418080418524640893658401676958240403262718424020710045821860935334383300650655541309949979212030858015508458622789915658507773358326850194863573641469666280858660334586201174117266296925209169894355176362626574079601089529403953673706724435297649660147123075896632126134402623171918656653253612981318049784603241977941503611952692873835910431211577116321955074315228262623013554702550490528189112590613756328575935186426080072962582502911208951430740220116529766019878047299477795716031738423736753388288475343559752554777556326704878242182211790099251989529886609377939295260520869262476147601360873232094701531686837982238984397417353022782660837205055148694597965085440151700721769812296274196245244280212169650864189513207965822636723301543379899933539813709858228589877676311884338292159869586697523153094555873703963037765805697070233968611861990950475331952377678728111894992355317474791521666635970675300075290092617779440270128371127998563798912085255916423387737394344778031998715785295857834049293299928583946587783866377220524278917978504193398141616215781696015759511585839489846784036159431062116526012920875712116889765713152512",
    "49764343667243035452155524683423534758698508491475318732715857638362128816259975618660072067109798203693782663928072342332151329889659411979213300048404548090003994054342177254551563101287731766273186314276384089630683512197105672303558074530317511213372180402901183961352566109193073567369310929157270800861125881221337777323981923413064817678554771899473393052205490425974881204346861739518770492182271446193820579538805674907186023796780211524797915502508959112278496262766868293287688688042666781348615310187683841529046491589816880111257809782680312867382202462430751220671535923162157090272611440525249724653841693840160710119905963656052427344306594194179997923811470923613133467408168019068025601075608906339749717488908221144174814325054655542801759587998724730567329114245088626457161496901039595641307695091933161330824038562878822827299740444712348062416382388700859951356140408398577855297961226878571993017116083727051465010449554033089799013809319662336728030441781900564261770179946571194278655372073091821531957554904542712774657076964517121611939659516194516241667747515965587907726323826872349278138932918039536080743677424871223966067479647478597570938121304686788974996006926022791001742419822299808604209518400388427887389781256768126023549516990797842175813196905750487316914922396607972452780326439044128434760252490853539993845334966617571595353888881481033280017161108237236744233719756827697527722276152692670539597159690434960252061360957906550378382216592741191213235547421439592479095786424801212532066691377042590857873505462611717156161692499316183231481143469613251825068561905369437682537434569900977978724706937177678158958363017776916886037682855401124855022626697502609596738800682673789535589569045876770366487291998969879721177801624637387518755229452190939004795579164974686016269734064029623324742890403381051545486410028554376918833115446322548052497884599360850975084355328",
    "3362512638034957721563610581020916525166722295186996825521266471035644876230355829606431503371275342861555494276404863206770653998944617513968152499095212156353175101037854146422363693175558116103469210313680153546890156965787849751285557586747948699788251932449516174700033590089961270004040033044933084350441307313798555355788077138710718798796099965405631961950889100787940108406128766452418969943773414393119116686851344722489049373980399394979764728854755708467397850212485726962761565512568780354852258700524040879950844933304780728086579762117570624321666105611851438986593058313932938442073667957612268086635405326253635257064014435292571420496352595642992123233029907679682872618804235787115875706275390826792171842131604862691657716706708230780719500656341642142462802459902075496610951462397469819375684953546404590542670101337794562728140356546561119712838726787764878378754491995237790547652535404798412757487389690290814994547444560352016030627930399085142374101870635879346891123713710987321480225704250314316676945702085288245283005832730945907495550694848950759001201668361162507606316430088424065471043876221208562760031323921484760025960022425909902630058486279966130701941234560486978579068967205280962329506842044097210004443505586198759132217849046639249698039690139047442316324642398318367586399018546913846132647622113898910921170375723461808667450717399208487416438597536710242229098796562242663236965443483478957921670241331165008165815832979349403048381312933282376811090559800523325398776409927565254856836532917242222187446323338123576898061515950928131886596614719886462705296616969901949590763794194848028382538239047383019615061634605761285621038910457745200663580136159523435998264858432063982049236685782572990224418343175638871537071754526561530116289315276693790838116548605778923260444405171294138543832553822793880534320914827131784187240469855009215394985540800542824388377856",
    "183842370666832768392200252242709269706003627984492712025387770802671190887049813083265397488677877206246274534806747603769392220808376280894523841017481106639810027893737272157262140993004521293388060155627556876783223473276692062533580765938134609155728228819997269344014588800465247448705781628581242615400167628577892794605545115598427790070633296174379309192561883337714021782727983059725647823644017645312801067903626315753262558531682139233203960256168796622212185114754948001508254973302217657639801353297676896059018270219076627786711947361928768726994396573665626472153971429680317050244172161077776555707611095915502361934493330192629131980077294901462638762151013232488664858681404877158600181528339916997295983566741553172517023368286420005156112427638665207348881409562179952964637775456350033043746740309844949933747834798327242749664074910459278211480917197034669033648313308736923384614746559312373137447555456483940943178858845906329138649789818516995170214564638418258080518200184330534952940764920264927945843154794869494781488787934622354567213239956801299769065985661912047491135256977111748834365284096464489129378221516859446636879336156504991836958883516993153238411712613363954656138022262481714538118753817102721702684337557253377929187588010799881776720861237806515285306881901104069447138272363945168663722184026076579379977988023950262579205446539043897900775917480361488487304009126852078356229057281610438991045646126557926786997772421201466462903040064348995752182383461734661319490913516522903110464875279338559062027796035912179454072150226690576752182861276968662829963720374887290034184020508465872099669657308476526444802056280943658761158691234486093980116678621190582692891245043634536859436654521613137577139509078174884339709232216669688958857326108812100674889964235109024537300183906881440499991179509373626187142853315465410461694289023722281727800314140370487669780992",
    "7813202031438928339109600471384663652763377984815983433226196728806205283132226413366261560799622524696698424855907945795090005829571964577138835802818712404067256276893053734142899920157493591332237635207890836410775135504536335403716454629288964993597937361955407944293360994579762649947034216919566129618024098657006528860455554787585928631519477359328359942652485173135026623729069978615924272879198732215699732243709857005525157748326255060403653223379099071769008090538840263581905621269442424380411046625666406628643188231703280633727087298848933811145611053127351931723853640402076322314007960949266634366838819399833468498187562546445606664649178721099517355005335670963700566743331228200721674285642448421281937993691516113879117301389224528711732382212187946921407430463140614246106504065925665933105187597398464288415239138626874962802813206873277988242788437269271391502121133546742830405758340995499398386149168796449686481577254454457735019411613965898040000381932010624587831076559203373187456012566078543808777870765505869004234990230415587580187138263478563981919712954061297884944203011910260416771018714729011458479413025567817718124552115290360547852732034950619741681409972619473876582491327809755380925034409958200519643117732781717558822019601877699799697360792007734681763088104715399140762661844719566788925498058698697278527916425014220681425168008612528136145024456768395867621294528013548130059455737160240322515318853546790002874478290845355445957399943965626331072984996569326670209448213952278427165747797345278118781658236839742779794740204592147008890211582966012486954953311247765511432008539370540027956770981412828951040487619177241319234558353585956190193540790129490396923644975267371287201654775529288828153215268500409575401268683107680039069828123575285968072067022174023608246576579661668068198339781922574479910453247310489599308344009145902231470026789426305709848576",
    "242140176186979830607941505984076510770598326668704462798774077497938819616040554244547826951744793475455094209003476797455735589184279152977333089310910553080466496918486698224386667320600013702960222555008387822513639469361076570004079051007203369553439872040758751841003595941959186520081069373498260171870276454535198123853231897166531361143187470277065872899300749534646690264923900422706729432116366529080635617610444555816054851638352772807756866702382246115812925737459731464200593657007586955476914917858537593302936008059672477847768119140533908053244943387250312179855899312280972680888872569633245964135409903591238094226050291745434710808678961623358789846268144305063442185222210079468301514947641606722270161036612170445976712586753588861205375426705000866665817040786518852535769409825388398026900953951254547534066002876884085264313294401507599200447949380716153306021642083595544192858548329909904431896112307029963064690622011108492117498683982167164169487671285823358247975774570225655125056123683679573991618569040888915472349158034387063283807601208113596459810240738727125162942455986412288515183522208463456919991203533374025307689407123415171932295157639711793898914294373548737162783083037993566303269664361376235209755168666625113909502822199919942298637372772303292944839178019742593444620816447229482347078023943857233914379996310593190854885959197044653727505528740968209010360973043275364474448474793597246268009773429562525383194363009508287090877156567742466429288645991231953164894675256983421473716602916310268300892515433560007030038637473086338424552702676003508312227410359908967087191112833794246572024458516757248109188408588113457644661120601654502639963900835527293519907356876718787257168143805454182458773336626525545127394581631352179707538141579033299502609485431720725591320603056172284572204167441587295536870641420697225128482472098800827318552553499039107497984",
    "4867158811813984220758419692109389904618905387641917271088259678702152129074624667850617126242406573578082901286262849959869871661021903999169313887537990305878554040649475855103066027813799353025087027098038074094030302589030338505898942531342720182252719624714043663364138626281384657983055437927207602799361074318856819144737115739488399829187174418932712913962220981609294988024544714136898597443159269895344004291432773064963852975809473981209091153890299444028557284657163718110593962080372656904036347458791175306396467919075619485800159353276895041410847160603684823721786112920211679383219938411062473827515733050976928520574585085758809065733823660849650526516364061830393197413099049527237943596686496854438616871447912643277274875815470231199059457302313204377110378185644540943472480711108665041632964244619014657208142390146535227524717695749475688159071676167078833020344281233327765314048123936565240874915648058724108415477060945594232469362337674822283003750129021448065644998026213369059910615592248051294419159954456864098700370465608848419296017016544551504158286699509806332814539550636503519622052753012126763675038750399075588226432983470910190957260074230047070666813156248520528045571184546744180159662847506618621597291112841149954342674729946406918830893280511674245397200658352232704133648300169992888100074321174722770792816872211367142198463663498663113943763404649035356200267672342638275028788297046350089563787141780138835212054065245365741430638586215292388111530326181067650229902301532686926430514423030158767596512597659118852886967908592763442384382674558666449430948400519907748836356440736873900974777990389868548060417864526058438223758588484769022919732788339833527179556578040310340279291285317975897871817732027364727802620545773555173521470889908612209825655141837269089390002314816228330383411439704355312276577919966335833904208050763695783817626948702084034560",
    "47618293542384676307218735165206180781137705658818659160029096314887909405434840147524400067022536916932534851648379409337163943351017847921154975876777555457152039259692148829322143615391257580270563648753357740588557920533922446418792570584116054722754056193294592808207130711351615299417921938945364543817077967995866679758405568444069199030320894063700267952767603244577805303666168407386195193856117233476868021079320063924532150198086777796113602768570249283566322994897255262702082119389996122829608285482801144867067975222582336557965462111741725558359583477190565136372272258449877768870569530944870287996256412842919606498166045629354506017518247250147386486903076738568087806433777477350415263787607160356578004635548649089604339852991360272243594451016265634589091602773956866462778275799824203187298761074308030065816818315400549558277319543493342832054866651533453626605841988425908424444168514436969519511204982928129896726427214473960208235569481812445556133611115479979405094245236125857171746812773141737264772978576889456172958266012522329528353227253241777064455639653495704174172279210949337084315006552325155070460665639520730045124889574209392252348133738039169728030617421465289402807645862833928644180162038936665684948541873857307980067439065852290437199403457455631191950325401721061555378138268627342579014240790562834442336471021755040555238848966497338019384115800212383324348253149250791562578339245022077524591579729013638984440311652444290483089799495134873929383363440006939266262180332205778289161939439456947576113270769888755269245625438530203775008563023898516317842764579635177085321127838828488765212819312922120553103593567595042431306612073695414741818182574912242294137944160219218491561410723614885104035365975680069115047821999515539417346680400055432876028185523960225852761335894913785201961309590247884753667607797209022320386220105055963538490664312135344128",
    "7143980963647781216256484377681042866643088428652771283929059967215416581524974688112929070096008343674641137647760569470863735788825082113170190409504799755145022172310911246461734711210069371214617655456510441796691254008512825996411503001619036956616390865288490774591275198375040842030550903668467086905052641145026801876766236672462458147310835381028056004256053762473815558537054555725690265324156123705904093881827396581949776199423087562319905849994728970273123157407607563375214608392777861456688088029897022982240225867397887999740692037268049260540960689301060918417130164996693340187060410518994264432111764074467085870313432937265128105339672160205532965566765741776242780377628798834959559338525380373791961142287441159619430486671076110900151188385368108906198368127263247669029264523000826740585549222107692982496869847697073135599287799110382864269410415879074824928082241459862317775307904264330944302421661062283301144025634708876097030432014029662671778127494731463113261012045417493880944915597528288384925013140006479392038799792477484803808152698939860613229664965613141945838855000448291769569560451633204786948057511056952732783034702873997505333408764391967138364387552544650599501289387087187833768849329151815020513289021184162861059917724066590743860994807001845684454200942900254987549083538683045545978631290463840116584852226921287361049216816497594000205769026749202945760896234792728060330920824610055616606675872454409713078342565633511671539106884258893513506382992075859117334229337975317369617587490336430777949199323280851340854361634148499161872686417946227548480073215111459609412598936888953390013290826400793710629887843186681662039246330472717977286094512497247262697864004630244962945047635900809586625538637550515581299924579427351167556574532664034843236376905201028828041173349432808981763319706905058103040587473712549185873548764595173511030330917787587795179842211563520000000000",
    "113532012742396926710917761081414068926753615681883943331270939508626613897343380406119708019211602016673511862667503610585440313662448737612387749475417640224238743342699006816937181834315913253261421065284637376275686844266837128963331178477190398791057124766835661669241556372999205202300277368640037427889954007267543131909171990449842195417883022666741589762497535773636057267645243417565632262026969003464168182917182357189290469697327761194634594796232749611689152583532788174992827358804025196632366812006600411347110613647491024092929275206115099574246994202056737700627430875495765405960080345790256769146737864353639854577851534399293867584593246203336482577313080591633956373252023418935910307315111153516011964407376217145550320387327067635985362994124581080236884680234235906540011132588227221482688490927137843284884899729955929818525147867630249455771623542202547201802508668754166899788283627319359217544650200887123784971977399753391413155079588754327236209970766875896999211752958138870962264105661460940333612218087801787842991279727219534980211430210468827963502191735349217672124225357910639198275301287693647579353609124525360313908986309289665024122257254870280426456255714618524255098391287503592674500174705002495919777561179314396297835662805050435666614570791171889441551753075478410379588747763575699654359468490279353831362695238982554568767104517519544455668854022104341390256080862694943883838888899529592577159644551421539345805761399454685285039324295606044206196668761335171337413462819820627041290333098742384376607959197596423103994604135368313977909905793399792992833401927958839029800855012608188267245380028683061407121803074051194616267674865891912262378027719468073119135789049282783456959676837273365214844085533745586113769854026783416277088868945464509147708089674826893690774901183017113565831206377206896232463576545122545866524972801670195993465855922822211197837514061771392000000000",
    "879155468895924053317420004532357114602123652962807995208052869771049459381439033687774361207306993572845595404358897209472331637004839756485209566192366288388002817157066917817752273998233825935907120729361488089287851220375293237583738399253126924651915679126413879217864309294680127229878798110804660681186355515049071182030303119752475029537632114801836764828349524061154920877780711083327086745702682280522253336011147964800443660502776910885133429506370802483002554097743922409638526462729577209661903157780163417520314049415497212805463001714841262253818672340114508796980273531118559045085653591211918072498658535325543406834050758072817722844123162331904313594382148345544887429969553873379977392239834082923548898028849624582491746102249026310052229437897381678166552237030192821249041664707548850955575006218903687957257735955807813468590979567923949389990732459173809631221930109266564974961935216233125507225722773185445517329617094250858539167845421229227920241346213617028326930052255717650502835448097122898013825447363687670036264932276369731458857871345560813992524547973485474928018493997472935598709737946693580252827998617339504499177770745824640239844668567594371298396008413674285499570525331516586699642891662503550715932121850358295137101876679806472996551838672997155318161913340710273099907178731208783404798312718989407485348632591974591373213623969449966848571394201591099177263997147852369365748979780809702393328162065504356377576867413123392808460879044349013924426708651583007917263501685116223533370498565626163858636327126400951162753945458090302957788468100021577098080984073490794408628568808204068033709533704394719920375895125209301700876584280108279208002153126775719684660846984735949365755287272344366691632122240366519051992483510455837353649702837114368520628320470203761083154943191740147252358783883222929843230664724851515100667545133675764434959085558958807921850623947103196800000000",
    "4424334388080176898243848970141172797099419940537664052025189042047040605908601226318812734384925566350988199095487024956619264743624058105300897684987278110986746746887874426676877984057802284374212112876553350432759880855623567023231061518591321505731910357808803722810481682656392020188727778787809492834921208896356445196516711256744009514089589167037907043911521720810581852682439396801961384864925244573561488283467355989815982701333029571664463799805168408351476413195416089091780784375247619442894752941496271410773081619337049473400564752648529362308221499935342092942743924864261866511731502411982437013718804112274682952304600428352165800499288358545588970885144477296596070082436343586291125794652764984268822015082623545706794894571955264894211516443441612541478717951504769823938563322559077762011613595086765406755945804465099562128085236546556784731073257646928936811029455284637593530816516732511332797189738737042040951446614426853645806712034884215870202434473114182825908292567844011193015929459246717194253864034848080800711827971835869827442439690184775111832148219605332800835435239811250720495697110386463112882400552605038108184497092430492842439768241309881998600597976810276285361056557270724550846373452297141599499832750753185758815085006580960271418696316937030682953466109154889576215000399256739063832015439011748442233748382533854674381575391475277436250797739128384690535632183006482763758883048213383037433421328526016356949971160983816208198806006972943844558480656905225180566728317561155512969931001070711152547590557268079583478530040558274794003502006365881919687123116258954492303935718877545895029624697061675082288774821744434437922416548992630291020537524816073573734285966688984368105704804225174823280801934128584977947836932525742637610033109659050379032811100428289174078811117425157071479156789776725448458484596675318635383281702107300243648731261130777991708467577150437344160000000",
    "16292766229165150411362256827684253852235708437372488432680651968844288133812008544619224470392033217399531223462430432569694954504258206914337949382611912040158132407585909923755034211993662541557159599714675875710831142300086391162161237228814662135069738679765858746824913034345915227296138825674499941181930549887001924114459532202003275045804742142046217699298629009239571971083006373741855509001410020850959443582020468773434501837833785421059146739455907882844830201689470921230863524458723783219294257605633577809318937807067262391271765456118167761381339926229158715086124030503817469188892865204108071374231961188545707272665693915149485107686053166782202539142344674945101171552034932118630261438277326276915800460633215264968133314643979636595447777930028477959258859006976197056505290585294787734165291038184412881384455365931957578438429124632363430185192237375002546198424065287007249697197395824496439648235325438055627993123815056390846816497118880445404526397421535816378169816683001146203529908270767295911048648085902832935466198935006172189620401714061061478724796875083250353434216971657765499893772426475898162959975435825813818297843582248880758669785509386527437602874228059058238107240826174105196188262618692605769166960082692496567223841981627877518462853531801511014564399863131485094111534089714203560546682554916012944677152117167688512576264829167658844356553569244849801923951083013418356115814286595129079250125128882364724927064867187389310928278122305443000003308402278596977920052285559415587181630818057987306829943270582512635828361628738639985937335157316267869865744432372006701844516598168381999009408733550666357803079674763601060367130637912468769431407139069540861674212426311505111356862488273900423541183778010630326756166735958549825660146222160154943561517841400203790712411783492800139828521428624146781617504763056550226351145294496030956504867540368375155781055692242581185896000000",
    "46919389743021467241138832301190126224185900625840189845076098959157687510505255042918631404527938678506456866303364000030681263033268646677273440501813080889980401415935830331836346984825639070421009211814951111812126128684873188178627873539066603005346423752904734162148606459373760500897455137293690771033553866053871207680219744724144010264429276564585717984852478060950156567696691900426655923228451825513461114238070601292103618936840910986087460087606461434583840274548223122834691202835286426230301852679659200344042259841143943126479556766521637284948758378089393624769514920245826899708329767766858810194334571864500434639607553215956600569942390653367128700530235703495705782653294655507373128985028010181523937004462355393677648051373169216767461715298540554702532355989252360405424010792736479078831573119150020592836879673931822835346085852755713488505468389936323291753719406664856278418688834434723478677196813320888472568152140965870116869183181049961545567041219539287678290709295455815845770016013164882885929914182278680678321659700306480334807095817984463340671480887433618950447227758029820863541223381907158773816755800941017572660762973727207828934711997344870869407201350697493380846137873997781944148894507513213702964116554879896698484662400327893852982051323182453613787009307396791030124275251661289335050937827056292652036435461396073856029524705631047478834166305698376449330262244044688562839409661287325760045343222508747079809608757461816948444529585204312095305316490649967764335569759586990443191664624329252735691661816282374833716778433213054080276473708071910265860627191109924803607715331406778743697963109566163706653865066415893803375543626655134632115035561055264583635694726640078076101128698642894977007027951876406224730975643162577320781284092211047429901725939612875507536337357560421970686163088850901684563771396853677730600051115790672297722253801983709682481068471690040646906000000",
    "110459701656606485253590131648329292515231660190881891371807406109945743289795882042081567122235108674382054221977817240073902783448923791923074761732761228777566118803923170427234583681007786972619778631783269978586093005586022533692729853022941859160026314815089459846217191410446306174161165906633164540976648049233185676551220274712074152143410722109510511626675868172559564222918807906856619891783793894938182736045635613233675236921806629657003023011562749705204951830514907260414873278344843085809528082805204837481606507154497041645439376657754263089361436521583859016428371207870443394541038612268151160686013059762864182402323089114597200563306169850677612933417504757897558144709488036414270792094448706039238226285409205261509054259959065432984462654131755017047489075568109253575136505555466844174157192141703961286732554676669435398924695579740734114929169810777824316646487545536154770251521148392649906702483785159154897563655530129472958437100988413710434648123897776958022482625141572433809798967693330990027523146510372548231585957475646176187305935006262222725178872906846116550807189309044692948530042574259075521935344895585178841630477868497318552036528002076420389478053567610720109191451215524443488371435373745314554792116608076462249356463632886791694459159578007994908557390268895006315611045326912985622248135164338849888619888844978588981274865169204812659088800105265743834100735047526816499346837878429811305778493681042975548882226335558642688685034785697973579682675549766481801224883252205392238103492170105467747017713662772613430283758310983716543780542864234009892188622211414979545178407326367201570016824016124202175171880747409060433865712801648916346342712273011499246003592901233582527734039111082030824570197345880347260111170025817527956628979330141590427338646060756610601213213269252812629983303145720852421041396760081155490782698061249793853057191916974356255174532814386022158307320000",
    "220032839039026048587314978352657988069890042731098680822558852915619692586529214252919732571062048799316815973642090236284901983637037237853276231749531500125903863831392056148652535265720279206376138785248662467001949121460579919930124163990123964021930272074573042773182249102699423057664526484969592986186111293574106119989170667804381435182340434744588601329630937887067574263701405993650033746734780820311378026879072350016663237447245108610293884333723479454095385722277991771459231525841602097657840975551209335416050643036840070637396864798328179021892136581253092259357769986262804461990686854967667191016603809464498934674081483829523945765885991784633119821190580727754711891028775856436833588881993336225617020769327644383877906541829699722236917433621281599298904688420810577663449567430902760810606740713154998988446400125800616876006732011077492613165250481495629272717064831318421925652380402972703390370463062667934442153619313354120848600601040248282191161053447534038999496275880452399874584266741385451674950790379811075270323343244533458023426199710625174870745921933326074140241886006841318012324708515463545479615922588160042774270920305201469778346024049121228129414235534170427895890815913388733965851896838014716768575190507898680092848751391957961121192002472094105977449730780062641371072327153605649145535819840796777606206829298420681557820666322530720000419269376254312003758465730557600537959287671316721594873348052462388628387658318152569862601651585622346934472837823814743543066249797373701613404387876410690182949217243405985759615936297228421498124743253453778059558696232020823420532396323391813387838527258935500842809784008337687862917292210658997134193587972605804099217136967494607407312220718285295911453104467435757646995871903905911310886586438015042829715601627721112927111157088998957570956802164504842151070916075366028339542492330546825798704341737108077109487363370548393250594660000",
    "382336202446983873266650349014963623481985443094145433851550613157211998359531388392463477427723861792665079505140429092096667898800609920471053526899437131719872052978276292042951992380891535971452155104799421451486576709698221985284013870267754126606365675174434662189138341395354356753421996569659665191517905473314932568955158744324182039634775395098854056994315499368689490246421812118375689241979775721623174631126564896919047719169292047956243720221437610640289814743093401208336546501133330106629599981966051288396292007591500809835714192435373450747355516319400648176560546410600649445635953747908658780958564834918871562603756628476499480113659570619620437039528670345584778971001372407702727927675452474761293600212404062832635912901537162760982197950155261092744372169825436403626935217906194269617859162975515263696873991580600834187709549834915405543155303668772472997523089553030658515868614093829946273768396893705406848631502106014619377174368256937253296498083134705018243337906443977733620216628512049754091580319868003216216935999561712205577834186595938034657047784371879092506717617914204056037350989185258305330874013288552209774284680493321668567008852680229743626428086149824635756020101200545106464926965787755936186950953158698881336933986479383563091534238713969255457308863242464997204751404207119697962653487832634522212503442989057482258184430513275683171114068172139400824975730472533840290007467386204178980414542161970431774387731198415422032991834000603669666271389864233013403627128229441611614699754258723241364272657501060858547716703805413808575151840746091490644947408495405634636025235622133134995524453662324895088852987186654177016747531832142766005684201236639337501012575899672725503159574798907080238533935082194125279914362843367559102385380276283323008342985862672968167349297321318223866869419222031531523844064058772691401353367968535582711240788596693082032652382351574482242923350800",
    "596923758852300039473146599962962299681649693684155745331970279229774270220819344840065768367140303025054916921544098027958976698797467468183847730910281458875843487136088608798775285636312638706593477186186365248343910980579419268636926454623326799211388406786653933880742513848929963939410320332083602446902470859098039025995228373490859608794334636927441822411188135909134719601285891069592096163326443345510827480758026453620042375862189675497511126473554098426222067529994709727130211569832204057951635777536274213565838347831089494166249788756441961280642150367161413456171923641994983162107366044735474612492507416795423330474982488261165390672319474360916218493722892865006228012199725490532289274636630438808894620213440507427471344575992190192572962327986252287386316107708407704756374246237140368818671609032931786469742319058956109019070190685843600827049911231605781795878265114193190636701443436016095135180513379251836486581676653295134266563858799038010497510151959158696348579564672750904616110127326009670509085423430987425779257881201741858328974320873056935059256503501211046825897784254597490215626166631401389107842466810135839573013945575883271005153306136297919826272387966774274068768664563773072928465260482841590358869982891819355333344035391274817721673917370151385473321398698080478567902418988795430985062350059253228033010708251403109271422882768404548450981188748267581015744703301056233323246714663568683463891098741113371748432460831893080597771188406061962453400824642383262021530989468885138904306994752779115335451773702471890835457857553098538228251528951477515146069617359401682024657126841547645929453615315874848433857214837428983763560770406780719882710516380628326672902862242895753534584765944250894858353107226557330636033520730060142493308760912299707065978102686489059241488896857149788804836708308323645343706772371630789372351082746779125300237687506706178776148366632770495988368260040",
    "861451812412888287379791385130401328090326708299377677088395179726708975436671946722768213195429839483541745924074385843319258423458290817542624254268729757717378632528448021732903158433196561854399593169049673019941381032226851813651179237752378034423487105973034712058695658529401732104822586639239909319974277416028717261505046024805244685390098041389020419098932832560114069912485641123202071758810038432387797065274440984356920049976712085761904117930560739399029881861175929186338937888084919790517732031042858518258002248049063854593686427094725216941818830857312188884351391076082513678680436478791910869915682280285943156137513670977456312233114284756724335516444653175230020239293032063861299385280210393500829027629667003260633838674298115069481367980337072330070771537864921130052528249249116768741651236718752779089603278909698409657605265289879915379430097459884587534358260021612178750609524531691416826419137347841524919807975475277767370215409796460524542663845641483072436931315645612538079102471548335715266836057494438270967585597595049951875147938288499473073091552182732390338968977605047035050366018479762020389115666576842405739716199951256297622604186205598188688533707039317037120862977414350981295354510930169224799401052677592523161307838197999200612873482313277061239937205282951446266502145952326175053500346340529825329337992781034694762283371629967312697241162189284973070275461051473605477930982808577903700588073552639477965968780895930028010895622752443826268671190914031366309093713496213372699010698173515389030582500382465056076167516108493345627878210676954064518073510078061904550029606006239047955124965713912205733555845269227315820605884605219402485702066235408147566809824034203345267850269758055990871367084722867329595949793157006490475253000901091237515785670329655853196633737342144808343403613468068045814472768017206993396831241664261683817265195398884174630018753629138710981893969156",
    "1176098012593847346628121995720014011171429578406459686171207115850665979564704408418372724145819970982785587147187337869558456371299146906472059672980420835574887535567336687690572976744476952201031207589537089531728486819455651682651775906435365730317892295207009674553383735483120345464041785952538278619648442934900582924804201832826618226617628487683072422614007388083372283817785231423561850797238100759844678546302461428040891218283027469599164224728391473896813563833249127273794078619733282348364802578519172247713216370322365502106164531771458368276019608221110655702095462021689465405840052110255221617295900633142600726866394344105911786612992248599427065951569809179319986915540169015411235900448449229421770241183440904034333930029076626392183908960426418657033092560699918970411106574241400853433888345536305921607733987275779345666114163454463341785016968490861475959074014115712304672355751406736542781416018153702610454901067754007307144837342389422469551141050260209277053828706789823169988300085662163061728090104096292538224087726181577789662574746887489020961351896473850859002038042045217169926745124256968538975527168916030749912857340604354129922909827446647230498975644528153286013291810557531628376525203001720102350940966431369233495159079995190587182119317672462248040244745415135762241761013760900207227316094716970410631171130248791025138920817393464133569237552029315235375881616671473222223817311717167342563052528855370552411025466332164179969309518074651257529509440877555297524086221669209396270629615398260493198243112213203473908730510814409404863059757186492755873931769906467297238073893541530037957614279967975118828798648876095207786728604824695248610155071122759029241510340316251091960446447530535070680386105899745397593826225517252135098398760451970339605929620951171300878662592628287600859243905995123018414084563289435547513906238564628735569142909945161358416204615789680324243666021838",
    "1537768839779528576422953886593490018145397945295945065787463645401772041428273736783877087026241211695802362293164819281826852508822239225447727855857438550080012677889089529992186609089964779064659992786023268744598852210929049438543976040314261304096627338781024884415584971011947024366451284064257366257706731724150358679233770085836021361497257341858672134776620036495017995690275330135138559448250066260250587390037702048546131488794328375260144707256663058607660397023233082954864036033689798720149466589158535829803094543976892967425983276036964651404743956631957312515253982226491033994051873908300538842985240049468466676514385620346027529365643592835872113779594441397041820008209154669399087237229966202253517828688362252084731331219119901807963240818028624081298510007738454282408039818050318735815938616868346313563033414007732706061134728428540222990847508543503059620884667054813487556870063260673436405425041214288894161774331392100975476446384147646759170741499236553313852569310807328211562201839045294314520245096259998802588086066739963075695533966321273187190579149130140677968395697142768337398497018733352236111938244692686088443376138296217133783072303698190730912778473254687836580718452585866086923856463866145861853271289714424111906236654268494463245020222118076334996772807788433671786217235312125336986335528760532873387739851625514103856158662678579398267239952327945689229820759504021638393998497141707355610589052996928105618266112456450934063953768570880932093109117595656635393469793201828850495977463993602065061511146322713675797925406634595523398281342240533090940441406741375023745225985908766658158331696424786596152952532516619675070481789030572741563874108750178892437296457750634164183688371543800705795294551839057193941382186632697640762361193652480075488792095630916374685600451572585676465513581526817151535312002816561727979010675277173846992905749676117483739563617144652835864429564541",
    "1923903321707391275405835932324571746734822894783251307184481493013087273144808323274780182957324104885914202766498294903212705233903570851295034225529297845408790706039989371748836771149232928518285395489199470458695864118592888174880606186981705839295235661078088989129023136125491150186797322479359933334561737168525036765224711390979922973145003567682750247367539029442694697428604927679125143960967384119156978477159611223890358664543289553320054614451357185050329695308726030679191353974837508473879596869832728119914633404498416908415610802664592703435454249469274910656443176024696493801224976538988577112220095088154659654162036803150276251824258398168865687717979432959001239162564037855863604983848292134921363875345147522716346615944506078681806976653544907861146863218803669866446595840580855881107697855420387929572436058259258324956412258406180380204114989851131165935202259280993460804586920130974200960646258501652319941570907749065136038756366714536474845610149707896287160563561846662823097398293267538863831706480095852395759798998393528752156232861385065590113893761702808610153048334557903510518616348567167636597511280262636182584531016284156309700757763586506570738502819074308456386229117074840731232500393409969629047090782300813734265163119421245955695633355003156084006010512277184699470139112233178636453775813549717364509583220678291726822518924089094037628935651995633078466818353127578999489934187289253863576145661884994102297140099978543499990333005930393864502502397316302224268185135860776411972966612260625223754318593875529194567177108715491198648324843662351448388150948962747663788656955511964681614285100916345353228872876140697863661095563766443653065954033414905654633178538785768835945674906484695021436801103593474658823525509420498206472654557402491481582361791419891954247647688247452074360655443453104662968223345239040037447174657983923651862832502496659086568432707072363916546586027041",
    "2279565775581198697879387048210363064689436244785126018330003158334458237968509529596206212226158893561563705747257325086751617928932235429069618814267028896776218074118806231326684392431973209606925208195457976314947275887556536193804429245369169105242390110235960228088289539656247076317227068466592337606972174710085657775190941500839165285875923071418208188112901766912547421000095157923121887785184437969437031606644207004520076146562093077881327088258278703281256521921313749751045462602802906343712300669878385368418254728255104288591319797729806472069400633518428407691502726919562897053145336395949193261095664926548023896353448269805849630173275328124277825325576190054800133812474253768336909109950743223855143337049161122566861674231626824843606244243839008723984393813272948842980357310875555272892230268881949727743562126743497251783215086933591537283834847975158849170311155594405096896357838067908997721283340683518262248913449918914488472131706944201651298167986702483143523493693530834004820775569878390704627027725166562355188739516821778435015806044607599503400056854590332004958352294585268030297470041352333394020599356996516957284065020841537036835280480445279031209224143564667916860489800693113611375936331167944247285379505893518966450587471503637892579543357421025289669673119570164819162270037992322527457156497772913973818935556582688828128785343878644838011789680631129215354618740576368240495785363365104847817567748718473884913620596016180575581723710253159521257087420634963618418418605071343875348685851359353145366078692854717358753608744064212659335729496756492192790058601700795931136267429277973324901784314904033985999734452733013282000399651463447837592956615726324577171085479899341900031981605354593549891126348477968827720545055576423788416169884652561242278110378390642081099208986000660353564380604180913495721210463231014976174828614126843771050475092596998753296867464720613311623122334967",
    "2524787059005866242133305133686460361720493536024240823279136708904938777864457849097105431913711116869527371263009124348330094227653695775545500357618427876060453968177923125434749405056224518014215445220273639881456189387863240694600734425560271501762543346866362701846160142628662003998570153085838643041208543741375387373682297156163150339353311669770878646455105403010015799523474771778629221613634340103271693757997583241588249480841161037406435318673200579993643375689877905785553726356256874857221699175054594178135598136090866251657872196250365195702921619397755752325630726216019178207995672325028692188410000341340292893060461045496995187923373620541040100894242447208050464544865560029507534718604709589102984089885019528115512076427647029408817526991312022707005797309514242064340615308389438789050773091064540475291633436450448767109839583582959014681540429821913759987638524426746786714597649271414301340798587768690292350522244066950734734724059210972071989022244831390445836956102982153296684718342770260905568978377368312868517074441700647071081605667826047648108553142636005330401041662139803396889947915409596181853909541315847296090151622572188721397605725119410652007924231491177673598850980374885270037399913172486295264233232152942742171729883044959467606034808523609978279646299862354114170637623963713990689793701263691295276254651335738857900520397413281288209858319035199894530056528575783881012974490084543143184882869810959201351277615489431859800570629217404506464988244048473499372727327395440342963795770566600859698705806317686874319357750958354479131203797590651894477149357991682168141853189907330146118321998614242298316382325157530961697112020790022643026147444745086387257714653495929487071902406150279994334495169110972640930359457251366430620475672894245467756673985311264400063656850358096876238582093431484731518648879895233121101783054581097097210955515284378045962663182041776705987900967062",
    "2585148215574926661875741216316819535936133326316687270802207192917870518818549287994988457490654059192991269067918059135134625831676268319026002734140077243795013072140472633649978241948505884775722383174255447000103755648795160771586683516614957187236103077393935809481878662613244995202550523873731178322794312946212644543536155072041999167809433486741033014654480582426264529104130336653019073962063974785514150610056511606933764801043213296885368763999605252284537277368171431707783767000229984577339311534801787655143690576300296385760578673722966254466956976715462635550357655494036677537796946302242141420612249001952765295518515910597888699721003872531667320339722109278319350883738738571140167322551284042127596626944388902368772804863592225545348908103681236032916616896401812965717965668132359762899123543386805950534673792873515863250289409725312733307778481893091870215567533472301133957828086794804906193214747594051509875665821498616931082280214498632342380767469902029163997550337724782847690157555398729775889933647855635967366453110467112025634226914190167974814189258035512966907899400946306486958442240636682653455824336582726321241403541554999779375402017485924188612950937930410640205848562960939342907972455220779293623219550048875788209879519412891678493460113674274163608575968382180861256604938504841863850008266671451106450346016880895911736270171407440358059192823940683405797484877707389992122321209553769886974469300078195524328967541267587486832930757944855381473767842777663016491087637166729645702039538469813387756751733308023349961325062268892668191530299110698996364404397860498646784034588036063031734144629781237537131631769668102855902144333009348124895138595265587080558132510121573472265507395688491444521040899038514603394441794182804535074288032253438360674020093389244235829750564200411638604194272941187966086255175862327799309705998761617024719920840067178363548839157243124736224452415154",
    "2428620141734998973543720454846375373794272635893792351168465916522332742018453599441660256861848871633837448840377448396326406642261733836202582425612921336511132335208261484716091679802624952830908141673519944178228381837379383395932795744223136313585617543320015135274116629331200108981163033535458230086622822385180818597388732407964915180037582040558322772727489062108879240350713499957172825299121398515052193296676462103515343174181324928394306309499406584648716435334668492356290449377573021499911820978422678269988660220025597130357389328525231298858920561520182600297444478869051353436860509826578309668620937087640142337938921986516227579292381034802317515414138386195559805464942511116620623585956417611368062117559642288690299072910139852489539899835472582004236450909607388662573911231656719580370458297194801674459020965676396241966375639912139183598727255657833106431111778429265292326496207203811062291244021515356125936534766674872100633026995148975245487076003204380836405757269495422345784111237409920772745521541238074652085275661538600946823371953912500377950180036247061783952021360450421170785084777380160864678859982106155862721976306406621064911169967274489575911892193950878200707879647325487173692263181294140993568028658917635501396025916829336081979773103775756739409329730638307780378837372675269931646972196971317276193289173291636629188346613628165705990216319130866213165101218608645213199326625913989004750220443820926227621235021029743731155117167749327630949813425132307208467973340513106015356568472462909201414764526774282698946180527768727370662582549975415819091887446405454610202268436368109898569146088019519471308651531108459430568862694957788229497590517751444717479937494258586706990804861997685622904408515535138438714003220285499459645066472358890546122912994310390320931381627052348519766236807792036017309951758204293761156413436925672693499703536199659469342833768501584299880824334561",
    "2084254429520432228830289245538890239657982813850178143861516945184173976403839335714918004400613251414266227345673297273304084993562570197810908508077400838226768767091890465824978509943108457844064771689680597575550890234481324463998887223098148053003134150910569340387746035224238599197403348572370545280736229241091083386453636449804528319564622761136532479122705425030637854569551037444011690455677702751128809650788335090348863237373506695815209512555220384164959981684195219183676721922884978277665594338471444653559588802557179737994406858336425500930337883650361082180841108353895261141829571543833275072712060987887361477669453690054640314972545189224924976844695658099471102989639337759584300225024922497878586980603659457679074588675077082987215786809547125616985834733480741166740082723815783867315340188322214943310501992913058462721832682573311848664214272617433967274423056550553796893117638458408852035575348757358759951649521281008171456362762723101369012889293067104768697139371015507270186576603844018934096827191276590377571689839579077920101614025490650679271240119108617249694768714104597768535499247004495546669696590832707713806222496372214776661154827398913185697258717941717800319757587023357332242815079178249414396915478498336494704364113737823572852635903299319188084615792954365149009001929027683073737013256736665625822689798304704588341199993318692081083911713488875506043037862188881689921228856235351951098441387379910847270130217689220607056314453972988603170261076388217405414918003436079032910755401561418845654212991116052863238001191194147862876868907174584334780995331552774257239689705668596075995003163820462645117986700967648635775550261846571703661060398885135944596775951703793591800422512184375032673686179968931402124668239180108135802299514638407396050654789054000855452702631698557501078988075459661642186606952820103018909747287572417939213124884612215350194844343271890107418771525571",
    "1630503614460127676577068258325707995997817568187804984403401338247094083230307097239223741066253617725279875902562807007401168838177795735709927299857112839359647527477317736028481739473981479186768142082396851511453070779419150113944683040202017394586410900748969681390815506507595630676180726085888939962194544394051138883359008252378908241939348201614982006201050383485781110875538748372098066593469889330447312693864569351283702757987891051382766687226887574387061906692049020823098469743802087674230183196741176491972761319810421706462399570546204297834803395982720904127535288321568041707827425161703548938360624694527884142796034246233961950948372792275994457763811805667562685136905949436124633298734658901269385383223959611323078438332427316627570297458532727408945955492545108014042449034230228440451725403831667411317070083203768735982690212770060039434155576302707582672088409602857695827272765053995695632571339125153354239970021161841535724368098630397845292521655958633016641643967849592570670656989738689335275059041585513957949211791796053699481700904257950249889672733845903357510836373627028293330657777177348773171937350699431176166636288123613485881239812504209384337658576623713531764770152188121018980665247637292506826612960629335621617988742196653217177202633625213074911523885292738496400101441609512037726392275186200281424438335568684060467767490862273088160431029267027422641678675235955892078459016782864806853001279954260185650444561944913857124767435113808832338561217120207178099803072837436677873469269274491162609368025561003450421163802136349647239861138032236322781551962818042797918848334865250278345537132439671262653189850759185661704266669465634320920220307594039037587184235621971790476092439990198719976693099517118984174970192292966771925862584213997736216580481201735644916578064010411061727808101818116620461096580464788848540083721880301422586760803426255568273596910012116512414674733777",
    "1161745679409248431826049712388423347386315014301958746914621074362001179251097666227935314313456543360761858191926458628136208380310481159540745400762502068181818418914213210425680751478745103616685805954959155222471810600457774683199102339798240775673356907318524082807541131043736379025646902344039789033555246198806541847151776520249344517144073370905968481915797747281260175579026348778065198633389550070129198069377643490467171424098512935712442387349973811738320095109259280696957115310071032418224691078158797962935428222515363930072664969119008210660312776494006887762464672573403912614514200995696040273006164013068597488595765799250160746537701369585259170565687841471717060437743053817397517726649181340576297862322217006466302171000359019087994655736405530749034566516985007038937706678859804830137993721193103639529700078609463742225165687353148722449786181769693207743867463102485177339370716321898249461426740946793197142261225918675720614970586119596412648379208284021351198459501167021795647871137949296482058619731619320109629632837943474106218081039960421556221636639756449802154135793872797038767370074652510376923497669048778574381288595602232716381821238505739011322842382968546987106404539253565674954123765626035600780720780810274628976641500898475141950973548913453827008039479255548514573482655920051296003291075554399932180698078071043644906854534849348177704179410973771394869250152726878545921940929373539487671785762673182901375395947770578213256119966651799949034929066432145416044941244511626449136018950689339300047704472881083005506921838904090259238273272254988672281072878791743049118964524161512293909139578188433416027453569581503023602224152810934514840091894503686868876243908797239495004940990573492085927073435122124349490542800205030431054739893011070207899786193448914827866148434197085377665214572556427139975883249171283143597950037599419408981826350302233302891654907389969429398308853649",
    "753804152514790254019518692231892489620952779333767869744102460810829691529648635312447742250558496076291931793376451857850745232357542040697156888408155237627050509652547190299975891967041380984243893432872647277683333821234007314354995346979750341121682140648172758579693274028668921656609987081670403221393063374207249139332228483175802315414869430759968559426467540250960923022539927982364843922493985517649500560999088524162785825687303627223784013819042992374078295749887269988028130726331311065285344361521603064583343180986376946718825099833186718982111652659589064558098414815902433639211799448584840596574201062759785709895532533168283876299101802344369311223696961853217020376802261549078976420481955043962745228519139091338789277664425092248638052226882041527382626277639414763034673550281618255030754557825126175422282197619053367841786075230638384413258038646057557165392941128435726612552799483457916330082968222163074908832833948272206603096744580162726829588209343449418463620439007565904788221516853055441146247395478142932600794508283573786174351230043652172517549155641332062611733629733886874277834067143907663509100585196220877190951555541937493043070584378780261216246444307902105293021324483137610019253698289088597175154806655339089445048935319655887733153388801013072596384541369862720190644318268610156279644351675515699204001744814589344179161177526872766948932597166381131006273101574401137460418028610838721117649440478603350174844322427565689556639138373064434676843600693689289534144653474166285989969705504618921102992879684817749908868105233477133381330305099691840607279260235294834637614794663447857981597734159886297793453177641495318990509711745584721006710104784613120495909810336074036068909530067325092739911906574717407421874730670810087307681579480275964332186644516435583274555884228467637526591236067620299690053888675876838745036597989920009328888579733805767044487263487841548716780547365",
    "445482130560312290102948769496804456883816648337424088246187086594673492379373989461566120647447788098892080678042879634079738589658847465078061261640277934751805058064121647352573369935922594683829884641243930709654244505629268415945275592106225636410281202843864934139049036866831582224822519881069931593906329104089861055313750146496482797174505973799208144076792681097785470289836901910284900731681198022843659722388383787212176563132991524276474800401317441221469563175555851452342071804465618681653212340281007474366203041548448216183389052097470248380240743033123836848060036165132194338061695076621649003610000973082565603338249066709232712353632944483246301423582297993541218288833759691137074995778512230780707940190566551644321982056673503471514712400953496310429944753288443197831507438392535733383183838445039628811873763506775722046089485760117289190583256670564712609703478095323612101545567605228080923629204304043025479978099099626269313335298888003911139443039858249495949970044729429152739967128350836473981800944477533295136466481346958615782152896245171903245701414454469585513507208008706268810808747139998481649481897835661219334244500378838605385627856052392070227354554641601930628493268979261509426446986261264522537176888570803271224979453715243880952286052103493985592605231472291004486263080280364113055059338025645244879348261035707498912559189323041221066736554565350354947462211624954648305471428409079785655177784894985115072018473519025487519011422232436812857601759559420795437637219554597427174171862382288008955113568557999210334136924308620320695921856677043450316486087695572142159525645312998892921953158890153385990196279748606768633370544241183971672239071696337742285708033588089093884039207139000527014796075950664219964667714221112625955441646191263778439779051549556023196136176998737070743633692337238145815185493029129401908941720251713580835279571550854432573002851603515652043417024398",
    "239834849884948809754334373939203544497372048527177567079480270040382428030704447206410792507229294084002827181248718290743639242999464895820867148136988783278192636385377015437218492035646762929336044491975722345513584316899916051259272015031414496535432307491223129738583600354900487485447668093918884342856558682198172448080839107267024117972454120804860024822679830930696795984803342958533626184613146798838555960434710049351543840257214642924780136322838745972144791145497322409063929736750546894145629876381175057203175337751488596355183247333540548934287330801007573535508490025619165767206644909989544301187440525458008195340122252026316048749792005513670771924334158282789769823732850810033763326183873865072473023277026853901714387573882408987308144159234601127883458221854754982326907498438579623133315193974704494166116275280625112631880713075978013453324011978253855347035861224076038180884257701923168151761124033960604772008704467200822104921841820521299608037784459741828819977369356468529821083649066079477728449552208336174220704363288005765783580704694753193884178384647794351013609901034537650359213351378857754267048458137550276902435420041520533392556968091691165624977214046630969517483577892889122115707452577476451288470026810660988950195041079989271040151637689046841002952253295632865912519020415602431658743778170924713320684406420325798607518295543218555829262235909269082454486437606986130135360333364256132500966760398920421524546550865624134662033918243069560985953872081255208909994961385530608505585728075654527756874345071965387984395181044861347584852709441929615208433086114467221572551924132067239284336544240744383071124102590127936435721865491641821655282330784947198940587211783867645814824315938278466147211199089954588720174349742477230039552376359659951972908805236152323145489694936343672727408181511577581869124641739878631589692605799153586799950752840710609744992336761813160367477730233",
    "117637751058127101410739104658970208070695145250508301128133775845795893703307777903104447259416772025108992518252862862326864307791897119268251794335760671836293052339208824348612848835364756109003144871625473603736978166569461852626127083324624194638679670700704110727408164487614833393735920405936966240854550756739377655538789267955537109007179053488312655832745761191205538824050495971755478856091491449118803505562914005229570695354916377728254618873132955309987973277513979610779156718132233708346379935492193857390378346364467805617972588873644902845544934920435197261760373138735202871573904433244829698965495622577337939337222328737048059160803259596957661641862095629539763654847268569609769962357870567393914785791360726813028633124543793743162692351648531668626364553408810021537784520713815151288576756225155924371710307767799823796759554574522403239702015948256666756873412743121456299521594854490003283333776848506635947926286681467958735031026732955758150474029157891279006871332130946140143943615601481340942342289338918273967342346326036151000692006248917750286552201673425790267855139460941797178078050772280055457808128074250873873456023437983842031679889128208327905786563495435544258008474436112929900376446428738433956766041638050846820221861282479498850532764821969642257625935402241108475069862802682608008779954864858751435214571733043318681869263160768551543893528433423937851275067713831449168124970018638116048145202380180641404408873594567447531005504900429486118501895865590935656659952044963933417257066472331667758020547294732169400741513562404509668537041339044449889803881607371706544118651774785475324706722285799465211142955995545326777558841960347018049544503988981759446066335204193286100187997960362486789710967312981205882088258548203863927650354593643698985745170441680837904400340772036296352914818436498353875126056041892986637748436447582136056201597885238299417052185999718905596453125776",
    "52564612303917404007869611613696179119260023494581264225692749545123089473220821079508924574407586351398940318633987187508469523767612913661194440382926300835369763732792286387307825419371466579667915850695174512548876696059075427781993070245400334573120508979372291903850318287286911530298628713140264462248354436501882519948716980087489898175542133745167881980211297223686472932782388150124029382416233941757514558036021467340070161702285917275702387856796651689813800394049820725611661555299787014906695842959271904385429193381792475971764058850573867828823412274488746409782628977270714409200835825866632942847907508913180936626100968640928280587419348842849323958897202045034615130813670531891030520124701238411700887666759590471675296721141926647815564411191128179832497401318695809933048985494884277883089191934001507399520417378910626289436361092027167200855394065902995902667128003752543250158704303846511599878372840846707152212818509613789202011908655847588227225349865448450935519319616803785912729234323852634998412253141498432468904561955848734755834997779768112444829785500941307207675717824344854702460029004634746591112513344339871306006481384306397756033580925470262134291160357493046366191820886698020040576510103764983838781592927306018698248774747121254606193719646822460418022019656973763110726950552104880103829313222692289222403388078519383137548077867113633729487718880894178702426210359086196689729530830550142260160222105096834764174041788397016882750893699848347068671842581747525422577066555973470898537965175423783124212785430117890985318493797402076364026082593487842797202303499770729295701557828848059001343953181165443241331632596717572597456568925351660251225394230874490870714079069572070792055195075076167640113176619046095554682963800906858181445649696168769920982076685114574391397451646265394207185582745055959736904841179584163837177910043999739957973624921636769838796640451727663920740450443",
    "21389732546681341065297270007797547354236538995490645672339235290067161709039293493635321434560420339948397750608431565152183114074038460254784828947721916774862309748627070342113633925469291037476132640882856683723392025649228812530117592342753227129513296057769390488859303793178282453418896228360822248719617518312835675517540937171033381843761185064203781593141303787135368743400585595672718450823793070208401480844414367276311910408261192962860992164682401684940848869106514419691417649547943256313790599445813214582268579535658653523091227170032542278938000376673582275969098481463781570518812910990201984196180074242436716044536143670691968692451486895818795773849169832357801626058912566329792613632977862267571220693318315089721662083421473395558544803705897569160815451639644254773023669248344007089934249470640718103609449266219485740554184833847901653773342600313809238302728206837548462908214608959880823006215944990973437071616825312683467318699847925671219167021949104173489975311831902082004866516678964290570026096913567233311263981498297177162210115612823338310155478177890542024633082663315944798302865051129091039430335017299315486261585070624178510356397503277276275308283685598839283498286800059592218868055607849130719398968912717754815259490408402246765046392773497133541583773246631470719265241715628293906000997559514800709292758699590856684217987233214536961587253749635415306780876092246787637415587335551078585822010907936379113172777774212445055892984992785396686772581204977241157224773468395587356314831244724911360012077690794960830214483283687979080509698799003682843444012689568882329494735342574456763130861512482181993709202961149411181308954325941228250415627618815314688892257947890969791952754014698092478352625539424949573430801962691778933168346928030836203671867617662237769556615989969451214370920287540383199823664448061652532969951387712591322877461497641750616829576420179955277803569438",
    "7921547099655251572362834575380026578690506541792599681441875072847929956010121420501811236040086518177489028379672767871288842331404242363504059441414849021037255834162776739212071723866966037595427996682598400693848320563426592424517396043675328456087353140347309832775135770074948995427078435652882154624235418161678125826199892828833735802035916904651894541060834432915169635016063872807786288442330016370406421938863820053401020507115513023481017172377712470066051474612046593947349021027544588720364544527882493689859980546781345964983624065595589129397094748376881226221280471298514331381832040713151864977420883041419001953338300643011576082620641137649495389635126271218354483928236709335110712902870423276175076938692493138762637881696230214658364477499786531325151199344566228051985972527929446300337990265805090816103712163425906295184360580368375464907180137402518278389665212612643550910819499395714604600688294497323411770376438764864208845227010942540339861624981002248548822153717869776844544581551960283562144580233062230477526920195686282394347910793180099579529566102832012868462173391789778083361500437838482318905702978453362691810888754721758913561591749657943382381562034549107043225415466190570737606676551063149987214028876087896783115654386932681050000261111088388274425079322772606823958259046012885826855148897997707591854815773989460899783680417261194203815843640504027104580845731805658557263567955869756720015703258675538953665147611035317023366866887847781860371158873716903650567900943523705247907674915564083556824406054059025570214247266880072825918535437177926267216245333574857721851870749085277778135747290812607989778775329416833838908313011392378065705055542454029499301919029357921017229870137976021651191429610462570172708013588982459123987318090916332163983759159876315853969206654350828969550841412494748443644814932176780467320461477790758918665087576916155649292638419131948349562070225",
    "2667437397884206935330789684946338974451353212118055062542203905702613551634489233667786726604278877944001471637622317041163037426553902038262899369758503385377990479482807668684457011755013308263836845980079741440297306958255471377939738082840244939141110974862027364737416414414581798654160827627022657351628117124619058941790384476765751005478942808808080984524013727868566055902268413371245810839959318965644886694690915887114642545069323130885775558580712420551950007945885739866631796140787386063833278495084017453328063849581563691804873971728870630985797483916354112526176429871225500134637024636013921520017302630651452525260500714097578084086504569205724523782697461273988717087132705074568174525447281705531115839218640625687813177892917933922010909610905986902873882934910450922347727559381457612239164651054029104411585858026629231153191688616079748408953354473927742510756322059301086947655522919941316275992558915083240436524504087971079114445727278856687371962282905018770115410280763971234642553656464668304571022624073547364638060756047793470431655972953806574045897083164802710215897017234576525748369346972675150412506933460963970031295189181389967342413001771653435931425084068940644360345196546000977420942880275639600825009378102516668928339352076770257720567137029857025361723244365275473068196020632041765721079047779013635140472794943832787313657935171497103971095296379529674230890571979587759388614346418094131193224071455385635799196248133853845445862491530788229991941796184944909567624253825868795021027561875116898451245337084752798320190578458803687145539164274304311724783745706090933039422921665342249907409733190331897612426751108457093628437830246580449742125801269036953801592501833531511994976767083202280363168411386625530162533792114277258923315396205690516032626628660407403722480584771531709408724914000538095487312691197761138846831076417896307285166677021772798395750575926854833563105075",
    "815620220564981104076247947979545572680105293094820736542449874668828739636882084328943396368891691967041129386287609306266328933723959415225571970612489201525577059314250938891913938805303118358469151735396574226825849660813692732482262550853961973528273635071978709921674726648797394319417424673878450066720886247242036887948646600445045802341069502609576010282776709639986317763670052751807589664871347846931637120147216719124821499592098200364401581919166855083306678138982037316791518920363819657917887166745187144909113506706086236728252376019219065219117705398280583182809627098935795935969434887925781425741869607584136016115310375642224272322823870032146576573304273873233985310007233118489187519380054002092393114400249325968535845951859606704321624705781228533684097510083140912584859348981195155849517972411969491667828979176367362187631488550465307422497181647926236121220419189430772812075871335077732952268383342898117428525172132162647461698649909260691303176840506589355440323936164998382285704063992462260528565421988638668576890667396332799082524705471100417423481611611484389534367103666195448983664446375708964654218318480283587056746045477132129981560104208312832856400321739736072384429794292810596425900746868123788637906453298596154571039998676228706123627923168232609235337603149388786917343726688225861211572724377893276683139255975672185161038773834453864724343797014510421631585409598874421486420536106988263704383543249931670424821512144497680514551114896839890203705246474411059881162097384772343325230010441558506891856323104808133404829318407014580452440613137518732568344347201715190037273715180079718924505334751407327285684831011735977385871012399180533950780818627976255388424641294731750845484616085957275696135659931421762480964638062959125074056591400500867540739867315458249828969721481987608976849515300898537337540695010181993794385167360129412163385716734424603840051800729294965801914640",
    "226071509578503095818221348639865998019810298816872079949469347561455305299775837644147794252023473320149117248931807124042402121250269031150746828966607133456229700114278993577935914429467837021385476267457964675710296694181891247292608111026576551400838537633693526744855955215566289196418410728359808524188751442068022046185084474203699881793725930760364509668844942280429387613678408366864293822129597641384004079192222953335971638217848111290045421815460021780434762671682746216221949137263679488961268952380561357071126643618791229599945633836490463956746335652011318958691482103935379051846357053539394975523621950866768568517705755024701350004816102326446827651550341357852468026085351102296679346542843378485274773825395266770609424881286423486289861800323651156983902897797694698728482486860769685391716620821055207366223467574918905291762644710052210640633009072299582271394175258007542992124364743091316133287432487639596101424993114180868767399785827949473435426849659166053280517290316947747467997658010077310240461072481643425382098399906179958416439615735406559716211490319811477780416552947224863226263557221831694322313840762389215247122593221354618297729749546592040189445075641491404691096921333580459265397098683031631340793546999736491912915049412152570931223745578370970122168180035031850260856179638482630182478395522963112145088343989279783137485030435732822113181362845678578651087292800317906208766462506310790742111591200779467133418150952497813962025064167106736850364208091047239273050430277825652075353474852557602806485377019326032516729776912161823548308612218305639960806527677260015986267825439238749272539320045028699502060054957241468851974340622145535987217359596502000893516719119296216367876248798678461987059506419154154114813115567701078695144234435636466438335310596685494959813185001695136188832962741071623884218108957087087900216034333527504791158590829726663297056148161077060463762759",
    "56679260096354753519919083386377611030187549712235118681101142403441037691397524221633283419834098766825342202196306109459528903566739588056479162266564796380288608224827316072418664971513153850039549973429400850777978905523862659109245435364119960122376498217967959695012023888159826766866230447156830326540890136585092250847050821729783796276069861767137620520780328804261732755403417874401326498237597467959229334622492360089508117383861411525468025108400295167559059763520651175712082408895087665276594547299952005646627816399232020498652578514736350623307867991519705676341890920556067267310285248925516381610239854128057033213905514612076743173633401281404796942176401799985999383200757942424550399477420478139753847270035490113969485176280539591469051509962282888741622220069927970966359563094480471077044264570248668873319340309521915873011915178443016210707774464546133807513142161768136899093555266280036671290412941100415429096564639453052289935503471613145788493470305007895477432782924432465060411493710955628694856190550838920111537799194120949148562139469928500801118812884595092833140457253414074844333119194602671232288567005747869706909255465351464561769768156773155484068394055682160446100303009410334195768925994635273498845904565017275765264740539557141976300057703155150486510617670574349322849645767528887584661861555001098414139452121833228239814150375162498899216474569221307403571432394926233810160430259271514646022805442474888408442999008859009449217940911193827115750680171379846071115379335553641733517083022135818296253075846755830131572281944999326619444280484277450557461264563051825056104627159649206400272278831694242391510280782845993735702929751800089037081737380585295966193307159373234975234452383023288607291335371523047785814966232928444764506333101507390526448875589759134699581024885300078630087502844091068768185769896880856264259700083275219374520654424708102180155302799423954474831757",
    "12818938972085454027028439443583560708227025594115463834760863897940140585347889483831404431360696510496008279007868287030280759751458151274903618515608339142339819028685015335380310296525878775701771750336020426435688821205963597141752035784680602815287619008860835343525958702877752460893353733390398134919021264430729426576458170817185796768969003857508149539019427259588723762404173684990772118742070686044645580713866905523898042197049184911099976940785529180298318099578069304448353021201075898402716133630693431064337069441512684682718272125473916011209057973945079631093478777500079660291611929418677609940757150371489255162572492239579778093591657870402916796911324438300534583767052039394022970775324990715479976502297413041032671800732182058925394341875492074641016921608093279727359975615855866756094580588748490381991924121708057288126770531600693350702301613838797091252802551414297026450245102005568603515197134278000317992267080758370431542300176076275983931362382696291481570671565872124717903956466000135899907034062892252390266349526522981569338899281514153568695704769626645448219792170647843772854514488164878569041257443937986433417602356231272499363877404407337971777572636744885301325172650007054291204690146486217394940192855019207968820202312605810763626859509177536152939761249763821557802439455177975303199355285761497135490008307922034935286864673297199867586137023067101347443136529173426136420275150238829053179911958250752291961741964112091222453250980704719372665634418079594267721044128685996620810120770071471414805405613316193563894484903329701929771283800049546406052020499563737588352288287331036948408513938518613838883108396423038828585212659999750399955994729216954454696163308194876729114121582563450578949999148392450906312831838601037059919575542261692688556389984100809098838353598002403809999679456325426290230158197097635047289709463325058503152157187207653865466402732318309428594574",
    "2606714678699121487250662469965098169722696152042018041225952750595625575938487551127433091615995922884238919317853210318700830039726526214324672048554474615044844419374524447671098017464446611133706339884760767353096134150447925987219117654096720933832283388218430623647456343601908091864898096237518017676784305886139521000494998202996304061320612868859485094083137774478170737358440359101084573206292280463937723071031830008898490134412229008615890852094553592223435364426904124945074594012055181420631105545566998067196319816627856344022210288372439731761848444332434725165903805080669073706139006446960006603096386604541667945721440905344539754380507037352002166137633842596502485490881616745570300802176652940203196136861147893308826164316540762525983967990170512263115165231509810778557250917935987526778149292125948063230988134477593091006785375357404492295342600213970464509043850232655714653373570355218985866277108360089274197038721770389816356949311071833497463906889827335460849494550197694334708071692816554784204930802634526517140953914080335362472849057210819642735614575079931780513331622942410716890330595112530116216873632135652891219053221404482456972532213469324927157387139333168086754387732043129453279157434777883320940156635214209279400883413655232562903922207782361044073743823633189354572082191333617726765209056669805253466879375305272038676929667963645745219689854828205589473091628560025924349887856142179920700878261490583708829334329536233655334963631058338830757626187151611854463181095941637024774429509634734125303633314198879512474188760582520931912258556931395554888461003118657092970484522421304419616585375089853098403687758965554598270384266577951613292378929990030958686112368959717653985250441684664592143411766976789992913261178018122104170278758192604432177202692702565249916803965106726072424616473292235083712643854372690205253610907224617575231616982293597157744412584130723053915544",
    "474676043473556119499912552652934080783985165751708483641131660083201748926651607696147637148250155398988612440830570714797731779887747245907653491042669896901136301715858132178866183345083872516541823596859830839461144917221127551351705309967124425205070719163193693617450559666561271149975723120385698156778545196858899249653901585734117922607470730335820642753612327612844152047847977582553012786178983305279086992423816768106537059066868633291128740189671462840671695151003542501491956445235812062181128365454888296794947853964260941410037723644797151649848362524312370702810091791803334435181673526882888132876453074619929867055492799840667062975303457014289487399946042520800877104649398865021273542929188185821481897151673678136540757788554372125537061259269135052739118235223509227740352340641675583372785418294041954710433377890551013917132328347783010057989062585347485677948588139324670096378217275285342059588520032472661271964926892093527780598968135132715708079526479775639878491952895251951610573903933105780243486638267344679710021679749459380206762661429474645527513079871569620436741687940022823992703198522421274279157444653623645431357452748759578895474472835995601612947609091545940585006155898263158814857609299238708872352001703455437084057954000368755802720516946704376849098705751173782134365988603100592825840762620904980861152958204498817277969604795784299919674160670903132249507514910235197907789173179285792246544557601235699151280061007551080385356961489014058350559870466553315064991584008573849207881696241479646229810993181775015875088489647358454630607426086736857445784005265514554393763057381503499160533432950887509192221735056323574978169465047324808664853818389503296539571101061609544544802645206211242396367629008512262982308346008569839815016381351017291670161228162669061774543539521878614759519853490209988887198428403041150984348983648351677819003927393739566463082421534882662571883",
    "77024793358714971181545175993516632668591864555554713741110995399433754531871942602756539509981841230815375198341326616981141298115197779000126742659171423165327740814557009359093704086223524671517375066811919639534308698587496252747922927802139347346836994487192282913371061352860976150047575742985355881661375080676513839828735596878124336071419188561032009564233454634249766456476664263608135539480494498110662631565591200166122755982986358900219069820114214453993343272231446454122121180046683663204323311319446686332549269356103711305126399351472227811138386230286637256470301899421794716033922145421119420531839770312076447972802496134328345287125051967549269408833989131889480064260306108660311009196927488712376501975297462676207251698295880789135880991123558736332631319858191344018175355487534591565373688660458990003422495623426576825963496504243920126237157930761054403638030799916721647801208064181778092757991218711884110426641325967374362110773517840807343161675317595438123105867799222495382796166247049548153890468485977794484961607855076349026374750433777362517507644352261828636694580174763408652518499373813129997607699180005598539057189685609264039461184580623029702162085539250313254227930930451548793393985768465546177514134100148549381554280817839048186333362246185675264561468426937998301760511274959676810114101360520204194621758315058064482444472602673650001280073801466034479900341374553718523351487965420410941400213205971024715115240733339410765504957123333581381158761974851084926292124532254638098055560883787454512498561346526186547366506901033072742940884949090541759177094392158467746603275049337871561328044374256377471621618504158438633519332353168259627670888689720879068571914456682476401878196564198603735152148606153646426610714139337136405911802817981564568793742985428464345014829464651267791630355921408769089316507708554713974348815036475160376380290092060871761329213790789071294628",
    "11071010270082690735436086132417968291657595029547952292805745375874698062074732734323298114995431869238112266427391426211406556371444622081611399978205639266579502736908099989481425718298330705542673715512593875882639215024591649532751519404459977638381655450366055080267931007487522631337217253230585296726409287415330531207185807320886685673348760961048476643539047661378919135288961479457940561937816868822984630691508667607645253293642549825927145477343302713998267558796262256675439361136918622746808181327147624828591218812453286754167532582988393832900749707214667652582151672778889783958135486128912969138211243765174609091676171877602142594228081573300444119502029062574667133847896348736083976989916249151706001541787018588184524464675244736994778459575053554156136233445924643568949408938726372090130520508273625609012829565558568560785357255020965538793604504856898383744857035639000805359233866543155843782085251582369175235286128995791712411226745039557990299801904089005635473288258888615191754537555873972171551476527717649409280765973555696520168948065512464579943912943393258885996254261727725060622963801855351567365038510211834286688313275170889028166049930972444124407669077830637547868887720101288999370915481535078711362454222971197131222783229673263194384170054351286668617139522085211028393393782679940772411820471781945454116824066980446723506903513029125714515176745048851750738943391408080546438446501400674160370624534208619853847500330534480563887169943099097777231088992163903319523206517324639053168765175882717194322754213156480380386858568948899366132810609042847613125216101052436926638934148827074179259337305471015299204424804259979333544059572433813691193589335889375507164769219342183482954919208979863650595132933218313127384666148098745834549950036392641372370423186469950638161495923325443024803506542590842225904807016543523487124009084108322317189227316845246159514158672640396269151",
    "1399141926325335286410299156900092790315851487073129348877233409453918936245051203359631293320698088714462167687686205298611564996011885306396823221812984468220517706997548924632383907865552487597331734462142929552056953779550972475116284797385264254316160607608129324739966338017427365986322948285231769921291715077447977226416247403688695192354705923858236889905213512178762898326438719449816519448562928692066254892681625321474538227095966254685166525545419233092350250458378586311665400594124154936175002147034278522331523399968407901264389339475493547348112660966289523752925547512537636208670121471460458396861353710462747084229930321807233140314353389604065243425881401745177006125150284920654404091661071544655587251639396203401556413992617358637392868255919383982764938341939992712384514931133367137561084946343453247427868889313684809830813491512067808861185137414348683308330970707911060487429420966015663670583401722055012752395178695551616094877496572563774563193250391756116603774267379992885116369312684342121874685771259209756405650399936417365944530937852616664844676351098767391288963589010106404923039198207961546784416136448129368942262566961515478547871024954996858335939319312023141854760017115923713929918947482687468549332806343504206020922349374588359461465072973822132689426830151415418675128493397618134138768776803400780364671648433343776176440386504777044380001822380210810523419654217710619465775546013516792516874195555301225877095747517860018211151303067082559162190688739444779002023563311556564594988352320779733135476568645069326377709530920284372295809105558367849642582615418153907203241357742864396858413946627871561513479619158929849556934953405605861264740655775251301320769908892817404673658814932516358052633494073040359109896625999724203046556824061282965991921913029972808260343883161238757181650254256140701581493486910311339245110150957767390126345967825098792518793273511191956254",
    "154051991294177464762849977658360767236409008438214258118074862033075936590997531902398436409359622578959656389171430460032942837207836771922544634006407825604019888423110338421260583824782096527872106417404758472439955808387107255037083368593267968139049957932788233729515863336300196649064543620222526877371677016252864954902411020263739029539222205000874513922608560357617648919499196159173826818204812335884474353672739252398076277255971964977126022478086137250065527552666278582231821221703382726651278329998082088625169628052540116458892777019594658559815050812185437095462605412756619577082805062987131049721570729996214379221048367458932996945797443771692526445497584206574713328302826354173922619793220166804323612579446331731850344819513500550903332833365279020100467158735952346671552833448393950152650333081552510049613721139846922615033749572503338506111461848273371380467826131493293449922581068754242439532251166780184170500380354327524610752343045749598219831558463740981874267770639726740755495220121241324192858228329534044173671030694411164348264825684133683516813803027895011514847869769581290406562593170211684035723672397444290168807078112000764426958649355024099690626157051551953896441732226210841397545522534002087902351539108379254015667891885351213140399920679568078033703435704286071120822477987421561563380587180614938089733930735212591937671296985718012684828298085872213743265364907895029793854882100764184484932766282266205181975416018861262522015946836482809276447809413584704462263632658210332006532124807633623453908580007677778103523822953305964060949361804206038686369625428078040197935471607678569640677441758036215199205577919752456827626532086075259655477163858834042769009294863720427149626115908331749240906778558930503787328853743991211693182055577370424051092850629468329495032169020693179228930532197221072107254514421358225159491271794501590038579495076680463525097883956800041764",
    "14607233791364472102250868664209172117123949357128082382762627274579823558174659458867262308747993358403066838007849724021353047941955482247293285322389611152279491919038116486188583149000399401683593095111678902700234714081116270634664868244009375692894324800547010150591953588987902092568795293689647321926976630174120660356735821410307816879308691398026992963550925561445863328675287271066035186150461407650703506517048274606852561821272595895052171131742906058451919055681035772313962450343580649060049769073922637050153203010108004216039447926421399346110674384875590509598556999477293024256558389514290965033010728756664804022659332802245949502258442922339270192954233105890586923265329783993132766754758301470604801795415508413608304595653143446433395721754062281294115897245216802528630566160444138571138693902314175758836295851891248721132510196433294748082207032727129665683480197491460025832225217031615061993736870342901262912910631403267599135140353221470889481201721211980482945962168349740858367791616925670628919986261261636214698307110310305113862230325855062020444870159392425817936688838508841213129284703490099334840804938596991143543708666313215317718245540628327437287532885550731514634643458117888378304364302305858227967724704192031562415535794820140811143996656534851033779932819455583333809367655885797751665594239958263211367555377697219251693523430582021776816019941314788289439841306707185837937463933887143324275704808806717383655349528748516474851317668452143898345789681990490090566841093806048720823302700096649052692232084013105911598220976281363574750667390449067508427057965905957191129148769982084977057555231257578985696701349016375219797432025211171720506877294069630114252692913801324273860793308131547943786310321423761812472452688814060524630622796620000494207792706216182266725796323170037398491947562325744699313032148842695789176443929635332421862256130779340179907986627318946608",
    "1175075908742298856981408393319638229012204418982829492381728777187819192641916529171731510730856607409350023493838071987079584362876501355453207747988435188161763685429408383179105924041868043059437208017330610951064816016479962390642006228060169960509499481425617910567755352379967724298524017922702427211458901414720449011129935559869280325703491427281554582558307695882381260193157123898487614279359866944302965706253834931645828963977301468748131454359871821253068604186028836018592638525502807759585492940087308985389200020600871542443622778661110735387250915108879895453131560444129460319467687708499659351413204588062050132342090998075496048922856867400155774585999757418466640526725642423580749914900620798443961505765136864026780985261416407561048939749501440789989732838912058096388624320892985330062592312992210560382024006827838768741296364562071659012201049452170970900063861200419764315481995685414988951296209515155443437329371382882121813475156549824491214671325382212510236487988043193393575843058952644771613165663133457113541054106776619907113762352093970098240027577773763420526864510337323560725167923433758656015037696423167698736988145254580008796195349226523484034562398550046483120514326911950366734772502625876447012860450592425280211237475708207077741853997878209149636068155123317503545850038920518994076586875967873394396757198216144781177766735129257760094227390032919268652408000911191720580371489697270332394659722538050126426396278885467552246926279952172968460319921425049223721845036180444737352150793093151212024691793208397303022129172537371975315876061203468704320265587265295004998415898702005534161377485859874177398403032127426017051774065345631880655844256300296621247356700383228347817226306304828632338874317444243347452287008012058639327060543270779604552457216457713783657849625892634087641626275979488816898440680136312404063702432802593902973968684779402189818858360225927296",
    "78619738154797206610557178054494291109001602700072304426904318562962016612035039419309450977510674105931090056280073084377285802922019270088951964819816564070856328257680569955471219581412232017208597409689941726998757752958457834966779649700753837469061305332563334536318365518307340071847679145404774539513867681778652133372771420918850420128799751212181004806259387488497961691090377561451889894840499027656139055869322167317906282851150253700154079630841285211517644052407673650128223616291831386237010817362973969491410104587750803916926918549327007275590213808415917087261258496716272474972292507718205167415463417378107641844537108064077609936124290116145089026069932100598088709132786657219794902770514700921073075484857242747171925981125093570122135589223231180462376785318065794208491876942763139050523880910079970924609583836190611953379408025314516870608341956008278181423836890266407945169395112937657989230814007928693265152178161669516107122741842288178533523734718818521164927889457765719603230088255974844688424700887507226858260258673210301077109363778666597843810797217436605904788327782990203584981606932394777594812438445258546588796684530265433636348610082592683342663608701141047065454014038435669882309626031718138698253979120396508881185895239581037173781756006881954030681482329710270606282480517736112680094070999352274210500762991545406695826392982838288461040339334044120180562306703763128119233092460775474696744278179748553714388466222407036845278036474529467975986902697997934997199424226022215986730222348918670741928814021301839652558186051027235776363685496404891208847166920689390718200176104616010724317465900798893300339487478028888640591704054452723644292976120019983520541250440620288533488601723340215302347985710222490931212351649238268517176514427863701026880916506532168572781849930336271469600435298698404603992977993597408584023339075936407837774496086025497828979687392497280",
    "4256382681303833111762463108638317075857485808371205243297981716827223988987664108621294630058999597557052400748379321215447085060328455971914862029546538200878618099473125504185465147013553395316471331037106044536378583702343480334681076368472315715619489963870871399900923336201638719324661128526229772759731532355253238016646996042157294802522992378507150489122238627838920747447168902893998338964966087978881410390159629875874897240130970430832363982058513178581656757641494301790128768242327006730007873873374880617458695583555369416194561475857447888259832070924820513191014707195407351121909214799150195274009139919787502014047590019584514140145760816428683404149872443293815034928716288191833883224238315291288702596632679439268877685783155420064066468932905149581673583320330060766297130331176393675284465810718285649207444110320740221568583406034494280334416965862036570514412017084386052425494543919937942575709534605534933498612289331662461093034855841455837097747844827712962778288353574422586621245797286730009499201030789130986458159326536873983812015361908985424912625453572224260416539134959526868427727858637252275402520734593580410245427084861451848316057183233198880986611714935104086984004827736842828654494038584289343548225846028072472236253273101545876490541638170308028358608793639854359385387618697375618929439722797412400966394300269229292650337660830910832209736541210789339210025184556043676720090842685397031961889507109391089662231240311982716147313027798767498787563933422679896949356479286239871271659483680805058235405535212143575380068835941344095434198333754105964357009512867272705209597824526227921716686879595197147420057880373636568967347318084088406751891844595608336416254489422075359549183113630598943451570371333897211950296725352181504486905690984314934637520528785882300051837550516398767774176245490241620181850785109292984683472012594615576782193700647235636330953879875072",
    "179126722679257923919404782375912716416131745625899902786523453277395564807829993684383260195963616112485862723693038241937804658644063030031665320704774112701341684356422244873381805758573068813739756540392376351146266669626405396364098134364749833339399959340247319705734796547670647914202342537893670943498528070939297018874670924053707392277277948887419740156729074157460328206311125808074877473569530783848905726362466965042960006186049192904954715693593139851794033414994496007405489244931448984549216149094483884728006656924553889560319879122510592356387740038789114039283454767562055043997270135674645613450422513034438914273491261518133303304224809404450688456023891813319793709505902658320706464952740460729765859226888318116020676234721857126901185119197996947510060030986106990952387325953677471992030418765546728824630261764833079203161255188944075949281678747928166630182937859571288178924344656299445169491616782668104736351240842024986397173654923675163963796080590671887912712338687752603339217201169248235560005956644948280344638208717730271502626358756803386836675278936720694105186186811907532450736710730573573753147473906054866335656635835695762585354393819717499928644335271812378697812315161676965978545913921673527660121343676072246549121732176116134408807752370578412801687132333801157571467433163063232487586936924544829368422109934087587607342253121267928661609332193821081171971034715433279115885091347073106641025629654261077809732345924294400182225921079182204371619859970156388760148091679460025305434124982864011166501392381802612499179539325148162116266712739262667738544062591111639909284079768279451907680958689156549186771298814803022509321447174923802541958722047040298515705239462036262347256532629076121044230005196960447016046773032653542361648147929556518564489763400904232895961739947750983582203807850930977096459816814701685500913401395078501259682061489827541268424373743872",
    "5497241516558016173861031464293190781715521154399965712892196251647049381274731749895329253392360731833248658120019106924660139273503963187349683276989631083727283088313329942271835235752848861986846368888930268522141940445416993537452453449752469287629236265831359639381828765979895261684323046471478899706485857794876999911162187991391261202360604782133333667128932686667458667466971645902154873733898527804586439168685064600602723509775154058204467202113438586827719323552290860193937804381984953480445412088614762523428837658462123124711765158215869548901988199944534158201841254637818183879664106615761903636836316425948279069115509777055223433878578269032092307530465687947292491276712146303823365373183272500298301231399458977271404327969317558038522869642836547715321116564789006346277467800364725810179674271550516621223859106260567483826385814612272303130302129461255705123709030967978687213742981770837893852537135802190934130804715668594175386297110471796972639847730536724544902926535647846375090235407701490596338529245213902104826387076636188153436216821167709278458134384443465390413442187542371325481509376747342145676562369145462960381947268591980599720826037839282415172862612917261512148990673663482662450580891069374815014125417166706820400798978862655850159686625144455187732108060733278563796522165639144534324214570210405992224186946676850302899348377831135523997128015049876778962910185893179573423746579891375998095215089827991780215106768606667622520761726352800907073777450447512806869307796720581932365753697011844815177059167204416595411412055319791212774558196635579116182577711461245334327529140708573448501332544379247008647452055376776055010169311261559865957147132843640866621665134810188446932090576814622232193153289787253849516190118238620504184391617456855471709041391317211945110954972993740163727760244638458785040513773615296159148239356924961754024042857781709936608222793984",
    "109423836004437915494217021694371874289266137917061020745965548889441448821750112491358026715016718792102906580870090480540122555842046766119416063979897747276721602141096557880452958122724682923431006054475373282522144802054086245129656727473436407596508683983798673542540720432290268822004493894360269846536988494075919212899051006080641905784064130267912080383849261652423633424329422241097621655579051574926888899552067384593609741925637822824426320422407264094565367879732405904866175636023170903666391441282413599391022274659805972424436694698645185805109659525594876795645769087594300532756896587834718805926157871609050559333264081082128186949139324095754659161420549203082418580096012283792710068868233671943899499645092102840336926102526186464355737947386708746548764699465576632163910111964168851123441098188427066270364591106497801157559151238016582776267587117252804670837639259588456177071287183343774336441573273798115115116020455249836063941363079844826642918853691411746197067414868098791182376514207649269594299911019754527377323504659739953075068708911058683100086856181777550006863315959861792432757518684830728328388475920189907947382518926444952947090365424782404190950353494255089148808910515506776019866424041419991739519463466542741086336703931879120040582982805682338881575470982719046229400364466148206273768618396111114099675194039989984884228105806835002865453029832661512414775600829139232507068672526292477155025615961848237824679116501062334320158301588537836386344952086536999488824003832799741705483793158077102855499258037732667491543721580193934694088566015920797365368620465395771153452188753714058620414941536235045822956838852460397374631474480744624212356344586853861890785634298297747247160803005885095015199904776867052980659540343256079850729885267118448202581687454516213218000050609077444193469915752220560805845242350420279969743410734199026425582179900702134219079096832",
    "1060185663141765496781631019003800142715725599541091023658067756015534840266222792751273669986568773040856929663178726007730367831755139073468118313973111475634132957194580932914176236898493841699664434375362656623363426452349447399899194780702683747986732614874015873292153924140900535344809433747279007799668176208494489025511553266745801631493657723349235868164655351007124618019261677645095172261692173630504262208604398735377194327957404330613683869584094278889750421838118348062143697619616151081867616406983740891434423398668821574629954153667336417400588438294093196036757129825062355835819782856889948559248978365615188806175473708514270793231097126265045280673308700187658684055312759225307291561675851951198674796015237121374557434464868189729690178181337118755934491854262260777164721915011232372330263662972500675240403826628600811065066650099894054110986854031120359507052931663359391346451577996200626165031240854425344386758924376844245460089558448773301181438315750570963685305459343800033807915893242870546623982602167860287990367069842932435474378965270379325003922743646543727307428596093328105383883491373935437277446618896390283264319349670001067035746804456460818809899713369596876394114090596809031046518069760994004689076489665945622995588523471698413955999024241366503495622236081270023997078183697355004165655375543571226323826353698254701212138276268587905794621877883806223390165337294618430612640490454036135872183627978143675359523111406358757697086507444962034468139924089404681633181475314034359491685370309529529833081630804862176722191963571538968078667877455035426956702732599344501733552128997989769726964951315875703828881324020074295911851179099451156926924710224729127502712794231695254297858925576745907211444214480596400863494471816789693798836374662358614800029877565980342775442916807949307161182117326718565552809864307168612467738890258858231253170694922536109778004992",
    "211852542386191164335507103308584317969385130196406512895719561915190041511400281184669488009830940446925349863679253440130695992703785408165369283468890961365744489123756279393959395185044874792334353446868830659163351595070625928806628983531292130878405483133700504355578910394638788420604666490728499756361007008781531467585863553376263981965565940185766138261608864780808532271835134583693087720622598861092013684530481648494975663556545771548629335923647786437134126200759568687601405901492344101533811204890918740200240389162573036392364959077218152262260223252785703537508863008059392616918921200486999304280878040785048919723453225254144100258340717174315067254974169943422730096933041455807681201279088003397337447799169199011651048236911667496198447457309180122576493930688526253099253031083133888309440931820278490044163524197574264082407516643758694529011141027740592544388550972010691661011988907034674905040324572443438819353685037764213965376872625677265181982054550951876849591248424899317959422309263563380955062356092080735015719293341441412039088514834394490917140617641093392726715903899473192541615458741446513823822918077576189126115363089370252251619272520943930877381495087318440710441081430068421761312543966674444620287442350504805644360634263019441919180957970505815329150140559688977810776440799701526383131876235654546419553784160074641734482291224184106566770655419927068208785399266828257897739003281836887550444837411364293943455159000795979348653069656862413585939508010114711534992853775995956552060285408610524219971971967193949174087480355660105813603618379693412314960449907450169222512730617550519177509251453007394991614436020814390604359596771832655647775984451106978983670149068170193367118531744931253667261187750776727991626942771708490576633082340305877135535442448226495319710419879573464388043237166366504844728375530204496869129855894229909905557932255480805742681765483476785561600000000000",
    "3345355958294732682282091713505919777022937844258425081011028779952329031762854575820258038404137146701797459628755409237322581311480947811704915328379368676290605509292562729007977444695880470082087677031722117644622482813148815116497632176224809110375437476623661548985843005933308857546415874268568767365067325671391106853584651735102388595811040732316252748003222733133086131132004165768927761140893876694182199384785844636516360324727244867399115249971450937018871498626696737347758233103321517755856687927303424739248390105699068134237196947778569160273072809479155564784377956620405541744438983403497004819766056621210372266156382451296686774214613961563794557967330974485212720494871043221778524005383452806495986922112792391076209700761595869403257467868174139303076107419133417130281418283374846517003795616716014663215993886097015459090605467879331771846713026263003729793805203654099099968108532161981222126540436356945929746147398406525430628605170511725942740181184455312379598032689614887598687395004801258113397269236252336972939099235507765618396557129600589482450400413473676702095614493732967093121493607174092546429282734166263117812617032409257816721494206556195376705061464952379729455678895638342556914168457635352236685988687192375461004420003406468606040456512057211193588245301405193491220522521964824579215414680928441226247600245998433947019779747441386090803409041487397125696744572963512777039896509548507950933324259489032641502623665899856943493707667110164725500181106430127864535681624237794701698886180135399343043173640585478552507409364528878491418818405719701415844833695000478870963201067817321985024747301824583954134482017212818520401689032829980718798389987567195511179630262682413217430441515865818943237216860323568591440557939387523163653540328200764957589477922662774906931573296576282545224092329143884290576384911467522016086420496188423084796926742904249028013650462162923053416448000000000",
    "25718237644576092513733656081920078689420209243091796249933192601426316922212604771525610704805093234728080392838590997070417363849380652391450551547374604036833146897322773876616829905130609623860464427202363726137996605020994182567036481381651210981242261226720832211415245298454438619637377392518813889279121422043378832414932711569533083115448529212195543723648736627767753926655323847099188773250390149719452304479734411728982243812224409439225056846648853963243062414124966442633887868912331415842655509773430257717761646376805768285081260238915334845095143674663063155881329160185840355409876577740715634495819066178574317584255347616075047856589540256202174454393741867580638833661691273760133734136219730203228136590887508136340876010807533657618885661933235603058430135899277212920345483739616149700244293540378144861327669591161934178821752280939025052654987359233841038685047431857989222867041780903715515014818414926989970938294181842160384593237453494685094163634837414456008692492834883931380467906829296871026242501161792931590748969767131011008333148408256269719562530765905571012688221118695235793534756832481470174443208181840011719002621248392493040031390928009242016763692137839199564715133166819552244214930317447650450380086722481873285127464683766346463640131487901980282657615085195765153764633400031468339761391756808167900261971553064788811508613184465278800659092207791166180527905050560210902657296615744136130614763543142402998803402724065592806457759152277235436700748904343525251113201389871205564962046777678125300633623189482115904518240737151170653686863764754300849095732135965872383544058510887825361989292751955497198834265235133113324163373434353924848759372748942754121620362743472665811565544937930970015557022380303474795238728911141410694095405161264604894408131360346404565262329521613588104827672688678591271188255942559172599108934384442777445163862709593856506177123297290454561458176000000000",
    "128285995747498327542338543866011529321948093516831457189553961274257034940590099219024340368302715643527857233841509674388950086920359211416428444067546020518593729907540557352368307114097041824754752598251447311164626427183076756558249492544475407510512542025560541738979788620958181681253703695641299619309622148442840410595683259042931141279123743432716166656937218428136774584607297463075983461267201063019360280523750411423606289344146977673294209434637665196258515169237142180572082008966747162787809533364012260529057467989773415852021483922892727392105963164149350347169898081265574454859167124526952801742381485871562790681607872663837032641295063535136446153548762021573148757042828133836650539867017592869316888851553354978977270276432583684565583640501883708008388551361040891294365823178397693752401786039182943954364862190700749421069676218168334083552617310019996699578473334530587075198692577056401578637160699382661385625167838427964745151171942558677577569691973153951136205584427649003592240216399372385532597971541488141840335971137408576627410982083003192178672269057084354037448324083339144001174779823105371090664809137975635990366456977498258244553358979158902492302204628846861421905372010386663836530839884171153487116776338750484025034473211730550651830112521933720292864126576077314938181951012238548054889623095839315448396518489171263915007337689223575259082090118727836636480406059989012743454538269287669868638141772350705899262016825712359034754948453907985765360165237435669730279496304644972733947741030605672906045387202021507614893810046081534446366028753760028067599964547693597410955324856510386332052667295785802173023672118718297543480769226214803082889384601048831404337018271665364913024006798608897566779203758651252525665301322400937747022292821820124460913024869116444369895479635733474594767566492951738549114701698436364413347232022146080735892705703494231387228027465368385683765483520000000",
    "466884239743815862052437291452800200707575894080818852459503152873960733419700098917125935400367706744120888639253842479784403285636511064886624043390904662390767012037159067195389090941560863407721284340905791292143194193173972092791466377286493593801569440159553046288130800654947047104983852608997143119547211617141519439582307830185654874252715388073612785306648885727843177716040387447989621821005504269345829148980768991193078314541818688426977652435638826570897345537918844469652012155373207542816368014233462182227507727673115026279404107959853741125315679003598541196203822234705763938940843095161174160382877329153938166082059367477270469862512442562973892110287382300988596389641788709377205876251297373892965463903074827250908903770649408670397701233665103281475502207279893167453731261041965847466523341919983569586284627765326761695255033657393410703951699402895057438299859658554377763663961799363979216715150965656704157971489155196100423483701970230161499625500933561130396260039451689113052379726322112651240401528663847202356119349638252125177161211548028243674008902789143047219550773017483367554601502243249305085371031361071506462627177141490415453745361360524815711971196067213562316951124091987337006823456845720533305476489702116119600122162769269220671643950922541824131682388796119413267589493058849950962812953423219397652309766621500922165923762603907550596542497626089549808100473576157124393807657177119215118534680313032066425176989288113115015447540568553316268212590063032730796168845617246310890897814071940831421825258232582684576502977010476321684487782576551097106167811471025927415529808955348635329559753668242603205898808916234904178441098203926014173482462148791787487653147792651781310574075469785379412760742707361344195111601442193201828256144643429994477381368420290781929088669446836702295427544789456155466777655854070139143697306474105504554642644342808487020938509045882483128294565273600000",
    "1321750039316486029415329303751175674636138206762914486466001909049029115010602189839668052365882396018420032270705701371402895866568507244688402358965869090973463761999984914006572804997688208918900793419967246694157584381185777049356975740919650046384506971986313636951056591536479938211733655567109633921916311560646329539213995536640100674407678585278990825408746418902019789849631097449723722150465567910721610221131985131461480837326624412749987615346485296628284494558506260492428172080396118536765264849166301976661868320725373422058723729405816374213604285373108527629729057062942107223588601505859508107602248993155802830241993806208120409993699095978147953416953157018170446159756139212311748972198695741479122979402781800000974884820881855250956352543628994224343397618098094983603492767424256866108129940432872208484158608618380956826616305930819333824996581145496287761040700631748065346110132580383284785210508577443866692198614771057536282557594876644499523125905666883815071078493063653878817118018704016742613269789041383695227929668281099464767338800704060093925355430189084035936546843749812534762697794089254587234105974501735769882789653775013397751378836269538649171042913711546875775806573042964799718851955629054103500343233697829492466502551186658269030932073048793521565455506310733854363209626049893007470084243403787413874609746881654586492689425949725917441057359092430398803547531466001106654385159255805088940227700080792756009809726598735372243030827068521593223203108026903412790172921038517042753515172799672175065933307444837019815254763337940705456453633942087686110624584782570046292410743598147901337453447757895305793456562784097936758485871050125193755593858784627407754897671485840132792042651525992791827964809142115443380291276863668800904751425688110461701214170652186348948046794215877441976430994996794734974311590412212616091391701808788139640700094927858867093918814521291964644766561648640000",
    "3030444871744870930316404432054313183777916499927826135301941424494671256139256213342953740806349262444926426395703317938808379387441140911377750313243711155597138857105700093105585409432169434968642108518014312227803672942274841163572170368687275831142542081674625216394976816268652900935815874011616029468398863619368644783376909224306892599414227273103081347654975547099978313784088323333362056594393641174543218450324067496404325540555663003823215952970303575761780718845385694460770602868224141967939410956964483693795253889360528742663584935149659259480714810421886382242579669078466740484248461523145928129226052479744878770662481866443938130983812829908564162706205893404888744801653703112104569061974891950335034170556946502527867663179664614198655534542799245266179229714951459714653588182057113012825219414899858353270281457652323808548680279410535935148881851025444038746655723589817498329959279169111513132546759713562187387968993718429473714273350773419276049962192091089716891935603350218193536008410147446303969703809992457293385682559759935786611243589020877392406441754337559812672217067839016084727408301763310497872036986329747768163727934652043880444400055397153862283133082581016568494037200049613597463512082338170107141863433834144895727940615228616497605897652246838670986035941211403772952188855392657095169739514530492995619828732242044101367983082401591294973417340041872455093689957694402860133325407202519361454537622942810324125090879554737152173016245212846123887788183650129503530095002315608316515048724408485374245875343183722220888759701568884303919055726432693422666747176107216403038016524657708161071328701034437045616401739727078167263305004001667367038051900322057550405413162597237063280535719732058219444383204490574616061250800378055783726728642799379195468124245617396678816288372713218597966500738277264466641968258731320329494290420404788313190889792675310615635279815571684910907163321570304000",
    "5784695600653051680642623993080539431941141201764069024596206078468432621272600740143827455854107213654645073902729493876072285504678955057609288588682338848300426335977787146093064094297221111025585316489138208726758610026804060320770888858574846590368966224930510890934696029062604864617664009259578885880152565525818332516654975344654013150917323144393665420381115218235448922991799785604818102303938527868320733396698918251978859957669157295791605397903877247139602778853621317803829847405008692336685889279645223913012533394318868718040336572240491752197227686411401496274054718259540726726314801405973206480289644215754640286843991443704927062648467834328384395502244659534842088491448285932682014306303943702946922171226843153191000226984000281129999524623674471267349640970688737426027990812588600736688938475485108639043452703463558231585192511426233264877247364914444755990436279624217658771979267070233935624287209180333166858813122225159618284699859000200289446200738960961761222377857145974081033546101434251614633479784393433558167964093737179415488853772657510846060486225866648490863441537118692264885614059801989283409138998883682989148969728567125705646568706792147427828598902656352279460620826316593995659159747155083336019234045944941923939701548588612598393339387176870902101269139186792721705228354766826695904490863740046915371685820686733312977305740510791242219778144320908318970675702234348403683019514408161065449925496605477032509421578459448279052139327433523713178103147528459552458340536347875279493793145364287189397259541018831040682784180843161675347213654218976937818325568491265321951349611709608959195774728283563355940666474350834672661791992109396960806003768764496797062297168961073606835526379634186877975004312171032053878060349562989757537006202967643528864765402402416127576761758065556737434652389866643346169050333503716607420041215011604588677398064246724718526905503875276112082260620229286400",
    "9379483698121454163048709168205976887802185562919557862723412788995763197740097250306357715475932117509410572207409788339596657751226727834680310531678844298589756129973981838689139844496208312007693058330477038986930531445428135395808474948227970675747038575259527050259197679446991998138717071806835196716507560199037669664969800155963532939534767645369961859931120393325092340261093078786226360395375847942772704664311045871060514825784672963552125415638535392995425389816245624965049861295428305115847960630928686878760378010208230063615021302043612086435855698557055143909715211705969541347644578263190193347492676704376667544961922449596664667250860881248210426739277334856314285042737674215516020517677055016664490980799226857034484559561677143621515022058747723138429664079967453831173290057810746298392381086519266168944577780852624806933997058111510686190701401201454420922454331693855829569262745944098017858266836247077072276736781585207662805933166354465926523700329576993327964198213755473449881315575141885709450401335496384124538551682723193718537188353180903424305908782385420016607236782030310987709631489178022857631918620988283588187271956652160566211448347516154486533059652949804681418993835338689977240196340765940714417560843982723434623014599166705613376210396298390415955132027021495751716333306558395774128362239007337272816952743731740566258098393547831266727465081330773419932037581737742677140030106323989318609934470332273275890071383200692027724677620388145554889449598041830445554280113233716830918696456755174971520850183647081426987074603794684123784848131560674126976128949215703537773260869606026562476732795202442751927159368150745498990647879520644349247642162570813842463002238272728891153868746885291779231723797646465591478134418423985781935907282489780201464264431558040196387894424235472951674499325067062026150790208792378270897474235546964309809486036095745425339194505776091169184435194509294080",
    "13115327974800352894291635050116422870043629288901067585194344995944050897417532990012842334718192570137529897501468256788665795960985950412105912032593607189563674929835410056737969175242773813836533376809165553947785863784817137819564143393713411069708171255960382242401539878112140210434005954754571533444318960459442528998070438293333993370100413529063683247038894464105881008928110951888041334787601940884827322470497073478598694326669115290503408879340057204112000371392763861252992346631910860307777255306141281424156531523375670602559451467849525208457046478794396753006941968575444365714225910164901865547639961187200316163910700864041265037380277705331018186621745536341526932180843517290330623147773283479757618418237866513407927498102815792785489658626986247031480111029528256909229368597004575320249868001584934327380999627393299975288059901669766326690787390481380363096914088257472471757494278762103712760624476066314415756603924567827414254278579295495071928247133014389239727808012235940508217399249167528510927201445235418455189548446358389001421065936584625830595427015412883494977095735952051052720811772890898844140126948706929975892081261736743830635724129918120901292932410482984168519390638297312855112983791829196470087063016782545618201041153956656048152284116550657499899975981665963809877224015115851030549740428442241977245564278541358548429040512830153015791164717167763383332426928035383750528922175698733670271791811134296539661045402406934003143131793949915584618476427236202322538005589746297149538928261704097075741475295154439553765039685913850844537214693280552910403407896803357650062366989963152677395572698191221167363358176094769902244066944314650810883545716034385558383943006949983254108466898940459746793533793791851703959517767156682586016044380389440221101800088078290741780156781816721874216896831323645819022011207332252865413506723673471698188315539922336077992119785921242132794735043391330560",
    "16002905208381490859078461784763406574443079898894112559918436357324299687717326495172445883924720122171488635279843811817887300428345055971822560334031598160365384252303131319062595938834743843559505346871050120139162494117643770773247463105027729960924977730528608374049510663117267206760104439047915104431523238420736672740126618865581291888217671228722025487447084539466455882131322006138707721057500004764059761179068730320143722073559911748161986746906139766558067969675997172211711946606990919686838081995133704347189044575163674965388088602633687264929689505853258856358545260130990112155232012902445046570212617473493316838742117800553640422584398826870645821820750695481100188127514601542760898997146410757736194240703991139185325810901510095608870299027253844306713993101802105106745399581259391010414001915324234736353386043600975105446497819613828082805741575368622471395387055747663003509189738473148489212225767653358288238474566129122954578069632786708775507090079467782451855645446872431363630218303448208959899870917735480909508188904036530268406541931799415660576680282955678286975669127160132240197963371434684238981945769158596555220702880319420973543987980915899050458085348076701127541855535907136665646523954298567527704990919453126568106334084860944867742543392020413241584761918689491950034698189427386984262692164846568791066405801262754378782466929618497683877356457572212777642945437544266379591265989984297997676408533635638319242695762867702816350930341227546726329046239653232339784556312617424951209349579367559591998534360793133582956260275932176767746658723679806601563598098763112685786831862953441711833529768483351435741674959616535862685959080152425212006949305050828468821369672598690583408067356032439866291708312437574767194254795097293075594863833761832394853788463067607041156303546681028158512450225619127794659895798886388284830660128238522851683334550290732943603924813458634548633466763397504960",
    "17199217026435959278895012913831637428917102298344034335059154022923098188985053575115709487720974628390564675028490693007716108952652167891311268891821652933636540026058946745125917468447483445739152436116646823544746001685614180716364424993342714424945908011072448414573565578908883489581918914502532968826598177318313396889243045573239180160257478624356144688142528398419763558012982284157337389681183952210160783944116774064761174355516333458790211950269069549665164402410661452523958068858656344703421663674160054488929667762377438820930594552730796698091077652488343811297869531215145562119639410041150269137471742077480066147056036642586284462928602673810758536195132971174132931060662772828933881041026001616989380190659763002957526463861003788312441524654670870391870666169398763896293578424905202994625728833217439684373250442099487985816850430882446909044218390355645773831425097556892659592770973455704512353480997974598540363832336408254793227517424456416204734249498040762966944448810375818961271501706034191822759492300823981484872345562266299220513051096680749289857438030936302840333439149705594172341044688805149603047132664895379168803242718151581209466077044828212280326492746028830432859235136330866637134958465602188231285553965017648381636431488657129081651978171594754964069865499975875279534168326798945561107157357504322410246718765808505798991333530839787185418735566847355740003712854239143452979391250213219648483044300525235635257870895173348832718656624269715377903059661471998091416439222311041797920203732469451906290506452611943079791765860930781491535134030743526317340067008101181504987735539820326879057192310868377592844834352813187966872949451868464545438989881812384483856373004841986321363234366718260521559370671440195500856385382653565378088420949030210715622598424496643662010828443816381616613549030227733701030953068146548268952604062161192339988661004882721949434883042362069881881973565473867840",
    "16405920352389177383433257399450153595682924060818512394195995983881946137960005651028879484790466116749089610136646630322220451225363464289501202995595242237958523423026594135200236298898148580381938638081083458948624367487815295403395239359245806520752570647125682119211579582009823018300747140950101134108685142022607239171955041255313453470398259857657370874010150897122094634265280195588699191626240144572929745263797527747920168127336191026393262774090117895243791960398865112289619675491194887776774206135815340247528153885241930625450656810073589333070056746881686024292665294274390835103587224087656503827096166680603185152608340714918971935859793178313413262471172411767276345022446236587320264078062185760919305186012198658758973780922735749079890654078713882470809385850161495580314663360970691288683478968684511778970456645054594486865555776792148755015354435304023681969979380817633968405123726827615451289789579418300183187694095748537136807637293530439823389488094703733550865885395524623047730407143802306275477615300523996784216435059903379324623737376150857619907237114484184295232944858914898727716978096948320270650479228255670699345597432340009775452145190953557832562657052031088198752377299721295446063250698704207921357280178219098168761373065398796369680647649864352589722863253241262339725751918637379609912904694358832256262755939517514519527661572989983891869975265862942806847003809476436640588699751937302067977520554869486527310946795333079649844906153122708865605952420522323247179832607517390590484173657524206141005893346937415700944261626817683352653721480689800791956919956641070796823669580989362454071352266141125795675493383740144902451434889336595584838278408392010195769999229430815629786926937533243753431750933140332124239108664308510119559147134975049879065064196598789986917286609424662631182379933422887439599705068133597305676366632522774116519012669771410616586035426993789508528013148955241840",
    "13975558053082349027072131797445724855860671271989773592865437932928465447603397366823684175388532284563298991294700139751993844121084323655517840045631637797524691266407067449787248238984463745331972722267305374200777181999215709677159330333902098263349810784061976726120398394950109567831147128060732167583691520409561344741631525739567365487927681082019691953316931487031259944354297062624115623818996715101307956980521263702117550213528110981410249594742162221407848062826978299902511089681589990199947805576023582581225513621183270466632912355563922480566702660144473133893386850108658528167852345347643394264752937894207580253239814676715054585923269781334793960542408048114955516649664721886783356835325410724771684021179418098185271132992584516878974158326265020406160762370588374436449213431778434138885722582055557553202750159263374320085746688535368006398356681910651668927219291610805585922479451277626263597588302897219002451239815472413969493625999654054903250900269587741242466961304263580639488789447268639838253540142547089248321137445598423429729091886400793555694811437583667498463657842757010891866360484707601812930185743101819390616481934450073185105859119003761003709268328277693934131388455419537441376550700485046763715541877134681523826434594957516377888033900745829358501970841272228908347217289721409497601460694534755740293659862187616999523950323133256444636230126310002433762992029374287911303131421081915010507074466192105018547582988915685722263279815345215509222656612805653350167038810686134765275593334285530986338383676567513020370785859928921680879993456214455734603954764972148777211061976638672531182868203250717942687733218722272731116018563246751386138244308245650169036890379037466538568197336881945962573542245660157959096659583284750084134769767384656695862702484964646001736216445910484714441906794120402917303813143290767409740184074502398447045397221686845328898666273458330661441890353429408480",
    "10686572878025916865711276156994242594752619458260394011108256675642922625299222210728827242051499046532537753979846207084811140325706246372283484687861471108621775223085124119888284285441686521913400127072176422774382603075720161215448308457481804375335396235811129760610071270069315235797460914902040736738381890069551308783417079906599432571015017181857696015527316569696761035668152020055136981758577224668487496181858993798911147916243557324935756774805690448318576924933614081020620236807590593936119527598253757616074895737735745712835649679973336676456798282251166826300658410008520518678706161752314344240799274133758986223268114926224177199351640294846303019957447627384409765071546005163580927885346052600670459816006823516030460907264075947635260170179036513167617264697129450624970769667159401721770213215265133401560127093685588714774950380054707327838851386952362677737289746727888736615139632196006881323245275712030951903824039022138483960644391146600653750349634608273698956821190103830266411704371420147600577453124702523219420994248967240687098152365166902530698661039989681179051034643261835936182054523254299938411822700117824271422605784228046133408057188944378097055217587278941528355824480617764868472825469781200681869006040995474680891037860293462324115004557708976184704848515273346891162435714238467789999877747495853700990556189449929123336815893417137558634750698115405763436311141820661924714548556170018235793154414171970436494666198086112043563038183282286824285222586103485812610522355821021403733859953799170357760881418285763638884478276963662668063036794519277523831616586110501854952194569148644383686031464880468136028562851494543448691647504694289150568722164754860374063917249928663803674530165905068826998763392385579298279131684182323000434342768475821255443970619945228743398556664496958880345066035146229084925913612810799509161243520608585059364976979883184861749507787679119562557205383711075540",
    "7366364714492303982419569099888714556507949826207559409121628438549746807093776600309071131304374822129464416117214837969607747881948179488446717948622216680261512148476846514123958913383465063982838642544558709038583323755709581400256453805096086120860223185884349654762373655988419754228188382527324931995653295296506120614633201879516545233544827316277228987225167261621689041110255715394633044519103942382624835500000753887093827895630987838490752875919120076402544945993140376151726938119389758622165023006537234494492535020350960251293144617053550358531383800716013281237792105741527879105052471622720654724745482103795657795171779918871934872645727474313224678174254006148154233401193328684611301535810618662611729933888989413687662994133073358066144613478144084926908507676464398580814702108451646436207455979701417342181771029859540916150196282011472444999867185414853851093394564473194977226699483369467932888321791056243879124556596727086496187228583311513348253662086537771934444241467733266632477338728512778307794894125604656592174629239235063345885665433437999221111799978645187142704604832572778284466204065334010212884955524398864616316492017712124169750051547399692537359852488937953452920650009015091127255940030764350618845953791187391487863191829398207359854169349053512727553728889527679686805473320265986115357456540986212697663753123869714478632445633636521623447376376475254635376301527934318320571354001758430941525623664514830973834665658391371837705393301253041910652044984604677597871863802896783443724486327909627540212068092452259438560944533830964436040806893177826959457170957889048146244172532428504832297621887410475813782809379479573810273219337673594852591839010688514813042909951779255344426021977161186132441493637584997882651644171285624898890275843118271482167172956389383039556567208658024903386879215836550921167564171805266281117355948943828847163641796471778039989317044323721485388752592847782690",
    "4593520182967819150427919597309399220584264728312458618788570010483886699540001020869900804620985616843156290126978990045866937073416608805147637286534277717541041116395804659701803533238040872137309699713152934415144088824137444979860738223086988969858426182305486996537108686767994772326823057038967331512676039104248639519189555143785862212476075958093522351078898677186795293521657548301241496158735725110491572660817826407671791313065778262546273458035885520724715090572511842050030098280098561589186168378797513621048151915073508666765177104866298998681543506585519126914776776445007699701772002685692809942398959692689202110770692664921063491043168582490035474284642444783268131060253478303602610614321612781678585143936106662436858239482097165802907099326956563633760991628788631165984016261618506973299197575704550812191589208951764603889342677351752649991654565116438375880157755370648415539601163834172984256525157799433491638329367408414645126814665910444705228805136693117221757177283680275581043176271931780708450266326806364096076978896745155669989911861406713814726986892450497546234831347196671822677339173170225009972244526638855532315454726633796206323093302452886123885337651290805253238636047575100739168828501002160219673611524325584040481616344546303125069490072148233763790541154004164459669320836231823213320931252399293819544529428022470146166639599361269953838267293661913266333526557564809442305841031797113726321997640267612694961444276785045169299203081627219481258303410710511008815164469565871071641252385477243777779101305129691185644398366685648529709118696977861676743060228944364497611240054750279517494842211452518573885718197802986189773114237887684521809545595384066320879037969995845149029442876985612824316390211574327703460528379417278182107757715337995540833705719021689943862914472229628584429479699654538978207689302621355405783741587214801416258777440868159894808227436060787663634139567512298355",
    "2598872908016925598598773954585943684150675220501944510245333385356150963946699434489911097163066635958389581180665425358665589274952281342901738158426716665192777999690066740901169970425424748805130991531894155910198990646547046028102405187676590081526153766514839945869115512022403205741352427105998559983342309350232964335535205771249337543640967895225650632426464288038365846381194093705519552533824661273849909769865464811769635326278645606296478686338240420735742678119572316906132877836376177055665308211538038761566033659154032009674376468105141607627019963003825135329257877774721644053075025803737933495377569530305099965501984986292755741193758033776744973382389335612942904522194881863198606006892403267589462018834772538952560496428072910748541348073703886339262350439541259999580306132618111759266202531509565773761230112790442490260731822390315255518999884026733250325232040586562871414352082624628910539375659557305534799033935272829980915135984833192073650398363143683865654339458396551468190205972763620674227314572860013408505431070197678250015316636799343741999317317531381755469859078934208421509258170511440817270770128564755875186781905162368610603892280558813694266351637567825140793255666863507823880840595498874616395708615645605317391048642986784180603120648788903708946935374256269014676848940318501958136105580659169409380129314203974385896079147793072404919524649077248671833019563252142145241755486850186240150847053357017148440377092708783535694916670665801645996992516882624376065154054430894471063502032335686225482245605154549530741893574597662231901447743580298506946013249787902560934718405730950581723096456742956553561118815402739651506073609397074138372088069556281655984495545164293920605224961073837185745910898607533962147638451406818901922945155356251790975669301375992166995061311895012876481415545800381676866579076764047036766348580618200066378077121347486563216972775289290081785628400647185005",
    "1337258727316234663307399100804486151139701599905536939271413393028239126023634555764043005950929534141988207824886872431190827852959227673059417329725458788155293447642128529088089103905898628839671323850119261202300404380321549837181575329450108840259168847370248934192494440984735430524395907352935911096484797976917725355616052781717634210965493265087003269870788114908910157461638675938127083068417605158696228877888101566837764171142817698718587281702462493566759164501523945273499601993968077266643844767415899594563339657487214550040965972034254989241218815686050040302779327286797332780092609807394542276023494059653402373124549779870377903660404338355229196076489032842851256219107464996982063448568432890662029138974251897899255230092037709468249097409917930706443020012562287161741516796288173450050583135233404232040377458157377915362284293936377580541946894895536744869318922492188798368718528241498874933249011647128403590470967420249929567142872246622998695973365837332145610366055615628137562374585760935680772643783163254542131383908907076298428843094048289890276348988842954620111377901768808629804203151988891576843314620347138041429874021960469239421797808243007846493305468502534834496280694807962220903791832275312086391440931995219817488073897605054281577581913959203348893843684076066123622496726541348428840967070843966709997986531893913068676887564497608219404122860198782518153751911977113224563675605501401180482361803535526439104807930424884144933539274790248197106232809599251698260738885734099964683685975664460742934227776406283869717386039299620561512801061780501379691496876526681235197461794105088705610394355250891718911105007953522916058189211117912870087044017955884214901638268004912533857641781600328732503986327324763740036598536653503800474628035373656486755923579465167993274649792424861093934019563457718928758515771016015239538445552809197426553067673752219271485068544511455514538440205680931420",
    "627023430073514083401655170792269709367605190165412888594249727337628869151682626548475073399424809941160232191423196284746924482850938142747194880447479700590700300550733843186906562976310405243483421046309166051529159815384546540602857521328422512713785680117431232346250156295776391937791813156759607548751945971152887483548063822310260133392486629667707579525198152318778293986131141619759320203175833030739600939251681967753547448682134165252119620294815513380037959078815138992832438398933329864784773108127961586697869715069735289592079308553540436306748756007391757979159121986157773757464819849152372278416048332421806829017367617511712428761657117616177638425795131734615526812009235927798169978891974445278824916235676115728693670338796912149104513590119758612902768777509117919007186305785958269265042587536924491214323608861156543576455080775661595191809246907705023594912906047012685665165980948157910344865075736291389109775279330829043537717672252761486075124556938182898846228879491488684126018380830850539198268606463413524377715452523082275080355079496761951258851709916988309780137598861149101719969893142072167053828980042335983074345339199827274324556148449629645999697776141700612834746923627977052085787672842280047454095078152608517820036579953155396438390365119401073807169381615076091681498031374259759829039717975926223760674060881511846014458004779359598744342700949251785015597854811239622795375885225007756038016906611423146653766575670537234104515508656665399195776644867147062947926177368324045390726154264054716450089451510508859986873561764694483082634292717319237172011868058321118354796090406022907107019636442465153939497679714900178835676862718722287507574469360184433356711376112521956491271402583881741005595151290445153567268581596874712917036418758656892244267538360332584220275685736496113902237549347455246982254292581913603212650524133849289678014897931192416758415263583309755049261966258683545",
    "268325104108907270177059883909687291459396279904143456106883364261324550528100937427976543948812944641695677152558699489218994833961887850188709997302784689651874731428755045813267151044783070510933593751018233753443698945884685005850070156368178876145631784506525787595819520348020940141060956001877801174735219363765168846025197541774456241836102261003871748751847708068349103636901580393313345596727710672510387228047097273381522012368935451985624759890237554892978342670262877525910642176176088840429465927063740228750917964354243840639814305427287496294488649547577139866042252824328486692291617609173818291788709670269557638659738250947158933678856871979647641376375577208995117728822094362205908288857644068614560295920345841273204237445467830180543457629641733621655104199862098153171645181233512822959290530690621349371523656056220867175833673157468015017840612508317756707117570458983982770352967005873503762850738592970584607882013169784973782845804455519575871250260883341606700115975019949809846927766291176274217184205868749506767100282047507848075363987303277035344380872524869729697086113338490836451637215526228016946223246688646521923781990741156438318989442287379136177415848588629091961734159376902180122498281983007605975117435215867904727326147286983336423126023271633618935454724700502215849791754722123783745498669587374247003576029400666764706462367162563019255453948681642465258154897209750928671070108158229955825736221256843926985109890045772993942346897535507045785664621264613978793317781329758839829357259341928951770282998486269486837918729066415408387923555826903781549705851800585318402194839716712135231977442460531686872537163756197194910594612938571616179041755446960949492550435367979164096342914269986987181893266472683926386199584772503390570071471243316831979694890268753032116640213509353781294062833762487209358665237082690801068641811193664553927870293690644873440439743999306615784852571339789190",
    "104920315145194109379305009119028968127540251968822013424074651451903494022782831753783008490447575626964081107950650062701182399795173089702481122754758149559175741700069144334366629908050606853275046228434662611479927410917028482485212625420954968630467746476029021841345592810854762864820873265728889569938295749612376696858552615169449227622394334115553318904724085835905682113712094046420046591879351966955656068098125644131150576411430493947680860514108052406071320747297492870429091284656365885030208121024368086079568925470192393051853855840410594593019245510485567310846039087600003991592312945463223739607998764838868116630490604190404420235968553552181161125374590411718168268107588484388578337618478881008385024210929854261162519987514440711645747497035845078725413742152173638924245364312752504469763008289772961653922504595031565945267041444020138054252682527122579749381551159055749529869742766209282599147934509784436710618418866395939085168174111631975442487123623098940987382492194326102512128293955796449364430392697975209037455938522801432534249480429171213165841257496311386425568363748310862860772623961936496920213836142667021755777210225953386086158108217696489054068015184122726095913264998901997299530474480048593706210546497235518820820017673450379936080111536341914091888078283710353845689263800669691820730537636271600413568210329477755476564573753852995799137063615956759086573029682470943957425490233067249888001099625880036334681452152838109566923350329215724447580226673446029539026251813488245416405007992550074082043134819965437940043358655601027318582369085083471756025812521246745023226319305125240437251714278811366717280779261356185844233812040012339164784325804975254678896099846489731066919358969566547108340806444293903686058280920253001744355129009365388054995841576836904385080872320990571533167524481735145318707836945654857856683409088318380355088660648788189043346150588571118587486085127417040",
    "37518191189359728128541100595224609671730314084179447243146034799774580892047468836409374812839221560199553844061881607334696253635657610406869837781755150355362902902772130580881625402219889643071931979313784243918593579793299103985868122110616554538280619298150641273734536755629251023063343594487992130913261800999202814008854415340062836195588849079870990142865763911190788941624916610754215588662609299056035181237393512110024929842459422415057945913195185270601306012037679833245341703776194404576659743567021228520503987834381036642607241610865489695591082141923612583587299366990981627968882195863251743718751817460525834753479732477455376303833264176068159021468614154820905260286151662297315864091477766673918438546723968028169377736428071187255085882995219203163259297336007087658450637224131071967179554417034393034285506262741768797984987625632386960412295601625569747888754802171144323081878090445570676710711581650598449859327209815653497781857537914997838866255300448023993584144711453509229399533338619296636833933523299329123268322795930751273016531866025875898178497373793175485336096361168203707918507608823699105957154841336361204437256711140428515943092699243777037861711722139365902340624068226631759384751503947093266870221827989411256419426134154092254581107375183652064434201688944282670762299086201846647608010326793804784036874287943158449386393125844772622803337855864754428760219506657014781588024901972424539557766533064166131466733407509901172741402880144235675658585235367510587202907476172380230403190317280459484118630340144185026547813435235597391791346374011854488816521896022298136729693513983376085897189593879723561339599594417026136109102800507796863639090477608106680942051790377130863881070449950076421053659909743079521143660329785319792908067468348969865198149944858877413456775202970717907363549783430612415105435615730331096413083045344974494838203317308501099568293190686221563341486723488485",
    "12275269135019395802012171300102094761639273536866756458130550326700225340584995586620206104048806827302950373450930756478753611889187072358356112329251916979772308521674544884455640323066803284899370287134014397727810325501815676407594317044187378862854058422942128058826355481108079421683915165745825790051998996008082086535404788850369741102463010822006590604573809780418278646650334732153367050629582756048084022629032556965183003966640961274280053762632323179759198185214559369812830125086295838887690711261489538394562146792367393972655329007520468552546720638364075041451085760609601832434112148845703840614679056651269073363078191826079372492508292480565462285582664536695484770904348507320627529240864615636378021702236401168064452830883310447072741821550869244379785306417482361100316897198541321907265696447492024672592226494535904081890409785819203362921794875729012872419450678160304066779621331503299406824174222559768332861663109887630580041656349986844290036075096596623396995724153960361173959258760642405388162897205853827238153015440789001177498470747999788983034694744985649752092851041814916487187879911726847747792685402057253895509397154614178859363167616607311002954493417354159196590182411035485589629445029100034670402505661427717155375129743087476386598658345222271705397218344876376340148630815039236145561009856734718839731565780669132999356149487664206527512176355999070016260009778267201130959219080092038792096409634429758316064106131961952059128393465203706337561730888555013103565471654698719652150671024445608044573888092367908409153492586056069766722785465581065913666867674929900703838973839801264484855575054339064237923760994134291920636761248768381261767009729531564985075131906940467644198331705850830064478056074105608178055650774772699039210293216905958800461588376995152827591109019960983670616816856870241022374428449822536816637395477832342275153390645815563108329741476079225940477621552114575",
    "3675477631586473421444920005744308672958850260113829369235423700789018726492237818015975286755584639069268529514534060332495907030966889067475279955456136426567826602176932244558718167834825943493784805617751598969569695223207488650605119129561413280245369889479144974226417076661951335040867854068126806850145839910782284402944208942055940485864308074346637439130583364754270503792525846796443812994310510912999692886068597715795634972225189182378866696081399796602088144255549196155043210541703338053549210337485353337612445885049226900358077532109411455996499036907546368389775324069869019204461338910483446009103255910785699105443239099567997396211676466633530701479194160048503873910386193862106669170602317592577146019683205221725644563077686962552244449828107541999103641356964629293897988883315012122645208198203004911493908928510524221852783152816365072480606447433183781574381155288908089664530252797248025077166613818507508583762995636211771650399766085989074864610143561453652819650217667993685105994374987645652046988543968907542253669039321351025364561725005165861481166057333175793452484192833084204042322556750346082604537918115151692473775279189353069148904463621754215836579315001526795710348680274675115368896840857498587795036823045174569573795363840544992220401372593802045654202667428497337711414116605883947436615308843272015703496474783115867844001726893975454901630966289807497599744457275510419906913259854586618247162054430864287961308769484940820519932950575323010012440152206140212445273900654169378687435733091767179205640136896899222129498543890303145304207930693762817614986056051401945334881265578055156153382771494785023482380241276080202630954011862219872606399422883686993801608703441264514797009974161953738970766632497296004705825534037840738744846138457140562844971665471839470116120764509753000665666036496732375422057874098760377200104502958605775185678696824406063488369185846532362088553496787460",
    "1007030112461823292288975480328536232367779879322581549496899336276190560057473428647629171052803489788679275479123341280913381627938650158702577512616000583081741398183098105998761488741111067210109655035886009887785140421703924519645765624707959491052783666548831595777470726327431435087511834729319119097270203303550406625987590714601455625877641562362505017683999338008556122144703367613160333197076048577096184734147805430218625821993003185516838815611067777556738975340117007363709227498420371599765476725508644119851456988985527258153046151462906657971065027585459564817166625623803534240969170034412703223356111533421420444682265682568495568398062503888980574398378987510511823120234264740889398047507631324708020781369248986234077539605549599877255521952374630175830641844530371171874669501492922146203299935841862389025201040661920231438629346485820748966434811499557235302102691954180428998485624540469040488541036696570621471330266274829083507054283105385554139621586275859497031512351459211477023388571303790565328937663115166472124246265852047933873623263007657618137415146460224256355288781564628184507697778138792073013464218999619127489797215731135588822760299344954051778735169036682316125710846691496230468027252341831748240273492944827127650872148350823454329017454522457170778652713371739721490558282737099590892958696312033601856737439764755588724517498854931808311566893146132807789942563364129872312706802800825902735006139633217540738125859986146995954641234767341232392969650338802179122691515314267815216903466590252821965685340185318142137801423459932119360063347573188883454164043231257536733810303611746076538327989719262882706332087773516443961089533555926184651790421665432794791359111048049909981255295440006279884677270914811913329689901065588803247747317453851061084093453191600410224878296726361897843179849342742594908151007961959556056139927964415080063693719541362249709157603461564771210420431380565",
    "252367441826058093169364437667347861377371319176536688936327434364700188599065523671410749011069850376504885185458716958742734222191956206740092016165041677364286912476276432289666033533829437813695861764042042164356567165152873485948828584969072631704920450534122051397563723106461735509327365570042607219735064674817871509638985798439945655417277778751026861872607584040343369089849964080428690958271270928175709248782887569712985272758035345200214744272588752665914080796796633180518295003590834790202033235315853782845525150306701468753395836838005655105422582587470129786069300533639849462420379112459915419450906140206207720817982518298496999590989056445788635719941797439285148291844399700171767667454464174760394929399990949050972715331650814781763841480163956167550551052631188115342604556992577259192301322586833036543810513801552165807841904603135518264790167791339450649959052769602116887932965145224737082119524056717194231493329182024723182185563343223152285111671449498516337947056820107655955204370178139128693235834910699210537109114835445908112734934553667625284508474928201253486647086185243711026357678825851654835587573032763587133300326350729388889672793335537691530911928433362797287158521582719257273834672456463803410999455998125779806767991369710056802050284208379086001002219257044530724991558162777647910021188073790436178699681841958827101530751056922827619433526621984851058922864929846887772031837785862399254595460047693909547344086800493526134320432099184113924508086140877410731344222084417341497052787289352918172169592470044319570830000834027277046430316698547402523228407896519643875663965764374855660351484060516254761419058368652891519202652002424190183785194402075936471223582499000919193748574339766742467077469725144199782863534284970397955194084202571293129621695391165629579679624350043569489260020134292712891877840957536380836987520684725768266023847996700259737295115843604887505475568730020",
    "57804570458853575009193430451192128309099687481957340563269795212296866619692851355302364775063117676279154406890063596865056500619160994640034312131139701988062082706431981356830287924898139803452716152231262569550015698036038851677542664991466180339106827467641401125449303329796784064998444770543229685920949005068125902801661851352070834122759166326265214432375591086974997362250851424253580591737750058321354525635454436768634648726038157989714704547855236224551010644573717476938395706671443706018372950607288692269330713025713285850291474103844633541379599649134464723714536648501927461377988722544924761656568330511251037507389737553053117773138034137263778981492052026709073712773705362518705042268480623576978944173653314407650329726562011572138605535813088383773747479674989911626479696010100154107517982939991417650244582119131366256619311243226464676981616714137455108510534236693280950116205684064764042713347326896355000702656964792963916605653970874906665556083428815603066949562993733817545796559662965573893707794828497348753734133468353460607454320611902369229287131688216392206330137054034847799337994256793073641255368806934173018309333014571598814236881364164271331025136466048353142281286595553654361279651756334371708617341736269246885120691655512730312582589977399641712095701877360069734352515975819411408515859125675710056003145708484149182934339139398947335832298825536590286769483730806975517060290365425753712308148834267434729828031171600348735114688808439887641148152181573758542132914826083635163201460976547747245881838442388557137985732029210025383585750050515588569985507320628118298421385567405245985888754122536550388460013288967822350098730396311188544000212111892716193010756438458414363691291192842123130751875647941054702278526266673497889738821253952644392644226014635042295545796904681339668390809168776057995109796789950186849754979590096037197401417407516467873334340727069810506302797114850",
    "12088058119880018725473019384001714950484368728917961692577715377179863781320976380319665748303588169609131752483753842268158379306903021842219957250710835860564249319019104728911010192718528765016469813607309385414638029630170978462687175719872500824496426553444062439040275211692222018394047039340273782139033567399626986453087884524616945297793969860453958295140342023691276618425748929452577376107226951532453713751416780247237043241056127633652901386903496952259166637116106885848785421037999140661559838220234226231177021982175162282193808981672603390573183518080128640621643909438757741708430774900826784073776630819817686118528152275288955086878099787393029379145368020569629838739341606231576451730418711876873011125767458850866740944382853345132259706660095131287134823439306130623039115289616816825602311998415067261364041965201429112952971692643820030248031458592526843097909219482739599779027976001373444324195550348635885976251778458068169296444607823137556834945290257557390598933048346968550583229536738570097257236753592283363587079912804822980453560841590412859909720652994364565606450531258977500735959611385304945182232239942647570727737779148877770636061007996433136172047243860435680644748724716474134877892604171454067224724431689058527166425693943893924045795577273544381285362862860041002374878850515138871611013001732678266232949749868431928759415760644525314699814845484165033346039424853395459983120273663916232898926527283782635369913521351362974596631277160769354927274672824601366357473879493395586705171439967189350628228585983254931554947204755723267586061048784163707951474519977676384316745567205670517576645701326398506335041137443471530859360716692318541236096777109102551106827816539913851787257930505225506829769933749087063814707333741805408651164080342352314484759937283641997907075387761151336581813930418258207415280403504379159459378521184031399753952822118387157149383762924521905935278883170",
    "2304539561870183662113644385923617722281634732653995864368575498495044028917124035908400676599877200595485132808681025268134193514095447334012640185757314217945964211657999987634969504138306406911899780205659556205710930147651130744234663254703842473986688818952064593187688774871617884784471056511162570502695983760485190423221335790376267088296852383579762459888015229217526353401028562424403864450466652827101939153661259490537817395384008735392364126025843493920268703128898250463332148377270064187464516616385031263629661995724543547517970763737125234042511891669677847610340768996451366327601723939474214495951860924051084410214501491220235050657498854143632929643484993532303777410464834906519871783546123050427822358348272125511122551754604444822352011694340744462621245661780466954772107259964202880007848561932033057765762566925938823752861518071386719880797805077847612225553190368675918441783277175787572946545145654580917925178590179337447782308577777608288763150448941832909288626755292296014459706028808344779147205985787968243508207573314249765748169517858210657902707826330953076937023235384249910307661146735748921926775356274234789569746880553048989322160852619423768595302696117797485740670086707213200138112044380207056821259062685071827752693183114359987527866458586977769933957043635203570286432705424499293959023828228677946401741119947681997220810007486143066277503400545013513122463243013764641645430828081764235859748490423527748358344260041445296312941204702756936030665001633675942797859917583799783086537076060767759056334400700243358383176800468564773674863598391280711305633419703934192116226850851954264426050454187395634769804551620897476224571392668226504489263516225098584071289372172929824784837325201488816653573133279987992038220431524979413608531366642331216997190000793643750891529439089550035706946508186524057275670399596939244520017907652542261090855671105160094771062747843424172463748813240",
    "399794793499983013107101576919876654234190568958753815591320978432421360976895428308456544826471081625921304210391312931070668441994243401257196041246685768943304022678136224907196073902650072501331252534887616560517686311777972938818720578146432107760117505661837018600537514594423765815801342634310228985807944199415248311901430836449828370905404759929318273787607131300008301287739930424496457365119671763026265395129124305617154261405152646627634929458475678697782614308872421662063099905225576748029959911861238580675075449441589133246850648989391626008538577876304396471902020079392337154974978095408936967723489186593306856102356257308185456611559110071465147921968930497070529575373956901981051496308188769600765411296097154861935617076924708278749879684890231405063882168271309281121595839865124470298446818064365055623257369013458472013602365846351949744949726556124242573938815798149288707165354985207284000883613193485761070063102784140257059359376025956012006948788213548317622914186766814688755284170072244601684704945013894256074069975797861851014551639132646391670352648531083714340207401266341581014718000917583994238933719333985316422903379440606139357286360313092264904371924975307648770663617359682477545324730706679384381361883943654035236673008989135711456555835974156626653184808477940918900881785865615195150202096839864854888353827518507096143819962782278725728823201084309018302481851817343386455237929984160886847385031483057739983451904828213758523695053660046520310678038110588025073965853120892063064512829911696801064147199815371217940015740732779541647995314055877692732877261828178913456099721127150014961207112865680708946885449431131019473132179340121428609525885385694145474293799905070970674897865247716424341666589975519162942555038910775298038676617008698091006689480532409896066286935476991234456699286875954455506701491002211874406636960040926649182209246887645942188204448612574750701323296540",
    "62966627862797543291937944870162382180127296834148828944049025735204560078678918285225500378882993341943141233675735766110531787404611072764081501158488007023513497905546318392531431571360975243780906974597107129265071143768699544261229851843132942873957714295985838477385969958847852561260369803307721115381718090485290196440607653269364734239433367761943450968476738542160797658493450401305040848589743788918691900594323902397917240253130209129042062440043699418692613648912885482400952959375906992649057217987937320274335049350021237021814224481082883705464979248968423546233194644152871811736046158605443464419187798762156326061437459551793581328337623654771128335423969717737608730971163381507467080551195828247451414760660574033471774921823056471046280217856132529025865105103596697555445760526816028146583053676670356403792497902096234893344320652053283756944491228811818155435944134189734163021370758529337468341924785508019030924646439384966510060809434604434536514667724053358710578433025379487516130777554642096760866956534434823113506322575274704469286831468956671083260690428393795604947066215817768503849263661974453714711461467722624453822996542750969148498988446516947595516446162079900712762067120069064029335845477096767811995591387708318661931979895765215849789804704163569926798530258134708492093401956192371918370086919930918574520264430980375773169550894622455621325223183066316853617674573361238704561049372273234020116846302908441283811764521824474387903337130522324835333950838173138871602041459803187826088817803790913473746309124991093941185946153354263677677989034104793286516820026977477797390585948465334880731346269764494057088705131757713404506711372867520159158701781281514896189415328800337725626409466162882740141351911776904748959015967645935280494830518037477025916044190055455883530715765866252660871872966866213147906571358613117926676127357152031891574249636497143047846111622029880013522788160",
    "8977877271971881707993011728481029498930916568218651384666713439587290442835198958964851119455340108621251707761517002771923784603058254771725647988944182462019045024242431362794383641724733616046111071488234816519686728667746776591840200713754161155781435320253021578948534737892813653245665502323701047178475357313397448108454413012492784307863468971049229312939551923571211384950345337302065048878520235001986857962974964310205141644740789789410323895306453148801233637972459394030481489296988937795667196361404086305582957175880449255010651896142759699778487731450859280266375372664787522411731079405097900948099238453099227054024196525368874052254472599419587616619881607365781914654357170268378940289885456053272227865991949259414818289749436226684608121423582076341369847761457086334566401342309510324794276073687482483821998878971596364590066390588260521144073475680949642159208199838262296891776265929754252821625629905755194255955006160195264564809382192019898402181829935228606248066621384166608108506948312222400365352401971971504715717498453884841301353250832181850211585578134898227442248630481193137492643234380145231308972205154395275246208062677041148263325752711603481349416389133793998402671083302078745640359813064204990780151404866220515736617655900773426740042931809053947438487398560044345881462538964021732105871273173573360009469522140688294875589088372992202118957276332952636129870163505465761127243516612100248734675779697146949776056221380280206528059443944156179384048349331611343892817130445878866375377130676997174539829140294541288432124912467353278069117338700617186570095994570598429511503174077184955182035683367881636776335524871214927422211798043604915961396176305724570670782124069566387199261567814068498888743320608947508877876488285913417215685241584268627379809342917632672046042085690701869130348345556933654218414634923689875211762546336814533696682259940416666046876503999988828272306985",
    "1154871199972798973661773290494626092733689335482831480090778215182016505627284222740115504261005825958664883019599339348068165864842389688247811657646205761489587753281807802579056105548186435954807514244584636008075940951038030611958374218234062627640362805712585520003421933931760330823787953054520078922946835461013311635018840429501358084800310659776107043137584149727130587577442880738999513057106619454734311629473600630385089971946126437862625777692891575905447267076186761438798277098617454229586749357095322482693464799349375891351232349500215697337213802740296301032971566957486542353418457687363372423636639485688788007065536398723575877153585692407186706997490097808131571624213926541957361091939014616912791880210666730708745968982869575618448047687157148275679492827919919844615151686494962861281310778153935489008952298293249231972536738673047489496088887981364359933076771586630299271335895111006407220967581119601179057105942537294458801505144615235019113899340437203439817669232547431523947317138940870583824132486707538925057601700443737942232680019173391858559181136281082953784191173728679849276422876846903409374860965684761671555533453650424324874044043986389433529820102169359566908886065708845097310469337127806056372890633704990190454692730249074146826158312532741490785128683310857527266145205669458218685136703214882088420917351017593932733022860471736536471019014550402348650853423501644416927684339323610484952512339297531759316498769169817742297655277572268471654126663558262806591703199398733530759500183602398413833106112924440325806231508050902643096844875817957637767119246386619535451457338700399897648461797779577403265044382224054841817222115266424248914061508993518567557744979923422033732323140870733485592631227684769120705986764785717587273492849309787021412838880958537070319610713116801550559095556905038566420217705972049658201069437695144872457297899645718699870328784126444086190093495",
    "133470169989669106954865428114268335923337835509685858646054734906031517884101422834582622855060335575968773416217880876451633213055853414658326655487629504233467287537054676178369957360582457749776904659916821466983268910141640653735152947773482743092377115114990005956332650424871889906565124515521122060775284915568659037977150647037123884079958396721022593540356597968316437901615277578591065438548571999090642216011741426610831410812331663762414248247263019164003666714827728552733374909177664696636937175264000188590089329165261362388418507221310818923333048312441018130166136684825004643099567063382319665717826277018239068600680560798955375894229925834427747389754064187070421271357869383616678476620539616841421245174244694253234990535275004333670740514684427486717584496027554070322530285840026283747765629990716349567666590055437898024112410532309697920342710197840241775115879780395850065343420699117224108988211616745443622128246515324446196155541200859909131087475715840614039868101617078187884506308230566291563836608368812459352931053073113451334484544457604282559689076020056823605620146982664029304059909189830964964235523935032729549916162610495177383932501259487972848757314007934454701930548423689213136763142235049291500486008398530730962685831359137430528656625279975691702481401429298896097640515360653749905496432033883153188876382705716425159464146273827429206095605344791269067970929564182014805579169830805126908570146041562221295605827883792982362644374903975523248627367438991728216074101436264637274741076884688447803130071472825513832963498955596550229334698177745308677954186898038654487275585685477209557406004308286719262741179245758675478060532282159313556149364372121921770781488817458593474602559030466483509634678705262491598162007773329874515192410464056019356526577700318470538845796159499055673181130556087634101787078266974160541782519430498943059337164620719960685757126520562202191443610",
    "13789240838452391378524664959002154802192186069946543044115050987030121863110926105487408938727420958694422252794296101363236301719986032042156514619369114424070724743031688352816158015342285125780153753086230026509070447928686086947981569328847363903981769471734592508601781915747997130616404821629990233032566167986269168294154031824841487795514846935137265180862769791117484521982661579519294870949722673016708551622337860703666502491775183378171816495357820426344871714066128235147498419444660565354181532301435394347044687911938979374341796780563245873856527447188003048274140337936501735338286227927195974755597549155383398015114661264232375544193837945307791041270075254872198072057074309895129626794493001418398622914071550288046295483978184401224530751148938982287255896471310839909736357548467323630251503596047722054871999771693774780925979090910506913119399604345903634796716071608169569272726534790690621319530003967377802114952415882386195215138469172630206538535961775086871922309359597482914628492895773248345043362619628087517986050013580456378650179913442914754304095429197406099477468420889109363699631956267201126200946085695595866442462488946647988489486101470457138083623915858970490816425760599825158434072754618820098708455448011800408668877886491222827179044649604318089411970588284113030846600596341218859923663818279849631777681869037002761256244469769149470996401625662749853550544356843893364444781895789005247485778635162641637339104520362043927985279961509214921545453732855971007173589393652128364202955492288729515991199519592797267149898856372579355414183294245751662409123154683905928026199794852215821818014980271510489848003937571498877066708226330653024193634417122087190486942013469214534219596112682042663039633490449951203921259615641638886631318480413985485506273643001509965449811428904647227514038400138770408845404256578513600428664673020765486486462795952702189287263509044837141951085",
    "1265744824620955951245783674026871955918917532104113937880936951767085616934632104338756519796192259680498109851042650480939418310263455630291787482544904483777592227938748851425058930263253730053679650768959908310245562228067208923895900261903025044057524853599174347837141659627500240623330795932066028843292265602923140602737385665514873680087025662745102867162622377256972654274718722733690762051765039431084955131191963007816767793010897110838697566129503243230025281994261154563497600881190925268455520239252398489527831416465987995987579938502164525825041944264864662092765499070769486067839944850348385882277967044892420952035402981447106952805532021143469096255141970785560338452650783103952289090945620288871400484461159999797177138930341946407555123222322423546580218243809389819064857612211138276240760762089591867099926179058516706843172272451751162792216545289731567317311558077994516499114497003377505637131359209986452023181205563660088820081302000721964969794118536834104165800883283622990628691809163600332684645579100122378859402167032182965863506923875241356180467684336555552928477746988474210583662510159322386318297325824065744116301305302691856333596376827908983390140125926586538807161299566911018732184766536842864838419142358137695448669912235086120100976595199632607408215650058140810531560191117561786417415135950824336867906606197448088819390895675289409985442245672916642832198783743039788820004148141227970152419004769419146510973100976674241015880340790616232576920740979977487771470614336393728674854006699742447370526455819389288463092288259165123115347819723081840713085747580606433296306763986968893320364656907014269517292249748217106164032961343556160480014060120072954951225535943042219761536192839109630838174477088303355245969910499116376715068072170722773762291216591941839788296315531795016613112871740555474844216678205013278832910120435029897335125638195572068796401210540907857843720",
    "102458591260932351815822474516069728003561678676901835946752037567915563702621811856295021822309451001002344459020443018198956115965169344857809667736430943919270464854546079348947676078823888939608984748170056543782054503033138353977664847386532856892009016116843597303021534269323464792028073086852792971290528258637738929820775781196426373840884773808642333623274552581045536552880348281014309673513797064276459290346016629113339892794147608422960791461661075714850315562125560974118953511216849839260459396489929687605145908259787448520532527974652013699228311665450761043723934654481790724627837434192924489180712433328443199229066815667785922722406471991023083566883491929263042904732091089915347585011889049606337714547747271290338152339353326993691848896798393688585386579244741760669744458957837394921266993585818403195319713690386941408653523938829537880677539861056420081259533022270463195313340654531319807224996615847399880202166451251147219231163855743273326678445838414350250773644057665974971178011796831250092764078601474310254079497012740621598668060746998383809182411988429481092674070030383372087815201087434186568061475255410483999667520725795435175942836086075068050776051341763044705414179231931153996700978177570496378505889717003312463382735106630717061202469048129203271063399878753025423393852113109705796854330271516823431964090117796311619279617594640257078268338123240788490971438448113368272735664880380357177870110255966223869279835878476764403571993125594512099880574718614894277851725590813264619495908292916495840210523848445345845670737773906314348369328575268497052815718882911896685302845660984841930502944956851209649727854070764601199778827550144594538889812819633895356220160306821587898322147685290349349158245982392515753237781584936429330873475271786478154122395877102763425193241796464229823655028515604322610934577365242063926057395830344741713219460479589706109578933868513010306120",
    "7246276381056602647742817960611990041194863686639835876276448476402387333971332478989467379676830294227971049125322352769308734436571253301196292464975367853302137712521021504078798759285403483739970762581977619545178785980223682715160075841445289268654569427792199927126684567486057130401410473688058424816578433208157998087127210934659417585635835034381461099854532039185853051567376067312564841368485993133163823683682008731634281230402098095074574584701967262576848046192950986929135247755138383776067718620068013889706937685647547030810676585231800370255618450565482896484978066033196111557029256892118766877817259461676952925897679340215711050496210643077750306261975480660124588584850944749359997686289658127555857858127469917357582288606070473818096994602053746223327182908659218276211327625701197207885592305060429921066169741581100032205627688768709733031757119202188048541415091381279789449104260708563343483356763701852592134863445983024673100670681132534306439172489648537687428454823190768262266044437239934380724854118826801579427069256061434837831478570214612198474546655944096711629922138293384144635713407908218949869587905219476164386047800616983489519252605612570194339086254509285174092208015550666394654332896587126668558265881793233576201067376203048384858918297013734095645452509377197737936383044821659938589782079027796978905956805193567327875857405269447245598886071045384184598554940095422844241023336916138075349769919094652422305723635576084782935736949762290213259184675478769223130476208355190164933390182194790326101050884064294765062384214878251552308720453546042277941962730533277684352577296258128866974133663297300078934214106670390216031323119330965932828665647439928375245254182157754284998444948639762324490887810470524807810374672301704524522926222190547647557531076172082743200036808852856591948792348482921188984764725393895177037240792903108606545896109923603198579151835424113328955",
    "442554284780244319053461632227723826816233324501055600424530906074800424552399577474182352523852658660705240070574723035637924939896409849091459939577873710190224220659527301979702862383326327606789462888288529573599428281655870959406856522109244702337428122899139472759031456728144173025963471183937577782478473178428647243462020646772054005238862685080266999398821598534557156133881429144556308441884873228232004395726935288859954457804090660540452682623232972826034301155393758093968382069448504935438720093998610835127784213305516545624446778165275731564796162317814825128542182444159612167714550970835383562305059179494383749261604007893048046058777210191255338150345756922758006827527408247011964725554614849757675189873466114510920831576876786854095003650618314011941734830590714082664093207260353625306916099864199395580800955101028094803000591740491162243001488969002035002598202180496659629551145715791585145791393055538999358954811754719975693497329991825265483916547817518609375357065025499914472632277620348346163335057726612177704442085945412565108409337200426562092598487937623947875713188848441647468154094580100302337719658979075713433856881873254066287219672027944468434471548133843839510034547299529629645683141882456050118481823919654410027175698407758127614845668353247947238145036800675600334715707868159077036098747547787515788954953080107652708222195193647920039844399193273812949518607018806728145104948873428920763945747117551801962571731881971607291296412615374869082345280200515207438331110243136997584717851381870933747181794755429755538199817079638468730550781373069711706707973878457948541013833478173159555199890772212377037459707720218288112095084821764465036042099592630202735820747124571026320609699028746114619311156269437740740509562330279763828654843167442202305688244431913088051309321847250698874297110452549016985650927875915689995924701533265114458538291059080281072857673521107600655",
    "22991338181772618238369963863139931375901033306379928597010666452225547268760015554843749625027778878092553627274215130944459562314914083561820677887044900934959257763304074294507845671029792194286760027641473879628756395837750830118240128456176923602044354933927905096982150274633664211208312395905649498620122606616616131793972999209326881917445966308118858169196126657506680248333868783003573471640299418519501507068954222026053211934477318308319599890789158160957603118884266167036274099413391980626155859425180880339864311386261901321511679187278346116086405237815882301420156771415193646310686598079885903566875470535072120500166071876134966058084097680219410958225713700062268551049157883549898979448614100649290543031303839518768350481095967101586638945146758634101285505912096587674192424878128632935704254694645537344216250690028052368373659485219360060304116493859741897466946998292919400888832298341826833249065110870462086498073787844733642561687294280963102271247507866618218527088550848162785087154234930266694252560125936565204095632915551492380364588552138221976613176781877594883919435199669833788546354128434330278413827805991871156203651146132495072414059881258669312132097968982358207303632423397998144471231758914026811104079433211175526972883035869556328943282978394633915384950434859824327607271780349061186847527325646620103203127135727721184139985604112907249825106408227086127543658304502963811614231851411849419788674728389992119028324752398508976411824223374691866529127231942515814991712336407139063833259991765674715082153697284051761017394834060510496447228286567923222943354523039631995649613976262163473341254389380876878599136745170638456085249316317690184768574701182470732957501224382756974023755238888619191535908358955938755238804952046289293496858527457356472653085967833656601673820553837125627743858182025946694416758591245373343001253478587378209018204695133389018078605625319016560",
    "995953485230251772808737191223715885873258498905516742869559653062227678386741321034811935133746175137005007385361430311491761760704878882049636538222628974452253882163937750829761215698272812512416380269826013990210552316301025484945008622222518947045447804472126149071524835076477524625036029836052568711892201821825833972649240084780729129426187429813178526598895290735833636797937282198360671179642680446260202481067371206390380526352622862982929908969306381849805158139678979715556375936855167213774860533091088346103074452664744965452363268709683512375608892167240244729384531933693262631409152516486757805415757896236934030383501141638558948364796590192526789734686441995898668869728952083552382859045358773971738951834702855203773574340254510540401598886500720100942274569630025830286514891679107145836424300158753587868127436105001392288784006836684932813618174436166356965308484132482016261509035387509755652732982711945771198576530235351000026661076097520573989560911254830116385327965368816644412844455382035276249104052466099746684414201089818922459478410335391148357171116740838785774285888454760090494067185505625744477687445079489114242190681882801835477385495943780743170517226089180650920409412294499182657817001476049394295507918648786379544547718073200188069298790338110327223257272800730508146174669379349925038904302861814122664293429563316269578434087622527248049008377050195912475578563877083061281620939977801694799226319139128328646083386206951285808982819086745911641575313542574443789268837030466211372698553030590054366859862583544699894175323905449259112685075524166942434991014735259281438246721545241952991852863642005346707276013791905599399066897058973874584093068539268385554457611383151988086799451401828681250242978938321353427802025882321827102101986172884191515133795131894232499404716966545928957119013597774774291039000237857581143902806883451088633556305427466390616180374768511335",
    "34996854689464635230660543620916086773303756588260977178677017183590265739202738954495606564396517555215326530236114827805729088796535507550871838119080899220363368723612830941125057805860259161559471020560749499692911760681095654254090640946957060584763127718918352700639043727266687283066240765651902682401476063178057217749242189422291072048478276792998601838507461505097808903504873342322017608252143994692355214226128496666827805527791412215189975533638947732122244923663737047771409200310303050708281767767690265727492470239809943745315492154118979849533846272208677489479074712948256580699293196237099696976444250419897474498824654965541438608586470661222350915517522411416662826338005998511214448825699998893208302117655830882165959576536981141152575549758388109782648760345437466354310337155903549835552759952952052500331266214625918972530941759750627762667874516291541703202715361887749706669805636646338430721909391022872925716920657056822352926144314550772850725661407943299051022924306772514174536605345774620814861212398755556741008837358126332050559341489722188837956014659194447818231059087538203334016721054840868768011454056091905039033285824769879728031939438174511998019242963352840252134174022154421650775639185776812422685429277916857567416874935957117130654283588542359536864358065040407517124845709005724631672665001868153247849119071704694264690220587648675413415606343677955335916444041807636707141357158434855777665370445348501587082863358766584118614982793910525396199235882996262314421724345231603287401132382571909442317372527272821141850318773179346336658109165270649942155984614702688913831596760820189237299143153953602948723438885516632771664793373659938391443217199472160312184352239927830818802715123722862362755282627962418609594929913266541670814621982614076452072361512951023342276351788506836308664811454155397966343858421095459490027889381497956430452532634329617675152108373035190",
    "958220332737968515675718947090028556260590823688136128108841661794810568810296433242764356002038150552316323226197947142502162228381405707902888670484299273366087812758337948924053251979831897803438433145305330397410199744766107476174929497788682234106772858325857132760098323883229794153473159126482439205802845134031791566202180208191457952040371584670158310503684151307400772830960330197617778485747726552727843833204624507788570016175442088710676981005162472774411890368083401653555614479004490502970347058177321495015564790620451711539149155585291141572737208631005612309252721061650282949627142749162353800913352297115185248456006021760482255095693180044746613886739424641013459973118693359658916340961783069012142194819017302461102406040656318184047291198643805444215999635701089352542254616395622657524213998562947178832283400681423905746269743566642237085335840009640463755459399027053913269921921211166233431667705433086719487900579692310594645135660444700249328181071684476477786829645198593154392958760198480271360905787496492387506248982680613600821168672701742189555792263466596344829109389345685909569484100428907977591102666352331917608306481050356734988173477781482547694431069895205203698088707881712778323589924148831719022775742772456162416957652410244226072276322991484123113778710604594895594999976972891246593553742939183549678583507804152864714669785790794655431368774942357943548929292512861573686108782149004596359154088815733838968166896720714340174782822146024018241074330184910404571782295356363556116610534680589933837915304246248829865958976944634111855958294073360895940493373637292538105146858861692229901551540655903775896002432721349403533869571309940166082812317232943193606318976396674291069301964098117158130098993673711117055276568050674925762276612843610519173982980986160149017954927909747876125348856819992854647315398855518556551931742795031245037754927230041785539990548810200",
    "19176432644876520283933954612362392398449083301309611899210896328984978387809622732765813258377568347919756542720807323327846375350955071251394399732183848505972905611586935039850119900623105888384350866373949041842953315729544699325832658705790545596741200781786396933697430825105493314932053801410230415327589448014302844549843410903018428074696281467100336762409683245768401951179750170515428646900455725257780502977438543092163914517151516020914479539579770493484872759751505750341471226383128759509996387122667392482618490436643987862094608644132166856280363649507774159738674872623291243945580762061623283698345737856272094431209056583480745657612529798431135013395939878402115211738007816639904938244086476002747525884795718115031881919229905545446577256409207916298173137975102398644840619369803914799811740628292043948054077486517590607061792368998908064418220545469640909656695489985932776624329282758776630315868050619219100271780863531830003862480349839759948863180274137800436901386916328065044339103369296778832158919641765914444591949622244585127891328503878590603031214128852532916305416117715588839286128334468593483504247487373124576449310690711370919711697247597328493887317877242663892649662444306211041540045436965894073622739734302389000395799625516483178480420177915987871761981058190462742980284195643459440590449152070843085332052167159424792071011483908439598673467180296694337608242397727136725121376202530599211926573639490293331438202752113050685351614171517956307599068992679987724307773343395226512652730154726212119875125176661800433904511390365037587061576165935699720939108191957278169464430183454080500912792410446956827088797965703203705429528884904754832238100665357415947643335558063340988218591814224939175129613716994058973513495183956875371606766926445368340746879952241781824023877692026793511815753996784946698572812813932851711859022239195855888440517403157752960830934938640",
    "249471714391126639685715853177017449695610599186860692090222309781757356811044844412185526715583716284322433499158335994725226059223882717817195647147319002185484152941751884931080653390769756512743351255179854713107485308350264058284618313938656626019392740280814336138909142758983487284468750906043246083724794683214758874574799511156521897702957828065168362778825275477484413235110893115905752637775998779407293789993120714570771836150016482137760725676228125652207556822843109980793400727880119946474039128751611374748494721652546111216049479941576723647598877836328902943505537591904849318745496009811693121409899479810855979242503234977260266660442987667546226151453334061502942012187027593226440270118663478131774258798696529484841927063098624009552155297712674473461828960213973418100527631485509065216758988391724913008344453858726844035092460111683535936996156172827878764220610524199441391992480445087433790260272141760880715821700329276359538824954477271562713883060184267004388046603368702264942380843204420610332340524459256477828941855314098414771110958415554610255651773410709708530516219323085868809232266688748762662907797261776841510249582168268158970571855194172360254196791527044975501831811500957473597703775905476796178138227306544187046553022626256972954762844080545880611826212726649133467601856539345392146555319683044877642259312565831969013413812199316961544980263315740963929861229515788265358376872227282035277658335103899804915019529492921112302953565288088063853119291325359122415977940712115943270741366493040891194684362669919056905664709686227198832277907226246914748273459542961501447672840294750310306668051624100976380508197672978448045128537472166078835600802957727541018053515555965268391078380980996363384558327529015967149150554080690875519594331108609434300456718666313567225942687784905112862322939740286025767430172278595657655534590296089211948106653533315120414606914160",
    "1583122238274505439299247928762269490599458045879861925041390476006825217765347412627996747164588243640656433661569594771763152106699867637045068055720743357852351750920146989825059268733166015762631619190022696177228691599647112570510742799059474109867883178701753572621829347139467305365137896208854959954808249131758688481185457877889714877070251119986466226701954065597923713175393513956496662590685944379038203910833175082050553446982157898601625757521104915960553062177200540688836116589035951192029490579870199057194469693999123106842133856393305546892241977097547631916844746341127363327390108906152628607512394893208051118477843425588368882111662845211996082574031400017887800176212969633914587578714369377370414632470017679153621608858543227331153287206002337261682112306267513817140740632108171369264776276961294049985119336998812204583508719167771619637237344795186812814145148195338170787390446838677808648234388300391524780673394087675209617624244611630098831062078020783706868919685295235809756360647603517461138203120111345169967528395456172138071044215087422012454048076013083523619608437475450748117778731800737031709190969281660918137429145949529440225156256141364726842019432055444188531207781883727864243747839495498082121652190187548512726068949412757783068059751118231555247436582780840010621904373533299547484720422237632649672391936449711700277679634308658108055660526236051713136495027836863676420163890006223629254059096117063349089901182371543519562262241903612068147886931630341765246132341952143102009011638599832650439912172952231883326691108807674916435761611457623139646819946731460141328796084618710337491279887560368017841710093429747406955600292981347543815534246031725857238573978730553381736496923337552156114040484081936225221023387616484376077701335454997318921878694118304451237255703240801670548347926758394269293982093722509690939361901095819815084786869974549342596861280",
    "110739970551121457824184074844372041445061783801388031560655848699600231152852518778041468035760534838084502318997454379948170989375247707725517580867798420584297669143385940679076352758694037188550720045277047286530172048514811573275205466988644218578142233131016051695930696017995759008053748498661449843984408184498596505096113130473554313713339913936373933924876307322653660700425039664374392836709063854092627666052898794879972060562728073293994672578801233250183276838135880083777694075551478335741373291103228281763361993225338106667815249488672571970016719585618139712790821461104987414747176032167613807890749741243497571670462959059696944943091529163957341576772930646309977976335411265707235051808217707434615872824363503303644891564894078193744641375274585309055788651280696337934934022862067793841976199649086807634977522093284354969531405269204320502686018462233039608834650188154910661034488069207564255947307245281036785922805204996387968404855128500662623622104922009586371507978789806542563683052850608606421356277342280159728737142654048667594643541372718097445793686248127155916406241990641518933484019852598519810964308396774965272080155453235156687280326288863880065711301129286777255176202348003421183515541178144711683167679651207871529087726428600371835581160210802247332514749578633100909062544810253905839503152628935690200881928540417111839689068223862982752335069774639982086159182836738372019633509058012140291833268912545120621688648977213922550196276137001155390784168189809525316106225876369195228652062855338115788906437839256159235827546484036621035323270336420369976799329725427658805039047793154774996341612135738230674000795348314355694107684116214875846319280145968951593364284214021056148563453916477153471616636858733148926121721718846765223629823173792837970425235029294023069479505545990903884105004026769812557494925411507626138159494774181410780162478775400082908695756800000000000",
    "1743249163242913908440676407832529674214540901314351391206815354182685809239739540868355642329194956809587898153210429051506073116020152217851938618032477763380391401875088430485892058183761751145464761523360602097145736919783452591157893822388629344072293291275790212421733034614684353125368555589116688735233520778044322721605808927902337086432125396659071954681128647752492737812585561991106023225102225666820498129740446263682584652579305638220340568286441889790396754938324940524108100926977827074599591584738414024207018702156976472962289553218930881801862229269724075354125924758816182366031468759222105949425372937155142342984993045131965934113376198322881266609399796905824330909157549854763701214577689291917506777617101083813475839821737703067630243540699145352900898853699380281622308204239384345757485309809970020899539991287885251341060108482763012614942141734049108720594811223371698145280091910114985433422002724241582865771172570726941585330489817238947651651685821276430512813864575221690636402290727179009463594727490564752456463901311268094091041725543619108434119314890778416279730756801515073478675087214862218822313376934493326501069107140413872531757833974099817663988553807990658349475906283757410829752426056293599402432809411799270140137808276675943004268286372909563475116732317686459501522652632672138604369692945923836190996583018570480480495680930152641741773687885317978677923367506007857792309210414374889655452872545953962948099503802855867092401712262794269167312380349448139738620251187600917006289236662077159772686898626008224784016131882238814485532864526695342310442996928189882839884324306703595830566427987607242011289494922532902714033995447394371593200545078938741802364606412645950811803096684047983402826961410840026171007483399408199652111157747759422933997083869489354363294051464478980255141328625576818153748760938332196934156968195293485782618919890851568097893023744000000000",
    "13358903356722134488361658755167016601182202959356442999090636902096770893195922294960368437282901919371950128132289049560337784277915440810120589273550785555223416686855483288397922630001122670790823528659005075224610980974083589896262495846324690148824115138259246452966532724355071977461970741675447410778075838981077726002158076166698202884820357303107342462830845826841797855762655292305164357465556876865304557902560093067334159279172220714694281285986553850603507925994686828000115189188619046883589815631938339102631841333251409772115018486194376784335531104351485896335177732014425031158884120328155897907492463180983783394761724427280901943672334693579623074319287444941779656772668099628797566814636411157980918662774263671979725150203867403570425166329509642434621169712290760873185424659965884987934607248317598803191389771615086735157769431630593829016514354115644564698845125262640832819257325851934741034501288317563423660309117612140742983542968896091873458006016653301733341574507452616650617741285956273637439917333552953909436609088232711809113310395219710104909036444741328338478689710446481894696179924359541944571451820118599015516866047388249827391563553944050655216812216870167765321952422151885163673332061320728511938284362064754183262051135959880118797111577478031133969821947220180091887369185720736051674403596534609813821737011499414402551136134693014629507820185001047608277444851116031076305618428566773587932242353557606949798489564698768113903186655518565691986914463905288617510113971798585445475001863503151607820743637057755884073703262602759911058825678989363494000724685515590906865885356454436562748557523979372878799274106082462712071210111845707140646960633843556974053689918259681799657268705043993702626501432743053089895702152206249017267989943297422077492744512924365562900282915247259528362184377683176920818204822627769033246388651777349164496541588514166204622661661491200000000",
    "66418230788072250172357499402243195303592626169744894802094005826509624123016967676150753449984976775450807997990568830672132277329084128167887642261779811823194799010276907960019377525137484293495275522530152792351823168661729401345009539932844753273969376786977176022343724854789854240313420816025085573451785946861738843254221518346728236768203196641533070917531987588158920659989064049314056478628205734548237423886264104281285479220123524701290747964378991524317970418956385116273451323501484982486653152423111663860982827441110685606510936912247720900273751723670317241074321052146759471887759644951720303217214393951414638502886517543732622229451031696755165202243036789947738708467655610430502373427544560300970980962551680675911004241010676694241055727255644135292339489907907761309318544269245045292512206579592978386235482872163172273443085541979970812983212290189975540761882126443715521271535353558452929848660749282478095958556156761113885540164954946007756307488732107876588574709018711191869972980968918581388915540238421999285630332171289783779592053495508403852574862792808822518524129482648532991659695162204428813210161074946249052856154919161970860924494952356836912847705961032108938078303970988566022181349735065638319628291608644083962787557314398540145468336115215842995982200746053817104202683267394741840060462438148049043947821681418602331108067570689667208737547162826563424133733088579593008793539022294798978228189385872981408560796077684300715774581638031850152913571233867115697037646886030464988946000397476739197867549784806214351046086782488726539234060041631715430599079439655139064410136274064914323257523352415864356654013486185947439870346714044805172894049015657609765762680734606466383620077799280745043232511943467727392793171372195513274854928308572986600553103604180419019433525099036162872109942822450128690209173828041657808365929221607968498922006729515908307904239434055680000000",
    "240913771325173070436069281887498854524417166559567940244834137538680477904390316181347485813453836376073595371112647071437118809827475552891452842723892500667355779198068904967533619399770166715675808437439203533499935994708522932549945639882375146540986917188566200408284770457172219633061962906047025186807776859723869912238028835255463245676382175731011657366666093910454657349302701614236766541420931219623966302976590460879030815785280300423474239527823840985915523324781574104680378053750044319609564916179280168050778909858562758330427448127936319986874506191966393414728441875337917981093309778404404556192322652728302720118620622895374573881181040293254542256852527268920441277116601101032623805347023797110911925450624090070637710690335856580532342592636970241090268301221872728417132315818911595080062973000914673511836906359558251113764151251796995772430148977194756366277564735589663964723180124984532427714059793980879648392383416930823502682316887353299878299597782125404539919176598471233155786167723761018928495887770727204116825975374130767245068136097828151653287149181382690799405851013246181036493658222415060681865448096327030459918428410053234295636233312739705949330013002999161414914865474927632708651112137536007599969936795114047199586958425766378309057795396724043600943468551452245574990230247105417806373051845604160134339210250357266149927641875075748491273862847799099979414094336712267615911065199083144765883749447691853815235295568799703691885336663033668066894939805118225298690586020769821655535649563821467827489688980593432731042695384354541436467160220614807132642770301001372005489422863132836513430627720935558530817142029543972121247773456437395813389588641995399474845903524488906065958362872855773580124687763354179009021016481843556010243295848696949772139752519875074129235016984089045065296652732805975417656814369967342272489486232566602744253963679087150690928403730900992000000",
    "679691690395140647076496330543268067305230552937229376659354618064987308394640084689847124024476220666651121647645757000410134905552470070137778815985378846658520732136361904631070652384631887749599076212031153508724513548692466594917523338236025691445693451500475251954804389867364418361270899667628441202962807981715945120185484602566096852755197049688790986677844903482524563053954959562641258905277776669208769255885475822696883146260565114386531525639527182966731477879240479689508173048333882973202033695019472294187958109598733855085500268822685588345725258199333605186606094164183406589017134963161842647341461167929657256778356234510792946967754130445006105475246152720585363316462073627097831635992946674111547476685217471246336850643986175650654731368714613719362010562541283754249219915548589887342887336956488149520238911705197976505717421072106586568378255256206609029343473544222972501901800875673120294203763658263473531138354929073758955293875098218729104462318112761014326078189123623883407931958341557043323980276891719885290109415566687140073662471907260308681103910622529563921350199920729650935551470515295287579990941408061657427102111387900124400051755797495566700720944398351019633648632659696524323612861727552866937898969839358420565661009007906204520134682504061553288615787847603417899232430827300964296871785128303018167446764707095352995667499163914638566750882773848289577754394346676057243886955229125962250816695219852831719936426494250596976363779152289271952511003789499546861415983309377358381913106567817334404783089783173991213257508143417336558870403196207995019693524651517192976552254586859118462274683083798959595564942743829922778953302543839965060053502852643821535374684996550500768801633410247084641712924429392456214410222850192527149134301372610988249394779488850566510094856283954880436782485774283620484128738052677973702622981016922738847989024194481830858996067933182976000000",
    "1552905605256260616860450757309625616912377126983452776015277887005801407614363432443006343028079045257110375403857201356737425172369987920764299427071433878120191658583242392814951757286291962781415375535995465576429036654506914041084101298160654033805243929995831610895005298606966326247389475648367566812660443643082268004986292657130280320858229143682798728724126990142305757878253802049884253162471416936360321554110835609947476545925731518858532697735980953945088694494512800703701078718680384096173291395034569463242740354580228995790929126524349147594190099744582832064299288776627379530416684070584869373336601504338756335790556951663284255703386156788044987646316920265433340461409581593944344180372408696217394505121184532232770264395236322209729993431152577803580081273574007017756770329548287685018798326528967333773584134830978427174144972123928540791575301595226684357809726536832939477328343938183598168655552568301090919296102979762192869454453882652221479112577476990476787230883545207251255714241827024781315909497055754716062862309148780689059482592844394468994757439398711217314057898476920495253919648066565258296370567719896442723196924885087284172849583987816175013077643735138352158849333679771656149817932301575872963872315595414825767668021398324907698902117523327232170390120141154799817726584948655755975318297934399300993494681173599561024003559058120330032062928019855455118255586537542014907933679606644565511958365748096691093499669468884794403731131181627509111828390796437812477360080842095775251140395450139857807519460966084578429055857162440796300192528717954430982446841492468381036160700137049456720585332599821628112626141988434197978866529121736378652663978146676751490075740329755540928383285399975673932178808622029676179522325540993053344909788214796356792727820038722374436866698576984026174681860204966059156315270814420041929504397751037986712537855836650244200245042163943111680000",
    "2953663604561890822133808899674672563725604226985262739126685267098806846905906288137240541202257721224977936091124143551719739692602599618912439239651070767117936015278092402701462399024541118909334620796227149418726722285097399872306679020116557565440413863186600587432625540938306801644813954495555117834659695966821438315396375924180497362616426798444041373342026883269872679381905032909610990270862415748954210311657744535076336773635264273900707220609948340225351390493949135632354429503418015002121805816854577941841005500634971971729170710549053303446171338979456980407605058339986199866879914863285568225243126364027670941593274564394157904150007463528779005142504928630181861936517978746012660751655159703864737781615874101720759096941372632860814587384502143417947878156432482502934178496392155222152581348877071782971514477472422189567370871537774315641466877332018363545769869575322729153980338409071484326655504656524196742753042571568511918348962157084473547314547876216068949206198393100881624085125481428502128144926367542061987051097606106893184590615711338794445170157797818490920416329624435980212643212454801345888852945634659654838935901342090007424186925911907629819458432885365960369940330556985611359725712755645938858632943050797094089446052398617770073808341899560633802175027746763857950851977854675487375449355123485387665092319623916042977868492209574378923572201815916048437875118795020230047437997025125747345524503654157387342556847900139002473461601368154610282788366718004968705372487191769654610553517302182112244666528919469163485284620645071147445869063980877697499922402437044984357696346353764708274242070333253567647618986954565947998027970580853239962324528054294608239766002201744203180588543061765331660658676445965559628029544851804184668347911195086489912125963366070882893742131757333526698375161921046817607974632613483907119248323220746588226278065806208416887833531460301880832000",
    "4771633934359383498819632563351063002866060072992681761154722883297619886143816376420287032801198692403349326917691301095115963399322731456651549333656026379374817353762052310788219868441629994988830460752231272309143863715641308426169051461693523429726174582676798240128626258758515864023102953052467389960713503977207991123188197832593591515421549511816352579195294846031077975926339387824643281667694592675336215103518872467401930308498953233014947518144839333865332331599141885834838690017803472209388108496364074750300042275543046777138505836871619373772942916631639981730329732497305590952740556591717994763173199851156838112664139249539993430470284796922938082306781356065465675057522570945072264089661814998553302577294988311456483471308589362823748758460649186539089855936242616038026053546492724141120218389354698295137017922079764384708468200708202282088596420776546809518181390978045413062414424899893882190927892175738914414389075292640056430213361656121123905689631351425362905711387939007999878692097903642375479205989645639875115568145030807619569338027511418350285513798093123465978752879450815209773056372075510510914626734442182871634624764625087705837845199073008189793592984055892726925617054527696373830479674360019302394220010610685910615888765252771192425820228802317420388066921897936135876444162501775396480137724769955806986903788836625966216197532851757931939668561934702866182124622901120203124871268440391952709956340929221460864387113408886238109861206602370397840216411313396929936647258841677329849376743388139299111897094414903892631131760888263019003754358503006526223081397760028051006721976940850139943259820412137724654942865069043024886196895359584732778170949226407972885330042400916578838444985112170385276176731881061828195249126210799609680521414200238161852401384531759801909479600494122376798449622256129406362622233299996995389543755935969382395737957942550885315550427763347536460800",
    "6647232042650746643297144872709178868401140836561019840047826429163603480087059995694466982226929836817661764447200809464314452121515169515714613806194411571676845664248704076790801009029167675289515047911094984099306272883499611165550298699319133706009283503309954597811683058831383206343341297323566281014712324106509880755588630111181905593023979448785690672615833561691287284399998980000017524160683306842011702072469873068741465879109498009588578534580981064481225975063072319414867175486740207698131122832634174165446571827924255963506938937599476919141853666158769586997280774382206809081708805399204896810965110581553045396809625919080799262871467572648348325174415873633753726457868737962524208855402614621485031505437140875972466359880742708979793639324277125832400138187380741224850757723502312278638179471039658915342038824728070324079175573921519203357053366715602119173066776100491372159991332102725625943949070414522488860110554406994450003535546328362711663352869843781807032445652182613713667220471328644920121907191063649646378775839589748600820267301683608622097778794960943157356284136557775587549492958484335137823324199508406739703143050343266787627654548538631501808798404605226981529763216437604547624522353953693372202151010564303501163832230422705738941600834263976913360072691208674090325582360807128645823640465273651544846838115703518408105934174030052250614335011618098147262329348348724237916901394809329800978150435668852615829587153786105761765509700974271694784178513299440080745844013336084837384289653218768621877207483068163223715452784526073189163789003699138292374833138600286827850650368839018804575522339710387121916945312933476407752986281015385951485025709873239497190826381948182259056103829622240279520596809132387905892415306865856305045294200857625411976500810961763288921520563378634928098542698634480882372987815702570361871051482082453965920062771618603395732964820535532247260160",
    "8079786527209271024270408345533167996373392789672184939376883534342094403742927435435630766881475513902774833417442619789888471394317143156444991123784159855362118849404552245340052599640535651118094107717903060431597869578708580601644950724875465882755592287840095938932410805472742205286394988516673271820512211244365454967328325866074410360766374267922196945076218035910418679921929831059241119717506491719739613330714432619941668002339787442753193259611524181329927001005783243213389437142635334459571618799582573165491637086018326704126801742904934744456034439166484198451992710392344551621718333414297081439810108233928424502958062923341050896885772027034107140454803571853619400637303581173573695150211044716168424801406085924053710673755940761004557704191323722191918360530662268047520849425069336985573446886175665385144188960971148294765754236937567169470607786979402186810317909599443748436947314065989028346177414347940113551450175698265752136783807123301676443020065221004916827271984754988176122454280532107807038235838296245850414807544521139899387957225761411678139480795040190971896031521089003716215550313017392816250748664290679027528442713794899474864352830422134603025446505302006561391041144125622164782507970420391992099083152968026688782314504597256198058418315146915209893043926124880702372154971217060152653002769709731738071854744968136705623504435127641809591062603829882639127132712902785462332440435259506140181631714360070320745897510772535342105556017582890985838455534024485813294932152271854991988117643229682969147675209418184977945335419534454436044273703389256296110197187207094364386397127741207158494059109922086361858690169191858751213013654043757128360491548406050585202637536238468403488641263550695596910417167350332188164359190760292123075074556986251923261024448631379892797780214531814271358178007146423256351704805741093426211922714124262068772086269384589387001056803902963363635200",
    "8649978464182507304365171284289355441668132220960734531116275696361048740549124249814932487069556118620282777643707757790082907907131472278977926712738358577218873753606785578154446433650604968979212175317283032243176720375096702200892665600514582988709741010201761361950615945627030311321029601688585285230236437846749978984916769000542597665838948495149226014437414324839803924065319297302282748708928939998536651316051782133993793787191366129547134429923970234933220620956481781673027540851289742867502995607097537515921480371876030525301509977826141635350916262118417845988716056966019211186563581729063000603725056558520742126300501682014688756247435455266733487041425357838402844403441519140698290010491199112613011156020782522554832460895635044917652552269378027597580614522637836437276932619006403862713431375453150323545555802714760454657459125525418428428931365065127675951688817934703044503724377992679838038287338661966933015746290889615726984993338471318321822417804910516242566562944861999657192186576134326562383971673581005963031706440076257810924811594860079769595769441073702939680825295414735051228098027843234943748605031096497470350538733211662021516232541778073465933521264167734739501658268942383278861421287349166188306039484404160241023873853407354128469073372380792699202039415362175095006580119746665186213941125525590600609997230315262325564738430108773039329198995155961078175110054439990667557528495295304533562486600450175962134417986745117862160178312180909989289999890315525457686355386539777442438656597763950959684817214178472243709579300303710363965741994525960674908034765236037247005473219059837287982588485454372473931590809718210300562744436398450594637258737573859603385801462761543994394591526071365077758974658865387982609048891473664216052475013876367317225408408090404235881037202656347126186618691696288324309443025010632421006047712063563098467114351203237796623850386198100843302912",
    "8218229041941761835224526912020913844258522918633399786685577552276424248438592992422450031345784002826492319989957994355509195390589937192657902315926256497856103527050211323114793525455290025968268672136412760806814401186671115637162210599134029672592755124374980352980126170812152500549681762257778429927803739115870925630076952716354900927904590489380320520702889084019636478031272432609046128710454282051845910603569962629247483510436398380585179974777151840475205088034880762815638513712146388654528281193595066122196815143194305924491360115935833912300721407260281364101684746766875386298384547331097241576787399156681907735380656251223050732147854737299372150569536396796272306604811523955830155562601823860181031408442216237346900037552664476391332127207370881393712553554582824628699179030203605848913585517914733865216966780807273630012238981578164423035083780390631805158029271499632189147541508709778844717079072424232865568656717510573928123233514862724166568542160665237169727371678248819733496950978976945693771925374737730902328682221563442871107517985727435377100253393400906302229554793065302057984771790731329216942022861759592939915478725748845194332866084538189609596147574263111078394918526296942075902856683880750811622581790488619388006530507383844024450575549254467748696241287749015621032960731827303284891001028066198573130465348388685989081655802592730238556973065835069210310819005681949591325063618893892868208385871372456467891895799248248967434328362802417134656450036642263854674373105738390244291424821463609949682384312878698264480673220551183811854102167542581429016921962680346434003142001466609443490330448370664454204265930104704455273315285959500965683562612019892506545062784304114653520862551915759770982915251819954246415154541947492432248260031455672727445456750423379513444728954317399159526606577215554366524516279983465182095153336101943912269416685233149125327603070022253375505664",
    "6972430226747920568636571340972089941402689519123139707189624344864810880893177051539155341505476002619001881751687360166582189307316062108585595077447128983903813432585419731414815005252262893707408674011082395022040680641133176241026501480588479847212155831193323765426465703884209407677401805324379053364304460993019417534845817892453060147485964947775557607820088441031462724138302000167405746554136994578927334096642343714399118621429454649697421919710485614823039867202239530486625140689640912723860392670943984435661147993521802099497024665081641450792141359054574659513303034000569572884497340024223031850962388379665618440602990002944538121489886051964242962614782618317476356701169336631758813272038927112356897946056369824131166991775038064645170166024427807516633384096596640567905142190070802505363112226429301172339108483544861375279726588523469407551154410531787614782817355548247987901951947939472899179557259574734167367906122158872927033603414082756378250235125843787706471004725500730649199779501855869166115789141188370995330528437645366672159101417894247858233478681266321221014245089936597216415224199416888377926608670142933728002018110613815468213432855471366746874853087367866945684741919626721357999178038345638176682443065108395949160988198784410695829207162678679517762885024643985863967717021059380694283767529879120179499875281665055675916431445275579373375258643864734998403124728776711621542179271636911349167130018906695120177214440306839513301919830385919976537931400641340251523341965013457164148949454060938023668737732347350431165938927363419301051912155160123807260564063011679154190651545057869582472666058225575187017707376503182096557389993882177928779435670652691277236279167173045608929363056002936347611948297753273705447096922190993816463762900661760398210120772135329517987707975544212609520901302815133367302195452781876576946510028667900320673532336529564962864708845117956333512128",
    "5309541666032920040408282671771968860487615979979976853523933052408236778033231701254054450825808653138450980864356630232579616166561133020755797644854011364260744838534659001089822035741302040048053487220874279143845948577374173302657919425978916264949604496533879003054457424276206751772010261925270928318245586313937748242614786406171825024295413432857982959230220634322110106576078288237129991967871510637491072607286643029186547871248973455932919077461024306391372908933024770072718064432726180552229758218800374930729845284315142793973636407569255593868850348152039229011721476603951651531688502307465482531214305242177865066133337862551056515481015396579905104967079896243616086663111312078390614763135764601198754515089731642807541552734842335204015567559691843966355712512303680835961074657021371987726308485498789236696508954495127775030636499573777607039919050768222989226648863021510506290335812283071690341461221972904817699578838680230115501408569094247307878038833006122572724271410226416942586608385856886753486522758159211968782632396550655784192687945485928802533825117022493325655761740372083658719372416582893188772662829633811606102294362945909164364330114378175925809903063838008681576030545211849861285622269356888981789962828899211831774909594387101758940812631755435525723989330730561814629854585840050513164126640274399653916198128533811455016064331339364702875183442970232928438378541771775786659060528427186162897238277361972839565496848611811996617884713338812403332828069581026984446691709185678724702556569191462509047540003440948661426602590856371661734746561530334255916147167105786729762567760568099203639240560685642690034050273049889865954397042399622673407211774328840124624580872875592974606480764244572290211749579280646096641581570008418474092173955310640932929406998282027372493576921553807555083098699587526967928607636065926533949135855624290958226889498067901274714434771315366135392896",
    "3644531151594722123779655234429907393402987394529104886993656766365472746342422657724145577837298988874181981300080131982304543730578451648967397995152318100751761293750499821411251157819414195203908955920658123103081872542287001997030086401306847815266736535242018068935526656537430635633428224632350920331975843394021013827890470740499367260343485833426795212614318207285692053726235719315329408292137845582095938486385652398223008182791334984164829304650507222228179154428625383736628578659713141568743731547107938825920055429278908278393478613054767176707545926314574277070380597774727688176189689810819392857793225582918168194001429204277791973015554096311014632561989597981314679090546048093191813705484931165664178909862838790753288560883119827012751340070126417509408780356913370702514088477275002794539837627199590306260877027619248453258646329515343647418540514001281823261099689002477528898998128548043405630691241460707574913614795660664322076743632141926510380076978091588611740406401497886078906253184217798798007858174523231527271748973548734507956795606447103518760662963303593837386021379301584803326186431278065195294931853181359652864931382587396108224891024703734910127981068045880310792089751314529765938488106101665063988998157214457067216635411479662177275892808435039634662616596349374734931910028098948597441953384002781727149349628317199245472251521305770863193927606559917323582736662762355721410430150010966048955217557395744453747919624658264804810999882835165492436541811349773861570027961779191785151673964852096832359818242503077608934959173869299950923921018533728266468412522415889705619687376903169920212544253267806989618512944026026339411186359955951911559201291219477080048180411697754881982156300314156053060917807113563218350339544555201011568735607269221715547956895809500276419361455987480086699962543316092461321110320732235077279087143170366095656866493577580848628940128080755820925824",
    "2262926168363859013520380721181927812263859819055645525817371778786163147164870160765312948419240888741004213876588008820954881031324618406638567792056513043157498668095758492735144408393858190292528454673013577833868522887368100455718066896301774705418353629101365253334913746506345559040526027506427116597407952225557519716516882766479223845290248093082687429871157513328592705161786838865257220481276815014188042292863108168263125472524464042244392676492636203367014861766015605449461388037993766222169258335660137432133306685469097813137193554370237450378697761565758922785726446992070874492130811074025793474467711618098563622566309583752597286930192981035426550448031968983955966546018167380831177030114505486648979619033719818467750060625415750571875669892232290058708398414862484107331699347214901496089220388456970025848697227666960983379651995613619410580080964789387685717015353729731333277538956749865893944295214828166114617662195271602196992565176169050360113847740225610232284817090086186497454105858168153779975137467837170029150914559465120763678077772217459385251485384302135695417038844192539890034900163011557658389198284761197139532832535281306104425041006451434952722141127414344953791498891554975499104799799883400538883382203541818829792250347871940101230990457805438985149027354162388908628618154855302337374528361339359094247119510818477697686040777979827788122070901346081883473076080955207765844498462720781040459291046104102346460191429317943464420169324251784126458609156556487732004860648370724848217041880232339892733078043845345092533438458619419362955867610898536748122630455951215297074040310898237748189747576148830010369863448616443384977633753500110699723022485113507064798678914427227176701217124206810799026727911520137719575430150276933194892472358695229702495890944719119055772179674039228305091184292436717901334121259617084568180530714582684147932704024958029372444113081672148483713028",
    "1274713808106193869449397324095284548748174934516624376770384007577404700751795711113559929038646550019867710778737623786001329973459078978116171708804338305672329127904507440631159235459391577004259217425716618557004212999977729900071887517457785264326998965577731850406640790286337672540358845021553147833202131536995729029592142341121546687715336156039138703294240297241820428401104029820639164221197790703934046088299602661427290159676165799800452498532894517859045205885881042170391961716700907232383506891538788190674261111515737215432536670549149394361039236493592220934480967389750371489723466091329743092827632534985665811697427823369484694519292404885015058739295711585935986062634833235287511194295429405349564423382233915689128127007157215745176215258984417986708655796953007503881889878079016606078721646959824044174332760102741022449312088882382178687222341870604934145927967454612768966672047644584900577193322331678875613952077678900482929633870488784011736768586222958419412978245162834727500232120542766242367497585274653361523853090767406580360828428444914540025217938819185404485650593777751541282529500282733766619888211729247069860984144380776540205423465981840207204489052404904453024981882815267288393844007342277089537730065047249496663094768064425787565460407444881648018045699827192836069833197039723743748024760330388889907005365253434586263410469328942408355798130387297007225111708940142232861253307141834881973398576701324112769715998569380184091433103260539070040165668621814018372914989571971517366012133562814082239154454369469375389109643457625522901038072763795401432398803744828120316512468705013819694365634282260623736830184971929856577014779340353649763162779575130996898059253834176905834815047605377972833287873197294014677633114125256986302980504082709832601741988903444792236743658719475920233014669186524401102068090528841101040469094958858361508629637839241858008354865302781022147896",
    "652999322703204240440343852405984546175116480902098899770239066072878380590396581206171152861475556746236542784064223809405241635532262837405355386568318777570488106259495270616172454803539648636447316640075453250026687201007959376918784310674939762924654248721125176652478255139730143199006217109044776232567121477050654447116016311671995846827177703668470361599491406162399279688010872684235652824523245449023078439476921447486902774731414757697513187631072174233512750648585970917789417313180228887365009117447967536783819057926928212232351489351100209969380674345033002139982732497163435774900531015000074371548495903840911797883026063540640745077990339149591839927324032986257823411816478348186050145092212595408745563304542308795015284493564833203662705236099863312132561808362636749932188031559145489980937482089696741535655519898933347227855244257392842783146097623184812410331970502046981197779248711807569569546795166845485389916370381092310682962460540511967854284482034111143230421519052382857613326762916550619542615788993894992829771137585746341521107964176219313949054288093277974560234203038470365226148950347662696354058953912940423151367259214792826242039574396389164484120807490227583593348949605618026772543500495753043424970206442983348570375190064666633716469626206828212453579243467520511755005802404656253501660759606286340120981610580648973178355858200215980980074907451824733255731516577848378321531532070793864800744926262347180599374190600678365980853948790056300062007080504107561775691340856964913251718673015870743416199102192866882190736961664512270690390727163040646590979015050459194389003991935834868693519601935953146569608195734077785050131315045197298825494981930038800239438444053637387938409360333993531026761783365168885784762432811113702808568542492049951069868948024460022755078633097815848857344265884369138015974834926335749610078160764395450273232589125601063071568656583134592737842",
    "304801869251520373949803840413330811717347539567501932396616509142497938840294165600949652008690136615223553989836652070334000226423436577061011272134466221576520487928151289762465130838155624996484150178409871637026482619415059176425337601122458579213602585400951483353792558823310638590517575264722140149943008566186827023909066487387600847410370583520162946325427079852991674523299414407115356219776396021303071937814116935121918846431814885427277438016408485115617867579014763893738441817851400576843242983500040214520943471056490436460408343176430434238016793445903032162156694630971394990707397703372407351898100861177259312644863076797323421965651413145365867690470581709333228831800597107946299792779739059622367342235743328198394140303376135742257953249140547470745620541071130294581187005595080052585502116861205717333255163241246692748932509551602697370049990098685804580430982680871980617669949960155385550066714300368122378478328542964936338032233524946147577000429169022855145496852056465359792889944173718397915240314661476155592512786987343786286215501804610117001265164505436371797038361158375045324385266007721878825836437405995811078641953758227659392881089475681398745333848482895424044198895277872137567588066064790606160906118657458607524937784943445513958957160285105175125295115803058990558285666856406067883744554346721270593696535209746600799889592113859169931881685846967918575756744265208743484747328055500933539277215470070240928102919660803127885301563772718874777030834602212794175339331992993747364385598865522019965087821542964257937310545702054554050245037050236760700409082740320326080480901541303802555320075800486123018365785367600400672338771604627241485446975259089486288795555895681008761517785129375285766649454982225831808824173988175575416950227856973913741825001769709697524993921098323447229563738620888453105355344115306112737647604969287935577599169414478174745405229037335417218321",
    "129837111435538299689606499409990889374094170876275212959426795293305677435565160862262417419357969850337825167656021508467290727393016835753482032033528101025434874856549549547961310625490019392924236815563407676301398923896611855885849696814723807716921269257146950821574027868365713918667191410773756612915394253734369621251330691701995999701950062656660610129254366905914280406313291092173061981140663240051415535998806006044638474107016289504120772099718437641368046968968760936192359727671953183475005110404873556378709863754145691735607598156627023524586245818137454585696897120614686081408903579199924237823200511671871528742704964379516045824465810810331416243584776018475136177837661496491517573274184298961237117952319731373319726330272588492079417034315925995554310500426613852361624472449804232398232373474837124472663701292316495799671389918029395924769785990293600582353198612437941534082748119889265863491304479750364287288510234635134107222503741535265561158389856246292188074555191746575909666729577363995551121291307965149180802064378168831251151332380133621337859114881578601253650403884689010033624140371901628503001344577090810146001783475824401398935127864953749163121049429782625975925540484908600656220531907505387453469591661587380398583653933992368182094082395397646843577381665371342972824966246317394001907313261338275138318704367165776130466686394731831423060143955341169743832197861958658806733381714471002088535335135338128920174757912303247739432856272321757483674214983466333505675878339588602111645360497208887402397020196456114890244147440316128380041229023391512237911944317414777960724375494375048510909342661468190737055679897193294760901963791934285204060689646556056285503936217676776601874176250116687206170724209133512233786345736333067864415059374626560760076081073540024684364495168199070886762562226490181490545412365080944697067844694057586717665349181501740396642574613356900779437",
    "50532190520609282533010660177805452641234593732699312529517320755452556329945863238653748609051861883242781039139086942040975155980289909235914386084694139576128914527206310865494306687807157139023725896879791406947050065755790870420257172539530487156539594694867259916161785573839612231361461286659050895793260197653542630957052219918356124335138184531020696686477342315626155584140134029788612532137594258339700687420171107284565579059359821777029570147480579840925465394162111258419123886429076360984747137702203699731753878080302488324976787361685616580598851895080924026101359219682986949199169365829402111194245711595500610619158264318554508996927979884857028806758091699737938312667262703517303538515854326029177338084550297439516861520325471357149413528811857112635107417705049378643599203823726285908579634368533715769879967107946692717459437152732782624959666745551174850798995980943130922098703090366386538843595845643156521561099131812227267690108561457189554749978464905086659328082028018818215454426449310764445679446070027647718037705807186540199968393810904335323049161949276001245965990950875629050051388047222774229897662623220547319662749756356111298649694771100727411640550866741021248318149984223306850949547633109287680287085619357986856606827070643891335206630243929327732044795703251842541202245564256136515682180989605517585791773044846058147102355927305624229166483499740267052773871721718315364357035983900303001738602614543137079906384122606026523461284361179660928810685271264844808178129062612257433216281619888717628677285051991832558444345237960359447175162847607492688282596847931342692994692179894999927559015296185986708605306981675936600190747638267729062945580770146079490649600409150803930297700794802860201651842516994930832955416393864895042783443741704367317145780659315912103741829206724263191877442827938431371355226932891527379625049920201996807149183316437575842393347957212970822879",
    "17984110617777038868079652915396140273437623362984460926833025212955718043480098471744715149922802835296768819215799532971561819915843606009458126995023095268592176134402065131083728249128080373973714244041947862530449288433750285408179998650183387587878071592704807852674407941085713863048502107935253573050349367687643033088598185118257024522092124186202602407959214987346194764667577290792506796458950313582585736855408650271268269492759524370484007819362601642575132944722835905953052162553463887101952270851358830544704170962353583333099119971657779857432503785801051582135262543173837874578221363966320276243053058292237721597889510125665255489270818511048889751781237253444778252287463215147068429787163565285813143333603304057011419860648683039594591029555592164813006546160647468522387423662304614123741877044795263556890062094112392159837026326081075001530791843748199284831147807974133717511964229811363213755087076226945121038215002933730347013025004710462928720880207221073392460238156961658832800725676048392416352462072675413122032337527390055194317326402760373047608843564649768523821402659410160385440114279858305776419370307926587859225958120937406448614514970434121005804223971151580761744344048258401951336376539954703038051342883561398014812381091723563906280553804329145098487916980540533523645233368868751757509844284004764121323040673601039826169371313500658856781440093760181641929096947038093421135388792615546689371991931938782075147650530151392161948438997820950883966964566168695850949168924513012673280202736898809713991962402368836057787837663956833344211749959901116803908979974162793451867096287120666663506282258108308291303850334248605743243389702251544400688848492560884959209622349973147958227910038149337435595741802805517915661010857043974114085176559022430634300504841895269544424449246335997042029804964823995562788785472101770194344386387370360752682288813102602567283130426130509972618",
    "5855775162339027915127470651767905936896599254148428714007614754966975828999960966258567085393826233075688717646938059873240227000344545823266518212694930906936040671300702150917117149958663446869271992722823362844958409123477352870439716300268768414708591162366299014965096247939437582810066102928674950583481161732907174515510213246999116764352153095014338333884212153545166262756916989704504176845926955360107207991839338748530445265562793528276493024505738009305283886849162848986486246172137486671514178711189473859313067802934772031765613670203834780456132235944481429778109304085217640740499988764522982891837940406154014711368085145056434031974688962017127079208324012279399684040584514884676671335111416104353593744885312973102940093656607176929254013752199750124435903332568773255657302607026766978295264919118710658878374825068010227804163726297056343896519355398151123162293068884676998012360833719825810281111772887222099526683923616272727755490177026774846248970251359486388229501047855862025430425138953604808154736207966464447490344008680291746207980839673445875082300269670578998072302117271131937369252479990997071362524687346278871912019011167899891682539922307156130348974370457694734371491454730129252988131439722715653308539938457650343535601796739513811017072207541980700938097635015451684825138897155344981042042221034372729347869585699301418540099278988254492603857723905855157237984614020098313977785995179669700655978298213344342204331513557048131895141477402086458808520450971440379745611726328067583201131142014591909206574992457438806502321620734828597690250930137774349970476690670223797269336439700992110333975370862642679176648334633181639841152197204609265050503212130309512913807109322317909853645172753767856623769788247441021659436983952280809159795475738992747756387742006291796399353244796721992031180788388585004966612025541166718869457202043602197599134275357824498257251028790321275073",
    "1744783138905375497876200924792477937883645724657269430966611888503026552007155149197578065126047626645905285344218073719230405092553469636488722552580227308429502607844529398821655642175792172498155695148360783433571757160675487895595709809930061610471023895505387360092397794517019866625331509926545526101224237249018079615518502815966737242250802977163749267964759875340126765847949515374501798812555255407075631014783492488618438142873905118355108372199396908102432147384119887599119737305746246940574580926605402133747508424112957600331170915017653847907662586768435681450084586633029722017765585974943194638510941153769185799988514670407223414849275588343038897259277581582962847895376600426644066121887533818073312336045618796074067810311809452463780960080517439958854345331118448763594964316731840925298363382966159693104750164512728348879346689559727262147984163828319323305753682922160845718707420928194801160798833989353900641396798567991402314896169747235417647054940167086180758464340464597473845885005591982992756240487410240680423028729965231977508925542417010609980302836994880533963129976684759079292409441385661381032302310257557948185587617836952610763160801413759937494472471077599093260712810699836024203805541828638639131721171849644309536531511333114352786783431328967698920905847905258673939981920901223404679422242708866945506313615412896006669193969955171114201315593294350092563810242850024928109537290184170072480160449759126912648088176724195374948408746619161057311708787230700134574114025712123888478008947514978775231809816737856514447264115680638102290037256089344561110668515164339406532416705489678210377226283747649686017006205964040912482303441448050273891422359486871378995847958350246647580393145734315502755400630726984549517352339220392037398328527173251580279254174390679518654149463477069480289136633737709306287761266103795461639499649019011272239855931129631845808752783835999434181",
    "475677584275514268160732469790690785312265578946434738843813626395145812997605513786607752894837743480103264452765906528998478987989031857061704256112340228451389630428453760869794037998852758965014521292412559762433622133621937308337887192689787276035135985596145079914860871194219798151207151613308633809535951557396663503338781992865474252933075264521957068092240585179475267917902590835335465154648951763210589543413589586078324569334225609135472314719097985910356108783272567186832179696696357990452158935008552508886618706043577225901609764138014921781397802563281644233820314933221109164720667441521782216950888510639237260520790367137227275095444249101780368257995068535268078782979919109149705470798394321782782251270695314021607901522812150470718255044467863683687704982596906785324522745115229873197516272940559931720631809028167871072151403011852612664771543246596788856465662933547055392339038755417493703806425234998923753698329398095621852817294048137590584634390511351619497318763172486301067031355433590243656657985396779734270742611793055880159611185805045009585274513441057644666721710625627202936710757717683141264885389824134891651294386546763094809961464550188042640291257127381942987460463691529408769695511218965628479743927624205315898870108056190941689894805572634897043684194864964721945568914918940814632474730474894333692734035721179938034343535787278412905522690453265954220562945015615955775083306546812218483585413770546973888364699980678417511415862943764662674923887884105526291347596425466324788946190947789798833991986826005674148423583802763131468538204060054736266048830603205562619396660137962128730189139320859024268610234361047372354185353552980223562385091704213630661826570308451333135154032965932802882974678695477348538786025316783840244719251911210515321485654862288721070284044211227278899449669113676389099934584802320997430928983692396024690754699238337358542853080504122862207",
    "118608177467190737022031766578099314338277904752125044132185719460043693770501984963174893170260564421172197342538834631542167172752102564217550419400237114138313067801642858223558793210720545559769633813136812914961089020487609098792576297971403878758536233247022168834092615827373810277468267783785774689427944118943481675990972063914309097520857415287421042860072897276569208665269621991450588693650390354659125948182442984445995881273930761008902376329063134352516324065371690808059829865577267657199382570883272715670272067232252169805583782430339962811740628411183658737544258102088878584743094548951901731210652588762293145208445838888785291513334475558721154428806731110312784841260772173866015249094274751355579522380810873759238839224091229723743920997671230481748743056993576114259604185760064502122951475147464118517088655672934286876483836407015541591743567760038462501382887083248373536564666341413498365809563689905801478933849398584059353629114041069289943447339872069022637967811730666895210801702672275617081755071958740644895314291797508856432370402490957271962032838243140216129970737988819215604714887204276254097049937347233583584052550716296134646903021256925176100308360945000366081247969849979442923793640797232333656680562507698613322378579991255726197863505160231832140653414148406115526672907673555960212792593960712878966587669453192447799954731214026431255784553409197129177532614543822925746877357760493853588424484811220656205652995735469583449914942983319130265272052752823254576171822450203543895189312569997984907343275987366500460050953028014481267383402549541310246706524641981007324775846527785275967777687299731472918047196269813119721249136285955643089035766042628015242311324719050130525995610596236215154637828226853074641010871382621144924097784483014490952666686715588652265827075115134425297938996561029714091250036123974048352994580407058743125701253475502059406003466013750979734",
    "27028588060289624446078568694077417836076812368683710951100235986227051651021275703487596420444498054571622308584243000357669880965993875004493063605914041914002795359438635854151887747969594565142980924827163283210762016473485615870303276325817013752321805374382788077891332602885511265763599653548283036232630372059218176813055736192723089508586265473199794958325346049435734806491771769244716024554656972744870078695277487194878705170823476681919448489901345098806228406446090890911836714117208249685521738690276519660218692432049961617520821274422424165356104152865014556855613013223446260475261450296070974352796157348706608809903751193273249281239102756738293863993746270413563364285033266397848758047910507248153741377951219112365053616021849772329118031925509061627232725387448900784415425900911979309312913770086185877970577449800790633615135567676730828089619166663574068109134212890233897837785701711925289731923731547363788085673569495286084667201648147949065850957906641582045652596694930075149048271568337432744902013880907114208710517612902690309711062519535795407860738585147111808252515483922336170692400674546139999283006100350486922129287985874473311424136186931232008768593804905867300324558274424256400763186560486785906269921793765155604174151300549792041296181620038506443767907503081745062060570943838618774095130824343380636867297335512214193301959222339630392799760567013005160623239395937760622328087905288975249976329872014701111572449219740952071493175295286886511784904397561206757057368726967942784055723292664622707792436997635626368331075499612310361355037498967894844872879193254293162722324772244720948533144968410713701980598181013612671656674784036621050566424432857081458452625440465674107589998104002801755230636323237573559539679671197387765888620644550687250121553217240872218888175811986841679182368448259037351766490434851793698096529585771280533926646085987173300225345320649643890",
    "5622981780146438857806902917370279005425931333075500272307280143447165517219233076336709652450204656495452522759461485970672508845382136104103032571409102945708927984888971570875034695487348724165005828389302671254581035699928116147750849455830227032548511975977970391710971381253884620492339307814802228419810023452736488542511821290029019063023172995129129621126191799688769367626327995219545957660542002483894879050811804552624298888410562373291739966055553216904560849429402828853367009370553325927025361645575162652862652781475805479354191023362499406651416156828187555924993950711484246760373189574831389888564011354116476703033134572654700030224009411897539508347134231207530171286699348703460924742881896453058463388054921258358414894711216869992995297604218424257225488653282764286332160929553812186217924819260539876814323705006518460431952546245066893141442942367818690487865706764799364256345629092745622414684729098802790061259308466697313594978842398092148162811937595819485956899670996683553214523810574999730709794472634801415368245954803096021703820489443845178472960247444625930741188602075523970838271152204612855627140588871272000666144755295687047036351069961149173795321308630995424705403836687634029530463865668699053447540071246524963079659309809595893214534446758342144430664160923021536639673432421644197321610887210696688514899309046184695655625716634291250478348081819771658411232664262608019670019490825508706640984089238003486238616797284682884174096295321310419057643314450684652798472694875706654206808468452813655876067669237582481922541539574747418260635948146929136296851575561135301744003591671910552555073258501134737504140198937759584411291656335434157546712098247658590695341755396474788758204479457177149286583677823019886227178188487933481191317730759120768941187513740558927075838117162600789629874110931734454645416984023966013313829565703344339578783126799660327916713875269615530",
    "1066381592404664872023142365955231556337772463875852723184382171068656698061802206149446825447827582980126388242321094260385577466062771898704173679435142293157944957210320476841008309470171224842670405230684754124325454999676928526627097363403340925981038123371371286974003118513040058132620663784350306140811332749140867387627239096984397135176517076147959873828165353413078853373513028597371281308185771602763635520399193010436417735339683459679251267597853004694970466839494379650966975990531077386148071418758154758248159776275120033808619202807148221280643655379427367167842504863974552993997976025408183069819010472965503520641437507353264058151206913513214014266399718560553166046683412893508264283466326533040845072054712599598113430220934041288487521020429571666735496576897046169772264052853371231340467850751114840242289286346055327057116242751075598817598002932214866021674605160482102044470771437601696644207805153156070413420778292599802351098498310424303462403411510119326057041440414533326485735957778312954737964052224662561640329281193780941463997238946198704695863516301105084219103218242412930971838967637544694886239850998108245559225393314819207276832022713273756046669005523861499375249776094767293752768087378201508839545669118298073796776837383676123798194240123152445745724464692808931374651426534599977729476347580857449893423371805061471432265081566386649001973070077052827370164462524771208572849853008774805651620663766401779135227844946145778340600248240152091242862210852940308762571681367971677373084928051102868645398659036113864094075168980154527086202762381897944033511158405217375803611820009425175206788082648010610474541544880593258247356561018464835472218981483764980116062443937811917043749964675232981315145855255788042118101062344786624071874692368246613920284448374687940713163200284852945350329091008422353234373544736413258409826395669264111039313499114412998564754887364661550",
    "184015169950229562582718031516785063511776563584855789963809843794051529775258732046630607297370507530001382157295534305134110527169439151997148405797906947966402863540768986705968055110997120363157435062232670585259609628295837242059829259362916319586935573202602698334516570424567449859808559276368153217125968269202878529176119843970691644799567801045008178574002906815464158125264285277892109604547809050909781074566409472355862567734226624787422955021933826259522913150439703085716369488012241639287705540060071997339644850500382191729042264492692442422035999647842308456922479213714574521233280924229438148381528821554384341405815320381186834275195858392530965895106384129689350440848120263136056048103276327656997059779846345912717642281992326055703886622657127459577341757044054669120952151108277414882359485130991590818719573365160744719101343569369083375199673747545884090114437091012373761051868076738019500317752956514656813492842421597950133636201201362284120742553307850024344338822335060017741163419503544460079514102035740020072075676642630112165725131018113827478349422958584997965037509713265588873314212787954400783445605841893205320153188061650537322194720021014249634704436347402517973133876842939536759266662499615993079835522051755328306559865208073800936487214875139943656777898644932917218457530996331235740578461734678275302489326175243712189951116923109515620980861549279851509400285526569263625595751154579260334315804768159203357679573869764034785512941453302176384830514494812927558164351017757043533666441676821296879864195265329983852080058443292693110542303454778311960402964423880582017039797706624858121964574544110971605739075670775732334892584278569483239962440421251440266248588868143271794879317806456211649392701823403483468892936784341952027953640429361472905098819788008534260075745832185261887492401660509199339890867069763879885657823376709080380229555457560516813891426803003420",
    "28826037938556143377725680832310042618461713514107349235068078710925233503899273084871614593882410070447409017048051563549029906434645834127691109364719902741966662853827318298861364911690687245613153459371259132638072599443887543636628525597357054001050919302090496133698202117459883037163144084947504025432042234911317204978556644193660274254221546299969100682184699692496384943336542284874191011131409547035994759313096244070164256504907921911346358924183211376074731821921237842405514560514548888608022370527352794591728402772599936720169001112978535740350969282546893775948548929601655945648022025049370679823857888712127422698113241654975851477687745127375486908113286022036322048947752406642241517844806694963214897949521315181869697834729540845415784947520985969494148513946337718425198747271195559222440655371187312766928803172032935987583043069591307285398305001484830421762052251088253854561447398288319392291911553942926836580834249342685305253569118536943265114340493627121129497434512770669135287844244988982321721643234317296819958376898519272125710174447147582722587629514745621045155034447555350233427289507291090567681695043854898302918816089789965898203140772718411189103624940360509858228429939572573284602694918415844049272561094552097726142746794831997675390974747391907834073356025101566272922697922725232610161040406220071922298290161226283143197317315343695532795855574567766452908882314057797418824091969092998243401589806721392138212910938455511129411496865306515809539650541502116604199700560090872051790311312529693995148487558948261758892064875997558602593598484132037222638861178049828028429852833004199607409241686335741086438943381672999597276848670016752973774162422121805642893229502951052149733611764454957583259146319878780886299611283843963172057599151316942028922006242070286643709358982157825930626908288066884374394090816694055972255301339565383912154167910610117579160166686652378",
    "4087676697699682620639058448466869219083415689053173592831118954163923448193965617363815661236806698654869924836303851893400478593070456801990962585220825491756475007772768480291306665336714099816512352024923000106107298808363670401552492780276549705066214797704679749448765342965735783986542924660793081121380485258709408703410153007433747198891823545021651640050247462422688533354013565419540978495287630267060702554848876192424522128953975433234578100637140692836457729965420381824363488321651440628521886942349457805288969535891163545789145504046194351632964996751765078178175682358315864779362098748692121281811474515216513672740238409471745869620423496006243276361857151339974460533169051500284071193906749655453969355970179713257767689575964086287263852285251217582575854651343908806833325217905025078348808954079242516683910988565155827590145480136869913490155001562593275600113896017197172134938891245388788785603358306136741384840005565446754318918446635806344944578702093368657248672946891388364946127208521147255874187233414401043760028997645243808089239998380534701482861780963637214628019785716641080283603234415516368075215397243583033178692861745205687652766433390988718636342889418037750449111948162012551099970964594677279390607483875017107212989674636394868986855667181281783016318137789543044233028944799225162300901359903101570347160342556097420152500101766767710496117129739096225646961394648628945077198039102734647252378619732076980560526436011595152865288668309435600266535495510381928900448246925239997107231916596825437763721412153774779975940477456544757043565441223358559706178585539227127370266420613945376493141935400916597134684622744587745162350032472821456357833174407576140177379044436488743620521782765049394989203682660481578698897728931981638951192771813280210722058388015631041534363340112064121696331678023111538093441555469608436973999058700602149608111863106478843005940863776966",
    "522920239691352196393148808436368120956422490830170594950602275925638304760852940042020521837729314816657411989461328971308738328215398743057442757587243342927369501173812711737198338918241514752361988082718340592955204291649520615395455009620114863672434596906957229037486109152992106942466475435608525126439418355900536736972272193684386174639915570268620864780713774493108919378676873148032381840344445260849275157925594764531524419251867304821208319239564549757286708606018821287577515037517133284923436760881474913474189068552812837718521403240566272567293593507107474591744224803966211644146507419090557182454359300371050273844338765251676280155242970180417822339301441605941756369106313405265693330393886590878551567871704386080167543977775449139728170633766045717106991544544937148119008646007750772216901141829517932025098810847077906697078529453644386242270505534924058167256736465261568077920117017183864543832877265992665628313166016389733534147179722554962486838801858575018981842375391009135053811809974994056304249174232353206496915672295248620085058017621917885081353446503004087202063355324690716448951248812409904588979630228999791338318135396921042882598930389265027467676853929904939593820977255687518123873420465683912864417592556090501232847990606387706395890095374579074498503781454796364411553923936623476858815212072955475293482026753547169783133323316348012769689898338011627106127912462998126484702565606335887617263730583263304076897656733249811522692114076258251544001305115954632718954262416486844879027432096231585484961325206266330066622583273203786835934527648908070877801554115919752802805414208079886055361391787572960099060768465776530735837556197945218655956847057993294277101016176050498368510350890826166800613964668340831815852608406862194775457708361630456047483698087942351686821002341978809544031493583677145996646081485965818633693280452126145230251389866677936178304186665182",
    "60097465283555256704464633385015194927951855298965557382049503260764731748431334714592021648385877895455293636051107864089470349062792798936355643369464023556261484685648390692445083539407012782141843067100670467127576898652873615239114234862084539664724112703877581858900077116068584444476511986715689195080537765295020254669981213535775085523170769980735136950153632654625401858168708918416596477210568033521350120209198991723872435317422254381854837111644770828329246790003526318668639969003515617601276060637747989150267565195869769557655643724049858971504487200972023468917775680708709619309645976628333093705601200525460110824352081804988053710960031733105950169734340026595651117300818164990899419194647050298671327828037690148232179842509182856118930350114560526958679261905161092972083925084071725683722903510312282214785900864463727360396466605418205944978001566677446123478516490504198615570618921849422680227928303650455730687430972591997328760480446287213306749437472425437854469290111133207767224020688210780954291341440273474039644178689519413258385563395972637428022014592443133229528653222433401381771519365641161004409518040173510492407616071686858472901959895753256766334576772569033135027437838065567605969780187060418704936243495912662590028996556600429030224393150787225302666776681178838730575221908117990672577803678174322722855476238474473881952000695005336712545393463075140077689330187631484678361586869647476396259602797980012676210978452652922777924375732721447705365900125184855763178136592278732469192300925103606482082203865345121962983895275131204022574432372501428473095645373232248161699447557675717106493281087793622718580861326538194749908703200598357895702379084192705480821935903971194287890196364953748286126634630638152770735190855238925474154633725235769673805833939171622416659447216044345648428347870586412884422929607586691900041779321971460389483764591773877883256364853174",
    "6173816426775989146064353108734981036513615509735323456158093370587381614340770240088586360977639281444159177349375459918687577536130861401174727187998684921151420475726177842520557934160581126441412515769508630633767979053088080598798666246573097520805497247492584214128934675904339267991982332417832513263370703375356755122020822715405772347624130681244775886218229125038097780909378697890987779920312663847732575252649779240294222742171205003676695062623259813377302698749795779480558781934311843697160185818349140414456505697971774931270597558088969394298696106090857354207637733082579945057446664746693214056939318907524206377014327468986984227455571364285190599742792520914707192036404620582179759529122229512803780478366209152378313464031723396964664413554783027340569252158937680703848000757603548770232226890861387861954672408628329603287973565015922715909475527396015864976764399051051074869254165936871535801753389475806981644398806454509387405771941880671840360333309559738830839930261112252941806279172550905174905580068850685250529796594090581346587835083504507977256947537240606395371440525443267327279139395101261570339032318613715247342469827240806032730262648811334475423237084495260131308850941236757156111563311835383776916268053461304183169175947260517908410856913580212632935487690609499739633151846967813526576467361435948995178123907834242667847585347330364389749474416762353332481279276033556903348071466147328755228244251631082111284528679788860071090636786333436575811528647436834551932348417353232033302382679305526151987194879252115112047384553591309335824030260009600444329899351687612062200266910928119724580852441642286738539148758006113178421411050602671606990707069177573261230416850794119913806840237886954617193340689051370806758795139042257346786996762940282931481470968593417049971679653717573237939581736337101324264439000524606496589635109443017036668414158400468687589072778141",
    "563472424037971752483342696435025174253549990109930584402868814649774508504637804217922405277039154358599981108530765339549709203348053079151440778745687696149882641696199704250575330423433885445673793652608097794111583873597109179747917527858273641235646239435368128976332028022163081571888273234985323651658623535156484133920527535877509233727801335301602537661654440220191752521185360768595278184951930070113164727315664127925713657409481021151506943485934112111622936038916474448006810395481288624513270288797092875893155931066858641543747737241344838042922172875211998018108031135959835029264750773473638747775475784712538466384925351642287379660922913121840612190292153549319731306991906732408604512004165893000962546701043703249906950075760076173286516687424613328797342602438246970861725300629168707372053494804761629225493053937309714397850696128525604125317647065346180597668309355139948149011344332601877237117141656407156988770423534485326746743797537805520626772211839658217003447576067272412568495042483703145203080398961744555013119796453724965092744356868667491055365521467853984000203072762372219548616705834581649054097579909961123004893870928568340352493793667688658242128061436368104281818372181760066028238591378303579048609059121368544879121099199329378684018420996553581448284989244315452922769801220903663802410935661432898861562723178930187216623496925693695246072002484314543000880594155820379593137595292877167160294028443570911008120072244546576118437631324915452767136531105907186828508942077319526284354533778083354907987962501993784582023634821080679765596778726827375342653297297728291618225169211314210996244171576102461319509502276625735404379413713388409093027321698844269674636848115739877310276425417233501784126848882500910757629045423320963262249694788466058957326201064078253374765619385907107449884647333038476984540438520042989122730351967471022256251567870959758172169721577",
    "45348210256130702837930313016932294940850111573205412918480329219190766974836465995969939525791556478098909916936732365999574887107520205401426251025627333790337184461428337383419317562137823409749033004765005919652507154781567342474955419518332050074316025063070044773611203598633135854345838856405611206949371781403679911677995241174832337347188416696722240187326335650775851472454895691575630690492880910011149692310377490764270990724865228038350368233064495900455369656214032812330464413739024778664712073770536262675231098065457164864639410816630057462583559124365219768977366358061531605637217342707870513320825604069890059430030573758183136585518429286478541716999873014041573894788825491767778184974542976792681643426468502842988394603155210679784367938742166241965025499075724468103046917339668121131737838144572202021598707779553531908190982876457550936826935284352934867439624040223194192764468608626691642925053061276069123805656342292360684637952657043812762129551273632507219032186167971174909295840351755147192528370805828318504808769411668359718410032886643085392033172223097434850020642820167900429936903816134393652341503549703368179296499098126798431149549472785493988390135939360283414884045291530081239146816498053814701003728169500705010239185048360403019138832449658955761403561764816700369182339889297560841438011991551911626052148936441712081714397628883838546752748641757270956423393812759428793612317320413952521320546112053128079278821828836770316536968738261330610564874862725286270424319099655651563326514707588868832279060992857366309352409201125979597715610197362179919502530754055188097343677682126195993213651839806317854040768776379456608718831151756147063400249039514390655332034555382555613668661260225715665098127315056059699359014278102224339964217511666333538127074527008396005853210518771825055503227983747906324380593282581981606023430578790471665675626777186515290242758739",
    "3188485367709806182815198649611501747716513517369196302375828234794137071490763377475115931835667229912323365399346385085825001560091943543784325428892439802974957494864733017169759878403397428373541016401881679464708847384852664501419523716702287726549634012473220436476209009654076842067472124215810698185552595341478942795320262441704234822982456960895965275567998031265339816452732838267902691034502589845022923235037016775985468010479993203864648354207852909841722368220223972397139589412199337734531567974753047097452409207051416362700133145099041717868970316647341835590010297621735549732387444306932713507755243006103216915105599360695676722905187999727636541237482161272379373350727448556151635999204936570154254366984248256665395266723043645527744899551802261233830039761314658476538550166170456562274214286130654758629650981152044942714517149549685383020451326540392525995274360842376068118309024991330060168222910619440342611201186161377963736210949362422406763650608131657837316907636236996539399360948096970296106525878809601609610807284710128004673363008082458046590019976227525980011248802982242770235727999308659298680015451592505352303157059208471518732716931135409131906464879215331651896066209736702522378026623091853594078588865780172527246242721128528839308978729112084030116989128463694432150609240941497790411909585757738708412555737894105188049735524477848177589977758854876329967540073171555003010199304697250303931724725957594265777703433906260647091966447824878499546889455462215782313280552337845108313651658622303030299922954406746372029244364234033754293508391614585503588296766075329168881882004343761108100859440562689361687634475200003613094540590053187125018577983941334252477480992196704728174357286308040220520663675345279619507048491459801754304926206079691788102714512032824023866329573290785792177181249101876618176362650405663187746639936952750564231484804321491923938570378",
    "193582786928459508557066085165162474689430996068058932762639436719523989168484174035224848955539587216922665339124888383070231609822287657478740308340579514119515598077583913950308108654192388941991758496294011671432500835655387725084037847800340439721796609986495786596032471157553475642596137916957584254594943039105316013978841474295996891384943508404851819244740304872728052659514204243716714411247647645619801656226280359107004327093798737863702738522847611036625883932324860357426174028704030763041455626322839128500588872281857482734288979193830602023508879497240594877681006157188073218149148554541610536169682801973900832249367519387409101597347642883127369808836739980929251495017219242803610949648738552779967713028020196256057021820809679042243082167820764307702893603985153478578154890354281071748720016666987665502093138022538354795977250051125357580141898237150155788844460100580664047967371597358220934243885418989463913036338496640970388662963352144295387305834428192345549273100350621051572415878111419418636473851765331869842352505106086535830179860955981126673743133048565178445624216926419661418559526760913147873370526799048032668404922012467829232587544297905446375128560827316990610025346931106811661095995843668759189037415328613048385149567052343660299983280007827702428096229996051466709621064645905861747439800727482293346472905549955153273061809720509959371656338774947038712370814243779111102050794436283607588008676783998553779598632955529447264244951308158557489933449760022569964366339511094985399617438376307578961413224443891734001338625896551524284529700156060802714657946682474118022407567312982329597344068010200947562592221584332889676642861305506738561788767800851435858911812333534167315559231284762550252300698189117008742641026230988986397972211447226260027588996539750744367430259436178864893546956046946039476097902421716575105847013823788510898987309385253744015833669",
    "9996969946933917565885484616425983385627393615321867449656900258342394825143768811709839986061357118005409771694774719241036298599950391280615822208707625247237032695803983508443471463257463562103011627027825573694329269361378672434211690107642973806824134614653930260233315641424578136808105329859073093588509767245973696395237646958734274709360039727172990092392047235258493178823866785672899053923783702624323227764062459916040948729991061358673739592996118806796893817068607993175330405514204504808894562375846024298065930062068415357668230123541532714086503225010063925381593528354112637820551071691259160714571472373417875360438738197717088133873537417109149152478883209614193188167072964346802431342457265778769290768333535978841332824703448898386890284089443258696462607359081387652307449534114975645121667348559699263245102822995174503479994597108397589607059664178796142597660464283719799829650916215120357323224943436612516752998071459158906498929664338231548708954143636207658847202293995796157054022625668255900853068128719521093848667400807126982927608516099660387217793394241404943400094694536330104534416600084143102586747730203142749446235330214605115328510806630730420497759274849194829216590510249552727473325245056798058574987634159880686451040478810713482062959568893029800050616892690957157449368223258866703524744706847256614172996027743213903761846113434650649007229010670889343669491346270138448742194923234583063886505049277819920901637972227407368761450899400317293147788334313183887699273493432973680851037060644246618950007050525801786303771205302116972465263613882102790542117683861723471588416886471240115000328211464619963228308556723208179631328144274494355874155715951348486659543833495887605263970005545803713725626262688969487062338921320418289743268922043675600031050348858811500869333451029889497885147110786342598336881188276690538707817337993673269855290872570366150732593",
    "430448153268102707780815365346782382202527555189072831850289687152211413370094334825781014661685596404812545840570946622818864758214372836218060042945364879185277636077462477208721883068902379576948455290952604154840747356721670106695940211007605734620366410022872250605850809849216503494405119506817208717444014038645307051773799685836291952128136275977969582069695785372962656381353998679426018356261493024023553353414052831304073208145007385980608448238042229300321620485179784282461320613526407704601717168534561420150345309844107745051499801707472280956576898365947321193125750817399528466108822218750526741587017532021457717475391665361276456562616002732138798850764728682076258929216555111824726122868613045034532380641963457792702654068657566094255244005379465172708556047039398607770476346379397861630159146455248730242560022310187530005152772006741647647634922448018856896750068465269559589790238840455885269479680708675461751919535908426760562023920539721956240401542913194407616643597518617525121406567835481468573499094047632279069888718784103205603456979132139286987271000652170536728239158640716399659261800961078294800803563856655823857566115590801826124682158463707253371310778464748225085563497268478049764115718366433066051377914757310329332612586701661017270396967075690721361001330473168216911944976171359777004265404574014133699097751141278529055689373232524496099789208647052457444681881923428082290584940061685049356846522201164200784653353867749972470062639788838920037767030587602923685583988827398313507781965819410483278236808565544488686427103264837849456229569398766624640605733202388428785635846983448209710311157462340791849423932999700213826789158997387136629920885671077510872848768752501125275303727999926468476950201406604588143773452802854917266103282673413804351782776403601432963568246461301921420354537298624085370691928202345973357286916526379835287707316282470598118731",
    "15033586233190527438485547416872054237507992222385746863559246471317706138655749506327353076807306025309912555677475315647464937919325838481540112014308769767921872158803682921986457067268063263049735785095239265169497849399825146051654516492278408367831890664419530786287681637922817874060126298208047153030950361587353958959417320250293499191874654165640047570956856515073334558243632134416461023979272462174868746492950789374329813799818518452190578489784219417396359294789853084680343646341157172163058162916381163497734748151127304071192557683576859758519768816838255694070355540150364286098514202093851945183591794320224902806718917681684105545284562116103951421308214452180175969816345440401702888806039139642568530671225979667372927725773606253101771500863273395097180444511414156247596798605728382324149941593773674727545389648201640463472023007716709424975709938739456151222071404553577975947481995397007483901285725357216722762657738825860221767218558971378453512353477122663208962217800499063735115061438517033812327797688902022918047143942962475999168756320123038746399688710979276936087205345544053887372795491662767295048450294342313637517547467099187447093372906387759331022532177273734098791336672426807576793443171625380659670017566666117051457287721833488585365107058986384135829989452890569503623007847030437245122101651301857245683124289371236985026863908916158685461131081364941714853964100750045379794882240500283996495368896410883129969933640514765922030424755613582348654241934820567022997713368370672934634261319922377571808772989277652511272985905694531642430760600301519493518007184996338632638774975304268087767543184012861009915698922124519153230853551685986922049531268762610076597184869097316123651139754051891507241001710102196846058031063956704042815171417919067122300497980886916679041766689090196172019629593847081873500092624185709753488198822370756478549043442187979726802",
    "409096069920693367686898653355798572509281189197353317718374042828997217136395542745702881532924360023158807796883367774230078136411291616816170909607288381953603743951299872071296909117234990571094917658729973273699007079466142422375503382804484050778958300390100084422624080574923142924067775616069619753854021698312766756661592021062436720748281467604341631594329799549016093423398205519235674567647443057123129102060397646814959821996454045784315419451165968022950767578038460070183765590322222376564219597708711969964593625752195945857752174912618302315893830109232994542783298241814235513629324498340463470004177432007228177428324148319850681933249350386362279634962270307890469159012748457604985159290497154921402531700143835129194207929522289936355617514140037960287648465499230717752358611273872064476503089428945147642328970068889950392083640851592293092502431018881022825792688700446729045954090167237506149189336014490336046445525102458590949329488031278929504651458629890931539337849463600245889244267523962896941871518421452949501347988751107195283086195793672712935209035034022369196496873795659962435821800927939253850198822996275202550742608785406667478273233045211609597828782422762253186612559730100714572507346771137018792762221124589720931331003521421744127509883415422783876384268145617393799882850987963571341096881160870645078309813550959076705362496782597864369640788084231552506380230023594237155265434997107486463527889300163690329754813633391921258106779162637107560715088876777003821681746377467187382130264075041573740422516529119616100827622447554033042013632959127158668245412882514564758790902305945102312780884097800639279657855785400257797433750110651485099407996865555025719441333522062690717900688701968773642291173758171963278646511282538838831874446547705531751052741061226428053346732029540024957436646811600486462848108281383801536516416622823027023117565244611537792",
    "8136340097711578438864305530558058154721908513744493421315196546512536254929314565031461569868466999147127881349155394095878690256985018534260807081678369723848526642129933837438312083172656385376111999560346282554894754993828978621366064098754091657704673692652574724217414871139312019195094077586095484908757049573961968222673527506519203374910055257269988562927857258222160161803236760471201014897481844467969020521717147518454528796033841137546923102023643024428647351074736043493425879942808395669442443503625564224958509447273846052877810269778199948042131073134640598724304250783760374526598756937792063671476658727939976115861133648712217659353985554946932655766408377439486866579495977104043268733227264298541182602491906964282284749374705789567733838770401502136576355803086567131555335591886604286038629495451081837487045139708181957738856499538058621419061536785705324880374329138336749626913774401420724512275132088900442535331377440390514640803379014917438124181160967771177955011546963925632396914256541613601517813561215507387622884329444629751131199834582361693309266005550916003715098768908677185949708540491492522724512004734768086985418816116794460232862800049695075528917562120078274551635426477917996985147334107377662220814192978119256970929431440672843312763452519724244723971447862888322194799565573650523713169321935188450939235031114439764769149964896504042777289154734017154234168005688304085412984201719832435042201133558363611313979913080659510100097869128581016253370082669581466487881786042950793613312117558763516239295083673219358160806662546084194953169699295537777151232452598028835801447089464573382248949099421144712395337875036873365566907940784213387722899530432597938227962861837012683926465596841867589778558739774625286989862104216205919017178074119398089106545031141888888001329117105103039352011957436118114507008912638386632863542032695861321652304067258260224",
    "105186350911099029947789561122963190112066232968010719395863039791222085611991625135822800657086771308832588634433435884406752794707121688226634290304624642692342735798791476755843018362893937913670129690718449308885317341848178144051635938849012964930812261133543940185522592493090083321072262148427784959004697545324199392965821060874199641229816681782831752885591313838450185739195523952003156534065122485455242868935067427022058145912755201885474773691155407667171638356751331455015237967786210667128527049853133021607865101757077229522170012128862614294774134641998656952124496815603410060140055554560590766385270121037767948189038903872304151200272602417972267852344466892291352858464985536184099450299631389792906836521255624021019436870089348321565684078098439805244042618179948275338425650244718014201650635952894411104067463844632998216251503060746082039470725830349714175515975882158098472749821158637753947702654469702756289798416604785590339084451647317195681756702627186574522596646567709817246588054918145518222242632941979108007519362758612937090850656683611177357914172679889648070047045781563041000267388185130404971994420450040683901798058643349205728437069155815422140007124936795245429155440059596802590077731530072686779136456045419190170021496936322664247390539654851331631177659989877805926341818442894763099147901004152369301845740534354970377856201021690737894236683386701012223122525769321947643581497156563627868089305076032759896279588096382690296384459358372527544920270453996565986510763980358433622182682067537651804888225358184375928455369906902355502806980250291954286134628149750814070873223296751730791764412855454710677730412797475418735621181266760149079062833856063823563327909377295088090482723456709498946092351968395298736610591904977830960074497103214657744924243355246230272105609642047389962468498709750500026613809799222396528253262425561782208594728935190528",
    "663292743234843419511118430109433345412632416437136566907372947918749646849935697726640550034026918906153738559229699778857466229384707731692453841769701389927320468846813659615127974904304252185761364408567763491842289073303111262511006736743989928152655074962020947463271697745499799564813201026287029864935875555434073735165264671898683468658479389464513318091774424885002729971224229193254386883880456123106869283525247473027649060781555584918436055821831079375656113639269927794048106618524070467225001318896297588010139560561302697620339842180272015134478859139174577177205000430524411313935227279314934376207990566198488974868956718735332866172466117166702354688814331191917515205683443351011920670614803846753470751332614698251874553196115734914035914069212950856022358401374184955879476104333400903365334374120070404680217428458987533156530101232284970958519501471572538766547088771782425253462137681072719012548210777576073462917295868022117661723617715494594246234872934384455052084725266257474138035717241369207218321395742520438665735897017505417870454549249252225714146414834476783969400860883425227892004298412433493820959876899069642523189278923633125487575122584579644898117892135008492979667949789099986210928669849541598389378976593857695425847086017200921563423093958713879583275475259900686178490783806988399164339029054020449426674566623875803735419344295940508083261064690699516017451121001300677741118057279829838121785593673313373020297767351980165969439330399140554190687724346107724932355211685477760517480093118021452956520302788876935765523038151003168919525418817886688726428772090101762243515808089028230535448723302235817152939757046801828075671993559664035966870582198319755386649242070017302621306067276595636714666352784196866390572962827354806464506901395516869616118324209694024561329061053880504616091367064852380108718223819847957410431801032961532913897249447936"
  ]
}

==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/diagonal_recurrence.txt <==
-4649726266043976723471353527077733263706610369257003874783447512254940102120134818657673929098404965195569283321923944353719026474811174188723355454183948283404234546341481640079682928932688696280794462631779763202731238170511403301109133436309600124140336075195093263417120030669299462552004912493532674934938095799001108892204370656006487465988921134256183499707398725239032985495459424247408606989002439693296545400523676366708859918874803123861541705485559488080085583557687819719848635182215239885975578840846765872375612331096427125983263157440941188071463699946741893768900435283298706379975629201799095253909897980754854844860601601947663105057197675983417641203802040410503541539051561985221803777416309287687962145622595806235224627963558345560384616830350982988768678992858170580749611717178238985112870415730039644319353800465939758165803973474120339469949841249490997120244285126340864229404108727925162792151621581514695016978139770071900836556358202519880971813425598097022010515494007398219387814327289386843388799324855673895373794726347050535398467207862241735290974307963773729745727995127383318519810355811981398314704378241325977296505497263506159989943475539404522796920722001061654592570920078349433616211801639287310160595247169921482206433942162836183317172084486146029124521618657685726195301589332295077765308885421946068642132404154412186471770303907418598265573789622246779058494412448762386668515105305521996778457917203241012634724303236765455264538764642969593660297885499419741149290366278336000856825731563366241341839189843951626567145765387650532284312795160560600297950442097519293513592202014626473541812811574592515216722430750943959534338647918207222294472468071337862539762842756140407214104048206378467010633905624070639891568370828646078035832642377417027464427420771955897320980884547914668123014915531592984154407727149148894968047778751348316916480000000000
-178513116190518270815204224285717321151711307162851627049835219065704993742386151394658636106154748427232879077016190098412492699481054464148715316903042387786185402166994401423027796211344330366451253535247209231281275345329374183812526459756549983420193023527399206293416980144305703971480800038777475909205302842344799452969491331242804539934121315072297989028611770789710999059616497972384837309482382347219858071076224114573580442806870048893380768813081238547509827681736333153510523325226934306655824346294845394989122728784373087475071694372380875085429066874924998026980515287973491051210544507513486088329506646266105129428252318366900319461421247463582431414086778734743546137054157897532367399470739210592025236146840540033034138592043677853277455304686264116679644417554067732772245872628106514880900118646255332693793401150577422633952458116604406435921521547949224758227796561004625206888072648853122234904345223343387283093177449373007191678856873625387689345838974878956628757437606881191613312236589718580964452141996289083761761460962155103945200022417164544935869375070322799104232619103578095277113818168205535128301999701456848987242469917631987369913197073962757023124433235863952571357200585316067261637741033856120245557961309900335095166191317867792800587142378649864955023027750674893147557333816182848286280840024515168805855962504113623523244240758918943142049610564959647490601195872187288781527903405840370443360242604669584334198388111879390840765348994524382581757397124425544264075687763375889086450588492004243286875685220336439633500748128188694705194891831071499272721551930486503858417527096838012975111628127167239063299678174471535265605277367393540354946083347961419966878761597655715488177530101013455189390986738335177198240374072520682559408474608552335398820344855479145842145259579798757927252128073444344853352757453147004915029057195340895868951840000000000
-3231656048839558053079756963592799878846321428205790286979587000792200843676780520601506251895907251951628564912477490948923345183904215858659839564455674829370210861967031023478988731390636957626371364249975774846151063325820154541176035354728135441756364776140825100366244455278981275846753474705627939408809201627013954880368567036155689196847086769698336906180386416061738667487480671659612943899881023075105406983628721173561073187877941840293985064815343221960937855363178645361233043454885183589962308518283078269868700713534628393993918796013328143433275179007316940417111983085714106876688101010265812953006018058482985319005792399609093864307695979644989522447372465404888561342176860173623261777008463538403325821593946792463735681217670379065448020500536304710307672338071906890521872856876617065145735486569355559575159680475823611140769375492225537909022878900608356566462125096158349953541182300743219151671436952520322590953625010550762835088151213332773627062394695236033411147605369992199946770560439199853370891825958104335187841957785135945697181273223622607159004456757864323558152746331511671880092301833442150807301241955858587590675361294931139646886613801165161637839191128537853000160881458290656547880833640148457848891170027922446451619783039904025097598471062838483632565861673474343242881644788569712103104940311319526760851099824525379618451023368485647597784001566871831981711277341034942357417329510796644927832409401806881595001125536089487820876880036139986719183528254437933485355377341579920118548814777964168296112346536545565724196030147815984672311075167731251115621998258327238838135999499242482432189376622805055392689464130685270070092452382617858877272838353083656704146530548500526788886976291166426350430228122458676434106578292635255252355905484296374501837998052151419552174009957716319253777939708648243578749796584612663244215641384897628025998659200000000
-36884966376484585053727945811236879225277249717822671013589544594706101452687693419258453601899042408190271360246421047574565817528665422661916220601649975654947054632065400994178273046492277547783987453897873952896229511675830233495821073873784364594890408066900879490726067158261311111072769623155074941031022102167184278318263750608116012104320882519407756831202783610662475354431682529820451672464322585724163434813517635393769584403207813363602981983671954819192981159593949927427850249546899048353843507340047816798672386074870941153774505579719200194435485392919238696869938146365965636154292605954278770400247121299291081364454693219300716141917928056070211173822691926307700760593752790845105392165153607656355721272027867063839689978113149835431167445145413731024074670843634765558958927714030928703907770547117812602594290426370864896300061423513057969825868109457366461781221580325846846255793837538572608036509705835330339943048194278471319837110933402778512046452231267325196487256509812094812332141233756673187154221564582984880156262554878893350594207395733681797566231364714054708956982318471904950690879775375979980259851455888484805972232536395737408565100451957485925570667903872240988033701410248563479944145294333258694460396507135026304621984187265998513057095284442687095367529433718715443477090448904464460250991597021881987212788256031403012194767416561161697770541748489055764330562422516723154719079417024397694215421626112764818449453307075945687982935378227521011274037217033384877163200290193223656855608007839873357247215445896580672469996339866630888235522149435617646394569645757653842276979875151939042331100345698552713366944344292306219990136449415607713146988520925880026223226381728653540795402711032304533006039083461946397227278537709409778164878012187073785197412760809606027356024057911160572507204411295336459512066478493656614798999197374084091630717177360000000
-299293632492403540005519625764495742127231175893555932832158792257150905708401067967135850438208628669396710889946579987545637463912673978961564875240089175579173875104752357940302149336341394068668154299252100189391001702519096531183072223085990587836852853700913656072740836910371970366587808002325546148958551606119223942334896279347893687734565478433726163657890880027927276296466720696492667620261887342738442788429133209347154642018905693270845262093010224387799576895095148526136017072537956215818700965517088499374319000545474373392689640834065516480291869121612995621516507262400819669793533118400988358067061341083677146349307563773012006347749262204413821780242179871561909573818717918330002402739540633269860902771457698284404699339471327831721310374640013647729037204236395942522674557652450073043855965597281009701045740133219893762659976037881984939109857152361389561075974640953424716669458679631755322265951736375018554499567745568788389868592302502982810156123766041978009396051592399812218899387904095190150022833382549602814700150012407497057566850270391660483358497653304488565984740151172667364738706949570649574402204947804068292264262525855869746994685867987184842844116382214338977853859325788350602637763096315174781755479047640307921466874203970540700458951715544028050330228485604742718790932479888687800730395046495681782053512378987443445052051816719363158946502544791518290291284645706090666859310064203924157904912538477582616169949062556936704272347880014700475351390778345508873012745302512109160603945226601058511978057666109500033417388536600715557701581695604431070480167763263057630427302552095207471063225841982595649312439650521234422030057463925233362935751138656339550633285711962970326954217708243694596579983189921329519148127805071203959671298589120461890332890370339060847910634799832183048304496188415641139647511524433818425535415083521909329150963209496000000
-1845101905225252493926612431128533126345028241212698712868547307817472730745435677527845711656586438073514494125812408449636979097111072399923010164466717988732251844699773573077834963153148722088664908538119659062331334875947804182185294744775555835597847322641767451262461962409045413374008353653417867161008879559966875207970426029395561319921971137973523055763214125280420147082342946632345577753397909982840042130245399289409495036067430842047143439713266388735932181981772411099011663083590700778220869839263304707149989267574213785525481900551684788957708846847250661172939191228992365049718080684963420824658576031827176081359511026514008019845955672970440669011022204533423756351505101863920976657848262419872505170137143827310394494717544902017909532584828506337830684094656770678293981792563990605726705357337975559820818777962748803781357362267055230475297768005802013151560367690670031375314994961223071986197997203332775014268495901758525400056416508005462204732179630200075473400556531319375627638425825501800203229577549132709471223674212133618311989226587710041284827353183031218262465279618083195403516055549473389188130459739036645754561214181289318386946035379392705155371526861931796652229981087736544377283368669441538398702136463433071219410582987657476912749489073944481539672148789402065401869246229653445861026943561944165365302519674733259983541339940070218122907887065256416351779297446002723184417455293913146141947634018257074727273180691836682276073546286874734990266913492106727730376385624665874573094385155851062601582347269096312197766953798720211777274611442623477862742217256773031557780137223736146077439230559213722082190464725445503939110706310959768713108798113337925291999258639202077936838811373468984181078201619608190568828272043133660652277541492776303559061211226954255939642687221013442974165326471009466311719271891306791755673545976434954224887844580527200000
-9016088676373614276600379028930237869790158558562156140518203683550865602848397789436540963595179404840906454388470634941603470954627351497668006839964295181878946834062144685534461615410976722125334343764839131585524585853167048021035415594540747352757505434884708736462233228324622465657025965276291386540859479293046695004926579220315997177250748770400625147722215397374679202201615895739078396947513169582270742780300035604902946469055410070314482365467569912479666829731996774206134234931718185403873780771694701953521083767342609510382730591179390735365559040003967461277213767060070454811311389253481021864546188325587580444522856669263257076693449951846212299995792276347852071032213342567701356108322773126351371890699634440789895489873844149897913628812513092295261273792505656013571835320353505497306073876355814921787814572262211031266526501052979878171024545347385663405407414952930959464276819153125866983168691580631720621411247564554391688482312676199552416363118013513332674262253394107963794154338095866497237958158774328127054280615600523551669721585003697096565062027147146375585919791041712399255275040247897867495765336310421348735331928710817254260429858164337021924727105733524595963642207177397172927067886487883466580003902822629851177004051603269972734397163691675556160821416902331460283221100505917246593797535176690603872027761193239788221119330616265669971909920173441576020017961788220101307291773472238689561522023419309717745626613796256347752807944925469017396447508278165189308660337467563649174121311352673300577551233000768115688675420046598829471108129439157762597668377394809905323292019482918102825561086457766497605483984216748548293921058050758856316090769111687615599079382505254719381917412134770018731684820924852534150166825735203248450962770804472692461452151492718195755089717550253110223296162852773721373979753544593397636063989596324192542496300161036160000
-35964076015451832748632478388419400246432280229940475754881968084838703418860238793537981049027697142901116363254490997115561513800887622280966516751871701364052921686124649242779433414596961070286773317313018279610151920337406597561119304063726815429632717737184812587133086854891699061818728023958533038668583593988013384063990487268420691887812636572727568283502409115889715737532924336718238848323366179543895655160040952689245091340505491986480478702942134157436370724974315034477191120301191125004158750386083270510168607145141074990537984257368924983853896544009930752217687524990687427851950939615758399779340864113569157814080854392897740690570975566474074812039467846969866211817714544982178685563593041294276056414130891944120440614210079687433709992046414339956980372924806602258594150012133209893201300945802451175007619326863445535892268377030071303134400019023873198824341516383573038166126547416557315304590268021407142606108911063043895260471384656707135841565737787004681475564395320219602302511044564624881496752329074810790889208512815246675207253306628995126097952455354714719326905667779862519339598334728059476239742076433358861077972202266491660869300064408335868025994610548505672891615036995433880035847036351640038186983448039038320106788749875901868145007744679034209096314402899200026823365012128629284785661789558561348718328680138940206697111120319512792313855760828509692791644342625040076790204117300498709554214368255061825912913554096476816703678770459211462224571836517131299867594533545615872260942828957535928892651134887856114585558787214462672860838624349736478591597202587536921960081420166876920374144915354519275988226434266710298993782399761565164436256605397114264821462470555860069851032519248612845407966627826195903555724812960479105897445270030732166811027238039086162337790650938098721620356512099682693737218894834692299542851450998361162515663177908499704000
-119663401401448879391346914668396599944102146405177356396661003034138200575590965414941474559534311090874984464612038721860345353831048013874634577853878694119370239024495772345145009344777871748941350301206785721948009678633920742823674449966307720367158335994340916472245883798027808455111844922718012634642646015329137464181295529815306635586446305637716264468970506009775087169489194972964602899832161133313328397636645850882868366130998011636788477550307640939201575724335826334275997293415017949317685792252032227983432973997257401698416515430171899779671983665354650955014280162189572431477110801671590029140081819792078367059765203704425191783912129214459727218386588238947991330549760603928064745402094835490078817540491736212269417983546604100320817001464009437397558196305437653225425315303719402877231142173388867793850949900331023634666570755813605457917345875914146586142355719963019137359646949038782628898533483766094950203490202983201837001770597679348631115036861792719973598091224034690817672347114433629008617810113791672549477127655448935187482479556995993378047779001518005373946526156361924976633282150050789469442476616969179234581342374088822303115528435516060111844867528393989268356519518915828555709312685001255565542082157924990654221822179124090906836469238989631879572732547057069636238401518177866664485648870050111587725622354778823428138612764216247216391517273579769812416142569981192876287914426373568440507209479408174492213922281228789846816928892043874379658214265570804445700681786400633546110316148207940615429457768713029921070507799879045586646557803431369753750630043862679841697453732828248797508595693277654240628116487371336514487565590213948413235263265832220816916281927183285791177198517299801159772083106257146681008058083859995553191136374230878203370633444395939742524161981518272039911583853831382060114047100853551832467287830069131261001867571444334677600
-337655443724430644690573136609907583513526815641120540272966676797477934188787115980639459832366340976019200214063634787625228683421617948700981596184806776292145128092466068221811432938309511982323531690105964306906673498782316693373205015800949154633512737087925477420502875787355785126241626403482842413554619637100855660800026371151197731788920363571676350563402656654090737356439096355091195502895404782302646499919182716784085564130486204204250963987767057696268122572827209282367257880273401763021201503753704073929858293167673251496169079459277232444511445799873507514126650334524280907254480656351322828703243274635598170597942299371490093295162953464129487691910239421788934508839859850875347210727334532136765029594682036211862708059632898407492495197474730163198564790519782308868085901296126187990035327057712978447187142820168459101135711652335980626551127714275036666448057696835424345146446163091692089764134917587530689613402127858428715414245445933887777032664338647392917895371043681305845952846230307890071681069805274324058477854148913310055120670784098752815679030254869593280892428845244616115751064048175103962116081603507572222303603574067570085524222207939744116948820037675992400682557392728614305066498117540795087514696168357917772940524518868611144205127809609548134419790999668638084200044049058420290905272924872146361216229829611678698914905306704077066804527388467598022262816209452608235481592967487920507983504418839680133568504947048307919729620790226538649425077645481475649747004379698620182421549385153910453525356527763750425609469070375637667889575201097683418093738873636676143416972778022778897586672303123539219685644231736797927928349383231983520939015366679890653849272505077874120896860503458334120919060936304698986569950468937207312428650706810887997952669944769636666927155839680588044390639543667975153201806848300251849702484885805250725857827346579954955280
-818570994567974440369369409841688584140440835289830134320686199821305541228788679772050401417156272908608229346754303225814119219280826836797767667415234902601063293537036779270884973311377081778465702419442020604009718386346236430100522029319198691440036825868634756327369574252556662149337382777845877977828941644171214885793408458930610742091926759204624901871240615341097277664429231358038042142795529266782634129129231143940692148547748292096990843140336939794046345847190301885508525362591607298891458244700879670276190021899303842417719543658494662069606950552983858038665934834143999146062463421882082034801672876134400019409258002041349438577034977603296470497228000661395294309293690547235852272005464220889544720760471576001335012211940668030417294610517522387489134605111548090960778904070750241054441895414705021316508307635662073222350476922153136056271502863033973012661145848279481806907941839514977264120714704309920619052469208779839619390561794094993080248865615507635604915618653878828553413329367586560778168627954389570058094799976769512176075409799215692181459124229836205640980691333817598735745717815028377753972021023257917991056255190648629852978931492125859326256221070371124744620972396262014929729615712155538656219395314681342280553652148384546106870222378130376905087087969032865414736547120946413156035867887941611071351661989024426022301567279234952634476591588525731876352129504190595323507535148500367631940553196469621198241431341133360814106273262936208158430926734739546357344948634838441211665612262427587423911728038715556375567481084043989374397589671229409360262791853545910363506011708837430765719319604643192568682523865378213581311061802542148034574426063022612461787394847286237181788046647836694288996785009012782140244758787647653104164206508608974945789783430668527390561433583746517850139718009212979211539080368502520553633249783842861761535709357186370954032
-1722877542894464743898626581023956776727787260878241617090093392550581798054558951819087105894780993155282443743894649408175036629438883267863256469924693541919280262387409584879346459581443071426942694962233008554390092872435202164211542166769262416186514802414738142222436437319169368249476067462244041189125311465253540802821650995953468502474011279751935192133311914457721976772774943959809922500595651584090929853452676018593258512218748849040753693015600360359347513919264353707203138003817325729208184402300228439355732810638589519274201415522113561541024899248654488721605361402103053681968189883146265590795060852795620796341163806553881158225991501075455648198514225583533695772638683326959674457833570994356091250829037436344436016407893390984857821933700470169557526780498342743452080686052653685850875182091319372039051865950361584608819764881025442283370918312215214553170329856273180672149626574516003569084718686822749042689518142126201652311904846032286237749741529845889894127734686760826910019678227891147166723044790204647761027899371152123671190320741470468020334480255980323016837692176107815966384704041436090945067123295303839601635894426410689192337158260442928977425231958411685844940954066516241503562036078713229617917248747228805656843711984879401020777007108268487892135877355633857192854591111747708212035386095139057874326287870991101842948729402569621704350397950254097672855260205460226150592789390891710452487680809584487106279088704363796154504893543255662026213917857377812978915523759379852976332199389636792769585763149149871824436298496128058823997163279267594397957850920223072446951863414152035518309098855425342224230229715525239518656222942696756039514701137340292730721310652880112767111627977038184339721680010873040064373133598004068399660762270813379078256377453350716552715151702230647475825036318164636959059622912577010876361031346515919112955225373943864468576
-3175300310205490642492282115885386862058063407845041668431126723281960076414840842052989712187006165545098278236699801296245063156471092035937524224494584232000668390973829005790245642152338154132780585102122840630215685914429960257739145842087334595568734012049865515247972529182659597476314964803707885927157480191536341623878551178353105762600994967625672310071102998355848228261696805591825307245173503736218428575417824079465375271475495388604401235514901222981412142606540123896782595160689810321652390966114374671013259126470689551895669034525013269265756063828684115491359320180619144664804573723835257515978290930116696303399219378163290827419668494560836987506800004254956578496369111315872502285289753160995559980955284266657977706696548432074665720807763677815877722018094721068412256188291152245362337782210167756258714903396514742284217047251737185218781131740446817660116032656826933389790711395849946045725001022331876349117567764487681290884869305709144260913316316227823521673221430682569061819657849737016893069439457003538570395312378772497795384027561844714127410782489733249228061878592375850412387845423960954703290747352099847949647610510218096091481736292060971203891111951568102331290846651809853436785804358095500899808789563310416781352154046791580443007725008564509555724780108564629953766034948861187207438818236706913345816153357989876280559654092611996734340144489608292978032757390350719113442043620283582683057666130797972904804688047789345447597659371262268407426169774588288917640473951658474746598758163928048223715942871027884072647130394639878604524920661848709710787713279198873540516241244036863247276518813039970053994083310106719026137925915426573916827518764048210036664380480846909469353979951886018502386657882723749576554018582693923126551932758910172007175010440220375460105229084481934600537976959005968791910352783010400867980447651596046581828099006040004608544
-5160887145678865379719596275031686887169431847936118317640292019081030120626647784392765246807638110398396802572863843680009334744510746236883303995036900789352490198268425228448917059394821969849414416395080147020085912273509952349194705028057227410382963863973644245496115809487846976760488946715295655126578640359959782846004130639286214368453674711834933965916276880131171705527141340430397415459012362435820730790456246705619871661419184620722064809314856498483875566384519186188868889683769308038965682040218437864993889415567878145848194276598600555954294020313083546262364326250301863353642801376251065297363071409534645325587804441309777505336528275423282387728264056697335465823311625375681399053617661746176665654853154364974713269504112301690055651191499165592421127842409609510531896103540218213183305186306107640637469780550912834679055124853858221967741966847929609295984977719595933404536668764693088519968238143984156421121182567718503311590059232821245186805595650250738883385960619289519795809382313177575240479864195636021834051912471797346590416934127881217863764399407713412413908647153032449996678843074876037356551857168361817029145621406497995113178648351528082834263307554757815574345501548715779478034710913821790175897172717147045242575143115329407549954374625290481555322770214295334080378545227641047830346328008812987671958133398137263400528103326660566166808388320885413123596779105429058660088300270302075841170696722584666321845004670907892572055542592518243281307169060406994818137724473966785487384991972311182079558948324251372032602717569290658740927538018276079506098690517171434309829745275974145945511862260411016186397601912603470496689567715786142481755094757320170421288030369402451857758625375097466544186178135305049065491336168550864786868836716799164359814487356593264380298644423219433652502679248373104294052470837178627683498616952571704839475146736654941052176
-7441191284755366651140335006482620037832618808854410990118947683263875911628520395992261371728952443332619072563376955592940321664728364815743739800811198963902173910450116452071600420829037509804180599731663015464891602047806682391538141834594184905880171018498089319395155776868194332113167494952310212235196729641749901760756503070235416241437306966337928583933098407372529251025772725270856074831488371591565881759979181623705707814502873527047200037572923038975667896211570786777465477054815789184597681514879835851690420521379158455129100491827329225264399517487099115423564214200589489184344242726988081952349341313454915092714753635598427677977117936488292888409050377842539597899211401858018706620927190163011117146113649704413667179713466568954412377253354145312040779765180176807983379333505428095944955320630915370040670428942839002453556721556025515774973545726750310499442062261289454458219111242418256008439145093346915393562087930138674680353845544481798485502223507524893140068319204926640619483097542251509387542937860533264522325005072970994642407421519427610692095740248935515413061673148909002335987009066725563796375447596865483711022409732061097585510049768196170628829012498752757486070952035203523780264776251257238746716520622158742989288316229552291240634675843983070095490614681842427444899896301687260468077765242376030138323288728181537010207549033520371323066429674600743653953570091243588777078848564197167463806022687807931674572909172195337151803330017694805567822954050810703227112157175906503157131171493776277639313120169376527769483401203847841365338380906627569080110596647414574793441754912117019711001240127306413038237039900861170996288236989490068427940899936992704285426153095154023827537014750118264842596860208475779630726807265460121433070987527802339321407640094682587250916890684283531120365388359361459535414540481369745160534720789688321823800815978334461953856
-9565264086072467255221003064063905881777077159636804323876973762055492933553845697995391578735978980195018680008772276454755824123813695642247169394927838201695786778246664894015256084031254557866145607378552824469836240482396814925637422551246834296773980519388597008156016285982202339889503980521791855522820460458285731842735426952097248122689062961506691017913612798795794043336347779265976288653994251275490362699771730054434717454207672605771637556991084617050457721645137958780382701904171593158833232788803937006455656990960208177070935414524145607986866274316506063557133356991182241690754654512633897113814641383228116822531378683696835808071518773494548754875189023260509244797031843648818644829199735911533370810206845229527770152057246497172965798446531835469798939950416253497803711185063304258713689661005736923496651353083137787013026042388615575809806260126111973404639915472686954885688835967552757348291299941279636084019891890353060947761129568819742422536039762948054163353542351640699786014509149227044359823949988092780069876472319317660348823293039240101842664082605965462265009984842708317591661945885032520719931975836444095675298144392049657173404276709718445051998966190550027314429435228186914462880388166068471837012520497516268066327767648736152665634316101853278028790963444546422754483998903889648824771069096301754859649543120902544375031113373164522450145017972354911448594281878187368601744722035961856567738553277016404300821087528356512158646544379039918835207798191802217922679356758496363910925342003041242565446331753829889154426119678976571617345416060021782462313354370188214910790583206305386113177234490462466985933179686602255408405363671499063649505104001263314361228298910095394913719770467257922136600021499614340951290639994361114586569477668158135934011938537305239377663222383137283828507530269510880761667391395648777668145437715212426077972258371078627667632
-11007911961930025012068250583690064060338765218521525912040939172779046008047855791745928885007949795388891432878138358977319681512184956051675832782766645353768636116710484341017253563739486392156060025748826154314530679670355632986108822748474403189882690200335576417878970170687600609709611231514357189862783230188874344485658350390056240240491036708815147977612144657107985246619508798657545255888197343623752147125266371473600444777177728085515996490232756216122822759909321190758055958737849893977693092957562837858627805787726621778128670114378208608178892508038712431525804647378643682625922323925181345286922159307902448174712972501271489772436672109033071431707753686209587299681969460528770482362136260713603259520030002835605294157336722508224817975265394822899321784100163039334145275330263084484873067718063689476669728040270230733894423094086296710092581850545935061302277219065014878892767314538760764270915774238710873604444839107406885098176121478507351186578288553651946480168561625806565974377840786867765436430150295656646049053645959665886952184627329819476405375774814462493471229387730735479679071976112199001019446770854749426748106053262263251221611695614479178266524748014874868033749540017619040714963807998359903947262927789005453804005159954503775480720934054284584512129635227092574151531416145989519432922937047579225587162788228006615592592268835362543483462084058446041674286932536577975803896963926436450642329368532986273132837705658776947243180350705519999970548658904806771245353071878051563957304110106313047352241165013441857731854120155949775648231713993119439287034706422292073651636648345045550588864283663819051146325767125707370985261972718459282418124902729215199145435253929262210202574696824469159947354334816717421521524539804927300312729988848948293596042403329045227745766526771186248722882002109294781382894734114760242916672564230883865813664506973963050097728
-11381405774629091051616019472532782227938932587751062093523200804009772345655650057619192916865271887336459136590112874946216376104615385784072324312862022245663160814646095589231195523203024298843329490160051772345888702587034108465018249435689741989301398565353014672231759551858805086872363179003830825307574040801068454029848100837487978631448193694794558074477195183089427550289491940295156002174521639903076087262534452770284855640956246523842567554104680141888104441466201568587006566989100155339135025622810737428158439463500814553069114016466202713140408259369498451159870534657885202059284455999805809822460107057039005081336180264756039263083779027778171180827820688933506854493014854662173413011695857260307402895258150507645151695536586095605426484892480767748851961816348292278517420446787644262293202067572662991143231102970748269266071886920429647668791397869743293523435229720292126672768092797321512059416311265036114040406014274838408418308892795682469457268921432121833312613437281482400773931395040081962838856740287677295382254395465650827915726836085348643337058699505023822435392105918363555765914800552422978592304701199897478821212148155078631418212898305436726483938696898329213879077780705541489833670520845843282979312748460253509536880198749584610950179990572060496814858745668318152512785546810777405469650526785335188420551266684784755888608273267491633103276468677750368006611227212886949510431532721980114166125049903984073351996896414926024614840979389373555952832087886431782900699155197774258769316995339225497960257909260260769345822001343145995813970077062542964177121226080696597495009655908627955381970404780166607539763953197435974601339284092696670581241496628646673024720128242119537835820980310762573343746458454863132891265766633795198883085205622378100748566078087516450538476255895329549913512027223477086257492448434733807261604536415129993257467367446186376561072
-10603568796237292913908468412741554667742003657383983265124586900729709126766608250399703592236577948517996477341824333491294193411876537885734553464020300327587674355520589496669097426777130203445443851003894351776540443238212792060778132651401112618255353979344753083973785547899702933797825341522243289750563632097261408029762699905567654863306280318094302680747664587358874139550278922570028305678742068330020462710142839986220480028414959807755009003233558793393300338258732695186385133980163071680116269666771717541125089893028736897894566553158933694219057386222228465209632755337961273975936711918539408567834716075494485629302732375959034839390704717085958701038458330439511289880587516680925007112491688243358161481036147160838815134168601337124864761273412494934971142132289940179415565426009948845365052219699385268780399549456207599880486711338953970993201398245808646203644216834006941819271369701639436007703388729409099866279265693048649646462467343959791292029288366509666056103273386850954770131989225221428725832933323574900720975851510061675063455593377632416133877314965604524241038644654631305977150976316936653850035280518025287660511647389946413170886175667862346726185059738932858639290778341987137021516312944078236469698544773172109154913481535677909282534517061577989439377864926532694880596111529449023307248797723402948319330479470339185439563806585226970208509832851940167554614974265722290003693076041484087538700624564433312527652324136149728323234507338292496686523912096319615596671707171741224270229323428053830312935769804123934591326499546097558901203905601962910710106446704176909544893073031232577531260860614496843855518147355799397333729086994997436385746458645982930532353174035216649822241675925505772098037481035902281951653587759771469318989845729917666146361823448109345458948076272992054256569700518571672830458342166848570533174108172100697186929255163566130846320
-8923580188630952425086767171585275213666374289220598180827086562168499082922138644269186559897000790955942306070378946001300696300085926858153066989416603324352419067159178974277776443496491624780651938212629697043824236207244426565142021272638070086655402819092516123433870523835206749684512288913203696979610018811554298086171240829648176348401155452343190804271099725443274743374859682355401737575634588373110818909187588283667435686746780337360346042514225437056711464953952432984848382494021624389997991525918912229711338517902695683145571105164916506598804087914595727352668841448248455532993074451050528874084132329512923125319698311806098299864840990053374063841829497880333466913235005097762596896398174413958780199659858744145229573976358983109197648507573543769840990949800479978874316052632127480612036660403671148303834920885422203132028063072439419619234740798298852829340945594431694224339293767104578845717489426644026265984833453059659082189987110488623431505891693126736997112293250476558871205448046872610909325510593087207434086299307744261440049027910745924039157495523588839413569097448101848336167952953817650586797613178164307687217076810735171565783006422411975100448399623913381795569017007519355703921137739671945322230107666450703665559559066268204384144187309837574632434150127437652325216789609134850835257350988126763400242059667835065385150175745560399504588718418455549390095344427278288787697823354800204239619928348295766340176266019330758415504663023554264544642581519140913973698324128553631019095202340265711695270534706801676237538672406117417592796538767105859486504862366681329315573695204797793308689163124119423167097316848208896580726541788489419215488384194087820411214886665154320635439469302963172257951675969493742343260432679174881020261353337249721401177283118190301844649345450018539038197279006608409257330305113231389521295391132478899177529103241631011899648
-6797197067467466127030153607908176016289050913517949591473534345611032045718102655654055371362970288901944173436419371991541404156880006111038419039115456464621975351749351304275899377326735676404485834818098889838130322439117714285310567523433465228939810435871364878345434695068625927254094330725734492812705431445713769675531769326737514695580693859953258233883308553698456515237287394568724171162506117745266059079196193301988013898555466209073882384797187401812014759006726437988849536232594746967365809889357753985454830148297875274438433382959951564416927959258170698069645470961693596710135616736197848285740527990796707502096630995432210471234798464805910102924202723877233637497557475530548379919966083021508832703929832985368141962848380524998878728440099492456350357477027378945900425282178610623994549029597794213622914516680282611902706074588336156903786169118572965584148660648645001594450465310153088370327071720300621974889430365907969115529253074307507006169486610090959320887753706553773497875280862757634939564082865450310024138230180294134943974424121080618716794294716991542640568436629481498913576912896954686153048827895743640755571881314680064699250994184694743298364134714544993573471659060073663139416345918543189036879456951194290522324896033949831691706516533466736749206070224598146159800079337585205894045703287760115053362099971147877753191936902862504440876823726105883599790475144338845412085206493707984047664141238219632807221220345788548754821789689021245144449691552058542625073663458185284567985430539404371474569736061415043712560386108936115898886366496083975631458169786287944274308023442046603032744577840519543260799584431868144691948983480746001298307165067629647032003579493276421484129969424955177425696700629896824029696912761376495290002145686127642748872208560375338542907957530185602216333393548857024696506164631281967995707295029368639359448160103949987035872
-4693769329379148099329861972977136938758034056825634508205203731722466615881597833590897731420800156370983823408175806547059216577414988263540961294026565934444161378445699936102494210478281668549050979881288200165650962829447982128334189153911010673061524981676137092151797211509714713545941683689160478737675849113879896620614842762524496227713512546224539382949147228300683741721439502735807457131179233203149336447953259187636718444716015376958584898209441894354755898138497360736613402272413807892776613080906149264050379595721474806160645110129252415167745098126869990956558555080533411542749303227336830330001122232931355377240692237743274298443703086064684205539952057047348538098031817466988960721352709250048731526427481912633707917425903980358883232236909149542584428518022853374774879046113719875704266305973814057268926724946140569962552196330958497494753963368629453820318496500982592596427507388903711853360143609668762824795548045178321429788643538891962276869307060425276850563175568025816974448080250754045276752530117278410938677425262990127599243535538196791145015023284638158869604824153413544797960335372308214999154698525051720682504906006818866432232783818709103769417845876011515559934959596848966233876842873616047851143509669835599576201215827247285018190561606498907699844609843490367758655987285596203696506592038166784159071164871271590737588188035035906310581420781216337280651601800567874591695072157606945289320751269620584961187250474796753358417970050069055762865589774400062622514120181767283022182954861722907762656389811502787718408906377971635759111084565304245805570458632687227348851564490521057420316618907630008843849846762837195803063563089605629504522412768938647860871426853075766469815546928405648006388348353679865165453725127594731239264808488441364721097520543374929178790148851862181117393766685021493075889755289912663382716621972672450498099411209192507304048
-2942050347305184835060540162622514036813365428761762972689268591444604281550396464236961343906292653405009464395001121865666070583298239854825040499182422527401275235671563911449783434354533682174530650778376017296738937293164736991107405780127943363706991698750135904037838706700063875407206380269525824252149844410073754235666036002961003776628489204875072862456824922358719747900688829496323098249532438308578659108229651720262534316925588393215252524412823598279695862598839866488568218349996333785068574798270281440039796973842247325146639996220995481669615443835137226185087195666191721756502563948886372635550101656404753477972868691317024797007266770790013159678607292931670575301298498586584237254767880045166392470101203792211654550590976766920360347326622514220148474826056928239760695335367632405310217169620022622294433119919760392371626575309147150319323206744766538941056658291016669921043674802994729034033132964751160640832639379754524418195665123665680542939250634816541897989807475417592001565074063205604411543728715029336213602118090670855998665935443578441719200381844121592779492893709858227692530997774396833257505424731380266121119959216292752532880556279421851414871165761199211446998552647718086550162594710534360876743993308892225605095125957331808652468863257321818919466015136097400618659144668680904516106026073455356119400758221958576627928970567833491769543709832291539169116832912046200900109492150228583217281098485928315850066463478514492054194691531237637410074266151582333393661518720514155327753653638424284740211617544556442424400495258487838666182471720354676738677970017978408612472891411667230528655595282546095497229402613334185819438600027200258951083721051393460654813127922329932660498239869765585148024053921418500348464415493389926537713300990499158424305000920672282297861164083888835015766714301631220450217900147049271875546701252014905956698382936235196086304
-1675317951994264871450534991210631158417823464053709799336900985144347123890614015815612877245491815523993107774478508241651916881402186674370401985104364774341280310813607243862326560989127988357206855219596813714421889399544704609661745863348480750508534494705571420014437697365619522815566790969377034336583968945029426857367063116053641622392479680877958964656445527827043299755699805528718473364723649410858313779417365241344548956135647654331104836779115708866605702176271385681755884244268398668450331276695177386952387104718408957752597687343174814767771078167563893083139592273400360861268120854029224186159707703664472705544536147640615429382556928887586603849941568290695425552262021184835666888344248162353072235542034069737935763155768840016967083540826716575540115453610525153209455823449678852370843035897353377085199940766558807594020306677674388768408265389551420762043232284475777064787501686749262149149697013463994875930553222685667307040989910700721673636551517710044650854151433482041476928983266364779815208364588948031039265773917484815929001756428587470777265843937829676687264756913760692912925674718772795753464456051357630998235437874846234868747183275504743242179487352553651716153258800838203799993142019769629648697593358053843435143120333097762867209359874194934813397722184915319621485066166658569326338853778090272262977124160191817473612106706868361650592085005615129593540661601896214315492750133989809433415033474333076661697158534191350546485521147574223423156403602574332549684965601230368195395202454011326100182484914115466402519586517622021659110744541958444425384110957139208631059347177094531332561418016712159154361501085939275631488302632340694360935209717447687165206342028671929964191626325065140739946479142506760493691215682807536333967277515137307522038615298813273047308078952844898953222152878733823965172016841321239013974957518973873659074642234827845937584
-867157847856886230862453560942406090973181607520579464613474791515244259189596600971482951890369663056859575373260914014772782603899208185098188587159443726972259710863884385530951957924430249846081869140507442504065980257689969488827771965897092316839226570602211706068828184940867809525323628498780656456794723232153398445716218653948155678019736221818643945285825158246548968340468571317480046736224224964251667643508922990214779533767155643676208865911943961831679352953915067030117560398076766660543785498201951767419924144044222629011164033951054194915283603906199190071696302311390782825490868331057186069486547274955132877498713581701501033679801162444451360607252463267311133363353909324827989684460905357554289467412507260853950297076992353340525528417646996788372135418849585720945419152977325385109585828990796584713894262793395438476631248991622912593684944924602067637868441677337178438901547352333176219667407527162333133356474497172618408688233463994363673914128563230214652121779938332671976898580438728906440105589915211466665865077441514703059369234053602237681040987571364982025680822287193721324792765975565854340461015693133268290172667672596741042522355031488455795700098624480983251436392615332931651384586052773976320771059297817975556909973360005252839292613417794202444491423939785016396013001091686559631852513202942616127312335037207415161192724766968291291929170026952462421592595978786094854044841749762925804991170238039079184245183443647796713931390500186788036766623033293995787234374573945717321341232476140771392178585462691497636528597043014967679835034488473067012417805891999194014840231572612242258616935902003318432130008855382477582733017378692289624638839818915034677962502395182851645275525404593017263725319929164629956708403321495114833370566424037180480906677961385880945983555698535307267273205930904060464216612368118807805253018885468431283456098833320928776416
-408077882018684939800305653857423576943616839529206989355969202525437793968180770233728863803381537805740577660492770979542163729762269054840832159279108052683139357123039634354308749884779680632763017580395411028398036937213122968986036998046904131345490977127986261495337527249381160586683889367952538446427785910498017066749449639742776543318867800589222469318188558672561683908944054737827062312317854119373249804368344583302344754652276124598825781976219406153037043451753442107764089000247527437891254490473638925788918115324378630973080040929490274049253237572018151319293023468878943231344623837490462135450487007843314910884966517117863266152522546872616759666941287441976457780104520680428693277747305218598061732276981440399722702138126343971392239020159741959194312456271768980705487539600906943310821913425805679402218640462715652832023732832093463453037148077403510033014621500687291485683297593123480655833195734189977986336346750284079126527823098355084754370615007103645523682815381775377340739865620549508143978203754624991213179775197209794094388823488367226292999142144358741696012859164214094896438583458005894980028663942219366343140780090321491526287689145185975092368867101520224278655438025249120009170440947194971401254096437976340024649084321587355547606161385606950251579485979166324735965419858689845983595907405046068191212597007608176773478903695321926908564756761493784993228136401394525052831136396571700602114898458199862695165348027690685874923802586643508393955156844058601087615375120639776917722013508509035162826655161848551745366472703928413868411633790515982656429642573796860648475131619943646092365478860422930319462026106219271952644421621251306439625611119983962692682960322057785516613821752073937349829081177440514049123595882608194035903751885205775055110355159266452029596842189608777126218675650195811079107884137472201823456665847252340886771574000095349856064
-174572898118380366633861169449496709375689773025178006194932228903465051782164910723620114502233844435606295241294018356217929525113497809228810237959170165539831350569758111074094716596197398373923969470963260085137304473972702309264706412048810434948738638291512353243477382376328828585078023660789961404278818551970970554419860492788295844558215339594331442520098710506622515177471392566854540317329776401106442265897939903673644915791098047664597128032186951292831034150954849883815200540411967676991719881692383631600742914832273677030217021434113519877956644855858277614339649114383611343066293556266865446766494616913470991201783692976013632594853695310478998564962131020326316845993505672916305235654948703555082268135787927204850377525854917937917466834701597221545307314322037732573113038427743199567423290437667367916409806039952664281584586301722020485731157153166655188090280595879756771479557252141857296954049805792672643645104262878179914364665717138850363549950863835921923293471729816409316683810168939399520946541299431176732951940356242673894263100498531713706431797198804806774560502255929654649229421342193410774245283784953515281852469288088145710892623541276781366684029819727341465639492203597581003416720340085275499891509042429163256946965154774861262946452696725861412162000239261369096801298305947461478838798378237003859076268855670797888615777637053991262717774013101145424963017315650869874416124413947201897958751248243960222192586781155491942057937541944272201280853980242244306087093071368334526030158282847541211500527804489938551730268597058109583019884197571473651505453544704346769435717084609181833419335790055903934829539743586276910597979418838108957168565846622745884868653388619388124524954276011472533414368738208821184224133268605389775489776969398958818905895860629386470352767913435340720358316310969777345492732743321500549680981122947008058096778398461276815488
-67857109680850269956939889493380588176822919106523966189482123858835397539716021997679167134385651710853959432652410541493728525773385582022051243664435753112162887235011798055858309062557107108042043608180527419485008791452254024385395975606780166823668728912505461047448069939975204749768310917195245737816578670138601086674211158087115188522493921488841876490451829977248785722562450672295674675408562797797506627844250888066446623972377822686140430220438869672233716075810748721458444637166993163049420053410982655758764013658736984031415219225573995230069872435211267634517934815539861359020681252994360302292565848366161971150446684609257113537347973864167127048819539853889939995289400695990693821285160950807087015225420214245665863361193640410003174501935143679913070748848604445584089413868714863968818842124635950273393391074116348671096172332918998285048243384624250547990197351027813483120577045907746014714546975537645757962905204426416963870672161736856203656908111980258439460167669972319573132618859585503062637129211028894839922309269955125953182486936504621825356915387895430368886374612324260666085926807835067902192461547233401158790969569568292676178980099434785388047645854341276973091660836073954539974253653164468069231438772569339659413343537077065704613196210155443033295497633127439981358285512277518469489237544046375227318429744237487503748538690149992815227263368073733298146183431631193711312389540314638050135127990939753535002836284884719120963225141256751444236005917362601297956001356909590741026644567377307048441494414527822550419474004872781123033602831213459284358860976289577026707788343733082125233837366588979373208983393641086033395644188044141658585329781943999263758272984318120688275450454064130456076837374070488518408280831144622783433510062471899262488693867807344898055156904005138555548713450557080765515112443581471282969319210846362977656926119211851985920
-23946307142991384614323118812070943185768619199216393583734692334293169743682124483396733812769613395275352792672565594025925082193644364847588846009194322261660736411693684301947622922556714841940881892336431375002761551373289578913848820608646803876031037016626588740404852855419094600788538106195728467117362257242532171793879604882933874025666841071778528587952125200252795256546991116484822969320635003571780496123101123346711311142035750578738990541566664347880523748649697001503855487836290159115309941575653232819618410325380899111936853501773703000460807278050940192703316500505976361184636893781141612591313944410377719135703369276612834637873237139760704459487878537623873751827543188652504423172539100494386337101086389574792739756096681492879721085025279602101814474658859799551591299462625826217574086203097651888748054948787160850571907375505004465214966463217617073154255850396856647080352197067954318499670120375644147303618011198531348522819899427571368650695898065166984960631539896412627257496035967112677068355080416430182961696469685381731382059666406047489348287488580849689196020789224911843876975654370700607120067354403345192565156148880699941722491542006655056618868682234087896534780612205649008338240972890844729105982659316307293065895541125192797282345438599058745735214756720920561719881071087778555707002488095201909621316757744626629277092316737915430567194804224682550253727620903164125487401470199673084379732848595009277399188469519355082554718258072623900156843989845845348685167426879546696623095643031386052724056250349745801625283991450462138367663915101679848096181595887993285162604807190343609350530620734181437269215640163397138525744076902046580843982635441145227782732816573732246927288453235687206300612859191857371557316538829043120124169358702220882118113077316655572960102607427506879390853325129054238337259155745071068938837615363586241770956166207043143680
-7662657691687652637982613186617396538515522041561602336933178930828704312748163164773116924375179708415591234265393813754423994315360008339819593230358192364984236878305574078115066383514066870213451333688074095878205831615403173746546820375553596056647338596997755606928585936674588896897667935204703275726014270880921441820778816595489193203465417120762567613902519232107087584660761404115560767896477209735270071417029671302845646876747815494280018924367156395497857416044401077701722704494228072842472532621385555947636235831722808361346629574213191499192995073351403724045533208342485291548036777156849302476802526983556180850831659359456113003533876433635912705985262712484392870120867425387883125317631249966429014562333043905042785867724745714840119576084935796929536392522146987178320876755744732599196177738981229428062400123185795457961123855854609185944414047243691752750962090842256569086471280855163686605614291348924112945133616677468415554724712950238965788226447157472827090755054297191767262698983560491334414080824009922943088116037678116957677426407121924748989328111025743715966446819965309280066720249925405114041666096151349041646314843642136463091401396660292581400992944789133954515215851411598211415767030463218843183117617011667757534988184379118900705577003956967420996722872606684466788834493735348759657562695121996588222740452550170807198686157988312584800866866129561616673468500718621721166798023491543656269512188419814850828492556701117123968307018590808621097694511578902232649818470342523331360839418237623113496703153575867401809246858964974657070670977126018109633852931220529987623120198087930627854489514902901201506548645584885514335026296471935259131275396504383788056975669348857190838321313764870442976455989404862602279568075090781665138932393983756336795882621806455397511456364142216774268654449242613981956812494030695060577748891240815519677485172402951843840
-2219774328090824429048789015781205360036148379122837287704189872442364812732922040503828925958580415789408844435096703434696127787640352040953997591334534286526717255642583202035824445050420011849865922391476453859691667955443902167653343248463765670528973715610393703288057174001752036642758095690300422727025995400717279517393403081131679545366483098246655989907662374281900734113613594894336569409095972877671046827205865267665066989905742632485623415702848434445410952663032988173738641286744583613357381998596387169398051469901763768502653757649069837824565418697375756301393768272858901704060795524595069952946024624006364475445851417146460738423788137388876864184638005647010996073575122996455999809596138498263396099470620301891959720868424846762498455396168828409638304338742399469567589992162752057659005274477371178455236384402260509434299862458896786511065888547952440899612162131138357205874392891693217534733613187617397226857843666804858322040212553080692685040961868817790388197309041370244403827468785092632969356234883903421024780947720818632472716439494524360628924872113558073263286036464283712858777080156432583315858513687523059062971502424441511634215451728854055387311716302664960645416906423096487680933687246219037209830653912186553969107223005593429739396544336519668668115672977856491338892057955546013174437965257548934364855061434496752958114812336810511039517512915468354013997277723696172086840586744096303720417715418493059556803803669855717406764008983522643538604138658529016989349905600284975790106589231358155001211499640748209284604999217614187839477293098528433117444713002614339292472957945613489451837322873990797495330770477567724566990673485224901367446330802284634719162678450594627306182826849245977120637130421451180011982434565111415060693321569762523937717324990575031846205874455656295449581302622504195180964667657343167202186714360773602485366167878386638848
-580917606797357028511302303305728117415740642103223053284306776482712643703604187016599309906997170554050996721443470618647149914720211335343171909659652361628175033709180281710704817402982584005099243125643974710403760691057248805701863161390390230704389976669868490465426398921898400258419824755702148461393247070873480510418676497561709285496889515650874483700096125764651362256341555467019614203131470361760687596588926590286322322669519779166096729841149330116199370201756386537634290246865987477470250115028969010627505804579498453364331344830347838084612847407822318064076798544278334796631597624326345907453011285624784391511216599633395335420219606486671017136213300034715103737187634860858479959987585724522148352817694587336188573337394064656101658985162543342481985398294840688354497733689137980662019986197668688761229824463827803503598440385348001152712028908242365249133244666207140838329911131527349810676361292982621264671417147144964940087717349528820342597774759581056553446484758274357800861591330446179898329599037086484510235416660836713655264808084805883176648840244949515941060494477916115632858802280689057408615518198392877701284830212019643332268402253934440026480456810135025064898097871031405779142761707588707016023553282212942994777167975073082065460646887463478319999985650625396971935810516284445720742432703967625645946811460171035894336612429118447324741698916612375503421419287282873045258979158822630768519577733609270228929564739905421313816021984967911567643895482351473185522534846791565468354714191887639021037208845837591237327313498250169444984044187987288033234063549433475459092176107056809674973277108012733743093948654473346241736761623303992621361103122749641124995121134177455221030596827018502550458506450606127650442105256178725264930870545309670428771008728258988376578526605669395557279598959315798004722368138192631667048109137409084559411664976684294144
-136978832380028573222966617422289888171361115877996480947832354699371235033863460460809510158158607677622442592079550515471083053773385987868807369863764770477424718113061535128998058919192018096547947308921872826066422314038604661691182812162600975171051418490188287130007144785349894948278033945893026128537852669861082602804378449941152414627633803279987918380246365825270657569414253682714487356860938056505438895723131300973422483650510372103563034799847256537964851584684022928813462705278478796926616820731140217977725318704827208738443956410046764561560139238071766443294130617605124755505254022420372717358317165934846602491808602774266601633258661243885943001013238908063925593353875366804874534648338425735536335720866638179086998898533983178548829215840163161128753277921895684626680086711455412035011669898589831671980360474795368201478787933205681397050447396859874927081211076528780657630410175615318267197603447412774718827004616572804319122458530704308092836475389710127215722263273019672006602342479160104464728755561440339753246187337263348296114734804652886518047033056490820585534682011517982818990310511515715465094602254592911750496612054177223744100012546001283086237196491397248880513865910539194986102952288804444792841196034890293531466616122241264583243064163991154277740209149704500346482818453865281500193602315521511103130189612448142702941254145869160308945975273336797837659942599273124544815180441047887405814831478568767281585428579558459046497926138296090128815481696287903931220662901366294811521152444813913256406899549739348179971044443847436617996503734525819893511954386842909856885033497423399555783440348075823622365164868806303296444384754294029776898069819577131223685036528464754389980476774108898355863993743120922084820384726457578241547719674211221035659347646215023931690865794403055107939475599433202786074488949712590498899035329987863912870508592403726336
-29007783625789238101019789901945248916705994500478806094318448521476277214497977821435739945723779339500753952269843330376690545836073270140059637279751284454420397333349123497874588725315505462965510911677232640408551442553355264922031234555073345160810496145596705394643072364306659156723755058320968217468391362730899159268125091031332694202064605691354493977345828151918094851308279499980326559414588858586001758083887461106034748825389446330722258562636871789235767451084056475153227175805390507450477102956160568218835440472052642224338249029489334246295841168760608001141124712654874930741825750341284012418455173825648042569935140611583098960428856047469621476716162786933100872332819126326984080038874440019420004616389839929713778238821011182838412715654577848363184251546680467772410608826401538662196221356171153484258123598468164160807513123217515564678888820211959606537225422607975034414049086796045204165630739437965667519585645425480139524006247740227429041315338589444723270547157869587573204805757925143118260691832210054278840090418440269056417433134343790124811183135486639445107160804482922479961143237412172203277122355178525228064317700415961663096076185099024250405077871651186212081012365739545851005695965999458915192635442648492871962432847069839015363632155068801144899947481777927500470645192966553668732439185027802894290247820017751007649153945751163440557500969029935314934704524727961599570328507516290870086799873325626512007597020184410245147145476779227415298629678657825029892341746269432752691110509599794862960662254295999939493727249042405637098963433988036475024892393030664597950316011412157683759546240346609700388763490226685540523077218759693127690597315952096688055524515037316061022418447011387969039676799503403091452360954142076157904379226691419300053822110373020444882441264262195449933796949769540292475309674115523416065910381481370472661218493165830144
-5495022455699319571366901355414932117346602410379858260906603680373736715757675481246668031937343130595816501144881431559111912825556736914238431960877807573551842231191957235523497969258684025241483159848839272751100327135254277243353075373591840506927922831352074544612352889558662170210239584832413535696059360760541558765530535138450206737971748644733008429631303123102383070419144987076595770224310565578901610954912913507181245443784818652543153326459229863738868410360451372663328747002577738975940984453799559987740444833140646639235882053610511248773269900927656920114271346095073225783216676876878777158062797660309165108315980082861025801908981225162687354237225419888460344112229307012903794565062145928446546852938130670302498214319019170598846525600014796538729844030714729502160193144407318465666973327489138380459398093458432073319266285092058217896467212622686437928077762221829769407824042588867052470003178559944286073589880059106168382165788352605797294350275582938047434192364133814014366190115857199157658526177204684098443423811421873484649540985849257184451154371613801510159967812061157797549982045255819922880457472253487762894203458371838149784508901160143588307439375646598986265927072024960584757446613078600051827704026783771959213540118679303023216447200160622201790338315376420838681095331765388536057493203304504877641941442024878957297674379873454032302335407453769238077274003981274883487318456396666860925516750477988667629007479283969464003530754404422137905691345134110965384241347366481227236454324731384224306099810203493293455159640272856207735533723129204935718579801977879129425412435932921703800553946257911007407650490809400916049154149557637776538291437269248748939802755878835226087940856530946418579695134698220693039115921365173611194661528225668437874121016052936857289023444396049433812013811327476337446838172569594775670285917071319089750267780252237824
-926629589914993260521594769005305956414916763907003718326941766654751964002510527053845709274501101137856974519325060164725257279491445504342454231763948963153160519245374591316506477860063457194656393722238597687842006333178271560394416026458900957431868942003989436804834137598747640375733014560215950260941445855193759187264999753707247325385340276097273214294252164704563174157933120173256886020478922706792668668072832700941003182441841368688882637867878518410248910547513043908361118642542580828080736581910779554153639421652237588668237454473197898522768486460101480861025802132393078167115731880049917686378497844463653162874074385348778718138277303084971541525301308505432934785771345554664704465192070916493232274985712390181998722332566357621592904397442482476220139808536662573177108921268925826263434076966782616264809115838434631257611309629153946920450051889910357225048416702833711094331687889329396169581616524998147287711244555739281044810308810448231215716349772042682069138583473988348161444936991918568728055122456211724670203937226270807600062910003375479549256169619469683506927112737071844513472254375296442481598833751671876774201400543970191385096533861658476683355391254638179284258750945274703535694286914722044717343915805499839296230255733869636712830546281793194652393622154953631100545736156029576304185948688253822331433108509887912298474512406796073504906544885389222685910100895855062505809614125982386385193971062856298594971351490286935740908553510089973065758893199341290253809479799280511608392734420046707463183147947605902763802544233238312154271525385425720456123626709920196193235432478510885381097537759226250415334899249687379748103946619392966409442719256400015452909336265823175183127776801574332195483997750759201685080886142147762596801134549470884969750054120521130028505647814475548205819766587063546593055630606685855629571289354995013200124318011097088
-138273203970791198333748024917485012780646756630042597713552989563048768271091467708314145536255564854257844865121744655163161206783503287643951806159413564016024657151831478753443443379887615514649836473587915155509036328980092018271207405160812464855291786187212061377120543845599818426949088187401887990516963262317235192548229241227482505759709774057667870632014058954959305900756855377149022449212685754043719642255793937825350643361708571367124510353707852192758213003492192464062846413016619851237376403789973868008297331162593893819536295234626796167468130495564771217337006408076559306393962533071398848309164229011319793506522379747208248099697459377787883855309262379806582714197407485534148191352245830846035036842335513123813823009925453025203890862411123744054762869008391076604382756648991703369284100978495503054027782541669155606260172432643269500812782894203384784681572825835728019632585385395781419776864663048235974689668050730427967425696200293638115217059521386488380688601264634451446598899049085237209344756745640463781164812943799660575634866522211266706520069483134885995386175394265305398213277370137380550421686259109323849375852310589568299676098228834843231534685641920958347280915604034202009258908294498639961599596121540513189460422010036895746069544845597995526292027084391333629520900302498494574615840347791376116034547925028680513287712673742777830501312504953234372157010802222559365154471446193028353459250792166310812189406839915140626260875675415347805832746924603732590246584401298936819205761951746963925596607317266791502690707290256186381612805930877969867949477519894321649655300816298023364166469396652305394965672725342124914032199696765472023692247770037138438824493093893120260881944488848318052729488816324728481349132781154295751366536569289241948149765231589059960247964165719783854633783035184121917103146215215076578869997022877967084019671723671552
-18124971032074516386620687964685597897537748552470286077610906790109035998221030141958911159656309676389841384621530524607899524655633331656372895017529291309035760637073636636155236627620960707177851529911933146474532960548933912071538389618507037797209937349932687964490705258233897055768838096015799832806446640180587862245289171050366643740747822561447449776507001944193274026129931124724597983182404097770121930824677279919803797024973943905082822867183371659771230002013752674646916698832726577550014104747113620989801447476301899958469772688319928450476696864864215859739493559743115873576345144409362481908844678194060297332855220947682394661682044438222286713802055871964515320247580565954720064013622403667921713720343980169285872985232000990158852972644694688384431834796392527422486787599971607676774966618448921660466839362151211323120494645783292073859801530696654342636500775629643189048994831717890915451619782733084780900040527844894238164022720032944025149184800776714059181387547281363812505271105609551125463363572755315356315040311622437426879316276346782792791714248475443877367842385421854176114232736140791885714160228613240394449701169387441890702966836277890720176032328573172621166856097862733241931933640183572134377813737389133164457857192761690261660550570026414006015966951299174426271882359450710294617467782352505958481850035499666360716030306701519016806833685933909083542259285829613778028394478390766690199923826517039628030265232625331478993082979125563075403042100769679506674256149737390839519522349342909860154093590437399857141472854086096299243413361295359742482392633533412086289844727832110956179006538040565814451601001426718446482252087650289278356978138571965476803141376405890911955972035440875802624848457208801542646964491799760739134413652999405336662286613344415781958361155430832212465720495815560432798725249836334375194635153165613936798384833691648
-2068016444583231320137249904867467234775631655002559612300256368313766902645913044629225319827238858669035750990046587026715489988049388555274299482326381165881066408763247469052947303485735263091469365654641014162283390534640001768839548914933162584183175131432732716784609811756936805656353518153560591422322778850845657741916152827313794689987010143881249818282972665071674761200318762324258735243422466629089529351340730698227886080365848070257494385308936674418213146549098713208062470205135171883369677734379198507491125123402795298746008175871638152442855645876699370664052311245484510812287136442805027022979831481017152100432689434989331872557544407476246137873081609530157261423225925203649686301911933111655542504905479790924538447967364502461310566315815415298034518639512334693131157347889269035046677346508468132892968758103574771745666370375383550605614705702893906846126267768636254541684568898438616781072369274768090522160711867562413763446264036720950814370024928021577137401177294730283389738697794871847807988077264096133215658384063204301073532374577464019491552844225094534191205379058084571026235453133003656866153809211904660763963951907766798655563317193135068418661449261847734494121032599462381252842860272230007976718152084956674567590941319834127272903515835550399376693632305736109007309454249085749940428500713292188221662468219247130888645460611747150070007557269960543437249833152195352135127949016066123134909999479150634323385045737316346623318806041609130250731245210107038054635153940947554215160454318616753295032947388627314180840919422154704731967554988796570471911784491689066716117587921749837700118949241370972169435667358066836082563948439661407456967703485926545091345525508948321574355383206293159330910198332168675496593915710274441711737227302589057140355458055933927266585487261249339998940252737229605841949067166472042119208677576979871319005499228160
-203024164269942042712608666932175135184160926725533058215108096701362755779230904482300231663396134471590056614939657006409673983214123029095578364087578959063799562075939428087739798765528210497928118542531117200758390070274640471211930484356891162211103134520622248163551924002811589570858862429929897839047705215319222985722168939193679426894277664752913668750192063427542776907689110412792914902499597057572175015069071324074096960849082557221163302400411293485852392126104790756989533383319693369399805616319452849736403516936611157163499940452680010236062091282204617038026236772155145969001686446614462571464558413053120835652620820994777040614443524022068843480821586828376387229538811156770149369101806063726917697090078282202074932913626321910025457619296001428409698186259434271183227117128630753557561417557128196537679623481660931466871312982330504633810743872568008393720012946511570802264499655186336444683246250381688091168675512143842337393200501213370316245461223103235067150774743148672888697246257628017109539868730769368780853809166408586286064989005535695806947452218213184912299346455723246384083370232148247317964253735887862865999057245451511499365736048359683579908994231645262430347466202832369223727424700790888035558338405991199432077472225969317973010139882121957388914757042801154875857758988001815999180506280404028972351232579625028802130792725412262053575161304703069343900318257286711291677950427387362343324294687480553556987457087695680601395489329803782559793645674967222830777644373551906468575777943840508788254917954857474458867190075642710982842182170709101048628166305784519423108969982930288239976314294587674975756456476950381429737360292717458041040875358366577846549168005289422373359474555442117110546003231985808991506692714048984883691944864469315558882639508521041751025687937761646846331198649869479574169465747806983477000219088941351256620109135872
-16895666691532322029623493372815073574690290577081719935253487992050016657659941744964128863249770688036922965759538752989243910357224221843926351453764260972190104116249212556140206276526088827940918634101489791243160689303766634107468332461628768416308812034334744352285890011542276025668314777505307406551021775267298673632956077212438779764807933762418406185267232455787654167523269576265175760755568983169741000698330602642717384198760590313969797069577903674062977490460347650233767106128357577803834165662677365460621520456905438833942160660923994966460160626641075574645567028279644922990227704251112202150538262472422519470899309417851913630349924248479973883297283156184964899929112327398300938145350901150090506537380203259172033512658184963275888156191040102100659403486006969977632224780071302288467645254159038868498217372342315936009077645166999174673473183598906845116539712125247029575966493964170995826123870404352369252486696353214182827880567715201386967053018946718555536017382170017608125518196720488494942016722194226228347260923796779857118997166301142417079053710498670022639364939023803853630681861810484780523067607503162893326236156183800082650203307487262646067254341309201135929440205492839994276866268099380318924479628415673561871370651856692853062731108058829121158252059638396522813775251174665983434784801024991914477119698385534676454977605694456418960727753956037778306149691013484798649500547138291091684078124315511041916182284057814333420106584478841667018158704380312910847587587822172665324766075007325163281476421372339043603693665660742636442677455454520488697137752112632960584666657018656999162420547680509010177617061425679537566794929955050084401544908575275167639134976198514244602899148777402205796858898604807406847496869346128982229870622718325466353104351546953123181204282322662678225196808548146903882971655395941118794420265765321912069818155008
-1168479132249293788852801489687039895609450387762413615274475584149561137880282647591714237440186911073857748894148331562480812745618155300305075699632115052704518977357345374886525239242212107416331806014223049678560099219371105374453478182763284925245925320532459722683928753103473416188692800932366616341871703251392860249355291488754627710625223026970874425308514666527227586692203182080678712950951078195265788133454980887222230556017539107540666434597844804860108056630837776021911525530398548610066086603900102427172330856361070177117447092333453012506823061543310726400081214019356927533900090444735107367020937617048689220538538878868366542206025678054453258400427699188812792483296482083617739988254745245638293599516596882146408054898997619320984140088075093439373858607678959786448895864567287610278851731292036078021734336976630887557270304332366882862477566382315767150457950891475411267885523248671897806460064839035347824152603025682918222879879738875696890584152295435669490733196164360921083916761608669779249090171632168894304718665408225990413768482926797695149508600698799268437512527069168651098811165301596182704755440312607170316010326628946442962792997241865421653310291389486145898330864867506333657753594575996528071551915382907569245642014937864391157211482931936186698576095081268793915978239325053074706757134759994866358301704067457825910831921192690173443776103373033727298956526261022047497125529646391478554425607487051778230185558118047913177910013722593120844490525189705301569368744220032703339390991320757924043542124694926688257232663536853503415445087551850490880054575583176981097849772548915308700513636707688274292594262558829113338900168551539613023941375978547976962869586107923069068698588941844411738198856027750053999520185228646979298009532335104730955878126279429383054005304176879098572604400566051352611824063448912879075739777975390859966778703872
-65339104672607340328900628252050793690675057837615503938559695886722369262413424870145770062243007671663054114480991020591405495637580552791301421549921833467066591082380512091497498533997581509329865929865324514232290593041992103391911574438156753950509121794423345521701366513813912211896627883209128107958007393067406009985261189781492130014479142070989672646585329866774783624669534651142865172231514614463452336571768545979800689221666789380386202267016078790180231130457938099223662569636659119002189972209282038338316746526946128132891476446407490131852666494776526709717767990117669363254297124352822763976110140702785420200260001431076970891452124044413528303721834626822756133689429807851739277601985478782894123292820843298756015418147172840792004345997227552793050116055213950769389576829135530669452176112557362264661471091971441470342042022405067159367303122287118753501574728353749672960153731361877651695487486377124280246726721752118165960596220566036221583353927496769925434454379653905217467261141591648848180832707165668368813068600326484062145609107042818430730331524182211605610471337775367390158695532123708619652979323298027459052479470710617757222350221821513438096835873915948478905675420491858624297947342423139074688813972725992110033842885992159141901900794309340101021196173222497044616535781369847681594092922181835345248834517403872641324372969792463374614732790922816349385799180981539480257024245896058367765784768151080518562517870029593327999267075691931233773469352722396653175266536910635327863356134514687276981550786688614162452195165472911849424217565190575143774393738604310912169463285395647487652315773373733055677883364582001402903429400699282764513912076900923817852746793125277343159233144263241842243463982906718753687528747949147311850866325185528561415110835402157663876666936639448622656783552085763218593566197293866675883283115748173339925938176
-2837993223986678060306755520366511492721822371987215497770887488381924104740950667524302601177077829561030235069306884088279213341427548083861813653727557767058383393631671868181112361640437144910568327785081224015053123055607048436504088506896363570276839036872320105851959401344447718640212647490668480464416940008472674055909459465015380143847689212956909973950227249897056917657006556558916912180617379801762104031798455546323900660105171204602508710251027564791118318898047722984332728480120019575230193217760713548998796562781137744375637655865752538412495495206110739633194377077866756022061299597379801070469443810908188441665192935508550351340697213788877674954023488524697919888235706891488797522736437122841832064568284426580245060044907687694012780436333883306810285166236781542003831635602257526867977103087441193064227622548456183871567055702482619766412869050372275679728590138573993375166547327229538892564335938284955084010242505190138376888319791316918884281952623770335729916432212111841966181333055165229283859525522255214978457405436660924326751947598640740230411203600564656321890123084168332563869971785000050931363403843138470084983536166091389753640025361108657501580549696862259118238564430414121562119257443699146317581547638192276934768673960828909648839470837609416042386819942377260669201748849272784528256519205958014617968096268900029383357549065810353543877424870710492082219762764901808814782182793914721100730437623269273037238904683855987339666319586439660209765846910086240979429252252418573096316589102533590889601458863315871764661010559532576650680831373312443903128318582496315919716154593267442881909228502793050823062677831033519341297603002103352599787366620532797692174127224288073573164474823792849026667081448396575470663238143287733044518580614790183105315908596684992949334929263574165817450970519045687487264759656706053763745122114643572383809536
-89825781733701795364502652311103367163015387098924753648514381961118567171096158756048048573784993360792029766993668444685245132697802324338911361257032169388316572390852282719426974849924958433803057349512648039707307736253132791844255981381357307586070903791358751001719385339550636225329939779077141256269523899326052312714669731439160932828243679715959023094511477086227922483883627249583124480571457131050240210600095880094706345494424406827869351234599401379867458849406757081612336951818738578735779426702907001004264204087299416980524540141418889635148003815529527543445418572445758744464920627254846379722204560047813502134203754158624526709417251537223853542877102259568779603167373484431962850772447490287018567913172274745064299157597199301843497194799842083718440328758803867536456724059802874248316655116118182409406057263426206910576064056675625372249139527490923373310543112870370579982262224834157822462333457530898295659885478324238953153959496673885140705556279308107695071577235678699483355481854699470646907178105976739239767901276606066882331406747512135541955086205577898670592998066027696013923996052664833472044230910685188258991906235783993936424299248712388513165862561423651011513159835798897188702284585655257239972987417297624813445835122453848697591075919726993304518798859258544217628162760900996174094266061125734165181489645027755771502720971415335973121843919814827351630903488300897192075893684422317382096390728927159200263110364730476016226116235630302909211875519433587624798532509118168876683370653941690893568114003936005511008664477379841892855983499005906389140751597833593399735311577341986334622052994479566085171497497500986180653294573076744518091752421081756383755165220468562174334685395300394972910683336522165951297299212339304356565637416106719243984219510481401978192893700468301350464544075325481690719086073427511602333272283175157460107264
-1842768909158151052532887154448401080120290154680773525452573389017036610479573084337167590524121000059864135392104094186396175000228996228081210617266252388860440060370589951059113142506364965516380929834109002941928708089457587674493254695257067064431273138241706579868465018990820099706906364688969197786023694743409430364028821972205149033539168260223561764915804351149885286529093844193566258166680394117072170201569455146631557884337945389419442862973917023270373075047603742487254104739047960843296763814009522999047606762283251595546135825473438755097621496320374273295407004759387694695550481447615308856775809904059318790959672354405446254672922998734945498378301185242222629035949063568485259076036119975246314340906538683866736302591762585174254550163444882210166336300226519008373581684965493892468219609390817929028503526744776629328347365973214272940792751410773296785204299021458888019143660011831236111071877843163899010384329565867952585369410351780917031436454055858394390473873599507659427603903384424933066839706145236038782695646315003332629371150760830976665995380318887660235390435681779860682741618159857697996903125311667438185392451494961022916188451489555169163929290655867926994859804110282633678261030084316621794055875894408005032254669581755554971662797704408073075378861689460985100091038430462977826394811636241929764953189242457289303244524733304397750086534513669976473055532753055150561735390737116863912300466897420151628010889358265761294277246443200606084413813281650262962316757572924642206507389437571833523071720810592407036232938136985729071306214228639569012726186907827584919900133865529547905028220541519439290210781103118053765721217485539941437336408271912114926783931758304414996405530653634827812525146783786538902320767764851081553433212771029615265068402004268133237685776944755628577865201908041015468315370902460307962404512546356363001856
-18388713769657203446318732104842769603923998508627569998204675919471659945714666414433848483297554757740907070790981418723591578173023488014228021268005510363311186164519051948435772237263128853591920888343878504089860325895199371400263481822962449742191063827321299685770220737880501342036017434134576816501807280645917949272158445462769159447019820154670483109307165712678109267113373517737925594693653045563113821532021881563340558406673079771049206405527468545834678609622578974749921974904114577724083383370830445946457772414835307200246327252298035130666616844217393105505701504507305562627406570895394142271782620133216384595362578830340713897173020270275293323423132616951858263688898482654508392051268881859696889934615390533533424073712958283352009098751098221375187325178387582221564509776632589922751737305791622928721183176298902262428603276219587197459360366426080599634377322661164525588538291418821578785538140638953472154152899019246555794762920994781481515651617851220970161604258528666747095550318092862831593699196344252390884923549968414114498106094104606452551929430091719737059053215143291213031627153429386070161486000362590397337830854071001963610332547763237610342255863358370420503953399505245740830029751836084923402079995129195979576077243794238534026849489742648640097063016785822090280746228879889872094944996248567579380165325949409589204659929632710183710883606058197237544015124256808613022981463246768753021877058246688592232749927769244781790212705360051214485699195389934835039820532053733904171547926074379180933327100062022140003205359853799707648998562542504093716415253561587951048592451070418439476996209255758242989564871744998478302952753522765757680809730660061610630553740755629001359635554257916981534510117463635908788786978146801079316277668199000362489576619262289145241403357213442386222132584034884728657457274454887262700680845286013140992
-993311433720139286942446770981867981162176766030051053440198277496481592900593505070252493273037720500329688826329861824202685001137273248546237724558921116253544592348654587764664211024649413741495800904598067590541502796817462691872914496654610737993681074936791252841322005260600089789083669459674022683938719678698177913206228319541299456581713129617791442484995143535373652080193978393696074405701579998745657274498779564080780668787491394819250454847067364043194634969730362439994278052647889719550961246773752053458482015154083883976072224723572754056478265576009616202497871930386560745660674242831803051480217419920254961437970318307196114566997291413508091609851948635528171961250758005551501211955025704626305756404730539677940327644547835901449109706401794832023087473274262462264336719300293772409746955790553214678882335788240271206612547073664749519786132574559042044207646820058766034275691294079429842779626440731584888300173971732917253932756069753116409648803225686908735420860292308209233108045485428017501863005561280755947362190263168733391917205730634843500991202165418966364400107488602637209882865029311954266325963680727477948535947332507637248945874644692385686425896451435546226119762860743550128385978948124752716463778863222725771719215180133971159329982253297146240807065581553667280725304123194320478070221558976126713988952134767580597219471233829787289311954729818824197655353133103181996650527400561070143973941444256161851682057050107198477229820144040941999976393987223399509068963809676405561723468952956977673316890283245401248016277623669274022382021874798679725459971009059006381076240282596205969773656774841587593273569933319854828743953429273349217282382720594076416157015708291202460043090698092969871149418418308255822410965137681744057626036288623483194946912598441418148909630688703462655430553332747845865425708187950824499210100313747297553821630580533184000000000
-16306494274257865092223154960197055853192275271674027590930116002452016133660137878274892182875681245929495888303920079781889212899918889861841934528066017932259902714559790910178391905416645004008927717555485392579827032733996547375989044520037663008280307471262407000256192407144821922005650439245368589188665182559103987778833112724027534005759627178477004376661306514310843603707797770335320751747257020244480026902784854141696750894005349623660153287213941416486061790266603069572182127065033834833922917990469478563909554798358106731323526300817833893012053433157818009601535262908802428844276405085941281848190153782428308648976191168339913331849322198229311927541745910445680353026087888588284473088017580337697766296902139044209104852462468484155654860875510905579635470472568808152210404111270822836451724286304896355624197018241583858012837397218969129354306433767677447429561775145502744618980646634893260169600234640857472375735007351877377870682293929703241167440787185628192364483505338535908738505932184967803452151275326068144977253400979715253081695176217491891469345591059099375231515683766542201007189193542738717867542672581302352540626917238703307158469326884665717873622516485465413250049710088286052167542043638795976226503604318883078033307792059154547362896969954382529842645071898981341759471664498950504347883769446826717156470712602757319663042097226702647452376267831185563940701483360246237827224626416609562313361206581489034642662552155456237996365156694943454180437058116518006987607069666624673336372348989553281675113130175155789813373651734336238265227716691271989898255410983928097887063057782517002391692097915908123643851194208566368464449670162188725456289861221954587760304061400880630581481377778769583219180477550380995659889494765186806689827545626131495007264573450028095380996869422590722136336283332365774186122147826319461411199239241157212859130141571128331200000000
-130064214072668150611208475702201484533556314765256523983778264224015295603478626191355138545864346775049532039718956482079705891632119131943006501396700162310723478351636073110827095370018688815566875574853000038105707306028763871810969677145115388928458606391978511541113027614545075277885948950863009604312177587954589377856778145887534049660280284093710470857511177705044406694816762425347335791378305612571351270657437147845502403218804087763223233684431429961653500015971054271985605362247019840236401101131876615082009953767419618168020738097780537179360588291052071840747419039406554128796791826397411322135649601827963675956278672705656599565276054965868209626121315289526568802716412197037141565341541927415037922285235220074119838766922253695465126297971900894952438751969442658503550597511050814548305595842774707173675293665525794309868704157276189192914642385268662414956628722923035114107868392833225686044282981811820512492508118039011566145029040917421846051789811050791184838941886564332223358442707359971044125206759804512236955941826628096857825183944153680973853571882866691668751882918492118214236711679211001019874865552361474395221784266710520829820018607470615290801433767449622479905075441425825322033871712436104882363334144419279518991186724018356050607417263801572532401826066324377071851668797316747726257129214145070769946968612246951627680795729765158271301268482488544991602495013748107620796888222829317784609423903075200938373198586835088790371612795925184688918635383059091350465050503551000052732367296007288360269438668470254011636136124344137261610851483709257573349245902652781087626260131041841691053023547593334583109503059227588762318504910652601397308659530325184257718937667325972792151674729524496709694322392547465582005054752723121603632394626853777900676644051740918936995962331935973655671187986723660044694778964548947095113055234956831150274463199525376198320000000
-670983075989615211675021755877177292947049858218307156767551932143025592115816361453530025389359786720195338164923472054203166546238771396859676352669877778173087764716638214885808864655197952129215568782652189530763263200637494082809404177703423358584928913475992276580385826091912388231047613222425191791842480493215177329388828668369730839306414649458520687817592386513427020751347115759537682750378158048098032663234152959583329084418390708212562202825872020534469195665346421069657269426214211734714446624618226666779327071223732783858605263335513408239990861112250066441093972831056927946256501065466757621524099269874382849380302411691134175038834364813041172655621316002184966437382907215603159878170174364854084584194503272757746806315944826494054589192018062783505576152521771253335234924283276029620472723509059363423582146465179913898487898637338710272379110572441827238191203221817494820494693991050460517834296170790094182101541684598187978505669644542070929470796172784303584458651108369939080093757585032868295757174461645524047053462142082147900560427408161569571602110842148127996667256415389024569446254489683130693408908974529788930500407423559469952122834231174810498099935637906726304258075731589622824684951061413996810638236516466476927630726234663356370689331982975587405619184485559078885426628914014480689676036848143565786920000855192236632222207309305814856772036061492594266060073703718850775138580187394745848912697702276722346322393375367618216673581904553474715936994910016585606013088714318395218969993361814075476626142644625993710167404115325069132502313903732699284531546037610135451921614653883105778694563846517184568909426474856916763533398884439360564259559283799112226859999898867307213538105838437853961142747415412532279779711377419303232919565213528393589190847397596403774083643591395422533848642669705518846972566359808583496375620995903844588468614732454711349684000000
-2511950827142600376449332679042147583424577382961087061716756704176500487584784564833032216550548313393793081262816342972975059130676933099547199768388910584638809414255801131624088375390025462148463874828795842241895678114460779624103425853922026127532096435968135837191014139791772991445761194988835839194234355654032474432694609891204672138213883296432885799903839743059448251155870488070244393996946135141328527132281498440037188956623703377611814635260774592228149508630073749216015665443068163277641435576366077369784075456929102463883724705353548444680351952081865588628592722413255658492074696430461093529226994481934696993937116301844476773218752075576601540751859071447599814259944923896761755387755203474952908174320877896872697847855968672535364902226900136624501277357032268147759244636295476986439885644898065384742812311708101808762546330683814727700338240772690670404997274348652810331680298675215441272620775539221164616953627618089249274528530133611416238308462963794583250788768245878493296533649403689422859724095444720424010428624287567545908013505129057344506830943588864478325211975254465981954253319297533035413950738812146050559128722742957255651496654704286605017895107980443790606781547129900547405761859013181458792730008519881653761017917510771424335405228623944673306946294907340689184327158770562280549457259973116652709827312944206613147206138581842874085389770206385479164821250278911408033692841224906044771652351552776239912782136671095137617962821884471214615099574181774395473555713483660511901619969827598113668843559927127888493581652196461190557494604901531378624958779181616430243493871360758695588715501561302263443875706570591839232339412379083016213449238986460743000805570386263549257858999163223692175758523055337984908544438208964735632959486832400611970090948181860235806757655905366810827216558769324788182069338252045721836106124694313041816642506788381311168763800000
-7245430568807867218965705643336580423354027691835418152333016520734975363386477462813278960090036724902127616009409011271252802168539666475043850657608376091017803831933534351787662460403029822004832839118248021639385006993020306913641818279017102611997274397310244937662571377384886972178947982101565767562178169849445251124406387610304842947786280290690060564539900417634351056349936907759501565758347662028663798241365901486165584341688925523721369972115993846650402387447172128231004116873649259161545662084120112502711788120882350789593617873440265939630553672046409836175808505182991330528267401112738432739661245829716464639167558617832399591330997638204518517367208856272404270243677833203407642593048863807984584416180768432596434100679493458505704714403830979873045248850696302549506696334857285897926705239362696743553543185727683664268346202825500756799555074638411581927615404895979396425862110733742883970247081916556675583196763148302223566460624634808145723670892734415295442028267123518922875350095816943247363708425990618548328250181974763885398279755626903740809430674127541121615362651022825620516043597605926315978747298086982984399348551092004182198704265599985871256419233337497968945535104893880449466859728893609784190616928426450693983890766154349538363156152879328451757036807878751459082944555113710817534707564897686253317802232566442269729723949389326920645264725291448321193666226376973740541897181161058954531209075660190027169140292540943715953784819976871105160613209766567284190884227268196690991133588886037787399060051261336615687910203323070166587059303619570096268434562025968805677375843916246975586184341374268597876395184644583424803747556347378977250830594567011568487307577577933470020070814268305337598759571882529936345797557245751475625807803010180820617189185173547603480597938316246992880752950187660031113237492440944738543705714287064207516496286826401322286375360000
-16630608251655063878603117638097644431934084614703931832763329288996688659271440204256607274722659092740451923515363499233637207361863820633951912572405483359434874468315357090815457418902150416452256786641477803949412699299342014170287401934743368123734053003524148851258742094308131487650732848024120126254466373270779782462294180032371218222353179379960542321195169258043295787025619900552083588372251532343730784779372427769387042246929849539376002623548519327398879279796944532049916152251095629620297542705721164252431146121746115671997994163456252479320046323358034055550742798077420449754932891144111009196247105527456431129144236344605382954937514325807897471462997332908751242269745218440855952338695731511812149522745182036623145294489855712214048287544229693888052652520348188590219795650593031527589314359116891148438573602585614454300910141735901184246843604380612760278377882557130547208116636970594235405395461219857083617775614906326892743938284835369965188131858723828376938344534596101879835817626155485940353397006799273852620848978487956702503634401669508375955478696314925914363004051200330824777677205980130065257374231529307194369338930011638269322677766290396606211414464092226356941654132527985899585390453513479983992421840314566377300686999798367867646503272751023824849917825736283455247420959498559755186441019862663089206017827158687408798758488354493793674619200376070095064305050107742510164641362169601559255309321964157163811127442313006901813846717588408335291142735876540301472651334133542110958837478457630800561026528862577365459842068102363477302847942353259862387670094954588714559862289232649896150462076641038215707055880449942842072954000241792269481438905907617103700371864817767369939760256770027033386370217788398119246879064159006628625462391954763297168108636065304412165783791483134600134093267230002130175492061320484222220447624529159838256970261084621662854978602000
-30730544441208773784740262263753410775877577749156995986936743126537156653600228904794663158951675514417389539708265145494167090588244700943529688864121150890006876036366966020446528906701877254564226082211355575278560812434719016463057930361677676632479513370335858449060334003381970071879787801121663638631792798477513420456924793682738130850038800740115695014728372510110783393846889372005217521156385199422915605559483970720631271165453859122229500015764410471723367181258633914414921381739816600149536602927341014583477992191775579925651783046596669001038321998162259365415186424970687376810624471252262421370017987528413328605754914138829241778594620556947064529822631643998454589133502896794289968924472038299888426090701780403592448266686262470216394682696995048479837056286127534080246847192323079218879049913807109712600532933254092013826493848170511209114063582854669843656158624195605766349446498448869845366370429558756802605578737677687281229382328326380935381292847601985084015977386961767555408097860227152000789375194753934290590936692511002471972451528170961529988361638723481102356323039890360813902040597741868330071296171260981533287056944774586654772588407082826817611864527825741863135459056895220280084622089416235886968918380576685355317832658646955596726981366595856766426674457595442864645137139016156250418212242957063612496529928471671465735216654630844362434029517543070244205839525603434441161313482415253823050049718681456934459824212229708976765772213959064699256889497989978297388026287539860858893884823390136148369265735243915629801640421735311003106547948761058620274776346792037258257601361132772083276231359854785363781782878805985432802087608663552105714051488616314139616635720277351636608554661595835451819010252364834087896217356702358419595487388885513247688178623388857462422197492216369637859899742588190414298833708088945950703509059916448733392764989827232626486219282800
-45002707993337914656005239002927179686158607426782031273140776817451711063038178942279167749979860947589968114673629511219224258586163938801498147997527250532978553358175968814246104475791864887471251157627418428805639380275159757022467133366386358110581132083660310539662298285187355370281914513741577246822572717156845041124873035505635435972068990634994412823922299672666669798891193607961742370420890798339957123275235773034834617983064238701375054382286041798198148432865814555317692106100530458403706535688113064649915183865119960326972824214840175584358366053044757356819599582653041358444840791553434536331343871777596344863556086909045072605870121536349285707087146467918603804675651618409519690098537410446539416132699585089857983014506756249295393006390383274243279111684751764113577078540771334416726915660838759388875060424585231741516610372138266563910295007194765447956812428331278898991160825561137151660099945456981442302696611209733527032921671380991675447548069847737426912733682844271980118813996991686380254751155435305450869605712100116408352026212853035791300734269658602430044338993149630405067038368935790829751114523081665259894839118947077261198658977519931875892376949297390772604677071110720206846981797113164353282438558339056388230993651003066918490311491906550909007259238979873319701184007457381984427196038266450827800048109608837434696611649093047914101095177254731808356270799471330102459217323579028400587947700602730804549062419363044212768641413616296820705628740054042683984749762131817474478393619611895598316561281722608565141252788447798169883308654474573931781326136963485165255405515323417421122633489221977912391622440416832521483853782593922013720013896116943773352131249155206664192566339178463114162974905097100516156044752891462261028683012063169143085088028090466272161588217229753611357316755678240982735565140815569291403899973399316338107703191145768068904245171940
-48008436841202093434942021987926028362603251329149337413414125103169495294842265695753235828844174239212083551918275352398846984313417394233197141296888373938473600015185620192945600629524043425979334049143516325733081522829799899525900696243044635216521330358965359917398708527577869775158108973430132639787108768335011106090054334912959224708355806753844901691831362889495734055295016356884718773770313263105453904372543992669070846804362214520029784058857130892637373727061898739928407754850159446478727130732792824835350969986164861728494363192372332134242615884052219621476471512905773983663983818564449241717714586490321754674964909226731258782834695342629834235718652959993049759037547945798534896424440576071184831574900566888719483929862021923641208233409567933216499981097566311258005817602140264235300377519232698904930030304441651308231313146386943520823240885462292275614303136974121996853889300090288868397967201451137401963518369644799232901028557447906827503581772060000750958571923957511222090824209361446689090144005946041218805203310538523130137845269661063615912387869563467788783549249074046049648731888016994554284696007011213296596049676051459605597576728532796096465651333078651758489559555603685330502961977842831119035528714383815283953224257074433646345303073435181313653971914930793012838940297595330394852777382687976806796118014137940934861965617117377596596373527301543626764274273626903149516235511723310589056729222844446446438686008771509426206494931195095334301956671966909245247624143278631991156037708875521179898969555043739348637157911430803755902114840146165664410265005436089909154659871642556229149703558230038776853609625940658352943989354417679665221938734468411971965398533316557308867221919524768503209702721431017059128518990297906431214035005887338707577271460721050099776761490277596839214373017803283729484941182042575786702006896754939737217708496884739090893198518040
-22260383707773169274614712057116218090829220309310480882274095255875105657697739538694211295390006651806781367822988205652006950544311885180177782518718922737020547750078225550002889257796819471090500028654539807396394198095891770090133463178001076296618777595826314255629158554835489416468146353376182002986442932360773965002789142732597563500074728510513801728136305106920701875693773372579960500457563125945241856183103737089306587048286487712384486463646713512658646280169472821638867267092961590813665030083210593530828899646605941923334495352947509421573892251144168282306866431811742589473919746590716502467342623559552947624178134773835839900529377024015158430539042594983825192730528803081370632043474805198144898080131507096670174256091761010834409734948749677496051542377720592340630909183289057648973651660355429745812213303908486876371504925013613893407303532608051243391057433603792563516321118620537884011344135402657542688959046343262431374167414345101782750724897291321571378246793015376772689930190011149778401539981642769335146241800039344280068587803950319432425814698573093801589099945995137816180860694941886548836890290112340526973314927790669185416363080067624461757828285171064268321011416095325395291052580646773887006375290928815972883560686296898355080234704211442269828589457107128682439211549495421852790984328276873117919355524321592645097620700463689708498790317591254001229075943368968536662595012203471812126279738373237444320291548713133177281279128436019355669078775916008455748936433850320058415252520867110510683989360528989600432579218096054228706332901540815301112422486112298633835671206948270516304511968104952252585226622774039387126557612736436904154102843192952114963728995196847752534768581740361361047828701966936896981331315614192005471490907121814966211334052502494506529600046566099385300667754962752165002933906860907982935275416006448451640504522594702634031984931275
50117819404843853145694108828864779736063588458913528591486048307834435478973693760599388111577745689958405604800674323531845288085322369475926652297348035895453611606488702822656899667439474059089464909800787633667921369256902746642279188828988857094620683082042151966281539331907484790234895573928771392474567911529214675334394707763314053154988591941531944300724562362568889239336471558923838752854177701731684871742950832401463481601191461308672912389386798759010897019054013956987807063338474787551537628260027856897321469453657022699514074565779991597898903546516111382221842824247392744937545953429973617692745153277632324643209815398540587402715067589145236892123313502915459837041683245988317400178999135504924458855204525417497966913072017175172657795746771309220847360734371810673383684677665076657893577048679473807792672352643196894100957752772178877796540262734103003329192176604119367008190886680549371413994364773987347336521638692770738017665565613121212679227083845570627114993809140918817367209536085096710739993653485526873231753522303972766683278730227781302611973961192213348758029063797106817954546727665745313381179382240104851707283751607916264360688806971322070699903262358045335752897581710020724116443511420956281316764490848014251118099192484436168246817002139881688407093772567438083892403159800133417639542251228796437052023855220114566248870986683440650128159726417763565748316643935476402335520567633783737624862098818979260715515423774172929947525549683438138671057809449510366709093271824724877111790632256800797138184593354047599917843634700670389064233702643589334105846325757959587270485074759300791293610992571473452983558233159000439416177661536788990731912652664439527913110112541390176589749874907208396891167081200539620690643203121077645866462802312456750420434782367893544155712943521990918312050386710467582750939451280849595427568497263664559758297396854572471005385773318
177946021235881274077156630546205595542178810175200329716764208521894345105681467905241168697327085458085914939487675211378750389571457418739791753604707154178713455125219075737900442868589072716129403591413409030003993795932673218183439019664414214722822360644069677688587751156770851330808987966518643472259717085423194512065806440738103113959995611200086743227040686580311900552579995847185429172615336426252440068318158383682129823057382435760610305187766924032310586147399814300147696722660775020376463483852638229644691524601680994953235490933292506609934544764596848642059513306810876887415863724312369678949386522003702540155599192147332114165825301828730850531296198769587578262809441589750311971325827321323193799725181406013968114697475383586207886100265809220291499603496452024303757368068056826987885677075466502776872170292196971798300473914880042514938707453261116891326457074178589423274006078032605956907816640475673424150915612756200669999989386926219044957866412881363927835511595666450505865253700211244673644876951813486125051760540625583170331530498564430020268980264583432293552686173018846871025696581196008227000607466111981903816641931817085933786024056383208677384232068141494510648572316069542314963940774064676336558120926053876151785650761991028336735226976094247483530762507135813961094722350407714872667160280089621898357655482109883966040136489898850527164293179578409540029855485905105744348715738099220920834558294889990670472069995489758143343984953589885205090511614838385971645439082269591057784323681168635844442444043163173992633383880144425491286146048650598146568781294792811768232433301130525225524598302733859594096442912027219971071477308659174808735510680912122189198660832681362993239580436197693438176817563946062277789103578707442894120472065389476662588123585615310970433661445068868873876822016954589831506223114772678353416285828825923963859707186235386819319368767958
352052603901701611960900427428008704700992769093701817492703000463354497585630181471947396739913505029597130992229535303462772051340433854960956237557120851560343413729027683311810236998036451274357720054984568200934342486829093258699585273738939374819927707257905095250301488368541214379102673767177069947948521306022739677505455039877167248310533059857661288800174849309127079832690685820571129409936357481015733076590844819310390396918908741745254266340201758947733988753895348451012526645581865761888026393965917911102774582823645013237021952924755658394507656920708249891331981756878849349475337538063592115201729228944050320265669579465093679147818460638647190957030807026217944744721383817851425874792064796723317001245686555771690216498826568490011485073046599175256720470236482221843019453132924030675456508293167553291805593440579698970543961623181830998251995552938460803590776691454939491481964521263045784669641980206065408652320285309998008225864872392374175377895043895084408338217038870910881931972495589741169319274387875480431397084691908463975566040392256420454810296632365334604879772598450734041422558354183051218695644475399596779604190855642847174669874153826803928879178524198696205670769616924148492018748101333295114863682053373313410630858721808230648932943515517856765345862867397172822589490570859649989583307165101119506653017685344077186797605394972384316657088255098695424664140356077781735399003700339305266494683980222099152624185961779324029126882769770085733289956233163817333553417244554343588513375309477275157661515121275578925196619015082719460365157596329953768304356376181603888597072151039836284504126149727071105337363779590762859185271312100156410645673045371415522442703832637144040525373219986852829244623495714737799711895564364513688707703157656580191178538311079821275723265603094624623401145406539045716255569354733871760188494113545253913319061100729939580267437975900
542676206103393688322450147100957732183098446549156086242184832502920769993286598773526616253566045723612940100175530574092565198867935779507076443016791664658909056328921905016504564456173075798351474021253428587957121913006539227280018475641937189441213695963605023799770495035315978031360443528707593480013730850113783740444203112297050956862765870869913754005082843961538142896684727491915256357549406611491407367800336069356472740012070437811612911686529413144371480819224149147298951962496451643894366791916786323504523347170111581984034555969867396230186875485689033973641175099244136054504418314895328851957722951702583920311576296776589363163783166978474389587516321826902192761639304799124035188671891774990044145460870551507861325976523178553985462935733695416697283947629802957551718847070658383709935449367984961119898034813783328876573861781086464975749314376591765588109537336026985274832267730348600276443847587359275882919005086249918798291071532138250928374598002576403811557158212334250390425515244783159985225242066026329857403101015956290731682859990386194076336070623837422373239748344287642239215410834570303336152468635584770185615359680506452314129014903906735511501963984079047844678772734484017089915723254372101990573135023279381779436726014478669335598185070563437793728773673818833612019686360549580597315158169884944794580595442547749950403976351860036214802082372256153483161331981030188667585466936942456395388663758926324028298223876748868976042447272644515074954252276475167600231199571684458115312851005880132184172451946258368159674673947753723784517082872895828860759366377909565709649584308756202894350611652842492628681747792894929201805795322703146121719744489641741199186720328663397019293465435347917454281673316584541521089290188266455950405345604904852756994196708384615285300181782166674912783408991785190838717857489479938618414621067333622322689675077199110519543703764128
706858184035365619266065474478541550488087672998075207879388128249573465471747207756109275199555701773143040974767875733234578757744982473008993958914426818742426073474345601845755761078810508712395489439203648415431287597092949065228378109215689653025537422947984309879176985558645357848000207388999776935518347814393329022768722623017322093742775048872571914486796556811785663999537471798557462538790669764020059278581218228564510665269121428076570009065522404383067576156215080030469532439682670720560393705266375825716025357659176205917089637511417593572616826435329444064198768177747932990331292566951439510152502775872824753539752891704856289112712132428547226067530945681259297877119443805792428319105265436027069013426848455956242767333789644621808479500474223686908796472169188599093936019386156229127949339759671810046387754526457276628772351746932766904670547774607349359254580474643339941099372542218178798472135138335168774929684254058341158237931810626096853715923135444246927514245136362855437318827292649094671913336423647384879493947673276527961876265377010164079475610203858291161272685396344310820177711879928657009201102756908450153856905144401067592240536034087406061252663582515021698343811654369083672392990528613017027618965341462134545313972864329627848814430288507744993769395383741909500581128523140024477435168856615386826069851127792134457978817666519863601250634132221197677357357745316724534858533553631473881769485290114874443266771048138511799644153900495767501316458832271164180908136706630465688994042148994459083460387301472766053282089050039905091471338927701409296218337588017544270108809135790722605627641128949863029417211349555244170933805466402318692730935956602385557820760598598701996899727766162281676285257330423711926804546746282401431636731915043507821267898356734647556431118613288261981989616037711158447527629166930069362150842778446810213058559800879574603917660237255
803925718848242050304312651709750115754966024746063003753709063396570647076852772505590768817063338070359395876843736571272929487746873004518342677432424724097309953385458938065879953141934938418950048443347062805763531909312633103359823661505395752920060999767040783931156091143315642792217456493467358953198163469605240507936042284179490145666586580736849611399579957241321315502606884971686186275131773973409228476852228544719277343981951160212509041782426776513730329401550168846094666673420612907882616610983329889779572261969652915535982111695091244908033471908182605405078401151695403659317153533485495803582280401326427489987157472517853522861172707904950856723740342467911944750961247953895030753621467064172131044632291823304834179615131543480476005109578040852570575440602849544667902608022618301605985048924616528080290830897355368605060796288670452173728081327686293335814176521412690383135733301580915753389442376391225307856981943495267176010629034920916802436067807791693133923490160612134814357441111218138622961929683699953130764259407989315196457361257169934103249925933709987407486020720364990468591785468926626755928977389307144530293245061453346056718828309162114366432594770219720843369818357118340199871671847701381349482114580612684576072246443590147300123042094419769339529979353116317023175092254999279081902881815054184802807439077906799221713380684557176326653344258013149801115091616525970444420831749214903326270096594862415070973204404152076372362676961951117267246114746028376175881842002440447743711496262278776360276068075647974957878987474404265572245424594314904562368893248608476742601139957016375440802559195954905073717961545511106917766376041209454471853371714565667877602913891607068174030461645357566578208406396551542508698092926081633164527148954747661849241511060520562582151682269771298143727097362730291800197182350898860057541096004103077511608767136257299566358336318784
811617696474759114638868331759488072655639790911811531948725529252658126825136686256795749423573947592083266769690794039258026433888762653924637565377294262914556882709441194337512320588569941371600318530061169516441525427232029432928833325394841359479685203546232065255446151993970640318901679570827325309912820735636979944372641448060063446944695041118311486856618106157571812653866123402261640962898971140080570640620981649981289217646188438856601780289707355249902792078896420319909477467252588780954550954909086730980273288861132938044135381738798443250568560112727754406199767205580187878090464367762274837795756904337019750555994662966581459921587520420159799839502916963974403081706838044362640899199105863792267588174083256215659324827359990203105809261518963682195685772058403252247707681860111658649527044872588723924898293036569732933849243852131153842353226082611486488491642625640902419768796557882468225546181776919393257950044082180522057643224090679420477701335828619111720494036479862975802642247538721790894529361459453418496543368665191266200215641558072653049033655111741146784186806680120103731714824045687204458910334972553294852335143735617643280990021426625462349731495001648734241639253926702260121073194651934288961974809481037752618585804795389431738923841205402617931771304537659787267561492137477831502169935509853506823079130833115297347580608354965624442370917084732536369326084873136920440556506751396971832234562795027309985967819536417435239105792358909576117633723399836023305137362993930905057331004915946171912747374630842001724034523138470873212185803291407444030365572310647357735045659078037785725930416657809862799205134591189649225929803498490786884230167910721047410099667088788780572928772732953401299974802354023774626735977805310461002976881199723392161098429053080151500894824755131445143363463107928505582153053901994428736946709282195733542483189127259405502345893295026
734214000550016488845897755226353957297276333955327374008003676805259597995024899060449945487508212769610689725788917602697551641634654383141501277424292996346227447792038448496387851342622637582308788141542006181581447190627231412863373410178009204298042124789846638720530208596688357401889783871274507115183051944593763762329258012342162189915520595907637109297816913634441330423038737094472416334721374916114628924487270117249481040611919598953078993771488763729400295516943515935231933435807909074218358476482295599523895688492335580417020077095505445601585936282138287898240373964712795599498893357721700171741333083222151071998506334828790348003754261717973708287159703606372447904801201164447171078022082555699397618312421363574211082017892623123534455483113915758387195429183157779918346852250755227391824030371132989476124328126765976351166632293114748309300115293742553172377867786211743428734456385341069516045880869053669146265279661813766678992573366296449201806563008768893656733220398808535322093194692077901659022648446213560158203994394081676868500047954296672821754300673605060446353160844300524159683473059418410701370881658362887282525684522023167104484062474055781984687632627305854294311561472882871722589634091306648386039029012807272005274891684970802368067133541786229561681900518506496796605615839478719441027803946074912243122392094768517546028177570414470430666870523460191303065455674677823358294879413853553623394324216002748501721656330564881843438158549710115578528960465259338327188198339452365606581801630759693444444181526663183875970607421366064736031673882916852176262842945476919595708046013171415748257497218746753753429158007802192680120242649559177578827609179737792462842904127217827353095473951061251672437191899126878759252779708477143020751833450775186171918461802453958943658472503149167747592436753453448624415573687938706431236335156044931108144384928128661608939899628238
598626472097598920375051829452141062876024187569870027260261508683547375520308580049319392312383894290326660246802389018435599562896061780735920898093257678130469175283363069514271406229171929237311091964145026861737873660834127804693677029645705826477095100997549794401190151323304961421044431499578209021317162609510668905491940423443479858423240752999362749142968825633886343694203173661318621460831088715036431938148711400976046464391784575020510906474210662434109922924924827657388516162939649551762044298256457355389114420640290561508108660584666175439757092521028599472171707923711388288300812340506205306127061946276068293869824619642510741674104690720992582216837443410830406503244396688348295331469719114632765230457762643645320166247806250635126216799445904046325911185765197501862877323959672496042923449889884995895496032032365562348718331727776000589190937891229314528125611967966619338168471076343084453432743367141057807693211226283805048261555830904162938648624820233297635602525637670778298928241913497723522267365597469261096190103479570358812880211639428911433057348550595188712482833834963226451448335280444373139474401179270436509368319266447008847246638208893310279463810197020959840012932806183030392603419889000024202939862840907060834937064373763205751072121499358750686976178449030000066539072354526741644872549986358592734505402592762811638770517436502759699968561926021591788110668780070006164595658524503195515676558034996935221937811714355644758664446241929088316092128000352377372484510747014217243109044033852029183498018288833470585223852684752453217958651444051839165626988813423033570921417575587745739800395492119092312594043913442557765515944980217710162708314736066918363674850361308220448453863647902558721141810255302433952380791905238540392945338190478322257254194797610058404151773474358388324297277327386363117888669026185424084987411093177041627029945239052712009445699492741
441571214383892055654445279043388002406715260804174045636136833250052055781495541894299279438231319721891910847029719348887196006350641916661215971704546735885752868792660412813996867579741404768206356057787586366690487321135505796554850726052991095428984971767682202089503840546759254635468453365313250147147675597742706220388177125482800203441215105446527257740179048875324455111846018228988273689197245322169478534816861681618489558587796820079340897374861217447607325563296252337572578256125278397720033776057708920955828360285600608609669259127440480536562426722300911265765176796232801124993969431166227562379140042981737676242422821874387385049984871885322878411723661976798002936319709647753057677730182739339454021527158825682399237871501973186171917495624319991852968987748832550054600048400824852724654629425891018745419362029558321369259472856918965731257033565680193812490415528276524208598436166334364814926155579214665954981657813305330446526752025556228266128890702615302355183824229732702944003796778462180336567616528401146688617868892141935890342432307341778323804341574142923305625900782748513309615561180007882659836382407047987900843881756013486296148147168228736961406742787257879741429613248925577269073746687894852123429971465492963686517520668241615171857437502239228322035146555531111256386055061410235777464176480638650088610629585650350865129895543409460009389698055484307585153793531941552774821226680078460747624371675351000709512545835724056602856793406638509924774144937708230014081056669654427557620053692085862573155419278519203319755330603853058373022505894066574692668651373261801075830388514843343972959345016528343966299342305548502630246740582112484957712158625383592374669958037760753498022547491872073289903089736225134302993629388171873984809272830246685814877743717053970549664009413700747634212740610456230459549103462522930138479039355368619248823325824881071870820586604808
295438254980994319202474168436499037831685276355882192342346066581178593290665222356161183926831571200633751864189175604525222327048993343283917594549688454149616476028102351670905394532400669513473637462183959412335257939850741015293907270391167730317745044213759940262465899361195776591467166709891241160064228552582300861802593431568608619296164206931682734649319124261868374229109800140384316820486419580224895411195784488017330230872389932474796740814635709808682829114025671234094787472234413008859722521228557736224958626848598031266427362929541784947780271106074669113122655310883427256789161555156911135545181378930604472963311077542652585416521361839026402336886032277856898940306525288522007422274918660661540465665907655373487424878366706002074962738275407691001363370328840072466227935997036298007046694987808465040776150901167784981887673025893066154401847809266023789092155363672619939071856701099151985785114689400120369712406367202769000591022098703932061001737825276938372316230918181722767187768623944684972984795305067388953591910875116507141275837426590033162168338761656810847604169680259864541330834174050396689655335999572719844555700777254923457951716036663301914688500753932084017069120296145175339344068205447956579663784221799470770243604481750738519591768105095428986722191184341735752976937652715009702180336833608511724318062322261389950504970259910500347150027050181745856409847471133629879527093246515620136779775321819152649496687441609292054274217493458609117888740344921955602053901883766403796585382545070138193997982984898414643755103893803236518922255631067416001932911260178812100620978520061146989253855493058406393152084537134682388781883005306380633329325730506588155183378822717338849080953055039305419061978393005771501251800474599140651367159554086234265257335089100663074481220025223505102327435353354485328751643042205248370424721558179150953947775380140066667175701515448
179598120951899639139936869285188698620950924497144894613304983075149903691156107208053708237351032572672995329796368879873419476591759169221209391385410023044951532770926044889688199736335826104043773601646636542019368401637978758370830020845520111335148286451818474499134087580470318223081559537231317841760172008068937761109248959652855809356620211541661682148621595683895201733380591558100974850394948634658832944969186008903497570550492431637044860699523348958208769245473169935314653539534725538674210471632162560090571325972166138600918662627383420648984764437462848917771616728534040003277608835595329770865930826369575399851981072796408960123298349654414358166901045999674273092082128360152036286627071818920265665839398115819970976206364272509768446354666469700161434912690635383599956925249634766096505903200301650390805268840086069380116499390933551086619570301123744737751280334533626009100837026587844193908323956243588491620452745733389118965384094708501698388679169775499926343963593877643022720943393557371596568969149643858965368551051652399240035755619272629913923683354984156888966053183296257039939090608211932752698683193503403510191777851231439432720421051750806793679116997819256529743597813913715142594731621733354913537501991001025424706522529590249837949054608845223232421886077385713702298074453664774189744099881415293352890248609123743391837509918339607562154683316484695584782399725806049882459533635133344450044961567646285648331933652979460964087885080340726374013085023633150516667953681852921645969811069397405759063057163908816088689187313718249947445110210104736716161690504414826639663397861610261555548591313129850105895644801780216893331332188282092472573459961497555200886514086652552675784970725018125513504535877393744416963914925187397426754660533832240009698719214759458370522800659241975403115659493456904239703308945252145977392124961786963322733999025849627487523676813840
99309386361419893939827995027131431065651151006855690343145863120133223653406114079719559934255067261141465626941815958008777697324017297129137189867696775742265710810954374748464293233277099202847442917176619003065722961157441376862376696308658403798469440808356013297928865687607956728643266554687463099424767833147654425680645805601601709807892444330258272234685538469877513308866552211188270016741534244495332615340539053469690942732398415427810154435734517211636865924114781214633605532338774950375055026263112585918866078234807670475323496802229613791550515651736836668703922064163322850965830857400867008255396717442722141466213157573531598579807039369913216356992270097193541567116788090872831526696882322762184199618961455808634368151196603831117493185468149373106103712242082999022773922359296144955121587779480618940685694883603297995907590489370924875539309397954468719996144284606849702218152006678397986225817430566539924787506132359459471108178883386764350723156794496206493482489905526498406407470320236181564793136780650156403140132382957661431597369820155304638850407820926867852746901032714488879084927470809653318767477272015724594525907697269730104216116579733615523530840978334354629064963200390084731001348249274620330268263306772831537726619025601686171566292379493472881451655278685502440490895141062567256723300345349303905499873181925770329351867594618342296689227745541779280731971955193392250198758301884043994287100663003346852563258646283421288906812294010835011503819214233119369807097700146872175194249038033679478756373171510854616370636647550956141200347810786318456245786634571343501041850972320881486179379949769854112814453272922765705089671277888346073750508866180902742088365865621674739254575511054284002187045535835741102162156420321333270085496550742972563067645732889868069951286713810849972771243957119969356649460519320857971065975903072723931258219032395326371489909144041
49981327527698688725736502729125603299679531864928818886160203048285472855597788416060918269248736533777413256272091739113584061242322606083052143874721686955161233040983533881123390941551048387390987975658381462238536067548088913552258137691399923019042042524836451705450097979499344129361104991715942569572871877315890796621665551664088519898651073453007410206223331962533103375423282006375274500730593840366995061426075714945973336031826760056562332461712250679525894888339274464996005836431648108218646447765522831016363630346707715956657053665219475858955511397945254310065349201138781136171593095253467696485416707643687252353664866975410503582872921740865230139181788140547260247462733334616392041573846657347238774025364512972418579153826814704744676240497249820783062486896781790195150399027118602779566837831959990388302370531868134098310646439024281718501483730262849303220454618411754896037566707463593335402038554456721766496218655417327877615846571715164981132682892102835796786303190135515935256849933595200224643545573629237466209857441617601521113718539298292099078034839927564334494594005287341221734801986301920049263710102408420476418465638993754646137378610319476525418759227384653757414411288626395032431572552164727318859569235827123984904721956323783706018698974644404430496910872104637572043508206914638772577717721815946407508211551261244784045806914087824740334687959592528848789096821567040585994971001431690458141009520385020869312922795448824978478912495633303689910860635346933781129490013890116147868790877600830021535218545537504146399949526942167457930766339107785417686786497246046728654192623263531651961849971058558439908009760810071986224657953301264696287221197089009021476153527362515869425712754408895975283889604067880864564292860408836870826621845861611774943112911666812588063909551419956976098545600598859663994721984903173333697118799126846352213027984110964392139934773180
22900816873878501759150610531926895846663079743984039050036197412937186146914943163030632499187700235936005611995909601148749507661350377311903668654976017194389944019401440890404577605721625147481414657964124889363103484020860825372087367153760134702982350444318805696906005230386760022665811870225362786055929153780056670681331296357751177648714575790235611179664308448737769385652865448425416336563879904101471271068307129185714085408563872510431148071525482436055990129547496319133758061525402371271840852557333508229526573865201767657566025310763257678358243106809042946910290227127557104221434058989967939796780394995905915125826546869329467910995800700463234893086538387476074776651449623251107104785877449309113556487904322361428315329603627437190611244971591366090586173640613512372085041450230801973515118497539572074203162830205481385806253845574110578481841085343743212389435400704247043734723833108312744453190218882259862926356464984478943479833520535850204919444346049255475603013242331997045411029075550698524886598243465144396610738368795267687754776393366799901626541236249085653256574890683104282558176325277641177975174096058683762254307540351538768098819838856951039764669312352312537040845241875826814379578441196380963869313755795948977500130715658390159679454266840195869967374441675136074268056544461777740889889581112044097403066122299878231739791221809074123682337825115812709179467822824701707433862334683892849983651628430632681144756873120828580774088008154485131104453581085182013114350232868906765894767054356446779267330553315568497054132954203586085885513790380490821330630762735211185364895588405984642821675070743557027846941517425876423217348117490065062487337583531707719515125709889387193284852431675253340976849384403197445562205085350634373234747575969302329232721260016974512137433389218679801589064317174447942352927863416494093321225475931172748271636601740986085332442294306
9551087210454482383085190982783851620663323596095938366595788275643011946874610435475031962398248350121582736598237939969727457335986957940156862828884211533248340346853435307682184128903671416830498875828988784376867578007630443768440451555352528331262579662587306981679717445517177294861243547294357816291066964145529738845141124128898297065178462057391208183819146744406798761676554344545344328269269356668460555162007022463991779604104358939004305369707030583491303662107682181781967280968547231024870414799834851247787464165277553835617828651635437253560578019323640673207195092334215565129884168144173575185212657579968861395615725550194020026998945199090736350312612380324667097991772335779618323515360920157831094722559838311612776364288871577511573691117552053423690552933959047831760622448632933839243992410617580785480866163478659185137024366460341174424713614545746674586084129120571291524653522759213763035867354539426141316458889647433946830586348467090621100939849952662316585545796082853191578575646398551475010158277749627391890063481808472720443614108845360092892073858716836815293167699445217142641602609823550967112527980299527883149806345851274665585959557768268234826832541938041578019892540084218799674054264139182214289669575753824678817722488970238923104892651960423737550258610858175094094780800966699174672679512797962520717394563664376738728799897758004621230397412830492815114514651506362258436681704378378557564424922099401527759674081508805968847773819184974417699923166625993024379736153546524725458529982702625529874013654646496565640193303193507568347484720487541204202074509901741559635524308871050962361254672386414454447383948983567542132307270701470379192258565777032430959322347070135361588549535304485819637908413047664908273735035878794169601606149879280626848633175132514913501715205817053299013060270712589025807813405434305515057887311976814638886286263314095403657699471869
3623995774745137078596199823297474471867233156075241926595520151321773877326089809151444183113157677781711440597364754523003921669768245838712993148975155748871445778587577046491718665725477172573527826822076999129161230383983937738816027491574375027507150869093809261115185294648631984603792700420758201165328035869728311697200376310889610888366171121868984777094663159613171883464469892551798593153909028956786563996524605280514178471913967109571446984946630780448665570924949466020376969583169239090906947358607796968576663309724358056401186272620157320797594091364525813947750781841495037076646965788976399650465503740534828827350763449800683050125598719207735394491670386302010211813944984046329384187052680154201143090160143759012056837772553457513410790115263180545490656406394072029842332519483540171373550629651828815269790621960999283659229186011853329721316394496078560927366353409282069610031182651540243473990283604373184506671131675685716156100139701119912017800543009849992679745208586716182080357345681390442354950387180204323668951204673798721935555689283407150693048914697030389398120749575783625514240997042497677036800034140774114703630468311180357721108494986726018936483607457216715460570125850440301070548846596384414944387011281534146688952891940903632357180263298732360033239128774700490637846240711640441200266065840065792113602160144400001291837969715314618070669980532798339543071498898438951876189032140619184914240597167752748496700842801673336427991431808247360016914176300656150582381699573122519668991297967853650894726004806836222021678449893407691111861934610784890749619116720826378095084113667674783170653454241213523830893033496666999218941607785333509975191815443759940537790292009579363487439222341652821474526980966499736617781970518667514021291219856127064660782676001063167068059403713425349351092040856927492879317700450188820363874395358164147271769258015191635832632025045
1249883187004967600736048573029793433007459387039561680415788590920879434499106921208512524435403905613645523449499304213176054724890359664328193981650242930955093665208409501916117256116904580021172597253805181254000182366544242435401180743380620561763102961188458617855864088523053053318079311986610648205942541435913083301579207654586219428722347591864133890985918376702741867437343694280161170881191833707923368172916949600279018021072631811052702499845897688091883675917871918842417676173131099476636312098189201247170142961750850981419439505554667072048722988641162272565452345449307956923346683995057233117237952182751112356075523567206616903798844714742667308215938477926433453900587133945814918284513686205944181687214813937591640479682886721381555620285797777487823751606691369906318203452860127663783514177935166501256555448509635765253023934381175077787473899521455874457090975459629204549935279806220870286212502648878783310702896583023250020052916560588994476715238738286487485969102200014281178323423280966915765083269119745997493609802022560421123647846235261502924618076989618816955598506187645455671727614083492420348893813251935856675895234566838756878968350355998719579226463837292803251442675371522763408536851753041109658074258252520501410908504380412112584513516634236781049012433160048461104049666450785480959533892186674922548008901651104549390589907350375912762727550987060686539279797347760890757543627198850583290216083408035881346255583927807248140893279157369416215633176628131776437268531961053981941740160138265422217028574288890073729456208130302784619255650741094864225855310634543113479144045442361724818020544857673158234701717034799332379711802400560748544606833247001100717448611304528043253915763587347237123414222408286562866921564661921970318539929916899430819654885003921611984399613920179430738811078440444270957881486462133561613061537621630662883921508547215087818893660170
391330183461274644514377082949339477205730865961767059965262070682216148124826787012663170151022815691203987593709930730543709670343621670109568931709731176942794928117763684312620096978948517206846798523508585834361396124594179399735334920311765679014090957540951649034451001969053021537820227919905301086627317442796306600474716685329296372739362675244343496975382345786347873688494642491429562469913228831036458009795080610548764950247658140745352389525451156996254577304247906528887713221819756550213215412979936999886191093573167309395587934247767754642366477578519961095244384050505793031096996774514074995880787589568939820150481526915830987841744841505221448220130260107971314723355767998784769412063787054706138423441810598835390301040587453854999465750708267431259064267596571250240839109987889805681220067140074410743944324784009248035543342235625892799558201508318568277300328602770939764425603649478979408786414375886218834912392012777796888816557815522555366161550767571240047841046878869122016593292636318661007236271671093063332402137221204610260740996313202397385662333556736355447526784398625309019254583677043565743652017737436840393832956274406252948090729274630095669262078762232915580040139920860618395378301125971153507653325883674555365531918165723251248574435663845559177977310791926244510420759401923275684671772575039831790142232096477757695784279634595529824870750382233962557247150641101473957790945542551092520695263077572870440837068885857598636198129618051010054505372629771589822414921536250742514950173746967451847875382496131268653576498529292235333264583548835723526988697975042549997201475594522534227904511769462150691296594925519506404220650210275324812582596564398588883967829781121952046331800099804867534558562003548005495586273042597776840829962860679960692274036191053855401152860332058523213910975707667259049673088945498744395633549639520087085666152910416839306668364880
111038216817340661753307957680352060877042161306610458961917972795060312081685151296060865804316826344279370374145718899707118853283705755385995998486156375570410730052516505272321721361870878904135009832436232534040494864845770886845681356186323379964068705161673586836000543660248006669234606367615445283459728229388122376041940206928144597513003411002336485749206023014209316810757300549886604266133186322027184206071916713148796433080007688043846655773494801637711373074868556151144061434300538807755027076774304043288684713144979126436410208747201731603395231619264309110435709119939108173749138383974778633688797559303218384641004055489830765891371671683057087964050127333786936201527025509412099388319959756631945450415435507052181941472139058964219524941583132927172772580461132597067678737042035979646666137361301122005446922449466277144020403789136310469651068147926754157697884668651387698202996669673591811202536062536283700399868951016386370047458268051169745523987611509368920745571649131997029225038842260533409927362747858084395665398024275241066322856693885053665134226438905446509788380084945550897898861570035020910291283681331612634680867075554027305145427723856450704452820440624310483992330024632355355783634829800702623404277739901412618792454358256664625147431142616651840986844527741947139360914566559954609974061406186293391588594281264574025864865706377072556144677069465615964296044655682552057705720943449127355219266744586558334112471526865563557677173310883591712251091201172502390682248122547596067327594634781287403904813961410533983101622260605883649694930594630911430667784792806817617168214661160640598267878590656611714779646762278274411008338433475447585132802173973182073196333847818888985084597249067907477464327749347220737898951409555581421713013109157216514354035003747733671627666873509608531042430528497324334572575494271346198810822485070525161935261925716401571170875040
28491649857996593580495334689606273987962382757635830468559397555863878588104616938544978231873577957032082541430504520581951782287363182555733660808245312062399550896124144606723609114820816405764312618110521867720808548077608477001225748187722111331187912387174747860167316502831190441986613168043333111264010651457767565432282953610571169048493101627114274204992708245019291945613864072105158772986862318183279522023618830739562734347464547629457276152185462110083605237479153803745495273245578706406035841215165025215050255728548209498779186932280814604072432097727659797997504363748527318593736199349064476402613176688470487217712952185886988313144774336011662436841831582766947202398827508884757198797644175981204863019441005250578687483939249591465008397404722014819130590937634059753404525880442065918472223884343371597448391591402231085642280210364416724334027487553287590570880039662222529383033734771081129337336009670292019013122714181207701698901849429228555069475327014981310608196391613936085200132973758111783222673496567551012667571477073602604379591153224838723058522503103172745716088935611960522908534553472281033425569507499894950627345556693332510258212219826420729972953411843527068179430268691525657166268795181772849960391126337387780396997267115807555929390866352636293826439526845022961182108129327273189766721070616204603032941208161239110897641822825384828315861946050263922884870245675690226902507310335083515734526631636869520044377483644425699500243346473033224146783231010380834385662186121687758211541785735941313927292012360971286841025393215092092539286316203108736125481332004348980039562867751162000910964045892997642373423073614237323112960710848977024859587957396431868925303756538609487129317263476405064202744370941210336254718137199471272900689405009028888671373498203764960917747366290520193646951076673589513141328723997243718450519459975851440705411642554490441746074432
6593405808876405257853070139537232937839775066799309507669437034041119748040393452209359853611440474158976481620018998391991298941007790939201458004279216200833163593605256655938799794266377022144976908096598680896769011187892170786460194473739597699753285450139346704022792904359427961740373756752535115866113895988918524360197261448059422699584323430130725000451950734751150024482843894950101098053421370774146242887300507714586127774706686577947706167399526041944838609376812524164125968410983390332011968507216344714950176781559563121838606629062704439233929169524433872635489083985055125460353629112654925793878236090917779868668520624553945235600184199705029362065957167288085584769740236833355663831759938299565000856202943627263444258328828180640870132986252143363893143021075574259470751196602343008277801706906408998610962794748441731400697803418977266585245808032716080593674657913792624330938820028961454787335476167124143542224268046798179016292783187260046130571070878543903109597311304517790737178969795860797696896986910053966081764858178247322998032657213590006378914759268881791807761240895065163022006274544550622030957299302213656695526615601167303716096863344492899880451724220328560534069963846470613207874695951964290263978668471996112457785447883582268991279790318512302872552167234937203011840692004264156103076281751571520031763793820475937755324866925990136640846616698339041474595149312455898271647110674936891187328857792962444739488919130730354649407065232856040613464751395824145105718380197480628162795517419882622689115510031321930495939595588975195268750398280263442440370772590349359867555113482447757328584733967635441992787148461779264551108139793614042499080650902138800837839443177907837573506093552335812171118336092113815735077660255577031196829582953828271221038075866502696462934423862866172656264012862135430842729030746580610106955198509964052783682353851745595690991232
1371556500415029824563119927517068390942797157862512163414542570667581995781986875168753534821146912756713019299482022644282611944874928221865393340827205781045600748486387877198168963338207133193892245620498447740415359780751752803757563033144055592176038003939392610822623978698909377092350622494603018399911400990540819416315523293733274051194815851324030101510865705543222749514374790621662450477672436956682018883926481081352685990421184888545994355226953791588774282729088710275399850342495683517651343289175239800020792590527402373847621358042791388508035195464029766411323165243381419307575687088680750859489443920723513100178724674983745516914058296049198630070776633225387945216694399644477529592594560104267001535499884442860718839955045441413591314309821071108245164377024010679914729760445264697138112723027692376980931867496820888432614752219030169154130690596119579907718874091086326267321434699217306035188676411802908981689034971988195634753870332420639211493055168871451502847004374976933185321298877503744811979568698826377996234998884531946117218840893885078381641356171985182800949167015772247475715181460071760307373207817729543689994282585390629710963653956101253930419709253678908749157785273707028177943761737338111055888937289912777426881188889606923201853741507539768298710130170654294743138497998271855052920218596653449466131702132396544957344113892705493465742805394682192341514624646025806170870539978762032462922321264309991520223847427007579606104939184220783730148110912805133985529137035474950669006226103421273703442962375939937846770862586141743626315345566057800499019058609082491325273858332826889641147505107362868144487939769619441754589073727368299636084775302034241681386342867967139054745571410274722599025263487548044840480290472215849865085640545372353490924695753345578279835866589166111710727718758013140727641526136628181304631334288411514949059888459727984450293760
255433636270263732160257854616424308231600589782981016734077806799660415693139409186333908391922198462606483875949325346716528394167517924508656550025683939181978340053888850272392723659967985049666475348878433672018702576033580283306740795768618433991358347286952807731092666803077765828603931051068131240531587882925483454668100538488785474318632885750981806972653036502122970514655116340390722819695547274154696739948988148457612831425636997450810341430861776425739426314079927246153062462716775678422691306252021181796002021983639566332399100779868922095803098952590537311541681702110133582893196693457712627985890251196428478951590574614621344695717411031448833328270907272372888869697348878906627447486700274721003205007285492718758825112843069882674997862567378491552039800508544992410369136657568062287550566352990770548157510297906317050412981311695091629460642257124576935449544792038781611133415942734857678693113195886299808619033662371274750370898701951445968190677186145703890722162619181909698859047961003883960623731194391853301717203399313108866679531970871023843670210206466941626636705978436351148490324761270126110093331773018192029200354888834414586309968372414441026966756090489840238269508453086601873646008473578950275443463070122625140235059544113380151962080151040506753213607479351725396780804105715624084230023469803080756020719416705106873108776545685371574667608396775074373172932984041687659239341643599257333173775201977857577627857080951121529490551026879406262244337982286098486651574059231349016154255237946809956654924383780995151498902992499164200296255257851784935816961146843607158569267994551762325605179046695275283009454040519727683923718363321611216458735018555306700488159738749741395655221669754795047178147550231316244908387596911792285017486846979115567226182893592663662301956048728518849202810180127497335572774211219637195362782026204969314121561436263576009661952
42380833100156023419094885707908311517479448629833400715426430212090042069112640734338128498781243935659541677428836096368813436726173578179272770674842584930149734529538955917072416251325360539456596502541969242410001187410411215707465755738740718211570705292043125381194158071760549980617772567106991992233971641861918614248199606615860206984313255877309416148747847169888872855016349449630645543472414861931713525000828342987785566944220436607471759448468055557406010321065765909779537831258486849262292913379938349422575078801556412771419559000941157062984758018379499637517440819031278658457763172552081453421999565735142516025591767988991711229025317212946367461383611271944295673907828509585237943811495026647328274354262759237210653860550228203575394606033933234889078325183568395734551215223012323256734006311356076806802925854543604855435602951198858925920989750812211828658810909015438870799453784943209238695791141436676894242328265166948863751516996747992828811539665205618167860595641193486577874175762505974489065008246113658587545034468838793503520799587777851338592117094498985963948259618870158081475794188242326195943875532593317628780765229566185413609186522620365990838418901685584591604396523835872259291764648887113032199574404612514101248057678983238448204237454325323405590979305321910378531125134153454501341658946585951585428271136684871687952101127438774336477808337913323566857683414828439583215290996447383157309487355527212607939717245343506659573059943364465658692429950087040417852619270353542803230043049302140793083315602297661913521247912242507946700190660319785717584690574180365821963988407962893729028171996308329095097133621610383048461640976719151143726558540738037305312648169210649586240402547405046629418418920247634366687617939505480443522414722654095006098448050571135489768043308067698661559932045209975037382532496406302915531090300312521472900757557104952060659200
6227035391044595492858065538763051705797576533812815574329481912389285461389660966044164985279328240144727682631529591366019771600467533739991514573797744333902181608995914712135496846240486152506432809932433853446499617303810452928891689804030350416371186012854790326577177910514004003284318220314368969523604402711220063408225148846898384128769377977653700417983384853156870123445562075221462291600460936070738818849162060222094906080366011347104838405568293764325278343851186644484184419036910069086962031429962123532593000565832688483716020059518435926019581653458497120866572749134162847131405608838949397536390709275711748841354472580315302017066779608822746746163758424080221642066725073487029335406704737873619916225701614572328801655476315207163713147226179843628368645668224450532709254601801414431103136222062952230233896227925880895797046905741136411218093524488437816570038296873958570194763937078323338150642204721991727693296419777687333843274616534285756775345208795889877572346644288647576189227467362969068824338786331602853760337659968221350599350874588392008993954460517878009944227885932327981754546112720130853969625908401065051879410221268226330399801829047049954209959316571760473615095323655934602787732654280192361894011490985316776143224294204769305807738813320181305766880961783077780012615003412299326595478832630675255063048561537045394154201756371267354736499067238338066239113972139227250742910672962892658620675150003853800510360894845650365815484055430094153658889811019146082872263523885905282975602484084079523200583636978703532384919435497534134667489125021433709287838516740286397220881206063314324149106623220435807184702169318368287767737061548031071229906873645380634208588228668509389093898629041826947039760093884204224613272616360482422690791166809327922487513558793479761017225430156705406001564131364882222842365964173238038735649387845578812799603058664571923516416
804279952917691414160225030957770128051961464049058359378964959011408876372293925876135522613175116746001686360502283435928576306044605125465762438882097174919784624672896486173025565935778369021763736962150366721011564941041589695809323651933488388966523196633649764245243610998132796880666988983000893402206265851214698636417680519301119173884394080789881760131538502390145478250191740798917977112230570359292042631929791269606181770817999555157467411345039100104081029118597535693937130133234735337664350945999578196551268566361927388181366099827304134635120425253539111130827360234411927961295019952165925600533485049761297916277048168365022656369535100279409351534598942256999262956211571091181992529169079882841736147908037332623364134276415453884587486506450206484862060645722281283027806012433670409415655168026278518056035930497326462829290879006669968772846135813793497064080993498883431882672807523434202794288183489096036916161098754211666106039928954023870191218823698978235875367073355079934368650220089831791768941441828928415996878604826019249738452702617510747231032220638855259686322915069800279549543843131246754370167471585941327682575401149347421173964421171350298961676607893218495959019932094200112352217355501847333728138332737594606317440388182336403533506500562236134494713407443917645593856950020432314310891871459115119899452815095774354860686689653548292808315531535561927755818510582828310500053639539896891290837848254558964278133909303747567496554330468694446700246712402314656986705669806917115004260442973287129480314961435261762670254015467698386871539741109268914131086586618455827103925309592643502629037988993425682318052300012272372849284265706894127769483710108764407202794286871788025937627903367054019758813711456394962952355638618872154762268685364477899637193085849346946634490180936771012353929948858759485702633466096810710179714280550510407419471792487286657327104
90481496192325585677679870484870990455391011623183731161639387298932115319223183183820753862630227525031411349491291499851100990677060703824404446490612447306601198612811855320910616168232351618161459970040315474141324114209392847801423892974182252643866817452855108019331350750889405763456217373313363879867423654628886049656863548291765611798546483848705572879571501604667672825469294350602440879401682422228821533825909299482394857324371791758700365796599455853238954840245935632706318492574370215895713545809958123686078150085551343852373598220854295554676090084032198854639822751367975971453424749586949945999067362574066130130628191797528275118816471880730277194464707065195218949810052356316186129457647753483865845263192599669208139150485464106247538828987482879827935846967904674621776418975834377665139252826869499102621901949640071065310492341922975790136563349710713843647181014403259751214119168717568777024259743154342617983180402261933154381900104712196383742986577608613551356158585896715644488700104245982344521183753663824835740258998642369160617954362304956930215169826590228017627220717100763396854819335752608492282562654622993341281095462344037649253322551941452526690210904972186041734765345210986400443824926482367728150625500488359966582853459246703996076943051024352448347100407042696738816204115335027873640374546117660915352401718135370146207149429204979256422029030138966886963401234772089532319108653427364871983136377289891630887479837963431693697503124241996133206453149960048703260160909752741348704308603810673461648017365697572940748446101266822050690776514383773070290796185280646480397362535528185669527306706132459923800295781079324977385920967518222981598405916732125817413776432556861272578584136105972061374568331043230805176382629603499854080359837831761868408233673690992205228217268455705676680268629739010909567833066596042464665648868124121307799051055806243602432
8764000881458569419235691792417682081612791834365626460492153529099602921970682930540438509001226663574939197308103718244086028282984596044342601622423778692975324734626314272624791543409988260455570990437045703245397436379014927794501989117758679153376979904509144906884950508460331273910744320364852099999010485433148841165202065897834739893466092026933014377852783148764499612070394718448597546654162704086088322801486209063411386509572235411997902160910848012151882943326243885105739316495617518795013945187958692823521352183387294536948925198223603871703220241377833115763110982381313118937633741707259583205706861780924362313703121457971758209475161767151062642585040530270069381911401242809775427471011573811892113360531025358729286986448937053781835748225461822008498823351056005014975162859546704439525267523427664707548912413913675974057474439627513894545235253967991025258143330021045016620303340498562533349073696992776823969856836694706727390925213083706388885995835164395108181066451845113254839955531285356557966712690685858991936717181225169525988175744665377025869429440281638736687882553702587652677494575848660798187766866928519413302934102511743107324735256558039998004865699074973543672979181268885734654344528779055940002113878197761733525873196240779297842582094043259923162846316644978101405475046272065937472051403813482320167401256934927018061551351526547138081052180871897997381048360493909575583847741322952536963763032595104635753088177015273931609779139651013946045669790411052306046065897991426776268797659399439558542540606112344894850953514070389070482920849641423835272947078833826460881721878028517166504030066204074139620947283694580741661938900208992828538883216731928668714007371341663530896403944435685894086533192711174680738041878037818643076515325813620983433746528553315691804813556294702508805205214538213710123475372055615279252688752350863614959371877187075129344
720007154608981843134876159218637871981451509427379907302034992856904991458010548719944453797569612931566929170941973754381611735054322514525359525888483541214393839668048665381868273430855386852432077053791016886856810809584741641098845706371521503464762775486052525384175372326399754879985119967579958642425873618279166094597377090030571332024600728508248581744989988653048993907656192672666259332535908335435681206948653733966582213975059999372291397964349515582391393157528636405832300895187840160430564560315509821848078604395893960209990585374233010926434066988745405771844191295510605673363434936035452592078836055885761828833335762392020613673228090564241802866665557593533240733145599004298469678344559708978475305568463778027001261416999240188448280075773090238602940417439759446415258794327115450669873169123195714502508239205177930659167278784158048884170058325117950726213632879144829266475019432991842674215028331059647730973349086153186796277154192008253194281010459754502970079837857393264391494693225264111399653838721578475988881340266113780359620183860745232496012094637517022313591939615830462385781540160531537738498285652470470822516834261649572457253450331245902048714235320061250227778750887183353526652572477506476052709498555040571208874229864320443367449710415615396201406328745908220835316843301981225760427789809444255907890265192558944558126629182140744383554042155588274855866848274027289057467676236023991309150522041141846723887129405728308659369757319159043190212053333356092283218391773836964082095975018107791854234356640917633364659958338624401179667760307305293805513899031401115123443404667324512068707547187673341654721550455462933949383148385325645897906352471247811625711104603016985012850060683104432336935110850830376152964203947628133425732479698435784593835256562868798854147724036904189881129244249546285744448581636890400233092224164506161357248746997287780352
49185038061783699704752052029393005809636508781247565295846360962855749823264596527641931214973887293868547234043166779593266027018487998197903436803894047060011920992225380584962541208048382274681386032708477324301065571504026868246764649570282301156815185882428076741360682445829363489221671617644539545250552234083205928383440261866016798158510163006449564356966253814106525161844079020441206952373904915674690531627087756625716324324221827778517508753399824844008306525505408528802775977503726730113467955067773775569023608121112964116923136688233561317825957282703831279118897844552124733513857568153294059990849666158845336701482824439365450793746526176958741392583562968451570029936280322620462333507175732896740873971966036223094657974163745318919915550898675108656426841072686210690526178137742369365738531047036989154031058079867758122119782303780120811832748195154285052273134470679850838269183957572196943185367075141494472713838705174913080161426008590782780055997537287257724467985021741806258543895108607004628927267739623887494352945350873578637037438641553106741784585016526190592985910778509563214738270292053814681773019236403781290869510900155868433123631615106363014147491132914049075698914470327768385947543933843968886773595724926526983281844936200532783678588664212193711056438243916677447880026006328087020137207316429728892424488943589296701581583108672834912476666138458141791918531209889616475252107872186882743521180319526987166657342913659293031613967526324049354861301454506657790571332009321171471860494893714455855493513718326502190745513401953404095866166862038196991813763197929374265530709949546953420387985890460892289666946480214925297938415020840278018702473082431446632608985864875380653610547299541332623775183742235242724007971372833370235899487639457386978006859997565552388027827771724568399020990158247559573760089337668132722770610327711197701214779705680330752
2718105941412246772780113725988177716319461114136363292545369921265814789490597828509872027066001796721232772975035965830124534035292471596152285686222965193277533910527887601482412381503828321705312445226520754666274790608636140269382610261907151775130316671399231763824489168332607433955726994800182343865293494088801821257316118275414797400226148277426002372293916397780738285265568013637987414036874054777104569979164600459842256935828561022142695144462405907605009525034773646673310762436391031082174656629825492741276660584775543596267026783299100979945849454287208490389931432055840477727397424955503066418989537601612723568649373782259233143721692070919904882006610022360675522706665598773117628577985956163844438609966112527626082129732527241302745049007682004259635287313411942613446206994735734863545955813093609681455594396081921487736143985186775658023566902129689482016091946195612446726648829638176277634012530850330840054895233819372569106718726824851307595458316751044647467646303164407258509207833738579129496800132257194890656161340087745443520761584183756468029479929417683569463321274957795561712990556865748637376427576381282068639025800458897028121920550001415161266171121514295018709460987073261488098872596660887937343144250517030750922580974321171183480324385149296756812820904625657122768288752269311387245492228202091128537887530074848320616542448845220608314507901880135517588974119837611863957516776362816802580651891335974508269043414415086185394581004856614933419579907025348529235234150974402004834682502408373247578858714206660765106565847551132885482083145053460593527957164196036949873080316955503327293553165187668598305114836287102494547346084926856958624633770807573846474484265855678221888786531432202062524036898415795952052038894288872909980141428210920696694565428489535069269301485367734889844823901229736936352076903159716541836224707672608587202767431561707520
116735767579351942312967486758105663440691214996350323461861652524415487893935001234492745828050308548862859373802775325539062139657447278146493411800228927717142208252742516592214392293948248096824869420678554432964404933349728315818421726035704404413831661430774515925077671734380693502200416258848813548528185700157146212327897855560435686276634779746193697151824297725592001924835363909553800293133634756262449644053396418898508210445546788165348371964976118490725117891481868586827874576953332772640018030859912206686235282559703759182526676912924226878716219492705281731840316079074264178067965498918556960969707297919934766985578126452523645190554406922309941286532031972524072416510659756562389243676348626934184406309660824910056802084754125052860708460274212488609350381866668569960323504049508598035525077379233176630936481038243392651977888512055739895061439275297246140574022247176662365100907790997967720782525806955723186317815798985978901648532748145496891185332735388400545239475606784841675143261153420737546050871786667430615042745748667720254444763849268172584000017043241416625026689926297476957600553824477422827314943526144507097400760202595548482830030911676133135381907519584170766937582762611072346403391052384693416521033955455752067841295013083439599316476410844699232523711307583184033835769233239616920186774612061385512064796274896307574012403230867557371120759213674228011926897168984987019877309284698739908853752265880764417518711372211960071286031202880572091209893937688610710602137546666983673672633816938114453371463633780324387442615118302711304594492389392851036687547479699223328844399344396901384431007370125586983310586970158901727908611246260607805450705801092524479871754426181115915026448010810550134173213832954935368936556456406318436029609130968279140055606563712252417377811939852464673269489310632164258021722255832424639207732378023143240048500022247424
3655103488496653542281757734136053995424420894413888472904552312807269675290696282340553582062103118985025145781883662387003956238473569942448857542961318162332903784257143052203445591681932779828617990105143435255256052431310675876585810081222599430005563759736420757247695126745131919310023421290820049600075845334450422476596837376990354144475023580447370930940164525768941221267934009286072581650684585050551837798947952869214517597939566660205759000027022859436018639787846176521408004732218496941141898643214160730896623507834597608609605711735644230567168008400899645981656732729317795154897791706408122753504083654589476727989091815117047334303854223589547118254363626176500998409770394728782178995535760943258339172421022717984136801109309018802432069289124897763343697742414398413845475178251548335512206981352558091139509237637513823996097358290101819113263338394510514191947111329209697096561019519540839443252411490005589800753045748360418797475080634728496923567308168868174606177178743212726010584988234999961969277812748819257203209340139352044705819420172754537101850153830157983940264192929213289421186032780485952292609135248707505393482360431820341230281315536914400776001637036262231945800226692990686791505542175170387286453313033831436956019491952383180760551427294715628495042271269332403483054979169006135038179152851010375706791498583280901739240584430770733013467561967000939245214244152956011108520809462709938683296227501460543542774907878040918575270472156213643702822661025709123227951829505886339088991463490111514071523025046541899168340159356948186264846225855825904947128548552513669581282974030862531189595309888616261164871075239208005917133776501531491133171813226108377077387741732381239509604114572518427687747624306760526377561945417614729435789031215773413939527963678971245135736335626580046043239977152775974272784003703731041949609575878013743854145561559040
74211552762458598730623108404674160824238503656884712127898641208629378272636440308277869664846751858911223046950200013053186832205776061595038698155238370934723478013067586198807547834557290042318401104704749192844174240673386254172271069093390983307673055417750054604820433047198725320222324941792202159559985131578721586296370216607321936685042491213284396874453057536927346264391788171396649533426454549489572601499367185021779767559466476646509007253420206318619575188091070991017957266022706911664683520154553245011012577834339850840478911860373037728926355701081328532773308461070182894092448653599244719363688434331843564247484095693260583770435705301009514721947068642415809872487426832927648261820700124475671233106360910455005615935499638727463180643749115870312611800842174608345244986279568530189513187419089678885581045853462937964800845264687412469392114242688133075132105867030819906144083944755138610977862475757843686216609152580454578743557977454382763170519102960112411408734408149288108055046670232496906914856506567744404580567561030131155684105658215984194763481741109685190183522664526091502494643190781918010491870286080865961019089693740137459901403073216485386179605104447771435273577668089152353935577649541852154008413553200036175668492575835583948566434062351157135740393452612131043671791320969948266089961127338630794075409287714028422461477707332109125853545199389147057734310383521812666598119890890467478961344220766544918282193008935592129796667471258856400482202390496140116462694545466762460783734713056473378699966679274520495751086703509784478628928480698575734272536612187515937075934067378071442189909300170630381279239477523451628203429086661674175876969335231900016160458820551734925938156964075214864693357191523410755538758532397731175988375829608500265944210175203770340673050661230113676572713801633262437965096894914111811533165017098138165169554980864
733229153881307544474611046165699856475916845733863533013510433322942274913051481149887944173063541950555909141005663652087318772428022970960838145714996115399209157079075159581074669353079354534972652775170309360145755126545957020593689500614994434730945446876163833644374510781392451700169615191161614476406298515333715988938267865376899031472341049706390057446351880265864142241181978660775635585781156475832475440258662897939463793068107797049212957512042770271091820111831955275481077119108998234624252425213754847626550541957249482884603708927779596017315596097877287882833954854070681645729029358381576536931267485493928942460341758646831781091740977305752009715504140644726163212046005842098549564709532255844574829844099837667688421050600600968278225465839919750346698623332405520644213065060410455917321619927908737867039541285331893733161205600886130115754705292880874104440757031937481807205599914904973673027395409502889485577469736833734536344578794695175814361945357716134151655083948600184912116613106797685946698685597685782116869471660432396457892564408403783186070008765857384952982733364813094088703247483550182857346708515535308807130075525819988489259420666964048900286200170038173502459082995245360417574707923395982985565344597202809594192476342594481387814130824996395791810182878432928300127668913343266692397651817068117190486213207717003771264282291325727811748417176640440563795700253668055515073203293754019427541716770882579406982431096698241615280466083177280383442705746133097089000376060506357339664098233692128698419181739616283635205393721074551618025756868150616783423682102839384311255065956748758866465497641601593003207544466908217245965166043587679931917774918041953910218842738708866059666000772740861914934070436970942940478135267530723517445298633222571618805540677947850527910934841848694424660038899848401628543586257847127876003531159848869724743008256
74799417653308727662971370596153810062182183241424077333295960071651313813524119391738655168820490227893510872588287832892595042296472689993775007599003967959975354184171846662035791407824190621255416547582245915780398813667196923472229749782965513248693578558985409293466669276863128893145853134807557700020544283505664389656918976998903082367505353205425536393264043320153176194570773301566692494584574678986323018994988291370604887315587650306114517708053012198634008031208469157186988150100749928421606670448140538884758852134094655936728230949845569104679324733389744581746040450817684784722876800513447122002038706011949645903735748019415729229786711840308291508479801644924230656461728463095914805201116420321117129398152933143744083325278014534564838251788788835350150973187420700046105929136061544206469913302785800648989422097696423218375854754316035543320799280744746969667373803914659373980840623071548680204807315247318342528576637022626071049839005478685296022804313149558769173698206130394648346560822078781960030662149725844083266957638880673371666185121045926736700236241278273952377120590896198009450625468317277023337146732394068019654857205163087575524654024648462292724411451834825069894676052112324762301032425568638057652469966466158993652045906933446287312006752659599380093955972391992698286524912385293757566020133378791144911631315506686737720797792105875670945358437064423051222294954294488545391585494172696039979127443880348311198906014066409667323502200359419770296936239898966657376868117295350256173167905228727484005322379929344177437812825023224477079062605336375628083639372336387270900707477768337465982952236580902414104842816559523627067002308152149784344100900072846217344813525164316243033791394891440499239114556260194724658061643997782919495829864802031068392824126528155544107352360409868986997345764466925914419476914895864442984638431723209845639013577761070259320576000000000
1201931525340963887229209224128208252768527165864498115630525836669409909022122755392465058328258753839536797833602265367486148003051311173825105053953679131570526506535927101539428927632270936755836183414169467888026707849633259916611259754807001768360784819659911459271887292361616065085538353120437828554438672289707537927242903259115817422981445734142088229743733419356501064515518820819983943501152894536372766957509633979010942984295247469182166756956313713708894994937689962760718959142722031092251153088801351151798707935944100570213838489518592956467536917398183267978318666545516635255131158174135367015510607382103945459102579197436525035081909442024195119690240512124579908618708071583245341919563999681807207015804926752898592914156970188304691141264387350964733638192719535571350720983665620548419120805791671183518054766721400297018262871692304391329041453104793991729186398805537273525508245072033445836531662173675948650687089684598634365974333541892271526877746999021328606902478810036801025480144403265126428291928629871537943253135423399128680810006041549359488310073813803885793974016514678634756020336460510561797312192470583089086767504241874235755942439764905333649134589749750929662125418913841771566024977340761720197324392090283055154911493436322102945304641521860608243287810191558779182847180038568336538626036551275238039435481692357197151995577637226492436470230659016434531352829856541389348534752395377187589575867412734328791351058089934581085646301626356735440594262553077769935831711778913744558562953154935996142439318862823328954848652392007502127732143904227576180097122154566275711587437776550131152892463271899742241611204587170066579898183575272822600731893461122715525959093275897552271069045267013590404645569239670314549780864689936305779862753476208132388167232084747199272244150639500919417758313758229387277863505292567918449267079355996764650736448748094278564912652800000000
9424665516954438093354922432425390596571611112874582561048901140417449474189953633120650710542402445052133236262406764287901328057180438115466438705917897486115104316515325624047910273428829798332603159332993071313220812285976781339165278202763471113065811769595582749607754561515112125010974967889711280120502368937472123532228281235459964341295974693675729678881561583502245400031735004801913469845100395015066757187338383732351788585571825963303677839447183841724829197534714963543433810688358744173783478797901157866866326699467872692976353037479129446453183700517508782621097308265090559908339935548820746394716085709500653128129002214487476263099763181907500188031840857911295287866012619525111965705189898938688057289141338648991804808654391267390048845457702788212629875087276964740235342790943115668732489986456268714078624432536306615435849235792593927959300764143776553781389287879258279847071299937143618298948991350686953836552609114044351524678687862261913735062077044344598410473527846215336637951565053995770667819468719333254624447823452115145892244419041201978961320380082279667902095617315929398107806664115833472505483564916832166684204410905146446511345551455195621041313188589464328662286039539531737604271410944102304654998856459882382477392311749371316892729605831728742931630732559974846934929984370267324179629038647208496586255478777135881712294579610366785350698453767093315857787068268303104886645154745740782669002465262242071892681322118123213156518760951738901630303874789347276562993942191270656341413434761897274147706470949599998342370505969116987967315887252324549815220819618110588375923988737572500906663220166092860674432949178853473882485366492397084066123750060446341898235989399275306693016756184627803089539172156691061148595808885536894571790839219013242513833002590007020701003481533870710784021973721048947805920871543842353585032969235896280529024578277492276941149497440000000
48157315080963267380985275932531573350177939806535693740442542156093968626806427011951658406600767921770187530745440859996502379714986561266233731145211609339919516139706782344373616589598617827896830520393439288858068675960173030975668511578192160151087563253738667619675016772816367721882413793345551728086407183111399733306253955164377265662796065220282680913203141257792795100893678414785313510365805486398734201195975309554294810461606099913596057959714550968758799380702429199822622230232072516646029570893063216088828386087945732117731890737220230254221273557489121888606906709239522533721527012034324663493015186590467815634090594253749608418342857478087231513498010217717756157317995616994042710594324834031060975245550879043492558251680607300411070350588592422195949524407452200270754931650249383774109559346225405958668138779446704648306865266960368365265216223949498041773579861489502162145755307543329408890320969567481356213272683379596660114535016956098942815323029969835467359643664769393021746728562185081920353688688283478161514180404380283324556303345943746172861751523656698706391064271844442640849193539733234950552844296697600985085804379555988480349190624784637281740484466972863533932395442246085707998607705866181525368649046582866746215673826032507856951745523375933343404707236608988020744566373797466922521865240178267770144386272751508019898954180072878422127960360959727197543137858706922404568079366387132817330278294460404161647767829080289465272736970812051133837462409796015803266612255084837662149573531952814654756837975969922699974523860450744234240005138067989391613814381714983433398993359722678132968798475048727440935283544051677065838986367003352314237003869059539300701961883376604054906185983237744920423705213921988880679546768891790721324221017522465956592193768067450425184825318805537559260941690699135723650368762500113700344542670897359558130939105819027778460357024880000000
180947355548335185817612359698816508302454466436280517100481015821067458766526056768526243513765679588928241231573453417800327841448372651629260599077937493105169080324519955297757321916716359950618784510831439355047612060542308176026491788403892936954002570147778114399757438375639645042764476517217010935851465792383176491802794154120154244088465511788214203085480187578721593206880345960415376033911500601629550370055293816027347516941717607923917700423205857769790983162342946816529229370168263568677255188291760921156918216163066563087091836252640673694603926301261894681657713964080421448887479041514499936277005867246398317795150420574401820292911014755372805827704832016680562492756961113632434947432776197790505299498495223886263921350673602182717839769949523422898036711128327113430861195899372101168568200144159237957311446634274758726837781802775715188172981591878708227543000250575354984928262705873949113143581011387980678061412245189550021690761595394526705956584677773534745567838224687409185673700882854671836445753173218745959845740031008781488787448651532640876927955082810923743643698511172725204151270207490352831385383405175063595703854042567747850785729047069248623307159543316404305845321305545003049371291480531283696595337436951232157697131639127755705252528767347320615071852495108718844085676085628186656006934336668647194796413906291024063700942022254295810991618342024990310178112578888350191832544980436919191258942191681109689767692570250022238619668202570235797659050067103345742875070925485678700125113758387663175658825660230680666863040385459725633745552520895387673395301582072771973387661765342794312066024302999177412788239557976826497004287159303561814589309052321207327316487994886295653458545333076425236760564439396988072919087368471395577008876114048599665787797402541884168886602394452440444042460840501207492371403937343861862915175072263678609240478933473040684812005139760400000
536266631403040744567384799377611134750929365611334027636151295191134138512684591406284904700912978789218737578066403199462060803669968806495898887920556639241919651296302942478403814422331013067605803433513430943147706803058651237316851616456085845273896131642294894965764951216376793339156803906045903307098489699047437283847897406594876976567874330202817040541448223101272033435773616288989809428860087537051545901839318464269661788806822181113282865007272264685224599469487292332982962488944100325808060273004883071763645598932355114213450923921420160284697576316813308175855362774606835825014613984494511131834143869020307342849696057745431026784960824020106367850068249484499568284023989667752632106470992673606000171526309243622677781812867421667272315647346794916246638170094474708102978424375902619774776106046786048594070006421372116997993315603422503201979017919871343947474283075902307688560913710911142034130706126592672676614496047847657921999776746206473922340700696604442492917566176869721443683197411727366134799229539878792457532030392171518048118444917549464574547780279415103094391251450044952828527651897494464491163068560270540659065647878892154358381180346488928030395384493424106389632722964403193838891238667473379569698407526952208626565829189913963671760415706474144912914556112105221246769433002299767298303428408772931718407271996809809625443352343526444540750321741180077954782456562256741280609758749272738654168273274595704649888686324670921925935503405558777314278690005662623064880639309288067338148563688307671271866817383020951798399325322905124900098827861092280408654506614653129168384242687781031543882254759862235724627508970840936853274092773512961495363172027954920333609527776471379905332927685578249267057479489102410592047291944962903354324947694633215034619899877651759758588997565391496178401237486885565718873794851345635718816215140421968304417868322726720002341957137757720000
1317925945942486416795265647040516180430367923915132374351305449120185300569716908309094660635762408787667486086759299457913328708462880831544192877861924488389822156096719050786671805616369043253107258336424102840777000778920280882838661044787379535858005194068113226248844624980700551832141622345762262848929340358811675656371430871340049123236661523421399531244423606672965347455733896885578042393680605442179461124868143413195076471478414726781459044858980153775527973659072327659394818323726319030532012362336731047718314792471936925942593335940392295340500922389694993674382660036238966787595979439313741254153282688705049034066137382779336070569099175815097356735629464719471405337821195825753089618812847307285242777124322996402245084697836242706929536834717696110528712863571686650001569999375855589578859394005710735798794315088022583809355841530691903594189353186457132877852808267030469258200028747634174041861930471847072168326980200640536182467181995482044019592241827554053584566935999608692610631176866919068356828076486099633958757130227227986092133770433665974600724874785370135275704891365308891119072584591303753022779358629281890268337434536750334263582125598631995491585906072703837817301967882298480985112032519858278630442568166428305530909472092176744037057278307963324149258850121100961213088885872335818638285362410463047356643287455706630487291601476930608489301166329569262613098063496620933930365777403671995841719889183782070394342036456894140705658404588919849778457484936475597261754591893707627287240776382292036084069696671326437392752025147961717316030811651286159234002295825817226825439953966962359640868642876807482854270668004989783439443497865732865308587998156083097031949686460820628689955207540489871831778008377919167328603808516352511728426424284497072468342600572723057156531248167911852888885501047423636408570497801232466096220338455099949211055879149413119828884960032665260000
2800721789782168898875639621960570591727991058820414837872554442911057434354461039029852690977344184792494459643384707920273128620835689487224892914281584650459036546875324410322850367660133460234423840036328985633637513131643853585348188476579122892882465522383124671125215123119341563645774616495723102072054348329058509774173759597145456913880095085689998162408558801000115739413787085305643967333963858223671647939018742940514975114139191678671282248081936795300129511156167097576330227109934693176134509130580134022393878760189000706332577588302191724368166587909890522347217273963403778061046110717919279224925310776283182259198374249194227419073201264115640780972617552677941980385090271214145556335335136367269826855352539874244969640783614590039385818235686572232456297802637975473213985195896251825397307373013802185197608113437081933272543144535108893829908541950738663106529694350356813402905910152457731503563951472695913314088152178937717015108277993678188252164002424417214163432345276455347204064429607325428814823871673415197352789930108434009442347172779954542177573294008767247485123532608085737678981929698591561248272698264382427471035266977508788016509545122947056147355349810941619505273743930646952385034550834453944584798042562466407686252661964439488701550818473324683647656817931514253017900936736031541692100403217666850884821078314613978811605528694477023435542348095370349438296954551024767615555330609593615091496934230204304802987419859002068439442626926765174883529087835066834217530391344418030090458831590436371241250219430386812586320263874754919446943872943295869710363679963454804459438497975296738210353882026967161593535925259266334258876595353871212895376114942151979825219665417747477837730425749017880351683452424670124498114469666997839535019391569555058487037063819616893735225522677445098777961259654034092457686925528508205423275360007513167150675485212273582832295787632048775600
5344385048883472837538871616920905319497260978844036924326676127649394182298462049843779966932025127826213159945187552427030630061336871090139492962054110614755629403364563298131453316511827304505594915637189019956607567538935239322732088449946298854061461776129807058418191087375590617645711002416292275005701311295758454487527109158374850936983039916678436911612793920565564635332823505219118890622681121423645577963541302028696972252634093195715260238117093897101888498556325555613672543939086717478005368880068411801052080829682638669763123589399933798684633527805342033644136066075128280473520295751479483560786729398268536110136322564513945127863106411993326261072236344847868327105775482709858359275822293727631772376558487018829818009028293738823591358389582514765150703556976881954015960968624259486843020181758692791512511979061798440486264293584605220041706287337509721567452798750926965311044700114992668250675450584936647022982890179677588163033449839691360271746069686232351657662383322029141515643422436812030322251752654295040435225292047321416216563246378744797681592846111550643751102355321111331662188220961804277512910004126807813159497851203915500802677014138006299125668091810901366092641025976638565468395255103978622363528331092948642089284002936675960829855346209338422675386868991162124350938315910637956901165164267734313576773307438554934579734457013780072767628923141318617635943250425576860576301500061221475527773848036130072912012250921530497641644874675957566582083728147231685060580320696532946523817809156303826946970558898472114300845347038647780884425901766900192223198186259596736300397974275154287648551623846985973611693674468779465174514994895668004018109733571218905574278428712967260519867674025648204930286427109305815967737784745724483724325560390625883699053900685625851730681589893028116615350382693182914561133792380358114901202595222978430301245070767030367757890009327262964840
9451948645022381534020077524287984060384585614385833742218625215237561801746939777884661079553326812161463285517485907530932275761026294349094144925428525320447211254173602065711498045234387092657647404343067303250778573584049695614055707308866725520523308620737965212917926616192256241715905031534640810471293313126582526752738556532373649589048446344699375554914698160339169595544789474327759652389517139086790340060166466685558992179692451938472370867783732695461878615451681598848224365907562547354327025762003176380692991062529887748354611049422213289165718140902122721701110991828613937949784971411081628864927991770881273959835518565497246791123042727659518300049656445581198507925035575001756708494545376572363594851042134222568361383551174812950501228749392333817371575077249470360970916388959795132274272920803842374766835368639779788715708612559426148971502216766945009333933329330770224413634182714921072867710536284153777621337582721059801441041561857723573746436173162396387080359019782237811656347257536199260118075217972197542828953413519737139528338645537879709972958162721974562509142637789193118184384254649676617379192438697873335204798135327463351382539798791652165095313361604767269211553899000460347342661400706935641467210293415631256562729348892667057079459827130425918538356661928541696247865794969948886500010853703283553992454269572959224580721462998437432166840492997234378043851842492082906982914135035265482612864342304320631726475590866607979670997789916874499792882241197671794900859372359219575024699988733783898131422376465829584282734565888289457166372925839039183958710873358613230730915614862703717801896931104699222694011858423137373023066940710195796241272604867998056020532966662492653184080411028734793168979588697710969650538499226564957263191882674224984247429308597065508397248246721003123024431249338332493814485122738069187064939081058934091283331701230273250390871658786359503636
15804767492037652862930485369256676129834570726710109141820243265532686648076806869786803400909280796311860870929162267777739330118705876332266292619465293342084135188752369585613550645111814167803481955761208457122821370948271295209637471384135885284740075163696245859545991659552959134615591133824086986150006273420618712645035511946864545088570496785150893529197344932991067118011239512156278204652515129584761156548617821540577741395049945669627502303243332049994722222899324050154588894831267323463548572523422338785816336837470458578937710014458266787395249111471753458530810305461142375905511641052958438812479200379485542554452163429732389315902040329822209754992414061653543886830192181733622762202697805806899944390241024346964582311513728637279144189649549715797907276874658239130748529961963465341728553840071655497491532133495523248911208247012007218290842337239567013708423453683975462869007756685797673007016307102247201169682804359977889502138307111674642782285696853000184204752042945709699023453768084430186067814239767894941485437499582113000602746028118786488321220942760693904873249407356926225733154507326163115859710638192174539390020484481925673820132125354520281959525857052806804360057973116890719054415023611887345940159103262666701442301265632631186809710822948417453764685697401903058306531570791151730678010192267542691791681633140646259868501003212888742063885005520176834077500701102743107196767437676437806663770813717962798788902560456170729954692865592322395977584070071637074319643949917594106621245667843683610561394499081559840481095084903979424551080566816125697219526268593650703504090774870293918851113828123072590562294447961370259955272291560163683156626570792797957014008246945678223001445019996739745361437882200729634848583995839160728767383702017564317929677974673525489175179488793952497360786126754691109866766767263492719663235306284608287854112327667288701614907859820032879746
25098031703171189730568213163122245877833333940877719741436064509733765701313508259543299625515257760147441661517067165277425366174696161769088715035020161143733714066230230913270605313019724782675153845195304331096446306265622216000312890811045451097969531909584887766854522998894240126352336406680930092123745587879604524591628400223372044136910913064355991271246043220277395416114340199244848121514498246152214652822727574123312398243998472929722396546240389689200036576844925839636566056089465729778780516724580577641449530417614386550696794759474702781551474625151061696831051337558008165266169834171659363833359488293491679225851926141888643058564368057004200377180744080976190010074342064698393225335994047711069821151792908720628263904084478664587743810707840821235208501487936384727901054426768149873007628967165342452790760307948484562311330766856627880903931202268000533523273294685210658141671612425323458319684263244444373672537086618267765475713066324065790842495068590668521099376167736930308557139193689801824336362487814651048198731477389154326259814667895213641377891342502810373192425776636223125029713721957619006680333317311561356921606069392264012931298692244703879467266570252174526844749132417924401374657206314283911790050310914071167933711497395765672336814363996473391893104342966088342933513102482304034455785761414719350221798430063169000122295389755837041261811346875256531286635786666014350928306340530200604202744416486557898964427847392742402195588117820913717369862224328486843758897428831993013808419464839263941781121841737148569611788406912154233181809834621529232028948289063754068468150886817387584468797237159581641077611231058475074018740103048034918052399565001828327042324751883618995011405731839056488628178812492500154176672761318059667538537483164794479759962550866448609754664983945739826026816544255351339986424905201580837991181148380146618621359737133163593851199554503336821981
37553998474710447716697973012950663013368087162110017770773036369438105407200880967360070002841429390612920679135867625532512843153596122726333882985297277512538443486277581030512700663943853071854246891752431061137816531225743263776834195927775346121324685100911700833609213931096089646503361527259499534057632904242006021111848038152872858372076087228743829918412979828675496966283311116917397053455883982256131044081912194266136159667516086286896154620843349977682289743860812773659248617540447455701056682061726056375655825595372538986620120992559516459720842514667923330182195248946270922984755751514759567058993106705520496381358200767811975672811529998151222496278517949914276878736248846591870159364919918145003560068096364159239594798359938555160672928660798134003613001522480705320067988256191966784274289845603398148531448542354172028926194427246963202767652682675276566858565812093865428306047750650584505832879317019663101431185591011267883871338260426317758087971441804305333913855945512476766295678206761363206568187888542187791876908918635316204471518570506185047587020427128095084138739026893616455848842521410772555216746218658809656533737909678754231002301384838944799640583500940169875332525652343327456098666990093453181389606198117552370121390796855515499319628395009032805379346907673712875545887448778054852530766351714185791688455840370590174711832983471136773916452955573518347872993512580313520009238305578408936986880504336905241244413462952761744573357866876674141844569323064448392218926959885562675352921090720066607419169262047659480450987267247053160465071345519599691026732857852206570588822236428103459128479330917673583496278463524504136638190183118777756429961176929059006790214809244306554380931883945176406915965129290281017288251303911086085122617629461128834805216786564318308255339631647574827073789387380256726939863294187376815072007071066937293592162550465606934345995777302827708329
52279374147197888719370478804800780536650653309457085657007936494226816421806889216892234764755142712811234619743076596285831533259771220562323354370186458077771030896687907190584994867081271070097541717404643795027751921808235379605334600845342623896162670453141401444658275862310992670517403738267273747922201407346501087152074913169848812064494383659219441270241172147426686623587602876559474678807736785379971732227796967134744734203061603900423612520767252563951748655599489132783734324396511965342543838346768059577443889551719363230389219425574905154301099481961352152347555220769704424830121060588124214321088772157294020621292228810577289904394671158255945537098836048213133709236282721197421856345791200663084365680216904851595163142030222613043353378406949170205857808490923634020206884870120576645358228154197922118356484565725265513438812137989359095900492451474549951853184918422065957858279894652909200584791943837477607491386407986294514552295294464466700078880779028087095392010952939926522130370334713220896745608248383273377870126174978621651154501851937441123723780377260603324806507726250119434158682514018127202108477091482351054225171210382155000386770833483795715503687318335664073340585757877338644606745083513015383050231410755206734050108567827392352138344925313941251907407254329229438959938593527779479106385789675376227992450460602042955862838370335773060737059239760917046503521811592246516646734695299016631653303818375037794088735586143535150035650103696184747689541841266374907812535486922784229831273965009090031891882899226449862378566440858942444834235029669699430493986655571037584986230621874709376967816712399501928884002611262176568461506063123612084055625766462862443305294116604768770837335861533011681457998050086113048218986120827641816215567156151532762887015320619621068899343572240121954678338390635965142239181069409532400030558511304120378225185198443840521704949917733921889772
66947418562956482937277885651959551741209725070664546955822973889181187359547638572108564255703349050544160186583977819069500916831611956930109482446452264704767309820130210199599152278555136105149645365297078343321216051755310595806375353946040615903998231089376079478294963604545607951167792141121514631839465636183635746495439443633808270771742081693174940316159048781955740894759071506287058557927042372249960918144270477107459884010073408597993263713066157516517504099238453735596811620932726917517814502123187894324176089548111110905854498955844637739555744131022511770053889867998172475783999880522069030212210579991485861588775238730587556014718100249093954751197528277615320883866561741353178126766507177827024966293138871322915377009669376857259095077164527570650601647319651860308845803368166928008414860901225321101226954774271392300922863822836292672545515275629302931678682805678397973464975978057226248603271237182278805517800203992918542083285454914993037806799032686716139155746681714074973389106074381074984708777136824254997127358445142732892775622350052849490972932167750460021573719823237787838192090735750342370092811497416756711739598985829106027006177612916034179113076561569500274232203622549975780978533981059614059817565423665666890717789323735719608052515590841397987227442340063308586023712822412856220272608446940080405758057790305663244567835511444081591044215245158621653753640126660630126637725192990569937601718626902574261880556528861476102168234054838600079317878893882189898555116784540777243134959643062676308546536089704587967731043090410354409755839610753240158986175986063052929515193363528191833257609169851895223415952318265933064925577512338073805457796451190448229652494068758990464952725180135566463959425330714577607464194370779733384487092885499310309465248279164883878917356753029197448399289287634924436350979529954851218058134655530912529462602385501593292170047444337502849365
78261002144395356990731962848572550798185102434480485801080108498099796179137765585972684253089079870666815227751277103037627244906858682643986566903392423831874165684653563164411446977890559708894664055267264236786335613474497093035522412465831644277233213572428055659637193832417009490003024226684897471226698629703288553182729436972201776921372881764908559641669335663806684441584289195053840750506856941679805901477605024248842114710962553286773567781040974788281018988161920773205070526569461352846879270207683747451155022924026983175128715152395820022342386970963615071171301441270766800308638191843767994701002786082348126434647066526264530333655968744681963311310591845810280806811898994875256453941153150170896467559918815225582202849550497713631957615633081672490921313339417241779519384624650126749128197353546059099641474750061811970190526261414624985753733868572338030616995994153680224046128488381063563867738956905239893015156158550352338636934213023983369480758378545267810088554197413291913164679981586515745825409395567098815902750398826729085869330757786962498299339072858224836713402648635264884820830818969982248540699504934349287243430105131639261319222199534702216385704110806651012486620781379947874348611567215194846678589276340642872449047092587759312438812862699262791964922079837766631894529717572650263325603515283922554757365631473265692153708469091892336376319527876122261558463935854447918802906065556772996120533647511547838001530535359418696758647109175673884164195621672402506241011399073865931473982224144242881688864388496967994847647157388271781083136350148939745740322274210829069625559806095190089622262553188354757909577191458029669240436723598508860357065532045252609142393526125216188365497372643042757127040881483078037863990895365860402704541496473017922623890038854159405130860118633209530255586188063988050262339188037383471317728009705295204569939516928765149867981017857173145732
83169917307474569293887652368243448036293553249903100162456155288470024464912966730152302470427614492462460141656930804587501680291351570234895142991955095961113421641258193083454931864806226158810029168611218656309507397187914280247271397890682386737739834577364014775632165885725056985129246177708681965739759220169811064403020860480844511985604539671945968460064887234561578262364484931129940140669338692425555733042938698566163678201653335973235111895588272297635051977138708004963015666164287256249178775301247242900213297459062374369288133984443588971418264494324589939786726025478929574197478485957154080508094419409937449323285519421719827551754330010360167122619562163071118664681452111114884466624360667491440825943915949924289284150939989030824512406222401571530735134323843581800654268881650414848946968889122193455268473503107947089063762252476784890176009920007912984884434735261400001029732756823559330665167974311312483243933429815121115336209879934592182993498976683269335602644155142311282380880369475197586358996977964935932341825716390006573577668648931359076950023916747593216953765222068064345332025181164893324027848143826731063005158277072670867209152952059093056194976438862913538245403449166505072469877196189768038895158700660721940770136288647753163331168111622958261866713370465896828470419194202873117668837827126995656870907827027301320910849615793945564940878252813042347357810322504274845693426747956380868247245288797800431474084257748416416196774780885942268204295235037573233389305322911343304979712285926537821237249228919748415609530089555573638934138425184182929096140181185093975761827160955419059896878792529585588785324078121817636731495207370977586219291280510216710320481094546148597585043558836865707410614990178112083113820468361875275884210086936140595746824408526988254320684613105201455122154817385920372996300241448145020110007990944705067305007590339684986422182302216582588368
80216902170462173804512205375785703990088254146738916221829482186788128446624372633151541287222916640591783061808559544649841552608100603369423854503579859788161082474108035733704272229031067407708739104334526386823324902460068562198739200415154551912146301407285932299766523562419506717202432109381123922982841329854135615253891619312382303066877970548469386595598152921609797992029835424284075688206030871804708216465404464704150842928962244733901522192292053467971476023982558577716763865501409998253017130074775398544441254578758339006778846033501528768933805189882439616747808204881224525545102054013566897845149089946282454482163160489456091963859299029788690970452792901829402093531438345631809158596848793450512462742948645700052991635598960405362405817750582757386561104518627002998121181553009343943133328369238951332563959763593757986965175427250101877932678157492664703876792594234213498158957764478318093184511959928211192288654665347375127600087065116998487792581433915372192878209914615436647523872630971975570155879892553931689203920613198258806517813145236964689966727763614648501085318675859775208598738310258379482446163939687318425940720452656647901391743981428789641060320809482312394982582135223508074220040167632524160012407641126940766146263857738382140601001761820964341841927288652214012279234239680101763273437809127128096624804869753828329687488978925432576811868850564270004832339965919755736673289512805882643838028513039970649255041202118172210244519776285228718792507212922182523176672497336686462980070057003346973492736783694617663917618041475310747368862461857320218769442207100846067808508338703289006415008678705585794976298010674271843813854951150578356396001660346027705612258011384321954173912182898165405272756968815040862759707691480132907958834382714408031773431540328388089852193829047162294406708494531084732545611554971282641073573278025828204712686440117901702419272669035656895728
70201662981593768939492148325875316682530714980054967864527438948195405750540143251729497303860107167583136721332005030464341060837620692305133816828930318835794801040299861679797194121141771414893055646339027553643159674283500810069122458232052618944729789024501911737498929856772395830797410723663078669881922418696869917906013663701441919957045531620084615631856814363038796624501446135620424764037909533196505294489866693602301008319587025025753397049672810781232618658197392531744114198377038978770376901406823135349292218851348983702499331753742331155736811499535729335802570119627765367325988056128125190176776276086878977016601094985004557690013539101143194326008572028868200736765305191385865045570070602450430047489723417963448335578587629628270974450581343431234445064119101391877853136421709561001801458675035416699069568546035469212910925544079410394516460256205246356312200303808618825190554773935524654651122099282413515806968320796820251593071331372321119126144043283296187934924530648769571561961480016783575280315544694001617132124239613839914352009747573174317888222124104497093842318298986582548896441822289757800919510548276707954825318884405108858364836801799214897989407028095860176203579931883428475622483861804133431941303583241987585153239886921414341644268274778543131937401925349865245398032341246530541464844042222662575069015525222852738139310416548524132143093681535123115680869941308662159343685641708362338134628111566069773210368261459914457744586719322509629848489487884175202015367804435584287016548262325676368398771368354751778181407392911770913162118052841034799799473106997926377851086451854707140393670154714326136031067968794557833285798582787513863440869414453432779826026760054369840552651406459198883277249476515195535592623294824266283457930617039810467044282890427961876378375297134946914050962331274241850343123764747030725247827257520447432802417764797019132299267372405640226404
55774820383521102204211165281472899825454265591381450176304838181481288250059585871744385466372513458652220403105903497784112197636297771675067982803707684407529544193321813448083791106069221449002452814108436750813472208504562201936696381816838295128434230756247200439487679400220477492903075588266675205359078113789397409578149957289613172403420258117890592306729879715567756244345146513636828971325142300317602181247119229226719886048173821178553101393079925227768963739890190295087233705141960029991510413264558689554448450032583198048606269820850771832691707069259911521767007065030042540084694339298901821647274341994005538037456490149045820249614588499118307942709419405164429406189497308856939576361699346287261356871221185416547686723746047414512776389367248596681448080834758391099962477937658696068190776715955997879327078116467133273475882692962326779580672009879325109910628014491377874732044181436404289615200908997913803155893588007540930390021891225987587116536032518512340259535774465700600364264851067865793264115021472184996536909965242193346161407294148523071247919435514775256918649665225937152030340354558089902780588855217370330789596072975672455431316418661706052976742567320560747355068955015510263774778384624483760891895026324931765178015718375659181087066732728955636420646727572655669376395527207099313612845450590228386071323265975790462184463290746380948588429200792991457471940403877709627171070652799029416338675383748809364911496632134132836813108835711223409668409020242091866571691526058940690588844775807835361368094600553212403758885500566816244014459977172750956572687615607790241837792027407922359250543744789062770323796543146234900441784065588859531308546587883194573063803455783017464367147583145427687057623032161622613025392125617175496663467887069189399234149140445141679927858742781580505242663926501242069085396968563178962611427090374029332539606486223297039425729081204437238358
40262028436073397186306298004545850252909281372680595970885769303420449962493976460750919253992385436423596815457343598477769651836037059374830259623694260039693877735444869081379116874266403866371527540637308248026378544062344283457654086834108491006572525242805888154974853613099229798199063427248943507491468289520743405830213256240185554801352482611335369826596790556072791294244389844638636604309809686356005323155882305530513542005636019556575785835205847088094397740971545269683840093521419240703320515970675089904251806434466703407186764571815355697095325715614748973938253058585467879922188337821323839939954337662477737105346666413832904500903899939329686201031822246820658867456694572924520939070025082461779663050024643712624192830493083011929164584125452248236588004924938230017095105048403148490395753558717465686862766089514723083344756712432237174471116996012319665062266617569048571405629083032714477377979191383050046057368439271776626271351993713473273314533155212893238730217629072628891574417303414732915003429775017681664518540538739634630518148358286191734249550737064859634180193672669812035920491216952040396162910871885456033171344518407521092937895519753278270846793807403052653788669790786676181722732891928407110931766398181904193403111671774082595401002302043804597676179785115972242671223185489845839458448634980471560507821205429827783972156356603649250814746705055347802151325377965407265157221562069014212135841364897196235206389615071744907818440394561269145622595169402295582906762334932163584438115575116799043940887119951136828577468512356025261505760012726497707392355866243825337536559652300149251753363529772245555820994277019115614080800079732623494244047084497270142655561796619962218569551356313781941878641614100029568279621158312103424813135332096635655212545714590352179082991061790734402026066710240149187377961582358723911889582561175104747591664672934421350369165040812523235452
26429754523606757287265060396460903323944867024308625481444828911002387601210787974664031035280960335986360733426206318250711737554947271200594959162659925407232579676667716409795341420911818487040593448736131356304191912555601890901688573888907085703354634667375731541959390937153537412318656274659537298231434299568979754122730414041829887535369245485593940096278779497273317545402723641193690189593476174366638040063462997742100365414544330902855116160085854539666987144908031044031187025085621835496102282033883769579051250765201540374315875166303094232979004015101777103413896862647827662087418804276413915820187025994255786080516241345045641838206976176341708110206125748439926870559451662219818784272032513660474264279059385016758976382265738306688792913536695820299305890174798111656085296647550863785404538555555598751683153658958313861955960978605850828876991982827316541534977600565469404360949282170294967651971196984842190983014288566288149733791446569211172344916311828083971111136165686269775940788758678401394877561602269046900960024777860055228694004901426172491525527103128576568911945816728230994099299614363846507504303667477218591670856214034161572732515927362042531881679778002298810032772219539328457980027252252139978671928985180014691761665580007092586485666939056510359348364345633337060317734769419541578962293624006720874563163208531043936656512575325642489029049156691333209220045082705181827942671548765848071796698158349429898723411941434056728978193051666354203272236302556969452503357654491636126593497195598500936998364167729005402028163908747042078189440512726124715552284982030463108243367818254405257755870052020114682377048870481263703796737825771708343109755114117667991706831408597448548968974874577131417729849896683489402230052655372618152010358435325167208381447997947950926838276838004603741508080134501375927571374908818636807295964579221470599568461187781611446015430382281030961864
15789012661313927275321043616584886817204883465860226086084394422617321988722603506548031144994799837110113303272397832942713764831430966545664660252961961767763547535356624946457434599763812000686221718924190391390180737871964606733696006651310174402886324274130186600295768013629957117349182154021530811609432590608255012495122773206763587175643359516240560539945486594013717500240161484751774950551574412074298844856907325193795155660204085773491943467189893320462622762008479337322640623351762239037449864547921766039297049556821074481147208566457204357493880635176417777074910131470741116327262408169426173400212217658297047424358875238149779124505724231997121030591748474832776556283544893939218461547138613229606817618319724922549248503165403420888781697492436415088588524989851511941940518526244277953603565556217497418332085979657733901020932729694962571035115620005172852547234640941827048088111776613580970795563983654566028674814643205537429653141384323220329899398153862017199164593038274303275960887269863157169851776583751613337290109005960278947018941020913232275430832149771400002573651700102177883843579343577678276081964602204814754599452726714293946328330644113332816450296117843750669589469194090721876514409281538976503547901865177542973487081146618114656138620057320412543874722269318061441441407232490416164672674772717653605692236874454225415057939443692728416129613599346737626217826797280449718934817539722136597981960668019901374409635748908562951648641967197890900258822901912610530899112214334197969491790568538009352251050507001335180044685563737616638663236762753781149929853223578361042611469297445955578891114813627727559207218591271115543055688397862052920483924993023039641285783900679076850115847917288095589502354778134255359612496690072799017622984470190178523848294217515081850935819394325767755917897264478246047157157039314761746414142321525780498745440628751385362486629725404485327263
8588556084751693441767611961145951590872092783468095525618026422113805908399307998136879833219643407019027964461808948431793719141231551829189104687670609939543511877102972462670756666923196326671666208246447085059735307617099483141380857231621419921161501665513058193387028721273922175197732688287601303662634530940035844608012269912096072491994145988739745127475550890284675641180310400771595678145878658418669893532527492552749216025522764342898127980021713451686108662787657225293387180256201362074985542482237550877245653108184586264281184681807593205686376642508773961632077561632038960045488342359196308597413793779465505533339975967154677843046238231956833200850246429309098730102861344111550584060189924791210748981032740294215548536924079127906436660222861168418544422495783754982001855441591086414850087512817705357804614455365399363236668890485002072851514561338226198861548152437311694422611283697301782939992785925594859368940693360873885543315149025582875234131370031888126956269461440291408552849106936124818798311793839247966261267429053635468549044828825229759582868848862450816152769066327040764188419631561614523270538807644402981571398295820781131174789793562539921397353317475697895030365366496075128374201107235829111309049817234740687684295421643351004951013817638543944639025322571467158195521925630048011344132505994384625376469156906982525107602205022727836613529803588748320698159990983732889986990796449403333216769131682491251563764852876653361779070632064998344281518796720148826844095592395684767911507471069919086268391314248210675181314883561747866381740347030361478634989675333679038870277777868040035982652137652720841395218674029607162634157710249810275480733672421106958953024911376529932425998688134300203040728479635809939294725645505134796386424250516472537036754561069864867824323297437490817096485714012657097449952496753850164877118813787856765163051460798537511800722513527023041069
4255213514826006722901244828001346582422394067385849858609741209179231135794371616479623987938763948973212624783853358583453273644331662744265554627488001073761540811565283263121150034095801893255198311909116484383044989872532061698363879797998395750398524142765622629249654720257844915958669891380949447644485597115802023446440790376829497958624997704527656109244820360514450085026996079329591514664175037786170218438458479223582492136785014270806058536501004237045862292143890203944585232442901721364221477283435762504017451198652232490258622561596738778518664511717419532972693131109434094022044818899421785721486986558180784785690297783812327049890223724571062016532984858812883238611837446276316850724482231526336924339368578459048805160698132961789086259999248893313337562951183832092456918562152839015757346038802965641253726121156666507936814303928160988293414338025781935664102081289954558152044793674042657987191262457329978391531404385501857693881233540546854528469577238441306208375145015170499000287683291579142974817744338245377174461262858245623724407857312916613525045216114515948595539170440933265905707036042439692478816972652087152749354100621498542903129463630499513869662083063349582325125511489695750341714520474513398897039494432737202798853141138735016880988438862881223519652104162126733035667572403836055640487763296042719724288984949596617484403255432341134880737024528870492898668954973694948269222722182575532812706600767902288584659994342599905050734738460775565332469927074353086763616699377724628895204192051737992011230714847551895960248480707949100328953810244437280807760841483269838169757715072220918111311521696316602209170883024946983853004197267324319176652487623234068457680829607538590148349014247646740242339449218272781202250584610028978008531301765267127032250786638708073881904329507412513296785546372704545279205417020085407137258830042682913120191899498637278934855195913553732671
1920312392604124899974470799310841675381994137788072179290560605472806082697640836461687601914993132788087653903437965828288400244289724102033578606713498817940235231486939222438999159340743249767284037027094290008838695118324872240924286592187717968634174868393531825907123886598717474760577637262641960656797360472939228972849982808252673265077844467414477273562969305078786794554599484290971220822651479294218585664178514304112600013023239885028038954922923582624083242737777066555042233534664509468768059602087218593601691416947049450109446380924596764140669729950060474015908783586528305028268589196835020017353907947356210090475457788762524451444618714214689174671440162691729143025090991647101863938552467681364544729138137431335143172236047933329905653145708697698448428378661019159895084168253246437304042900668264379249829238244225752288114759875954637065202076463297872851252049071099917059048935343924686571223748608529168325540262961607694139094416623033285838478529930948758418032817513040109469109031881360729058236013357276989247802033933902195119292752975329200380061299803847592984060279162778005379611547932768587942306640515438884814263372170830317472265411290132223993636215122482176927363745671825536620973329733091285048883862934541384894030128493060869378084567159840253588089643030293579852099497158951564618926033642529239502317553081790413767939667558656290162235362533222683027373025202942253039556346200754179621717865355152933701506460382837117418046924580361693831265525963627333532217165170732162974918415820860228806296471781359645698384411418576521573511705225154141886129531651438854201426702039948443444805606881348443344825337268246485956831276914256508388191652695843215017576310622872456960277378893736610659369271674846530804634798855372643831161135543384193925524208752981923505964211588978555687793174012336289745108070309541222636964272277942633666147634194700746097994277986669778035
789143391532488358595920303026049854826357533483738088903235749944373441301333699270687343121177417180883438013282884511890071682058754357671390146968477613772101801172260376511008273801877574183796255415497459883739062821102507730639160087153187399746317700403245210644315180992630880059146737019542069704081561519177227182194265895105487313937034459883082333179804618248447048371489393830824867647394731472958508128880631027505155860835542994103016160298054759469717907478246129464218833792492533064257000409714812943016872609736520371467796000840106343854084149876541316971747419141721222004683049885195526208799199892376767179429958889504155817460619065242987869191409123348049408544734740550996353381865872588699175835375225976332651747899680654944191224573944260692200932742736795970451334091897598916127482924554677538252096683053215092067557967658371159986523425169405935850110107019727097105960352753250455361655918942732526240766313531485672520064050861689627014635258584622385692487856769293624322625378370615117889066208554028181930207802572817154993311521650408228180187590284538396795576049913566464391439858370816585754053559929606282523242705182392968048140435789277832310830050619025818025807477490772365989603499540557439338609743271214728753095712742247373041525674112601644000178851878929980329696818391030465147807086276780064641260813666022826509380212120539448919472982776005381374242259604530420004142977347011245087056594386857810060095926750713627621041036710814449448237717920026904175034640007359264046180094698993027139771691037498672106049543506729336225324287427953604824991430509701431127189928131221311041082758233889007013336607662243149836117605927797514764078647391762080143489541059889415719997210565707730084090105956137952620749505344242905928506649887328907277368067408096033258616722350648148729993665662952860261904334452797411435782921120065530639493551519573303343741096783708571002
295134075880121062274357966240516338089133269983664602698603988361641031259797944095941909051315110706259901179975115151593012771806427298004925254213296896997349857603285596793246314390510242338678687999591480924095931652112869594164475987769968673140370654344162255395792214604042327372941330469159746096924960965176853911842754052202667860261323042101110976918058362289238997890346309236023360035837843831539591850793401431111025437940154285420311054180781401657934117360313044142378805085688125204350870727611554639976258541064961610997659293704545008622742275359237020811603645865333392811782899124404387672687677736669623831408590940948883168549472565035108899205308916997756343616666662245291589989450332188160666757645616775526174679858693202231753768376889674868678415112468820656141795471198512058624957892869055664366171959235706425200015951120479027392358036895943288952512491029494642786010650583248600803053364751751275148870882304776679884235161902933036779956300756469074047150687971789941769951294070762105801378892278080628847276047696402822429403586689246258651161442426716691391651215622395658315719084768696955671877451383237905562512306918977715548480366511133713141193285592842087611371293991176661788077115243168661524280573266868957071140648084207668900267640214567428749708439768114279291287932946466371015479794504049573282320485575276378642146967977423769109969381363924237172008690294683107945152020097281888912254985170348432591986209245569552701843624767595514354201290886692954176638440183629900184827421515699624903611617462908979706412351399034073867177719875517963074464948883284612788681735221489948510370310954025973734711388322780603106941224134779163369807884126223545693278436639424227677523786016319340906055291610428705489121630638605199669378435515479816949942923776205391316604082958774113282851236576522181698519259290858057232566646863643207247751166974811083679025594525491751895
100359705760662448264210622389059072367563924558904967365436848971147130046983226183589511579807118846153130173617242361967890022072624125322858666410326622431748406479207960144166104097517973334550379055029160784522101237409940961032557818515897449475337328126520897235354920499020908057000562967012407048240404638399977019796370242731128341093330354431953889497985634270844984111285820335770213029312076421104701327390414647876250890991563322105045159008023731802068307259723190093835542013508446756372416499473487392073942456762344252752148503470099197002177008671105451512389904438504108603630089292698911046619153952489620154768697900347048851941431995121489721388489782359357559056384816688820057581758908561213877267270280183122825902556020913511959004647085911651926814351210535287721755088529142572792851845167832168034140223323794426963880120531721865217374441377435438252507250454744298775497616249956302080049037733613065811929121158050185294446985484723951164403160288889286447270725527509875094652585147395868920911143063152895922269341835280186333176386386708165760774756196108266612619849696180735590846546018574825464856772975318179896975167381617726283549125619353967199203654707244650866009034151509645515393224219585146442618152666231049826233086394115516304555944414808487376656965872059013063000095054790109017185419669656677756832516189027805797087205401343610636818901532446241644875007615294008096150802954313184692543571116248221405607437355566729278732183727599697412487236459115829161266911951771101607953080507753500834344501578487334425774279202338976801741769611074959017267771657200062454457545291624805153737770815827992405144646973467698773221452912628371403201854074404949130184824256407998201050515092560186627647866290673739075531278893669145045470388764942606171630544315810712521970167074653535659210157318733322329909233150631476868109803655523041149636003412838288396137726251598085365
30989288633356157503955314136203035507521500555739708666446998735898722265895885395516490180863211368978779552507108267346063737103182963965978784031928203817506907045264793752253128043820859268576198013296410394550867800334600243440697069385001868753738715742268763167488040132576748563696137571220072173512402658845196983976319750210248288740901543451494730185911863518804132790003024543012023435268230213866109572249158483697872044661272035263380403023414531826324064518717089628496707584034443559111788234412354085599451502974199600532050245744578035355093221872288385463037916638216754093837768704908298308799786556825536882512334844734376639485467518273052108327121987091016213981300707564010413688503924996137217174250203931301449277993709488265004466401328560172736773263273269332329645867789016093913821289219616786141407264599024250145724775209108990889825615340747779094552016923970536262246961371166635397501569151659829708916811121979600551484917297730416987387609443755454112993750347612816602228132171833066325780067259712901911529156151757391564723451736501724534737657037021890632531432644202781776814987034483152946727419564215763312638708806585344383628800740581840210953517276794574635448847438060429611180346749594440332026638816856747286042256407657002425079109885169104457970655418431407131312453162724039909573312486098647764870684310303413336955683644726530921078571357343299834650751324496910546176053739750492051362619637555022244235104705284607393635970654891570774916639917260451012805770983583919581939957112850335452376249057850396367202425578536338399084093860770555180229362640733963700864976064938543014328278440092438060833666705002933635830100226382033975307027812596141072549630513114005962411386546105085318108052189624892551045540933271203644835136578036694043485797669424050326323211137389051440249016424889516898469616833546507568448712490702290017170387883176418571463549623020169834
8674279628786178144855324569915435566772182288232496257913126054072414769078368503354628681911077301591399361195660747623454648427413956863183948303503116527428370686265548651154010835440822636944874314759242023193134718439865755257420652287120544246184262936019859172509954253876740536851053924202099429368910734584670352479254628825784503702997126213174223374882707103317803444301902374670866535544585194198378726786089663698923019799226349029825555255229353878842555964330622568073443806687089614355694313069491299190258548387843534258648079505088965451539417459372360884021476043333160305157638859489064359717406376827181765507549937087772754980209961652720988607205995741890199631922670406912877130204470762091311951639005683777509804312055221986606728231259200670215068261614618878465874692129331864800629573144597143155356850278691581407976699459715617849854449972758590775451152580122303284272963812414928588237814693622000659319920883761231517680605797909433239720127979964681129783852564130681737708428160700083929574442193772334358759641317376710854420516562737038237525967539662176688934329453142348790089011403272392664938912826497377963107239975246784465841973631908480388050911754593848531334174732373055286552307553101099001105228744202453042034619695589526328726854909270619411573885598482379210949983261007140457675789146962723514382649750900143339527582328641107647890241978257030361869363279082374317842591660169551941857547085186866819508484006822521268917493727241597503568553885232086602748657093422996988219792514853353023329037490982391265011741819396751828437478196875268588568506926494425430382628350610466770069230273813448927064146584942861414375251548939023066183779250121360160618754692153563644113706238581195893846837471562474370899142078827087320844781810592317663687482229458317014052369366301046388071182339288034458081346514742939017023498148152025875342061997171680992089115433538422734
2196252429512298774154569275014921883599590898926065678701437872845819591162097477070889422403892284159132650304473195992725067155691930385102884005735777865202099287248533818069344076646618275512822664827050046054376749945737014930533877650665973656440745457714337283593411786603989405331264312199423257947389455022269052665693839959708883886347761296692607226900791164601529005070860736362153212209413694181503739274532120077052771079729349345834080809374072305996239520733775183985996041978502341713617272060690389688783413548241465951387480687037553523088967078062888750855592086766727117946231237075418024413299891631366222010415097238441512155688870379830665498608277810199718426257205028437847037256240108271310916776751962450332547197924007043117563510620663062390289026254168778782675801757575205955174397149962333840282162644135833698325654808720866230849568690685308142270383859701731387886321419046062535662231627752646289578998528546681184940589797125365891122311715334406922232269654912998864859110941567464371618902774853438046433017172402130456701513703878087598254470135894890299563420945431662090182225548607557464146336230256188824771651268694818913742667490398300972370634082092556114265593402557681551838673439937571155860169509980612438468319030918146536343249440843496107931279263591789620345750425074961034406300331009759278963197621198440936193353738096174177445903679044779594503415589917891331102592787400837035385646022127254205971428828092772604517416821426443415981990677308529662461817623538746220454823464433044184721323807278514992179668833163515779308837087547169113166000004985922650545825412196035564268673505082622401751798501784249117173283013635693137482426686669179582431317875416453183165404635838018644988288478370665960987619118985885683327104942458271342846994252461540458509628422786267267540704430575830027938617147019683023754277835154340354245182948882134977612844936532866989
501634259777197995637188483920971987670434996952146913410210817059404688005897111559347092576408145423754214092423309033882398039006103939970040171749630569828649993542269879770108758521846319495711165010142779486768340018965711186935838195809207302671507361932011696540277672696588830636574136532780904070580224983884846171827746398281973749720023901001525103201580201129181996487307476412945803579048493292697267270296804649875616841941270376775455190661523546305273275429245554573017351524448626782856226363230444697299620633782185308682372007719906372651602668440363503995251047784177972332342040850387181433335376273645415482956437513181214442549102643609393979042459114007559252977648947174541175393019358287983578988629226638645975782352594930640529795197422410915244722697387134522410947757290581430279214673673708481639413001171076147461308927699805545683894352850242695606887695620333611395000776942556197650188832832414860473410957467350607249256294595795704211105638868457761197516973650684859925179138751827179258918824503541369597586733387286053440461957002513512424187345087247591960659013814219195075199531467741732087172410277979571621750900591858509823327470592004389130412270128442186533139692100952306611565932520385666376101598168214905397845323342860539641518553161072612130842094880461614398344596642191102564341790421659053012292777089237451808467748432941218750554664646328460100328573473296773583701409689312113833809257928518826144257927535580478330405575521416834811522592053923236870069897909798214552944857590218455060115418961027199055813933351825384591731153248638725366352351300991343607213254480498563696034228773788635493051735497707849687157514067032563896013714329564771772433330792670087708752664125458931154036136640848724342185604708122987342715002135195864853938539729371688637773568595350599132911943977052999903596262638820543284887875248799742647463293692028782224515131256207551
103017616861718174619499610445278540017333280728591102278867743080332595642008341974733897654563903231520123003985016145539730128339639733484218274371155957640983951085353120080785476516313921512089587138583533132852338985662492276076609758561624075758177796178913366531946388000770548365051970699459617316310157866118022321905017480419135554188406171029413259902335055313735949862593871881796559786065958730107602367679042456803466516517159457276273396067436841455534370943707298714076287217577732262677698535283949610506794989763647920775138289831578302525040780547918863314800195134574568346235253766602295899877445112537774079618639450334198196349094554213554857109056738467392998754011136967319081556607812214994529263671223966245367980636860510618416838935305246250152059007276891202278419945363496656826392208231556852410187914033476218566618521459524655192245029265164692530890885105013330326735709503972322144039527065004755861075758883382237158694033865394948383578542068365518644011765778211685080112022303155713377308168004301502277561781230565619961912445379886612486880652010493393831790035262233230285025470122361360139040502028066672900395683572810450093754248515953547393286634959034156111392075452573805808755627368952593378412244405612189263758931331642783647781860790294050429677725184873871132133618051117318093779510473335556785716952992595794874894735275569140947268609894431290966190271832564238525945498752531388540021491716406124154538255879652289090965480608468107310681109062509160323559023531589801783976933495794688647911012017291553008039890847217180108044414835099959999250257742095220346044389584796136759880158705675335356433227916026582390161028310284042323617362997979203700076591510938876024848913433308687687969013404782471556920932912362157049519836620216829985515034466559371401385927337040971234797158015674532896484388645972944757837900095500728338027813818668360787663351232260523
18945366400897389283098124073490061613439450876494889478272902082370592702054753783172521682974762213000275097632498305771471572914189291591193099976838453550810883955334463285502591303244613812611642287938321600636409393418043950366853446906032574346422992914922876228557598973631336722145160651071756939778700826829155742999564381838004276975426982609785384956283969523153413625351847522896088533701539366363757909067887675404492784638915723111868752684997920110809964919842303042170303194136562202123305272906177496595758453422640870565575197027513032527097244024144863261048596215446633306494516062328807476566739543654578915100872280772159690944474824952338483005413723331202699510920519192523582707340046028517662360687631124012144749032275064578869890163630625312923170020778819022588605325322622307968617726812734353450887265772079314434259504525888313408080996251230182173174846973485629621172306231115084068470514725502174989722484590883510604583302362742766508435038955050340977883957004702775819900345881147413466678538909192644268901858078413700485798769571135726132584254147997303689032276176176158879201034951635143997686687618155254467509328785361947256272102300629522651111058155341616673232550839608653928776832916111993266313275700982352296356876631978899628580262055309665338973425754672749816456851116507087917514906914060572046157492224148182820267301871238135952379198779071773287998719810177082908105720606967200947915904150397923467584466978915190089194672455800914687492473062719325653059123352938159359779193954037126217234583383187632888980426735264854597752532339100785220184394909112018520528199692856267158191501075813168140297679146976673580464670773000075537639649229456205511501441465078208183727345673005335054956133393889811022838677780040454306549988730569898455998596808074039609101802634655838377036866947044646172425001929022329511106579385061558399200519337588553699313774286447790
3104755649281225702799934521172084151980996748553910766989529968051432778329270361772144696752163166034445405731882927261103405427131442928118936503286721246608117509201440772102108663518994197434718146799108267171350702512151290379205239775821882317683651943335622525178001389219344526210917339540354652548944818474425628620745872567749957782943734164771151712342264363169692117902584192983254778224451079548972454072861054428797399493136472250153530979063788720563758644424530627288022884044971960751875145124303031472940812259001475285797580223451383812378059997477462076075113622080394944939346960048033525530586234030704205230821250835631423393660379689634539783474888060910502330248106806327832819030297676989502277579528494479962607494392810295006966615723435432588030646872001654299135723150349791259326853654724111816295482527541989687079737482866832122944301999751277789225738354425047060216163318014268057625681031553976692289552251282693462791541079118501495285957085847794384351088397729784204537703132346738608593478352866972303927414572338108772445750188858976160004951141666222684769482121629370034545970257835377135321964925711537453542623023107581680450306155063420027025330198690880103996318018608326142280642284614550484228241498663468142853968571323974604993359508798239879930847511832186975038008481407926086211510823437705942684377149953275921124893370606064675055126473971901993266986100308423862751091306932522117034346888676115508286423788302587885078598457555466069804543065500586385313392240860674514653081194640317630569197108127495029828161218792080658260125106706160423588305868974740193692986435683515292191214789874873790467301230925790273251903758590388725086176654364483425793045415419062743414347662372254466308968926623045833201416692252540674538255173405263329629160518126211557567375469020889858879317754760559011390041097083772275025977195648367373589950058897683587954317747107288
450689428314687977040335243836805765117890963902269438574639782086541326235489653412571207176368097447012243003240116473797954526313807768943338377148991216171453282049733333969306767733353736146432150383142512744319839748445417826480378550023840012937328711552531364021513968862256561712804156046393124506825441471618345482099175205931594564943565370678117444244890866391146131043544936711761555745627646477350940394543575266684534110763720924118136895087812371434582043556401873141131832973440305588164471790504462201939987614590287609178472593083078426749595813837836906573438563716788811474515514656904503255058168017743028153027654757866766185416309039276637402850964031999382269297519660017923376253766806707266416741219582852544725424116354621018757156844977475654534751293884935263716819770952975341938856813748481188235260077371044409051847982029936266547004940036684041724105165820461758372751952869922100051756585039458675432185786703518150312395740601912833574147296746781056020754539776232074261623418870257758638017301390456249502547450829983044238299309466181287905883913689939174017733304278783498919365141133696273105387148123546917618781941762651238044211512750375137318609366561958805986226090683484402678981667949934958591724441623921888478839888438967694093044882544010198009361961025746679045367243205993598951373375678117967177076493987054579007819582701836132926119799686625457647622618416509950364467067149957601493963059708961118648226779733861571883242287218587507152138317840052082043512048777079653371604441560549254625831081965803107790288648586420741045631877163873728117667898740540845393338146722814898461725514240038649521656750951715200135465123924409467274003704324646970321644286975428025567467398585281901158633887317657445135803481004161447930780509923197999950386145296279363793300455617829035382673111506886573062163625534325258829797196861656358550428519179249437818134661974112
57523543718367542113607171991585379362034255618554818151261237532853441700454338979718567109299747789221502540666471153158497087754939190095921328002867027029169705571239783727489519157665897968027772694766503584423092791015760988126096661433134300975164391307205186962169852880126116070285349384714275244196019701606587194403770308519542881581883810631254002804587369881572674924456633678242990437743169068885596718743514781010467013370671854389477064372680458702942174077780029769777464499277878942730975451619942823330318347009708902920911013385636462152873258101201413197048434821357893172534289080304427143378910998331208624458897974031200731582592753834913609945972942712449535038126967614857195912725939368803670851519113275390906366026906366854155832907582799529912924962997324669210235938228014978816200015871927157508906119395026991984414055037290794744634151982823440368770333175884087271519507304853656655572405107559354771697407964719325930691017695248765070597064313480448279679873060363277057812241542583841161452093060404261030250628551369873743972113673208150788006317230842229810011382098975567560324149708464847843651916544867593059688797232513599231419198514301169467932969606636274372023506516835257936779331918800134986912591574728885610759846346793619332012789119191234538008895834593647190213410384095055019188136993681244595739058553965269545926759731482027248628903610115860759704675622294260811951005716580700854053610422482151568721372883077602850298361719292483575511311253101653125819579412772695169855003637823255273604298203391633110161643291710051506745983740708967715662835058913813330837297577641365993412733793067265640771780149094007322815299751796566340541233776629971929781545387001167738585472083795907591249821412204523736722984452334049701426093646646985080856925494093211484285224128199882550039840591798082915580693754031215872552206770068924016693596507150035994284984658192
6396521435109330340427647198692262388747911385399519919794469572415854749363172595314892746458277826774250395009894732665499750035424442092682409294121920760622497508832301463005802647169420422589395380010386912328630182581472885510363724286657092029531940612985185201517920347615899734220491213373039813690177982361141761423152187633048886782874642707069367147589093120484785373520778854923279139721067279528045197480738789708166943988911062979032959604791406917184786479836614824669479530772865940618074263880901634626617626101218728578312946560381525298146779483548703595614024656807997731090035391232169875042882610415475063106974012019044464967375711357947050120928018455591540032052065714342804076042674308135873037180380602029270010590797900178974375817988923021860875369493150817020959863514451753930738988398866615197577784789745290610688731550945273038348939684651247761174217734146717127410496916607413208383336943163800183948875858419781100194039821183883234739756226320323820645567803588203790576426223455983578574295935005385196092861141246556500180903237953240288552366846527991579905835852227977231182757509917272510359025648578705562389332205250645169490782601358474855768101316805672167176864743510464843498122576301024584954127826889119312697292939500747523112431657734269020602121175034776744881035948516749600040774953439767163880205737517272046545886376085501113475216105359114618144484807693360033316933491116363126211582551339983709032310502940174116532816205430639990281698898012686212144009231229525496399257424426192920791485111824815889963613538551025663854403576748362468286762362182659874154008609000560574422796213407377395975106898551318720255270892815527569934291811775879781346606024688790722779922282642974472934932091511280744779024663059743250621028819964068544492662089221123854306960023433241777046664807547376377872702443682326421244695450252285748443275967058568922890676140576
612540136808369604695620349065503006080318288349600685364678709444244450425117922710158301429875242573683124988939374767125828694004855855718587803838690214255370410840536074552143036027177819653732086632522673225312491126980824582101992597532420589787100295885874798520114975100779321805311530712391395577101357927698065887468112377373186566215105383044290573708871480160835299591591820322633309192204642207264702495686059232842218696152952458913607073640484628485684078596690696311365732858493718735631650525112674846063978322397394944040547040704004663118468672370340991975616336481433570915631043878230889486162204335222069675925136956081637943053177615319893438615340162268519274694322998838798314914414667944097756432080457303546411500207879939927832892777700748203184418080418524640893658401676958240403262718424020710045821860935334383300650655541309949979212030858015508458622789915658507773358326850194863573641469666280858660334586201174117266296925209169894355176362626574079601089529403953673706724435297649660147123075896632126134402623171918656653253612981318049784603241977941503611952692873835910431211577116321955074315228262623013554702550490528189112590613756328575935186426080072962582502911208951430740220116529766019878047299477795716031738423736753388288475343559752554777556326704878242182211790099251989529886609377939295260520869262476147601360873232094701531686837982238984397417353022782660837205055148694597965085440151700721769812296274196245244280212169650864189513207965822636723301543379899933539813709858228589877676311884338292159869586697523153094555873703963037765805697070233968611861990950475331952377678728111894992355317474791521666635970675300075290092617779440270128371127998563798912085255916423387737394344778031998715785295857834049293299928583946587783866377220524278917978504193398141616215781696015759511585839489846784036159431062116526012920875712116889765713152512
49764343667243035452155524683423534758698508491475318732715857638362128816259975618660072067109798203693782663928072342332151329889659411979213300048404548090003994054342177254551563101287731766273186314276384089630683512197105672303558074530317511213372180402901183961352566109193073567369310929157270800861125881221337777323981923413064817678554771899473393052205490425974881204346861739518770492182271446193820579538805674907186023796780211524797915502508959112278496262766868293287688688042666781348615310187683841529046491589816880111257809782680312867382202462430751220671535923162157090272611440525249724653841693840160710119905963656052427344306594194179997923811470923613133467408168019068025601075608906339749717488908221144174814325054655542801759587998724730567329114245088626457161496901039595641307695091933161330824038562878822827299740444712348062416382388700859951356140408398577855297961226878571993017116083727051465010449554033089799013809319662336728030441781900564261770179946571194278655372073091821531957554904542712774657076964517121611939659516194516241667747515965587907726323826872349278138932918039536080743677424871223966067479647478597570938121304686788974996006926022791001742419822299808604209518400388427887389781256768126023549516990797842175813196905750487316914922396607972452780326439044128434760252490853539993845334966617571595353888881481033280017161108237236744233719756827697527722276152692670539597159690434960252061360957906550378382216592741191213235547421439592479095786424801212532066691377042590857873505462611717156161692499316183231481143469613251825068561905369437682537434569900977978724706937177678158958363017776916886037682855401124855022626697502609596738800682673789535589569045876770366487291998969879721177801624637387518755229452190939004795579164974686016269734064029623324742890403381051545486410028554376918833115446322548052497884599360850975084355328
3362512638034957721563610581020916525166722295186996825521266471035644876230355829606431503371275342861555494276404863206770653998944617513968152499095212156353175101037854146422363693175558116103469210313680153546890156965787849751285557586747948699788251932449516174700033590089961270004040033044933084350441307313798555355788077138710718798796099965405631961950889100787940108406128766452418969943773414393119116686851344722489049373980399394979764728854755708467397850212485726962761565512568780354852258700524040879950844933304780728086579762117570624321666105611851438986593058313932938442073667957612268086635405326253635257064014435292571420496352595642992123233029907679682872618804235787115875706275390826792171842131604862691657716706708230780719500656341642142462802459902075496610951462397469819375684953546404590542670101337794562728140356546561119712838726787764878378754491995237790547652535404798412757487389690290814994547444560352016030627930399085142374101870635879346891123713710987321480225704250314316676945702085288245283005832730945907495550694848950759001201668361162507606316430088424065471043876221208562760031323921484760025960022425909902630058486279966130701941234560486978579068967205280962329506842044097210004443505586198759132217849046639249698039690139047442316324642398318367586399018546913846132647622113898910921170375723461808667450717399208487416438597536710242229098796562242663236965443483478957921670241331165008165815832979349403048381312933282376811090559800523325398776409927565254856836532917242222187446323338123576898061515950928131886596614719886462705296616969901949590763794194848028382538239047383019615061634605761285621038910457745200663580136159523435998264858432063982049236685782572990224418343175638871537071754526561530116289315276693790838116548605778923260444405171294138543832553822793880534320914827131784187240469855009215394985540800542824388377856
183842370666832768392200252242709269706003627984492712025387770802671190887049813083265397488677877206246274534806747603769392220808376280894523841017481106639810027893737272157262140993004521293388060155627556876783223473276692062533580765938134609155728228819997269344014588800465247448705781628581242615400167628577892794605545115598427790070633296174379309192561883337714021782727983059725647823644017645312801067903626315753262558531682139233203960256168796622212185114754948001508254973302217657639801353297676896059018270219076627786711947361928768726994396573665626472153971429680317050244172161077776555707611095915502361934493330192629131980077294901462638762151013232488664858681404877158600181528339916997295983566741553172517023368286420005156112427638665207348881409562179952964637775456350033043746740309844949933747834798327242749664074910459278211480917197034669033648313308736923384614746559312373137447555456483940943178858845906329138649789818516995170214564638418258080518200184330534952940764920264927945843154794869494781488787934622354567213239956801299769065985661912047491135256977111748834365284096464489129378221516859446636879336156504991836958883516993153238411712613363954656138022262481714538118753817102721702684337557253377929187588010799881776720861237806515285306881901104069447138272363945168663722184026076579379977988023950262579205446539043897900775917480361488487304009126852078356229057281610438991045646126557926786997772421201466462903040064348995752182383461734661319490913516522903110464875279338559062027796035912179454072150226690576752182861276968662829963720374887290034184020508465872099669657308476526444802056280943658761158691234486093980116678621190582692891245043634536859436654521613137577139509078174884339709232216669688958857326108812100674889964235109024537300183906881440499991179509373626187142853315465410461694289023722281727800314140370487669780992
7813202031438928339109600471384663652763377984815983433226196728806205283132226413366261560799622524696698424855907945795090005829571964577138835802818712404067256276893053734142899920157493591332237635207890836410775135504536335403716454629288964993597937361955407944293360994579762649947034216919566129618024098657006528860455554787585928631519477359328359942652485173135026623729069978615924272879198732215699732243709857005525157748326255060403653223379099071769008090538840263581905621269442424380411046625666406628643188231703280633727087298848933811145611053127351931723853640402076322314007960949266634366838819399833468498187562546445606664649178721099517355005335670963700566743331228200721674285642448421281937993691516113879117301389224528711732382212187946921407430463140614246106504065925665933105187597398464288415239138626874962802813206873277988242788437269271391502121133546742830405758340995499398386149168796449686481577254454457735019411613965898040000381932010624587831076559203373187456012566078543808777870765505869004234990230415587580187138263478563981919712954061297884944203011910260416771018714729011458479413025567817718124552115290360547852732034950619741681409972619473876582491327809755380925034409958200519643117732781717558822019601877699799697360792007734681763088104715399140762661844719566788925498058698697278527916425014220681425168008612528136145024456768395867621294528013548130059455737160240322515318853546790002874478290845355445957399943965626331072984996569326670209448213952278427165747797345278118781658236839742779794740204592147008890211582966012486954953311247765511432008539370540027956770981412828951040487619177241319234558353585956190193540790129490396923644975267371287201654775529288828153215268500409575401268683107680039069828123575285968072067022174023608246576579661668068198339781922574479910453247310489599308344009145902231470026789426305709848576
242140176186979830607941505984076510770598326668704462798774077497938819616040554244547826951744793475455094209003476797455735589184279152977333089310910553080466496918486698224386667320600013702960222555008387822513639469361076570004079051007203369553439872040758751841003595941959186520081069373498260171870276454535198123853231897166531361143187470277065872899300749534646690264923900422706729432116366529080635617610444555816054851638352772807756866702382246115812925737459731464200593657007586955476914917858537593302936008059672477847768119140533908053244943387250312179855899312280972680888872569633245964135409903591238094226050291745434710808678961623358789846268144305063442185222210079468301514947641606722270161036612170445976712586753588861205375426705000866665817040786518852535769409825388398026900953951254547534066002876884085264313294401507599200447949380716153306021642083595544192858548329909904431896112307029963064690622011108492117498683982167164169487671285823358247975774570225655125056123683679573991618569040888915472349158034387063283807601208113596459810240738727125162942455986412288515183522208463456919991203533374025307689407123415171932295157639711793898914294373548737162783083037993566303269664361376235209755168666625113909502822199919942298637372772303292944839178019742593444620816447229482347078023943857233914379996310593190854885959197044653727505528740968209010360973043275364474448474793597246268009773429562525383194363009508287090877156567742466429288645991231953164894675256983421473716602916310268300892515433560007030038637473086338424552702676003508312227410359908967087191112833794246572024458516757248109188408588113457644661120601654502639963900835527293519907356876718787257168143805454182458773336626525545127394581631352179707538141579033299502609485431720725591320603056172284572204167441587295536870641420697225128482472098800827318552553499039107497984
4867158811813984220758419692109389904618905387641917271088259678702152129074624667850617126242406573578082901286262849959869871661021903999169313887537990305878554040649475855103066027813799353025087027098038074094030302589030338505898942531342720182252719624714043663364138626281384657983055437927207602799361074318856819144737115739488399829187174418932712913962220981609294988024544714136898597443159269895344004291432773064963852975809473981209091153890299444028557284657163718110593962080372656904036347458791175306396467919075619485800159353276895041410847160603684823721786112920211679383219938411062473827515733050976928520574585085758809065733823660849650526516364061830393197413099049527237943596686496854438616871447912643277274875815470231199059457302313204377110378185644540943472480711108665041632964244619014657208142390146535227524717695749475688159071676167078833020344281233327765314048123936565240874915648058724108415477060945594232469362337674822283003750129021448065644998026213369059910615592248051294419159954456864098700370465608848419296017016544551504158286699509806332814539550636503519622052753012126763675038750399075588226432983470910190957260074230047070666813156248520528045571184546744180159662847506618621597291112841149954342674729946406918830893280511674245397200658352232704133648300169992888100074321174722770792816872211367142198463663498663113943763404649035356200267672342638275028788297046350089563787141780138835212054065245365741430638586215292388111530326181067650229902301532686926430514423030158767596512597659118852886967908592763442384382674558666449430948400519907748836356440736873900974777990389868548060417864526058438223758588484769022919732788339833527179556578040310340279291285317975897871817732027364727802620545773555173521470889908612209825655141837269089390002314816228330383411439704355312276577919966335833904208050763695783817626948702084034560
47618293542384676307218735165206180781137705658818659160029096314887909405434840147524400067022536916932534851648379409337163943351017847921154975876777555457152039259692148829322143615391257580270563648753357740588557920533922446418792570584116054722754056193294592808207130711351615299417921938945364543817077967995866679758405568444069199030320894063700267952767603244577805303666168407386195193856117233476868021079320063924532150198086777796113602768570249283566322994897255262702082119389996122829608285482801144867067975222582336557965462111741725558359583477190565136372272258449877768870569530944870287996256412842919606498166045629354506017518247250147386486903076738568087806433777477350415263787607160356578004635548649089604339852991360272243594451016265634589091602773956866462778275799824203187298761074308030065816818315400549558277319543493342832054866651533453626605841988425908424444168514436969519511204982928129896726427214473960208235569481812445556133611115479979405094245236125857171746812773141737264772978576889456172958266012522329528353227253241777064455639653495704174172279210949337084315006552325155070460665639520730045124889574209392252348133738039169728030617421465289402807645862833928644180162038936665684948541873857307980067439065852290437199403457455631191950325401721061555378138268627342579014240790562834442336471021755040555238848966497338019384115800212383324348253149250791562578339245022077524591579729013638984440311652444290483089799495134873929383363440006939266262180332205778289161939439456947576113270769888755269245625438530203775008563023898516317842764579635177085321127838828488765212819312922120553103593567595042431306612073695414741818182574912242294137944160219218491561410723614885104035365975680069115047821999515539417346680400055432876028185523960225852761335894913785201961309590247884753667607797209022320386220105055963538490664312135344128
7143980963647781216256484377681042866643088428652771283929059967215416581524974688112929070096008343674641137647760569470863735788825082113170190409504799755145022172310911246461734711210069371214617655456510441796691254008512825996411503001619036956616390865288490774591275198375040842030550903668467086905052641145026801876766236672462458147310835381028056004256053762473815558537054555725690265324156123705904093881827396581949776199423087562319905849994728970273123157407607563375214608392777861456688088029897022982240225867397887999740692037268049260540960689301060918417130164996693340187060410518994264432111764074467085870313432937265128105339672160205532965566765741776242780377628798834959559338525380373791961142287441159619430486671076110900151188385368108906198368127263247669029264523000826740585549222107692982496869847697073135599287799110382864269410415879074824928082241459862317775307904264330944302421661062283301144025634708876097030432014029662671778127494731463113261012045417493880944915597528288384925013140006479392038799792477484803808152698939860613229664965613141945838855000448291769569560451633204786948057511056952732783034702873997505333408764391967138364387552544650599501289387087187833768849329151815020513289021184162861059917724066590743860994807001845684454200942900254987549083538683045545978631290463840116584852226921287361049216816497594000205769026749202945760896234792728060330920824610055616606675872454409713078342565633511671539106884258893513506382992075859117334229337975317369617587490336430777949199323280851340854361634148499161872686417946227548480073215111459609412598936888953390013290826400793710629887843186681662039246330472717977286094512497247262697864004630244962945047635900809586625538637550515581299924579427351167556574532664034843236376905201028828041173349432808981763319706905058103040587473712549185873548764595173511030330917787587795179842211563520000000000
113532012742396926710917761081414068926753615681883943331270939508626613897343380406119708019211602016673511862667503610585440313662448737612387749475417640224238743342699006816937181834315913253261421065284637376275686844266837128963331178477190398791057124766835661669241556372999205202300277368640037427889954007267543131909171990449842195417883022666741589762497535773636057267645243417565632262026969003464168182917182357189290469697327761194634594796232749611689152583532788174992827358804025196632366812006600411347110613647491024092929275206115099574246994202056737700627430875495765405960080345790256769146737864353639854577851534399293867584593246203336482577313080591633956373252023418935910307315111153516011964407376217145550320387327067635985362994124581080236884680234235906540011132588227221482688490927137843284884899729955929818525147867630249455771623542202547201802508668754166899788283627319359217544650200887123784971977399753391413155079588754327236209970766875896999211752958138870962264105661460940333612218087801787842991279727219534980211430210468827963502191735349217672124225357910639198275301287693647579353609124525360313908986309289665024122257254870280426456255714618524255098391287503592674500174705002495919777561179314396297835662805050435666614570791171889441551753075478410379588747763575699654359468490279353831362695238982554568767104517519544455668854022104341390256080862694943883838888899529592577159644551421539345805761399454685285039324295606044206196668761335171337413462819820627041290333098742384376607959197596423103994604135368313977909905793399792992833401927958839029800855012608188267245380028683061407121803074051194616267674865891912262378027719468073119135789049282783456959676837273365214844085533745586113769854026783416277088868945464509147708089674826893690774901183017113565831206377206896232463576545122545866524972801670195993465855922822211197837514061771392000000000
879155468895924053317420004532357114602123652962807995208052869771049459381439033687774361207306993572845595404358897209472331637004839756485209566192366288388002817157066917817752273998233825935907120729361488089287851220375293237583738399253126924651915679126413879217864309294680127229878798110804660681186355515049071182030303119752475029537632114801836764828349524061154920877780711083327086745702682280522253336011147964800443660502776910885133429506370802483002554097743922409638526462729577209661903157780163417520314049415497212805463001714841262253818672340114508796980273531118559045085653591211918072498658535325543406834050758072817722844123162331904313594382148345544887429969553873379977392239834082923548898028849624582491746102249026310052229437897381678166552237030192821249041664707548850955575006218903687957257735955807813468590979567923949389990732459173809631221930109266564974961935216233125507225722773185445517329617094250858539167845421229227920241346213617028326930052255717650502835448097122898013825447363687670036264932276369731458857871345560813992524547973485474928018493997472935598709737946693580252827998617339504499177770745824640239844668567594371298396008413674285499570525331516586699642891662503550715932121850358295137101876679806472996551838672997155318161913340710273099907178731208783404798312718989407485348632591974591373213623969449966848571394201591099177263997147852369365748979780809702393328162065504356377576867413123392808460879044349013924426708651583007917263501685116223533370498565626163858636327126400951162753945458090302957788468100021577098080984073490794408628568808204068033709533704394719920375895125209301700876584280108279208002153126775719684660846984735949365755287272344366691632122240366519051992483510455837353649702837114368520628320470203761083154943191740147252358783883222929843230664724851515100667545133675764434959085558958807921850623947103196800000000
4424334388080176898243848970141172797099419940537664052025189042047040605908601226318812734384925566350988199095487024956619264743624058105300897684987278110986746746887874426676877984057802284374212112876553350432759880855623567023231061518591321505731910357808803722810481682656392020188727778787809492834921208896356445196516711256744009514089589167037907043911521720810581852682439396801961384864925244573561488283467355989815982701333029571664463799805168408351476413195416089091780784375247619442894752941496271410773081619337049473400564752648529362308221499935342092942743924864261866511731502411982437013718804112274682952304600428352165800499288358545588970885144477296596070082436343586291125794652764984268822015082623545706794894571955264894211516443441612541478717951504769823938563322559077762011613595086765406755945804465099562128085236546556784731073257646928936811029455284637593530816516732511332797189738737042040951446614426853645806712034884215870202434473114182825908292567844011193015929459246717194253864034848080800711827971835869827442439690184775111832148219605332800835435239811250720495697110386463112882400552605038108184497092430492842439768241309881998600597976810276285361056557270724550846373452297141599499832750753185758815085006580960271418696316937030682953466109154889576215000399256739063832015439011748442233748382533854674381575391475277436250797739128384690535632183006482763758883048213383037433421328526016356949971160983816208198806006972943844558480656905225180566728317561155512969931001070711152547590557268079583478530040558274794003502006365881919687123116258954492303935718877545895029624697061675082288774821744434437922416548992630291020537524816073573734285966688984368105704804225174823280801934128584977947836932525742637610033109659050379032811100428289174078811117425157071479156789776725448458484596675318635383281702107300243648731261130777991708467577150437344160000000
16292766229165150411362256827684253852235708437372488432680651968844288133812008544619224470392033217399531223462430432569694954504258206914337949382611912040158132407585909923755034211993662541557159599714675875710831142300086391162161237228814662135069738679765858746824913034345915227296138825674499941181930549887001924114459532202003275045804742142046217699298629009239571971083006373741855509001410020850959443582020468773434501837833785421059146739455907882844830201689470921230863524458723783219294257605633577809318937807067262391271765456118167761381339926229158715086124030503817469188892865204108071374231961188545707272665693915149485107686053166782202539142344674945101171552034932118630261438277326276915800460633215264968133314643979636595447777930028477959258859006976197056505290585294787734165291038184412881384455365931957578438429124632363430185192237375002546198424065287007249697197395824496439648235325438055627993123815056390846816497118880445404526397421535816378169816683001146203529908270767295911048648085902832935466198935006172189620401714061061478724796875083250353434216971657765499893772426475898162959975435825813818297843582248880758669785509386527437602874228059058238107240826174105196188262618692605769166960082692496567223841981627877518462853531801511014564399863131485094111534089714203560546682554916012944677152117167688512576264829167658844356553569244849801923951083013418356115814286595129079250125128882364724927064867187389310928278122305443000003308402278596977920052285559415587181630818057987306829943270582512635828361628738639985937335157316267869865744432372006701844516598168381999009408733550666357803079674763601060367130637912468769431407139069540861674212426311505111356862488273900423541183778010630326756166735958549825660146222160154943561517841400203790712411783492800139828521428624146781617504763056550226351145294496030956504867540368375155781055692242581185896000000
46919389743021467241138832301190126224185900625840189845076098959157687510505255042918631404527938678506456866303364000030681263033268646677273440501813080889980401415935830331836346984825639070421009211814951111812126128684873188178627873539066603005346423752904734162148606459373760500897455137293690771033553866053871207680219744724144010264429276564585717984852478060950156567696691900426655923228451825513461114238070601292103618936840910986087460087606461434583840274548223122834691202835286426230301852679659200344042259841143943126479556766521637284948758378089393624769514920245826899708329767766858810194334571864500434639607553215956600569942390653367128700530235703495705782653294655507373128985028010181523937004462355393677648051373169216767461715298540554702532355989252360405424010792736479078831573119150020592836879673931822835346085852755713488505468389936323291753719406664856278418688834434723478677196813320888472568152140965870116869183181049961545567041219539287678290709295455815845770016013164882885929914182278680678321659700306480334807095817984463340671480887433618950447227758029820863541223381907158773816755800941017572660762973727207828934711997344870869407201350697493380846137873997781944148894507513213702964116554879896698484662400327893852982051323182453613787009307396791030124275251661289335050937827056292652036435461396073856029524705631047478834166305698376449330262244044688562839409661287325760045343222508747079809608757461816948444529585204312095305316490649967764335569759586990443191664624329252735691661816282374833716778433213054080276473708071910265860627191109924803607715331406778743697963109566163706653865066415893803375543626655134632115035561055264583635694726640078076101128698642894977007027951876406224730975643162577320781284092211047429901725939612875507536337357560421970686163088850901684563771396853677730600051115790672297722253801983709682481068471690040646906000000
110459701656606485253590131648329292515231660190881891371807406109945743289795882042081567122235108674382054221977817240073902783448923791923074761732761228777566118803923170427234583681007786972619778631783269978586093005586022533692729853022941859160026314815089459846217191410446306174161165906633164540976648049233185676551220274712074152143410722109510511626675868172559564222918807906856619891783793894938182736045635613233675236921806629657003023011562749705204951830514907260414873278344843085809528082805204837481606507154497041645439376657754263089361436521583859016428371207870443394541038612268151160686013059762864182402323089114597200563306169850677612933417504757897558144709488036414270792094448706039238226285409205261509054259959065432984462654131755017047489075568109253575136505555466844174157192141703961286732554676669435398924695579740734114929169810777824316646487545536154770251521148392649906702483785159154897563655530129472958437100988413710434648123897776958022482625141572433809798967693330990027523146510372548231585957475646176187305935006262222725178872906846116550807189309044692948530042574259075521935344895585178841630477868497318552036528002076420389478053567610720109191451215524443488371435373745314554792116608076462249356463632886791694459159578007994908557390268895006315611045326912985622248135164338849888619888844978588981274865169204812659088800105265743834100735047526816499346837878429811305778493681042975548882226335558642688685034785697973579682675549766481801224883252205392238103492170105467747017713662772613430283758310983716543780542864234009892188622211414979545178407326367201570016824016124202175171880747409060433865712801648916346342712273011499246003592901233582527734039111082030824570197345880347260111170025817527956628979330141590427338646060756610601213213269252812629983303145720852421041396760081155490782698061249793853057191916974356255174532814386022158307320000
220032839039026048587314978352657988069890042731098680822558852915619692586529214252919732571062048799316815973642090236284901983637037237853276231749531500125903863831392056148652535265720279206376138785248662467001949121460579919930124163990123964021930272074573042773182249102699423057664526484969592986186111293574106119989170667804381435182340434744588601329630937887067574263701405993650033746734780820311378026879072350016663237447245108610293884333723479454095385722277991771459231525841602097657840975551209335416050643036840070637396864798328179021892136581253092259357769986262804461990686854967667191016603809464498934674081483829523945765885991784633119821190580727754711891028775856436833588881993336225617020769327644383877906541829699722236917433621281599298904688420810577663449567430902760810606740713154998988446400125800616876006732011077492613165250481495629272717064831318421925652380402972703390370463062667934442153619313354120848600601040248282191161053447534038999496275880452399874584266741385451674950790379811075270323343244533458023426199710625174870745921933326074140241886006841318012324708515463545479615922588160042774270920305201469778346024049121228129414235534170427895890815913388733965851896838014716768575190507898680092848751391957961121192002472094105977449730780062641371072327153605649145535819840796777606206829298420681557820666322530720000419269376254312003758465730557600537959287671316721594873348052462388628387658318152569862601651585622346934472837823814743543066249797373701613404387876410690182949217243405985759615936297228421498124743253453778059558696232020823420532396323391813387838527258935500842809784008337687862917292210658997134193587972605804099217136967494607407312220718285295911453104467435757646995871903905911310886586438015042829715601627721112927111157088998957570956802164504842151070916075366028339542492330546825798704341737108077109487363370548393250594660000
382336202446983873266650349014963623481985443094145433851550613157211998359531388392463477427723861792665079505140429092096667898800609920471053526899437131719872052978276292042951992380891535971452155104799421451486576709698221985284013870267754126606365675174434662189138341395354356753421996569659665191517905473314932568955158744324182039634775395098854056994315499368689490246421812118375689241979775721623174631126564896919047719169292047956243720221437610640289814743093401208336546501133330106629599981966051288396292007591500809835714192435373450747355516319400648176560546410600649445635953747908658780958564834918871562603756628476499480113659570619620437039528670345584778971001372407702727927675452474761293600212404062832635912901537162760982197950155261092744372169825436403626935217906194269617859162975515263696873991580600834187709549834915405543155303668772472997523089553030658515868614093829946273768396893705406848631502106014619377174368256937253296498083134705018243337906443977733620216628512049754091580319868003216216935999561712205577834186595938034657047784371879092506717617914204056037350989185258305330874013288552209774284680493321668567008852680229743626428086149824635756020101200545106464926965787755936186950953158698881336933986479383563091534238713969255457308863242464997204751404207119697962653487832634522212503442989057482258184430513275683171114068172139400824975730472533840290007467386204178980414542161970431774387731198415422032991834000603669666271389864233013403627128229441611614699754258723241364272657501060858547716703805413808575151840746091490644947408495405634636025235622133134995524453662324895088852987186654177016747531832142766005684201236639337501012575899672725503159574798907080238533935082194125279914362843367559102385380276283323008342985862672968167349297321318223866869419222031531523844064058772691401353367968535582711240788596693082032652382351574482242923350800
596923758852300039473146599962962299681649693684155745331970279229774270220819344840065768367140303025054916921544098027958976698797467468183847730910281458875843487136088608798775285636312638706593477186186365248343910980579419268636926454623326799211388406786653933880742513848929963939410320332083602446902470859098039025995228373490859608794334636927441822411188135909134719601285891069592096163326443345510827480758026453620042375862189675497511126473554098426222067529994709727130211569832204057951635777536274213565838347831089494166249788756441961280642150367161413456171923641994983162107366044735474612492507416795423330474982488261165390672319474360916218493722892865006228012199725490532289274636630438808894620213440507427471344575992190192572962327986252287386316107708407704756374246237140368818671609032931786469742319058956109019070190685843600827049911231605781795878265114193190636701443436016095135180513379251836486581676653295134266563858799038010497510151959158696348579564672750904616110127326009670509085423430987425779257881201741858328974320873056935059256503501211046825897784254597490215626166631401389107842466810135839573013945575883271005153306136297919826272387966774274068768664563773072928465260482841590358869982891819355333344035391274817721673917370151385473321398698080478567902418988795430985062350059253228033010708251403109271422882768404548450981188748267581015744703301056233323246714663568683463891098741113371748432460831893080597771188406061962453400824642383262021530989468885138904306994752779115335451773702471890835457857553098538228251528951477515146069617359401682024657126841547645929453615315874848433857214837428983763560770406780719882710516380628326672902862242895753534584765944250894858353107226557330636033520730060142493308760912299707065978102686489059241488896857149788804836708308323645343706772371630789372351082746779125300237687506706178776148366632770495988368260040
861451812412888287379791385130401328090326708299377677088395179726708975436671946722768213195429839483541745924074385843319258423458290817542624254268729757717378632528448021732903158433196561854399593169049673019941381032226851813651179237752378034423487105973034712058695658529401732104822586639239909319974277416028717261505046024805244685390098041389020419098932832560114069912485641123202071758810038432387797065274440984356920049976712085761904117930560739399029881861175929186338937888084919790517732031042858518258002248049063854593686427094725216941818830857312188884351391076082513678680436478791910869915682280285943156137513670977456312233114284756724335516444653175230020239293032063861299385280210393500829027629667003260633838674298115069481367980337072330070771537864921130052528249249116768741651236718752779089603278909698409657605265289879915379430097459884587534358260021612178750609524531691416826419137347841524919807975475277767370215409796460524542663845641483072436931315645612538079102471548335715266836057494438270967585597595049951875147938288499473073091552182732390338968977605047035050366018479762020389115666576842405739716199951256297622604186205598188688533707039317037120862977414350981295354510930169224799401052677592523161307838197999200612873482313277061239937205282951446266502145952326175053500346340529825329337992781034694762283371629967312697241162189284973070275461051473605477930982808577903700588073552639477965968780895930028010895622752443826268671190914031366309093713496213372699010698173515389030582500382465056076167516108493345627878210676954064518073510078061904550029606006239047955124965713912205733555845269227315820605884605219402485702066235408147566809824034203345267850269758055990871367084722867329595949793157006490475253000901091237515785670329655853196633737342144808343403613468068045814472768017206993396831241664261683817265195398884174630018753629138710981893969156
1176098012593847346628121995720014011171429578406459686171207115850665979564704408418372724145819970982785587147187337869558456371299146906472059672980420835574887535567336687690572976744476952201031207589537089531728486819455651682651775906435365730317892295207009674553383735483120345464041785952538278619648442934900582924804201832826618226617628487683072422614007388083372283817785231423561850797238100759844678546302461428040891218283027469599164224728391473896813563833249127273794078619733282348364802578519172247713216370322365502106164531771458368276019608221110655702095462021689465405840052110255221617295900633142600726866394344105911786612992248599427065951569809179319986915540169015411235900448449229421770241183440904034333930029076626392183908960426418657033092560699918970411106574241400853433888345536305921607733987275779345666114163454463341785016968490861475959074014115712304672355751406736542781416018153702610454901067754007307144837342389422469551141050260209277053828706789823169988300085662163061728090104096292538224087726181577789662574746887489020961351896473850859002038042045217169926745124256968538975527168916030749912857340604354129922909827446647230498975644528153286013291810557531628376525203001720102350940966431369233495159079995190587182119317672462248040244745415135762241761013760900207227316094716970410631171130248791025138920817393464133569237552029315235375881616671473222223817311717167342563052528855370552411025466332164179969309518074651257529509440877555297524086221669209396270629615398260493198243112213203473908730510814409404863059757186492755873931769906467297238073893541530037957614279967975118828798648876095207786728604824695248610155071122759029241510340316251091960446447530535070680386105899745397593826225517252135098398760451970339605929620951171300878662592628287600859243905995123018414084563289435547513906238564628735569142909945161358416204615789680324243666021838
1537768839779528576422953886593490018145397945295945065787463645401772041428273736783877087026241211695802362293164819281826852508822239225447727855857438550080012677889089529992186609089964779064659992786023268744598852210929049438543976040314261304096627338781024884415584971011947024366451284064257366257706731724150358679233770085836021361497257341858672134776620036495017995690275330135138559448250066260250587390037702048546131488794328375260144707256663058607660397023233082954864036033689798720149466589158535829803094543976892967425983276036964651404743956631957312515253982226491033994051873908300538842985240049468466676514385620346027529365643592835872113779594441397041820008209154669399087237229966202253517828688362252084731331219119901807963240818028624081298510007738454282408039818050318735815938616868346313563033414007732706061134728428540222990847508543503059620884667054813487556870063260673436405425041214288894161774331392100975476446384147646759170741499236553313852569310807328211562201839045294314520245096259998802588086066739963075695533966321273187190579149130140677968395697142768337398497018733352236111938244692686088443376138296217133783072303698190730912778473254687836580718452585866086923856463866145861853271289714424111906236654268494463245020222118076334996772807788433671786217235312125336986335528760532873387739851625514103856158662678579398267239952327945689229820759504021638393998497141707355610589052996928105618266112456450934063953768570880932093109117595656635393469793201828850495977463993602065061511146322713675797925406634595523398281342240533090940441406741375023745225985908766658158331696424786596152952532516619675070481789030572741563874108750178892437296457750634164183688371543800705795294551839057193941382186632697640762361193652480075488792095630916374685600451572585676465513581526817151535312002816561727979010675277173846992905749676117483739563617144652835864429564541
1923903321707391275405835932324571746734822894783251307184481493013087273144808323274780182957324104885914202766498294903212705233903570851295034225529297845408790706039989371748836771149232928518285395489199470458695864118592888174880606186981705839295235661078088989129023136125491150186797322479359933334561737168525036765224711390979922973145003567682750247367539029442694697428604927679125143960967384119156978477159611223890358664543289553320054614451357185050329695308726030679191353974837508473879596869832728119914633404498416908415610802664592703435454249469274910656443176024696493801224976538988577112220095088154659654162036803150276251824258398168865687717979432959001239162564037855863604983848292134921363875345147522716346615944506078681806976653544907861146863218803669866446595840580855881107697855420387929572436058259258324956412258406180380204114989851131165935202259280993460804586920130974200960646258501652319941570907749065136038756366714536474845610149707896287160563561846662823097398293267538863831706480095852395759798998393528752156232861385065590113893761702808610153048334557903510518616348567167636597511280262636182584531016284156309700757763586506570738502819074308456386229117074840731232500393409969629047090782300813734265163119421245955695633355003156084006010512277184699470139112233178636453775813549717364509583220678291726822518924089094037628935651995633078466818353127578999489934187289253863576145661884994102297140099978543499990333005930393864502502397316302224268185135860776411972966612260625223754318593875529194567177108715491198648324843662351448388150948962747663788656955511964681614285100916345353228872876140697863661095563766443653065954033414905654633178538785768835945674906484695021436801103593474658823525509420498206472654557402491481582361791419891954247647688247452074360655443453104662968223345239040037447174657983923651862832502496659086568432707072363916546586027041
2279565775581198697879387048210363064689436244785126018330003158334458237968509529596206212226158893561563705747257325086751617928932235429069618814267028896776218074118806231326684392431973209606925208195457976314947275887556536193804429245369169105242390110235960228088289539656247076317227068466592337606972174710085657775190941500839165285875923071418208188112901766912547421000095157923121887785184437969437031606644207004520076146562093077881327088258278703281256521921313749751045462602802906343712300669878385368418254728255104288591319797729806472069400633518428407691502726919562897053145336395949193261095664926548023896353448269805849630173275328124277825325576190054800133812474253768336909109950743223855143337049161122566861674231626824843606244243839008723984393813272948842980357310875555272892230268881949727743562126743497251783215086933591537283834847975158849170311155594405096896357838067908997721283340683518262248913449918914488472131706944201651298167986702483143523493693530834004820775569878390704627027725166562355188739516821778435015806044607599503400056854590332004958352294585268030297470041352333394020599356996516957284065020841537036835280480445279031209224143564667916860489800693113611375936331167944247285379505893518966450587471503637892579543357421025289669673119570164819162270037992322527457156497772913973818935556582688828128785343878644838011789680631129215354618740576368240495785363365104847817567748718473884913620596016180575581723710253159521257087420634963618418418605071343875348685851359353145366078692854717358753608744064212659335729496756492192790058601700795931136267429277973324901784314904033985999734452733013282000399651463447837592956615726324577171085479899341900031981605354593549891126348477968827720545055576423788416169884652561242278110378390642081099208986000660353564380604180913495721210463231014976174828614126843771050475092596998753296867464720613311623122334967
2524787059005866242133305133686460361720493536024240823279136708904938777864457849097105431913711116869527371263009124348330094227653695775545500357618427876060453968177923125434749405056224518014215445220273639881456189387863240694600734425560271501762543346866362701846160142628662003998570153085838643041208543741375387373682297156163150339353311669770878646455105403010015799523474771778629221613634340103271693757997583241588249480841161037406435318673200579993643375689877905785553726356256874857221699175054594178135598136090866251657872196250365195702921619397755752325630726216019178207995672325028692188410000341340292893060461045496995187923373620541040100894242447208050464544865560029507534718604709589102984089885019528115512076427647029408817526991312022707005797309514242064340615308389438789050773091064540475291633436450448767109839583582959014681540429821913759987638524426746786714597649271414301340798587768690292350522244066950734734724059210972071989022244831390445836956102982153296684718342770260905568978377368312868517074441700647071081605667826047648108553142636005330401041662139803396889947915409596181853909541315847296090151622572188721397605725119410652007924231491177673598850980374885270037399913172486295264233232152942742171729883044959467606034808523609978279646299862354114170637623963713990689793701263691295276254651335738857900520397413281288209858319035199894530056528575783881012974490084543143184882869810959201351277615489431859800570629217404506464988244048473499372727327395440342963795770566600859698705806317686874319357750958354479131203797590651894477149357991682168141853189907330146118321998614242298316382325157530961697112020790022643026147444745086387257714653495929487071902406150279994334495169110972640930359457251366430620475672894245467756673985311264400063656850358096876238582093431484731518648879895233121101783054581097097210955515284378045962663182041776705987900967062
2585148215574926661875741216316819535936133326316687270802207192917870518818549287994988457490654059192991269067918059135134625831676268319026002734140077243795013072140472633649978241948505884775722383174255447000103755648795160771586683516614957187236103077393935809481878662613244995202550523873731178322794312946212644543536155072041999167809433486741033014654480582426264529104130336653019073962063974785514150610056511606933764801043213296885368763999605252284537277368171431707783767000229984577339311534801787655143690576300296385760578673722966254466956976715462635550357655494036677537796946302242141420612249001952765295518515910597888699721003872531667320339722109278319350883738738571140167322551284042127596626944388902368772804863592225545348908103681236032916616896401812965717965668132359762899123543386805950534673792873515863250289409725312733307778481893091870215567533472301133957828086794804906193214747594051509875665821498616931082280214498632342380767469902029163997550337724782847690157555398729775889933647855635967366453110467112025634226914190167974814189258035512966907899400946306486958442240636682653455824336582726321241403541554999779375402017485924188612950937930410640205848562960939342907972455220779293623219550048875788209879519412891678493460113674274163608575968382180861256604938504841863850008266671451106450346016880895911736270171407440358059192823940683405797484877707389992122321209553769886974469300078195524328967541267587486832930757944855381473767842777663016491087637166729645702039538469813387756751733308023349961325062268892668191530299110698996364404397860498646784034588036063031734144629781237537131631769668102855902144333009348124895138595265587080558132510121573472265507395688491444521040899038514603394441794182804535074288032253438360674020093389244235829750564200411638604194272941187966086255175862327799309705998761617024719920840067178363548839157243124736224452415154
2428620141734998973543720454846375373794272635893792351168465916522332742018453599441660256861848871633837448840377448396326406642261733836202582425612921336511132335208261484716091679802624952830908141673519944178228381837379383395932795744223136313585617543320015135274116629331200108981163033535458230086622822385180818597388732407964915180037582040558322772727489062108879240350713499957172825299121398515052193296676462103515343174181324928394306309499406584648716435334668492356290449377573021499911820978422678269988660220025597130357389328525231298858920561520182600297444478869051353436860509826578309668620937087640142337938921986516227579292381034802317515414138386195559805464942511116620623585956417611368062117559642288690299072910139852489539899835472582004236450909607388662573911231656719580370458297194801674459020965676396241966375639912139183598727255657833106431111778429265292326496207203811062291244021515356125936534766674872100633026995148975245487076003204380836405757269495422345784111237409920772745521541238074652085275661538600946823371953912500377950180036247061783952021360450421170785084777380160864678859982106155862721976306406621064911169967274489575911892193950878200707879647325487173692263181294140993568028658917635501396025916829336081979773103775756739409329730638307780378837372675269931646972196971317276193289173291636629188346613628165705990216319130866213165101218608645213199326625913989004750220443820926227621235021029743731155117167749327630949813425132307208467973340513106015356568472462909201414764526774282698946180527768727370662582549975415819091887446405454610202268436368109898569146088019519471308651531108459430568862694957788229497590517751444717479937494258586706990804861997685622904408515535138438714003220285499459645066472358890546122912994310390320931381627052348519766236807792036017309951758204293761156413436925672693499703536199659469342833768501584299880824334561
2084254429520432228830289245538890239657982813850178143861516945184173976403839335714918004400613251414266227345673297273304084993562570197810908508077400838226768767091890465824978509943108457844064771689680597575550890234481324463998887223098148053003134150910569340387746035224238599197403348572370545280736229241091083386453636449804528319564622761136532479122705425030637854569551037444011690455677702751128809650788335090348863237373506695815209512555220384164959981684195219183676721922884978277665594338471444653559588802557179737994406858336425500930337883650361082180841108353895261141829571543833275072712060987887361477669453690054640314972545189224924976844695658099471102989639337759584300225024922497878586980603659457679074588675077082987215786809547125616985834733480741166740082723815783867315340188322214943310501992913058462721832682573311848664214272617433967274423056550553796893117638458408852035575348757358759951649521281008171456362762723101369012889293067104768697139371015507270186576603844018934096827191276590377571689839579077920101614025490650679271240119108617249694768714104597768535499247004495546669696590832707713806222496372214776661154827398913185697258717941717800319757587023357332242815079178249414396915478498336494704364113737823572852635903299319188084615792954365149009001929027683073737013256736665625822689798304704588341199993318692081083911713488875506043037862188881689921228856235351951098441387379910847270130217689220607056314453972988603170261076388217405414918003436079032910755401561418845654212991116052863238001191194147862876868907174584334780995331552774257239689705668596075995003163820462645117986700967648635775550261846571703661060398885135944596775951703793591800422512184375032673686179968931402124668239180108135802299514638407396050654789054000855452702631698557501078988075459661642186606952820103018909747287572417939213124884612215350194844343271890107418771525571
1630503614460127676577068258325707995997817568187804984403401338247094083230307097239223741066253617725279875902562807007401168838177795735709927299857112839359647527477317736028481739473981479186768142082396851511453070779419150113944683040202017394586410900748969681390815506507595630676180726085888939962194544394051138883359008252378908241939348201614982006201050383485781110875538748372098066593469889330447312693864569351283702757987891051382766687226887574387061906692049020823098469743802087674230183196741176491972761319810421706462399570546204297834803395982720904127535288321568041707827425161703548938360624694527884142796034246233961950948372792275994457763811805667562685136905949436124633298734658901269385383223959611323078438332427316627570297458532727408945955492545108014042449034230228440451725403831667411317070083203768735982690212770060039434155576302707582672088409602857695827272765053995695632571339125153354239970021161841535724368098630397845292521655958633016641643967849592570670656989738689335275059041585513957949211791796053699481700904257950249889672733845903357510836373627028293330657777177348773171937350699431176166636288123613485881239812504209384337658576623713531764770152188121018980665247637292506826612960629335621617988742196653217177202633625213074911523885292738496400101441609512037726392275186200281424438335568684060467767490862273088160431029267027422641678675235955892078459016782864806853001279954260185650444561944913857124767435113808832338561217120207178099803072837436677873469269274491162609368025561003450421163802136349647239861138032236322781551962818042797918848334865250278345537132439671262653189850759185661704266669465634320920220307594039037587184235621971790476092439990198719976693099517118984174970192292966771925862584213997736216580481201735644916578064010411061727808101818116620461096580464788848540083721880301422586760803426255568273596910012116512414674733777
1161745679409248431826049712388423347386315014301958746914621074362001179251097666227935314313456543360761858191926458628136208380310481159540745400762502068181818418914213210425680751478745103616685805954959155222471810600457774683199102339798240775673356907318524082807541131043736379025646902344039789033555246198806541847151776520249344517144073370905968481915797747281260175579026348778065198633389550070129198069377643490467171424098512935712442387349973811738320095109259280696957115310071032418224691078158797962935428222515363930072664969119008210660312776494006887762464672573403912614514200995696040273006164013068597488595765799250160746537701369585259170565687841471717060437743053817397517726649181340576297862322217006466302171000359019087994655736405530749034566516985007038937706678859804830137993721193103639529700078609463742225165687353148722449786181769693207743867463102485177339370716321898249461426740946793197142261225918675720614970586119596412648379208284021351198459501167021795647871137949296482058619731619320109629632837943474106218081039960421556221636639756449802154135793872797038767370074652510376923497669048778574381288595602232716381821238505739011322842382968546987106404539253565674954123765626035600780720780810274628976641500898475141950973548913453827008039479255548514573482655920051296003291075554399932180698078071043644906854534849348177704179410973771394869250152726878545921940929373539487671785762673182901375395947770578213256119966651799949034929066432145416044941244511626449136018950689339300047704472881083005506921838904090259238273272254988672281072878791743049118964524161512293909139578188433416027453569581503023602224152810934514840091894503686868876243908797239495004940990573492085927073435122124349490542800205030431054739893011070207899786193448914827866148434197085377665214572556427139975883249171283143597950037599419408981826350302233302891654907389969429398308853649
753804152514790254019518692231892489620952779333767869744102460810829691529648635312447742250558496076291931793376451857850745232357542040697156888408155237627050509652547190299975891967041380984243893432872647277683333821234007314354995346979750341121682140648172758579693274028668921656609987081670403221393063374207249139332228483175802315414869430759968559426467540250960923022539927982364843922493985517649500560999088524162785825687303627223784013819042992374078295749887269988028130726331311065285344361521603064583343180986376946718825099833186718982111652659589064558098414815902433639211799448584840596574201062759785709895532533168283876299101802344369311223696961853217020376802261549078976420481955043962745228519139091338789277664425092248638052226882041527382626277639414763034673550281618255030754557825126175422282197619053367841786075230638384413258038646057557165392941128435726612552799483457916330082968222163074908832833948272206603096744580162726829588209343449418463620439007565904788221516853055441146247395478142932600794508283573786174351230043652172517549155641332062611733629733886874277834067143907663509100585196220877190951555541937493043070584378780261216246444307902105293021324483137610019253698289088597175154806655339089445048935319655887733153388801013072596384541369862720190644318268610156279644351675515699204001744814589344179161177526872766948932597166381131006273101574401137460418028610838721117649440478603350174844322427565689556639138373064434676843600693689289534144653474166285989969705504618921102992879684817749908868105233477133381330305099691840607279260235294834637614794663447857981597734159886297793453177641495318990509711745584721006710104784613120495909810336074036068909530067325092739911906574717407421874730670810087307681579480275964332186644516435583274555884228467637526591236067620299690053888675876838745036597989920009328888579733805767044487263487841548716780547365
445482130560312290102948769496804456883816648337424088246187086594673492379373989461566120647447788098892080678042879634079738589658847465078061261640277934751805058064121647352573369935922594683829884641243930709654244505629268415945275592106225636410281202843864934139049036866831582224822519881069931593906329104089861055313750146496482797174505973799208144076792681097785470289836901910284900731681198022843659722388383787212176563132991524276474800401317441221469563175555851452342071804465618681653212340281007474366203041548448216183389052097470248380240743033123836848060036165132194338061695076621649003610000973082565603338249066709232712353632944483246301423582297993541218288833759691137074995778512230780707940190566551644321982056673503471514712400953496310429944753288443197831507438392535733383183838445039628811873763506775722046089485760117289190583256670564712609703478095323612101545567605228080923629204304043025479978099099626269313335298888003911139443039858249495949970044729429152739967128350836473981800944477533295136466481346958615782152896245171903245701414454469585513507208008706268810808747139998481649481897835661219334244500378838605385627856052392070227354554641601930628493268979261509426446986261264522537176888570803271224979453715243880952286052103493985592605231472291004486263080280364113055059338025645244879348261035707498912559189323041221066736554565350354947462211624954648305471428409079785655177784894985115072018473519025487519011422232436812857601759559420795437637219554597427174171862382288008955113568557999210334136924308620320695921856677043450316486087695572142159525645312998892921953158890153385990196279748606768633370544241183971672239071696337742285708033588089093884039207139000527014796075950664219964667714221112625955441646191263778439779051549556023196136176998737070743633692337238145815185493029129401908941720251713580835279571550854432573002851603515652043417024398
239834849884948809754334373939203544497372048527177567079480270040382428030704447206410792507229294084002827181248718290743639242999464895820867148136988783278192636385377015437218492035646762929336044491975722345513584316899916051259272015031414496535432307491223129738583600354900487485447668093918884342856558682198172448080839107267024117972454120804860024822679830930696795984803342958533626184613146798838555960434710049351543840257214642924780136322838745972144791145497322409063929736750546894145629876381175057203175337751488596355183247333540548934287330801007573535508490025619165767206644909989544301187440525458008195340122252026316048749792005513670771924334158282789769823732850810033763326183873865072473023277026853901714387573882408987308144159234601127883458221854754982326907498438579623133315193974704494166116275280625112631880713075978013453324011978253855347035861224076038180884257701923168151761124033960604772008704467200822104921841820521299608037784459741828819977369356468529821083649066079477728449552208336174220704363288005765783580704694753193884178384647794351013609901034537650359213351378857754267048458137550276902435420041520533392556968091691165624977214046630969517483577892889122115707452577476451288470026810660988950195041079989271040151637689046841002952253295632865912519020415602431658743778170924713320684406420325798607518295543218555829262235909269082454486437606986130135360333364256132500966760398920421524546550865624134662033918243069560985953872081255208909994961385530608505585728075654527756874345071965387984395181044861347584852709441929615208433086114467221572551924132067239284336544240744383071124102590127936435721865491641821655282330784947198940587211783867645814824315938278466147211199089954588720174349742477230039552376359659951972908805236152323145489694936343672727408181511577581869124641739878631589692605799153586799950752840710609744992336761813160367477730233
117637751058127101410739104658970208070695145250508301128133775845795893703307777903104447259416772025108992518252862862326864307791897119268251794335760671836293052339208824348612848835364756109003144871625473603736978166569461852626127083324624194638679670700704110727408164487614833393735920405936966240854550756739377655538789267955537109007179053488312655832745761191205538824050495971755478856091491449118803505562914005229570695354916377728254618873132955309987973277513979610779156718132233708346379935492193857390378346364467805617972588873644902845544934920435197261760373138735202871573904433244829698965495622577337939337222328737048059160803259596957661641862095629539763654847268569609769962357870567393914785791360726813028633124543793743162692351648531668626364553408810021537784520713815151288576756225155924371710307767799823796759554574522403239702015948256666756873412743121456299521594854490003283333776848506635947926286681467958735031026732955758150474029157891279006871332130946140143943615601481340942342289338918273967342346326036151000692006248917750286552201673425790267855139460941797178078050772280055457808128074250873873456023437983842031679889128208327905786563495435544258008474436112929900376446428738433956766041638050846820221861282479498850532764821969642257625935402241108475069862802682608008779954864858751435214571733043318681869263160768551543893528433423937851275067713831449168124970018638116048145202380180641404408873594567447531005504900429486118501895865590935656659952044963933417257066472331667758020547294732169400741513562404509668537041339044449889803881607371706544118651774785475324706722285799465211142955995545326777558841960347018049544503988981759446066335204193286100187997960362486789710967312981205882088258548203863927650354593643698985745170441680837904400340772036296352914818436498353875126056041892986637748436447582136056201597885238299417052185999718905596453125776
52564612303917404007869611613696179119260023494581264225692749545123089473220821079508924574407586351398940318633987187508469523767612913661194440382926300835369763732792286387307825419371466579667915850695174512548876696059075427781993070245400334573120508979372291903850318287286911530298628713140264462248354436501882519948716980087489898175542133745167881980211297223686472932782388150124029382416233941757514558036021467340070161702285917275702387856796651689813800394049820725611661555299787014906695842959271904385429193381792475971764058850573867828823412274488746409782628977270714409200835825866632942847907508913180936626100968640928280587419348842849323958897202045034615130813670531891030520124701238411700887666759590471675296721141926647815564411191128179832497401318695809933048985494884277883089191934001507399520417378910626289436361092027167200855394065902995902667128003752543250158704303846511599878372840846707152212818509613789202011908655847588227225349865448450935519319616803785912729234323852634998412253141498432468904561955848734755834997779768112444829785500941307207675717824344854702460029004634746591112513344339871306006481384306397756033580925470262134291160357493046366191820886698020040576510103764983838781592927306018698248774747121254606193719646822460418022019656973763110726950552104880103829313222692289222403388078519383137548077867113633729487718880894178702426210359086196689729530830550142260160222105096834764174041788397016882750893699848347068671842581747525422577066555973470898537965175423783124212785430117890985318493797402076364026082593487842797202303499770729295701557828848059001343953181165443241331632596717572597456568925351660251225394230874490870714079069572070792055195075076167640113176619046095554682963800906858181445649696168769920982076685114574391397451646265394207185582745055959736904841179584163837177910043999739957973624921636769838796640451727663920740450443
21389732546681341065297270007797547354236538995490645672339235290067161709039293493635321434560420339948397750608431565152183114074038460254784828947721916774862309748627070342113633925469291037476132640882856683723392025649228812530117592342753227129513296057769390488859303793178282453418896228360822248719617518312835675517540937171033381843761185064203781593141303787135368743400585595672718450823793070208401480844414367276311910408261192962860992164682401684940848869106514419691417649547943256313790599445813214582268579535658653523091227170032542278938000376673582275969098481463781570518812910990201984196180074242436716044536143670691968692451486895818795773849169832357801626058912566329792613632977862267571220693318315089721662083421473395558544803705897569160815451639644254773023669248344007089934249470640718103609449266219485740554184833847901653773342600313809238302728206837548462908214608959880823006215944990973437071616825312683467318699847925671219167021949104173489975311831902082004866516678964290570026096913567233311263981498297177162210115612823338310155478177890542024633082663315944798302865051129091039430335017299315486261585070624178510356397503277276275308283685598839283498286800059592218868055607849130719398968912717754815259490408402246765046392773497133541583773246631470719265241715628293906000997559514800709292758699590856684217987233214536961587253749635415306780876092246787637415587335551078585822010907936379113172777774212445055892984992785396686772581204977241157224773468395587356314831244724911360012077690794960830214483283687979080509698799003682843444012689568882329494735342574456763130861512482181993709202961149411181308954325941228250415627618815314688892257947890969791952754014698092478352625539424949573430801962691778933168346928030836203671867617662237769556615989969451214370920287540383199823664448061652532969951387712591322877461497641750616829576420179955277803569438
7921547099655251572362834575380026578690506541792599681441875072847929956010121420501811236040086518177489028379672767871288842331404242363504059441414849021037255834162776739212071723866966037595427996682598400693848320563426592424517396043675328456087353140347309832775135770074948995427078435652882154624235418161678125826199892828833735802035916904651894541060834432915169635016063872807786288442330016370406421938863820053401020507115513023481017172377712470066051474612046593947349021027544588720364544527882493689859980546781345964983624065595589129397094748376881226221280471298514331381832040713151864977420883041419001953338300643011576082620641137649495389635126271218354483928236709335110712902870423276175076938692493138762637881696230214658364477499786531325151199344566228051985972527929446300337990265805090816103712163425906295184360580368375464907180137402518278389665212612643550910819499395714604600688294497323411770376438764864208845227010942540339861624981002248548822153717869776844544581551960283562144580233062230477526920195686282394347910793180099579529566102832012868462173391789778083361500437838482318905702978453362691810888754721758913561591749657943382381562034549107043225415466190570737606676551063149987214028876087896783115654386932681050000261111088388274425079322772606823958259046012885826855148897997707591854815773989460899783680417261194203815843640504027104580845731805658557263567955869756720015703258675538953665147611035317023366866887847781860371158873716903650567900943523705247907674915564083556824406054059025570214247266880072825918535437177926267216245333574857721851870749085277778135747290812607989778775329416833838908313011392378065705055542454029499301919029357921017229870137976021651191429610462570172708013588982459123987318090916332163983759159876315853969206654350828969550841412494748443644814932176780467320461477790758918665087576916155649292638419131948349562070225
2667437397884206935330789684946338974451353212118055062542203905702613551634489233667786726604278877944001471637622317041163037426553902038262899369758503385377990479482807668684457011755013308263836845980079741440297306958255471377939738082840244939141110974862027364737416414414581798654160827627022657351628117124619058941790384476765751005478942808808080984524013727868566055902268413371245810839959318965644886694690915887114642545069323130885775558580712420551950007945885739866631796140787386063833278495084017453328063849581563691804873971728870630985797483916354112526176429871225500134637024636013921520017302630651452525260500714097578084086504569205724523782697461273988717087132705074568174525447281705531115839218640625687813177892917933922010909610905986902873882934910450922347727559381457612239164651054029104411585858026629231153191688616079748408953354473927742510756322059301086947655522919941316275992558915083240436524504087971079114445727278856687371962282905018770115410280763971234642553656464668304571022624073547364638060756047793470431655972953806574045897083164802710215897017234576525748369346972675150412506933460963970031295189181389967342413001771653435931425084068940644360345196546000977420942880275639600825009378102516668928339352076770257720567137029857025361723244365275473068196020632041765721079047779013635140472794943832787313657935171497103971095296379529674230890571979587759388614346418094131193224071455385635799196248133853845445862491530788229991941796184944909567624253825868795021027561875116898451245337084752798320190578458803687145539164274304311724783745706090933039422921665342249907409733190331897612426751108457093628437830246580449742125801269036953801592501833531511994976767083202280363168411386625530162533792114277258923315396205690516032626628660407403722480584771531709408724914000538095487312691197761138846831076417896307285166677021772798395750575926854833563105075
815620220564981104076247947979545572680105293094820736542449874668828739636882084328943396368891691967041129386287609306266328933723959415225571970612489201525577059314250938891913938805303118358469151735396574226825849660813692732482262550853961973528273635071978709921674726648797394319417424673878450066720886247242036887948646600445045802341069502609576010282776709639986317763670052751807589664871347846931637120147216719124821499592098200364401581919166855083306678138982037316791518920363819657917887166745187144909113506706086236728252376019219065219117705398280583182809627098935795935969434887925781425741869607584136016115310375642224272322823870032146576573304273873233985310007233118489187519380054002092393114400249325968535845951859606704321624705781228533684097510083140912584859348981195155849517972411969491667828979176367362187631488550465307422497181647926236121220419189430772812075871335077732952268383342898117428525172132162647461698649909260691303176840506589355440323936164998382285704063992462260528565421988638668576890667396332799082524705471100417423481611611484389534367103666195448983664446375708964654218318480283587056746045477132129981560104208312832856400321739736072384429794292810596425900746868123788637906453298596154571039998676228706123627923168232609235337603149388786917343726688225861211572724377893276683139255975672185161038773834453864724343797014510421631585409598874421486420536106988263704383543249931670424821512144497680514551114896839890203705246474411059881162097384772343325230010441558506891856323104808133404829318407014580452440613137518732568344347201715190037273715180079718924505334751407327285684831011735977385871012399180533950780818627976255388424641294731750845484616085957275696135659931421762480964638062959125074056591400500867540739867315458249828969721481987608976849515300898537337540695010181993794385167360129412163385716734424603840051800729294965801914640
226071509578503095818221348639865998019810298816872079949469347561455305299775837644147794252023473320149117248931807124042402121250269031150746828966607133456229700114278993577935914429467837021385476267457964675710296694181891247292608111026576551400838537633693526744855955215566289196418410728359808524188751442068022046185084474203699881793725930760364509668844942280429387613678408366864293822129597641384004079192222953335971638217848111290045421815460021780434762671682746216221949137263679488961268952380561357071126643618791229599945633836490463956746335652011318958691482103935379051846357053539394975523621950866768568517705755024701350004816102326446827651550341357852468026085351102296679346542843378485274773825395266770609424881286423486289861800323651156983902897797694698728482486860769685391716620821055207366223467574918905291762644710052210640633009072299582271394175258007542992124364743091316133287432487639596101424993114180868767399785827949473435426849659166053280517290316947747467997658010077310240461072481643425382098399906179958416439615735406559716211490319811477780416552947224863226263557221831694322313840762389215247122593221354618297729749546592040189445075641491404691096921333580459265397098683031631340793546999736491912915049412152570931223745578370970122168180035031850260856179638482630182478395522963112145088343989279783137485030435732822113181362845678578651087292800317906208766462506310790742111591200779467133418150952497813962025064167106736850364208091047239273050430277825652075353474852557602806485377019326032516729776912161823548308612218305639960806527677260015986267825439238749272539320045028699502060054957241468851974340622145535987217359596502000893516719119296216367876248798678461987059506419154154114813115567701078695144234435636466438335310596685494959813185001695136188832962741071623884218108957087087900216034333527504791158590829726663297056148161077060463762759
56679260096354753519919083386377611030187549712235118681101142403441037691397524221633283419834098766825342202196306109459528903566739588056479162266564796380288608224827316072418664971513153850039549973429400850777978905523862659109245435364119960122376498217967959695012023888159826766866230447156830326540890136585092250847050821729783796276069861767137620520780328804261732755403417874401326498237597467959229334622492360089508117383861411525468025108400295167559059763520651175712082408895087665276594547299952005646627816399232020498652578514736350623307867991519705676341890920556067267310285248925516381610239854128057033213905514612076743173633401281404796942176401799985999383200757942424550399477420478139753847270035490113969485176280539591469051509962282888741622220069927970966359563094480471077044264570248668873319340309521915873011915178443016210707774464546133807513142161768136899093555266280036671290412941100415429096564639453052289935503471613145788493470305007895477432782924432465060411493710955628694856190550838920111537799194120949148562139469928500801118812884595092833140457253414074844333119194602671232288567005747869706909255465351464561769768156773155484068394055682160446100303009410334195768925994635273498845904565017275765264740539557141976300057703155150486510617670574349322849645767528887584661861555001098414139452121833228239814150375162498899216474569221307403571432394926233810160430259271514646022805442474888408442999008859009449217940911193827115750680171379846071115379335553641733517083022135818296253075846755830131572281944999326619444280484277450557461264563051825056104627159649206400272278831694242391510280782845993735702929751800089037081737380585295966193307159373234975234452383023288607291335371523047785814966232928444764506333101507390526448875589759134699581024885300078630087502844091068768185769896880856264259700083275219374520654424708102180155302799423954474831757
12818938972085454027028439443583560708227025594115463834760863897940140585347889483831404431360696510496008279007868287030280759751458151274903618515608339142339819028685015335380310296525878775701771750336020426435688821205963597141752035784680602815287619008860835343525958702877752460893353733390398134919021264430729426576458170817185796768969003857508149539019427259588723762404173684990772118742070686044645580713866905523898042197049184911099976940785529180298318099578069304448353021201075898402716133630693431064337069441512684682718272125473916011209057973945079631093478777500079660291611929418677609940757150371489255162572492239579778093591657870402916796911324438300534583767052039394022970775324990715479976502297413041032671800732182058925394341875492074641016921608093279727359975615855866756094580588748490381991924121708057288126770531600693350702301613838797091252802551414297026450245102005568603515197134278000317992267080758370431542300176076275983931362382696291481570671565872124717903956466000135899907034062892252390266349526522981569338899281514153568695704769626645448219792170647843772854514488164878569041257443937986433417602356231272499363877404407337971777572636744885301325172650007054291204690146486217394940192855019207968820202312605810763626859509177536152939761249763821557802439455177975303199355285761497135490008307922034935286864673297199867586137023067101347443136529173426136420275150238829053179911958250752291961741964112091222453250980704719372665634418079594267721044128685996620810120770071471414805405613316193563894484903329701929771283800049546406052020499563737588352288287331036948408513938518613838883108396423038828585212659999750399955994729216954454696163308194876729114121582563450578949999148392450906312831838601037059919575542261692688556389984100809098838353598002403809999679456325426290230158197097635047289709463325058503152157187207653865466402732318309428594574
2606714678699121487250662469965098169722696152042018041225952750595625575938487551127433091615995922884238919317853210318700830039726526214324672048554474615044844419374524447671098017464446611133706339884760767353096134150447925987219117654096720933832283388218430623647456343601908091864898096237518017676784305886139521000494998202996304061320612868859485094083137774478170737358440359101084573206292280463937723071031830008898490134412229008615890852094553592223435364426904124945074594012055181420631105545566998067196319816627856344022210288372439731761848444332434725165903805080669073706139006446960006603096386604541667945721440905344539754380507037352002166137633842596502485490881616745570300802176652940203196136861147893308826164316540762525983967990170512263115165231509810778557250917935987526778149292125948063230988134477593091006785375357404492295342600213970464509043850232655714653373570355218985866277108360089274197038721770389816356949311071833497463906889827335460849494550197694334708071692816554784204930802634526517140953914080335362472849057210819642735614575079931780513331622942410716890330595112530116216873632135652891219053221404482456972532213469324927157387139333168086754387732043129453279157434777883320940156635214209279400883413655232562903922207782361044073743823633189354572082191333617726765209056669805253466879375305272038676929667963645745219689854828205589473091628560025924349887856142179920700878261490583708829334329536233655334963631058338830757626187151611854463181095941637024774429509634734125303633314198879512474188760582520931912258556931395554888461003118657092970484522421304419616585375089853098403687758965554598270384266577951613292378929990030958686112368959717653985250441684664592143411766976789992913261178018122104170278758192604432177202692702565249916803965106726072424616473292235083712643854372690205253610907224617575231616982293597157744412584130723053915544
474676043473556119499912552652934080783985165751708483641131660083201748926651607696147637148250155398988612440830570714797731779887747245907653491042669896901136301715858132178866183345083872516541823596859830839461144917221127551351705309967124425205070719163193693617450559666561271149975723120385698156778545196858899249653901585734117922607470730335820642753612327612844152047847977582553012786178983305279086992423816768106537059066868633291128740189671462840671695151003542501491956445235812062181128365454888296794947853964260941410037723644797151649848362524312370702810091791803334435181673526882888132876453074619929867055492799840667062975303457014289487399946042520800877104649398865021273542929188185821481897151673678136540757788554372125537061259269135052739118235223509227740352340641675583372785418294041954710433377890551013917132328347783010057989062585347485677948588139324670096378217275285342059588520032472661271964926892093527780598968135132715708079526479775639878491952895251951610573903933105780243486638267344679710021679749459380206762661429474645527513079871569620436741687940022823992703198522421274279157444653623645431357452748759578895474472835995601612947609091545940585006155898263158814857609299238708872352001703455437084057954000368755802720516946704376849098705751173782134365988603100592825840762620904980861152958204498817277969604795784299919674160670903132249507514910235197907789173179285792246544557601235699151280061007551080385356961489014058350559870466553315064991584008573849207881696241479646229810993181775015875088489647358454630607426086736857445784005265514554393763057381503499160533432950887509192221735056323574978169465047324808664853818389503296539571101061609544544802645206211242396367629008512262982308346008569839815016381351017291670161228162669061774543539521878614759519853490209988887198428403041150984348983648351677819003927393739566463082421534882662571883
77024793358714971181545175993516632668591864555554713741110995399433754531871942602756539509981841230815375198341326616981141298115197779000126742659171423165327740814557009359093704086223524671517375066811919639534308698587496252747922927802139347346836994487192282913371061352860976150047575742985355881661375080676513839828735596878124336071419188561032009564233454634249766456476664263608135539480494498110662631565591200166122755982986358900219069820114214453993343272231446454122121180046683663204323311319446686332549269356103711305126399351472227811138386230286637256470301899421794716033922145421119420531839770312076447972802496134328345287125051967549269408833989131889480064260306108660311009196927488712376501975297462676207251698295880789135880991123558736332631319858191344018175355487534591565373688660458990003422495623426576825963496504243920126237157930761054403638030799916721647801208064181778092757991218711884110426641325967374362110773517840807343161675317595438123105867799222495382796166247049548153890468485977794484961607855076349026374750433777362517507644352261828636694580174763408652518499373813129997607699180005598539057189685609264039461184580623029702162085539250313254227930930451548793393985768465546177514134100148549381554280817839048186333362246185675264561468426937998301760511274959676810114101360520204194621758315058064482444472602673650001280073801466034479900341374553718523351487965420410941400213205971024715115240733339410765504957123333581381158761974851084926292124532254638098055560883787454512498561346526186547366506901033072742940884949090541759177094392158467746603275049337871561328044374256377471621618504158438633519332353168259627670888689720879068571914456682476401878196564198603735152148606153646426610714139337136405911802817981564568793742985428464345014829464651267791630355921408769089316507708554713974348815036475160376380290092060871761329213790789071294628
11071010270082690735436086132417968291657595029547952292805745375874698062074732734323298114995431869238112266427391426211406556371444622081611399978205639266579502736908099989481425718298330705542673715512593875882639215024591649532751519404459977638381655450366055080267931007487522631337217253230585296726409287415330531207185807320886685673348760961048476643539047661378919135288961479457940561937816868822984630691508667607645253293642549825927145477343302713998267558796262256675439361136918622746808181327147624828591218812453286754167532582988393832900749707214667652582151672778889783958135486128912969138211243765174609091676171877602142594228081573300444119502029062574667133847896348736083976989916249151706001541787018588184524464675244736994778459575053554156136233445924643568949408938726372090130520508273625609012829565558568560785357255020965538793604504856898383744857035639000805359233866543155843782085251582369175235286128995791712411226745039557990299801904089005635473288258888615191754537555873972171551476527717649409280765973555696520168948065512464579943912943393258885996254261727725060622963801855351567365038510211834286688313275170889028166049930972444124407669077830637547868887720101288999370915481535078711362454222971197131222783229673263194384170054351286668617139522085211028393393782679940772411820471781945454116824066980446723506903513029125714515176745048851750738943391408080546438446501400674160370624534208619853847500330534480563887169943099097777231088992163903319523206517324639053168765175882717194322754213156480380386858568948899366132810609042847613125216101052436926638934148827074179259337305471015299204424804259979333544059572433813691193589335889375507164769219342183482954919208979863650595132933218313127384666148098745834549950036392641372370423186469950638161495923325443024803506542590842225904807016543523487124009084108322317189227316845246159514158672640396269151
1399141926325335286410299156900092790315851487073129348877233409453918936245051203359631293320698088714462167687686205298611564996011885306396823221812984468220517706997548924632383907865552487597331734462142929552056953779550972475116284797385264254316160607608129324739966338017427365986322948285231769921291715077447977226416247403688695192354705923858236889905213512178762898326438719449816519448562928692066254892681625321474538227095966254685166525545419233092350250458378586311665400594124154936175002147034278522331523399968407901264389339475493547348112660966289523752925547512537636208670121471460458396861353710462747084229930321807233140314353389604065243425881401745177006125150284920654404091661071544655587251639396203401556413992617358637392868255919383982764938341939992712384514931133367137561084946343453247427868889313684809830813491512067808861185137414348683308330970707911060487429420966015663670583401722055012752395178695551616094877496572563774563193250391756116603774267379992885116369312684342121874685771259209756405650399936417365944530937852616664844676351098767391288963589010106404923039198207961546784416136448129368942262566961515478547871024954996858335939319312023141854760017115923713929918947482687468549332806343504206020922349374588359461465072973822132689426830151415418675128493397618134138768776803400780364671648433343776176440386504777044380001822380210810523419654217710619465775546013516792516874195555301225877095747517860018211151303067082559162190688739444779002023563311556564594988352320779733135476568645069326377709530920284372295809105558367849642582615418153907203241357742864396858413946627871561513479619158929849556934953405605861264740655775251301320769908892817404673658814932516358052633494073040359109896625999724203046556824061282965991921913029972808260343883161238757181650254256140701581493486910311339245110150957767390126345967825098792518793273511191956254
154051991294177464762849977658360767236409008438214258118074862033075936590997531902398436409359622578959656389171430460032942837207836771922544634006407825604019888423110338421260583824782096527872106417404758472439955808387107255037083368593267968139049957932788233729515863336300196649064543620222526877371677016252864954902411020263739029539222205000874513922608560357617648919499196159173826818204812335884474353672739252398076277255971964977126022478086137250065527552666278582231821221703382726651278329998082088625169628052540116458892777019594658559815050812185437095462605412756619577082805062987131049721570729996214379221048367458932996945797443771692526445497584206574713328302826354173922619793220166804323612579446331731850344819513500550903332833365279020100467158735952346671552833448393950152650333081552510049613721139846922615033749572503338506111461848273371380467826131493293449922581068754242439532251166780184170500380354327524610752343045749598219831558463740981874267770639726740755495220121241324192858228329534044173671030694411164348264825684133683516813803027895011514847869769581290406562593170211684035723672397444290168807078112000764426958649355024099690626157051551953896441732226210841397545522534002087902351539108379254015667891885351213140399920679568078033703435704286071120822477987421561563380587180614938089733930735212591937671296985718012684828298085872213743265364907895029793854882100764184484932766282266205181975416018861262522015946836482809276447809413584704462263632658210332006532124807633623453908580007677778103523822953305964060949361804206038686369625428078040197935471607678569640677441758036215199205577919752456827626532086075259655477163858834042769009294863720427149626115908331749240906778558930503787328853743991211693182055577370424051092850629468329495032169020693179228930532197221072107254514421358225159491271794501590038579495076680463525097883956800041764
14607233791364472102250868664209172117123949357128082382762627274579823558174659458867262308747993358403066838007849724021353047941955482247293285322389611152279491919038116486188583149000399401683593095111678902700234714081116270634664868244009375692894324800547010150591953588987902092568795293689647321926976630174120660356735821410307816879308691398026992963550925561445863328675287271066035186150461407650703506517048274606852561821272595895052171131742906058451919055681035772313962450343580649060049769073922637050153203010108004216039447926421399346110674384875590509598556999477293024256558389514290965033010728756664804022659332802245949502258442922339270192954233105890586923265329783993132766754758301470604801795415508413608304595653143446433395721754062281294115897245216802528630566160444138571138693902314175758836295851891248721132510196433294748082207032727129665683480197491460025832225217031615061993736870342901262912910631403267599135140353221470889481201721211980482945962168349740858367791616925670628919986261261636214698307110310305113862230325855062020444870159392425817936688838508841213129284703490099334840804938596991143543708666313215317718245540628327437287532885550731514634643458117888378304364302305858227967724704192031562415535794820140811143996656534851033779932819455583333809367655885797751665594239958263211367555377697219251693523430582021776816019941314788289439841306707185837937463933887143324275704808806717383655349528748516474851317668452143898345789681990490090566841093806048720823302700096649052692232084013105911598220976281363574750667390449067508427057965905957191129148769982084977057555231257578985696701349016375219797432025211171720506877294069630114252692913801324273860793308131547943786310321423761812472452688814060524630622796620000494207792706216182266725796323170037398491947562325744699313032148842695789176443929635332421862256130779340179907986627318946608
1175075908742298856981408393319638229012204418982829492381728777187819192641916529171731510730856607409350023493838071987079584362876501355453207747988435188161763685429408383179105924041868043059437208017330610951064816016479962390642006228060169960509499481425617910567755352379967724298524017922702427211458901414720449011129935559869280325703491427281554582558307695882381260193157123898487614279359866944302965706253834931645828963977301468748131454359871821253068604186028836018592638525502807759585492940087308985389200020600871542443622778661110735387250915108879895453131560444129460319467687708499659351413204588062050132342090998075496048922856867400155774585999757418466640526725642423580749914900620798443961505765136864026780985261416407561048939749501440789989732838912058096388624320892985330062592312992210560382024006827838768741296364562071659012201049452170970900063861200419764315481995685414988951296209515155443437329371382882121813475156549824491214671325382212510236487988043193393575843058952644771613165663133457113541054106776619907113762352093970098240027577773763420526864510337323560725167923433758656015037696423167698736988145254580008796195349226523484034562398550046483120514326911950366734772502625876447012860450592425280211237475708207077741853997878209149636068155123317503545850038920518994076586875967873394396757198216144781177766735129257760094227390032919268652408000911191720580371489697270332394659722538050126426396278885467552246926279952172968460319921425049223721845036180444737352150793093151212024691793208397303022129172537371975315876061203468704320265587265295004998415898702005534161377485859874177398403032127426017051774065345631880655844256300296621247356700383228347817226306304828632338874317444243347452287008012058639327060543270779604552457216457713783657849625892634087641626275979488816898440680136312404063702432802593902973968684779402189818858360225927296
78619738154797206610557178054494291109001602700072304426904318562962016612035039419309450977510674105931090056280073084377285802922019270088951964819816564070856328257680569955471219581412232017208597409689941726998757752958457834966779649700753837469061305332563334536318365518307340071847679145404774539513867681778652133372771420918850420128799751212181004806259387488497961691090377561451889894840499027656139055869322167317906282851150253700154079630841285211517644052407673650128223616291831386237010817362973969491410104587750803916926918549327007275590213808415917087261258496716272474972292507718205167415463417378107641844537108064077609936124290116145089026069932100598088709132786657219794902770514700921073075484857242747171925981125093570122135589223231180462376785318065794208491876942763139050523880910079970924609583836190611953379408025314516870608341956008278181423836890266407945169395112937657989230814007928693265152178161669516107122741842288178533523734718818521164927889457765719603230088255974844688424700887507226858260258673210301077109363778666597843810797217436605904788327782990203584981606932394777594812438445258546588796684530265433636348610082592683342663608701141047065454014038435669882309626031718138698253979120396508881185895239581037173781756006881954030681482329710270606282480517736112680094070999352274210500762991545406695826392982838288461040339334044120180562306703763128119233092460775474696744278179748553714388466222407036845278036474529467975986902697997934997199424226022215986730222348918670741928814021301839652558186051027235776363685496404891208847166920689390718200176104616010724317465900798893300339487478028888640591704054452723644292976120019983520541250440620288533488601723340215302347985710222490931212351649238268517176514427863701026880916506532168572781849930336271469600435298698404603992977993597408584023339075936407837774496086025497828979687392497280
4256382681303833111762463108638317075857485808371205243297981716827223988987664108621294630058999597557052400748379321215447085060328455971914862029546538200878618099473125504185465147013553395316471331037106044536378583702343480334681076368472315715619489963870871399900923336201638719324661128526229772759731532355253238016646996042157294802522992378507150489122238627838920747447168902893998338964966087978881410390159629875874897240130970430832363982058513178581656757641494301790128768242327006730007873873374880617458695583555369416194561475857447888259832070924820513191014707195407351121909214799150195274009139919787502014047590019584514140145760816428683404149872443293815034928716288191833883224238315291288702596632679439268877685783155420064066468932905149581673583320330060766297130331176393675284465810718285649207444110320740221568583406034494280334416965862036570514412017084386052425494543919937942575709534605534933498612289331662461093034855841455837097747844827712962778288353574422586621245797286730009499201030789130986458159326536873983812015361908985424912625453572224260416539134959526868427727858637252275402520734593580410245427084861451848316057183233198880986611714935104086984004827736842828654494038584289343548225846028072472236253273101545876490541638170308028358608793639854359385387618697375618929439722797412400966394300269229292650337660830910832209736541210789339210025184556043676720090842685397031961889507109391089662231240311982716147313027798767498787563933422679896949356479286239871271659483680805058235405535212143575380068835941344095434198333754105964357009512867272705209597824526227921716686879595197147420057880373636568967347318084088406751891844595608336416254489422075359549183113630598943451570371333897211950296725352181504486905690984314934637520528785882300051837550516398767774176245490241620181850785109292984683472012594615576782193700647235636330953879875072
179126722679257923919404782375912716416131745625899902786523453277395564807829993684383260195963616112485862723693038241937804658644063030031665320704774112701341684356422244873381805758573068813739756540392376351146266669626405396364098134364749833339399959340247319705734796547670647914202342537893670943498528070939297018874670924053707392277277948887419740156729074157460328206311125808074877473569530783848905726362466965042960006186049192904954715693593139851794033414994496007405489244931448984549216149094483884728006656924553889560319879122510592356387740038789114039283454767562055043997270135674645613450422513034438914273491261518133303304224809404450688456023891813319793709505902658320706464952740460729765859226888318116020676234721857126901185119197996947510060030986106990952387325953677471992030418765546728824630261764833079203161255188944075949281678747928166630182937859571288178924344656299445169491616782668104736351240842024986397173654923675163963796080590671887912712338687752603339217201169248235560005956644948280344638208717730271502626358756803386836675278936720694105186186811907532450736710730573573753147473906054866335656635835695762585354393819717499928644335271812378697812315161676965978545913921673527660121343676072246549121732176116134408807752370578412801687132333801157571467433163063232487586936924544829368422109934087587607342253121267928661609332193821081171971034715433279115885091347073106641025629654261077809732345924294400182225921079182204371619859970156388760148091679460025305434124982864011166501392381802612499179539325148162116266712739262667738544062591111639909284079768279451907680958689156549186771298814803022509321447174923802541958722047040298515705239462036262347256532629076121044230005196960447016046773032653542361648147929556518564489763400904232895961739947750983582203807850930977096459816814701685500913401395078501259682061489827541268424373743872
5497241516558016173861031464293190781715521154399965712892196251647049381274731749895329253392360731833248658120019106924660139273503963187349683276989631083727283088313329942271835235752848861986846368888930268522141940445416993537452453449752469287629236265831359639381828765979895261684323046471478899706485857794876999911162187991391261202360604782133333667128932686667458667466971645902154873733898527804586439168685064600602723509775154058204467202113438586827719323552290860193937804381984953480445412088614762523428837658462123124711765158215869548901988199944534158201841254637818183879664106615761903636836316425948279069115509777055223433878578269032092307530465687947292491276712146303823365373183272500298301231399458977271404327969317558038522869642836547715321116564789006346277467800364725810179674271550516621223859106260567483826385814612272303130302129461255705123709030967978687213742981770837893852537135802190934130804715668594175386297110471796972639847730536724544902926535647846375090235407701490596338529245213902104826387076636188153436216821167709278458134384443465390413442187542371325481509376747342145676562369145462960381947268591980599720826037839282415172862612917261512148990673663482662450580891069374815014125417166706820400798978862655850159686625144455187732108060733278563796522165639144534324214570210405992224186946676850302899348377831135523997128015049876778962910185893179573423746579891375998095215089827991780215106768606667622520761726352800907073777450447512806869307796720581932365753697011844815177059167204416595411412055319791212774558196635579116182577711461245334327529140708573448501332544379247008647452055376776055010169311261559865957147132843640866621665134810188446932090576814622232193153289787253849516190118238620504184391617456855471709041391317211945110954972993740163727760244638458785040513773615296159148239356924961754024042857781709936608222793984
109423836004437915494217021694371874289266137917061020745965548889441448821750112491358026715016718792102906580870090480540122555842046766119416063979897747276721602141096557880452958122724682923431006054475373282522144802054086245129656727473436407596508683983798673542540720432290268822004493894360269846536988494075919212899051006080641905784064130267912080383849261652423633424329422241097621655579051574926888899552067384593609741925637822824426320422407264094565367879732405904866175636023170903666391441282413599391022274659805972424436694698645185805109659525594876795645769087594300532756896587834718805926157871609050559333264081082128186949139324095754659161420549203082418580096012283792710068868233671943899499645092102840336926102526186464355737947386708746548764699465576632163910111964168851123441098188427066270364591106497801157559151238016582776267587117252804670837639259588456177071287183343774336441573273798115115116020455249836063941363079844826642918853691411746197067414868098791182376514207649269594299911019754527377323504659739953075068708911058683100086856181777550006863315959861792432757518684830728328388475920189907947382518926444952947090365424782404190950353494255089148808910515506776019866424041419991739519463466542741086336703931879120040582982805682338881575470982719046229400364466148206273768618396111114099675194039989984884228105806835002865453029832661512414775600829139232507068672526292477155025615961848237824679116501062334320158301588537836386344952086536999488824003832799741705483793158077102855499258037732667491543721580193934694088566015920797365368620465395771153452188753714058620414941536235045822956838852460397374631474480744624212356344586853861890785634298297747247160803005885095015199904776867052980659540343256079850729885267118448202581687454516213218000050609077444193469915752220560805845242350420279969743410734199026425582179900702134219079096832
1060185663141765496781631019003800142715725599541091023658067756015534840266222792751273669986568773040856929663178726007730367831755139073468118313973111475634132957194580932914176236898493841699664434375362656623363426452349447399899194780702683747986732614874015873292153924140900535344809433747279007799668176208494489025511553266745801631493657723349235868164655351007124618019261677645095172261692173630504262208604398735377194327957404330613683869584094278889750421838118348062143697619616151081867616406983740891434423398668821574629954153667336417400588438294093196036757129825062355835819782856889948559248978365615188806175473708514270793231097126265045280673308700187658684055312759225307291561675851951198674796015237121374557434464868189729690178181337118755934491854262260777164721915011232372330263662972500675240403826628600811065066650099894054110986854031120359507052931663359391346451577996200626165031240854425344386758924376844245460089558448773301181438315750570963685305459343800033807915893242870546623982602167860287990367069842932435474378965270379325003922743646543727307428596093328105383883491373935437277446618896390283264319349670001067035746804456460818809899713369596876394114090596809031046518069760994004689076489665945622995588523471698413955999024241366503495622236081270023997078183697355004165655375543571226323826353698254701212138276268587905794621877883806223390165337294618430612640490454036135872183627978143675359523111406358757697086507444962034468139924089404681633181475314034359491685370309529529833081630804862176722191963571538968078667877455035426956702732599344501733552128997989769726964951315875703828881324020074295911851179099451156926924710224729127502712794231695254297858925576745907211444214480596400863494471816789693798836374662358614800029877565980342775442916807949307161182117326718565552809864307168612467738890258858231253170694922536109778004992
211852542386191164335507103308584317969385130196406512895719561915190041511400281184669488009830940446925349863679253440130695992703785408165369283468890961365744489123756279393959395185044874792334353446868830659163351595070625928806628983531292130878405483133700504355578910394638788420604666490728499756361007008781531467585863553376263981965565940185766138261608864780808532271835134583693087720622598861092013684530481648494975663556545771548629335923647786437134126200759568687601405901492344101533811204890918740200240389162573036392364959077218152262260223252785703537508863008059392616918921200486999304280878040785048919723453225254144100258340717174315067254974169943422730096933041455807681201279088003397337447799169199011651048236911667496198447457309180122576493930688526253099253031083133888309440931820278490044163524197574264082407516643758694529011141027740592544388550972010691661011988907034674905040324572443438819353685037764213965376872625677265181982054550951876849591248424899317959422309263563380955062356092080735015719293341441412039088514834394490917140617641093392726715903899473192541615458741446513823822918077576189126115363089370252251619272520943930877381495087318440710441081430068421761312543966674444620287442350504805644360634263019441919180957970505815329150140559688977810776440799701526383131876235654546419553784160074641734482291224184106566770655419927068208785399266828257897739003281836887550444837411364293943455159000795979348653069656862413585939508010114711534992853775995956552060285408610524219971971967193949174087480355660105813603618379693412314960449907450169222512730617550519177509251453007394991614436020814390604359596771832655647775984451106978983670149068170193367118531744931253667261187750776727991626942771708490576633082340305877135535442448226495319710419879573464388043237166366504844728375530204496869129855894229909905557932255480805742681765483476785561600000000000
3345355958294732682282091713505919777022937844258425081011028779952329031762854575820258038404137146701797459628755409237322581311480947811704915328379368676290605509292562729007977444695880470082087677031722117644622482813148815116497632176224809110375437476623661548985843005933308857546415874268568767365067325671391106853584651735102388595811040732316252748003222733133086131132004165768927761140893876694182199384785844636516360324727244867399115249971450937018871498626696737347758233103321517755856687927303424739248390105699068134237196947778569160273072809479155564784377956620405541744438983403497004819766056621210372266156382451296686774214613961563794557967330974485212720494871043221778524005383452806495986922112792391076209700761595869403257467868174139303076107419133417130281418283374846517003795616716014663215993886097015459090605467879331771846713026263003729793805203654099099968108532161981222126540436356945929746147398406525430628605170511725942740181184455312379598032689614887598687395004801258113397269236252336972939099235507765618396557129600589482450400413473676702095614493732967093121493607174092546429282734166263117812617032409257816721494206556195376705061464952379729455678895638342556914168457635352236685988687192375461004420003406468606040456512057211193588245301405193491220522521964824579215414680928441226247600245998433947019779747441386090803409041487397125696744572963512777039896509548507950933324259489032641502623665899856943493707667110164725500181106430127864535681624237794701698886180135399343043173640585478552507409364528878491418818405719701415844833695000478870963201067817321985024747301824583954134482017212818520401689032829980718798389987567195511179630262682413217430441515865818943237216860323568591440557939387523163653540328200764957589477922662774906931573296576282545224092329143884290576384911467522016086420496188423084796926742904249028013650462162923053416448000000000
25718237644576092513733656081920078689420209243091796249933192601426316922212604771525610704805093234728080392838590997070417363849380652391450551547374604036833146897322773876616829905130609623860464427202363726137996605020994182567036481381651210981242261226720832211415245298454438619637377392518813889279121422043378832414932711569533083115448529212195543723648736627767753926655323847099188773250390149719452304479734411728982243812224409439225056846648853963243062414124966442633887868912331415842655509773430257717761646376805768285081260238915334845095143674663063155881329160185840355409876577740715634495819066178574317584255347616075047856589540256202174454393741867580638833661691273760133734136219730203228136590887508136340876010807533657618885661933235603058430135899277212920345483739616149700244293540378144861327669591161934178821752280939025052654987359233841038685047431857989222867041780903715515014818414926989970938294181842160384593237453494685094163634837414456008692492834883931380467906829296871026242501161792931590748969767131011008333148408256269719562530765905571012688221118695235793534756832481470174443208181840011719002621248392493040031390928009242016763692137839199564715133166819552244214930317447650450380086722481873285127464683766346463640131487901980282657615085195765153764633400031468339761391756808167900261971553064788811508613184465278800659092207791166180527905050560210902657296615744136130614763543142402998803402724065592806457759152277235436700748904343525251113201389871205564962046777678125300633623189482115904518240737151170653686863764754300849095732135965872383544058510887825361989292751955497198834265235133113324163373434353924848759372748942754121620362743472665811565544937930970015557022380303474795238728911141410694095405161264604894408131360346404565262329521613588104827672688678591271188255942559172599108934384442777445163862709593856506177123297290454561458176000000000
128285995747498327542338543866011529321948093516831457189553961274257034940590099219024340368302715643527857233841509674388950086920359211416428444067546020518593729907540557352368307114097041824754752598251447311164626427183076756558249492544475407510512542025560541738979788620958181681253703695641299619309622148442840410595683259042931141279123743432716166656937218428136774584607297463075983461267201063019360280523750411423606289344146977673294209434637665196258515169237142180572082008966747162787809533364012260529057467989773415852021483922892727392105963164149350347169898081265574454859167124526952801742381485871562790681607872663837032641295063535136446153548762021573148757042828133836650539867017592869316888851553354978977270276432583684565583640501883708008388551361040891294365823178397693752401786039182943954364862190700749421069676218168334083552617310019996699578473334530587075198692577056401578637160699382661385625167838427964745151171942558677577569691973153951136205584427649003592240216399372385532597971541488141840335971137408576627410982083003192178672269057084354037448324083339144001174779823105371090664809137975635990366456977498258244553358979158902492302204628846861421905372010386663836530839884171153487116776338750484025034473211730550651830112521933720292864126576077314938181951012238548054889623095839315448396518489171263915007337689223575259082090118727836636480406059989012743454538269287669868638141772350705899262016825712359034754948453907985765360165237435669730279496304644972733947741030605672906045387202021507614893810046081534446366028753760028067599964547693597410955324856510386332052667295785802173023672118718297543480769226214803082889384601048831404337018271665364913024006798608897566779203758651252525665301322400937747022292821820124460913024869116444369895479635733474594767566492951738549114701698436364413347232022146080735892705703494231387228027465368385683765483520000000
466884239743815862052437291452800200707575894080818852459503152873960733419700098917125935400367706744120888639253842479784403285636511064886624043390904662390767012037159067195389090941560863407721284340905791292143194193173972092791466377286493593801569440159553046288130800654947047104983852608997143119547211617141519439582307830185654874252715388073612785306648885727843177716040387447989621821005504269345829148980768991193078314541818688426977652435638826570897345537918844469652012155373207542816368014233462182227507727673115026279404107959853741125315679003598541196203822234705763938940843095161174160382877329153938166082059367477270469862512442562973892110287382300988596389641788709377205876251297373892965463903074827250908903770649408670397701233665103281475502207279893167453731261041965847466523341919983569586284627765326761695255033657393410703951699402895057438299859658554377763663961799363979216715150965656704157971489155196100423483701970230161499625500933561130396260039451689113052379726322112651240401528663847202356119349638252125177161211548028243674008902789143047219550773017483367554601502243249305085371031361071506462627177141490415453745361360524815711971196067213562316951124091987337006823456845720533305476489702116119600122162769269220671643950922541824131682388796119413267589493058849950962812953423219397652309766621500922165923762603907550596542497626089549808100473576157124393807657177119215118534680313032066425176989288113115015447540568553316268212590063032730796168845617246310890897814071940831421825258232582684576502977010476321684487782576551097106167811471025927415529808955348635329559753668242603205898808916234904178441098203926014173482462148791787487653147792651781310574075469785379412760742707361344195111601442193201828256144643429994477381368420290781929088669446836702295427544789456155466777655854070139143697306474105504554642644342808487020938509045882483128294565273600000
1321750039316486029415329303751175674636138206762914486466001909049029115010602189839668052365882396018420032270705701371402895866568507244688402358965869090973463761999984914006572804997688208918900793419967246694157584381185777049356975740919650046384506971986313636951056591536479938211733655567109633921916311560646329539213995536640100674407678585278990825408746418902019789849631097449723722150465567910721610221131985131461480837326624412749987615346485296628284494558506260492428172080396118536765264849166301976661868320725373422058723729405816374213604285373108527629729057062942107223588601505859508107602248993155802830241993806208120409993699095978147953416953157018170446159756139212311748972198695741479122979402781800000974884820881855250956352543628994224343397618098094983603492767424256866108129940432872208484158608618380956826616305930819333824996581145496287761040700631748065346110132580383284785210508577443866692198614771057536282557594876644499523125905666883815071078493063653878817118018704016742613269789041383695227929668281099464767338800704060093925355430189084035936546843749812534762697794089254587234105974501735769882789653775013397751378836269538649171042913711546875775806573042964799718851955629054103500343233697829492466502551186658269030932073048793521565455506310733854363209626049893007470084243403787413874609746881654586492689425949725917441057359092430398803547531466001106654385159255805088940227700080792756009809726598735372243030827068521593223203108026903412790172921038517042753515172799672175065933307444837019815254763337940705456453633942087686110624584782570046292410743598147901337453447757895305793456562784097936758485871050125193755593858784627407754897671485840132792042651525992791827964809142115443380291276863668800904751425688110461701214170652186348948046794215877441976430994996794734974311590412212616091391701808788139640700094927858867093918814521291964644766561648640000
3030444871744870930316404432054313183777916499927826135301941424494671256139256213342953740806349262444926426395703317938808379387441140911377750313243711155597138857105700093105585409432169434968642108518014312227803672942274841163572170368687275831142542081674625216394976816268652900935815874011616029468398863619368644783376909224306892599414227273103081347654975547099978313784088323333362056594393641174543218450324067496404325540555663003823215952970303575761780718845385694460770602868224141967939410956964483693795253889360528742663584935149659259480714810421886382242579669078466740484248461523145928129226052479744878770662481866443938130983812829908564162706205893404888744801653703112104569061974891950335034170556946502527867663179664614198655534542799245266179229714951459714653588182057113012825219414899858353270281457652323808548680279410535935148881851025444038746655723589817498329959279169111513132546759713562187387968993718429473714273350773419276049962192091089716891935603350218193536008410147446303969703809992457293385682559759935786611243589020877392406441754337559812672217067839016084727408301763310497872036986329747768163727934652043880444400055397153862283133082581016568494037200049613597463512082338170107141863433834144895727940615228616497605897652246838670986035941211403772952188855392657095169739514530492995619828732242044101367983082401591294973417340041872455093689957694402860133325407202519361454537622942810324125090879554737152173016245212846123887788183650129503530095002315608316515048724408485374245875343183722220888759701568884303919055726432693422666747176107216403038016524657708161071328701034437045616401739727078167263305004001667367038051900322057550405413162597237063280535719732058219444383204490574616061250800378055783726728642799379195468124245617396678816288372713218597966500738277264466641968258731320329494290420404788313190889792675310615635279815571684910907163321570304000
5784695600653051680642623993080539431941141201764069024596206078468432621272600740143827455854107213654645073902729493876072285504678955057609288588682338848300426335977787146093064094297221111025585316489138208726758610026804060320770888858574846590368966224930510890934696029062604864617664009259578885880152565525818332516654975344654013150917323144393665420381115218235448922991799785604818102303938527868320733396698918251978859957669157295791605397903877247139602778853621317803829847405008692336685889279645223913012533394318868718040336572240491752197227686411401496274054718259540726726314801405973206480289644215754640286843991443704927062648467834328384395502244659534842088491448285932682014306303943702946922171226843153191000226984000281129999524623674471267349640970688737426027990812588600736688938475485108639043452703463558231585192511426233264877247364914444755990436279624217658771979267070233935624287209180333166858813122225159618284699859000200289446200738960961761222377857145974081033546101434251614633479784393433558167964093737179415488853772657510846060486225866648490863441537118692264885614059801989283409138998883682989148969728567125705646568706792147427828598902656352279460620826316593995659159747155083336019234045944941923939701548588612598393339387176870902101269139186792721705228354766826695904490863740046915371685820686733312977305740510791242219778144320908318970675702234348403683019514408161065449925496605477032509421578459448279052139327433523713178103147528459552458340536347875279493793145364287189397259541018831040682784180843161675347213654218976937818325568491265321951349611709608959195774728283563355940666474350834672661791992109396960806003768764496797062297168961073606835526379634186877975004312171032053878060349562989757537006202967643528864765402402416127576761758065556737434652389866643346169050333503716607420041215011604588677398064246724718526905503875276112082260620229286400
9379483698121454163048709168205976887802185562919557862723412788995763197740097250306357715475932117509410572207409788339596657751226727834680310531678844298589756129973981838689139844496208312007693058330477038986930531445428135395808474948227970675747038575259527050259197679446991998138717071806835196716507560199037669664969800155963532939534767645369961859931120393325092340261093078786226360395375847942772704664311045871060514825784672963552125415638535392995425389816245624965049861295428305115847960630928686878760378010208230063615021302043612086435855698557055143909715211705969541347644578263190193347492676704376667544961922449596664667250860881248210426739277334856314285042737674215516020517677055016664490980799226857034484559561677143621515022058747723138429664079967453831173290057810746298392381086519266168944577780852624806933997058111510686190701401201454420922454331693855829569262745944098017858266836247077072276736781585207662805933166354465926523700329576993327964198213755473449881315575141885709450401335496384124538551682723193718537188353180903424305908782385420016607236782030310987709631489178022857631918620988283588187271956652160566211448347516154486533059652949804681418993835338689977240196340765940714417560843982723434623014599166705613376210396298390415955132027021495751716333306558395774128362239007337272816952743731740566258098393547831266727465081330773419932037581737742677140030106323989318609934470332273275890071383200692027724677620388145554889449598041830445554280113233716830918696456755174971520850183647081426987074603794684123784848131560674126976128949215703537773260869606026562476732795202442751927159368150745498990647879520644349247642162570813842463002238272728891153868746885291779231723797646465591478134418423985781935907282489780201464264431558040196387894424235472951674499325067062026150790208792378270897474235546964309809486036095745425339194505776091169184435194509294080
13115327974800352894291635050116422870043629288901067585194344995944050897417532990012842334718192570137529897501468256788665795960985950412105912032593607189563674929835410056737969175242773813836533376809165553947785863784817137819564143393713411069708171255960382242401539878112140210434005954754571533444318960459442528998070438293333993370100413529063683247038894464105881008928110951888041334787601940884827322470497073478598694326669115290503408879340057204112000371392763861252992346631910860307777255306141281424156531523375670602559451467849525208457046478794396753006941968575444365714225910164901865547639961187200316163910700864041265037380277705331018186621745536341526932180843517290330623147773283479757618418237866513407927498102815792785489658626986247031480111029528256909229368597004575320249868001584934327380999627393299975288059901669766326690787390481380363096914088257472471757494278762103712760624476066314415756603924567827414254278579295495071928247133014389239727808012235940508217399249167528510927201445235418455189548446358389001421065936584625830595427015412883494977095735952051052720811772890898844140126948706929975892081261736743830635724129918120901292932410482984168519390638297312855112983791829196470087063016782545618201041153956656048152284116550657499899975981665963809877224015115851030549740428442241977245564278541358548429040512830153015791164717167763383332426928035383750528922175698733670271791811134296539661045402406934003143131793949915584618476427236202322538005589746297149538928261704097075741475295154439553765039685913850844537214693280552910403407896803357650062366989963152677395572698191221167363358176094769902244066944314650810883545716034385558383943006949983254108466898940459746793533793791851703959517767156682586016044380389440221101800088078290741780156781816721874216896831323645819022011207332252865413506723673471698188315539922336077992119785921242132794735043391330560
16002905208381490859078461784763406574443079898894112559918436357324299687717326495172445883924720122171488635279843811817887300428345055971822560334031598160365384252303131319062595938834743843559505346871050120139162494117643770773247463105027729960924977730528608374049510663117267206760104439047915104431523238420736672740126618865581291888217671228722025487447084539466455882131322006138707721057500004764059761179068730320143722073559911748161986746906139766558067969675997172211711946606990919686838081995133704347189044575163674965388088602633687264929689505853258856358545260130990112155232012902445046570212617473493316838742117800553640422584398826870645821820750695481100188127514601542760898997146410757736194240703991139185325810901510095608870299027253844306713993101802105106745399581259391010414001915324234736353386043600975105446497819613828082805741575368622471395387055747663003509189738473148489212225767653358288238474566129122954578069632786708775507090079467782451855645446872431363630218303448208959899870917735480909508188904036530268406541931799415660576680282955678286975669127160132240197963371434684238981945769158596555220702880319420973543987980915899050458085348076701127541855535907136665646523954298567527704990919453126568106334084860944867742543392020413241584761918689491950034698189427386984262692164846568791066405801262754378782466929618497683877356457572212777642945437544266379591265989984297997676408533635638319242695762867702816350930341227546726329046239653232339784556312617424951209349579367559591998534360793133582956260275932176767746658723679806601563598098763112685786831862953441711833529768483351435741674959616535862685959080152425212006949305050828468821369672598690583408067356032439866291708312437574767194254795097293075594863833761832394853788463067607041156303546681028158512450225619127794659895798886388284830660128238522851683334550290732943603924813458634548633466763397504960
17199217026435959278895012913831637428917102298344034335059154022923098188985053575115709487720974628390564675028490693007716108952652167891311268891821652933636540026058946745125917468447483445739152436116646823544746001685614180716364424993342714424945908011072448414573565578908883489581918914502532968826598177318313396889243045573239180160257478624356144688142528398419763558012982284157337389681183952210160783944116774064761174355516333458790211950269069549665164402410661452523958068858656344703421663674160054488929667762377438820930594552730796698091077652488343811297869531215145562119639410041150269137471742077480066147056036642586284462928602673810758536195132971174132931060662772828933881041026001616989380190659763002957526463861003788312441524654670870391870666169398763896293578424905202994625728833217439684373250442099487985816850430882446909044218390355645773831425097556892659592770973455704512353480997974598540363832336408254793227517424456416204734249498040762966944448810375818961271501706034191822759492300823981484872345562266299220513051096680749289857438030936302840333439149705594172341044688805149603047132664895379168803242718151581209466077044828212280326492746028830432859235136330866637134958465602188231285553965017648381636431488657129081651978171594754964069865499975875279534168326798945561107157357504322410246718765808505798991333530839787185418735566847355740003712854239143452979391250213219648483044300525235635257870895173348832718656624269715377903059661471998091416439222311041797920203732469451906290506452611943079791765860930781491535134030743526317340067008101181504987735539820326879057192310868377592844834352813187966872949451868464545438989881812384483856373004841986321363234366718260521559370671440195500856385382653565378088420949030210715622598424496643662010828443816381616613549030227733701030953068146548268952604062161192339988661004882721949434883042362069881881973565473867840
16405920352389177383433257399450153595682924060818512394195995983881946137960005651028879484790466116749089610136646630322220451225363464289501202995595242237958523423026594135200236298898148580381938638081083458948624367487815295403395239359245806520752570647125682119211579582009823018300747140950101134108685142022607239171955041255313453470398259857657370874010150897122094634265280195588699191626240144572929745263797527747920168127336191026393262774090117895243791960398865112289619675491194887776774206135815340247528153885241930625450656810073589333070056746881686024292665294274390835103587224087656503827096166680603185152608340714918971935859793178313413262471172411767276345022446236587320264078062185760919305186012198658758973780922735749079890654078713882470809385850161495580314663360970691288683478968684511778970456645054594486865555776792148755015354435304023681969979380817633968405123726827615451289789579418300183187694095748537136807637293530439823389488094703733550865885395524623047730407143802306275477615300523996784216435059903379324623737376150857619907237114484184295232944858914898727716978096948320270650479228255670699345597432340009775452145190953557832562657052031088198752377299721295446063250698704207921357280178219098168761373065398796369680647649864352589722863253241262339725751918637379609912904694358832256262755939517514519527661572989983891869975265862942806847003809476436640588699751937302067977520554869486527310946795333079649844906153122708865605952420522323247179832607517390590484173657524206141005893346937415700944261626817683352653721480689800791956919956641070796823669580989362454071352266141125795675493383740144902451434889336595584838278408392010195769999229430815629786926937533243753431750933140332124239108664308510119559147134975049879065064196598789986917286609424662631182379933422887439599705068133597305676366632522774116519012669771410616586035426993789508528013148955241840
13975558053082349027072131797445724855860671271989773592865437932928465447603397366823684175388532284563298991294700139751993844121084323655517840045631637797524691266407067449787248238984463745331972722267305374200777181999215709677159330333902098263349810784061976726120398394950109567831147128060732167583691520409561344741631525739567365487927681082019691953316931487031259944354297062624115623818996715101307956980521263702117550213528110981410249594742162221407848062826978299902511089681589990199947805576023582581225513621183270466632912355563922480566702660144473133893386850108658528167852345347643394264752937894207580253239814676715054585923269781334793960542408048114955516649664721886783356835325410724771684021179418098185271132992584516878974158326265020406160762370588374436449213431778434138885722582055557553202750159263374320085746688535368006398356681910651668927219291610805585922479451277626263597588302897219002451239815472413969493625999654054903250900269587741242466961304263580639488789447268639838253540142547089248321137445598423429729091886400793555694811437583667498463657842757010891866360484707601812930185743101819390616481934450073185105859119003761003709268328277693934131388455419537441376550700485046763715541877134681523826434594957516377888033900745829358501970841272228908347217289721409497601460694534755740293659862187616999523950323133256444636230126310002433762992029374287911303131421081915010507074466192105018547582988915685722263279815345215509222656612805653350167038810686134765275593334285530986338383676567513020370785859928921680879993456214455734603954764972148777211061976638672531182868203250717942687733218722272731116018563246751386138244308245650169036890379037466538568197336881945962573542245660157959096659583284750084134769767384656695862702484964646001736216445910484714441906794120402917303813143290767409740184074502398447045397221686845328898666273458330661441890353429408480
10686572878025916865711276156994242594752619458260394011108256675642922625299222210728827242051499046532537753979846207084811140325706246372283484687861471108621775223085124119888284285441686521913400127072176422774382603075720161215448308457481804375335396235811129760610071270069315235797460914902040736738381890069551308783417079906599432571015017181857696015527316569696761035668152020055136981758577224668487496181858993798911147916243557324935756774805690448318576924933614081020620236807590593936119527598253757616074895737735745712835649679973336676456798282251166826300658410008520518678706161752314344240799274133758986223268114926224177199351640294846303019957447627384409765071546005163580927885346052600670459816006823516030460907264075947635260170179036513167617264697129450624970769667159401721770213215265133401560127093685588714774950380054707327838851386952362677737289746727888736615139632196006881323245275712030951903824039022138483960644391146600653750349634608273698956821190103830266411704371420147600577453124702523219420994248967240687098152365166902530698661039989681179051034643261835936182054523254299938411822700117824271422605784228046133408057188944378097055217587278941528355824480617764868472825469781200681869006040995474680891037860293462324115004557708976184704848515273346891162435714238467789999877747495853700990556189449929123336815893417137558634750698115405763436311141820661924714548556170018235793154414171970436494666198086112043563038183282286824285222586103485812610522355821021403733859953799170357760881418285763638884478276963662668063036794519277523831616586110501854952194569148644383686031464880468136028562851494543448691647504694289150568722164754860374063917249928663803674530165905068826998763392385579298279131684182323000434342768475821255443970619945228743398556664496958880345066035146229084925913612810799509161243520608585059364976979883184861749507787679119562557205383711075540
7366364714492303982419569099888714556507949826207559409121628438549746807093776600309071131304374822129464416117214837969607747881948179488446717948622216680261512148476846514123958913383465063982838642544558709038583323755709581400256453805096086120860223185884349654762373655988419754228188382527324931995653295296506120614633201879516545233544827316277228987225167261621689041110255715394633044519103942382624835500000753887093827895630987838490752875919120076402544945993140376151726938119389758622165023006537234494492535020350960251293144617053550358531383800716013281237792105741527879105052471622720654724745482103795657795171779918871934872645727474313224678174254006148154233401193328684611301535810618662611729933888989413687662994133073358066144613478144084926908507676464398580814702108451646436207455979701417342181771029859540916150196282011472444999867185414853851093394564473194977226699483369467932888321791056243879124556596727086496187228583311513348253662086537771934444241467733266632477338728512778307794894125604656592174629239235063345885665433437999221111799978645187142704604832572778284466204065334010212884955524398864616316492017712124169750051547399692537359852488937953452920650009015091127255940030764350618845953791187391487863191829398207359854169349053512727553728889527679686805473320265986115357456540986212697663753123869714478632445633636521623447376376475254635376301527934318320571354001758430941525623664514830973834665658391371837705393301253041910652044984604677597871863802896783443724486327909627540212068092452259438560944533830964436040806893177826959457170957889048146244172532428504832297621887410475813782809379479573810273219337673594852591839010688514813042909951779255344426021977161186132441493637584997882651644171285624898890275843118271482167172956389383039556567208658024903386879215836550921167564171805266281117355948943828847163641796471778039989317044323721485388752592847782690
4593520182967819150427919597309399220584264728312458618788570010483886699540001020869900804620985616843156290126978990045866937073416608805147637286534277717541041116395804659701803533238040872137309699713152934415144088824137444979860738223086988969858426182305486996537108686767994772326823057038967331512676039104248639519189555143785862212476075958093522351078898677186795293521657548301241496158735725110491572660817826407671791313065778262546273458035885520724715090572511842050030098280098561589186168378797513621048151915073508666765177104866298998681543506585519126914776776445007699701772002685692809942398959692689202110770692664921063491043168582490035474284642444783268131060253478303602610614321612781678585143936106662436858239482097165802907099326956563633760991628788631165984016261618506973299197575704550812191589208951764603889342677351752649991654565116438375880157755370648415539601163834172984256525157799433491638329367408414645126814665910444705228805136693117221757177283680275581043176271931780708450266326806364096076978896745155669989911861406713814726986892450497546234831347196671822677339173170225009972244526638855532315454726633796206323093302452886123885337651290805253238636047575100739168828501002160219673611524325584040481616344546303125069490072148233763790541154004164459669320836231823213320931252399293819544529428022470146166639599361269953838267293661913266333526557564809442305841031797113726321997640267612694961444276785045169299203081627219481258303410710511008815164469565871071641252385477243777779101305129691185644398366685648529709118696977861676743060228944364497611240054750279517494842211452518573885718197802986189773114237887684521809545595384066320879037969995845149029442876985612824316390211574327703460528379417278182107757715337995540833705719021689943862914472229628584429479699654538978207689302621355405783741587214801416258777440868159894808227436060787663634139567512298355
2598872908016925598598773954585943684150675220501944510245333385356150963946699434489911097163066635958389581180665425358665589274952281342901738158426716665192777999690066740901169970425424748805130991531894155910198990646547046028102405187676590081526153766514839945869115512022403205741352427105998559983342309350232964335535205771249337543640967895225650632426464288038365846381194093705519552533824661273849909769865464811769635326278645606296478686338240420735742678119572316906132877836376177055665308211538038761566033659154032009674376468105141607627019963003825135329257877774721644053075025803737933495377569530305099965501984986292755741193758033776744973382389335612942904522194881863198606006892403267589462018834772538952560496428072910748541348073703886339262350439541259999580306132618111759266202531509565773761230112790442490260731822390315255518999884026733250325232040586562871414352082624628910539375659557305534799033935272829980915135984833192073650398363143683865654339458396551468190205972763620674227314572860013408505431070197678250015316636799343741999317317531381755469859078934208421509258170511440817270770128564755875186781905162368610603892280558813694266351637567825140793255666863507823880840595498874616395708615645605317391048642986784180603120648788903708946935374256269014676848940318501958136105580659169409380129314203974385896079147793072404919524649077248671833019563252142145241755486850186240150847053357017148440377092708783535694916670665801645996992516882624376065154054430894471063502032335686225482245605154549530741893574597662231901447743580298506946013249787902560934718405730950581723096456742956553561118815402739651506073609397074138372088069556281655984495545164293920605224961073837185745910898607533962147638451406818901922945155356251790975669301375992166995061311895012876481415545800381676866579076764047036766348580618200066378077121347486563216972775289290081785628400647185005
1337258727316234663307399100804486151139701599905536939271413393028239126023634555764043005950929534141988207824886872431190827852959227673059417329725458788155293447642128529088089103905898628839671323850119261202300404380321549837181575329450108840259168847370248934192494440984735430524395907352935911096484797976917725355616052781717634210965493265087003269870788114908910157461638675938127083068417605158696228877888101566837764171142817698718587281702462493566759164501523945273499601993968077266643844767415899594563339657487214550040965972034254989241218815686050040302779327286797332780092609807394542276023494059653402373124549779870377903660404338355229196076489032842851256219107464996982063448568432890662029138974251897899255230092037709468249097409917930706443020012562287161741516796288173450050583135233404232040377458157377915362284293936377580541946894895536744869318922492188798368718528241498874933249011647128403590470967420249929567142872246622998695973365837332145610366055615628137562374585760935680772643783163254542131383908907076298428843094048289890276348988842954620111377901768808629804203151988891576843314620347138041429874021960469239421797808243007846493305468502534834496280694807962220903791832275312086391440931995219817488073897605054281577581913959203348893843684076066123622496726541348428840967070843966709997986531893913068676887564497608219404122860198782518153751911977113224563675605501401180482361803535526439104807930424884144933539274790248197106232809599251698260738885734099964683685975664460742934227776406283869717386039299620561512801061780501379691496876526681235197461794105088705610394355250891718911105007953522916058189211117912870087044017955884214901638268004912533857641781600328732503986327324763740036598536653503800474628035373656486755923579465167993274649792424861093934019563457718928758515771016015239538445552809197426553067673752219271485068544511455514538440205680931420
627023430073514083401655170792269709367605190165412888594249727337628869151682626548475073399424809941160232191423196284746924482850938142747194880447479700590700300550733843186906562976310405243483421046309166051529159815384546540602857521328422512713785680117431232346250156295776391937791813156759607548751945971152887483548063822310260133392486629667707579525198152318778293986131141619759320203175833030739600939251681967753547448682134165252119620294815513380037959078815138992832438398933329864784773108127961586697869715069735289592079308553540436306748756007391757979159121986157773757464819849152372278416048332421806829017367617511712428761657117616177638425795131734615526812009235927798169978891974445278824916235676115728693670338796912149104513590119758612902768777509117919007186305785958269265042587536924491214323608861156543576455080775661595191809246907705023594912906047012685665165980948157910344865075736291389109775279330829043537717672252761486075124556938182898846228879491488684126018380830850539198268606463413524377715452523082275080355079496761951258851709916988309780137598861149101719969893142072167053828980042335983074345339199827274324556148449629645999697776141700612834746923627977052085787672842280047454095078152608517820036579953155396438390365119401073807169381615076091681498031374259759829039717975926223760674060881511846014458004779359598744342700949251785015597854811239622795375885225007756038016906611423146653766575670537234104515508656665399195776644867147062947926177368324045390726154264054716450089451510508859986873561764694483082634292717319237172011868058321118354796090406022907107019636442465153939497679714900178835676862718722287507574469360184433356711376112521956491271402583881741005595151290445153567268581596874712917036418758656892244267538360332584220275685736496113902237549347455246982254292581913603212650524133849289678014897931192416758415263583309755049261966258683545
268325104108907270177059883909687291459396279904143456106883364261324550528100937427976543948812944641695677152558699489218994833961887850188709997302784689651874731428755045813267151044783070510933593751018233753443698945884685005850070156368178876145631784506525787595819520348020940141060956001877801174735219363765168846025197541774456241836102261003871748751847708068349103636901580393313345596727710672510387228047097273381522012368935451985624759890237554892978342670262877525910642176176088840429465927063740228750917964354243840639814305427287496294488649547577139866042252824328486692291617609173818291788709670269557638659738250947158933678856871979647641376375577208995117728822094362205908288857644068614560295920345841273204237445467830180543457629641733621655104199862098153171645181233512822959290530690621349371523656056220867175833673157468015017840612508317756707117570458983982770352967005873503762850738592970584607882013169784973782845804455519575871250260883341606700115975019949809846927766291176274217184205868749506767100282047507848075363987303277035344380872524869729697086113338490836451637215526228016946223246688646521923781990741156438318989442287379136177415848588629091961734159376902180122498281983007605975117435215867904727326147286983336423126023271633618935454724700502215849791754722123783745498669587374247003576029400666764706462367162563019255453948681642465258154897209750928671070108158229955825736221256843926985109890045772993942346897535507045785664621264613978793317781329758839829357259341928951770282998486269486837918729066415408387923555826903781549705851800585318402194839716712135231977442460531686872537163756197194910594612938571616179041755446960949492550435367979164096342914269986987181893266472683926386199584772503390570071471243316831979694890268753032116640213509353781294062833762487209358665237082690801068641811193664553927870293690644873440439743999306615784852571339789190
104920315145194109379305009119028968127540251968822013424074651451903494022782831753783008490447575626964081107950650062701182399795173089702481122754758149559175741700069144334366629908050606853275046228434662611479927410917028482485212625420954968630467746476029021841345592810854762864820873265728889569938295749612376696858552615169449227622394334115553318904724085835905682113712094046420046591879351966955656068098125644131150576411430493947680860514108052406071320747297492870429091284656365885030208121024368086079568925470192393051853855840410594593019245510485567310846039087600003991592312945463223739607998764838868116630490604190404420235968553552181161125374590411718168268107588484388578337618478881008385024210929854261162519987514440711645747497035845078725413742152173638924245364312752504469763008289772961653922504595031565945267041444020138054252682527122579749381551159055749529869742766209282599147934509784436710618418866395939085168174111631975442487123623098940987382492194326102512128293955796449364430392697975209037455938522801432534249480429171213165841257496311386425568363748310862860772623961936496920213836142667021755777210225953386086158108217696489054068015184122726095913264998901997299530474480048593706210546497235518820820017673450379936080111536341914091888078283710353845689263800669691820730537636271600413568210329477755476564573753852995799137063615956759086573029682470943957425490233067249888001099625880036334681452152838109566923350329215724447580226673446029539026251813488245416405007992550074082043134819965437940043358655601027318582369085083471756025812521246745023226319305125240437251714278811366717280779261356185844233812040012339164784325804975254678896099846489731066919358969566547108340806444293903686058280920253001744355129009365388054995841576836904385080872320990571533167524481735145318707836945654857856683409088318380355088660648788189043346150588571118587486085127417040
37518191189359728128541100595224609671730314084179447243146034799774580892047468836409374812839221560199553844061881607334696253635657610406869837781755150355362902902772130580881625402219889643071931979313784243918593579793299103985868122110616554538280619298150641273734536755629251023063343594487992130913261800999202814008854415340062836195588849079870990142865763911190788941624916610754215588662609299056035181237393512110024929842459422415057945913195185270601306012037679833245341703776194404576659743567021228520503987834381036642607241610865489695591082141923612583587299366990981627968882195863251743718751817460525834753479732477455376303833264176068159021468614154820905260286151662297315864091477766673918438546723968028169377736428071187255085882995219203163259297336007087658450637224131071967179554417034393034285506262741768797984987625632386960412295601625569747888754802171144323081878090445570676710711581650598449859327209815653497781857537914997838866255300448023993584144711453509229399533338619296636833933523299329123268322795930751273016531866025875898178497373793175485336096361168203707918507608823699105957154841336361204437256711140428515943092699243777037861711722139365902340624068226631759384751503947093266870221827989411256419426134154092254581107375183652064434201688944282670762299086201846647608010326793804784036874287943158449386393125844772622803337855864754428760219506657014781588024901972424539557766533064166131466733407509901172741402880144235675658585235367510587202907476172380230403190317280459484118630340144185026547813435235597391791346374011854488816521896022298136729693513983376085897189593879723561339599594417026136109102800507796863639090477608106680942051790377130863881070449950076421053659909743079521143660329785319792908067468348969865198149944858877413456775202970717907363549783430612415105435615730331096413083045344974494838203317308501099568293190686221563341486723488485
12275269135019395802012171300102094761639273536866756458130550326700225340584995586620206104048806827302950373450930756478753611889187072358356112329251916979772308521674544884455640323066803284899370287134014397727810325501815676407594317044187378862854058422942128058826355481108079421683915165745825790051998996008082086535404788850369741102463010822006590604573809780418278646650334732153367050629582756048084022629032556965183003966640961274280053762632323179759198185214559369812830125086295838887690711261489538394562146792367393972655329007520468552546720638364075041451085760609601832434112148845703840614679056651269073363078191826079372492508292480565462285582664536695484770904348507320627529240864615636378021702236401168064452830883310447072741821550869244379785306417482361100316897198541321907265696447492024672592226494535904081890409785819203362921794875729012872419450678160304066779621331503299406824174222559768332861663109887630580041656349986844290036075096596623396995724153960361173959258760642405388162897205853827238153015440789001177498470747999788983034694744985649752092851041814916487187879911726847747792685402057253895509397154614178859363167616607311002954493417354159196590182411035485589629445029100034670402505661427717155375129743087476386598658345222271705397218344876376340148630815039236145561009856734718839731565780669132999356149487664206527512176355999070016260009778267201130959219080092038792096409634429758316064106131961952059128393465203706337561730888555013103565471654698719652150671024445608044573888092367908409153492586056069766722785465581065913666867674929900703838973839801264484855575054339064237923760994134291920636761248768381261767009729531564985075131906940467644198331705850830064478056074105608178055650774772699039210293216905958800461588376995152827591109019960983670616816856870241022374428449822536816637395477832342275153390645815563108329741476079225940477621552114575
3675477631586473421444920005744308672958850260113829369235423700789018726492237818015975286755584639069268529514534060332495907030966889067475279955456136426567826602176932244558718167834825943493784805617751598969569695223207488650605119129561413280245369889479144974226417076661951335040867854068126806850145839910782284402944208942055940485864308074346637439130583364754270503792525846796443812994310510912999692886068597715795634972225189182378866696081399796602088144255549196155043210541703338053549210337485353337612445885049226900358077532109411455996499036907546368389775324069869019204461338910483446009103255910785699105443239099567997396211676466633530701479194160048503873910386193862106669170602317592577146019683205221725644563077686962552244449828107541999103641356964629293897988883315012122645208198203004911493908928510524221852783152816365072480606447433183781574381155288908089664530252797248025077166613818507508583762995636211771650399766085989074864610143561453652819650217667993685105994374987645652046988543968907542253669039321351025364561725005165861481166057333175793452484192833084204042322556750346082604537918115151692473775279189353069148904463621754215836579315001526795710348680274675115368896840857498587795036823045174569573795363840544992220401372593802045654202667428497337711414116605883947436615308843272015703496474783115867844001726893975454901630966289807497599744457275510419906913259854586618247162054430864287961308769484940820519932950575323010012440152206140212445273900654169378687435733091767179205640136896899222129498543890303145304207930693762817614986056051401945334881265578055156153382771494785023482380241276080202630954011862219872606399422883686993801608703441264514797009974161953738970766632497296004705825534037840738744846138457140562844971665471839470116120764509753000665666036496732375422057874098760377200104502958605775185678696824406063488369185846532362088553496787460
1007030112461823292288975480328536232367779879322581549496899336276190560057473428647629171052803489788679275479123341280913381627938650158702577512616000583081741398183098105998761488741111067210109655035886009887785140421703924519645765624707959491052783666548831595777470726327431435087511834729319119097270203303550406625987590714601455625877641562362505017683999338008556122144703367613160333197076048577096184734147805430218625821993003185516838815611067777556738975340117007363709227498420371599765476725508644119851456988985527258153046151462906657971065027585459564817166625623803534240969170034412703223356111533421420444682265682568495568398062503888980574398378987510511823120234264740889398047507631324708020781369248986234077539605549599877255521952374630175830641844530371171874669501492922146203299935841862389025201040661920231438629346485820748966434811499557235302102691954180428998485624540469040488541036696570621471330266274829083507054283105385554139621586275859497031512351459211477023388571303790565328937663115166472124246265852047933873623263007657618137415146460224256355288781564628184507697778138792073013464218999619127489797215731135588822760299344954051778735169036682316125710846691496230468027252341831748240273492944827127650872148350823454329017454522457170778652713371739721490558282737099590892958696312033601856737439764755588724517498854931808311566893146132807789942563364129872312706802800825902735006139633217540738125859986146995954641234767341232392969650338802179122691515314267815216903466590252821965685340185318142137801423459932119360063347573188883454164043231257536733810303611746076538327989719262882706332087773516443961089533555926184651790421665432794791359111048049909981255295440006279884677270914811913329689901065588803247747317453851061084093453191600410224878296726361897843179849342742594908151007961959556056139927964415080063693719541362249709157603461564771210420431380565
252367441826058093169364437667347861377371319176536688936327434364700188599065523671410749011069850376504885185458716958742734222191956206740092016165041677364286912476276432289666033533829437813695861764042042164356567165152873485948828584969072631704920450534122051397563723106461735509327365570042607219735064674817871509638985798439945655417277778751026861872607584040343369089849964080428690958271270928175709248782887569712985272758035345200214744272588752665914080796796633180518295003590834790202033235315853782845525150306701468753395836838005655105422582587470129786069300533639849462420379112459915419450906140206207720817982518298496999590989056445788635719941797439285148291844399700171767667454464174760394929399990949050972715331650814781763841480163956167550551052631188115342604556992577259192301322586833036543810513801552165807841904603135518264790167791339450649959052769602116887932965145224737082119524056717194231493329182024723182185563343223152285111671449498516337947056820107655955204370178139128693235834910699210537109114835445908112734934553667625284508474928201253486647086185243711026357678825851654835587573032763587133300326350729388889672793335537691530911928433362797287158521582719257273834672456463803410999455998125779806767991369710056802050284208379086001002219257044530724991558162777647910021188073790436178699681841958827101530751056922827619433526621984851058922864929846887772031837785862399254595460047693909547344086800493526134320432099184113924508086140877410731344222084417341497052787289352918172169592470044319570830000834027277046430316698547402523228407896519643875663965764374855660351484060516254761419058368652891519202652002424190183785194402075936471223582499000919193748574339766742467077469725144199782863534284970397955194084202571293129621695391165629579679624350043569489260020134292712891877840957536380836987520684725768266023847996700259737295115843604887505475568730020
57804570458853575009193430451192128309099687481957340563269795212296866619692851355302364775063117676279154406890063596865056500619160994640034312131139701988062082706431981356830287924898139803452716152231262569550015698036038851677542664991466180339106827467641401125449303329796784064998444770543229685920949005068125902801661851352070834122759166326265214432375591086974997362250851424253580591737750058321354525635454436768634648726038157989714704547855236224551010644573717476938395706671443706018372950607288692269330713025713285850291474103844633541379599649134464723714536648501927461377988722544924761656568330511251037507389737553053117773138034137263778981492052026709073712773705362518705042268480623576978944173653314407650329726562011572138605535813088383773747479674989911626479696010100154107517982939991417650244582119131366256619311243226464676981616714137455108510534236693280950116205684064764042713347326896355000702656964792963916605653970874906665556083428815603066949562993733817545796559662965573893707794828497348753734133468353460607454320611902369229287131688216392206330137054034847799337994256793073641255368806934173018309333014571598814236881364164271331025136466048353142281286595553654361279651756334371708617341736269246885120691655512730312582589977399641712095701877360069734352515975819411408515859125675710056003145708484149182934339139398947335832298825536590286769483730806975517060290365425753712308148834267434729828031171600348735114688808439887641148152181573758542132914826083635163201460976547747245881838442388557137985732029210025383585750050515588569985507320628118298421385567405245985888754122536550388460013288967822350098730396311188544000212111892716193010756438458414363691291192842123130751875647941054702278526266673497889738821253952644392644226014635042295545796904681339668390809168776057995109796789950186849754979590096037197401417407516467873334340727069810506302797114850
12088058119880018725473019384001714950484368728917961692577715377179863781320976380319665748303588169609131752483753842268158379306903021842219957250710835860564249319019104728911010192718528765016469813607309385414638029630170978462687175719872500824496426553444062439040275211692222018394047039340273782139033567399626986453087884524616945297793969860453958295140342023691276618425748929452577376107226951532453713751416780247237043241056127633652901386903496952259166637116106885848785421037999140661559838220234226231177021982175162282193808981672603390573183518080128640621643909438757741708430774900826784073776630819817686118528152275288955086878099787393029379145368020569629838739341606231576451730418711876873011125767458850866740944382853345132259706660095131287134823439306130623039115289616816825602311998415067261364041965201429112952971692643820030248031458592526843097909219482739599779027976001373444324195550348635885976251778458068169296444607823137556834945290257557390598933048346968550583229536738570097257236753592283363587079912804822980453560841590412859909720652994364565606450531258977500735959611385304945182232239942647570727737779148877770636061007996433136172047243860435680644748724716474134877892604171454067224724431689058527166425693943893924045795577273544381285362862860041002374878850515138871611013001732678266232949749868431928759415760644525314699814845484165033346039424853395459983120273663916232898926527283782635369913521351362974596631277160769354927274672824601366357473879493395586705171439967189350628228585983254931554947204755723267586061048784163707951474519977676384316745567205670517576645701326398506335041137443471530859360716692318541236096777109102551106827816539913851787257930505225506829769933749087063814707333741805408651164080342352314484759937283641997907075387761151336581813930418258207415280403504379159459378521184031399753952822118387157149383762924521905935278883170
2304539561870183662113644385923617722281634732653995864368575498495044028917124035908400676599877200595485132808681025268134193514095447334012640185757314217945964211657999987634969504138306406911899780205659556205710930147651130744234663254703842473986688818952064593187688774871617884784471056511162570502695983760485190423221335790376267088296852383579762459888015229217526353401028562424403864450466652827101939153661259490537817395384008735392364126025843493920268703128898250463332148377270064187464516616385031263629661995724543547517970763737125234042511891669677847610340768996451366327601723939474214495951860924051084410214501491220235050657498854143632929643484993532303777410464834906519871783546123050427822358348272125511122551754604444822352011694340744462621245661780466954772107259964202880007848561932033057765762566925938823752861518071386719880797805077847612225553190368675918441783277175787572946545145654580917925178590179337447782308577777608288763150448941832909288626755292296014459706028808344779147205985787968243508207573314249765748169517858210657902707826330953076937023235384249910307661146735748921926775356274234789569746880553048989322160852619423768595302696117797485740670086707213200138112044380207056821259062685071827752693183114359987527866458586977769933957043635203570286432705424499293959023828228677946401741119947681997220810007486143066277503400545013513122463243013764641645430828081764235859748490423527748358344260041445296312941204702756936030665001633675942797859917583799783086537076060767759056334400700243358383176800468564773674863598391280711305633419703934192116226850851954264426050454187395634769804551620897476224571392668226504489263516225098584071289372172929824784837325201488816653573133279987992038220431524979413608531366642331216997190000793643750891529439089550035706946508186524057275670399596939244520017907652542261090855671105160094771062747843424172463748813240
399794793499983013107101576919876654234190568958753815591320978432421360976895428308456544826471081625921304210391312931070668441994243401257196041246685768943304022678136224907196073902650072501331252534887616560517686311777972938818720578146432107760117505661837018600537514594423765815801342634310228985807944199415248311901430836449828370905404759929318273787607131300008301287739930424496457365119671763026265395129124305617154261405152646627634929458475678697782614308872421662063099905225576748029959911861238580675075449441589133246850648989391626008538577876304396471902020079392337154974978095408936967723489186593306856102356257308185456611559110071465147921968930497070529575373956901981051496308188769600765411296097154861935617076924708278749879684890231405063882168271309281121595839865124470298446818064365055623257369013458472013602365846351949744949726556124242573938815798149288707165354985207284000883613193485761070063102784140257059359376025956012006948788213548317622914186766814688755284170072244601684704945013894256074069975797861851014551639132646391670352648531083714340207401266341581014718000917583994238933719333985316422903379440606139357286360313092264904371924975307648770663617359682477545324730706679384381361883943654035236673008989135711456555835974156626653184808477940918900881785865615195150202096839864854888353827518507096143819962782278725728823201084309018302481851817343386455237929984160886847385031483057739983451904828213758523695053660046520310678038110588025073965853120892063064512829911696801064147199815371217940015740732779541647995314055877692732877261828178913456099721127150014961207112865680708946885449431131019473132179340121428609525885385694145474293799905070970674897865247716424341666589975519162942555038910775298038676617008698091006689480532409896066286935476991234456699286875954455506701491002211874406636960040926649182209246887645942188204448612574750701323296540
62966627862797543291937944870162382180127296834148828944049025735204560078678918285225500378882993341943141233675735766110531787404611072764081501158488007023513497905546318392531431571360975243780906974597107129265071143768699544261229851843132942873957714295985838477385969958847852561260369803307721115381718090485290196440607653269364734239433367761943450968476738542160797658493450401305040848589743788918691900594323902397917240253130209129042062440043699418692613648912885482400952959375906992649057217987937320274335049350021237021814224481082883705464979248968423546233194644152871811736046158605443464419187798762156326061437459551793581328337623654771128335423969717737608730971163381507467080551195828247451414760660574033471774921823056471046280217856132529025865105103596697555445760526816028146583053676670356403792497902096234893344320652053283756944491228811818155435944134189734163021370758529337468341924785508019030924646439384966510060809434604434536514667724053358710578433025379487516130777554642096760866956534434823113506322575274704469286831468956671083260690428393795604947066215817768503849263661974453714711461467722624453822996542750969148498988446516947595516446162079900712762067120069064029335845477096767811995591387708318661931979895765215849789804704163569926798530258134708492093401956192371918370086919930918574520264430980375773169550894622455621325223183066316853617674573361238704561049372273234020116846302908441283811764521824474387903337130522324835333950838173138871602041459803187826088817803790913473746309124991093941185946153354263677677989034104793286516820026977477797390585948465334880731346269764494057088705131757713404506711372867520159158701781281514896189415328800337725626409466162882740141351911776904748959015967645935280494830518037477025916044190055455883530715765866252660871872966866213147906571358613117926676127357152031891574249636497143047846111622029880013522788160
8977877271971881707993011728481029498930916568218651384666713439587290442835198958964851119455340108621251707761517002771923784603058254771725647988944182462019045024242431362794383641724733616046111071488234816519686728667746776591840200713754161155781435320253021578948534737892813653245665502323701047178475357313397448108454413012492784307863468971049229312939551923571211384950345337302065048878520235001986857962974964310205141644740789789410323895306453148801233637972459394030481489296988937795667196361404086305582957175880449255010651896142759699778487731450859280266375372664787522411731079405097900948099238453099227054024196525368874052254472599419587616619881607365781914654357170268378940289885456053272227865991949259414818289749436226684608121423582076341369847761457086334566401342309510324794276073687482483821998878971596364590066390588260521144073475680949642159208199838262296891776265929754252821625629905755194255955006160195264564809382192019898402181829935228606248066621384166608108506948312222400365352401971971504715717498453884841301353250832181850211585578134898227442248630481193137492643234380145231308972205154395275246208062677041148263325752711603481349416389133793998402671083302078745640359813064204990780151404866220515736617655900773426740042931809053947438487398560044345881462538964021732105871273173573360009469522140688294875589088372992202118957276332952636129870163505465761127243516612100248734675779697146949776056221380280206528059443944156179384048349331611343892817130445878866375377130676997174539829140294541288432124912467353278069117338700617186570095994570598429511503174077184955182035683367881636776335524871214927422211798043604915961396176305724570670782124069566387199261567814068498888743320608947508877876488285913417215685241584268627379809342917632672046042085690701869130348345556933654218414634923689875211762546336814533696682259940416666046876503999988828272306985
1154871199972798973661773290494626092733689335482831480090778215182016505627284222740115504261005825958664883019599339348068165864842389688247811657646205761489587753281807802579056105548186435954807514244584636008075940951038030611958374218234062627640362805712585520003421933931760330823787953054520078922946835461013311635018840429501358084800310659776107043137584149727130587577442880738999513057106619454734311629473600630385089971946126437862625777692891575905447267076186761438798277098617454229586749357095322482693464799349375891351232349500215697337213802740296301032971566957486542353418457687363372423636639485688788007065536398723575877153585692407186706997490097808131571624213926541957361091939014616912791880210666730708745968982869575618448047687157148275679492827919919844615151686494962861281310778153935489008952298293249231972536738673047489496088887981364359933076771586630299271335895111006407220967581119601179057105942537294458801505144615235019113899340437203439817669232547431523947317138940870583824132486707538925057601700443737942232680019173391858559181136281082953784191173728679849276422876846903409374860965684761671555533453650424324874044043986389433529820102169359566908886065708845097310469337127806056372890633704990190454692730249074146826158312532741490785128683310857527266145205669458218685136703214882088420917351017593932733022860471736536471019014550402348650853423501644416927684339323610484952512339297531759316498769169817742297655277572268471654126663558262806591703199398733530759500183602398413833106112924440325806231508050902643096844875817957637767119246386619535451457338700399897648461797779577403265044382224054841817222115266424248914061508993518567557744979923422033732323140870733485592631227684769120705986764785717587273492849309787021412838880958537070319610713116801550559095556905038566420217705972049658201069437695144872457297899645718699870328784126444086190093495
133470169989669106954865428114268335923337835509685858646054734906031517884101422834582622855060335575968773416217880876451633213055853414658326655487629504233467287537054676178369957360582457749776904659916821466983268910141640653735152947773482743092377115114990005956332650424871889906565124515521122060775284915568659037977150647037123884079958396721022593540356597968316437901615277578591065438548571999090642216011741426610831410812331663762414248247263019164003666714827728552733374909177664696636937175264000188590089329165261362388418507221310818923333048312441018130166136684825004643099567063382319665717826277018239068600680560798955375894229925834427747389754064187070421271357869383616678476620539616841421245174244694253234990535275004333670740514684427486717584496027554070322530285840026283747765629990716349567666590055437898024112410532309697920342710197840241775115879780395850065343420699117224108988211616745443622128246515324446196155541200859909131087475715840614039868101617078187884506308230566291563836608368812459352931053073113451334484544457604282559689076020056823605620146982664029304059909189830964964235523935032729549916162610495177383932501259487972848757314007934454701930548423689213136763142235049291500486008398530730962685831359137430528656625279975691702481401429298896097640515360653749905496432033883153188876382705716425159464146273827429206095605344791269067970929564182014805579169830805126908570146041562221295605827883792982362644374903975523248627367438991728216074101436264637274741076884688447803130071472825513832963498955596550229334698177745308677954186898038654487275585685477209557406004308286719262741179245758675478060532282159313556149364372121921770781488817458593474602559030466483509634678705262491598162007773329874515192410464056019356526577700318470538845796159499055673181130556087634101787078266974160541782519430498943059337164620719960685757126520562202191443610
13789240838452391378524664959002154802192186069946543044115050987030121863110926105487408938727420958694422252794296101363236301719986032042156514619369114424070724743031688352816158015342285125780153753086230026509070447928686086947981569328847363903981769471734592508601781915747997130616404821629990233032566167986269168294154031824841487795514846935137265180862769791117484521982661579519294870949722673016708551622337860703666502491775183378171816495357820426344871714066128235147498419444660565354181532301435394347044687911938979374341796780563245873856527447188003048274140337936501735338286227927195974755597549155383398015114661264232375544193837945307791041270075254872198072057074309895129626794493001418398622914071550288046295483978184401224530751148938982287255896471310839909736357548467323630251503596047722054871999771693774780925979090910506913119399604345903634796716071608169569272726534790690621319530003967377802114952415882386195215138469172630206538535961775086871922309359597482914628492895773248345043362619628087517986050013580456378650179913442914754304095429197406099477468420889109363699631956267201126200946085695595866442462488946647988489486101470457138083623915858970490816425760599825158434072754618820098708455448011800408668877886491222827179044649604318089411970588284113030846600596341218859923663818279849631777681869037002761256244469769149470996401625662749853550544356843893364444781895789005247485778635162641637339104520362043927985279961509214921545453732855971007173589393652128364202955492288729515991199519592797267149898856372579355414183294245751662409123154683905928026199794852215821818014980271510489848003937571498877066708226330653024193634417122087190486942013469214534219596112682042663039633490449951203921259615641638886631318480413985485506273643001509965449811428904647227514038400138770408845404256578513600428664673020765486486462795952702189287263509044837141951085
1265744824620955951245783674026871955918917532104113937880936951767085616934632104338756519796192259680498109851042650480939418310263455630291787482544904483777592227938748851425058930263253730053679650768959908310245562228067208923895900261903025044057524853599174347837141659627500240623330795932066028843292265602923140602737385665514873680087025662745102867162622377256972654274718722733690762051765039431084955131191963007816767793010897110838697566129503243230025281994261154563497600881190925268455520239252398489527831416465987995987579938502164525825041944264864662092765499070769486067839944850348385882277967044892420952035402981447106952805532021143469096255141970785560338452650783103952289090945620288871400484461159999797177138930341946407555123222322423546580218243809389819064857612211138276240760762089591867099926179058516706843172272451751162792216545289731567317311558077994516499114497003377505637131359209986452023181205563660088820081302000721964969794118536834104165800883283622990628691809163600332684645579100122378859402167032182965863506923875241356180467684336555552928477746988474210583662510159322386318297325824065744116301305302691856333596376827908983390140125926586538807161299566911018732184766536842864838419142358137695448669912235086120100976595199632607408215650058140810531560191117561786417415135950824336867906606197448088819390895675289409985442245672916642832198783743039788820004148141227970152419004769419146510973100976674241015880340790616232576920740979977487771470614336393728674854006699742447370526455819389288463092288259165123115347819723081840713085747580606433296306763986968893320364656907014269517292249748217106164032961343556160480014060120072954951225535943042219761536192839109630838174477088303355245969910499116376715068072170722773762291216591941839788296315531795016613112871740555474844216678205013278832910120435029897335125638195572068796401210540907857843720
102458591260932351815822474516069728003561678676901835946752037567915563702621811856295021822309451001002344459020443018198956115965169344857809667736430943919270464854546079348947676078823888939608984748170056543782054503033138353977664847386532856892009016116843597303021534269323464792028073086852792971290528258637738929820775781196426373840884773808642333623274552581045536552880348281014309673513797064276459290346016629113339892794147608422960791461661075714850315562125560974118953511216849839260459396489929687605145908259787448520532527974652013699228311665450761043723934654481790724627837434192924489180712433328443199229066815667785922722406471991023083566883491929263042904732091089915347585011889049606337714547747271290338152339353326993691848896798393688585386579244741760669744458957837394921266993585818403195319713690386941408653523938829537880677539861056420081259533022270463195313340654531319807224996615847399880202166451251147219231163855743273326678445838414350250773644057665974971178011796831250092764078601474310254079497012740621598668060746998383809182411988429481092674070030383372087815201087434186568061475255410483999667520725795435175942836086075068050776051341763044705414179231931153996700978177570496378505889717003312463382735106630717061202469048129203271063399878753025423393852113109705796854330271516823431964090117796311619279617594640257078268338123240788490971438448113368272735664880380357177870110255966223869279835878476764403571993125594512099880574718614894277851725590813264619495908292916495840210523848445345845670737773906314348369328575268497052815718882911896685302845660984841930502944956851209649727854070764601199778827550144594538889812819633895356220160306821587898322147685290349349158245982392515753237781584936429330873475271786478154122395877102763425193241796464229823655028515604322610934577365242063926057395830344741713219460479589706109578933868513010306120
7246276381056602647742817960611990041194863686639835876276448476402387333971332478989467379676830294227971049125322352769308734436571253301196292464975367853302137712521021504078798759285403483739970762581977619545178785980223682715160075841445289268654569427792199927126684567486057130401410473688058424816578433208157998087127210934659417585635835034381461099854532039185853051567376067312564841368485993133163823683682008731634281230402098095074574584701967262576848046192950986929135247755138383776067718620068013889706937685647547030810676585231800370255618450565482896484978066033196111557029256892118766877817259461676952925897679340215711050496210643077750306261975480660124588584850944749359997686289658127555857858127469917357582288606070473818096994602053746223327182908659218276211327625701197207885592305060429921066169741581100032205627688768709733031757119202188048541415091381279789449104260708563343483356763701852592134863445983024673100670681132534306439172489648537687428454823190768262266044437239934380724854118826801579427069256061434837831478570214612198474546655944096711629922138293384144635713407908218949869587905219476164386047800616983489519252605612570194339086254509285174092208015550666394654332896587126668558265881793233576201067376203048384858918297013734095645452509377197737936383044821659938589782079027796978905956805193567327875857405269447245598886071045384184598554940095422844241023336916138075349769919094652422305723635576084782935736949762290213259184675478769223130476208355190164933390182194790326101050884064294765062384214878251552308720453546042277941962730533277684352577296258128866974133663297300078934214106670390216031323119330965932828665647439928375245254182157754284998444948639762324490887810470524807810374672301704524522926222190547647557531076172082743200036808852856591948792348482921188984764725393895177037240792903108606545896109923603198579151835424113328955
442554284780244319053461632227723826816233324501055600424530906074800424552399577474182352523852658660705240070574723035637924939896409849091459939577873710190224220659527301979702862383326327606789462888288529573599428281655870959406856522109244702337428122899139472759031456728144173025963471183937577782478473178428647243462020646772054005238862685080266999398821598534557156133881429144556308441884873228232004395726935288859954457804090660540452682623232972826034301155393758093968382069448504935438720093998610835127784213305516545624446778165275731564796162317814825128542182444159612167714550970835383562305059179494383749261604007893048046058777210191255338150345756922758006827527408247011964725554614849757675189873466114510920831576876786854095003650618314011941734830590714082664093207260353625306916099864199395580800955101028094803000591740491162243001488969002035002598202180496659629551145715791585145791393055538999358954811754719975693497329991825265483916547817518609375357065025499914472632277620348346163335057726612177704442085945412565108409337200426562092598487937623947875713188848441647468154094580100302337719658979075713433856881873254066287219672027944468434471548133843839510034547299529629645683141882456050118481823919654410027175698407758127614845668353247947238145036800675600334715707868159077036098747547787515788954953080107652708222195193647920039844399193273812949518607018806728145104948873428920763945747117551801962571731881971607291296412615374869082345280200515207438331110243136997584717851381870933747181794755429755538199817079638468730550781373069711706707973878457948541013833478173159555199890772212377037459707720218288112095084821764465036042099592630202735820747124571026320609699028746114619311156269437740740509562330279763828654843167442202305688244431913088051309321847250698874297110452549016985650927875915689995924701533265114458538291059080281072857673521107600655
22991338181772618238369963863139931375901033306379928597010666452225547268760015554843749625027778878092553627274215130944459562314914083561820677887044900934959257763304074294507845671029792194286760027641473879628756395837750830118240128456176923602044354933927905096982150274633664211208312395905649498620122606616616131793972999209326881917445966308118858169196126657506680248333868783003573471640299418519501507068954222026053211934477318308319599890789158160957603118884266167036274099413391980626155859425180880339864311386261901321511679187278346116086405237815882301420156771415193646310686598079885903566875470535072120500166071876134966058084097680219410958225713700062268551049157883549898979448614100649290543031303839518768350481095967101586638945146758634101285505912096587674192424878128632935704254694645537344216250690028052368373659485219360060304116493859741897466946998292919400888832298341826833249065110870462086498073787844733642561687294280963102271247507866618218527088550848162785087154234930266694252560125936565204095632915551492380364588552138221976613176781877594883919435199669833788546354128434330278413827805991871156203651146132495072414059881258669312132097968982358207303632423397998144471231758914026811104079433211175526972883035869556328943282978394633915384950434859824327607271780349061186847527325646620103203127135727721184139985604112907249825106408227086127543658304502963811614231851411849419788674728389992119028324752398508976411824223374691866529127231942515814991712336407139063833259991765674715082153697284051761017394834060510496447228286567923222943354523039631995649613976262163473341254389380876878599136745170638456085249316317690184768574701182470732957501224382756974023755238888619191535908358955938755238804952046289293496858527457356472653085967833656601673820553837125627743858182025946694416758591245373343001253478587378209018204695133389018078605625319016560
995953485230251772808737191223715885873258498905516742869559653062227678386741321034811935133746175137005007385361430311491761760704878882049636538222628974452253882163937750829761215698272812512416380269826013990210552316301025484945008622222518947045447804472126149071524835076477524625036029836052568711892201821825833972649240084780729129426187429813178526598895290735833636797937282198360671179642680446260202481067371206390380526352622862982929908969306381849805158139678979715556375936855167213774860533091088346103074452664744965452363268709683512375608892167240244729384531933693262631409152516486757805415757896236934030383501141638558948364796590192526789734686441995898668869728952083552382859045358773971738951834702855203773574340254510540401598886500720100942274569630025830286514891679107145836424300158753587868127436105001392288784006836684932813618174436166356965308484132482016261509035387509755652732982711945771198576530235351000026661076097520573989560911254830116385327965368816644412844455382035276249104052466099746684414201089818922459478410335391148357171116740838785774285888454760090494067185505625744477687445079489114242190681882801835477385495943780743170517226089180650920409412294499182657817001476049394295507918648786379544547718073200188069298790338110327223257272800730508146174669379349925038904302861814122664293429563316269578434087622527248049008377050195912475578563877083061281620939977801694799226319139128328646083386206951285808982819086745911641575313542574443789268837030466211372698553030590054366859862583544699894175323905449259112685075524166942434991014735259281438246721545241952991852863642005346707276013791905599399066897058973874584093068539268385554457611383151988086799451401828681250242978938321353427802025882321827102101986172884191515133795131894232499404716966545928957119013597774774291039000237857581143902806883451088633556305427466390616180374768511335
34996854689464635230660543620916086773303756588260977178677017183590265739202738954495606564396517555215326530236114827805729088796535507550871838119080899220363368723612830941125057805860259161559471020560749499692911760681095654254090640946957060584763127718918352700639043727266687283066240765651902682401476063178057217749242189422291072048478276792998601838507461505097808903504873342322017608252143994692355214226128496666827805527791412215189975533638947732122244923663737047771409200310303050708281767767690265727492470239809943745315492154118979849533846272208677489479074712948256580699293196237099696976444250419897474498824654965541438608586470661222350915517522411416662826338005998511214448825699998893208302117655830882165959576536981141152575549758388109782648760345437466354310337155903549835552759952952052500331266214625918972530941759750627762667874516291541703202715361887749706669805636646338430721909391022872925716920657056822352926144314550772850725661407943299051022924306772514174536605345774620814861212398755556741008837358126332050559341489722188837956014659194447818231059087538203334016721054840868768011454056091905039033285824769879728031939438174511998019242963352840252134174022154421650775639185776812422685429277916857567416874935957117130654283588542359536864358065040407517124845709005724631672665001868153247849119071704694264690220587648675413415606343677955335916444041807636707141357158434855777665370445348501587082863358766584118614982793910525396199235882996262314421724345231603287401132382571909442317372527272821141850318773179346336658109165270649942155984614702688913831596760820189237299143153953602948723438885516632771664793373659938391443217199472160312184352239927830818802715123722862362755282627962418609594929913266541670814621982614076452072361512951023342276351788506836308664811454155397966343858421095459490027889381497956430452532634329617675152108373035190
958220332737968515675718947090028556260590823688136128108841661794810568810296433242764356002038150552316323226197947142502162228381405707902888670484299273366087812758337948924053251979831897803438433145305330397410199744766107476174929497788682234106772858325857132760098323883229794153473159126482439205802845134031791566202180208191457952040371584670158310503684151307400772830960330197617778485747726552727843833204624507788570016175442088710676981005162472774411890368083401653555614479004490502970347058177321495015564790620451711539149155585291141572737208631005612309252721061650282949627142749162353800913352297115185248456006021760482255095693180044746613886739424641013459973118693359658916340961783069012142194819017302461102406040656318184047291198643805444215999635701089352542254616395622657524213998562947178832283400681423905746269743566642237085335840009640463755459399027053913269921921211166233431667705433086719487900579692310594645135660444700249328181071684476477786829645198593154392958760198480271360905787496492387506248982680613600821168672701742189555792263466596344829109389345685909569484100428907977591102666352331917608306481050356734988173477781482547694431069895205203698088707881712778323589924148831719022775742772456162416957652410244226072276322991484123113778710604594895594999976972891246593553742939183549678583507804152864714669785790794655431368774942357943548929292512861573686108782149004596359154088815733838968166896720714340174782822146024018241074330184910404571782295356363556116610534680589933837915304246248829865958976944634111855958294073360895940493373637292538105146858861692229901551540655903775896002432721349403533869571309940166082812317232943193606318976396674291069301964098117158130098993673711117055276568050674925762276612843610519173982980986160149017954927909747876125348856819992854647315398855518556551931742795031245037754927230041785539990548810200
19176432644876520283933954612362392398449083301309611899210896328984978387809622732765813258377568347919756542720807323327846375350955071251394399732183848505972905611586935039850119900623105888384350866373949041842953315729544699325832658705790545596741200781786396933697430825105493314932053801410230415327589448014302844549843410903018428074696281467100336762409683245768401951179750170515428646900455725257780502977438543092163914517151516020914479539579770493484872759751505750341471226383128759509996387122667392482618490436643987862094608644132166856280363649507774159738674872623291243945580762061623283698345737856272094431209056583480745657612529798431135013395939878402115211738007816639904938244086476002747525884795718115031881919229905545446577256409207916298173137975102398644840619369803914799811740628292043948054077486517590607061792368998908064418220545469640909656695489985932776624329282758776630315868050619219100271780863531830003862480349839759948863180274137800436901386916328065044339103369296778832158919641765914444591949622244585127891328503878590603031214128852532916305416117715588839286128334468593483504247487373124576449310690711370919711697247597328493887317877242663892649662444306211041540045436965894073622739734302389000395799625516483178480420177915987871761981058190462742980284195643459440590449152070843085332052167159424792071011483908439598673467180296694337608242397727136725121376202530599211926573639490293331438202752113050685351614171517956307599068992679987724307773343395226512652730154726212119875125176661800433904511390365037587061576165935699720939108191957278169464430183454080500912792410446956827088797965703203705429528884904754832238100665357415947643335558063340988218591814224939175129613716994058973513495183956875371606766926445368340746879952241781824023877692026793511815753996784946698572812813932851711859022239195855888440517403157752960830934938640
249471714391126639685715853177017449695610599186860692090222309781757356811044844412185526715583716284322433499158335994725226059223882717817195647147319002185484152941751884931080653390769756512743351255179854713107485308350264058284618313938656626019392740280814336138909142758983487284468750906043246083724794683214758874574799511156521897702957828065168362778825275477484413235110893115905752637775998779407293789993120714570771836150016482137760725676228125652207556822843109980793400727880119946474039128751611374748494721652546111216049479941576723647598877836328902943505537591904849318745496009811693121409899479810855979242503234977260266660442987667546226151453334061502942012187027593226440270118663478131774258798696529484841927063098624009552155297712674473461828960213973418100527631485509065216758988391724913008344453858726844035092460111683535936996156172827878764220610524199441391992480445087433790260272141760880715821700329276359538824954477271562713883060184267004388046603368702264942380843204420610332340524459256477828941855314098414771110958415554610255651773410709708530516219323085868809232266688748762662907797261776841510249582168268158970571855194172360254196791527044975501831811500957473597703775905476796178138227306544187046553022626256972954762844080545880611826212726649133467601856539345392146555319683044877642259312565831969013413812199316961544980263315740963929861229515788265358376872227282035277658335103899804915019529492921112302953565288088063853119291325359122415977940712115943270741366493040891194684362669919056905664709686227198832277907226246914748273459542961501447672840294750310306668051624100976380508197672978448045128537472166078835600802957727541018053515555965268391078380980996363384558327529015967149150554080690875519594331108609434300456718666313567225942687784905112862322939740286025767430172278595657655534590296089211948106653533315120414606914160
1583122238274505439299247928762269490599458045879861925041390476006825217765347412627996747164588243640656433661569594771763152106699867637045068055720743357852351750920146989825059268733166015762631619190022696177228691599647112570510742799059474109867883178701753572621829347139467305365137896208854959954808249131758688481185457877889714877070251119986466226701954065597923713175393513956496662590685944379038203910833175082050553446982157898601625757521104915960553062177200540688836116589035951192029490579870199057194469693999123106842133856393305546892241977097547631916844746341127363327390108906152628607512394893208051118477843425588368882111662845211996082574031400017887800176212969633914587578714369377370414632470017679153621608858543227331153287206002337261682112306267513817140740632108171369264776276961294049985119336998812204583508719167771619637237344795186812814145148195338170787390446838677808648234388300391524780673394087675209617624244611630098831062078020783706868919685295235809756360647603517461138203120111345169967528395456172138071044215087422012454048076013083523619608437475450748117778731800737031709190969281660918137429145949529440225156256141364726842019432055444188531207781883727864243747839495498082121652190187548512726068949412757783068059751118231555247436582780840010621904373533299547484720422237632649672391936449711700277679634308658108055660526236051713136495027836863676420163890006223629254059096117063349089901182371543519562262241903612068147886931630341765246132341952143102009011638599832650439912172952231883326691108807674916435761611457623139646819946731460141328796084618710337491279887560368017841710093429747406955600292981347543815534246031725857238573978730553381736496923337552156114040484081936225221023387616484376077701335454997318921878694118304451237255703240801670548347926758394269293982093722509690939361901095819815084786869974549342596861280
110739970551121457824184074844372041445061783801388031560655848699600231152852518778041468035760534838084502318997454379948170989375247707725517580867798420584297669143385940679076352758694037188550720045277047286530172048514811573275205466988644218578142233131016051695930696017995759008053748498661449843984408184498596505096113130473554313713339913936373933924876307322653660700425039664374392836709063854092627666052898794879972060562728073293994672578801233250183276838135880083777694075551478335741373291103228281763361993225338106667815249488672571970016719585618139712790821461104987414747176032167613807890749741243497571670462959059696944943091529163957341576772930646309977976335411265707235051808217707434615872824363503303644891564894078193744641375274585309055788651280696337934934022862067793841976199649086807634977522093284354969531405269204320502686018462233039608834650188154910661034488069207564255947307245281036785922805204996387968404855128500662623622104922009586371507978789806542563683052850608606421356277342280159728737142654048667594643541372718097445793686248127155916406241990641518933484019852598519810964308396774965272080155453235156687280326288863880065711301129286777255176202348003421183515541178144711683167679651207871529087726428600371835581160210802247332514749578633100909062544810253905839503152628935690200881928540417111839689068223862982752335069774639982086159182836738372019633509058012140291833268912545120621688648977213922550196276137001155390784168189809525316106225876369195228652062855338115788906437839256159235827546484036621035323270336420369976799329725427658805039047793154774996341612135738230674000795348314355694107684116214875846319280145968951593364284214021056148563453916477153471616636858733148926121721718846765223629823173792837970425235029294023069479505545990903884105004026769812557494925411507626138159494774181410780162478775400082908695756800000000000
1743249163242913908440676407832529674214540901314351391206815354182685809239739540868355642329194956809587898153210429051506073116020152217851938618032477763380391401875088430485892058183761751145464761523360602097145736919783452591157893822388629344072293291275790212421733034614684353125368555589116688735233520778044322721605808927902337086432125396659071954681128647752492737812585561991106023225102225666820498129740446263682584652579305638220340568286441889790396754938324940524108100926977827074599591584738414024207018702156976472962289553218930881801862229269724075354125924758816182366031468759222105949425372937155142342984993045131965934113376198322881266609399796905824330909157549854763701214577689291917506777617101083813475839821737703067630243540699145352900898853699380281622308204239384345757485309809970020899539991287885251341060108482763012614942141734049108720594811223371698145280091910114985433422002724241582865771172570726941585330489817238947651651685821276430512813864575221690636402290727179009463594727490564752456463901311268094091041725543619108434119314890778416279730756801515073478675087214862218822313376934493326501069107140413872531757833974099817663988553807990658349475906283757410829752426056293599402432809411799270140137808276675943004268286372909563475116732317686459501522652632672138604369692945923836190996583018570480480495680930152641741773687885317978677923367506007857792309210414374889655452872545953962948099503802855867092401712262794269167312380349448139738620251187600917006289236662077159772686898626008224784016131882238814485532864526695342310442996928189882839884324306703595830566427987607242011289494922532902714033995447394371593200545078938741802364606412645950811803096684047983402826961410840026171007483399408199652111157747759422933997083869489354363294051464478980255141328625576818153748760938332196934156968195293485782618919890851568097893023744000000000
13358903356722134488361658755167016601182202959356442999090636902096770893195922294960368437282901919371950128132289049560337784277915440810120589273550785555223416686855483288397922630001122670790823528659005075224610980974083589896262495846324690148824115138259246452966532724355071977461970741675447410778075838981077726002158076166698202884820357303107342462830845826841797855762655292305164357465556876865304557902560093067334159279172220714694281285986553850603507925994686828000115189188619046883589815631938339102631841333251409772115018486194376784335531104351485896335177732014425031158884120328155897907492463180983783394761724427280901943672334693579623074319287444941779656772668099628797566814636411157980918662774263671979725150203867403570425166329509642434621169712290760873185424659965884987934607248317598803191389771615086735157769431630593829016514354115644564698845125262640832819257325851934741034501288317563423660309117612140742983542968896091873458006016653301733341574507452616650617741285956273637439917333552953909436609088232711809113310395219710104909036444741328338478689710446481894696179924359541944571451820118599015516866047388249827391563553944050655216812216870167765321952422151885163673332061320728511938284362064754183262051135959880118797111577478031133969821947220180091887369185720736051674403596534609813821737011499414402551136134693014629507820185001047608277444851116031076305618428566773587932242353557606949798489564698768113903186655518565691986914463905288617510113971798585445475001863503151607820743637057755884073703262602759911058825678989363494000724685515590906865885356454436562748557523979372878799274106082462712071210111845707140646960633843556974053689918259681799657268705043993702626501432743053089895702152206249017267989943297422077492744512924365562900282915247259528362184377683176920818204822627769033246388651777349164496541588514166204622661661491200000000
66418230788072250172357499402243195303592626169744894802094005826509624123016967676150753449984976775450807997990568830672132277329084128167887642261779811823194799010276907960019377525137484293495275522530152792351823168661729401345009539932844753273969376786977176022343724854789854240313420816025085573451785946861738843254221518346728236768203196641533070917531987588158920659989064049314056478628205734548237423886264104281285479220123524701290747964378991524317970418956385116273451323501484982486653152423111663860982827441110685606510936912247720900273751723670317241074321052146759471887759644951720303217214393951414638502886517543732622229451031696755165202243036789947738708467655610430502373427544560300970980962551680675911004241010676694241055727255644135292339489907907761309318544269245045292512206579592978386235482872163172273443085541979970812983212290189975540761882126443715521271535353558452929848660749282478095958556156761113885540164954946007756307488732107876588574709018711191869972980968918581388915540238421999285630332171289783779592053495508403852574862792808822518524129482648532991659695162204428813210161074946249052856154919161970860924494952356836912847705961032108938078303970988566022181349735065638319628291608644083962787557314398540145468336115215842995982200746053817104202683267394741840060462438148049043947821681418602331108067570689667208737547162826563424133733088579593008793539022294798978228189385872981408560796077684300715774581638031850152913571233867115697037646886030464988946000397476739197867549784806214351046086782488726539234060041631715430599079439655139064410136274064914323257523352415864356654013486185947439870346714044805172894049015657609765762680734606466383620077799280745043232511943467727392793171372195513274854928308572986600553103604180419019433525099036162872109942822450128690209173828041657808365929221607968498922006729515908307904239434055680000000
240913771325173070436069281887498854524417166559567940244834137538680477904390316181347485813453836376073595371112647071437118809827475552891452842723892500667355779198068904967533619399770166715675808437439203533499935994708522932549945639882375146540986917188566200408284770457172219633061962906047025186807776859723869912238028835255463245676382175731011657366666093910454657349302701614236766541420931219623966302976590460879030815785280300423474239527823840985915523324781574104680378053750044319609564916179280168050778909858562758330427448127936319986874506191966393414728441875337917981093309778404404556192322652728302720118620622895374573881181040293254542256852527268920441277116601101032623805347023797110911925450624090070637710690335856580532342592636970241090268301221872728417132315818911595080062973000914673511836906359558251113764151251796995772430148977194756366277564735589663964723180124984532427714059793980879648392383416930823502682316887353299878299597782125404539919176598471233155786167723761018928495887770727204116825975374130767245068136097828151653287149181382690799405851013246181036493658222415060681865448096327030459918428410053234295636233312739705949330013002999161414914865474927632708651112137536007599969936795114047199586958425766378309057795396724043600943468551452245574990230247105417806373051845604160134339210250357266149927641875075748491273862847799099979414094336712267615911065199083144765883749447691853815235295568799703691885336663033668066894939805118225298690586020769821655535649563821467827489688980593432731042695384354541436467160220614807132642770301001372005489422863132836513430627720935558530817142029543972121247773456437395813389588641995399474845903524488906065958362872855773580124687763354179009021016481843556010243295848696949772139752519875074129235016984089045065296652732805975417656814369967342272489486232566602744253963679087150690928403730900992000000
679691690395140647076496330543268067305230552937229376659354618064987308394640084689847124024476220666651121647645757000410134905552470070137778815985378846658520732136361904631070652384631887749599076212031153508724513548692466594917523338236025691445693451500475251954804389867364418361270899667628441202962807981715945120185484602566096852755197049688790986677844903482524563053954959562641258905277776669208769255885475822696883146260565114386531525639527182966731477879240479689508173048333882973202033695019472294187958109598733855085500268822685588345725258199333605186606094164183406589017134963161842647341461167929657256778356234510792946967754130445006105475246152720585363316462073627097831635992946674111547476685217471246336850643986175650654731368714613719362010562541283754249219915548589887342887336956488149520238911705197976505717421072106586568378255256206609029343473544222972501901800875673120294203763658263473531138354929073758955293875098218729104462318112761014326078189123623883407931958341557043323980276891719885290109415566687140073662471907260308681103910622529563921350199920729650935551470515295287579990941408061657427102111387900124400051755797495566700720944398351019633648632659696524323612861727552866937898969839358420565661009007906204520134682504061553288615787847603417899232430827300964296871785128303018167446764707095352995667499163914638566750882773848289577754394346676057243886955229125962250816695219852831719936426494250596976363779152289271952511003789499546861415983309377358381913106567817334404783089783173991213257508143417336558870403196207995019693524651517192976552254586859118462274683083798959595564942743829922778953302543839965060053502852643821535374684996550500768801633410247084641712924429392456214410222850192527149134301372610988249394779488850566510094856283954880436782485774283620484128738052677973702622981016922738847989024194481830858996067933182976000000
1552905605256260616860450757309625616912377126983452776015277887005801407614363432443006343028079045257110375403857201356737425172369987920764299427071433878120191658583242392814951757286291962781415375535995465576429036654506914041084101298160654033805243929995831610895005298606966326247389475648367566812660443643082268004986292657130280320858229143682798728724126990142305757878253802049884253162471416936360321554110835609947476545925731518858532697735980953945088694494512800703701078718680384096173291395034569463242740354580228995790929126524349147594190099744582832064299288776627379530416684070584869373336601504338756335790556951663284255703386156788044987646316920265433340461409581593944344180372408696217394505121184532232770264395236322209729993431152577803580081273574007017756770329548287685018798326528967333773584134830978427174144972123928540791575301595226684357809726536832939477328343938183598168655552568301090919296102979762192869454453882652221479112577476990476787230883545207251255714241827024781315909497055754716062862309148780689059482592844394468994757439398711217314057898476920495253919648066565258296370567719896442723196924885087284172849583987816175013077643735138352158849333679771656149817932301575872963872315595414825767668021398324907698902117523327232170390120141154799817726584948655755975318297934399300993494681173599561024003559058120330032062928019855455118255586537542014907933679606644565511958365748096691093499669468884794403731131181627509111828390796437812477360080842095775251140395450139857807519460966084578429055857162440796300192528717954430982446841492468381036160700137049456720585332599821628112626141988434197978866529121736378652663978146676751490075740329755540928383285399975673932178808622029676179522325540993053344909788214796356792727820038722374436866698576984026174681860204966059156315270814420041929504397751037986712537855836650244200245042163943111680000
2953663604561890822133808899674672563725604226985262739126685267098806846905906288137240541202257721224977936091124143551719739692602599618912439239651070767117936015278092402701462399024541118909334620796227149418726722285097399872306679020116557565440413863186600587432625540938306801644813954495555117834659695966821438315396375924180497362616426798444041373342026883269872679381905032909610990270862415748954210311657744535076336773635264273900707220609948340225351390493949135632354429503418015002121805816854577941841005500634971971729170710549053303446171338979456980407605058339986199866879914863285568225243126364027670941593274564394157904150007463528779005142504928630181861936517978746012660751655159703864737781615874101720759096941372632860814587384502143417947878156432482502934178496392155222152581348877071782971514477472422189567370871537774315641466877332018363545769869575322729153980338409071484326655504656524196742753042571568511918348962157084473547314547876216068949206198393100881624085125481428502128144926367542061987051097606106893184590615711338794445170157797818490920416329624435980212643212454801345888852945634659654838935901342090007424186925911907629819458432885365960369940330556985611359725712755645938858632943050797094089446052398617770073808341899560633802175027746763857950851977854675487375449355123485387665092319623916042977868492209574378923572201815916048437875118795020230047437997025125747345524503654157387342556847900139002473461601368154610282788366718004968705372487191769654610553517302182112244666528919469163485284620645071147445869063980877697499922402437044984357696346353764708274242070333253567647618986954565947998027970580853239962324528054294608239766002201744203180588543061765331660658676445965559628029544851804184668347911195086489912125963366070882893742131757333526698375161921046817607974632613483907119248323220746588226278065806208416887833531460301880832000
4771633934359383498819632563351063002866060072992681761154722883297619886143816376420287032801198692403349326917691301095115963399322731456651549333656026379374817353762052310788219868441629994988830460752231272309143863715641308426169051461693523429726174582676798240128626258758515864023102953052467389960713503977207991123188197832593591515421549511816352579195294846031077975926339387824643281667694592675336215103518872467401930308498953233014947518144839333865332331599141885834838690017803472209388108496364074750300042275543046777138505836871619373772942916631639981730329732497305590952740556591717994763173199851156838112664139249539993430470284796922938082306781356065465675057522570945072264089661814998553302577294988311456483471308589362823748758460649186539089855936242616038026053546492724141120218389354698295137017922079764384708468200708202282088596420776546809518181390978045413062414424899893882190927892175738914414389075292640056430213361656121123905689631351425362905711387939007999878692097903642375479205989645639875115568145030807619569338027511418350285513798093123465978752879450815209773056372075510510914626734442182871634624764625087705837845199073008189793592984055892726925617054527696373830479674360019302394220010610685910615888765252771192425820228802317420388066921897936135876444162501775396480137724769955806986903788836625966216197532851757931939668561934702866182124622901120203124871268440391952709956340929221460864387113408886238109861206602370397840216411313396929936647258841677329849376743388139299111897094414903892631131760888263019003754358503006526223081397760028051006721976940850139943259820412137724654942865069043024886196895359584732778170949226407972885330042400916578838444985112170385276176731881061828195249126210799609680521414200238161852401384531759801909479600494122376798449622256129406362622233299996995389543755935969382395737957942550885315550427763347536460800
6647232042650746643297144872709178868401140836561019840047826429163603480087059995694466982226929836817661764447200809464314452121515169515714613806194411571676845664248704076790801009029167675289515047911094984099306272883499611165550298699319133706009283503309954597811683058831383206343341297323566281014712324106509880755588630111181905593023979448785690672615833561691287284399998980000017524160683306842011702072469873068741465879109498009588578534580981064481225975063072319414867175486740207698131122832634174165446571827924255963506938937599476919141853666158769586997280774382206809081708805399204896810965110581553045396809625919080799262871467572648348325174415873633753726457868737962524208855402614621485031505437140875972466359880742708979793639324277125832400138187380741224850757723502312278638179471039658915342038824728070324079175573921519203357053366715602119173066776100491372159991332102725625943949070414522488860110554406994450003535546328362711663352869843781807032445652182613713667220471328644920121907191063649646378775839589748600820267301683608622097778794960943157356284136557775587549492958484335137823324199508406739703143050343266787627654548538631501808798404605226981529763216437604547624522353953693372202151010564303501163832230422705738941600834263976913360072691208674090325582360807128645823640465273651544846838115703518408105934174030052250614335011618098147262329348348724237916901394809329800978150435668852615829587153786105761765509700974271694784178513299440080745844013336084837384289653218768621877207483068163223715452784526073189163789003699138292374833138600286827850650368839018804575522339710387121916945312933476407752986281015385951485025709873239497190826381948182259056103829622240279520596809132387905892415306865856305045294200857625411976500810961763288921520563378634928098542698634480882372987815702570361871051482082453965920062771618603395732964820535532247260160
8079786527209271024270408345533167996373392789672184939376883534342094403742927435435630766881475513902774833417442619789888471394317143156444991123784159855362118849404552245340052599640535651118094107717903060431597869578708580601644950724875465882755592287840095938932410805472742205286394988516673271820512211244365454967328325866074410360766374267922196945076218035910418679921929831059241119717506491719739613330714432619941668002339787442753193259611524181329927001005783243213389437142635334459571618799582573165491637086018326704126801742904934744456034439166484198451992710392344551621718333414297081439810108233928424502958062923341050896885772027034107140454803571853619400637303581173573695150211044716168424801406085924053710673755940761004557704191323722191918360530662268047520849425069336985573446886175665385144188960971148294765754236937567169470607786979402186810317909599443748436947314065989028346177414347940113551450175698265752136783807123301676443020065221004916827271984754988176122454280532107807038235838296245850414807544521139899387957225761411678139480795040190971896031521089003716215550313017392816250748664290679027528442713794899474864352830422134603025446505302006561391041144125622164782507970420391992099083152968026688782314504597256198058418315146915209893043926124880702372154971217060152653002769709731738071854744968136705623504435127641809591062603829882639127132712902785462332440435259506140181631714360070320745897510772535342105556017582890985838455534024485813294932152271854991988117643229682969147675209418184977945335419534454436044273703389256296110197187207094364386397127741207158494059109922086361858690169191858751213013654043757128360491548406050585202637536238468403488641263550695596910417167350332188164359190760292123075074556986251923261024448631379892797780214531814271358178007146423256351704805741093426211922714124262068772086269384589387001056803902963363635200
8649978464182507304365171284289355441668132220960734531116275696361048740549124249814932487069556118620282777643707757790082907907131472278977926712738358577218873753606785578154446433650604968979212175317283032243176720375096702200892665600514582988709741010201761361950615945627030311321029601688585285230236437846749978984916769000542597665838948495149226014437414324839803924065319297302282748708928939998536651316051782133993793787191366129547134429923970234933220620956481781673027540851289742867502995607097537515921480371876030525301509977826141635350916262118417845988716056966019211186563581729063000603725056558520742126300501682014688756247435455266733487041425357838402844403441519140698290010491199112613011156020782522554832460895635044917652552269378027597580614522637836437276932619006403862713431375453150323545555802714760454657459125525418428428931365065127675951688817934703044503724377992679838038287338661966933015746290889615726984993338471318321822417804910516242566562944861999657192186576134326562383971673581005963031706440076257810924811594860079769595769441073702939680825295414735051228098027843234943748605031096497470350538733211662021516232541778073465933521264167734739501658268942383278861421287349166188306039484404160241023873853407354128469073372380792699202039415362175095006580119746665186213941125525590600609997230315262325564738430108773039329198995155961078175110054439990667557528495295304533562486600450175962134417986745117862160178312180909989289999890315525457686355386539777442438656597763950959684817214178472243709579300303710363965741994525960674908034765236037247005473219059837287982588485454372473931590809718210300562744436398450594637258737573859603385801462761543994394591526071365077758974658865387982609048891473664216052475013876367317225408408090404235881037202656347126186618691696288324309443025010632421006047712063563098467114351203237796623850386198100843302912
8218229041941761835224526912020913844258522918633399786685577552276424248438592992422450031345784002826492319989957994355509195390589937192657902315926256497856103527050211323114793525455290025968268672136412760806814401186671115637162210599134029672592755124374980352980126170812152500549681762257778429927803739115870925630076952716354900927904590489380320520702889084019636478031272432609046128710454282051845910603569962629247483510436398380585179974777151840475205088034880762815638513712146388654528281193595066122196815143194305924491360115935833912300721407260281364101684746766875386298384547331097241576787399156681907735380656251223050732147854737299372150569536396796272306604811523955830155562601823860181031408442216237346900037552664476391332127207370881393712553554582824628699179030203605848913585517914733865216966780807273630012238981578164423035083780390631805158029271499632189147541508709778844717079072424232865568656717510573928123233514862724166568542160665237169727371678248819733496950978976945693771925374737730902328682221563442871107517985727435377100253393400906302229554793065302057984771790731329216942022861759592939915478725748845194332866084538189609596147574263111078394918526296942075902856683880750811622581790488619388006530507383844024450575549254467748696241287749015621032960731827303284891001028066198573130465348388685989081655802592730238556973065835069210310819005681949591325063618893892868208385871372456467891895799248248967434328362802417134656450036642263854674373105738390244291424821463609949682384312878698264480673220551183811854102167542581429016921962680346434003142001466609443490330448370664454204265930104704455273315285959500965683562612019892506545062784304114653520862551915759770982915251819954246415154541947492432248260031455672727445456750423379513444728954317399159526606577215554366524516279983465182095153336101943912269416685233149125327603070022253375505664
6972430226747920568636571340972089941402689519123139707189624344864810880893177051539155341505476002619001881751687360166582189307316062108585595077447128983903813432585419731414815005252262893707408674011082395022040680641133176241026501480588479847212155831193323765426465703884209407677401805324379053364304460993019417534845817892453060147485964947775557607820088441031462724138302000167405746554136994578927334096642343714399118621429454649697421919710485614823039867202239530486625140689640912723860392670943984435661147993521802099497024665081641450792141359054574659513303034000569572884497340024223031850962388379665618440602990002944538121489886051964242962614782618317476356701169336631758813272038927112356897946056369824131166991775038064645170166024427807516633384096596640567905142190070802505363112226429301172339108483544861375279726588523469407551154410531787614782817355548247987901951947939472899179557259574734167367906122158872927033603414082756378250235125843787706471004725500730649199779501855869166115789141188370995330528437645366672159101417894247858233478681266321221014245089936597216415224199416888377926608670142933728002018110613815468213432855471366746874853087367866945684741919626721357999178038345638176682443065108395949160988198784410695829207162678679517762885024643985863967717021059380694283767529879120179499875281665055675916431445275579373375258643864734998403124728776711621542179271636911349167130018906695120177214440306839513301919830385919976537931400641340251523341965013457164148949454060938023668737732347350431165938927363419301051912155160123807260564063011679154190651545057869582472666058225575187017707376503182096557389993882177928779435670652691277236279167173045608929363056002936347611948297753273705447096922190993816463762900661760398210120772135329517987707975544212609520901302815133367302195452781876576946510028667900320673532336529564962864708845117956333512128
5309541666032920040408282671771968860487615979979976853523933052408236778033231701254054450825808653138450980864356630232579616166561133020755797644854011364260744838534659001089822035741302040048053487220874279143845948577374173302657919425978916264949604496533879003054457424276206751772010261925270928318245586313937748242614786406171825024295413432857982959230220634322110106576078288237129991967871510637491072607286643029186547871248973455932919077461024306391372908933024770072718064432726180552229758218800374930729845284315142793973636407569255593868850348152039229011721476603951651531688502307465482531214305242177865066133337862551056515481015396579905104967079896243616086663111312078390614763135764601198754515089731642807541552734842335204015567559691843966355712512303680835961074657021371987726308485498789236696508954495127775030636499573777607039919050768222989226648863021510506290335812283071690341461221972904817699578838680230115501408569094247307878038833006122572724271410226416942586608385856886753486522758159211968782632396550655784192687945485928802533825117022493325655761740372083658719372416582893188772662829633811606102294362945909164364330114378175925809903063838008681576030545211849861285622269356888981789962828899211831774909594387101758940812631755435525723989330730561814629854585840050513164126640274399653916198128533811455016064331339364702875183442970232928438378541771775786659060528427186162897238277361972839565496848611811996617884713338812403332828069581026984446691709185678724702556569191462509047540003440948661426602590856371661734746561530334255916147167105786729762567760568099203639240560685642690034050273049889865954397042399622673407211774328840124624580872875592974606480764244572290211749579280646096641581570008418474092173955310640932929406998282027372493576921553807555083098699587526967928607636065926533949135855624290958226889498067901274714434771315366135392896
3644531151594722123779655234429907393402987394529104886993656766365472746342422657724145577837298988874181981300080131982304543730578451648967397995152318100751761293750499821411251157819414195203908955920658123103081872542287001997030086401306847815266736535242018068935526656537430635633428224632350920331975843394021013827890470740499367260343485833426795212614318207285692053726235719315329408292137845582095938486385652398223008182791334984164829304650507222228179154428625383736628578659713141568743731547107938825920055429278908278393478613054767176707545926314574277070380597774727688176189689810819392857793225582918168194001429204277791973015554096311014632561989597981314679090546048093191813705484931165664178909862838790753288560883119827012751340070126417509408780356913370702514088477275002794539837627199590306260877027619248453258646329515343647418540514001281823261099689002477528898998128548043405630691241460707574913614795660664322076743632141926510380076978091588611740406401497886078906253184217798798007858174523231527271748973548734507956795606447103518760662963303593837386021379301584803326186431278065195294931853181359652864931382587396108224891024703734910127981068045880310792089751314529765938488106101665063988998157214457067216635411479662177275892808435039634662616596349374734931910028098948597441953384002781727149349628317199245472251521305770863193927606559917323582736662762355721410430150010966048955217557395744453747919624658264804810999882835165492436541811349773861570027961779191785151673964852096832359818242503077608934959173869299950923921018533728266468412522415889705619687376903169920212544253267806989618512944026026339411186359955951911559201291219477080048180411697754881982156300314156053060917807113563218350339544555201011568735607269221715547956895809500276419361455987480086699962543316092461321110320732235077279087143170366095656866493577580848628940128080755820925824
2262926168363859013520380721181927812263859819055645525817371778786163147164870160765312948419240888741004213876588008820954881031324618406638567792056513043157498668095758492735144408393858190292528454673013577833868522887368100455718066896301774705418353629101365253334913746506345559040526027506427116597407952225557519716516882766479223845290248093082687429871157513328592705161786838865257220481276815014188042292863108168263125472524464042244392676492636203367014861766015605449461388037993766222169258335660137432133306685469097813137193554370237450378697761565758922785726446992070874492130811074025793474467711618098563622566309583752597286930192981035426550448031968983955966546018167380831177030114505486648979619033719818467750060625415750571875669892232290058708398414862484107331699347214901496089220388456970025848697227666960983379651995613619410580080964789387685717015353729731333277538956749865893944295214828166114617662195271602196992565176169050360113847740225610232284817090086186497454105858168153779975137467837170029150914559465120763678077772217459385251485384302135695417038844192539890034900163011557658389198284761197139532832535281306104425041006451434952722141127414344953791498891554975499104799799883400538883382203541818829792250347871940101230990457805438985149027354162388908628618154855302337374528361339359094247119510818477697686040777979827788122070901346081883473076080955207765844498462720781040459291046104102346460191429317943464420169324251784126458609156556487732004860648370724848217041880232339892733078043845345092533438458619419362955867610898536748122630455951215297074040310898237748189747576148830010369863448616443384977633753500110699723022485113507064798678914427227176701217124206810799026727911520137719575430150276933194892472358695229702495890944719119055772179674039228305091184292436717901334121259617084568180530714582684147932704024958029372444113081672148483713028
1274713808106193869449397324095284548748174934516624376770384007577404700751795711113559929038646550019867710778737623786001329973459078978116171708804338305672329127904507440631159235459391577004259217425716618557004212999977729900071887517457785264326998965577731850406640790286337672540358845021553147833202131536995729029592142341121546687715336156039138703294240297241820428401104029820639164221197790703934046088299602661427290159676165799800452498532894517859045205885881042170391961716700907232383506891538788190674261111515737215432536670549149394361039236493592220934480967389750371489723466091329743092827632534985665811697427823369484694519292404885015058739295711585935986062634833235287511194295429405349564423382233915689128127007157215745176215258984417986708655796953007503881889878079016606078721646959824044174332760102741022449312088882382178687222341870604934145927967454612768966672047644584900577193322331678875613952077678900482929633870488784011736768586222958419412978245162834727500232120542766242367497585274653361523853090767406580360828428444914540025217938819185404485650593777751541282529500282733766619888211729247069860984144380776540205423465981840207204489052404904453024981882815267288393844007342277089537730065047249496663094768064425787565460407444881648018045699827192836069833197039723743748024760330388889907005365253434586263410469328942408355798130387297007225111708940142232861253307141834881973398576701324112769715998569380184091433103260539070040165668621814018372914989571971517366012133562814082239154454369469375389109643457625522901038072763795401432398803744828120316512468705013819694365634282260623736830184971929856577014779340353649763162779575130996898059253834176905834815047605377972833287873197294014677633114125256986302980504082709832601741988903444792236743658719475920233014669186524401102068090528841101040469094958858361508629637839241858008354865302781022147896
652999322703204240440343852405984546175116480902098899770239066072878380590396581206171152861475556746236542784064223809405241635532262837405355386568318777570488106259495270616172454803539648636447316640075453250026687201007959376918784310674939762924654248721125176652478255139730143199006217109044776232567121477050654447116016311671995846827177703668470361599491406162399279688010872684235652824523245449023078439476921447486902774731414757697513187631072174233512750648585970917789417313180228887365009117447967536783819057926928212232351489351100209969380674345033002139982732497163435774900531015000074371548495903840911797883026063540640745077990339149591839927324032986257823411816478348186050145092212595408745563304542308795015284493564833203662705236099863312132561808362636749932188031559145489980937482089696741535655519898933347227855244257392842783146097623184812410331970502046981197779248711807569569546795166845485389916370381092310682962460540511967854284482034111143230421519052382857613326762916550619542615788993894992829771137585746341521107964176219313949054288093277974560234203038470365226148950347662696354058953912940423151367259214792826242039574396389164484120807490227583593348949605618026772543500495753043424970206442983348570375190064666633716469626206828212453579243467520511755005802404656253501660759606286340120981610580648973178355858200215980980074907451824733255731516577848378321531532070793864800744926262347180599374190600678365980853948790056300062007080504107561775691340856964913251718673015870743416199102192866882190736961664512270690390727163040646590979015050459194389003991935834868693519601935953146569608195734077785050131315045197298825494981930038800239438444053637387938409360333993531026761783365168885784762432811113702808568542492049951069868948024460022755078633097815848857344265884369138015974834926335749610078160764395450273232589125601063071568656583134592737842
304801869251520373949803840413330811717347539567501932396616509142497938840294165600949652008690136615223553989836652070334000226423436577061011272134466221576520487928151289762465130838155624996484150178409871637026482619415059176425337601122458579213602585400951483353792558823310638590517575264722140149943008566186827023909066487387600847410370583520162946325427079852991674523299414407115356219776396021303071937814116935121918846431814885427277438016408485115617867579014763893738441817851400576843242983500040214520943471056490436460408343176430434238016793445903032162156694630971394990707397703372407351898100861177259312644863076797323421965651413145365867690470581709333228831800597107946299792779739059622367342235743328198394140303376135742257953249140547470745620541071130294581187005595080052585502116861205717333255163241246692748932509551602697370049990098685804580430982680871980617669949960155385550066714300368122378478328542964936338032233524946147577000429169022855145496852056465359792889944173718397915240314661476155592512786987343786286215501804610117001265164505436371797038361158375045324385266007721878825836437405995811078641953758227659392881089475681398745333848482895424044198895277872137567588066064790606160906118657458607524937784943445513958957160285105175125295115803058990558285666856406067883744554346721270593696535209746600799889592113859169931881685846967918575756744265208743484747328055500933539277215470070240928102919660803127885301563772718874777030834602212794175339331992993747364385598865522019965087821542964257937310545702054554050245037050236760700409082740320326080480901541303802555320075800486123018365785367600400672338771604627241485446975259089486288795555895681008761517785129375285766649454982225831808824173988175575416950227856973913741825001769709697524993921098323447229563738620888453105355344115306112737647604969287935577599169414478174745405229037335417218321
129837111435538299689606499409990889374094170876275212959426795293305677435565160862262417419357969850337825167656021508467290727393016835753482032033528101025434874856549549547961310625490019392924236815563407676301398923896611855885849696814723807716921269257146950821574027868365713918667191410773756612915394253734369621251330691701995999701950062656660610129254366905914280406313291092173061981140663240051415535998806006044638474107016289504120772099718437641368046968968760936192359727671953183475005110404873556378709863754145691735607598156627023524586245818137454585696897120614686081408903579199924237823200511671871528742704964379516045824465810810331416243584776018475136177837661496491517573274184298961237117952319731373319726330272588492079417034315925995554310500426613852361624472449804232398232373474837124472663701292316495799671389918029395924769785990293600582353198612437941534082748119889265863491304479750364287288510234635134107222503741535265561158389856246292188074555191746575909666729577363995551121291307965149180802064378168831251151332380133621337859114881578601253650403884689010033624140371901628503001344577090810146001783475824401398935127864953749163121049429782625975925540484908600656220531907505387453469591661587380398583653933992368182094082395397646843577381665371342972824966246317394001907313261338275138318704367165776130466686394731831423060143955341169743832197861958658806733381714471002088535335135338128920174757912303247739432856272321757483674214983466333505675878339588602111645360497208887402397020196456114890244147440316128380041229023391512237911944317414777960724375494375048510909342661468190737055679897193294760901963791934285204060689646556056285503936217676776601874176250116687206170724209133512233786345736333067864415059374626560760076081073540024684364495168199070886762562226490181490545412365080944697067844694057586717665349181501740396642574613356900779437
50532190520609282533010660177805452641234593732699312529517320755452556329945863238653748609051861883242781039139086942040975155980289909235914386084694139576128914527206310865494306687807157139023725896879791406947050065755790870420257172539530487156539594694867259916161785573839612231361461286659050895793260197653542630957052219918356124335138184531020696686477342315626155584140134029788612532137594258339700687420171107284565579059359821777029570147480579840925465394162111258419123886429076360984747137702203699731753878080302488324976787361685616580598851895080924026101359219682986949199169365829402111194245711595500610619158264318554508996927979884857028806758091699737938312667262703517303538515854326029177338084550297439516861520325471357149413528811857112635107417705049378643599203823726285908579634368533715769879967107946692717459437152732782624959666745551174850798995980943130922098703090366386538843595845643156521561099131812227267690108561457189554749978464905086659328082028018818215454426449310764445679446070027647718037705807186540199968393810904335323049161949276001245965990950875629050051388047222774229897662623220547319662749756356111298649694771100727411640550866741021248318149984223306850949547633109287680287085619357986856606827070643891335206630243929327732044795703251842541202245564256136515682180989605517585791773044846058147102355927305624229166483499740267052773871721718315364357035983900303001738602614543137079906384122606026523461284361179660928810685271264844808178129062612257433216281619888717628677285051991832558444345237960359447175162847607492688282596847931342692994692179894999927559015296185986708605306981675936600190747638267729062945580770146079490649600409150803930297700794802860201651842516994930832955416393864895042783443741704367317145780659315912103741829206724263191877442827938431371355226932891527379625049920201996807149183316437575842393347957212970822879
17984110617777038868079652915396140273437623362984460926833025212955718043480098471744715149922802835296768819215799532971561819915843606009458126995023095268592176134402065131083728249128080373973714244041947862530449288433750285408179998650183387587878071592704807852674407941085713863048502107935253573050349367687643033088598185118257024522092124186202602407959214987346194764667577290792506796458950313582585736855408650271268269492759524370484007819362601642575132944722835905953052162553463887101952270851358830544704170962353583333099119971657779857432503785801051582135262543173837874578221363966320276243053058292237721597889510125665255489270818511048889751781237253444778252287463215147068429787163565285813143333603304057011419860648683039594591029555592164813006546160647468522387423662304614123741877044795263556890062094112392159837026326081075001530791843748199284831147807974133717511964229811363213755087076226945121038215002933730347013025004710462928720880207221073392460238156961658832800725676048392416352462072675413122032337527390055194317326402760373047608843564649768523821402659410160385440114279858305776419370307926587859225958120937406448614514970434121005804223971151580761744344048258401951336376539954703038051342883561398014812381091723563906280553804329145098487916980540533523645233368868751757509844284004764121323040673601039826169371313500658856781440093760181641929096947038093421135388792615546689371991931938782075147650530151392161948438997820950883966964566168695850949168924513012673280202736898809713991962402368836057787837663956833344211749959901116803908979974162793451867096287120666663506282258108308291303850334248605743243389702251544400688848492560884959209622349973147958227910038149337435595741802805517915661010857043974114085176559022430634300504841895269544424449246335997042029804964823995562788785472101770194344386387370360752682288813102602567283130426130509972618
5855775162339027915127470651767905936896599254148428714007614754966975828999960966258567085393826233075688717646938059873240227000344545823266518212694930906936040671300702150917117149958663446869271992722823362844958409123477352870439716300268768414708591162366299014965096247939437582810066102928674950583481161732907174515510213246999116764352153095014338333884212153545166262756916989704504176845926955360107207991839338748530445265562793528276493024505738009305283886849162848986486246172137486671514178711189473859313067802934772031765613670203834780456132235944481429778109304085217640740499988764522982891837940406154014711368085145056434031974688962017127079208324012279399684040584514884676671335111416104353593744885312973102940093656607176929254013752199750124435903332568773255657302607026766978295264919118710658878374825068010227804163726297056343896519355398151123162293068884676998012360833719825810281111772887222099526683923616272727755490177026774846248970251359486388229501047855862025430425138953604808154736207966464447490344008680291746207980839673445875082300269670578998072302117271131937369252479990997071362524687346278871912019011167899891682539922307156130348974370457694734371491454730129252988131439722715653308539938457650343535601796739513811017072207541980700938097635015451684825138897155344981042042221034372729347869585699301418540099278988254492603857723905855157237984614020098313977785995179669700655978298213344342204331513557048131895141477402086458808520450971440379745611726328067583201131142014591909206574992457438806502321620734828597690250930137774349970476690670223797269336439700992110333975370862642679176648334633181639841152197204609265050503212130309512913807109322317909853645172753767856623769788247441021659436983952280809159795475738992747756387742006291796399353244796721992031180788388585004966612025541166718869457202043602197599134275357824498257251028790321275073
1744783138905375497876200924792477937883645724657269430966611888503026552007155149197578065126047626645905285344218073719230405092553469636488722552580227308429502607844529398821655642175792172498155695148360783433571757160675487895595709809930061610471023895505387360092397794517019866625331509926545526101224237249018079615518502815966737242250802977163749267964759875340126765847949515374501798812555255407075631014783492488618438142873905118355108372199396908102432147384119887599119737305746246940574580926605402133747508424112957600331170915017653847907662586768435681450084586633029722017765585974943194638510941153769185799988514670407223414849275588343038897259277581582962847895376600426644066121887533818073312336045618796074067810311809452463780960080517439958854345331118448763594964316731840925298363382966159693104750164512728348879346689559727262147984163828319323305753682922160845718707420928194801160798833989353900641396798567991402314896169747235417647054940167086180758464340464597473845885005591982992756240487410240680423028729965231977508925542417010609980302836994880533963129976684759079292409441385661381032302310257557948185587617836952610763160801413759937494472471077599093260712810699836024203805541828638639131721171849644309536531511333114352786783431328967698920905847905258673939981920901223404679422242708866945506313615412896006669193969955171114201315593294350092563810242850024928109537290184170072480160449759126912648088176724195374948408746619161057311708787230700134574114025712123888478008947514978775231809816737856514447264115680638102290037256089344561110668515164339406532416705489678210377226283747649686017006205964040912482303441448050273891422359486871378995847958350246647580393145734315502755400630726984549517352339220392037398328527173251580279254174390679518654149463477069480289136633737709306287761266103795461639499649019011272239855931129631845808752783835999434181
475677584275514268160732469790690785312265578946434738843813626395145812997605513786607752894837743480103264452765906528998478987989031857061704256112340228451389630428453760869794037998852758965014521292412559762433622133621937308337887192689787276035135985596145079914860871194219798151207151613308633809535951557396663503338781992865474252933075264521957068092240585179475267917902590835335465154648951763210589543413589586078324569334225609135472314719097985910356108783272567186832179696696357990452158935008552508886618706043577225901609764138014921781397802563281644233820314933221109164720667441521782216950888510639237260520790367137227275095444249101780368257995068535268078782979919109149705470798394321782782251270695314021607901522812150470718255044467863683687704982596906785324522745115229873197516272940559931720631809028167871072151403011852612664771543246596788856465662933547055392339038755417493703806425234998923753698329398095621852817294048137590584634390511351619497318763172486301067031355433590243656657985396779734270742611793055880159611185805045009585274513441057644666721710625627202936710757717683141264885389824134891651294386546763094809961464550188042640291257127381942987460463691529408769695511218965628479743927624205315898870108056190941689894805572634897043684194864964721945568914918940814632474730474894333692734035721179938034343535787278412905522690453265954220562945015615955775083306546812218483585413770546973888364699980678417511415862943764662674923887884105526291347596425466324788946190947789798833991986826005674148423583802763131468538204060054736266048830603205562619396660137962128730189139320859024268610234361047372354185353552980223562385091704213630661826570308451333135154032965932802882974678695477348538786025316783840244719251911210515321485654862288721070284044211227278899449669113676389099934584802320997430928983692396024690754699238337358542853080504122862207
118608177467190737022031766578099314338277904752125044132185719460043693770501984963174893170260564421172197342538834631542167172752102564217550419400237114138313067801642858223558793210720545559769633813136812914961089020487609098792576297971403878758536233247022168834092615827373810277468267783785774689427944118943481675990972063914309097520857415287421042860072897276569208665269621991450588693650390354659125948182442984445995881273930761008902376329063134352516324065371690808059829865577267657199382570883272715670272067232252169805583782430339962811740628411183658737544258102088878584743094548951901731210652588762293145208445838888785291513334475558721154428806731110312784841260772173866015249094274751355579522380810873759238839224091229723743920997671230481748743056993576114259604185760064502122951475147464118517088655672934286876483836407015541591743567760038462501382887083248373536564666341413498365809563689905801478933849398584059353629114041069289943447339872069022637967811730666895210801702672275617081755071958740644895314291797508856432370402490957271962032838243140216129970737988819215604714887204276254097049937347233583584052550716296134646903021256925176100308360945000366081247969849979442923793640797232333656680562507698613322378579991255726197863505160231832140653414148406115526672907673555960212792593960712878966587669453192447799954731214026431255784553409197129177532614543822925746877357760493853588424484811220656205652995735469583449914942983319130265272052752823254576171822450203543895189312569997984907343275987366500460050953028014481267383402549541310246706524641981007324775846527785275967777687299731472918047196269813119721249136285955643089035766042628015242311324719050130525995610596236215154637828226853074641010871382621144924097784483014490952666686715588652265827075115134425297938996561029714091250036123974048352994580407058743125701253475502059406003466013750979734
27028588060289624446078568694077417836076812368683710951100235986227051651021275703487596420444498054571622308584243000357669880965993875004493063605914041914002795359438635854151887747969594565142980924827163283210762016473485615870303276325817013752321805374382788077891332602885511265763599653548283036232630372059218176813055736192723089508586265473199794958325346049435734806491771769244716024554656972744870078695277487194878705170823476681919448489901345098806228406446090890911836714117208249685521738690276519660218692432049961617520821274422424165356104152865014556855613013223446260475261450296070974352796157348706608809903751193273249281239102756738293863993746270413563364285033266397848758047910507248153741377951219112365053616021849772329118031925509061627232725387448900784415425900911979309312913770086185877970577449800790633615135567676730828089619166663574068109134212890233897837785701711925289731923731547363788085673569495286084667201648147949065850957906641582045652596694930075149048271568337432744902013880907114208710517612902690309711062519535795407860738585147111808252515483922336170692400674546139999283006100350486922129287985874473311424136186931232008768593804905867300324558274424256400763186560486785906269921793765155604174151300549792041296181620038506443767907503081745062060570943838618774095130824343380636867297335512214193301959222339630392799760567013005160623239395937760622328087905288975249976329872014701111572449219740952071493175295286886511784904397561206757057368726967942784055723292664622707792436997635626368331075499612310361355037498967894844872879193254293162722324772244720948533144968410713701980598181013612671656674784036621050566424432857081458452625440465674107589998104002801755230636323237573559539679671197387765888620644550687250121553217240872218888175811986841679182368448259037351766490434851793698096529585771280533926646085987173300225345320649643890
5622981780146438857806902917370279005425931333075500272307280143447165517219233076336709652450204656495452522759461485970672508845382136104103032571409102945708927984888971570875034695487348724165005828389302671254581035699928116147750849455830227032548511975977970391710971381253884620492339307814802228419810023452736488542511821290029019063023172995129129621126191799688769367626327995219545957660542002483894879050811804552624298888410562373291739966055553216904560849429402828853367009370553325927025361645575162652862652781475805479354191023362499406651416156828187555924993950711484246760373189574831389888564011354116476703033134572654700030224009411897539508347134231207530171286699348703460924742881896453058463388054921258358414894711216869992995297604218424257225488653282764286332160929553812186217924819260539876814323705006518460431952546245066893141442942367818690487865706764799364256345629092745622414684729098802790061259308466697313594978842398092148162811937595819485956899670996683553214523810574999730709794472634801415368245954803096021703820489443845178472960247444625930741188602075523970838271152204612855627140588871272000666144755295687047036351069961149173795321308630995424705403836687634029530463865668699053447540071246524963079659309809595893214534446758342144430664160923021536639673432421644197321610887210696688514899309046184695655625716634291250478348081819771658411232664262608019670019490825508706640984089238003486238616797284682884174096295321310419057643314450684652798472694875706654206808468452813655876067669237582481922541539574747418260635948146929136296851575561135301744003591671910552555073258501134737504140198937759584411291656335434157546712098247658590695341755396474788758204479457177149286583677823019886227178188487933481191317730759120768941187513740558927075838117162600789629874110931734454645416984023966013313829565703344339578783126799660327916713875269615530
1066381592404664872023142365955231556337772463875852723184382171068656698061802206149446825447827582980126388242321094260385577466062771898704173679435142293157944957210320476841008309470171224842670405230684754124325454999676928526627097363403340925981038123371371286974003118513040058132620663784350306140811332749140867387627239096984397135176517076147959873828165353413078853373513028597371281308185771602763635520399193010436417735339683459679251267597853004694970466839494379650966975990531077386148071418758154758248159776275120033808619202807148221280643655379427367167842504863974552993997976025408183069819010472965503520641437507353264058151206913513214014266399718560553166046683412893508264283466326533040845072054712599598113430220934041288487521020429571666735496576897046169772264052853371231340467850751114840242289286346055327057116242751075598817598002932214866021674605160482102044470771437601696644207805153156070413420778292599802351098498310424303462403411510119326057041440414533326485735957778312954737964052224662561640329281193780941463997238946198704695863516301105084219103218242412930971838967637544694886239850998108245559225393314819207276832022713273756046669005523861499375249776094767293752768087378201508839545669118298073796776837383676123798194240123152445745724464692808931374651426534599977729476347580857449893423371805061471432265081566386649001973070077052827370164462524771208572849853008774805651620663766401779135227844946145778340600248240152091242862210852940308762571681367971677373084928051102868645398659036113864094075168980154527086202762381897944033511158405217375803611820009425175206788082648010610474541544880593258247356561018464835472218981483764980116062443937811917043749964675232981315145855255788042118101062344786624071874692368246613920284448374687940713163200284852945350329091008422353234373544736413258409826395669264111039313499114412998564754887364661550
184015169950229562582718031516785063511776563584855789963809843794051529775258732046630607297370507530001382157295534305134110527169439151997148405797906947966402863540768986705968055110997120363157435062232670585259609628295837242059829259362916319586935573202602698334516570424567449859808559276368153217125968269202878529176119843970691644799567801045008178574002906815464158125264285277892109604547809050909781074566409472355862567734226624787422955021933826259522913150439703085716369488012241639287705540060071997339644850500382191729042264492692442422035999647842308456922479213714574521233280924229438148381528821554384341405815320381186834275195858392530965895106384129689350440848120263136056048103276327656997059779846345912717642281992326055703886622657127459577341757044054669120952151108277414882359485130991590818719573365160744719101343569369083375199673747545884090114437091012373761051868076738019500317752956514656813492842421597950133636201201362284120742553307850024344338822335060017741163419503544460079514102035740020072075676642630112165725131018113827478349422958584997965037509713265588873314212787954400783445605841893205320153188061650537322194720021014249634704436347402517973133876842939536759266662499615993079835522051755328306559865208073800936487214875139943656777898644932917218457530996331235740578461734678275302489326175243712189951116923109515620980861549279851509400285526569263625595751154579260334315804768159203357679573869764034785512941453302176384830514494812927558164351017757043533666441676821296879864195265329983852080058443292693110542303454778311960402964423880582017039797706624858121964574544110971605739075670775732334892584278569483239962440421251440266248588868143271794879317806456211649392701823403483468892936784341952027953640429361472905098819788008534260075745832185261887492401660509199339890867069763879885657823376709080380229555457560516813891426803003420
28826037938556143377725680832310042618461713514107349235068078710925233503899273084871614593882410070447409017048051563549029906434645834127691109364719902741966662853827318298861364911690687245613153459371259132638072599443887543636628525597357054001050919302090496133698202117459883037163144084947504025432042234911317204978556644193660274254221546299969100682184699692496384943336542284874191011131409547035994759313096244070164256504907921911346358924183211376074731821921237842405514560514548888608022370527352794591728402772599936720169001112978535740350969282546893775948548929601655945648022025049370679823857888712127422698113241654975851477687745127375486908113286022036322048947752406642241517844806694963214897949521315181869697834729540845415784947520985969494148513946337718425198747271195559222440655371187312766928803172032935987583043069591307285398305001484830421762052251088253854561447398288319392291911553942926836580834249342685305253569118536943265114340493627121129497434512770669135287844244988982321721643234317296819958376898519272125710174447147582722587629514745621045155034447555350233427289507291090567681695043854898302918816089789965898203140772718411189103624940360509858228429939572573284602694918415844049272561094552097726142746794831997675390974747391907834073356025101566272922697922725232610161040406220071922298290161226283143197317315343695532795855574567766452908882314057797418824091969092998243401589806721392138212910938455511129411496865306515809539650541502116604199700560090872051790311312529693995148487558948261758892064875997558602593598484132037222638861178049828028429852833004199607409241686335741086438943381672999597276848670016752973774162422121805642893229502951052149733611764454957583259146319878780886299611283843963172057599151316942028922006242070286643709358982157825930626908288066884374394090816694055972255301339565383912154167910610117579160166686652378
4087676697699682620639058448466869219083415689053173592831118954163923448193965617363815661236806698654869924836303851893400478593070456801990962585220825491756475007772768480291306665336714099816512352024923000106107298808363670401552492780276549705066214797704679749448765342965735783986542924660793081121380485258709408703410153007433747198891823545021651640050247462422688533354013565419540978495287630267060702554848876192424522128953975433234578100637140692836457729965420381824363488321651440628521886942349457805288969535891163545789145504046194351632964996751765078178175682358315864779362098748692121281811474515216513672740238409471745869620423496006243276361857151339974460533169051500284071193906749655453969355970179713257767689575964086287263852285251217582575854651343908806833325217905025078348808954079242516683910988565155827590145480136869913490155001562593275600113896017197172134938891245388788785603358306136741384840005565446754318918446635806344944578702093368657248672946891388364946127208521147255874187233414401043760028997645243808089239998380534701482861780963637214628019785716641080283603234415516368075215397243583033178692861745205687652766433390988718636342889418037750449111948162012551099970964594677279390607483875017107212989674636394868986855667181281783016318137789543044233028944799225162300901359903101570347160342556097420152500101766767710496117129739096225646961394648628945077198039102734647252378619732076980560526436011595152865288668309435600266535495510381928900448246925239997107231916596825437763721412153774779975940477456544757043565441223358559706178585539227127370266420613945376493141935400916597134684622744587745162350032472821456357833174407576140177379044436488743620521782765049394989203682660481578698897728931981638951192771813280210722058388015631041534363340112064121696331678023111538093441555469608436973999058700602149608111863106478843005940863776966
522920239691352196393148808436368120956422490830170594950602275925638304760852940042020521837729314816657411989461328971308738328215398743057442757587243342927369501173812711737198338918241514752361988082718340592955204291649520615395455009620114863672434596906957229037486109152992106942466475435608525126439418355900536736972272193684386174639915570268620864780713774493108919378676873148032381840344445260849275157925594764531524419251867304821208319239564549757286708606018821287577515037517133284923436760881474913474189068552812837718521403240566272567293593507107474591744224803966211644146507419090557182454359300371050273844338765251676280155242970180417822339301441605941756369106313405265693330393886590878551567871704386080167543977775449139728170633766045717106991544544937148119008646007750772216901141829517932025098810847077906697078529453644386242270505534924058167256736465261568077920117017183864543832877265992665628313166016389733534147179722554962486838801858575018981842375391009135053811809974994056304249174232353206496915672295248620085058017621917885081353446503004087202063355324690716448951248812409904588979630228999791338318135396921042882598930389265027467676853929904939593820977255687518123873420465683912864417592556090501232847990606387706395890095374579074498503781454796364411553923936623476858815212072955475293482026753547169783133323316348012769689898338011627106127912462998126484702565606335887617263730583263304076897656733249811522692114076258251544001305115954632718954262416486844879027432096231585484961325206266330066622583273203786835934527648908070877801554115919752802805414208079886055361391787572960099060768465776530735837556197945218655956847057993294277101016176050498368510350890826166800613964668340831815852608406862194775457708361630456047483698087942351686821002341978809544031493583677145996646081485965818633693280452126145230251389866677936178304186665182
60097465283555256704464633385015194927951855298965557382049503260764731748431334714592021648385877895455293636051107864089470349062792798936355643369464023556261484685648390692445083539407012782141843067100670467127576898652873615239114234862084539664724112703877581858900077116068584444476511986715689195080537765295020254669981213535775085523170769980735136950153632654625401858168708918416596477210568033521350120209198991723872435317422254381854837111644770828329246790003526318668639969003515617601276060637747989150267565195869769557655643724049858971504487200972023468917775680708709619309645976628333093705601200525460110824352081804988053710960031733105950169734340026595651117300818164990899419194647050298671327828037690148232179842509182856118930350114560526958679261905161092972083925084071725683722903510312282214785900864463727360396466605418205944978001566677446123478516490504198615570618921849422680227928303650455730687430972591997328760480446287213306749437472425437854469290111133207767224020688210780954291341440273474039644178689519413258385563395972637428022014592443133229528653222433401381771519365641161004409518040173510492407616071686858472901959895753256766334576772569033135027437838065567605969780187060418704936243495912662590028996556600429030224393150787225302666776681178838730575221908117990672577803678174322722855476238474473881952000695005336712545393463075140077689330187631484678361586869647476396259602797980012676210978452652922777924375732721447705365900125184855763178136592278732469192300925103606482082203865345121962983895275131204022574432372501428473095645373232248161699447557675717106493281087793622718580861326538194749908703200598357895702379084192705480821935903971194287890196364953748286126634630638152770735190855238925474154633725235769673805833939171622416659447216044345648428347870586412884422929607586691900041779321971460389483764591773877883256364853174
6173816426775989146064353108734981036513615509735323456158093370587381614340770240088586360977639281444159177349375459918687577536130861401174727187998684921151420475726177842520557934160581126441412515769508630633767979053088080598798666246573097520805497247492584214128934675904339267991982332417832513263370703375356755122020822715405772347624130681244775886218229125038097780909378697890987779920312663847732575252649779240294222742171205003676695062623259813377302698749795779480558781934311843697160185818349140414456505697971774931270597558088969394298696106090857354207637733082579945057446664746693214056939318907524206377014327468986984227455571364285190599742792520914707192036404620582179759529122229512803780478366209152378313464031723396964664413554783027340569252158937680703848000757603548770232226890861387861954672408628329603287973565015922715909475527396015864976764399051051074869254165936871535801753389475806981644398806454509387405771941880671840360333309559738830839930261112252941806279172550905174905580068850685250529796594090581346587835083504507977256947537240606395371440525443267327279139395101261570339032318613715247342469827240806032730262648811334475423237084495260131308850941236757156111563311835383776916268053461304183169175947260517908410856913580212632935487690609499739633151846967813526576467361435948995178123907834242667847585347330364389749474416762353332481279276033556903348071466147328755228244251631082111284528679788860071090636786333436575811528647436834551932348417353232033302382679305526151987194879252115112047384553591309335824030260009600444329899351687612062200266910928119724580852441642286738539148758006113178421411050602671606990707069177573261230416850794119913806840237886954617193340689051370806758795139042257346786996762940282931481470968593417049971679653717573237939581736337101324264439000524606496589635109443017036668414158400468687589072778141
563472424037971752483342696435025174253549990109930584402868814649774508504637804217922405277039154358599981108530765339549709203348053079151440778745687696149882641696199704250575330423433885445673793652608097794111583873597109179747917527858273641235646239435368128976332028022163081571888273234985323651658623535156484133920527535877509233727801335301602537661654440220191752521185360768595278184951930070113164727315664127925713657409481021151506943485934112111622936038916474448006810395481288624513270288797092875893155931066858641543747737241344838042922172875211998018108031135959835029264750773473638747775475784712538466384925351642287379660922913121840612190292153549319731306991906732408604512004165893000962546701043703249906950075760076173286516687424613328797342602438246970861725300629168707372053494804761629225493053937309714397850696128525604125317647065346180597668309355139948149011344332601877237117141656407156988770423534485326746743797537805520626772211839658217003447576067272412568495042483703145203080398961744555013119796453724965092744356868667491055365521467853984000203072762372219548616705834581649054097579909961123004893870928568340352493793667688658242128061436368104281818372181760066028238591378303579048609059121368544879121099199329378684018420996553581448284989244315452922769801220903663802410935661432898861562723178930187216623496925693695246072002484314543000880594155820379593137595292877167160294028443570911008120072244546576118437631324915452767136531105907186828508942077319526284354533778083354907987962501993784582023634821080679765596778726827375342653297297728291618225169211314210996244171576102461319509502276625735404379413713388409093027321698844269674636848115739877310276425417233501784126848882500910757629045423320963262249694788466058957326201064078253374765619385907107449884647333038476984540438520042989122730351967471022256251567870959758172169721577
45348210256130702837930313016932294940850111573205412918480329219190766974836465995969939525791556478098909916936732365999574887107520205401426251025627333790337184461428337383419317562137823409749033004765005919652507154781567342474955419518332050074316025063070044773611203598633135854345838856405611206949371781403679911677995241174832337347188416696722240187326335650775851472454895691575630690492880910011149692310377490764270990724865228038350368233064495900455369656214032812330464413739024778664712073770536262675231098065457164864639410816630057462583559124365219768977366358061531605637217342707870513320825604069890059430030573758183136585518429286478541716999873014041573894788825491767778184974542976792681643426468502842988394603155210679784367938742166241965025499075724468103046917339668121131737838144572202021598707779553531908190982876457550936826935284352934867439624040223194192764468608626691642925053061276069123805656342292360684637952657043812762129551273632507219032186167971174909295840351755147192528370805828318504808769411668359718410032886643085392033172223097434850020642820167900429936903816134393652341503549703368179296499098126798431149549472785493988390135939360283414884045291530081239146816498053814701003728169500705010239185048360403019138832449658955761403561764816700369182339889297560841438011991551911626052148936441712081714397628883838546752748641757270956423393812759428793612317320413952521320546112053128079278821828836770316536968738261330610564874862725286270424319099655651563326514707588868832279060992857366309352409201125979597715610197362179919502530754055188097343677682126195993213651839806317854040768776379456608718831151756147063400249039514390655332034555382555613668661260225715665098127315056059699359014278102224339964217511666333538127074527008396005853210518771825055503227983747906324380593282581981606023430578790471665675626777186515290242758739
3188485367709806182815198649611501747716513517369196302375828234794137071490763377475115931835667229912323365399346385085825001560091943543784325428892439802974957494864733017169759878403397428373541016401881679464708847384852664501419523716702287726549634012473220436476209009654076842067472124215810698185552595341478942795320262441704234822982456960895965275567998031265339816452732838267902691034502589845022923235037016775985468010479993203864648354207852909841722368220223972397139589412199337734531567974753047097452409207051416362700133145099041717868970316647341835590010297621735549732387444306932713507755243006103216915105599360695676722905187999727636541237482161272379373350727448556151635999204936570154254366984248256665395266723043645527744899551802261233830039761314658476538550166170456562274214286130654758629650981152044942714517149549685383020451326540392525995274360842376068118309024991330060168222910619440342611201186161377963736210949362422406763650608131657837316907636236996539399360948096970296106525878809601609610807284710128004673363008082458046590019976227525980011248802982242770235727999308659298680015451592505352303157059208471518732716931135409131906464879215331651896066209736702522378026623091853594078588865780172527246242721128528839308978729112084030116989128463694432150609240941497790411909585757738708412555737894105188049735524477848177589977758854876329967540073171555003010199304697250303931724725957594265777703433906260647091966447824878499546889455462215782313280552337845108313651658622303030299922954406746372029244364234033754293508391614585503588296766075329168881882004343761108100859440562689361687634475200003613094540590053187125018577983941334252477480992196704728174357286308040220520663675345279619507048491459801754304926206079691788102714512032824023866329573290785792177181249101876618176362650405663187746639936952750564231484804321491923938570378
193582786928459508557066085165162474689430996068058932762639436719523989168484174035224848955539587216922665339124888383070231609822287657478740308340579514119515598077583913950308108654192388941991758496294011671432500835655387725084037847800340439721796609986495786596032471157553475642596137916957584254594943039105316013978841474295996891384943508404851819244740304872728052659514204243716714411247647645619801656226280359107004327093798737863702738522847611036625883932324860357426174028704030763041455626322839128500588872281857482734288979193830602023508879497240594877681006157188073218149148554541610536169682801973900832249367519387409101597347642883127369808836739980929251495017219242803610949648738552779967713028020196256057021820809679042243082167820764307702893603985153478578154890354281071748720016666987665502093138022538354795977250051125357580141898237150155788844460100580664047967371597358220934243885418989463913036338496640970388662963352144295387305834428192345549273100350621051572415878111419418636473851765331869842352505106086535830179860955981126673743133048565178445624216926419661418559526760913147873370526799048032668404922012467829232587544297905446375128560827316990610025346931106811661095995843668759189037415328613048385149567052343660299983280007827702428096229996051466709621064645905861747439800727482293346472905549955153273061809720509959371656338774947038712370814243779111102050794436283607588008676783998553779598632955529447264244951308158557489933449760022569964366339511094985399617438376307578961413224443891734001338625896551524284529700156060802714657946682474118022407567312982329597344068010200947562592221584332889676642861305506738561788767800851435858911812333534167315559231284762550252300698189117008742641026230988986397972211447226260027588996539750744367430259436178864893546956046946039476097902421716575105847013823788510898987309385253744015833669
9996969946933917565885484616425983385627393615321867449656900258342394825143768811709839986061357118005409771694774719241036298599950391280615822208707625247237032695803983508443471463257463562103011627027825573694329269361378672434211690107642973806824134614653930260233315641424578136808105329859073093588509767245973696395237646958734274709360039727172990092392047235258493178823866785672899053923783702624323227764062459916040948729991061358673739592996118806796893817068607993175330405514204504808894562375846024298065930062068415357668230123541532714086503225010063925381593528354112637820551071691259160714571472373417875360438738197717088133873537417109149152478883209614193188167072964346802431342457265778769290768333535978841332824703448898386890284089443258696462607359081387652307449534114975645121667348559699263245102822995174503479994597108397589607059664178796142597660464283719799829650916215120357323224943436612516752998071459158906498929664338231548708954143636207658847202293995796157054022625668255900853068128719521093848667400807126982927608516099660387217793394241404943400094694536330104534416600084143102586747730203142749446235330214605115328510806630730420497759274849194829216590510249552727473325245056798058574987634159880686451040478810713482062959568893029800050616892690957157449368223258866703524744706847256614172996027743213903761846113434650649007229010670889343669491346270138448742194923234583063886505049277819920901637972227407368761450899400317293147788334313183887699273493432973680851037060644246618950007050525801786303771205302116972465263613882102790542117683861723471588416886471240115000328211464619963228308556723208179631328144274494355874155715951348486659543833495887605263970005545803713725626262688969487062338921320418289743268922043675600031050348858811500869333451029889497885147110786342598336881188276690538707817337993673269855290872570366150732593
430448153268102707780815365346782382202527555189072831850289687152211413370094334825781014661685596404812545840570946622818864758214372836218060042945364879185277636077462477208721883068902379576948455290952604154840747356721670106695940211007605734620366410022872250605850809849216503494405119506817208717444014038645307051773799685836291952128136275977969582069695785372962656381353998679426018356261493024023553353414052831304073208145007385980608448238042229300321620485179784282461320613526407704601717168534561420150345309844107745051499801707472280956576898365947321193125750817399528466108822218750526741587017532021457717475391665361276456562616002732138798850764728682076258929216555111824726122868613045034532380641963457792702654068657566094255244005379465172708556047039398607770476346379397861630159146455248730242560022310187530005152772006741647647634922448018856896750068465269559589790238840455885269479680708675461751919535908426760562023920539721956240401542913194407616643597518617525121406567835481468573499094047632279069888718784103205603456979132139286987271000652170536728239158640716399659261800961078294800803563856655823857566115590801826124682158463707253371310778464748225085563497268478049764115718366433066051377914757310329332612586701661017270396967075690721361001330473168216911944976171359777004265404574014133699097751141278529055689373232524496099789208647052457444681881923428082290584940061685049356846522201164200784653353867749972470062639788838920037767030587602923685583988827398313507781965819410483278236808565544488686427103264837849456229569398766624640605733202388428785635846983448209710311157462340791849423932999700213826789158997387136629920885671077510872848768752501125275303727999926468476950201406604588143773452802854917266103282673413804351782776403601432963568246461301921420354537298624085370691928202345973357286916526379835287707316282470598118731
15033586233190527438485547416872054237507992222385746863559246471317706138655749506327353076807306025309912555677475315647464937919325838481540112014308769767921872158803682921986457067268063263049735785095239265169497849399825146051654516492278408367831890664419530786287681637922817874060126298208047153030950361587353958959417320250293499191874654165640047570956856515073334558243632134416461023979272462174868746492950789374329813799818518452190578489784219417396359294789853084680343646341157172163058162916381163497734748151127304071192557683576859758519768816838255694070355540150364286098514202093851945183591794320224902806718917681684105545284562116103951421308214452180175969816345440401702888806039139642568530671225979667372927725773606253101771500863273395097180444511414156247596798605728382324149941593773674727545389648201640463472023007716709424975709938739456151222071404553577975947481995397007483901285725357216722762657738825860221767218558971378453512353477122663208962217800499063735115061438517033812327797688902022918047143942962475999168756320123038746399688710979276936087205345544053887372795491662767295048450294342313637517547467099187447093372906387759331022532177273734098791336672426807576793443171625380659670017566666117051457287721833488585365107058986384135829989452890569503623007847030437245122101651301857245683124289371236985026863908916158685461131081364941714853964100750045379794882240500283996495368896410883129969933640514765922030424755613582348654241934820567022997713368370672934634261319922377571808772989277652511272985905694531642430760600301519493518007184996338632638774975304268087767543184012861009915698922124519153230853551685986922049531268762610076597184869097316123651139754051891507241001710102196846058031063956704042815171417919067122300497980886916679041766689090196172019629593847081873500092624185709753488198822370756478549043442187979726802
409096069920693367686898653355798572509281189197353317718374042828997217136395542745702881532924360023158807796883367774230078136411291616816170909607288381953603743951299872071296909117234990571094917658729973273699007079466142422375503382804484050778958300390100084422624080574923142924067775616069619753854021698312766756661592021062436720748281467604341631594329799549016093423398205519235674567647443057123129102060397646814959821996454045784315419451165968022950767578038460070183765590322222376564219597708711969964593625752195945857752174912618302315893830109232994542783298241814235513629324498340463470004177432007228177428324148319850681933249350386362279634962270307890469159012748457604985159290497154921402531700143835129194207929522289936355617514140037960287648465499230717752358611273872064476503089428945147642328970068889950392083640851592293092502431018881022825792688700446729045954090167237506149189336014490336046445525102458590949329488031278929504651458629890931539337849463600245889244267523962896941871518421452949501347988751107195283086195793672712935209035034022369196496873795659962435821800927939253850198822996275202550742608785406667478273233045211609597828782422762253186612559730100714572507346771137018792762221124589720931331003521421744127509883415422783876384268145617393799882850987963571341096881160870645078309813550959076705362496782597864369640788084231552506380230023594237155265434997107486463527889300163690329754813633391921258106779162637107560715088876777003821681746377467187382130264075041573740422516529119616100827622447554033042013632959127158668245412882514564758790902305945102312780884097800639279657855785400257797433750110651485099407996865555025719441333522062690717900688701968773642291173758171963278646511282538838831874446547705531751052741061226428053346732029540024957436646811600486462848108281383801536516416622823027023117565244611537792
8136340097711578438864305530558058154721908513744493421315196546512536254929314565031461569868466999147127881349155394095878690256985018534260807081678369723848526642129933837438312083172656385376111999560346282554894754993828978621366064098754091657704673692652574724217414871139312019195094077586095484908757049573961968222673527506519203374910055257269988562927857258222160161803236760471201014897481844467969020521717147518454528796033841137546923102023643024428647351074736043493425879942808395669442443503625564224958509447273846052877810269778199948042131073134640598724304250783760374526598756937792063671476658727939976115861133648712217659353985554946932655766408377439486866579495977104043268733227264298541182602491906964282284749374705789567733838770401502136576355803086567131555335591886604286038629495451081837487045139708181957738856499538058621419061536785705324880374329138336749626913774401420724512275132088900442535331377440390514640803379014917438124181160967771177955011546963925632396914256541613601517813561215507387622884329444629751131199834582361693309266005550916003715098768908677185949708540491492522724512004734768086985418816116794460232862800049695075528917562120078274551635426477917996985147334107377662220814192978119256970929431440672843312763452519724244723971447862888322194799565573650523713169321935188450939235031114439764769149964896504042777289154734017154234168005688304085412984201719832435042201133558363611313979913080659510100097869128581016253370082669581466487881786042950793613312117558763516239295083673219358160806662546084194953169699295537777151232452598028835801447089464573382248949099421144712395337875036873365566907940784213387722899530432597938227962861837012683926465596841867589778558739774625286989862104216205919017178074119398089106545031141888888001329117105103039352011957436118114507008912638386632863542032695861321652304067258260224
105186350911099029947789561122963190112066232968010719395863039791222085611991625135822800657086771308832588634433435884406752794707121688226634290304624642692342735798791476755843018362893937913670129690718449308885317341848178144051635938849012964930812261133543940185522592493090083321072262148427784959004697545324199392965821060874199641229816681782831752885591313838450185739195523952003156534065122485455242868935067427022058145912755201885474773691155407667171638356751331455015237967786210667128527049853133021607865101757077229522170012128862614294774134641998656952124496815603410060140055554560590766385270121037767948189038903872304151200272602417972267852344466892291352858464985536184099450299631389792906836521255624021019436870089348321565684078098439805244042618179948275338425650244718014201650635952894411104067463844632998216251503060746082039470725830349714175515975882158098472749821158637753947702654469702756289798416604785590339084451647317195681756702627186574522596646567709817246588054918145518222242632941979108007519362758612937090850656683611177357914172679889648070047045781563041000267388185130404971994420450040683901798058643349205728437069155815422140007124936795245429155440059596802590077731530072686779136456045419190170021496936322664247390539654851331631177659989877805926341818442894763099147901004152369301845740534354970377856201021690737894236683386701012223122525769321947643581497156563627868089305076032759896279588096382690296384459358372527544920270453996565986510763980358433622182682067537651804888225358184375928455369906902355502806980250291954286134628149750814070873223296751730791764412855454710677730412797475418735621181266760149079062833856063823563327909377295088090482723456709498946092351968395298736610591904977830960074497103214657744924243355246230272105609642047389962468498709750500026613809799222396528253262425561782208594728935190528
663292743234843419511118430109433345412632416437136566907372947918749646849935697726640550034026918906153738559229699778857466229384707731692453841769701389927320468846813659615127974904304252185761364408567763491842289073303111262511006736743989928152655074962020947463271697745499799564813201026287029864935875555434073735165264671898683468658479389464513318091774424885002729971224229193254386883880456123106869283525247473027649060781555584918436055821831079375656113639269927794048106618524070467225001318896297588010139560561302697620339842180272015134478859139174577177205000430524411313935227279314934376207990566198488974868956718735332866172466117166702354688814331191917515205683443351011920670614803846753470751332614698251874553196115734914035914069212950856022358401374184955879476104333400903365334374120070404680217428458987533156530101232284970958519501471572538766547088771782425253462137681072719012548210777576073462917295868022117661723617715494594246234872934384455052084725266257474138035717241369207218321395742520438665735897017505417870454549249252225714146414834476783969400860883425227892004298412433493820959876899069642523189278923633125487575122584579644898117892135008492979667949789099986210928669849541598389378976593857695425847086017200921563423093958713879583275475259900686178490783806988399164339029054020449426674566623875803735419344295940508083261064690699516017451121001300677741118057279829838121785593673313373020297767351980165969439330399140554190687724346107724932355211685477760517480093118021452956520302788876935765523038151003168919525418817886688726428772090101762243515808089028230535448723302235817152939757046801828075671993559664035966870582198319755386649242070017302621306067276595636714666352784196866390572962827354806464506901395516869616118324209694024561329061053880504616091367064852380108718223819847957410431801032961532913897249447936

==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/results_10000.csv <==
n,A_bits,B_num_bits,B_den_bits,gcd_bits,scale_bits,primitive_X_bits,primitive_Y_bits,small_certified,adjacent_det_nonzero
1,37,53,18,5,14,50,49,1,1
2,77,114,39,1,39,116,114,1,1
3,118,180,64,1,64,181,180,1,1
4,159,241,85,1,85,243,241,1,1
5,199,301,104,1,104,303,301,1,1
6,240,367,128,1,128,368,367,1,1
7,281,425,146,1,146,427,425,1,1
8,322,503,184,1,184,505,503,1,1
9,363,561,200,1,200,563,561,1,1
10,404,615,213,1,213,617,615,1,1
11,445,688,245,1,245,690,688,1,1
12,486,760,276,1,276,761,760,1,1
13,527,824,300,1,300,826,824,1,1
14,568,890,325,1,325,892,890,1,1
15,609,954,347,1,347,956,954,1,1
16,650,1008,361,1,361,1010,1008,1,1
17,691,1073,384,1,384,1075,1073,1,1
18,732,1142,412,1,412,1144,1142,1,1
19,773,1211,440,1,440,1212,1211,1,1
20,814,1279,467,1,467,1281,1279,1,1
21,855,1348,495,1,495,1350,1348,1,1
22,896,1410,516,1,516,1412,1410,1,1
23,937,1478,543,1,543,1480,1478,1,1
24,978,1525,548,1,548,1526,1525,1,1
25,1019,1619,602,1,602,1621,1619,1,1
26,1061,1673,614,1,614,1674,1673,1,1
27,1102,1741,641,1,641,1742,1741,1,1
28,1143,1789,649,1,649,1791,1789,1,1
29,1184,1859,678,1,678,1861,1859,1,1
30,1225,1919,696,1,696,1920,1919,1,1
31,1266,1977,713,1,713,1979,1977,1,1
32,1307,2066,761,1,761,2067,2066,1,1
33,1348,2130,784,1,784,2132,2130,1,1
34,1389,2186,799,1,799,2187,2186,1,1
35,1430,2253,825,1,825,2255,2253,1,1
36,1471,2333,864,1,864,2335,2333,1,1
37,1512,2387,877,1,877,2388,2387,1,1
38,1553,2452,901,1,901,2454,2452,1,1
39,1594,2514,921,1,921,2515,2514,1,1
40,1636,2590,957,1,957,2592,2590,1,1
41,1677,2639,964,1,964,2640,2639,1,1
42,1718,2708,992,1,992,2709,2708,1,1
43,1759,2771,1014,1,1014,2772,2771,1,1
44,1800,2852,1055,1,1055,2854,2852,1,1
45,1841,2911,1072,1,1072,2913,2911,1,1
46,1882,2970,1091,1,1091,2972,2970,1,1
47,1923,3042,1121,1,1121,3043,3042,1,1
48,1964,3108,1146,1,1146,3110,3108,1,1
49,2005,3180,1177,1,1177,3182,3180,1,1
50,2046,3243,1199,1,1199,3244,3243,1,1
51,2087,3300,1215,6,1209,3296,3294,1,1
52,2129,3371,1244,1,1244,3372,3371,1,1
53,2170,3445,1278,1,1278,3447,3445,1,1
54,2211,3479,1271,1,1271,3481,3479,1,1
55,2252,3566,1316,1,1316,3567,3566,1,1
56,2293,3617,1326,1,1326,3618,3617,1,1
57,2334,3685,1353,1,1353,3687,3685,1,1
58,2375,3774,1401,1,1401,3776,3774,1,1
59,2416,3841,1427,1,1427,3843,3841,1,1
60,2457,3897,1441,1,1441,3898,3897,1,1
61,2498,3954,1458,1,1458,3956,3954,1,1
62,2540,4034,1496,1,1496,4035,4034,1,1
63,2581,4102,1524,1,1524,4104,4102,1,1
64,2622,4153,1534,1,1534,4155,4153,1,1
65,2663,4203,1542,1,1542,4204,4203,1,1
66,2704,4288,1587,1,1587,4290,4288,1,1
67,2745,4341,1598,1,1598,4343,4341,1,1
68,2786,4413,1629,1,1629,4415,4413,1,1
69,2827,4474,1649,1,1649,4475,4474,1,1
70,2868,4536,1670,1,1670,4538,4536,1,1
71,2909,4608,1701,1,1701,4610,4608,1,1
72,2950,4673,1724,1,1724,4674,4673,1,1
73,2992,4714,1724,1,1724,4716,4714,1,1
74,3033,4801,1771,1,1771,4803,4801,1,1
75,3074,4876,1804,1,1804,4878,4876,1,1
76,3115,4942,1829,1,1829,4943,4942,1,1
77,3156,5018,1864,1,1864,5020,5018,1,1
78,3197,5085,1891,1,1891,5087,5085,1,1
79,3238,5143,1907,1,1907,5145,5143,1,1
80,3279,5202,1925,1,1925,5204,5202,1,1
81,3320,5275,1956,1,1956,5276,5275,1,1
82,3361,5316,1956,1,1956,5317,5316,1,1
83,3403,5401,2000,1,2000,5402,5401,1,1
84,3444,5459,2018,1,2018,5461,5459,1,1
85,3485,5530,2048,1,2048,5532,5530,1,1
86,3526,5583,2059,1,2059,5585,5583,1,1
87,3567,5649,2084,1,2084,5651,5649,1,1
88,3608,5705,2099,1,2099,5706,5705,1,1
89,3649,5794,2147,1,2147,5796,5794,1,1
90,3690,5868,2180,1,2180,5870,5868,1,1
91,3731,5923,2194,1,2194,5925,5923,1,1
92,3772,5986,2215,1,2215,5987,5986,1,1
93,3814,6066,2255,1,2255,6068,6066,1,1
94,3855,6104,2252,1,2252,6106,6104,1,1
95,3896,6186,2292,1,2292,6188,6186,1,1
96,3937,6248,2313,1,2313,6250,6248,1,1
97,3978,6327,2351,1,2351,6328,6327,1,1
98,4019,6388,2371,1,2371,6389,6388,1,1
99,4060,6432,2374,1,2374,6434,6432,1,1
100,4101,6507,2408,1,2408,6509,6507,1,1
101,4142,6567,2426,1,2426,6568,6567,1,1
102,4184,6626,2445,1,2445,6628,6626,1,1
103,4225,6701,2478,1,2478,6702,6701,1,1
104,4266,6774,2510,1,2510,6775,6774,1,1
105,4307,6831,2526,1,2526,6832,6831,1,1
106,4348,6884,2538,1,2538,6886,6884,1,1
107,4389,6955,2568,1,2568,6957,6955,1,1
108,4430,7037,2610,1,2610,7039,7037,1,1
109,4471,7102,2633,1,2633,7104,7102,1,1
110,4512,7171,2661,1,2661,7172,7171,1,1
111,4553,7252,2701,1,2701,7254,7252,1,1
112,4595,7319,2727,1,2727,7321,7319,1,1
113,4636,7376,2742,1,2742,7378,7376,1,1
114,4677,7445,2770,1,2770,7447,7445,1,1
115,4718,7490,2774,1,2774,7492,7490,1,1
116,4759,7561,2804,1,2804,7563,7561,1,1
117,4800,7621,2823,6,2818,7617,7616,1,1
118,4841,7674,2835,1,2835,7676,7674,1,1
119,4882,7717,2837,1,2837,7719,7717,1,1
120,4923,7815,2894,1,2894,7817,7815,1,1
121,4965,7890,2928,1,2928,7892,7890,1,1
122,5006,7944,2940,7,2934,7939,7937,1,1
123,5047,8021,2977,1,2977,8023,8021,1,1
124,5088,8082,2997,1,2997,8084,8082,1,1
125,5129,8148,3021,1,3021,8149,8148,1,1
126,5170,8179,3012,1,3012,8181,8179,1,1
127,5211,8253,3044,1,3044,8254,8253,1,1
128,5252,8343,3093,1,3093,8344,8343,1,1
129,5293,8380,3088,1,3088,8381,8380,1,1
130,5334,8445,3113,1,3113,8447,8445,1,1
131,5376,8506,3133,1,3133,8508,8506,1,1
132,5417,8585,3170,1,3170,8586,8585,1,1
133,5458,8669,3214,1,3214,8671,8669,1,1
134,5499,8738,3241,1,3241,8739,8738,1,1
135,5540,8799,3261,1,3261,8800,8799,1,1
136,5581,8838,3259,1,3259,8839,8838,1,1
137,5622,8924,3304,1,3304,8926,8924,1,1
138,5663,9002,3341,1,3341,9004,9002,1,1
139,5704,9062,3360,1,3360,9064,9062,1,1
140,5746,9142,3399,1,3399,9144,9142,1,1
141,5787,9201,3416,1,3416,9203,9201,1,1
142,5828,9282,3457,1,3457,9284,9282,1,1
143,5869,9348,3481,1,3481,9349,9348,1,1
144,5910,9390,3483,1,3483,9392,9390,1,1
145,5951,9444,3495,1,3495,9446,9444,1,1
146,5992,9504,3514,1,3514,9505,9504,1,1
147,6033,9584,3553,1,3553,9586,9584,1,1
148,6074,9644,3572,1,3572,9646,9644,1,1
149,6116,9705,3591,1,3591,9706,9705,1,1
150,6157,9756,3601,1,3601,9757,9756,1,1
151,6198,9844,3649,1,3649,9846,9844,1,1
152,6239,9917,3680,1,3680,9919,9917,1,1
153,6280,9976,3698,1,3698,9977,9976,1,1
154,6321,10050,3731,1,3731,10051,10050,1,1
155,6362,10117,3757,1,3757,10118,10117,1,1
156,6403,10176,3774,1,3774,10177,10176,1,1
157,6444,10233,3791,1,3791,10235,10233,1,1
158,6486,10299,3816,1,3816,10301,10299,1,1
159,6527,10340,3816,1,3816,10342,10340,1,1
160,6568,10429,3864,1,3864,10431,10429,1,1
161,6609,10496,3889,1,3889,10497,10496,1,1
162,6650,10567,3920,1,3920,10569,10567,1,1
163,6691,10640,3952,1,3952,10642,10640,1,1
164,6732,10703,3973,1,3973,10705,10703,1,1
165,6773,10781,4010,1,4010,10783,10781,1,1
166,6814,10868,4056,1,4056,10870,10868,1,1
167,6855,10920,4067,1,4067,10922,10920,1,1
168,6897,10978,4084,1,4084,10980,10978,1,1
169,6938,11046,4110,1,4110,11048,11046,1,1
170,6979,11085,4108,1,4108,11087,11085,1,1
171,7020,11155,4137,1,4137,11156,11155,1,1
172,7061,11232,4174,1,4174,11234,11232,1,1
173,7102,11292,4192,1,4192,11293,11292,1,1
174,7143,11340,4199,1,4199,11342,11340,1,1
175,7184,11405,4223,1,4223,11407,11405,1,1
176,7225,11469,4245,1,4245,11470,11469,1,1
177,7267,11506,4242,1,4242,11508,11506,1,1
178,7308,11579,4274,1,4274,11581,11579,1,1
179,7349,11640,4293,1,4293,11641,11640,1,1
180,7390,11710,4323,1,4323,11712,11710,1,1
181,7431,11788,4359,1,4359,11790,11788,1,1
182,7472,11872,4402,1,4402,11874,11872,1,1
183,7513,11925,4414,1,4414,11926,11925,1,1
184,7554,11979,4427,1,4427,11981,11979,1,1
185,7595,12046,4453,1,4453,12048,12046,1,1
186,7637,12135,4501,1,4501,12137,12135,1,1
187,7678,12205,4530,1,4530,12207,12205,1,1
188,7719,12284,4568,1,4568,12286,12284,1,1
189,7760,12336,4578,1,4578,12338,12336,1,1
190,7801,12386,4587,1,4587,12387,12386,1,1
191,7842,12428,4588,1,4588,12429,12428,1,1
192,7883,12521,4640,1,4640,12522,12521,1,1
193,7924,12562,4640,1,4640,12564,12562,1,1
194,7965,12640,4676,1,4676,12641,12640,1,1
195,8007,12702,4698,1,4698,12704,12702,1,1
196,8048,12751,4705,1,4705,12752,12751,1,1
197,8089,12848,4762,1,4762,12850,12848,1,1
198,8130,12912,4785,1,4785,12914,12912,1,1
199,8171,12961,4792,1,4792,12963,12961,1,1
200,8212,13030,4820,1,4820,13032,13030,1,1
201,8253,13125,4874,1,4874,13127,13125,1,1
202,8294,13188,4896,1,4896,13190,13188,1,1
203,8335,13279,4945,1,4945,13280,13279,1,1
204,8377,13323,4948,6,4943,13319,13317,1,1
205,8418,13398,4982,1,4982,13399,13398,1,1
206,8459,13448,4992,1,4992,13450,13448,1,1
207,8500,13535,5037,1,5037,13537,13535,1,1
208,8541,13594,5055,1,5055,13595,13594,1,1
209,8582,13696,5116,1,5116,13698,13696,1,1
210,8623,13746,5125,1,5125,13748,13746,1,1
211,8664,13791,5129,1,5129,13793,13791,1,1
212,8705,13852,5149,1,5149,13854,13852,1,1
213,8747,13926,5182,1,5182,13928,13926,1,1
214,8788,13983,5197,1,5197,13984,13983,1,1
215,8829,14049,5222,1,5222,14050,14049,1,1
216,8870,14143,5275,1,5275,14145,14143,1,1
217,8911,14193,5284,1,5284,14195,14193,1,1
218,8952,14248,5298,1,5298,14250,14248,1,1
219,8993,14309,5318,1,5318,14311,14309,1,1
220,9034,14398,5366,1,5366,14400,14398,1,1
221,9075,14426,5353,1,5353,14428,14426,1,1
222,9117,14478,5363,1,5363,14480,14478,1,1
223,9158,14550,5394,1,5394,14551,14550,1,1
224,9199,14628,5431,1,5431,14630,14628,1,1
225,9240,14679,5441,1,5441,14680,14679,1,1
226,9281,14735,5456,1,5456,14736,14735,1,1
227,9322,14823,5503,1,5503,14825,14823,1,1
228,9363,14886,5525,1,5525,14888,14886,1,1
229,9404,14958,5556,1,5556,14960,14958,1,1
230,9445,14973,5529,1,5529,14974,14973,1,1
231,9487,15064,5580,1,5580,15066,15064,1,1
232,9528,15123,5598,1,5598,15125,15123,1,1
233,9569,15199,5633,1,5633,15201,15199,1,1
234,9610,15266,5659,1,5659,15268,15266,1,1
235,9651,15338,5689,1,5689,15339,15338,1,1
236,9692,15418,5728,1,5728,15420,15418,1,1
237,9733,15482,5751,1,5751,15483,15482,1,1
238,9774,15545,5772,1,5772,15546,15545,1,1
239,9815,15614,5801,1,5801,15616,15614,1,1
240,9857,15682,5827,1,5827,15683,15682,1,1
241,9898,15751,5856,1,5856,15753,15751,1,1
242,9939,15820,5883,1,5883,15822,15820,1,1
243,9980,15874,5897,1,5897,15876,15874,1,1
244,10021,15946,5927,1,5927,15948,15946,1,1
245,10062,15987,5927,1,5927,15989,15987,1,1
246,10103,16031,5930,1,5930,16032,16031,1,1
247,10144,16107,5965,1,5965,16108,16107,1,1
248,10185,16199,6016,1,6016,16201,16199,1,1
249,10227,16246,6022,1,6022,16248,16246,1,1
250,10268,16334,6068,1,6068,16336,16334,1,1
251,10309,16401,6094,1,6094,16402,16401,1,1
252,10350,16462,6114,1,6114,16463,16462,1,1
253,10391,16509,6120,1,6120,16510,16509,1,1
254,10432,16590,6160,1,6160,16591,16590,1,1
255,10473,16677,6206,1,6206,16679,16677,1,1
256,10514,16737,6224,1,6224,16738,16737,1,1
257,10555,16807,6254,1,6254,16809,16807,1,1
258,10597,16866,6271,1,6271,16867,16866,1,1
259,10638,16949,6313,1,6313,16950,16949,1,1
260,10679,17000,6323,1,6323,17002,17000,1,1
261,10720,17067,6349,1,6349,17069,17067,1,1
262,10761,17116,6357,9,6348,17109,17107,1,1
263,10802,17187,6387,1,6387,17189,17187,1,1
264,10843,17271,6430,1,6430,17273,17271,1,1
265,10884,17309,6427,1,6427,17310,17309,1,1
266,10926,17372,6449,1,6449,17374,17372,1,1
267,10967,17446,6482,1,6482,17448,17446,1,1
268,11008,17515,6509,1,6509,17516,17515,1,1
269,11049,17583,6536,1,6536,17584,17583,1,1
270,11090,17652,6564,1,6564,17654,17652,1,1
271,11131,17708,6579,1,6579,17710,17708,1,1
272,11172,17763,6593,1,6593,17765,17763,1,1
273,11213,17827,6616,1,6616,17828,17827,1,1
274,11254,17881,6629,1,6629,17883,17881,1,1
275,11296,17939,6646,6,6640,17935,17933,1,1
276,11337,18005,6670,1,6670,18006,18005,1,1
277,11378,18076,6701,1,6701,18078,18076,1,1
278,11419,18158,6742,8,6735,18153,18151,1,1
279,11460,18195,6737,1,6737,18197,18195,1,1
280,11501,18264,6765,1,6765,18266,18264,1,1
281,11542,18331,6791,1,6791,18333,18331,1,1
282,11583,18412,6831,1,6831,18414,18412,1,1
283,11624,18459,6837,1,6837,18461,18459,1,1
284,11666,18541,6877,1,6877,18543,18541,1,1
285,11707,18610,6906,1,6906,18612,18610,1,1
286,11748,18662,6917,1,6917,18664,18662,1,1
287,11789,18722,6935,1,6935,18723,18722,1,1
288,11830,18773,6945,8,6938,18767,18766,1,1
289,11871,18872,7004,1,7004,18874,18872,1,1
290,11912,18942,7032,1,7032,18944,18942,1,1
291,11953,18995,7044,1,7044,18997,18995,1,1
292,11994,19061,7069,1,7069,19063,19061,1,1
293,12036,19110,7077,1,7077,19112,19110,1,1
294,12077,19189,7115,1,7115,19191,19189,1,1
295,12118,19249,7133,1,7133,19251,19249,1,1
296,12159,19318,7161,1,7161,19319,19318,1,1
297,12200,19381,7183,1,7183,19382,19381,1,1
298,12241,19470,7231,1,7231,19472,19470,1,1
299,12282,19547,7267,1,7267,19549,19547,1,1
300,12323,19621,7300,1,7300,19623,19621,1,1
301,12364,19654,7292,1,7292,19656,19654,1,1
302,12406,19718,7314,1,7314,19719,19718,1,1
303,12447,19796,7351,1,7351,19797,19796,1,1
304,12488,19848,7362,1,7362,19849,19848,1,1
305,12529,19914,7387,1,7387,19916,19914,1,1
306,12570,19991,7423,1,7423,19993,19991,1,1
307,12611,20040,7431,1,7431,20042,20040,1,1
308,12652,20132,7482,1,7482,20134,20132,1,1
309,12693,20188,7497,1,7497,20189,20188,1,1
310,12734,20261,7529,1,7529,20263,20261,1,1
311,12776,20333,7560,1,7560,20335,20333,1,1
312,12817,20393,7578,1,7578,20395,20393,1,1
313,12858,20452,7596,1,7596,20454,20452,1,1
314,12899,20506,7609,1,7609,20508,20506,1,1
315,12940,20573,7635,1,7635,20575,20573,1,1
316,12981,20606,7627,1,7627,20608,20606,1,1
317,13022,20689,7669,1,7669,20691,20689,1,1
318,13063,20749,7688,1,7688,20750,20749,1,1
319,13105,20817,7715,1,7715,20819,20817,1,1
320,13146,20906,7763,1,7763,20908,20906,1,1
321,13187,20975,7790,1,7790,20976,20975,1,1
322,13228,21012,7787,1,7787,21014,21012,1,1
323,13269,21115,7849,1,7849,21117,21115,1,1
324,13310,21137,7829,1,7829,21138,21137,1,1
325,13351,21221,7872,1,7872,21222,21221,1,1
326,13392,21260,7870,1,7870,21261,21260,1,1
327,13433,21341,7909,1,7909,21342,21341,1,1
328,13475,21412,7940,1,7940,21414,21412,1,1
329,13516,21483,7970,1,7970,21485,21483,1,1
330,13557,21518,7964,1,7964,21520,21518,1,1
331,13598,21612,8017,1,8017,21614,21612,1,1
332,13639,21674,8037,1,8037,21676,21674,1,1
333,13680,21756,8078,1,8078,21757,21756,1,1
334,13721,21807,8088,1,8088,21809,21807,1,1
335,13762,21875,8115,1,8115,21876,21875,1,1
336,13803,21950,8149,1,8149,21952,21950,1,1
337,13845,22022,8180,1,8180,22024,22022,1,1
338,13886,22078,8194,1,8194,22079,22078,1,1
339,13927,22158,8234,1,8234,22160,22158,1,1
340,13968,22216,8250,1,8250,22217,22216,1,1
341,14009,22299,8292,1,8292,22300,22299,1,1
342,14050,22395,8347,1,8347,22397,22395,1,1
343,14091,22440,8351,1,8351,22442,22440,1,1
344,14132,22504,8374,1,8374,22506,22504,1,1
345,14173,22576,8405,1,8405,22578,22576,1,1
346,14215,22611,8399,1,8399,22613,22611,1,1
347,14256,22685,8431,1,8431,22686,22685,1,1
348,14297,22746,8451,1,8451,22747,22746,1,1
349,14338,22818,8482,1,8482,22819,22818,1,1
350,14379,22895,8518,1,8518,22897,22895,1,1
351,14420,22921,8503,1,8503,22923,22921,1,1
352,14461,23019,8560,1,8560,23021,23019,1,1
353,14502,23066,8566,1,8566,23068,23066,1,1
354,14544,23131,8589,8,8582,23125,23123,1,1
355,14585,23224,8641,1,8641,23226,23224,1,1
356,14626,23278,8654,1,8654,23279,23278,1,1
357,14667,23348,8683,12,8671,23338,23336,1,1
358,14708,23414,8709,1,8709,23416,23414,1,1
359,14749,23493,8746,1,8746,23494,23493,1,1
360,14790,23544,8756,1,8756,23545,23544,1,1
361,14831,23600,8770,1,8770,23601,23600,1,1
362,14872,23664,8793,1,8793,23665,23664,1,1
363,14914,23739,8827,1,8827,23740,23739,1,1
364,14955,23806,8853,1,8853,23807,23806,1,1
365,14996,23876,8882,1,8882,23877,23876,1,1
366,15037,23903,8868,1,8868,23905,23903,1,1
367,15078,23993,8917,1,8917,23994,23993,1,1
368,15119,24084,8967,1,8967,24086,24084,1,1
369,15160,24130,8972,1,8972,24132,24130,1,1
370,15201,24184,8985,1,8985,24186,24184,1,1
371,15242,24278,9037,1,9037,24279,24278,1,1
372,15284,24365,9084,1,9084,24367,24365,1,1
373,15325,24440,9117,1,9117,24442,24440,1,1
374,15366,24482,9118,1,9118,24484,24482,1,1
375,15407,24538,9134,1,9134,24540,24538,1,1
376,15448,24589,9143,1,9143,24590,24589,1,1
377,15489,24674,9187,1,9187,24675,24674,1,1
378,15530,24735,9207,1,9207,24737,24735,1,1
379,15571,24771,9202,1,9202,24773,24771,1,1
380,15612,24855,9244,1,9244,24856,24855,1,1
381,15654,24908,9257,1,9257,24910,24908,1,1
382,15695,24988,9295,1,9295,24990,24988,1,1
383,15736,25029,9295,6,9289,25024,25023,1,1
384,15777,25090,9316,1,9316,25092,25090,1,1
385,15818,25186,9370,1,9370,25187,25186,1,1
386,15859,25231,9374,1,9374,25233,25231,1,1
387,15900,25291,9393,1,9393,25293,25291,1,1
388,15941,25352,9413,1,9413,25354,25352,1,1
389,15983,25430,9450,1,9450,25432,25430,1,1
390,16024,25490,9468,1,9468,25491,25490,1,1
391,16065,25569,9507,1,9507,25571,25569,1,1
392,16106,25620,9516,1,9516,25621,25620,1,1
393,16147,25705,9561,1,9561,25707,25705,1,1
394,16188,25761,9575,1,9575,25763,25761,1,1
395,16229,25815,9588,1,9588,25817,25815,1,1
396,16270,25898,9630,1,9630,25900,25898,1,1
397,16311,25965,9656,1,9656,25967,25965,1,1
398,16353,26033,9683,1,9683,26035,26033,1,1
399,16394,26079,9687,1,9687,26080,26079,1,1
400,16435,26122,9690,1,9690,26124,26122,1,1
401,16476,26206,9732,1,9732,26207,26206,1,1
402,16517,26281,9766,1,9766,26283,26281,1,1
403,16558,26344,9788,1,9788,26346,26344,1,1
404,16599,26422,9825,1,9825,26424,26422,1,1
405,16640,26508,9870,1,9870,26510,26508,1,1
406,16681,26547,9868,1,9868,26549,26547,1,1
407,16723,26628,9907,1,9907,26629,26628,1,1
408,16764,26646,9884,1,9884,26648,26646,1,1
409,16805,26730,9927,1,9927,26731,26730,1,1
410,16846,26787,9943,1,9943,26788,26787,1,1
411,16887,26833,9948,1,9948,26835,26833,1,1
412,16928,26863,9937,1,9937,26864,26863,1,1
413,16969,26950,9982,1,9982,26951,26950,1,1
414,17010,27007,9998,1,9998,27008,27007,1,1
415,17051,27088,10039,1,10039,27090,27088,1,1
416,17093,27176,10085,1,10085,27177,27176,1,1
417,17134,27273,10142,1,10142,27275,27273,1,1
418,17175,27330,10158,1,10158,27332,27330,1,1
419,17216,27388,10175,1,10175,27390,27388,1,1
420,17257,27459,10204,1,10204,27461,27459,1,1
421,17298,27527,10231,1,10231,27529,27527,1,1
422,17339,27601,10264,1,10264,27602,27601,1,1
423,17380,27644,10266,1,10266,27646,27644,1,1
424,17422,27709,10290,1,10290,27711,27709,1,1
425,17463,27794,10333,1,10333,27795,27794,1,1
426,17504,27861,10359,1,10359,27862,27861,1,1
427,17545,27896,10354,1,10354,27898,27896,1,1
428,17586,27949,10365,1,10365,27951,27949,1,1
429,17627,28010,10386,1,10386,28012,28010,1,1
430,17668,28064,10398,1,10398,28066,28064,1,1
431,17709,28132,10425,1,10425,28134,28132,1,1
432,17750,28205,10457,1,10457,28207,28205,1,1
433,17792,28301,10512,1,10512,28303,28301,1,1
434,17833,28379,10548,1,10548,28380,28379,1,1
435,17874,28428,10557,1,10557,28430,28428,1,1
436,17915,28519,10606,1,10606,28521,28519,1,1
437,17956,28562,10608,1,10608,28564,28562,1,1
438,17997,28625,10630,1,10630,28627,28625,1,1
439,18038,28702,10666,1,10666,28704,28702,1,1
440,18079,28773,10696,1,10696,28775,28773,1,1
441,18120,28815,10697,1,10697,28817,28815,1,1
442,18162,28896,10736,1,10736,28897,28896,1,1
443,18203,28974,10773,1,10773,28976,28974,1,1
444,18244,29028,10787,1,10787,29030,29028,1,1
445,18285,29108,10826,1,10826,29110,29108,1,1
446,18326,29179,10855,1,10855,29181,29179,1,1
447,18367,29253,10888,1,10888,29254,29253,1,1
448,18408,29338,10932,1,10932,29340,29338,1,1
449,18449,29412,10965,1,10965,29414,29412,1,1
450,18491,29471,10983,1,10983,29473,29471,1,1
451,18532,29516,10987,1,10987,29518,29516,1,1
452,18573,29578,11007,1,11007,29579,29578,1,1
453,18614,29658,11046,1,11046,29660,29658,1,1
454,18655,29697,11044,1,11044,29698,29697,1,1
455,18696,29771,11077,1,11077,29772,29771,1,1
456,18737,29838,11103,1,11103,29840,29838,1,1
457,18778,29897,11121,1,11121,29899,29897,1,1
458,18819,29951,11134,1,11134,29953,29951,1,1
459,18861,30001,11143,1,11143,30003,30001,1,1
460,18902,30067,11167,1,11167,30068,30067,1,1
461,18943,30132,11192,1,11192,30134,30132,1,1
462,18984,30203,11221,1,11221,30204,30203,1,1
463,19025,30272,11250,1,11250,30274,30272,1,1
464,19066,30349,11285,1,11285,30350,30349,1,1
465,19107,30407,11302,1,11302,30408,30407,1,1
466,19148,30488,11342,1,11342,30490,30488,1,1
467,19189,30584,11397,1,11397,30586,30584,1,1
468,19231,30640,11412,1,11412,30642,30640,1,1
469,19272,30689,11419,1,11419,30691,30689,1,1
470,19313,30746,11435,1,11435,30748,30746,1,1
471,19354,30822,11470,1,11470,30824,30822,1,1
472,19395,30900,11507,1,11507,30902,30900,1,1
473,19436,30951,11517,10,11508,30943,30942,1,1
474,19477,30994,11519,1,11519,30996,30994,1,1
475,19518,31068,11552,1,11552,31069,31068,1,1
476,19559,31150,11593,1,11593,31152,31150,1,1
477,19601,31182,11584,1,11584,31184,31182,1,1
478,19642,31264,11624,1,11624,31266,31264,1,1
479,19683,31324,11643,1,11643,31325,31324,1,1
480,19724,31373,11651,1,11651,31375,31373,1,1
481,19765,31427,11665,1,11665,31429,31427,1,1
482,19806,31499,11695,1,11695,31501,31499,1,1
483,19847,31572,11727,1,11727,31574,31572,1,1
484,19888,31633,11746,1,11746,31634,31633,1,1
485,19930,31703,11776,1,11776,31705,31703,1,1
486,19971,31751,11782,1,11782,31752,31751,1,1
487,20012,31821,11811,1,11811,31822,31821,1,1
488,20053,31888,11837,1,11837,31889,31888,1,1
489,20094,31985,11894,1,11894,31987,31985,1,1
490,20135,32070,11937,1,11937,32072,32070,1,1
491,20176,32128,11954,1,11954,32130,32128,1,1
492,20217,32219,12004,1,12004,32221,32219,1,1
493,20258,32257,12001,1,12001,32259,32257,1,1
494,20300,32319,12021,1,12021,32320,32319,1,1
495,20341,32378,12039,1,12039,32380,32378,1,1
496,20382,32433,12053,1,12053,32435,32433,1,1
497,20423,32479,12058,1,12058,32481,32479,1,1
498,20464,32531,12069,1,12069,32533,32531,1,1
499,20505,32588,12085,1,12085,32590,32588,1,1
500,20546,32650,12106,1,12106,32652,32650,1,1
501,20587,32740,12155,1,12155,32741,32740,1,1
502,20628,32797,12171,1,12171,32799,32797,1,1
503,20670,32904,12237,1,12237,32906,32904,1,1
504,20711,32969,12261,1,12261,32971,32969,1,1
505,20752,33035,12286,10,12277,33028,33026,1,1
506,20793,33073,12282,1,12282,33074,33073,1,1
507,20834,33163,12331,1,12331,33164,33163,1,1
508,20875,33212,12339,1,12339,33214,33212,1,1
509,20916,33258,12344,1,12344,33260,33258,1,1
510,20957,33340,12385,1,12385,33342,33340,1,1
511,20999,33422,12426,1,12426,33424,33422,1,1
512,21040,33500,12462,1,12462,33501,33500,1,1
513,21081,33550,12471,1,12471,33551,33550,1,1
514,21122,33600,12480,1,12480,33601,33600,1,1
515,21163,33676,12515,1,12515,33678,33676,1,1
516,21204,33728,12526,1,12526,33730,33728,1,1
517,21245,33815,12572,1,12572,33816,33815,1,1
518,21286,33871,12587,1,12587,33873,33871,1,1
519,21327,33931,12606,1,12606,33933,33931,1,1
520,21369,34015,12649,1,12649,34017,34015,1,1
521,21410,34090,12682,1,12682,34092,34090,1,1
522,21451,34162,12714,1,12714,34164,34162,1,1
523,21492,34216,12726,1,12726,34218,34216,1,1
524,21533,34262,12731,1,12731,34263,34262,1,1
525,21574,34319,12747,1,12747,34321,34319,1,1
526,21615,34393,12780,1,12780,34395,34393,1,1
527,21656,34449,12795,1,12795,34451,34449,1,1
528,21697,34532,12837,1,12837,34534,34532,1,1
529,21739,34629,12893,1,12893,34631,34629,1,1
530,21780,34678,12900,1,12900,34679,34678,1,1
531,21821,34765,12946,1,12946,34766,34765,1,1
532,21862,34838,12978,1,12978,34840,34838,1,1
533,21903,34908,13007,1,13007,34910,34908,1,1
534,21944,34944,13002,1,13002,34945,34944,1,1
535,21985,35028,13045,1,13045,35029,35028,1,1
536,22026,35079,13055,5,13051,35077,35075,1,1
537,22068,35179,13114,1,13114,35181,35179,1,1
538,22109,35224,13117,1,13117,35226,35224,1,1
539,22150,35285,13137,1,13137,35286,35285,1,1
540,22191,35315,13126,1,13126,35316,35315,1,1
541,22232,35374,13144,1,13144,35376,35374,1,1
542,22273,35474,13203,1,13203,35476,35474,1,1
543,22314,35551,13239,1,13239,35553,35551,1,1
544,22355,35609,13256,1,13256,35611,35609,1,1
545,22396,35683,13289,1,13289,35685,35683,1,1
546,22438,35734,13298,1,13298,35735,35734,1,1
547,22479,35781,13305,1,13305,35783,35781,1,1
548,22520,35824,13307,1,13307,35826,35824,1,1
549,22561,35908,13350,1,13350,35910,35908,1,1
550,22602,35966,13366,1,13366,35968,35966,1,1
551,22643,36018,13377,1,13377,36020,36018,1,1
552,22684,36098,13416,1,13416,36099,36098,1,1
553,22725,36193,13470,1,13470,36195,36193,1,1
554,22766,36223,13458,1,13458,36224,36223,1,1
555,22808,36299,13494,1,13494,36301,36299,1,1
556,22849,36371,13525,1,13525,36373,36371,1,1
557,22890,36441,13553,1,13553,36443,36441,1,1
558,22931,36506,13578,1,13578,36508,36506,1,1
559,22972,36565,13596,1,13596,36567,36565,1,1
560,23013,36644,13633,1,13633,36646,36644,1,1
561,23054,36700,13648,1,13648,36701,36700,1,1
562,23095,36756,13663,1,13663,36758,36756,1,1
563,23137,36805,13671,1,13671,36807,36805,1,1
564,23178,36881,13706,1,13706,36883,36881,1,1
565,23219,36972,13756,1,13756,36974,36972,1,1
566,23260,37037,13779,1,13779,37038,37037,1,1
567,23301,37091,13793,1,13793,37093,37091,1,1
568,23342,37139,13799,1,13799,37141,37139,1,1
569,23383,37221,13840,1,13840,37222,37221,1,1
570,23424,37282,13860,1,13860,37284,37282,1,1
571,23465,37338,13875,1,13875,37340,37338,1,1
572,23507,37428,13924,1,13924,37430,37428,1,1
573,23548,37466,13920,1,13920,37468,37466,1,1
574,23589,37528,13941,1,13941,37529,37528,1,1
575,23630,37621,13993,1,13993,37623,37621,1,1
576,23671,37700,14031,1,14031,37702,37700,1,1
577,23712,37729,14019,1,14019,37731,37729,1,1
578,23753,37826,14075,1,14075,37828,37826,1,1
579,23794,37863,14070,9,14062,37856,37854,1,1
580,23836,37931,14097,1,14097,37932,37931,1,1
581,23877,37988,14114,1,14114,37990,37988,1,1
582,23918,38056,14141,1,14141,38058,38056,1,1
583,23959,38163,14206,1,14206,38164,38163,1,1
584,24000,38231,14233,1,14233,38232,38231,1,1
585,24041,38309,14270,1,14270,38311,38309,1,1
586,24082,38363,14283,1,14283,38365,38363,1,1
587,24123,38445,14324,1,14324,38447,38445,1,1
588,24164,38511,14349,1,14349,38513,38511,1,1
589,24206,38568,14364,1,14364,38569,38568,1,1
590,24247,38628,14384,1,14384,38630,38628,1,1
591,24288,38693,14408,1,14408,38695,38693,1,1
592,24329,38772,14445,1,14445,38774,38772,1,1
593,24370,38837,14470,1,14470,38839,38837,1,1
594,24411,38883,14474,1,14474,38884,38883,1,1
595,24452,38959,14509,1,14509,38961,38959,1,1
596,24493,38990,14498,1,14498,38991,38990,1,1
597,24534,39069,14537,1,14537,39071,39069,1,1
598,24576,39114,14541,1,14541,39116,39114,1,1
599,24617,39184,14570,1,14570,39186,39184,1,1
600,24658,39267,14611,1,14611,39268,39267,1,1
601,24699,39325,14628,1,14628,39327,39325,1,1
602,24740,39410,14672,1,14672,39412,39410,1,1
603,24781,39468,14689,1,14689,39469,39468,1,1
604,24822,39516,14696,1,14696,39518,39516,1,1
605,24863,39601,14740,1,14740,39603,39601,1,1
606,24905,39662,14759,1,14759,39663,39662,1,1
607,24946,39715,14771,1,14771,39716,39715,1,1
608,24987,39769,14784,1,14784,39771,39769,1,1
609,25028,39832,14806,1,14806,39833,39832,1,1
610,25069,39897,14830,1,14830,39899,39897,1,1
611,25110,39966,14858,1,14858,39968,39966,1,1
612,25151,40037,14887,1,14887,40038,40037,1,1
613,25192,40089,14899,1,14899,40091,40089,1,1
614,25233,40133,14902,1,14902,40134,40133,1,1
615,25275,40237,14965,1,14965,40239,40237,1,1
616,25316,40273,14960,1,14960,40275,40273,1,1
617,25357,40364,15010,1,15010,40366,40364,1,1
618,25398,40427,15032,1,15032,40429,40427,1,1
619,25439,40490,15053,1,15053,40492,40490,1,1
620,25480,40556,15078,1,15078,40557,40556,1,1
621,25521,40590,15071,1,15071,40592,40590,1,1
622,25562,40670,15110,1,15110,40672,40670,1,1
623,25603,40717,15116,1,15116,40719,40717,1,1
624,25645,40803,15161,1,15161,40805,40803,1,1
625,25686,40873,15189,1,15189,40874,40873,1,1
626,25727,40928,15203,1,15203,40930,40928,1,1
627,25768,40998,15232,1,15232,41000,40998,1,1
628,25809,41076,15269,1,15269,41077,41076,1,1
629,25850,41160,15312,1,15312,41162,41160,1,1
630,25891,41191,15302,1,15302,41193,41191,1,1
631,25932,41263,15333,1,15333,41265,41263,1,1
632,25974,41342,15371,1,15371,41344,41342,1,1
633,26015,41405,15392,1,15392,41406,41405,1,1
634,26056,41456,15403,1,15403,41458,41456,1,1
635,26097,41532,15437,1,15437,41533,41532,1,1
636,26138,41614,15478,1,15478,41615,41614,1,1
637,26179,41681,15505,1,15505,41683,41681,1,1
638,26220,41758,15540,1,15540,41760,41758,1,1
639,26261,41847,15588,1,15588,41849,41847,1,1
640,26302,41904,15604,1,15604,41906,41904,1,1
641,26344,41980,15639,1,15639,41982,41980,1,1
642,26385,42040,15658,1,15658,42042,42040,1,1
643,26426,42074,15651,1,15651,42076,42074,1,1
644,26467,42113,15648,1,15648,42115,42113,1,1
645,26508,42203,15697,1,15697,42205,42203,1,1
646,26549,42262,15715,1,15715,42263,42262,1,1
647,26590,42323,15735,1,15735,42325,42323,1,1
648,26631,42401,15772,1,15772,42403,42401,1,1
649,26672,42474,15804,1,15804,42476,42474,1,1
650,26714,42554,15842,1,15842,42555,42554,1,1
651,26755,42573,15820,1,15820,42575,42573,1,1
652,26796,42661,15868,1,15868,42663,42661,1,1
653,26837,42699,15865,1,15865,42701,42699,1,1
654,26878,42781,15905,1,15905,42783,42781,1,1
655,26919,42871,15954,1,15954,42872,42871,1,1
656,26960,42937,15978,1,15978,42938,42937,1,1
657,27001,42997,15998,1,15998,42999,42997,1,1
658,27043,43024,15984,1,15984,43026,43024,1,1
659,27084,43082,16000,1,16000,43083,43082,1,1
660,27125,43154,16031,1,16031,43156,43154,1,1
661,27166,43229,16065,1,16065,43231,43229,1,1
662,27207,43290,16085,1,16085,43292,43290,1,1
663,27248,43373,16127,1,16127,43375,43373,1,1
664,27289,43416,16129,1,16129,43418,43416,1,1
665,27330,43460,16132,1,16132,43461,43460,1,1
666,27371,43556,16187,1,16187,43558,43556,1,1
667,27413,43628,16218,1,16218,43630,43628,1,1
668,27454,43709,16257,1,16257,43710,43709,1,1
669,27495,43777,16284,1,16284,43778,43777,1,1
670,27536,43838,16305,1,16305,43840,43838,1,1
671,27577,43871,16296,1,16296,43873,43871,1,1
672,27618,43913,16297,1,16297,43915,43913,1,1
673,27659,43993,16336,1,16336,43995,43993,1,1
674,27700,44049,16351,1,16351,44051,44049,1,1
675,27742,44149,16410,1,16410,44151,44149,1,1
676,27783,44178,16398,1,16398,44180,44178,1,1
677,27824,44273,16452,1,16452,44275,44273,1,1
678,27865,44353,16490,1,16490,44355,44353,1,1
679,27906,44416,16512,1,16512,44418,44416,1,1
680,27947,44469,16524,1,16524,44470,44469,1,1
681,27988,44508,16522,1,16522,44510,44508,1,1
682,28029,44620,16593,1,16593,44622,44620,1,1
683,28070,44691,16623,1,16623,44693,44691,1,1
684,28112,44754,16644,1,16644,44755,44754,1,1
685,28153,44837,16686,1,16686,44839,44837,1,1
686,28194,44908,16717,1,16717,44910,44908,1,1
687,28235,44947,16714,1,16714,44949,44947,1,1
688,28276,45023,16749,1,16749,45025,45023,1,1
689,28317,45085,16770,1,16770,45087,45085,1,1
690,28358,45145,16789,1,16789,45147,45145,1,1
691,28399,45245,16848,1,16848,45247,45245,1,1
692,28440,45326,16888,1,16888,45328,45326,1,1
693,28482,45382,16903,1,16903,45384,45382,1,1
694,28523,45407,16886,1,16886,45408,45407,1,1
695,28564,45456,16895,8,16887,45450,45449,1,1
696,28605,45532,16929,1,16929,45534,45532,1,1
697,28646,45606,16962,1,16962,45607,45606,1,1
698,28687,45692,17007,1,17007,45693,45692,1,1
699,28728,45733,17007,1,17007,45734,45733,1,1
700,28769,45860,17093,1,17093,45862,45860,1,1
701,28811,45894,17086,1,17086,45896,45894,1,1
702,28852,45951,17101,1,17101,45952,45951,1,1
703,28893,46004,17113,1,17113,46006,46004,1,1
704,28934,46075,17143,1,17143,46077,46075,1,1
705,28975,46142,17169,1,17169,46144,46142,1,1
706,29016,46162,17148,1,17148,46164,46162,1,1
707,29057,46297,17241,1,17241,46298,46297,1,1
708,29098,46351,17255,1,17255,46353,46351,1,1
709,29139,46441,17304,1,17304,46443,46441,1,1
710,29181,46496,17317,1,17317,46497,46496,1,1
711,29222,46541,17322,1,17322,46543,46541,1,1
712,29263,46639,17379,1,17379,46641,46639,1,1
713,29304,46708,17407,1,17407,46710,46708,1,1
714,29345,46746,17403,1,17403,46747,46746,1,1
715,29386,46818,17434,1,17434,46819,46818,1,1
716,29427,46873,17448,1,17448,46875,46873,1,1
717,29468,46910,17444,1,17444,46912,46910,1,1
718,29510,47003,17496,1,17496,47005,47003,1,1
719,29551,47072,17523,1,17523,47073,47072,1,1
720,29592,47143,17554,1,17554,47145,47143,1,1
721,29633,47196,17565,1,17565,47198,47196,1,1
722,29674,47236,17564,1,17564,47237,47236,1,1
723,29715,47299,17586,1,17586,47301,47299,1,1
724,29756,47358,17604,1,17604,47360,47358,1,1
725,29797,47414,17619,1,17619,47415,47414,1,1
726,29838,47510,17674,1,17674,47512,47510,1,1
727,29880,47568,17690,1,17690,47569,47568,1,1
728,29921,47654,17735,1,17735,47655,47654,1,1
729,29962,47689,17729,1,17729,47691,47689,1,1
730,30003,47773,17773,1,17773,47775,47773,1,1
731,30044,47813,17771,9,17763,47806,47805,1,1
732,30085,47899,17816,1,17816,47901,47899,1,1
733,30126,47976,17852,1,17852,47978,47976,1,1
734,30167,48078,17913,1,17913,48079,48078,1,1
735,30208,48138,17932,1,17932,48140,48138,1,1
736,30250,48223,17976,1,17976,48225,48223,1,1
737,30291,48274,17986,1,17986,48276,48274,1,1
738,30332,48345,18015,1,18015,48346,48345,1,1
739,30373,48420,18049,1,18049,48421,48420,1,1
740,30414,48481,18069,1,18069,48482,48481,1,1
741,30455,48544,18091,1,18091,48546,48544,1,1
742,30496,48594,18100,1,18100,48596,48594,1,1
743,30537,48642,18106,1,18106,48643,48642,1,1
744,30579,48675,18099,1,18099,48677,48675,1,1
745,30620,48772,18155,1,18155,48774,48772,1,1
746,30661,48837,18178,1,18178,48838,48837,1,1
747,30702,48878,18178,1,18178,48880,48878,1,1
748,30743,48927,18186,1,18186,48929,48927,1,1
749,30784,48974,18192,1,18192,48976,48974,1,1
750,30825,49045,18222,1,18222,49047,49045,1,1
751,30866,49114,18250,1,18250,49116,49114,1,1
752,30907,49173,18268,1,18268,49175,49173,1,1
753,30949,49249,18303,1,18303,49251,49249,1,1
754,30990,49281,18294,1,18294,49283,49281,1,1
755,31031,49372,18343,1,18343,49373,49372,1,1
756,31072,49448,18379,1,18379,49450,49448,1,1
757,31113,49495,18384,1,18384,49497,49495,1,1
758,31154,49553,18401,1,18401,49555,49553,1,1
759,31195,49619,18426,1,18426,49621,49619,1,1
760,31236,49716,18481,1,18481,49717,49716,1,1
761,31278,49783,18507,1,18507,49784,49783,1,1
762,31319,49865,18549,1,18549,49867,49865,1,1
763,31360,49937,18579,1,18579,49938,49937,1,1
764,31401,49987,18589,1,18589,49989,49987,1,1
765,31442,50046,18606,8,18599,50041,50039,1,1
766,31483,50088,18607,1,18607,50090,50088,1,1
767,31524,50168,18646,1,18646,50170,50168,1,1
768,31565,50264,18701,1,18701,50266,50264,1,1
769,31606,50304,18699,1,18699,50305,50304,1,1
770,31648,50343,18698,1,18698,50345,50343,1,1
771,31689,50441,18755,1,18755,50443,50441,1,1
772,31730,50526,18798,1,18798,50528,50526,1,1
773,31771,50576,18807,1,18807,50577,50576,1,1
774,31812,50589,18779,1,18779,50590,50589,1,1
775,31853,50687,18836,1,18836,50689,50687,1,1
776,31894,50744,18852,1,18852,50746,50744,1,1
777,31935,50806,18873,1,18873,50808,50806,1,1
778,31976,50879,18905,1,18905,50881,50879,1,1
779,32018,50959,18943,1,18943,50960,50959,1,1
780,32059,51040,18984,1,18984,51042,51040,1,1
781,32100,51099,19001,1,19001,51100,51099,1,1
782,32141,51160,19022,1,19022,51162,51160,1,1
783,32182,51202,19022,1,19022,51204,51202,1,1
784,32223,51315,19094,1,19094,51317,51315,1,1
785,32264,51375,19112,1,19112,51376,51375,1,1
786,32305,51415,19112,1,19112,51417,51415,1,1
787,32347,51467,19123,1,19123,51469,51467,1,1
788,32388,51557,19171,7,19165,51552,51550,1,1
789,32429,51608,19182,1,19182,51610,51608,1,1
790,32470,51646,19178,1,19178,51647,51646,1,1
791,32511,51733,19224,1,19224,51735,51733,1,1
792,32552,51802,19252,1,19252,51803,51802,1,1
793,32593,51892,19301,1,19301,51894,51892,1,1
794,32634,51944,19312,1,19312,51946,51944,1,1
795,32675,52038,19365,1,19365,52040,52038,1,1
796,32717,52096,19382,1,19382,52098,52096,1,1
797,32758,52199,19443,1,19443,52200,52199,1,1
798,32799,52272,19475,1,19475,52273,52272,1,1
799,32840,52337,19499,1,19499,52338,52337,1,1
800,32881,52382,19503,1,19503,52384,52382,1,1
801,32922,52433,19513,1,19513,52435,52433,1,1
802,32963,52477,19516,1,19516,52479,52477,1,1
803,33004,52557,19554,10,19544,52548,52547,1,1
804,33046,52630,19587,1,19587,52632,52630,1,1
805,33087,52688,19603,1,19603,52689,52688,1,1
806,33128,52730,19604,1,19604,52731,52730,1,1
807,33169,52818,19652,1,19652,52820,52818,1,1
808,33210,52844,19636,1,19636,52845,52844,1,1
809,33251,52944,19695,1,19695,52946,52944,1,1
810,33292,53018,19728,1,19728,53019,53018,1,1
811,33333,53065,19734,1,19734,53067,53065,1,1
812,33374,53130,19757,1,19757,53131,53130,1,1
813,33416,53168,19755,1,19755,53170,53168,1,1
814,33457,53237,19783,1,19783,53239,53237,1,1
815,33498,53322,19826,1,19826,53323,53322,1,1
816,33539,53385,19849,1,19849,53387,53385,1,1
817,33580,53428,19850,1,19850,53430,53428,1,1
818,33621,53516,19897,1,19897,53518,53516,1,1
819,33662,53581,19921,10,19911,53573,53571,1,1
820,33703,53606,19905,1,19905,53608,53606,1,1
821,33744,53689,19947,1,19947,53691,53689,1,1
822,33786,53770,19987,1,19987,53772,53770,1,1
823,33827,53853,20029,1,20029,53855,53853,1,1
824,33868,53917,20051,1,20051,53919,53917,1,1
825,33909,53968,20062,1,20062,53970,53968,1,1
826,33950,54043,20095,1,20095,54045,54043,1,1
827,33991,54109,20120,1,20120,54110,54109,1,1
828,34032,54177,20147,1,20147,54178,54177,1,1
829,34073,54231,20159,1,20159,54232,54231,1,1
830,34115,54293,20180,1,20180,54294,54293,1,1
831,34156,54356,20202,1,20202,54357,54356,1,1
832,34197,54418,20224,1,20224,54420,54418,1,1
833,34238,54511,20275,1,20275,54512,54511,1,1
834,34279,54562,20285,1,20285,54563,54562,1,1
835,34320,54636,20318,1,20318,54638,54636,1,1
836,34361,54698,20339,1,20339,54700,54698,1,1
837,34402,54788,20388,1,20388,54789,54788,1,1
838,34443,54853,20412,1,20412,54855,54853,1,1
839,34485,54892,20409,1,20409,54893,54892,1,1
840,34526,54959,20436,1,20436,54961,54959,1,1
841,34567,55052,20487,1,20487,55053,55052,1,1
842,34608,55084,20478,1,20478,55086,55084,1,1
843,34649,55181,20534,1,20534,55183,55181,1,1
844,34690,55234,20546,1,20546,55236,55234,1,1
845,34731,55264,20535,1,20535,55266,55264,1,1
846,34772,55340,20570,1,20570,55342,55340,1,1
847,34814,55399,20587,1,20587,55400,55399,1,1
848,34855,55494,20642,1,20642,55496,55494,1,1
849,34896,55574,20680,1,20680,55576,55574,1,1
850,34937,55608,20674,1,20674,55610,55608,1,1
851,34978,55667,20691,1,20691,55669,55667,1,1
852,35019,55718,20701,1,20701,55720,55718,1,1
853,35060,55766,20708,1,20708,55768,55766,1,1
854,35101,55875,20776,1,20776,55876,55875,1,1
855,35142,55917,20776,1,20776,55918,55917,1,1
856,35184,55991,20810,1,20810,55993,55991,1,1
857,35225,56062,20839,1,20839,56063,56062,1,1
858,35266,56145,20882,1,20882,56147,56145,1,1
859,35307,56192,20888,1,20888,56194,56192,1,1
860,35348,56267,20921,1,20921,56269,56267,1,1
861,35389,56324,20937,1,20937,56325,56324,1,1
862,35430,56397,20968,1,20968,56398,56397,1,1
863,35471,56457,20988,1,20988,56459,56457,1,1
864,35512,56547,21037,1,21037,56549,56547,1,1
865,35554,56606,21055,1,21055,56608,56606,1,1
866,35595,56661,21068,1,21068,56662,56661,1,1
867,35636,56716,21082,1,21082,56718,56716,1,1
868,35677,56787,21112,1,21112,56788,56787,1,1
869,35718,56857,21141,1,21141,56859,56857,1,1
870,35759,56922,21165,1,21165,56924,56922,1,1
871,35800,56990,21192,1,21192,56992,56990,1,1
872,35841,57076,21237,1,21237,57078,57076,1,1
873,35883,57138,21258,1,21258,57140,57138,1,1
874,35924,57216,21294,1,21294,57217,57216,1,1
875,35965,57282,21319,1,21319,57284,57282,1,1
876,36006,57350,21346,1,21346,57352,57350,1,1
877,36047,57425,21380,1,21380,57426,57425,1,1
878,36088,57511,21425,1,21425,57513,57511,1,1
879,36129,57539,21412,1,21412,57541,57539,1,1
880,36170,57629,21461,1,21461,57631,57629,1,1
881,36211,57692,21483,1,21483,57694,57692,1,1
882,36253,57757,21506,1,21506,57758,57757,1,1
883,36294,57831,21540,1,21540,57833,57831,1,1
884,36335,57875,21542,1,21542,57877,57875,1,1
885,36376,57966,21592,1,21592,57967,57966,1,1
886,36417,58008,21593,1,21593,58009,58008,1,1
887,36458,58075,21619,1,21619,58077,58075,1,1
888,36499,58146,21649,1,21649,58148,58146,1,1
889,36540,58217,21679,1,21679,58219,58217,1,1
890,36582,58255,21676,1,21676,58257,58255,1,1
891,36623,58346,21726,1,21726,58348,58346,1,1
892,36664,58413,21752,1,21752,58415,58413,1,1
893,36705,58433,21730,1,21730,58435,58433,1,1
894,36746,58509,21766,1,21766,58511,58509,1,1
895,36787,58614,21829,1,21829,58616,58614,1,1
896,36828,58657,21831,1,21831,58658,58657,1,1
897,36869,58721,21854,1,21854,58723,58721,1,1
898,36910,58767,21859,1,21859,58769,58767,1,1
899,36952,58889,21940,1,21940,58891,58889,1,1
900,36993,58937,21946,8,21939,58931,58930,1,1
901,37034,59010,21978,1,21978,59011,59010,1,1
902,37075,59103,22030,1,22030,59105,59103,1,1
903,37116,59168,22055,1,22055,59170,59168,1,1
904,37157,59170,22015,1,22015,59172,59170,1,1
905,37198,59273,22077,1,22077,59274,59273,1,1
906,37239,59372,22135,1,22135,59373,59372,1,1
907,37281,59453,22174,1,22174,59454,59453,1,1
908,37322,59490,22170,1,22170,59491,59490,1,1
909,37363,59529,22169,1,22169,59531,59529,1,1
910,37404,59582,22180,1,22180,59584,59582,1,1
911,37445,59653,22211,1,22211,59655,59653,1,1
912,37486,59702,22219,1,22219,59704,59702,1,1
913,37527,59792,22267,1,22267,59793,59792,1,1
914,37568,59864,22298,1,22298,59866,59864,1,1
915,37609,59925,22317,1,22317,59926,59925,1,1
916,37651,59994,22346,1,22346,59996,59994,1,1
917,37692,60092,22402,1,22402,60093,60092,1,1
918,37733,60119,22389,1,22389,60121,60119,1,1
919,37774,60212,22440,1,22440,60214,60212,1,1
920,37815,60295,22482,1,22482,60297,60295,1,1
921,37856,60313,22459,1,22459,60315,60313,1,1
922,37897,60381,22486,1,22486,60382,60381,1,1
923,37938,60451,22515,1,22515,60452,60451,1,1
924,37979,60435,22458,1,22458,60437,60435,1,1
925,38021,60505,22487,1,22487,60507,60505,1,1
926,38062,60584,22524,1,22524,60585,60584,1,1
927,38103,60621,22520,1,22520,60623,60621,1,1
928,38144,60694,22553,1,22553,60696,60694,1,1
929,38185,60748,22565,1,22565,60749,60748,1,1
930,38226,60820,22596,1,22596,60822,60820,1,1
931,38267,60847,22582,1,22582,60849,60847,1,1
932,38308,60939,22633,1,22633,60941,60939,1,1
933,38350,61006,22658,1,22658,61007,61006,1,1
934,38391,61076,22688,1,22688,61078,61076,1,1
935,38432,61161,22731,1,22731,61163,61161,1,1
936,38473,61201,22730,1,22730,61202,61201,1,1
937,38514,61294,22782,1,22782,61296,61294,1,1
938,38555,61379,22826,1,22826,61381,61379,1,1
939,38596,61436,22842,1,22842,61438,61436,1,1
940,38637,61513,22878,1,22878,61514,61513,1,1
941,38678,61588,22912,1,22912,61590,61588,1,1
942,38720,61644,22927,1,22927,61646,61644,1,1
943,38761,61718,22959,1,22959,61719,61718,1,1
944,38802,61782,22982,1,22982,61783,61782,1,1
945,38843,61887,23046,1,23046,61888,61887,1,1
946,38884,61933,23051,1,23051,61935,61933,1,1
947,38925,62008,23085,1,23085,62009,62008,1,1
948,38966,62070,23106,1,23106,62072,62070,1,1
949,39007,62167,23162,1,23162,62169,62167,1,1
950,39049,62225,23178,1,23178,62226,62225,1,1
951,39090,62315,23227,1,23227,62316,62315,1,1
952,39131,62381,23252,1,23252,62382,62381,1,1
953,39172,62434,23264,1,23264,62435,62434,1,1
954,39213,62456,23245,1,23245,62458,62456,1,1
955,39254,62539,23287,1,23287,62541,62539,1,1
956,39295,62629,23336,1,23336,62630,62629,1,1
957,39336,62720,23386,1,23386,62722,62720,1,1
958,39377,62765,23390,1,23390,62767,62765,1,1
959,39419,62828,23412,1,23412,62830,62828,1,1
960,39460,62868,23410,1,23410,62869,62868,1,1
961,39501,62939,23440,1,23440,62940,62939,1,1
962,39542,62997,23457,1,23457,62999,62997,1,1
963,39583,63092,23511,1,23511,63094,63092,1,1
964,39624,63122,23500,1,23500,63124,63122,1,1
965,39665,63197,23534,1,23534,63199,63197,1,1
966,39706,63254,23550,1,23550,63256,63254,1,1
967,39748,63344,23599,1,23599,63346,63344,1,1
968,39789,63438,23651,1,23651,63440,63438,1,1
969,39830,63490,23663,1,23663,63492,63490,1,1
970,39871,63557,23688,1,23688,63559,63557,1,1
971,39912,63642,23732,1,23732,63643,63642,1,1
972,39953,63695,23744,1,23744,63697,63695,1,1
973,39994,63755,23763,1,23763,63756,63755,1,1
974,40035,63815,23782,1,23782,63817,63815,1,1
975,40076,63869,23795,1,23795,63871,63869,1,1
976,40118,63899,23784,1,23784,63901,63899,1,1
977,40159,63964,23808,1,23808,63966,63964,1,1
978,40200,64032,23834,1,23834,64033,64032,1,1
979,40241,64095,23857,1,23857,64097,64095,1,1
980,40282,64154,23874,1,23874,64156,64154,1,1
981,40323,64200,23879,1,23879,64201,64200,1,1
982,40364,64259,23897,1,23897,64260,64259,1,1
983,40405,64342,23939,1,23939,64344,64342,1,1
984,40446,64399,23954,1,23954,64400,64399,1,1
985,40488,64474,23989,1,23989,64476,64474,1,1
986,40529,64546,24020,1,24020,64548,64546,1,1
987,40570,64600,24032,1,24032,64601,64600,1,1
988,40611,64646,24038,1,24038,64648,64646,1,1
989,40652,64718,24068,1,24068,64719,64718,1,1
990,40693,64787,24096,1,24096,64789,64787,1,1
991,40734,64816,24084,1,24084,64818,64816,1,1
992,40775,64927,24153,1,24153,64928,64927,1,1
993,40817,64944,24130,1,24130,64946,64944,1,1
994,40858,65012,24157,1,24157,65014,65012,1,1
995,40899,65073,24176,1,24176,65074,65073,1,1
996,40940,65145,24208,1,24208,65147,65145,1,1
997,40981,65177,24198,1,24198,65179,65177,1,1
998,41022,65273,24253,1,24253,65274,65273,1,1
999,41063,65306,24245,1,24245,65307,65306,1,1
1000,41104,65393,24290,1,24290,65394,65393,1,1
1001,41145,65463,24320,1,24320,65465,65463,1,1
1002,41187,65522,24338,1,24338,65524,65522,1,1
1003,41228,65578,24353,1,24353,65580,65578,1,1
1004,41269,65624,24357,1,24357,65626,65624,1,1
1005,41310,65720,24412,1,24412,65722,65720,1,1
1006,41351,65729,24381,1,24381,65731,65729,1,1
1007,41392,65821,24431,1,24431,65823,65821,1,1
1008,41433,65887,24456,1,24456,65889,65887,1,1
1009,41474,65966,24493,1,24493,65967,65966,1,1
1010,41516,65998,24485,1,24485,66000,65998,1,1
1011,41557,66081,24527,1,24527,66083,66081,1,1
1012,41598,66170,24575,1,24575,66172,66170,1,1
1013,41639,66251,24615,1,24615,66253,66251,1,1
1014,41680,66307,24629,1,24629,66308,66307,1,1
1015,41721,66389,24670,1,24670,66390,66389,1,1
1016,41762,66456,24696,1,24696,66458,66456,1,1
1017,41803,66515,24714,1,24714,66516,66515,1,1
1018,41844,66563,24721,1,24721,66565,66563,1,1
1019,41886,66657,24773,1,24773,66658,66657,1,1
1020,41927,66702,24777,1,24777,66704,66702,1,1
1021,41968,66777,24812,1,24812,66779,66777,1,1
1022,42009,66860,24853,1,24853,66861,66860,1,1
1023,42050,66944,24896,1,24896,66945,66944,1,1
1024,42091,67010,24921,1,24921,67011,67010,1,1
1025,42132,67061,24931,1,24931,67063,67061,1,1
1026,42173,67121,24949,1,24949,67122,67121,1,1
1027,42215,67166,24954,1,24954,67168,67166,1,1
1028,42256,67237,24984,1,24984,67239,67237,1,1
1029,42297,67315,25021,1,25021,67317,67315,1,1
1030,42338,67384,25049,1,25049,67386,67384,1,1
1031,42379,67468,25091,1,25091,67469,67468,1,1
1032,42420,67543,25125,1,25125,67545,67543,1,1
1033,42461,67609,25150,1,25150,67611,67609,1,1
1034,42502,67663,25163,1,25163,67664,67663,1,1
1035,42543,67760,25219,1,25219,67762,67760,1,1
1036,42585,67810,25228,1,25228,67812,67810,1,1
1037,42626,67896,25273,1,25273,67898,67896,1,1
1038,42667,67961,25296,1,25296,67963,67961,1,1
1039,42708,68009,25303,1,25303,68010,68009,1,1
1040,42749,68101,25355,1,25355,68103,68101,1,1
1041,42790,68127,25339,1,25339,68128,68127,1,1
1042,42831,68199,25370,1,25370,68201,68199,1,1
1043,42872,68243,25372,1,25372,68244,68243,1,1
1044,42913,68277,25366,1,25366,68279,68277,1,1
1045,42955,68359,25406,1,25406,68360,68359,1,1
1046,42996,68448,25455,1,25455,68450,68448,1,1
1047,43037,68506,25472,1,25472,68508,68506,1,1
1048,43078,68555,25480,1,25480,68557,68555,1,1
1049,43119,68657,25540,1,25540,68658,68657,1,1
1050,43160,68678,25520,1,25520,68679,68678,1,1
1051,43201,68758,25559,1,25559,68760,68758,1,1
1052,43242,68812,25572,1,25572,68814,68812,1,1
1053,43284,68907,25626,1,25626,68909,68907,1,1
1054,43325,68992,25670,1,25670,68994,68992,1,1
1055,43366,69061,25698,1,25698,69063,69061,1,1
1056,43407,69151,25746,1,25746,69153,69151,1,1
1057,43448,69204,25758,1,25758,69205,69204,1,1
1058,43489,69281,25794,1,25794,69283,69281,1,1
1059,43530,69338,25810,1,25810,69340,69338,1,1
1060,43571,69373,25804,1,25804,69375,69373,1,1
1061,43612,69469,25859,1,25859,69471,69469,1,1
1062,43654,69505,25853,1,25853,69506,69505,1,1
1063,43695,69536,25843,1,25843,69537,69536,1,1
1064,43736,69620,25887,1,25887,69622,69620,1,1
1065,43777,69666,25891,1,25891,69668,69666,1,1
1066,43818,69764,25948,1,25948,69766,69764,1,1
1067,43859,69810,25953,1,25953,69812,69810,1,1
1068,43900,69901,26003,1,26003,69903,69901,1,1
1069,43941,69964,26025,1,26025,69965,69964,1,1
1070,43983,70005,26024,1,26024,70006,70005,1,1
1071,44024,70083,26061,1,26061,70084,70083,1,1
1072,44065,70156,26093,7,26086,70151,70149,1,1
1073,44106,70218,26114,1,26114,70220,70218,1,1
1074,44147,70283,26138,1,26138,70285,70283,1,1
1075,44188,70354,26168,1,26168,70355,70354,1,1
1076,44229,70410,26183,1,26183,70411,70410,1,1
1077,44270,70492,26223,1,26223,70493,70492,1,1
1078,44311,70536,26227,1,26227,70538,70536,1,1
1079,44353,70604,26254,1,26254,70606,70604,1,1
1080,44394,70646,26254,1,26254,70647,70646,1,1
1081,44435,70726,26293,1,26293,70728,70726,1,1
1082,44476,70785,26311,1,26311,70787,70785,1,1
1083,44517,70858,26343,1,26343,70859,70858,1,1
1084,44558,70915,26359,1,26359,70917,70915,1,1
1085,44599,70987,26390,1,26390,70989,70987,1,1
1086,44640,71024,26386,1,26386,71026,71024,1,1
1087,44682,71117,26438,1,26438,71119,71117,1,1
1088,44723,71196,26475,1,26475,71197,71196,1,1
1089,44764,71249,26487,1,26487,71251,71249,1,1
1090,44805,71303,26501,1,26501,71305,71303,1,1
1091,44846,71334,26490,1,26490,71335,71334,1,1
1092,44887,71400,26515,1,26515,71402,71400,1,1
1093,44928,71495,26569,1,26569,71496,71495,1,1
1094,44969,71578,26611,1,26611,71579,71578,1,1
1095,45010,71656,26648,1,26648,71658,71656,1,1
1096,45052,71729,26680,1,26680,71731,71729,1,1
1097,45093,71803,26712,1,26712,71805,71803,1,1
1098,45134,71884,26752,1,26752,71885,71884,1,1
1099,45175,71921,26748,1,26748,71923,71921,1,1
1100,45216,71990,26776,1,26776,71992,71990,1,1
1101,45257,72065,26810,1,26810,72067,72065,1,1
1102,45298,72113,26817,1,26817,72114,72113,1,1
1103,45339,72224,26886,1,26886,72225,72224,1,1
1104,45381,72295,26917,1,26917,72297,72295,1,1
1105,45422,72366,26947,1,26947,72368,72366,1,1
1106,45463,72404,26944,1,26944,72406,72404,1,1
1107,45504,72472,26971,1,26971,72474,72472,1,1
1108,45545,72517,26975,1,26975,72519,72517,1,1
1109,45586,72597,27013,1,27013,72598,72597,1,1
1110,45627,72642,27017,1,27017,72644,72642,1,1
1111,45668,72715,27048,1,27048,72716,72715,1,1
1112,45709,72796,27089,1,27089,72798,72796,1,1
1113,45751,72875,27127,1,27127,72877,72875,1,1
1114,45792,72914,27125,1,27125,72916,72914,1,1
1115,45833,72973,27143,1,27143,72975,72973,1,1
1116,45874,73049,27177,1,27177,73050,73049,1,1
1117,45915,73098,27185,1,27185,73100,73098,1,1
1118,45956,73181,27227,1,27227,73183,73181,1,1
1119,45997,73262,27266,1,27266,73263,73262,1,1
1120,46038,73308,27272,1,27272,73310,73308,1,1
1121,46079,73385,27308,1,27308,73387,73385,1,1
1122,46121,73455,27336,1,27336,73456,73455,1,1
1123,46162,73508,27349,1,27349,73510,73508,1,1
1124,46203,73540,27339,1,27339,73542,73540,1,1
1125,46244,73611,27370,1,27370,73613,73611,1,1
1126,46285,73679,27396,1,27396,73681,73679,1,1
1127,46326,73781,27457,1,27457,73782,73781,1,1
1128,46367,73849,27483,1,27483,73850,73849,1,1
1129,46408,73895,27488,1,27488,73896,73895,1,1
1130,46450,73969,27521,1,27521,73970,73969,1,1
1131,46491,74083,27594,1,27594,74084,74083,1,1
1132,46532,74147,27617,1,27617,74148,74147,1,1
1133,46573,74196,27625,1,27625,74197,74196,1,1
1134,46614,74275,27663,1,27663,74276,74275,1,1
1135,46655,74304,27651,1,27651,74306,74304,1,1
1136,46696,74356,27662,1,27662,74358,74356,1,1
1137,46737,74432,27697,1,27697,74434,74432,1,1
1138,46778,74510,27734,1,27734,74512,74510,1,1
1139,46820,74594,27777,1,27777,74596,74594,1,1
1140,46861,74627,27769,1,27769,74629,74627,1,1
1141,46902,74703,27803,1,27803,74705,74703,1,1
1142,46943,74767,27826,1,27826,74769,74767,1,1
1143,46984,74816,27834,1,27834,74818,74816,1,1
1144,47025,74879,27856,1,27856,74881,74879,1,1
1145,47066,74954,27890,1,27890,74956,74954,1,1
1146,47107,75056,27951,1,27951,75058,75056,1,1
1147,47149,75109,27963,1,27963,75111,75109,1,1
1148,47190,75175,27987,1,27987,75176,75175,1,1
1149,47231,75220,27991,1,27991,75222,75220,1,1
1150,47272,75310,28040,1,28040,75312,75310,1,1
1151,47313,75401,28090,1,28090,75402,75401,1,1
1152,47354,75462,28110,1,28110,75464,75462,1,1
1153,47395,75497,28104,1,28104,75498,75497,1,1
1154,47436,75524,28090,1,28090,75526,75524,1,1
1155,47477,75620,28144,1,28144,75621,75620,1,1
1156,47519,75668,28151,1,28151,75669,75668,1,1
1157,47560,75747,28189,1,28189,75749,75747,1,1
1158,47601,75798,28199,1,28199,75800,75798,1,1
1159,47642,75861,28221,1,28221,75863,75861,1,1
1160,47683,75943,28262,1,28262,75944,75943,1,1
1161,47724,76022,28300,1,28300,76024,76022,1,1
1162,47765,76098,28335,1,28335,76099,76098,1,1
1163,47806,76152,28348,1,28348,76154,76152,1,1
1164,47848,76194,28349,1,28349,76196,76194,1,1
1165,47889,76257,28371,1,28371,76259,76257,1,1
1166,47930,76286,28359,1,28359,76288,76286,1,1
1167,47971,76366,28397,1,28397,76367,76366,1,1
1168,48012,76441,28431,1,28431,76443,76441,1,1
1169,48053,76539,28488,1,28488,76541,76539,1,1
1170,48094,76574,28482,1,28482,76576,76574,1,1
1171,48135,76631,28498,1,28498,76633,76631,1,1
1172,48176,76739,28564,1,28564,76740,76739,1,1
1173,48218,76794,28579,1,28579,76796,76794,1,1
1174,48259,76808,28552,1,28552,76810,76808,1,1
1175,48300,76910,28612,1,28612,76911,76910,1,1
1176,48341,76979,28640,1,28640,76981,76979,1,1
1177,48382,77059,28679,1,28679,77061,77059,1,1
1178,48423,77113,28693,1,28693,77115,77113,1,1
1179,48464,77182,28720,1,28720,77184,77182,1,1
1180,48505,77271,28767,1,28767,77272,77271,1,1
1181,48547,77327,28783,1,28783,77329,77327,1,1
1182,48588,77370,28785,1,28785,77372,77370,1,1
1183,48629,77446,28820,1,28820,77448,77446,1,1
1184,48670,77550,28883,8,28875,77545,77543,1,1
1185,48711,77609,28900,1,28900,77610,77609,1,1
1186,48752,77652,28902,1,28902,77653,77652,1,1
1187,48793,77742,28951,1,28951,77744,77742,1,1
1188,48834,77809,28977,1,28977,77811,77809,1,1
1189,48875,77866,28993,1,28993,77868,77866,1,1
1190,48917,77908,28994,1,28994,77910,77908,1,1
1191,48958,77977,29022,1,29022,77979,77977,1,1
1192,48999,78045,29049,1,29049,78047,78045,1,1
1193,49040,78102,29064,1,29064,78104,78102,1,1
1194,49081,78154,29075,1,29075,78156,78154,1,1
1195,49122,78240,29120,1,29120,78242,78240,1,1
1196,49163,78286,29125,1,29125,78288,78286,1,1
1197,49204,78359,29157,1,29157,78361,78359,1,1
1198,49245,78406,29163,1,29163,78408,78406,1,1
1199,49287,78451,29167,1,29167,78453,78451,1,1
1200,49328,78541,29216,1,29216,78543,78541,1,1
1201,49369,78593,29227,1,29227,78595,78593,1,1
1202,49410,78661,29253,1,29253,78662,78661,1,1
1203,49451,78754,29305,1,29305,78756,78754,1,1
1204,49492,78824,29334,1,29334,78825,78824,1,1
1205,49533,78907,29376,1,29376,78909,78907,1,1
1206,49574,78932,29359,1,29359,78933,78932,1,1
1207,49616,79002,29389,1,29389,79004,79002,1,1
1208,49657,79096,29442,1,29442,79098,79096,1,1
1209,49698,79151,29455,1,29455,79153,79151,1,1
1210,49739,79222,29485,1,29485,79223,79222,1,1
1211,49780,79244,29466,1,29466,79246,79244,1,1
1212,49821,79317,29498,1,29498,79319,79317,1,1
1213,49862,79386,29526,1,29526,79388,79386,1,1
1214,49903,79442,29541,1,29541,79444,79442,1,1
1215,49944,79477,29534,1,29534,79478,79477,1,1
1216,49986,79530,29546,1,29546,79532,79530,1,1
1217,50027,79595,29570,1,29570,79596,79595,1,1
1218,50068,79663,29597,1,29597,79664,79663,1,1
1219,50109,79717,29610,1,29610,79718,79717,1,1
1220,50150,79805,29657,1,29657,79807,79805,1,1
1221,50191,79860,29671,1,29671,79861,79860,1,1
1222,50232,79923,29693,1,29693,79925,79923,1,1
1223,50273,79984,29713,1,29713,79986,79984,1,1
1224,50315,80076,29764,1,29764,80078,80076,1,1
1225,50356,80132,29779,1,29779,80134,80132,1,1
1226,50397,80204,29810,1,29810,80206,80204,1,1
1227,50438,80249,29813,1,29813,80250,80249,1,1
1228,50479,80327,29850,1,29850,80329,80327,1,1
1229,50520,80400,29882,1,29882,80401,80400,1,1
1230,50561,80479,29920,1,29920,80481,80479,1,1
1231,50602,80533,29933,1,29933,80535,80533,1,1
1232,50643,80649,30008,1,30008,80651,80649,1,1
1233,50685,80718,30036,1,30036,80720,80718,1,1
1234,50726,80827,30103,1,30103,80829,80827,1,1
1235,50767,80893,30128,1,30128,80895,80893,1,1
1236,50808,80948,30142,1,30142,80950,80948,1,1
1237,50849,80994,30147,1,30147,80995,80994,1,1
1238,50890,81074,30186,1,30186,81076,81074,1,1
1239,50931,81161,30232,1,30232,81162,81161,1,1
1240,50972,81197,30227,1,30227,81199,81197,1,1
1241,51014,81282,30271,1,30271,81284,81282,1,1
1242,51055,81370,30317,1,30317,81372,81370,1,1
1243,51096,81429,30336,1,30336,81431,81429,1,1
1244,51137,81505,30370,1,30370,81506,81505,1,1
1245,51178,81543,30367,1,30367,81544,81543,1,1
1246,51219,81635,30419,1,30419,81637,81635,1,1
1247,51260,81687,30429,1,30429,81689,81687,1,1
1248,51301,81748,30449,1,30449,81750,81748,1,1
1249,51342,81803,30463,1,30463,81805,81803,1,1
1250,51384,81864,30483,1,30483,81866,81864,1,1
1251,51425,81930,30507,1,30507,81932,81930,1,1
1252,51466,81993,30529,1,30529,81994,81993,1,1
1253,51507,82061,30556,1,30556,82062,82061,1,1
1254,51548,82079,30533,10,30524,82071,82070,1,1
1255,51589,82207,30621,1,30621,82209,82207,1,1
1256,51630,82259,30631,1,30631,82261,82259,1,1
1257,51671,82292,30623,1,30623,82294,82292,1,1
1258,51713,82351,30641,1,30641,82353,82351,1,1
1259,51754,82403,30651,1,30651,82404,82403,1,1
1260,51795,82491,30698,1,30698,82492,82491,1,1
1261,51836,82517,30683,1,30683,82518,82517,1,1
1262,51877,82594,30719,1,30719,82596,82594,1,1
1263,51918,82707,30792,1,30792,82709,82707,1,1
1264,51959,82738,30781,1,30781,82740,82738,1,1
1265,52000,82834,30835,1,30835,82835,82834,1,1
1266,52041,82881,30842,1,30842,82883,82881,1,1
1267,52083,82960,30880,1,30880,82962,82960,1,1
1268,52124,83057,30935,1,30935,83058,83057,1,1
1269,52165,83123,30961,1,30961,83125,83123,1,1
1270,52206,83203,30999,1,30999,83205,83203,1,1
1271,52247,83250,31006,9,30997,83244,83242,1,1
1272,52288,83320,31034,1,31034,83321,83320,1,1
1273,52329,83428,31101,1,31101,83430,83428,1,1
1274,52370,83463,31095,1,31095,83465,83463,1,1
1275,52412,83505,31096,1,31096,83507,83505,1,1
1276,52453,83536,31085,1,31085,83537,83536,1,1
1277,52494,83654,31163,1,31163,83656,83654,1,1
1278,52535,83723,31190,1,31190,83725,83723,1,1
1279,52576,83767,31193,1,31193,83768,83767,1,1
1280,52617,83834,31219,1,31219,83835,83834,1,1
1281,52658,83912,31256,1,31256,83914,83912,1,1
1282,52699,83962,31264,1,31264,83963,83962,1,1
1283,52740,84025,31286,1,31286,84026,84025,1,1
1284,52782,84097,31318,1,31318,84099,84097,1,1
1285,52823,84189,31369,1,31369,84191,84189,1,1
1286,52864,84239,31377,1,31377,84240,84239,1,1
1287,52905,84308,31405,1,31405,84310,84308,1,1
1288,52946,84367,31423,1,31423,84368,84367,1,1
1289,52987,84390,31405,1,31405,84392,84390,1,1
1290,53028,84457,31431,1,31431,84458,84457,1,1
1291,53069,84511,31443,1,31443,84512,84511,1,1
1292,53110,84615,31507,1,31507,84617,84615,1,1
1293,53152,84678,31529,1,31529,84680,84678,1,1
1294,53193,84732,31541,1,31541,84733,84732,1,1
1295,53234,84802,31570,1,31570,84803,84802,1,1
1296,53275,84866,31594,1,31594,84868,84866,1,1
1297,53316,84913,31599,1,31599,84914,84913,1,1
1298,53357,84969,31614,1,31614,84970,84969,1,1
1299,53398,85048,31652,1,31652,85050,85048,1,1
1300,53439,85131,31694,1,31694,85133,85131,1,1
1301,53481,85155,31676,1,31676,85156,85155,1,1
1302,53522,85220,31701,1,31701,85222,85220,1,1
1303,53563,85267,31707,1,31707,85269,85267,1,1
1304,53604,85357,31756,1,31756,85359,85357,1,1
1305,53645,85428,31785,1,31785,85430,85428,1,1
1306,53686,85460,31776,1,31776,85462,85460,1,1
1307,53727,85556,31831,1,31831,85557,85556,1,1
1308,53768,85661,31895,1,31895,85663,85661,1,1
1309,53809,85717,31909,1,31909,85718,85717,1,1
1310,53851,85763,31915,1,31915,85765,85763,1,1
1311,53892,85846,31957,1,31957,85848,85846,1,1
1312,53933,85908,31977,1,31977,85909,85908,1,1
1313,53974,85999,32027,1,32027,86001,85999,1,1
1314,54015,86039,32026,1,32026,86041,86039,1,1
1315,54056,86078,32024,1,32024,86080,86078,1,1
1316,54097,86148,32053,1,32053,86149,86148,1,1
1317,54138,86226,32090,1,32090,86228,86226,1,1
1318,54180,86272,32094,1,32094,86273,86272,1,1
1319,54221,86349,32130,1,32130,86350,86349,1,1
1320,54262,86398,32139,1,32139,86400,86398,1,1
1321,54303,86490,32189,1,32189,86492,86490,1,1
1322,54344,86545,32203,1,32203,86547,86545,1,1
1323,54385,86572,32189,1,32189,86573,86572,1,1
1324,54426,86644,32220,1,32220,86646,86644,1,1
1325,54467,86722,32257,1,32257,86724,86722,1,1
1326,54508,86784,32277,1,32277,86785,86784,1,1
1327,54550,86863,32315,1,32315,86864,86863,1,1
1328,54591,86931,32342,1,32342,86932,86931,1,1
1329,54632,87003,32374,1,32374,87005,87003,1,1
1330,54673,87050,32379,1,32379,87052,87050,1,1
1331,54714,87143,32431,1,32431,87145,87143,1,1
1332,54755,87223,32470,1,32470,87225,87223,1,1
1333,54796,87266,32472,1,32472,87268,87266,1,1
1334,54837,87354,32519,1,32519,87356,87354,1,1
1335,54879,87393,32516,1,32516,87394,87393,1,1
1336,54920,87492,32575,1,32575,87494,87492,1,1
1337,54961,87548,32589,1,32589,87549,87548,1,1
1338,55002,87607,32607,1,32607,87608,87607,1,1
1339,55043,87706,32665,1,32665,87708,87706,1,1
1340,55084,87720,32638,1,32638,87722,87720,1,1
1341,55125,87785,32662,1,32662,87786,87785,1,1
1342,55166,87886,32721,1,32721,87887,87886,1,1
1343,55207,87934,32729,1,32729,87936,87934,1,1
1344,55249,88002,32755,1,32755,88003,88002,1,1
1345,55290,88082,32794,1,32794,88083,88082,1,1
1346,55331,88123,32794,1,32794,88124,88123,1,1
1347,55372,88209,32839,1,32839,88211,88209,1,1
1348,55413,88280,32869,1,32869,88282,88280,1,1
1349,55454,88365,32913,1,32913,88367,88365,1,1
1350,55495,88439,32946,1,32946,88440,88439,1,1
1351,55536,88486,32952,1,32952,88488,88486,1,1
1352,55578,88542,32967,1,32967,88544,88542,1,1
1353,55619,88563,32947,1,32947,88565,88563,1,1
1354,55660,88626,32969,1,32969,88628,88626,1,1
1355,55701,88698,32999,1,32999,88699,88698,1,1
1356,55742,88762,33023,1,33023,88764,88762,1,1
1357,55783,88807,33026,1,33026,88808,88807,1,1
1358,55824,88946,33124,1,33124,88948,88946,1,1
1359,55865,88994,33131,1,33131,88995,88994,1,1
1360,55906,89049,33145,1,33145,89051,89049,1,1
1361,55948,89115,33169,1,33169,89117,89115,1,1
1362,55989,89206,33220,1,33220,89208,89206,1,1
1363,56030,89291,33264,1,33264,89293,89291,1,1
1364,56071,89348,33279,1,33279,89349,89348,1,1
1365,56112,89401,33291,1,33291,89403,89401,1,1
1366,56153,89440,33289,1,33289,89442,89440,1,1
1367,56194,89528,33335,1,33335,89529,89528,1,1
1368,56235,89600,33367,1,33367,89602,89600,1,1
1369,56277,89669,33394,1,33394,89670,89669,1,1
1370,56318,89755,33439,1,33439,89757,89755,1,1
1371,56359,89824,33468,1,33468,89826,89824,1,1
1372,56400,89889,33491,1,33491,89891,89889,1,1
1373,56441,89932,33493,1,33493,89933,89932,1,1
1374,56482,89965,33485,1,33485,89967,89965,1,1
1375,56523,90062,33541,1,33541,90063,90062,1,1
1376,56564,90144,33582,1,33582,90145,90144,1,1
1377,56605,90191,33588,1,33588,90193,90191,1,1
1378,56647,90236,33592,1,33592,90238,90236,1,1
1379,56688,90283,33597,1,33597,90285,90283,1,1
1380,56729,90369,33642,1,33642,90371,90369,1,1
1381,56770,90447,33680,1,33680,90449,90447,1,1
1382,56811,90506,33697,1,33697,90508,90506,1,1
1383,56852,90591,33741,1,33741,90592,90591,1,1
1384,56893,90652,33761,1,33761,90653,90652,1,1
1385,56934,90735,33802,1,33802,90736,90735,1,1
1386,56976,90790,33816,1,33816,90791,90790,1,1
1387,57017,90844,33830,1,33830,90846,90844,1,1
1388,57058,90906,33850,1,33850,90907,90906,1,1
1389,57099,90958,33861,1,33861,90959,90958,1,1
1390,57140,91055,33918,1,33918,91057,91055,1,1
1391,57181,91096,33917,1,33917,91098,91096,1,1
1392,57222,91189,33969,1,33969,91190,91189,1,1
1393,57263,91231,33970,1,33970,91232,91231,1,1
1394,57304,91307,34005,1,34005,91309,91307,1,1
1395,57346,91381,34037,1,34037,91383,91381,1,1
1396,57387,91430,34046,1,34046,91432,91430,1,1
1397,57428,91507,34082,8,34074,91501,91499,1,1
1398,57469,91557,34090,1,34090,91558,91557,1,1
1399,57510,91609,34101,1,34101,91611,91609,1,1
1400,57551,91689,34140,1,34140,91691,91689,1,1
1401,57592,91728,34138,1,34138,91730,91728,1,1
1402,57633,91818,34187,1,34187,91820,91818,1,1
1403,57674,91862,34190,1,34190,91864,91862,1,1
1404,57716,91939,34225,1,34225,91940,91939,1,1
1405,57757,91989,34235,1,34235,91991,91989,1,1
1406,57798,92076,34280,1,34280,92078,92076,1,1
1407,57839,92124,34287,1,34287,92125,92124,1,1
1408,57880,92183,34305,1,34305,92185,92183,1,1
1409,57921,92230,34311,1,34311,92232,92230,1,1
1410,57962,92271,34311,1,34311,92273,92271,1,1
1411,58003,92370,34369,1,34369,92372,92370,1,1
1412,58045,92440,34397,1,34397,92441,92440,1,1
1413,58086,92515,34432,1,34432,92517,92515,1,1
1414,58127,92580,34456,9,34447,92574,92572,1,1
1415,58168,92655,34489,1,34489,92656,92655,1,1
1416,58209,92716,34509,1,34509,92718,92716,1,1
1417,58250,92749,34501,1,34501,92751,92749,1,1
1418,58291,92805,34516,1,34516,92807,92805,1,1
1419,58332,92865,34535,1,34535,92867,92865,1,1
1420,58373,92932,34560,1,34560,92933,92932,1,1
1421,58415,92993,34581,1,34581,92995,92993,1,1
1422,58456,93070,34617,1,34617,93072,93070,1,1
1423,58497,93166,34671,1,34671,93167,93166,1,1
1424,58538,93210,34675,1,34675,93212,93210,1,1
1425,58579,93295,34718,1,34718,93297,93295,1,1
1426,58620,93376,34758,1,34758,93378,93376,1,1
1427,58661,93445,34786,1,34786,93447,93445,1,1
1428,58702,93513,34813,1,34813,93515,93513,1,1
1429,58744,93561,34820,1,34820,93563,93561,1,1
1430,58785,93662,34879,1,34879,93663,93662,1,1
1431,58826,93708,34884,1,34884,93710,93708,1,1
1432,58867,93771,34907,1,34907,93773,93771,1,1
1433,58908,93817,34911,1,34911,93819,93817,1,1
1434,58949,93882,34935,1,34935,93883,93882,1,1
1435,58990,93943,34955,1,34955,93945,93943,1,1
1436,59031,94027,34998,1,34998,94028,94027,1,1
1437,59072,94081,35011,1,35011,94082,94081,1,1
1438,59114,94135,35023,1,35023,94136,94135,1,1
1439,59155,94201,35048,1,35048,94202,94201,1,1
1440,59196,94302,35108,1,35108,94303,94302,1,1
1441,59237,94343,35108,1,35108,94345,94343,1,1
1442,59278,94396,35120,1,35120,94397,94396,1,1
1443,59319,94459,35142,1,35142,94461,94459,1,1
1444,59360,94540,35182,1,35182,94542,94540,1,1
1445,59401,94610,35211,1,35211,94612,94610,1,1
1446,59443,94633,35193,1,35193,94635,94633,1,1
1447,59484,94725,35244,1,35244,94727,94725,1,1
1448,59525,94788,35265,1,35265,94790,94788,1,1
1449,59566,94814,35250,1,35250,94815,94814,1,1
1450,59607,94889,35284,1,35284,94891,94889,1,1
1451,59648,94952,35306,1,35306,94954,94952,1,1
1452,59689,95014,35327,1,35327,95016,95014,1,1
1453,59730,95102,35374,1,35374,95104,95102,1,1
1454,59771,95152,35382,1,35382,95153,95152,1,1
1455,59813,95256,35446,1,35446,95258,95256,1,1
1456,59854,95300,35449,1,35449,95302,95300,1,1
1457,59895,95374,35482,1,35482,95376,95374,1,1
1458,59936,95439,35505,1,35505,95440,95439,1,1
1459,59977,95471,35496,1,35496,95473,95471,1,1
1460,60018,95533,35517,1,35517,95535,95533,1,1
1461,60059,95583,35526,1,35526,95585,95583,1,1
1462,60100,95637,35539,1,35539,95639,95637,1,1
1463,60142,95714,35575,1,35575,95716,95714,1,1
1464,60183,95769,35589,1,35589,95771,95769,1,1
1465,60224,95876,35654,1,35654,95878,95876,1,1
1466,60265,95919,35656,1,35656,95921,95919,1,1
1467,60306,95983,35679,1,35679,95985,95983,1,1
1468,60347,96049,35704,1,35704,96050,96049,1,1
1469,60388,96101,35715,1,35715,96102,96101,1,1
1470,60429,96155,35727,1,35727,96156,96155,1,1
1471,60470,96202,35734,1,35734,96204,96202,1,1
1472,60512,96264,35755,1,35755,96266,96264,1,1
1473,60553,96341,35790,1,35790,96343,96341,1,1
1474,60594,96389,35797,1,35797,96391,96389,1,1
1475,60635,96464,35831,1,35831,96465,96464,1,1
1476,60676,96522,35848,11,35837,96513,96511,1,1
1477,60717,96626,35911,1,35911,96628,96626,1,1
1478,60758,96699,35943,1,35943,96701,96699,1,1
1479,60799,96770,35973,1,35973,96772,96770,1,1
1480,60841,96865,36026,1,36026,96866,96865,1,1
1481,60882,96903,36024,1,36024,96905,96903,1,1
1482,60923,96941,36020,1,36020,96942,96941,1,1
1483,60964,97026,36064,1,36064,97028,97026,1,1
1484,61005,97109,36106,1,36106,97111,97109,1,1
1485,61046,97157,36114,1,36114,97159,97157,1,1
1486,61087,97216,36131,1,36131,97217,97216,1,1
1487,61128,97257,36131,1,36131,97259,97257,1,1
1488,61169,97334,36167,1,36167,97336,97334,1,1
1489,61211,97430,36221,1,36221,97431,97430,1,1
1490,61252,97480,36230,1,36230,97481,97480,1,1
1491,61293,97537,36246,1,36246,97539,97537,1,1
1492,61334,97603,36271,1,36271,97604,97603,1,1
1493,61375,97682,36309,1,36309,97684,97682,1,1
1494,61416,97727,36313,1,36313,97729,97727,1,1
1495,61457,97803,36348,1,36348,97805,97803,1,1
1496,61498,97839,36343,1,36343,97841,97839,1,1
1497,61540,97952,36414,1,36414,97953,97952,1,1
1498,61581,98028,36450,1,36450,98030,98028,1,1
1499,61622,98073,36454,1,36454,98075,98073,1,1
1500,61663,98131,36470,1,36470,98132,98131,1,1
1501,61704,98224,36522,1,36522,98226,98224,1,1
1502,61745,98285,36542,1,36542,98286,98285,1,1
1503,61786,98354,36570,1,36570,98356,98354,1,1
1504,61827,98400,36575,1,36575,98402,98400,1,1
1505,61868,98458,36592,1,36592,98460,98458,1,1
1506,61910,98522,36615,1,36615,98524,98522,1,1
1507,61951,98616,36667,1,36667,98617,98616,1,1
1508,61992,98672,36683,1,36683,98674,98672,1,1
1509,62033,98723,36693,1,36693,98725,98723,1,1
1510,62074,98794,36723,1,36723,98796,98794,1,1
1511,62115,98847,36734,1,36734,98848,98847,1,1
1512,62156,98927,36773,1,36773,98929,98927,1,1
1513,62197,98938,36743,1,36743,98940,98938,1,1
1514,62239,99037,36801,1,36801,99039,99037,1,1
1515,62280,99123,36846,1,36846,99125,99123,1,1
1516,62321,99152,36833,1,36833,99154,99152,1,1
1517,62362,99259,36900,1,36900,99261,99259,1,1
1518,62403,99303,36902,1,36902,99304,99303,1,1
1519,62444,99402,36960,1,36960,99404,99402,1,1
1520,62485,99463,36980,1,36980,99465,99463,1,1
1521,62526,99531,37007,1,37007,99533,99531,1,1
1522,62567,99552,36987,1,36987,99553,99552,1,1
1523,62609,99640,37034,1,37034,99642,99640,1,1
1524,62650,99693,37045,1,37045,99695,99693,1,1
1525,62691,99779,37091,1,37091,99781,99779,1,1
1526,62732,99838,37108,1,37108,99840,99838,1,1
1527,62773,99894,37124,1,37124,99896,99894,1,1
1528,62814,99953,37141,1,37141,99955,99953,1,1
1529,62855,100065,37212,1,37212,100067,100065,1,1
1530,62896,100120,37226,1,37226,100122,100120,1,1
1531,62938,100143,37207,1,37207,100144,100143,1,1
1532,62979,100275,37298,1,37298,100276,100275,1,1
1533,63020,100370,37353,1,37353,100372,100370,1,1
1534,63061,100422,37363,1,37363,100423,100422,1,1
1535,63102,100496,37396,1,37396,100498,100496,1,1
1536,63143,100556,37415,1,37415,100558,100556,1,1
1537,63184,100655,37473,1,37473,100657,100655,1,1
1538,63225,100719,37496,1,37496,100721,100719,1,1
1539,63266,100798,37534,1,37534,100800,100798,1,1
1540,63308,100835,37530,1,37530,100837,100835,1,1
1541,63349,100906,37560,1,37560,100908,100906,1,1
1542,63390,100966,37579,1,37579,100968,100966,1,1
1543,63431,101009,37581,1,37581,101011,101009,1,1
1544,63472,101042,37572,1,37572,101043,101042,1,1
1545,63513,101126,37615,1,37615,101127,101126,1,1
1546,63554,101157,37605,1,37605,101159,101157,1,1
1547,63595,101243,37649,1,37649,101244,101243,1,1
1548,63636,101327,37693,1,37693,101329,101327,1,1
1549,63678,101395,37719,1,37719,101396,101395,1,1
1550,63719,101441,37725,1,37725,101443,101441,1,1
1551,63760,101530,37772,1,37772,101531,101530,1,1
1552,63801,101612,37813,1,37813,101614,101612,1,1
1553,63842,101697,37857,1,37857,101699,101697,1,1
1554,63883,101743,37862,1,37862,101745,101743,1,1
1555,63924,101806,37884,1,37884,101807,101806,1,1
1556,63965,101859,37895,1,37895,101860,101859,1,1
1557,64007,101951,37947,1,37947,101953,101951,1,1
1558,64048,102011,37966,1,37966,102013,102011,1,1
1559,64089,102071,37984,1,37984,102072,102071,1,1
1560,64130,102119,37992,1,37992,102121,102119,1,1
1561,64171,102185,38016,1,38016,102187,102185,1,1
1562,64212,102266,38056,1,38056,102267,102266,1,1
1563,64253,102375,38124,1,38124,102377,102375,1,1
1564,64294,102416,38124,1,38124,102418,102416,1,1
1565,64335,102521,38188,1,38188,102523,102521,1,1
1566,64377,102594,38220,1,38220,102596,102594,1,1
1567,64418,102622,38207,1,38207,102624,102622,1,1
1568,64459,102710,38254,1,38254,102712,102710,1,1
1569,64500,102779,38282,1,38282,102781,102779,1,1
1570,64541,102820,38281,1,38281,102821,102820,1,1
1571,64582,102880,38300,1,38300,102881,102880,1,1
1572,64623,102942,38321,1,38321,102944,102942,1,1
1573,64664,103002,38339,1,38339,103003,103002,1,1
1574,64706,103073,38370,1,38370,103075,103073,1,1
1575,64747,103140,38396,1,38396,103142,103140,1,1
1576,64788,103204,38419,1,38419,103206,103204,1,1
1577,64829,103282,38456,1,38456,103284,103282,1,1
1578,64870,103376,38508,1,38508,103378,103376,1,1
1579,64911,103404,38495,1,38495,103405,103404,1,1
1580,64952,103455,38504,1,38504,103456,103455,1,1
1581,64993,103547,38556,1,38556,103548,103547,1,1
1582,65034,103578,38546,1,38546,103580,103578,1,1
1583,65076,103683,38610,1,38610,103685,103683,1,1
1584,65117,103741,38626,1,38626,103743,103741,1,1
1585,65158,103816,38660,1,38660,103817,103816,1,1
1586,65199,103885,38688,1,38688,103887,103885,1,1
1587,65240,103939,38701,1,38701,103941,103939,1,1
1588,65281,104004,38725,1,38725,104006,104004,1,1
1589,65322,104053,38733,1,38733,104055,104053,1,1
1590,65363,104133,38772,1,38772,104135,104133,1,1
1591,65405,104186,38784,1,38784,104188,104186,1,1
1592,65446,104281,38837,1,38837,104282,104281,1,1
1593,65487,104298,38813,1,38813,104299,104298,1,1
1594,65528,104376,38850,1,38850,104377,104376,1,1
1595,65569,104429,38862,1,38862,104430,104429,1,1
1596,65610,104533,38925,1,38925,104534,104533,1,1
1597,65651,104580,38931,1,38931,104581,104580,1,1
1598,65692,104668,38978,1,38978,104670,104668,1,1
1599,65733,104708,38977,1,38977,104710,104708,1,1
1600,65775,104776,39004,1,39004,104778,104776,1,1
1601,65816,104835,39021,1,39021,104836,104835,1,1
1602,65857,104896,39041,1,39041,104897,104896,1,1
1603,65898,104997,39101,1,39101,104998,104997,1,1
1604,65939,105062,39125,1,39125,105063,105062,1,1
1605,65980,105127,39149,1,39149,105128,105127,1,1
1606,66021,105174,39155,1,39155,105176,105174,1,1
1607,66062,105274,39214,1,39214,105276,105274,1,1
1608,66104,105325,39224,1,39224,105327,105325,1,1
1609,66145,105406,39263,1,39263,105407,105406,1,1
1610,66186,105451,39267,1,39267,105452,105451,1,1
1611,66227,105503,39279,1,39279,105505,105503,1,1
1612,66268,105579,39313,1,39313,105581,105579,1,1
1613,66309,105674,39367,1,39367,105676,105674,1,1
1614,66350,105723,39375,1,39375,105725,105723,1,1
1615,66391,105811,39421,1,39421,105812,105811,1,1
1616,66432,105849,39419,1,39419,105851,105849,1,1
1617,66474,105902,39431,1,39431,105904,105902,1,1
1618,66515,105960,39447,1,39447,105962,105960,1,1
1619,66556,106012,39459,1,39459,106014,106012,1,1
1620,66597,106134,39539,1,39539,106136,106134,1,1
1621,66638,106179,39543,1,39543,106181,106179,1,1
1622,66679,106244,39567,1,39567,106245,106244,1,1
1623,66720,106342,39624,1,39624,106343,106342,1,1
1624,66761,106369,39610,1,39610,106371,106369,1,1
1625,66803,106447,39647,1,39647,106449,106447,1,1
1626,66844,106524,39683,1,39683,106526,106524,1,1
1627,66885,106596,39714,1,39714,106598,106596,1,1
1628,66926,106658,39735,1,39735,106660,106658,1,1
1629,66967,106708,39743,1,39743,106709,106708,1,1
1630,67008,106787,39781,1,39781,106788,106787,1,1
1631,67049,106825,39778,1,39778,106827,106825,1,1
1632,67090,106916,39827,1,39827,106917,106916,1,1
1633,67131,106994,39865,1,39865,106996,106994,1,1
1634,67173,107001,39830,1,39830,107002,107001,1,1
1635,67214,107074,39862,1,39862,107075,107074,1,1
1636,67255,107152,39900,1,39900,107154,107152,1,1
1637,67296,107232,39938,1,39938,107234,107232,1,1
1638,67337,107287,39952,1,39952,107289,107287,1,1
1639,67378,107384,40008,1,40008,107386,107384,1,1
1640,67419,107461,40044,1,40044,107463,107461,1,1
1641,67460,107525,40066,1,40066,107526,107525,1,1
1642,67502,107576,40077,1,40077,107578,107576,1,1
1643,67543,107643,40102,1,40102,107644,107643,1,1
1644,67584,107729,40147,1,40147,107730,107729,1,1
1645,67625,107791,40168,1,40168,107793,107791,1,1
1646,67666,107867,40203,1,40203,107869,107867,1,1
1647,67707,107939,40234,1,40234,107940,107939,1,1
1648,67748,107994,40248,1,40248,107995,107994,1,1
1649,67789,108078,40291,1,40291,108080,108078,1,1
1650,67830,108147,40319,1,40319,108149,108147,1,1
1651,67872,108202,40333,1,40333,108204,108202,1,1
1652,67913,108249,40338,1,40338,108250,108249,1,1
1653,67954,108332,40380,1,40380,108333,108332,1,1
1654,67995,108365,40372,1,40372,108367,108365,1,1
1655,68036,108441,40407,1,40407,108443,108441,1,1
1656,68077,108494,40419,1,40419,108495,108494,1,1
1657,68118,108565,40449,1,40449,108567,108565,1,1
1658,68159,108627,40470,1,40470,108628,108627,1,1
1659,68201,108702,40504,1,40504,108704,108702,1,1
1660,68242,108725,40486,1,40486,108727,108725,1,1
1661,68283,108780,40499,1,40499,108782,108780,1,1
1662,68324,108817,40496,1,40496,108819,108817,1,1
1663,68365,108890,40527,1,40527,108892,108890,1,1
1664,68406,108971,40567,1,40567,108972,108971,1,1
1665,68447,109028,40583,1,40583,109030,109028,1,1
1666,68488,109096,40610,1,40610,109097,109096,1,1
1667,68529,109159,40631,11,40620,109149,109148,1,1
1668,68571,109219,40651,1,40651,109221,109219,1,1
1669,68612,109272,40663,1,40663,109274,109272,1,1
1670,68653,109330,40679,1,40679,109332,109330,1,1
1671,68694,109417,40726,1,40726,109419,109417,1,1
1672,68735,109463,40730,1,40730,109465,109463,1,1
1673,68776,109543,40769,1,40769,109545,109543,1,1
1674,68817,109566,40750,11,40740,109556,109555,1,1
1675,68858,109664,40808,1,40808,109666,109664,1,1
1676,68900,109754,40856,1,40856,109755,109754,1,1
1677,68941,109815,40876,1,40876,109816,109815,1,1
1678,68982,109892,40913,1,40913,109894,109892,1,1
1679,69023,109965,40945,1,40945,109967,109965,1,1
1680,69064,110033,40972,1,40972,110035,110033,1,1
1681,69105,110085,40982,1,40982,110087,110085,1,1
1682,69146,110164,41020,1,41020,110166,110164,1,1
1683,69187,110209,41024,1,41024,110211,110209,1,1
1684,69228,110266,41039,1,41039,110267,110266,1,1
1685,69270,110332,41065,1,41065,110334,110332,1,1
1686,69311,110437,41128,1,41128,110439,110437,1,1
1687,69352,110447,41097,10,41087,110439,110437,1,1
1688,69393,110511,41120,1,41120,110512,110511,1,1
1689,69434,110572,41140,1,41140,110573,110572,1,1
1690,69475,110605,41132,1,41132,110607,110605,1,1
1691,69516,110683,41169,1,41169,110685,110683,1,1
1692,69557,110769,41214,1,41214,110771,110769,1,1
1693,69599,110809,41213,1,41213,110811,110809,1,1
1694,69640,110872,41234,1,41234,110873,110872,1,1
1695,69681,110951,41272,1,41272,110952,110951,1,1
1696,69722,111022,41303,1,41303,111024,111022,1,1
1697,69763,111086,41325,1,41325,111087,111086,1,1
1698,69804,111149,41347,1,41347,111150,111149,1,1
1699,69845,111257,41414,1,41414,111259,111257,1,1
1700,69886,111313,41429,1,41429,111315,111313,1,1
1701,69927,111356,41431,1,41431,111358,111356,1,1
1702,69969,111412,41446,1,41446,111414,111412,1,1
1703,70010,111467,41459,1,41459,111468,111467,1,1
1704,70051,111533,41484,1,41484,111535,111533,1,1
1705,70092,111589,41499,1,41499,111590,111589,1,1
1706,70133,111659,41528,1,41528,111660,111659,1,1
1707,70174,111724,41552,1,41552,111726,111724,1,1
1708,70215,111772,41559,1,41559,111774,111772,1,1
1709,70256,111849,41595,1,41595,111851,111849,1,1
1710,70297,111920,41625,1,41625,111922,111920,1,1
1711,70339,112010,41674,1,41674,112012,112010,1,1
1712,70380,112101,41723,1,41723,112102,112101,1,1
1713,70421,112156,41737,1,41737,112158,112156,1,1
1714,70462,112247,41787,1,41787,112248,112247,1,1
1715,70503,112330,41829,1,41829,112332,112330,1,1
1716,70544,112405,41863,1,41863,112407,112405,1,1
1717,70585,112477,41894,1,41894,112479,112477,1,1
1718,70626,112542,41918,1,41918,112544,112542,1,1
1719,70668,112605,41940,1,41940,112607,112605,1,1
1720,70709,112642,41935,1,41935,112643,112642,1,1
1721,70750,112714,41966,1,41966,112716,112714,1,1
1722,70791,112768,41980,1,41980,112770,112768,1,1
1723,70832,112827,41997,1,41997,112828,112827,1,1
1724,70873,112914,42043,1,42043,112916,112914,1,1
1725,70914,112989,42077,1,42077,112990,112989,1,1
1726,70955,113050,42097,1,42097,113052,113050,1,1
1727,70996,113106,42112,1,42112,113108,113106,1,1
1728,71038,113148,42113,1,42113,113150,113148,1,1
1729,71079,113224,42147,1,42147,113225,113224,1,1
1730,71120,113270,42152,1,42152,113272,113270,1,1
1731,71161,113336,42177,1,42177,113338,113336,1,1
1732,71202,113410,42210,1,42210,113412,113410,1,1
1733,71243,113512,42271,1,42271,113514,113512,1,1
1734,71284,113537,42255,1,42255,113539,113537,1,1
1735,71325,113626,42303,1,42303,113628,113626,1,1
1736,71367,113679,42315,1,42315,113681,113679,1,1
1737,71408,113748,42342,1,42342,113749,113748,1,1
1738,71449,113826,42379,1,42379,113828,113826,1,1
1739,71490,113893,42406,1,42406,113895,113893,1,1
1740,71531,113989,42460,1,42460,113991,113989,1,1
1741,71572,114062,42492,1,42492,114064,114062,1,1
1742,71613,114164,42553,1,42553,114166,114164,1,1
1743,71654,114209,42557,1,42557,114211,114209,1,1
1744,71695,114275,42582,1,42582,114277,114275,1,1
1745,71737,114302,42567,1,42567,114303,114302,1,1
1746,71778,114403,42628,1,42628,114405,114403,1,1
1747,71819,114424,42607,1,42607,114425,114424,1,1
1748,71860,114528,42670,1,42670,114529,114528,1,1
1749,71901,114576,42678,1,42678,114578,114576,1,1
1750,71942,114613,42673,1,42673,114615,114613,1,1
1751,71983,114671,42690,1,42690,114673,114671,1,1
1752,72024,114739,42717,1,42717,114741,114739,1,1
1753,72066,114797,42733,1,42733,114798,114797,1,1
1754,72107,114879,42774,1,42774,114880,114879,1,1
1755,72148,114914,42768,1,42768,114915,114914,1,1
1756,72189,114957,42770,1,42770,114959,114957,1,1
1757,72230,115035,42807,1,42807,115037,115035,1,1
1758,72271,115110,42841,1,42841,115111,115110,1,1
1759,72312,115201,42891,1,42891,115202,115201,1,1
1760,72353,115249,42898,1,42898,115251,115249,1,1
1761,72394,115343,42951,1,42951,115345,115343,1,1
1762,72436,115398,42964,1,42964,115399,115398,1,1
1763,72477,115471,42996,1,42996,115473,115471,1,1
1764,72518,115520,43005,1,43005,115522,115520,1,1
1765,72559,115577,43020,1,43020,115579,115577,1,1
1766,72600,115616,43018,1,43018,115617,115616,1,1
1767,72641,115662,43023,1,43023,115664,115662,1,1
1768,72682,115754,43074,1,43074,115756,115754,1,1
1769,72723,115811,43090,1,43090,115812,115811,1,1
1770,72765,115911,43149,1,43149,115913,115911,1,1
1771,72806,115960,43157,1,43157,115962,115960,1,1
1772,72847,116027,43183,1,43183,116029,116027,1,1
1773,72888,116095,43209,1,43209,116097,116095,1,1
1774,72929,116159,43233,1,43233,116161,116159,1,1
1775,72970,116205,43237,1,43237,116207,116205,1,1
1776,73011,116232,43223,1,43223,116234,116232,1,1
1777,73052,116320,43270,1,43270,116322,116320,1,1
1778,73093,116382,43291,1,43291,116384,116382,1,1
1779,73135,116430,43298,1,43298,116432,116430,1,1
1780,73176,116472,43298,1,43298,116474,116472,1,1
1781,73217,116566,43352,1,43352,116568,116566,1,1
1782,73258,116622,43367,1,43367,116624,116622,1,1
1783,73299,116694,43397,1,43397,116696,116694,1,1
1784,73340,116754,43416,1,43416,116756,116754,1,1
1785,73381,116818,43439,1,43439,116819,116818,1,1
1786,73422,116876,43456,1,43456,116878,116876,1,1
1787,73464,116961,43500,1,43500,116963,116961,1,1
1788,73505,117015,43512,1,43512,117017,117015,1,1
1789,73546,117068,43524,8,43517,117062,117061,1,1
1790,73587,117141,43556,1,43556,117143,117141,1,1
1791,73628,117227,43601,1,43601,117229,117227,1,1
1792,73669,117303,43636,1,43636,117305,117303,1,1
1793,73710,117322,43614,1,43614,117324,117322,1,1
1794,73751,117405,43656,1,43656,117406,117405,1,1
1795,73792,117446,43655,1,43655,117447,117446,1,1
1796,73834,117483,43652,1,43652,117485,117483,1,1
1797,73875,117533,43661,1,43661,117535,117533,1,1
1798,73916,117585,43671,1,43671,117586,117585,1,1
1799,73957,117676,43722,1,43722,117678,117676,1,1
1800,73998,117715,43719,1,43719,117717,117715,1,1
1801,74039,117787,43750,1,43750,117789,117787,1,1
1802,74080,117884,43806,1,43806,117886,117884,1,1
1803,74121,117967,43848,1,43848,117969,117967,1,1
1804,74163,118071,43911,1,43911,118073,118071,1,1
1805,74204,118110,43909,1,43909,118112,118110,1,1
1806,74245,118204,43962,1,43962,118206,118204,1,1
1807,74286,118261,43977,1,43977,118263,118261,1,1
1808,74327,118324,43999,1,43999,118326,118324,1,1
1809,74368,118365,43999,1,43999,118367,118365,1,1
1810,74409,118422,44015,1,44015,118423,118422,1,1
1811,74450,118484,44036,1,44036,118486,118484,1,1
1812,74491,118589,44100,1,44100,118591,118589,1,1
1813,74533,118619,44089,1,44089,118621,118619,1,1
1814,74574,118695,44124,1,44124,118697,118695,1,1
1815,74615,118789,44177,1,44177,118791,118789,1,1
1816,74656,118804,44150,1,44150,118806,118804,1,1
1817,74697,118881,44186,1,44186,118882,118881,1,1
1818,74738,118951,44215,1,44215,118952,118951,1,1
1819,74779,118996,44219,1,44219,118998,118996,1,1
1820,74820,119050,44232,1,44232,119052,119050,1,1
1821,74862,119147,44288,1,44288,119149,119147,1,1
1822,74903,119199,44299,1,44299,119201,119199,1,1
1823,74944,119252,44311,1,44311,119254,119252,1,1
1824,74985,119327,44344,1,44344,119329,119327,1,1
1825,75026,119415,44391,1,44391,119417,119415,1,1
1826,75067,119485,44420,1,44420,119487,119485,1,1
1827,75108,119545,44439,1,44439,119547,119545,1,1
1828,75149,119583,44436,1,44436,119585,119583,1,1
1829,75190,119647,44459,1,44459,119649,119647,1,1
1830,75232,119747,44518,1,44518,119749,119747,1,1
1831,75273,119791,44521,1,44521,119793,119791,1,1
1832,75314,119885,44573,1,44573,119887,119885,1,1
1833,75355,119951,44599,1,44599,119953,119951,1,1
1834,75396,120029,44635,1,44635,120031,120029,1,1
1835,75437,120079,44644,1,44644,120081,120079,1,1
1836,75478,120117,44641,1,44641,120118,120117,1,1
1837,75519,120166,44649,1,44649,120168,120166,1,1
1838,75561,120265,44707,1,44707,120267,120265,1,1
1839,75602,120292,44693,1,44693,120294,120292,1,1
1840,75643,120383,44742,1,44742,120384,120383,1,1
1841,75684,120443,44762,1,44762,120445,120443,1,1
1842,75725,120530,44807,1,44807,120532,120530,1,1
1843,75766,120614,44850,1,44850,120615,120614,1,1
1844,75807,120670,44865,1,44865,120671,120670,1,1
1845,75848,120754,44908,1,44908,120756,120754,1,1
1846,75889,120818,44930,1,44930,120819,120818,1,1
1847,75931,120874,44946,1,44946,120876,120874,1,1
1848,75972,120982,45012,1,45012,120983,120982,1,1
1849,76013,121022,45012,1,45012,121024,121022,1,1
1850,76054,121088,45036,1,45036,121090,121088,1,1
1851,76095,121097,45004,1,45004,121099,121097,1,1
1852,76136,121201,45067,1,45067,121203,121201,1,1
1853,76177,121257,45082,1,45082,121259,121257,1,1
1854,76218,121342,45125,1,45125,121343,121342,1,1
1855,76260,121421,45164,1,45164,121423,121421,1,1
1856,76301,121473,45175,1,45175,121475,121473,1,1
1857,76342,121538,45198,1,45198,121539,121538,1,1
1858,76383,121570,45189,1,45189,121571,121570,1,1
1859,76424,121685,45263,1,45263,121687,121685,1,1
1860,76465,121743,45280,8,45273,121737,121736,1,1
1861,76506,121793,45289,1,45289,121794,121793,1,1
1862,76547,121865,45320,1,45320,121867,121865,1,1
1863,76588,121909,45323,1,45323,121911,121909,1,1
1864,76630,121971,45343,1,45343,121972,121971,1,1
1865,76671,122008,45339,1,45339,122009,122008,1,1
1866,76712,122083,45373,1,45373,122085,122083,1,1
1867,76753,122186,45435,1,45435,122187,122186,1,1
1868,76794,122250,45458,1,45458,122252,122250,1,1
1869,76835,122330,45497,1,45497,122332,122330,1,1
1870,76876,122399,45525,1,45525,122401,122399,1,1
1871,76917,122422,45507,1,45507,122424,122422,1,1
1872,76959,122514,45558,1,45558,122516,122514,1,1
1873,77000,122579,45582,1,45582,122581,122579,1,1
1874,77041,122615,45576,1,45576,122616,122615,1,1
1875,77082,122721,45641,1,45641,122722,122721,1,1
1876,77123,122770,45649,1,45649,122771,122770,1,1
1877,77164,122835,45674,1,45674,122837,122835,1,1
1878,77205,122892,45689,1,45689,122894,122892,1,1
1879,77246,122960,45715,1,45715,122961,122960,1,1
1880,77287,123032,45746,1,45746,123033,123032,1,1
1881,77329,123072,45745,1,45745,123073,123072,1,1
1882,77370,123169,45801,1,45801,123171,123169,1,1
1883,77411,123259,45851,1,45851,123261,123259,1,1
1884,77452,123276,45827,1,45827,123278,123276,1,1
1885,77493,123396,45906,1,45906,123398,123396,1,1
1886,77534,123457,45925,1,45925,123459,123457,1,1
1887,77575,123528,45955,1,45955,123529,123528,1,1
1888,77616,123575,45961,1,45961,123577,123575,1,1
1889,77658,123667,46012,1,46012,123669,123667,1,1
1890,77699,123728,46032,1,46032,123730,123728,1,1
1891,77740,123775,46037,1,46037,123776,123775,1,1
1892,77781,123871,46092,1,46092,123872,123871,1,1
1893,77822,123956,46137,1,46137,123958,123956,1,1
1894,77863,123997,46136,1,46136,123999,123997,1,1
1895,77904,124072,46170,1,46170,124073,124072,1,1
1896,77945,124136,46193,1,46193,124138,124136,1,1
1897,77986,124211,46227,1,46227,124213,124211,1,1
1898,78028,124298,46272,1,46272,124299,124298,1,1
1899,78069,124341,46275,1,46275,124343,124341,1,1
1900,78110,124405,46297,1,46297,124407,124405,1,1
1901,78151,124451,46302,1,46302,124452,124451,1,1
1902,78192,124523,46333,1,46333,124525,124523,1,1
1903,78233,124591,46360,1,46360,124592,124591,1,1
1904,78274,124657,46385,1,46385,124659,124657,1,1
1905,78315,124735,46422,1,46422,124736,124735,1,1
1906,78357,124807,46453,1,46453,124809,124807,1,1
1907,78398,124839,46443,1,46443,124840,124839,1,1
1908,78439,124895,46458,1,46458,124897,124895,1,1
1909,78480,124970,46493,1,46493,124972,124970,1,1
1910,78521,125057,46538,1,46538,125058,125057,1,1
1911,78562,125117,46557,1,46557,125119,125117,1,1
1912,78603,125159,46558,1,46558,125161,125159,1,1
1913,78644,125217,46574,1,46574,125218,125217,1,1
1914,78685,125273,46590,1,46590,125274,125273,1,1
1915,78727,125375,46651,1,46651,125377,125375,1,1
1916,78768,125421,46656,1,46656,125423,125421,1,1
1917,78809,125502,46695,1,46695,125503,125502,1,1
1918,78850,125565,46717,1,46717,125567,125565,1,1
1919,78891,125608,46719,1,46719,125609,125608,1,1
1920,78932,125693,46763,1,46763,125695,125693,1,1
1921,78973,125789,46818,1,46818,125791,125789,1,1
1922,79014,125842,46829,1,46829,125843,125842,1,1
1923,79056,125912,46859,1,46859,125914,125912,1,1
1924,79097,126007,46912,1,46912,126008,126007,1,1
1925,79138,126066,46930,1,46930,126067,126066,1,1
1926,79179,126138,46962,1,46962,126140,126138,1,1
1927,79220,126203,46986,1,46986,126205,126203,1,1
1928,79261,126228,46969,1,46969,126230,126228,1,1
1929,79302,126346,47046,1,47046,126348,126346,1,1
1930,79343,126422,47081,1,47081,126423,126422,1,1
1931,79384,126495,47113,1,47113,126497,126495,1,1
1932,79426,126564,47141,1,47141,126566,126564,1,1
1933,79467,126604,47140,1,47140,126606,126604,1,1
1934,79508,126663,47157,1,47157,126665,126663,1,1
1935,79549,126733,47186,1,47186,126734,126733,1,1
1936,79590,126746,47158,1,47158,126748,126746,1,1
1937,79631,126831,47202,1,47202,126833,126831,1,1
1938,79672,126878,47208,1,47208,126879,126878,1,1
1939,79713,126952,47240,1,47240,126953,126952,1,1
1940,79755,127002,47250,1,47250,127004,127002,1,1
1941,79796,127074,47281,1,47281,127076,127074,1,1
1942,79837,127144,47309,1,47309,127145,127144,1,1
1943,79878,127218,47342,1,47342,127220,127218,1,1
1944,79919,127315,47398,1,47398,127317,127315,1,1
1945,79960,127385,47427,1,47427,127387,127385,1,1
1946,80001,127421,47422,1,47422,127423,127421,1,1
1947,80042,127492,47452,1,47452,127494,127492,1,1
1948,80083,127559,47478,1,47478,127561,127559,1,1
1949,80125,127654,47532,1,47532,127656,127654,1,1
1950,80166,127710,47546,1,47546,127711,127710,1,1
1951,80207,127750,47545,1,47545,127751,127750,1,1
1952,80248,127858,47612,1,47612,127859,127858,1,1
1953,80289,127908,47621,1,47621,127909,127908,1,1
1954,80330,127945,47617,1,47617,127947,127945,1,1
1955,80371,128005,47636,1,47636,128007,128005,1,1
1956,80412,128097,47687,1,47687,128099,128097,1,1
1957,80453,128184,47733,1,47733,128186,128184,1,1
1958,80495,128236,47744,1,47744,128238,128236,1,1
1959,80536,128328,47794,1,47794,128330,128328,1,1
1960,80577,128387,47813,1,47813,128389,128387,1,1
1961,80618,128480,47864,1,47864,128481,128480,1,1
1962,80659,128539,47882,1,47882,128541,128539,1,1
1963,80700,128565,47867,1,47867,128566,128565,1,1
1964,80741,128623,47884,1,47884,128625,128623,1,1
1965,80782,128709,47929,1,47929,128711,128709,1,1
1966,80824,128756,47934,1,47934,128758,128756,1,1
1967,80865,128824,47961,1,47961,128825,128824,1,1
1968,80906,128950,48046,1,48046,128951,128950,1,1
1969,80947,129009,48064,1,48064,129010,129009,1,1
1970,80988,129025,48039,1,48039,129027,129025,1,1
1971,81029,129131,48104,1,48104,129133,129131,1,1
1972,81070,129196,48128,1,48128,129198,129196,1,1
1973,81111,129246,48136,1,48136,129247,129246,1,1
1974,81152,129359,48209,1,48209,129361,129359,1,1
1975,81194,129400,48209,1,48209,129402,129400,1,1
1976,81235,129522,48290,1,48290,129524,129522,1,1
1977,81276,129575,48301,1,48301,129576,129575,1,1
1978,81317,129635,48320,1,48320,129636,129635,1,1
1979,81358,129708,48352,1,48352,129710,129708,1,1
1980,81399,129771,48374,1,48374,129773,129771,1,1
1981,81440,129849,48411,1,48411,129851,129849,1,1
1982,81481,129900,48421,1,48421,129902,129900,1,1
1983,81523,129985,48464,1,48464,129986,129985,1,1
1984,81564,130023,48461,1,48461,130024,130023,1,1
1985,81605,130070,48467,1,48467,130072,130070,1,1
1986,81646,130140,48497,1,48497,130142,130140,1,1
1987,81687,130220,48535,1,48535,130222,130220,1,1
1988,81728,130315,48589,1,48589,130317,130315,1,1
1989,81769,130362,48595,1,48595,130363,130362,1,1
1990,81810,130402,48594,1,48594,130404,130402,1,1
1991,81851,130494,48645,1,48645,130496,130494,1,1
1992,81893,130552,48662,1,48662,130554,130552,1,1
1993,81934,130591,48660,1,48660,130593,130591,1,1
1994,81975,130667,48694,1,48694,130668,130667,1,1
1995,82016,130708,48694,1,48694,130710,130708,1,1
1996,82057,130763,48708,1,48708,130765,130763,1,1
1997,82098,130857,48761,1,48761,130859,130857,1,1
1998,82139,130891,48754,1,48754,130893,130891,1,1
1999,82180,130954,48776,1,48776,130956,130954,1,1
2000,82222,130994,48774,1,48774,130995,130994,1,1
2001,82263,131055,48794,1,48794,131056,131055,1,1
2002,82304,131131,48829,1,48829,131132,131131,1,1
2003,82345,131198,48855,1,48855,131199,131198,1,1
2004,82386,131226,48842,1,48842,131228,131226,1,1
2005,82427,131314,48889,1,48889,131316,131314,1,1
2006,82468,131372,48906,1,48906,131374,131372,1,1
2007,82509,131446,48939,1,48939,131448,131446,1,1
2008,82550,131487,48938,1,48938,131488,131487,1,1
2009,82592,131571,48981,1,48981,131572,131571,1,1
2010,82633,131669,49039,1,49039,131671,131669,1,1
2011,82674,131759,49087,1,49087,131761,131759,1,1
2012,82715,131846,49133,1,49133,131848,131846,1,1
2013,82756,131915,49161,1,49161,131916,131915,1,1
2014,82797,132003,49208,1,49208,132005,132003,1,1
2015,82838,132039,49203,1,49203,132041,132039,1,1
2016,82879,132111,49234,1,49234,132112,132111,1,1
2017,82921,132112,49193,1,49193,132113,132112,1,1
2018,82962,132202,49243,1,49243,132204,132202,1,1
2019,83003,132288,49288,1,49288,132290,132288,1,1
2020,83044,132319,49277,1,49277,132320,132319,1,1
2021,83085,132384,49301,1,49301,132386,132384,1,1
2022,83126,132457,49333,1,49333,132459,132457,1,1
2023,83167,132529,49364,1,49364,132530,132529,1,1
2024,83208,132619,49413,1,49413,132621,132619,1,1
2025,83249,132683,49435,1,49435,132684,132683,1,1
2026,83291,132724,49436,1,49436,132726,132724,1,1
2027,83332,132799,49470,1,49470,132801,132799,1,1
2028,83373,132835,49464,1,49464,132837,132835,1,1
2029,83414,132949,49537,1,49537,132951,132949,1,1
2030,83455,133015,49562,1,49562,133016,133015,1,1
2031,83496,133049,49555,1,49555,133050,133049,1,1
2032,83537,133149,49614,1,49614,133151,133149,1,1
2033,83578,133215,49639,1,49639,133217,133215,1,1
2034,83620,133265,49647,1,49647,133266,133265,1,1
2035,83661,133296,49637,1,49637,133298,133296,1,1
2036,83702,133359,49659,1,49659,133360,133359,1,1
2037,83743,133432,49691,1,49691,133433,133432,1,1
2038,83784,133500,49719,1,49719,133502,133500,1,1
2039,83825,133539,49716,1,49716,133540,133539,1,1
2040,83866,133601,49737,1,49737,133603,133601,1,1
2041,83907,133654,49749,1,49749,133656,133654,1,1
2042,83948,133745,49799,1,49799,133747,133745,1,1
2043,83990,133807,49820,1,49820,133809,133807,1,1
2044,84031,133867,49838,1,49838,133869,133867,1,1
2045,84072,133936,49866,1,49866,133937,133936,1,1
2046,84113,134007,49896,1,49896,134009,134007,1,1
2047,84154,134096,49944,1,49944,134098,134096,1,1
2048,84195,134170,49977,1,49977,134171,134170,1,1
2049,84236,134225,49990,1,49990,134226,134225,1,1
2050,84277,134294,50019,1,50019,134296,134294,1,1
2051,84319,134294,49977,1,49977,134295,134294,1,1
2052,84360,134390,50033,1,50033,134392,134390,1,1
2053,84401,134450,50052,1,50052,134452,134450,1,1
2054,84442,134494,50054,1,50054,134496,134494,1,1
2055,84483,134591,50111,1,50111,134593,134591,1,1
2056,84524,134653,50131,1,50131,134655,134653,1,1
2057,84565,134738,50175,1,50175,134740,134738,1,1
2058,84606,134803,50199,1,50199,134805,134803,1,1
2059,84647,134847,50202,1,50202,134849,134847,1,1
2060,84689,134925,50239,1,50239,134927,134925,1,1
2061,84730,135011,50283,1,50283,135012,135011,1,1
2062,84771,135063,50294,1,50294,135064,135063,1,1
2063,84812,135128,50318,1,50318,135130,135128,1,1
2064,84853,135173,50322,1,50322,135175,135173,1,1
2065,84894,135250,50358,1,50358,135252,135250,1,1
2066,84935,135268,50335,1,50335,135269,135268,1,1
2067,84976,135388,50413,1,50413,135389,135388,1,1
2068,85018,135451,50435,1,50435,135452,135451,1,1
2069,85059,135541,50485,1,50485,135543,135541,1,1
2070,85100,135579,50482,1,50482,135581,135579,1,1
2071,85141,135657,50518,1,50518,135658,135657,1,1
2072,85182,135743,50563,1,50563,135744,135743,1,1
2073,85223,135774,50553,1,50553,135776,135774,1,1
2074,85264,135837,50575,1,50575,135839,135837,1,1
2075,85305,135877,50574,1,50574,135879,135877,1,1
2076,85346,135935,50591,1,50591,135937,135935,1,1
2077,85388,136005,50620,1,50620,136007,136005,1,1
2078,85429,136090,50663,1,50663,136091,136090,1,1
2079,85470,136134,50667,1,50667,136136,136134,1,1
2080,85511,136226,50717,1,50717,136228,136226,1,1
2081,85552,136267,50717,1,50717,136269,136267,1,1
2082,85593,136337,50746,1,50746,136339,136337,1,1
2083,85634,136412,50779,1,50779,136413,136412,1,1
2084,85675,136465,50792,1,50792,136467,136465,1,1
2085,85717,136546,50832,1,50832,136548,136546,1,1
2086,85758,136582,50827,1,50827,136584,136582,1,1
2087,85799,136679,50882,1,50882,136681,136679,1,1
2088,85840,136764,50926,1,50926,136765,136764,1,1
2089,85881,136810,50931,1,50931,136812,136810,1,1
2090,85922,136895,50975,1,50975,136897,136895,1,1
2091,85963,136955,50994,1,50994,136957,136955,1,1
2092,86004,137006,51004,1,51004,137008,137006,1,1
2093,86045,137066,51023,1,51023,137068,137066,1,1
2094,86087,137099,51015,1,51015,137101,137099,1,1
2095,86128,137175,51050,1,51050,137177,137175,1,1
2096,86169,137272,51105,1,51105,137274,137272,1,1
2097,86210,137326,51118,1,51118,137328,137326,1,1
2098,86251,137377,51128,1,51128,137379,137377,1,1
2099,86292,137463,51173,1,51173,137465,137463,1,1
2100,86333,137511,51180,1,51180,137513,137511,1,1
2101,86374,137539,51167,1,51167,137541,137539,1,1
2102,86416,137610,51196,1,51196,137611,137610,1,1
2103,86457,137683,51229,1,51229,137685,137683,1,1
2104,86498,137741,51246,1,51246,137743,137741,1,1
2105,86539,137819,51283,1,51283,137821,137819,1,1
2106,86580,137905,51328,1,51328,137907,137905,1,1
2107,86621,137956,51337,1,51337,137957,137956,1,1
2108,86662,138020,51360,1,51360,138022,138020,1,1
2109,86703,138070,51369,1,51369,138072,138070,1,1
2110,86744,138132,51390,1,51390,138134,138132,1,1
2111,86786,138152,51368,1,51368,138153,138152,1,1
2112,86827,138283,51459,1,51459,138285,138283,1,1
2113,86868,138350,51484,1,51484,138351,138350,1,1
2114,86909,138398,51491,1,51491,138400,138398,1,1
2115,86950,138435,51487,1,51487,138436,138435,1,1
2116,86991,138495,51506,1,51506,138497,138495,1,1
2117,87032,138575,51545,1,51545,138576,138575,1,1
2118,87073,138677,51606,1,51606,138679,138677,1,1
2119,87115,138738,51626,1,51626,138740,138738,1,1
2120,87156,138805,51652,1,51652,138807,138805,1,1
2121,87197,138874,51680,1,51680,138876,138874,1,1
2122,87238,138949,51714,1,51714,138951,138949,1,1
2123,87279,139036,51759,1,51759,139038,139036,1,1
2124,87320,139113,51795,1,51795,139115,139113,1,1
2125,87361,139172,51813,1,51813,139173,139172,1,1
2126,87402,139228,51828,1,51828,139230,139228,1,1
2127,87443,139311,51870,1,51870,139313,139311,1,1
2128,87485,139334,51851,1,51851,139336,139334,1,1
2129,87526,139385,51862,1,51862,139387,139385,1,1
2130,87567,139482,51917,1,51917,139483,139482,1,1
2131,87608,139568,51962,1,51962,139569,139568,1,1
2132,87649,139636,51990,1,51990,139638,139636,1,1
2133,87690,139675,51987,1,51987,139676,139675,1,1
2134,87731,139709,51980,1,51980,139711,139709,1,1
2135,87772,139815,52044,1,52044,139816,139815,1,1
2136,87814,139871,52059,1,52059,139872,139871,1,1
2137,87855,139928,52076,1,52076,139930,139928,1,1
2138,87896,140001,52108,1,52108,140003,140001,1,1
2139,87937,140058,52124,1,52124,140060,140058,1,1
2140,87978,140122,52147,1,52147,140124,140122,1,1
2141,88019,140176,52159,1,52159,140178,140176,1,1
2142,88060,140224,52166,1,52166,140225,140224,1,1
2143,88101,140269,52170,1,52170,140271,140269,1,1
2144,88142,140315,52175,1,52175,140317,140315,1,1
2145,88184,140371,52190,1,52190,140373,140371,1,1
2146,88225,140470,52248,1,52248,140472,140470,1,1
2147,88266,140532,52268,1,52268,140534,140532,1,1
2148,88307,140588,52283,1,52283,140589,140588,1,1
2149,88348,140696,52350,1,52350,140698,140696,1,1
2150,88389,140738,52351,1,52351,140740,140738,1,1
2151,88430,140816,52388,1,52388,140818,140816,1,1
2152,88471,140888,52419,1,52419,140890,140888,1,1
2153,88513,140949,52438,1,52438,140950,140949,1,1
2154,88554,141024,52473,1,52473,141026,141024,1,1
2155,88595,141074,52481,1,52481,141075,141074,1,1
2156,88636,141126,52493,1,52493,141128,141126,1,1
2157,88677,141196,52521,1,52521,141198,141196,1,1
2158,88718,141254,52538,1,52538,141255,141254,1,1
2159,88759,141298,52541,1,52541,141300,141298,1,1
2160,88800,141311,52513,1,52513,141313,141311,1,1
2161,88841,141405,52566,1,52566,141407,141405,1,1
2162,88883,141517,52637,1,52637,141519,141517,1,1
2163,88924,141581,52659,1,52659,141583,141581,1,1
2164,88965,141591,52628,1,52628,141593,141591,1,1
2165,89006,141690,52686,1,52686,141691,141690,1,1
2166,89047,141772,52727,1,52727,141773,141772,1,1
2167,89088,141829,52743,1,52743,141830,141829,1,1
2168,89129,141908,52781,1,52781,141910,141908,1,1
2169,89170,141962,52794,1,52794,141964,141962,1,1
2170,89212,142049,52840,1,52840,142051,142049,1,1
2171,89253,142079,52829,1,52829,142081,142079,1,1
2172,89294,142146,52854,1,52854,142148,142146,1,1
2173,89335,142214,52882,1,52882,142216,142214,1,1
2174,89376,142313,52939,1,52939,142314,142313,1,1
2175,89417,142403,52988,1,52988,142404,142403,1,1
2176,89458,142453,52997,1,52997,142455,142453,1,1
2177,89499,142560,53063,1,53063,142562,142560,1,1
2178,89540,142637,53099,1,53099,142638,142637,1,1
2179,89582,142670,53091,1,53091,142672,142670,1,1
2180,89623,142757,53136,1,53136,142758,142757,1,1
2181,89664,142808,53146,1,53146,142809,142808,1,1
2182,89705,142889,53186,1,53186,142891,142889,1,1
2183,89746,142933,53189,1,53189,142935,142933,1,1
2184,89787,143012,53227,1,53227,143014,143012,1,1
2185,89828,143117,53290,1,53290,143118,143117,1,1
2186,89869,143168,53301,1,53301,143170,143168,1,1
2187,89911,143266,53358,1,53358,143268,143266,1,1
2188,89952,143316,53367,1,53367,143318,143316,1,1
2189,89993,143379,53389,1,53389,143381,143379,1,1
2190,90034,143398,53366,1,53366,143400,143398,1,1
2191,90075,143491,53418,1,53418,143492,143491,1,1
2192,90116,143549,53435,1,53435,143551,143549,1,1
2193,90157,143596,53441,1,53441,143598,143596,1,1
2194,90198,143649,53453,1,53453,143651,143649,1,1
2195,90239,143709,53472,1,53472,143711,143709,1,1
2196,90281,143748,53469,1,53469,143750,143748,1,1
2197,90322,143838,53518,1,53518,143840,143838,1,1
2198,90363,143910,53550,1,53550,143912,143910,1,1
2199,90404,143990,53589,1,53589,143992,143990,1,1
2200,90445,144053,53610,1,53610,144054,144053,1,1
2201,90486,144125,53641,1,53641,144126,144125,1,1
2202,90527,144192,53666,1,53666,144193,144192,1,1
2203,90568,144274,53708,1,53708,144276,144274,1,1
2204,90610,144314,53707,1,53707,144316,144314,1,1
2205,90651,144382,53734,1,53734,144384,144382,1,1
2206,90692,144389,53699,1,53699,144391,144389,1,1
2207,90733,144445,53715,1,53715,144447,144445,1,1
2208,90774,144553,53782,1,53782,144555,144553,1,1
2209,90815,144641,53828,1,53828,144643,144641,1,1
2210,90856,144693,53839,1,53839,144694,144693,1,1
2211,90897,144768,53873,1,53873,144770,144768,1,1
2212,90938,144841,53905,1,53905,144843,144841,1,1
2213,90980,144895,53918,1,53918,144897,144895,1,1
2214,91021,144948,53929,1,53929,144949,144948,1,1
2215,91062,145017,53957,1,53957,145018,145017,1,1
2216,91103,145081,53981,1,53981,145083,145081,1,1
2217,91144,145150,54008,1,54008,145152,145150,1,1
2218,91185,145190,54007,1,54007,145192,145190,1,1
2219,91226,145297,54072,1,54072,145298,145297,1,1
2220,91267,145357,54091,1,54091,145358,145357,1,1
2221,91309,145424,54118,1,54118,145426,145424,1,1
2222,91350,145494,54147,8,54139,145488,145486,1,1
2223,91391,145555,54167,1,54167,145557,145555,1,1
2224,91432,145634,54204,1,54204,145636,145634,1,1
2225,91473,145715,54244,1,54244,145717,145715,1,1
2226,91514,145752,54240,1,54240,145753,145752,1,1
2227,91555,145795,54242,1,54242,145797,145795,1,1
2228,91596,145844,54250,1,54250,145845,145844,1,1
2229,91637,145868,54233,1,54233,145870,145868,1,1
2230,91679,145971,54295,1,54295,145973,145971,1,1
2231,91720,146056,54339,1,54339,146058,146056,1,1
2232,91761,146134,54375,1,54375,146135,146134,1,1
2233,91802,146202,54402,1,54402,146204,146202,1,1
2234,91843,146259,54418,1,54418,146260,146259,1,1
2235,91884,146298,54416,1,54416,146300,146298,1,1
2236,91925,146378,54455,1,54455,146379,146378,1,1
2237,91966,146437,54473,1,54473,146439,146437,1,1
2238,92008,146460,54454,1,54454,146462,146460,1,1
2239,92049,146590,54543,1,54543,146592,146590,1,1
2240,92090,146647,54560,1,54560,146649,146647,1,1
2241,92131,146728,54599,1,54599,146729,146728,1,1
2242,92172,146787,54617,1,54617,146788,146787,1,1
2243,92213,146862,54651,1,54651,146863,146862,1,1
2244,92254,146949,54697,1,54697,146951,146949,1,1
2245,92295,147011,54717,1,54717,147012,147011,1,1
2246,92336,147037,54703,1,54703,147039,147037,1,1
2247,92378,147133,54758,1,54758,147135,147133,1,1
2248,92419,147172,54755,1,54755,147174,147172,1,1
2249,92460,147290,54833,1,54833,147292,147290,1,1
2250,92501,147357,54858,1,54858,147358,147357,1,1
2251,92542,147401,54861,1,54861,147403,147401,1,1
2252,92583,147502,54921,1,54921,147503,147502,1,1
2253,92624,147566,54944,1,54944,147567,147566,1,1
2254,92665,147601,54937,1,54937,147602,147601,1,1
2255,92707,147639,54935,1,54935,147641,147639,1,1
2256,92748,147727,54982,1,54982,147729,147727,1,1
2257,92789,147800,55013,1,55013,147801,147800,1,1
2258,92830,147878,55050,1,55050,147880,147878,1,1
2259,92871,147951,55082,1,55082,147952,147951,1,1
2260,92912,148002,55092,1,55092,148004,148002,1,1
2261,92953,148067,55116,1,55116,148069,148067,1,1
2262,92994,148113,55121,1,55121,148114,148113,1,1
2263,93035,148174,55140,1,55140,148175,148174,1,1
2264,93077,148205,55130,1,55130,148206,148205,1,1
2265,93118,148303,55187,1,55187,148304,148303,1,1
2266,93159,148362,55205,1,55205,148364,148362,1,1
2267,93200,148450,55252,1,55252,148452,148450,1,1
2268,93241,148492,55254,1,55254,148494,148492,1,1
2269,93282,148583,55303,1,55303,148585,148583,1,1
2270,93323,148630,55309,1,55309,148632,148630,1,1
2271,93364,148683,55321,1,55321,148685,148683,1,1
2272,93406,148766,55363,1,55363,148768,148766,1,1
2273,93447,148843,55398,1,55398,148844,148843,1,1
2274,93488,148879,55394,1,55394,148881,148879,1,1
2275,93529,148956,55429,1,55429,148957,148956,1,1
2276,93570,149020,55452,1,55452,149021,149020,1,1
2277,93611,149068,55459,1,55459,149070,149068,1,1
2278,93652,149154,55504,1,55504,149156,149154,1,1
2279,93693,149217,55526,1,55526,149219,149217,1,1
2280,93734,149309,55576,1,55576,149310,149309,1,1
2281,93776,149323,55549,1,55549,149324,149323,1,1
2282,93817,149429,55615,1,55615,149431,149429,1,1
2283,93858,149491,55635,1,55635,149493,149491,1,1
2284,93899,149549,55653,1,55653,149551,149549,1,1
2285,93940,149582,55644,1,55644,149583,149582,1,1
2286,93981,149647,55668,1,55668,149649,149647,1,1
2287,94022,149716,55696,1,55696,149718,149716,1,1
2288,94063,149786,55725,1,55725,149788,149786,1,1
2289,94105,149865,55763,1,55763,149867,149865,1,1
2290,94146,149962,55818,1,55818,149963,149962,1,1
2291,94187,150011,55826,1,55826,150013,150011,1,1
2292,94228,150080,55854,1,55854,150081,150080,1,1
2293,94269,150150,55883,1,55883,150152,150150,1,1
2294,94310,150218,55910,1,55910,150220,150218,1,1
2295,94351,150288,55939,1,55939,150290,150288,1,1
2296,94392,150338,55947,1,55947,150339,150338,1,1
2297,94433,150445,56013,1,56013,150446,150445,1,1
2298,94475,150472,56000,1,56000,150474,150472,1,1
2299,94516,150534,56020,1,56020,150535,150534,1,1
2300,94557,150638,56083,1,56083,150639,150638,1,1
2301,94598,150697,56101,1,56101,150698,150697,1,1
2302,94639,150769,56132,1,56132,150770,150769,1,1
2303,94680,150832,56154,1,56154,150834,150832,1,1
2304,94721,150876,56157,1,56157,150878,150876,1,1
2305,94762,150970,56209,1,56209,150971,150970,1,1
2306,94804,151026,56224,1,56224,151027,151026,1,1
2307,94845,151093,56250,1,56250,151095,151093,1,1
2308,94886,151159,56275,1,56275,151161,151159,1,1
2309,94927,151228,56304,1,56304,151230,151228,1,1
2310,94968,151280,56314,1,56314,151282,151280,1,1
2311,95009,151352,56345,1,56345,151353,151352,1,1
2312,95050,151435,56387,1,56387,151437,151435,1,1
2313,95091,151490,56401,1,56401,151492,151490,1,1
2314,95132,151547,56417,1,56417,151549,151547,1,1
2315,95174,151627,56456,1,56456,151629,151627,1,1
2316,95215,151723,56511,1,56511,151725,151723,1,1
2317,95256,151743,56489,1,56489,151745,151743,1,1
2318,95297,151838,56543,1,56543,151840,151838,1,1
2319,95338,151846,56510,1,56510,151848,151846,1,1
2320,95379,151959,56582,1,56582,151961,151959,1,1
2321,95420,152040,56622,1,56622,152042,152040,1,1
2322,95461,152108,56649,1,56649,152110,152108,1,1
2323,95503,152143,56643,1,56643,152145,152143,1,1
2324,95544,152214,56672,1,56672,152215,152214,1,1
2325,95585,152304,56721,1,56721,152305,152304,1,1
2326,95626,152372,56748,1,56748,152374,152372,1,1
2327,95667,152429,56764,1,56764,152431,152429,1,1
2328,95708,152521,56815,1,56815,152523,152521,1,1
2329,95749,152527,56780,1,56780,152529,152527,1,1
2330,95790,152587,56799,1,56799,152589,152587,1,1
2331,95831,152671,56842,1,56842,152673,152671,1,1
2332,95873,152703,56833,1,56833,152705,152703,1,1
2333,95914,152783,56871,1,56871,152784,152783,1,1
2334,95955,152834,56882,1,56882,152836,152834,1,1
2335,95996,152927,56933,1,56933,152928,152927,1,1
2336,96037,152997,56963,1,56963,152999,152997,1,1
2337,96078,153048,56972,1,56972,153050,153048,1,1
2338,96119,153108,56991,1,56991,153110,153108,1,1
2339,96160,153199,57041,1,57041,153201,153199,1,1
2340,96202,153268,57069,1,57069,153270,153268,1,1
2341,96243,153320,57079,1,57079,153322,153320,1,1
2342,96284,153399,57117,1,57117,153401,153399,1,1
2343,96325,153475,57152,1,57152,153476,153475,1,1
2344,96366,153545,57181,1,57181,153547,153545,1,1
2345,96407,153598,57193,1,57193,153600,153598,1,1
2346,96448,153680,57234,1,57234,153682,153680,1,1
2347,96489,153716,57229,1,57229,153718,153716,1,1
2348,96530,153776,57248,1,57248,153778,153776,1,1
2349,96572,153865,57295,1,57295,153866,153865,1,1
2350,96613,153927,57316,1,57316,153929,153927,1,1
2351,96654,153971,57319,1,57319,153972,153971,1,1
2352,96695,154052,57359,1,57359,154053,154052,1,1
2353,96736,154085,57351,1,57351,154087,154085,1,1
2354,96777,154112,57337,1,57337,154114,154112,1,1
2355,96818,154200,57384,1,57384,154202,154200,1,1
2356,96859,154245,57388,1,57388,154247,154245,1,1
2357,96901,154318,57420,1,57420,154320,154318,1,1
2358,96942,154389,57450,1,57450,154391,154389,1,1
2359,96983,154443,57462,1,57462,154444,154443,1,1
2360,97024,154510,57488,1,57488,154511,154510,1,1
2361,97065,154568,57506,1,57506,154570,154568,1,1
2362,97106,154647,57543,1,57543,154648,154647,1,1
2363,97147,154734,57589,1,57589,154736,154734,1,1
2364,97188,154785,57598,1,57598,154786,154785,1,1
2365,97229,154853,57626,1,57626,154855,154853,1,1
2366,97271,154922,57654,1,57654,154924,154922,1,1
2367,97312,154986,57676,1,57676,154988,154986,1,1
2368,97353,155023,57672,1,57672,155025,155023,1,1
2369,97394,155120,57728,1,57728,155122,155120,1,1
2370,97435,155177,57744,1,57744,155179,155177,1,1
2371,97476,155191,57717,1,57717,155192,155191,1,1
2372,97517,155298,57783,1,57783,155300,155298,1,1
2373,97558,155387,57830,1,57830,155388,155387,1,1
2374,97600,155416,57819,1,57819,155418,155416,1,1
2375,97641,155485,57847,1,57847,155487,155485,1,1
2376,97682,155564,57885,1,57885,155566,155564,1,1
2377,97723,155622,57901,1,57901,155624,155622,1,1
2378,97764,155691,57930,1,57930,155693,155691,1,1
2379,97805,155732,57930,1,57930,155734,155732,1,1
2380,97846,155779,57935,1,57935,155781,155779,1,1
2381,97887,155854,57969,1,57969,155856,155854,1,1
2382,97928,155885,57959,1,57959,155887,155885,1,1
2383,97970,155964,57996,1,57996,155965,155964,1,1
2384,98011,156013,58005,1,58005,156015,156013,1,1
2385,98052,156140,58090,1,58090,156142,156140,1,1
2386,98093,156171,58081,1,58081,156173,156171,1,1
2387,98134,156233,58101,1,58101,156235,156233,1,1
2388,98175,156300,58127,1,58127,156302,156300,1,1
2389,98216,156340,58126,1,58126,156342,156340,1,1
2390,98257,156355,58100,1,58100,156357,156355,1,1
2391,98299,156459,58163,1,58163,156461,156459,1,1
2392,98340,156519,58182,1,58182,156521,156519,1,1
2393,98381,156590,58212,1,58212,156592,156590,1,1
2394,98422,156637,58217,1,58217,156638,156637,1,1
2395,98463,156722,58261,1,58261,156724,156722,1,1
2396,98504,156811,58309,1,58309,156812,156811,1,1
2397,98545,156859,58316,1,58316,156860,156859,1,1
2398,98586,156964,58380,1,58380,156966,156964,1,1
2399,98627,157024,58399,1,58399,157026,157024,1,1
2400,98669,157092,58425,1,58425,157093,157092,1,1
2401,98710,157181,58474,1,58474,157183,157181,1,1
2402,98751,157262,58513,1,58513,157264,157262,1,1
2403,98792,157361,58571,1,58571,157362,157361,1,1
2404,98833,157403,58572,1,58572,157405,157403,1,1
2405,98874,157481,58609,1,58609,157483,157481,1,1
2406,98915,157510,58597,1,58597,157512,157510,1,1
2407,98956,157563,58609,1,58609,157565,157563,1,1
2408,98998,157665,58670,1,58670,157667,157665,1,1
2409,99039,157724,58687,1,58687,157725,157724,1,1
2410,99080,157746,58668,1,58668,157747,157746,1,1
2411,99121,157841,58722,1,58722,157843,157841,1,1
2412,99162,157906,58746,1,58746,157907,157906,1,1
2413,99203,157960,58759,1,58759,157961,157960,1,1
2414,99244,158037,58795,1,58795,158039,158037,1,1
2415,99285,158111,58828,1,58828,158112,158111,1,1
2416,99326,158139,58815,1,58815,158141,158139,1,1
2417,99368,158226,58861,1,58861,158228,158226,1,1
2418,99409,158262,58856,1,58856,158264,158262,1,1
2419,99450,158307,58859,1,58859,158309,158307,1,1
2420,99491,158388,58899,1,58899,158390,158388,1,1
2421,99532,158465,58935,1,58935,158467,158465,1,1
2422,99573,158527,58956,1,58956,158529,158527,1,1
2423,99614,158596,58984,1,58984,158597,158596,1,1
2424,99655,158694,59041,1,59041,158695,158694,1,1
2425,99697,158719,59025,1,59025,158721,158719,1,1
2426,99738,158781,59046,1,59046,158783,158781,1,1
2427,99779,158839,59062,1,59062,158841,158839,1,1
2428,99820,158936,59118,1,59118,158938,158936,1,1
2429,99861,159028,59169,1,59169,159029,159028,1,1
2430,99902,159069,59169,1,59169,159071,159069,1,1
2431,99943,159200,59259,1,59259,159202,159200,1,1
2432,99984,159230,59248,1,59248,159232,159230,1,1
2433,100025,159316,59292,1,59292,159317,159316,1,1
2434,100067,159394,59330,1,59330,159396,159394,1,1
2435,100108,159468,59363,1,59363,159470,159468,1,1
2436,100149,159511,59365,1,59365,159513,159511,1,1
2437,100190,159606,59418,1,59418,159607,159606,1,1
2438,100231,159707,59479,1,59479,159709,159707,1,1
2439,100272,159746,59476,1,59476,159748,159746,1,1
2440,100313,159783,59472,1,59472,159784,159783,1,1
2441,100354,159818,59466,1,59466,159820,159818,1,1
2442,100396,159891,59498,1,59498,159893,159891,1,1
2443,100437,159984,59549,1,59549,159985,159984,1,1
2444,100478,160058,59582,1,59582,160060,160058,1,1
2445,100519,160142,59626,1,59626,160144,160142,1,1
2446,100560,160195,59637,1,59637,160197,160195,1,1
2447,100601,160220,59621,1,59621,160222,160220,1,1
2448,100642,160325,59685,1,59685,160326,160325,1,1
2449,100683,160360,59678,1,59678,160361,160360,1,1
2450,100724,160459,59737,1,59737,160461,160459,1,1
2451,100766,160518,59755,1,59755,160520,160518,1,1
2452,100807,160607,59803,1,59803,160609,160607,1,1
2453,100848,160655,59809,1,59809,160657,160655,1,1
2454,100889,160733,59846,1,59846,160735,160733,1,1
2455,100930,160810,59882,1,59882,160812,160810,1,1
2456,100971,160905,59936,1,59936,160907,160905,1,1
2457,101012,160935,59925,1,59925,160937,160935,1,1
2458,101053,160975,59924,1,59924,160977,160975,1,1
2459,101095,161028,59936,1,59936,161030,161028,1,1
2460,101136,161096,59962,1,59962,161097,161096,1,1
2461,101177,161184,60010,1,60010,161186,161184,1,1
2462,101218,161232,60016,1,60016,161234,161232,1,1
2463,101259,161310,60053,1,60053,161312,161310,1,1
2464,101300,161366,60068,1,60068,161368,161366,1,1
2465,101341,161448,60109,1,60109,161449,161448,1,1
2466,101382,161522,60142,1,60142,161524,161522,1,1
2467,101423,161569,60148,1,60148,161571,161569,1,1
2468,101465,161646,60184,1,60184,161648,161646,1,1
2469,101506,161723,60219,1,60219,161724,161723,1,1
2470,101547,161781,60236,1,60236,161782,161781,1,1
2471,101588,161850,60264,1,60264,161851,161850,1,1
2472,101629,161937,60310,1,60310,161939,161937,1,1
2473,101670,162007,60339,1,60339,162008,162007,1,1
2474,101711,162033,60324,1,60324,162035,162033,1,1
2475,101752,162158,60408,1,60408,162160,162158,1,1
2476,101794,162203,60411,1,60411,162204,162203,1,1
2477,101835,162251,60419,1,60419,162253,162251,1,1
2478,101876,162337,60464,1,60464,162339,162337,1,1
2479,101917,162350,60435,1,60435,162352,162350,1,1
2480,101958,162418,60462,1,60462,162420,162418,1,1
2481,101999,162529,60532,1,60532,162531,162529,1,1
2482,102040,162601,60563,1,60563,162603,162601,1,1
2483,102081,162700,60621,1,60621,162701,162700,1,1
2484,102122,162773,60652,1,60652,162774,162773,1,1
2485,102164,162805,60643,1,60643,162806,162805,1,1
2486,102205,162847,60645,1,60645,162849,162847,1,1
2487,102246,162930,60686,1,60686,162931,162930,1,1
2488,102287,162953,60669,1,60669,162955,162953,1,1
2489,102328,163066,60740,1,60740,163068,163066,1,1
2490,102369,163120,60753,1,60753,163121,163120,1,1
2491,102410,163179,60771,1,60771,163181,163179,1,1
2492,102451,163248,60799,1,60799,163250,163248,1,1
2493,102492,163298,60807,1,60807,163299,163298,1,1
2494,102534,163373,60842,1,60842,163375,163373,1,1
2495,102575,163423,60851,1,60851,163425,163423,1,1
2496,102616,163510,60896,1,60896,163512,163510,1,1
2497,102657,163591,60936,1,60936,163593,163591,1,1
2498,102698,163634,60938,1,60938,163635,163634,1,1
2499,102739,163700,60963,1,60963,163701,163700,1,1
2500,102780,163789,61011,1,61011,163791,163789,1,1
2501,102821,163842,61022,1,61022,163843,163842,1,1
2502,102863,163923,61062,1,61062,163924,163923,1,1
2503,102904,163997,61096,1,61096,163999,163997,1,1
2504,102945,164075,61132,1,61132,164076,164075,1,1
2505,102986,164106,61122,1,61122,164108,164106,1,1
2506,103027,164164,61140,1,61140,164166,164164,1,1
2507,103068,164247,61181,1,61181,164249,164247,1,1
2508,103109,164301,61194,1,61194,164303,164301,1,1
2509,103150,164389,61241,1,61241,164390,164389,1,1
2510,103191,164435,61245,1,61245,164436,164435,1,1
2511,103233,164472,61242,1,61242,164474,164472,1,1
2512,103274,164531,61260,1,61260,164533,164531,1,1
2513,103315,164604,61292,1,61292,164606,164604,1,1
2514,103356,164659,61305,1,61305,164661,164659,1,1
2515,103397,164756,61361,1,61361,164758,164756,1,1
2516,103438,164833,61397,1,61397,164834,164833,1,1
2517,103479,164907,61430,1,61430,164908,164907,1,1
2518,103520,164967,61448,1,61448,164968,164967,1,1
2519,103562,165064,61505,1,61505,165066,165064,1,1
2520,103603,165135,61534,1,61534,165136,165135,1,1
2521,103644,165172,61530,1,61530,165173,165172,1,1
2522,103685,165259,61577,1,61577,165261,165259,1,1
2523,103726,165312,61588,1,61588,165313,165312,1,1
2524,103767,165373,61608,1,61608,165374,165373,1,1
2525,103808,165436,61630,1,61630,165437,165436,1,1
2526,103849,165475,61628,1,61628,165477,165475,1,1
2527,103890,165551,61663,1,61663,165553,165551,1,1
2528,103932,165645,61715,1,61715,165646,165645,1,1
2529,103973,165679,61708,1,61708,165681,165679,1,1
2530,104014,165718,61707,1,61707,165720,165718,1,1
2531,104055,165795,61742,1,61742,165796,165795,1,1
2532,104096,165859,61765,1,61765,165860,165859,1,1
2533,104137,165925,61790,1,61790,165927,165925,1,1
2534,104178,165998,61822,1,61822,166000,165998,1,1
2535,104219,166098,61881,1,61881,166100,166098,1,1
2536,104261,166147,61888,1,61888,166148,166147,1,1
2537,104302,166209,61909,1,61909,166210,166209,1,1
2538,104343,166307,61966,1,61966,166308,166307,1,1
2539,104384,166320,61938,1,61938,166321,166320,1,1
2540,104425,166386,61963,1,61963,166388,166386,1,1
2541,104466,166492,62028,1,62028,166493,166492,1,1
2542,104507,166536,62031,1,62031,166538,166536,1,1
2543,104548,166615,62069,1,62069,166617,166615,1,1
2544,104589,166661,62073,1,62073,166662,166661,1,1
2545,104631,166771,62142,1,62142,166773,166771,1,1
2546,104672,166834,62165,1,62165,166836,166834,1,1
2547,104713,166902,62191,1,62191,166904,166902,1,1
2548,104754,166949,62197,1,62197,166951,166949,1,1
2549,104795,167004,62211,1,62211,167005,167004,1,1
2550,104836,167105,62271,1,62271,167106,167105,1,1
2551,104877,167188,62313,1,62313,167189,167188,1,1
2552,104918,167256,62340,1,62340,167258,167256,1,1
2553,104960,167303,62345,1,62345,167304,167303,1,1
2554,105001,167349,62350,1,62350,167350,167349,1,1
2555,105042,167416,62377,1,62377,167418,167416,1,1
2556,105083,167489,62408,1,62408,167491,167489,1,1
2557,105124,167502,62380,1,62380,167503,167502,1,1
2558,105165,167599,62436,1,62436,167601,167599,1,1
2559,105206,167603,62399,1,62399,167605,167603,1,1
2560,105247,167697,62451,1,62451,167698,167697,1,1
2561,105288,167761,62475,1,62475,167763,167761,1,1
2562,105330,167824,62497,1,62497,167826,167824,1,1
2563,105371,167875,62507,1,62507,167877,167875,1,1
2564,105412,167961,62551,1,62551,167963,167961,1,1
2565,105453,168010,62560,1,62560,168012,168010,1,1
2566,105494,168065,62573,1,62573,168066,168065,1,1
2567,105535,168115,62582,1,62582,168116,168115,1,1
2568,105576,168174,62600,1,62600,168176,168174,1,1
2569,105617,168282,62667,1,62667,168284,168282,1,1
2570,105659,168310,62654,1,62654,168312,168310,1,1
2571,105700,168388,62691,1,62691,168390,168388,1,1
2572,105741,168455,62717,1,62717,168457,168455,1,1
2573,105782,168539,62759,1,62759,168540,168539,1,1
2574,105823,168569,62748,1,62748,168571,168569,1,1
2575,105864,168622,62760,1,62760,168624,168622,1,1
2576,105905,168680,62777,1,62777,168682,168680,1,1
2577,105946,168755,62811,1,62811,168757,168755,1,1
2578,105987,168807,62821,1,62821,168808,168807,1,1
2579,106029,168887,62860,1,62860,168889,168887,1,1
2580,106070,168936,62868,1,62868,168937,168936,1,1
2581,106111,169044,62935,1,62935,169046,169044,1,1
2582,106152,169091,62941,1,62941,169092,169091,1,1
2583,106193,169168,62977,1,62977,169169,169168,1,1
2584,106234,169200,62968,1,62968,169201,169200,1,1
2585,106275,169291,63018,1,63018,169292,169291,1,1
2586,106316,169359,63045,1,63045,169361,169359,1,1
2587,106358,169340,62985,1,62985,169342,169340,1,1
2588,106399,169424,63027,1,63027,169426,169424,1,1
2589,106440,169489,63051,1,63051,169490,169489,1,1
2590,106481,169554,63075,1,63075,169556,169554,1,1
2591,106522,169583,63063,1,63063,169584,169583,1,1
2592,106563,169692,63131,1,63131,169694,169692,1,1
2593,106604,169757,63155,1,63155,169759,169757,1,1
2594,106645,169807,63163,1,63163,169808,169807,1,1
2595,106686,169914,63230,1,63230,169916,169914,1,1
2596,106728,169979,63254,1,63254,169981,169979,1,1
2597,106769,170054,63287,1,63287,170055,170054,1,1
2598,106810,170089,63282,1,63282,170091,170089,1,1
2599,106851,170171,63323,1,63323,170173,170171,1,1
2600,106892,170234,63344,1,63344,170236,170234,1,1
2601,106933,170289,63358,1,63358,170291,170289,1,1
2602,106974,170362,63390,1,63390,170364,170362,1,1
2603,107015,170423,63410,1,63410,170425,170423,1,1
2604,107057,170491,63437,1,63437,170493,170491,1,1
2605,107098,170530,63435,1,63435,170532,170530,1,1
2606,107139,170583,63446,1,63446,170584,170583,1,1
2607,107180,170628,63451,1,63451,170630,170628,1,1
2608,107221,170687,63468,1,63468,170688,170687,1,1
2609,107262,170768,63508,1,63508,170770,170768,1,1
2610,107303,170838,63537,1,63537,170840,170838,1,1
2611,107344,170900,63558,1,63558,170902,170900,1,1
2612,107385,170981,63598,1,63598,170983,170981,1,1
2613,107427,171055,63630,1,63630,171056,171055,1,1
2614,107468,171106,63640,1,63640,171107,171106,1,1
2615,107509,171182,63675,1,63675,171184,171182,1,1
2616,107550,171234,63686,1,63686,171235,171234,1,1
2617,107591,171354,63765,1,63765,171355,171354,1,1
2618,107632,171419,63789,1,63789,171421,171419,1,1
2619,107673,171482,63811,1,63811,171484,171482,1,1
2620,107714,171524,63811,1,63811,171525,171524,1,1
2621,107756,171580,63826,1,63826,171581,171580,1,1
2622,107797,171656,63861,1,63861,171658,171656,1,1
2623,107838,171710,63875,1,63875,171712,171710,1,1
2624,107879,171788,63911,1,63911,171790,171788,1,1
2625,107920,171836,63918,1,63918,171838,171836,1,1
2626,107961,171892,63933,1,63933,171894,171892,1,1
2627,108002,171988,63988,1,63988,171990,171988,1,1
2628,108043,172060,64019,1,64019,172062,172060,1,1
2629,108084,172164,64081,1,64081,172165,172164,1,1
2630,108126,172208,64084,1,64084,172210,172208,1,1
2631,108167,172281,64116,1,64116,172283,172281,1,1
2632,108208,172312,64106,1,64106,172314,172312,1,1
2633,108249,172383,64136,1,64136,172385,172383,1,1
2634,108290,172406,64118,1,64118,172408,172406,1,1
2635,108331,172497,64168,1,64168,172499,172497,1,1
2636,108372,172546,64176,1,64176,172548,172546,1,1
2637,108413,172611,64200,1,64200,172613,172611,1,1
2638,108455,172673,64220,1,64220,172674,172673,1,1
2639,108496,172714,64221,1,64221,172716,172714,1,1
2640,108537,172771,64237,1,64237,172773,172771,1,1
2641,108578,172837,64261,1,64261,172838,172837,1,1
2642,108619,172900,64283,1,64283,172902,172900,1,1
2643,108660,172990,64332,1,64332,172991,172990,1,1
2644,108701,173067,64368,1,64368,173069,173067,1,1
2645,108742,173126,64386,1,64386,173128,173126,1,1
2646,108783,173194,64412,1,64412,173195,173194,1,1
2647,108825,173276,64453,1,64453,173278,173276,1,1
2648,108866,173360,64496,1,64496,173361,173360,1,1
2649,108907,173407,64503,1,64503,173409,173407,1,1
2650,108948,173528,64583,1,64583,173530,173528,1,1
2651,108989,173579,64592,1,64592,173580,173579,1,1
2652,109030,173645,64617,1,64617,173647,173645,1,1
2653,109071,173701,64632,1,64632,173703,173701,1,1
2654,109112,173799,64689,1,64689,173801,173799,1,1
2655,109154,173849,64698,10,64688,173841,173839,1,1
2656,109195,173877,64685,1,64685,173879,173877,1,1
2657,109236,173967,64733,1,64733,173969,173967,1,1
2658,109277,174040,64765,1,64765,174042,174040,1,1
2659,109318,174093,64777,1,64777,174095,174093,1,1
2660,109359,174189,64832,1,64832,174191,174189,1,1
2661,109400,174234,64836,1,64836,174235,174234,1,1
2662,109441,174315,64876,1,64876,174317,174315,1,1
2663,109482,174370,64890,1,64890,174372,174370,1,1
2664,109524,174409,64887,1,64887,174410,174409,1,1
2665,109565,174506,64943,1,64943,174507,174506,1,1
2666,109606,174584,64980,1,64980,174585,174584,1,1
2667,109647,174629,64984,1,64984,174631,174629,1,1
2668,109688,174669,64983,1,64983,174670,174669,1,1
2669,109729,174753,65026,1,65026,174755,174753,1,1
2670,109770,174781,65013,1,65013,174783,174781,1,1
2671,109811,174831,65022,1,65022,174833,174831,1,1
2672,109853,174900,65050,1,65050,174902,174900,1,1
2673,109894,175015,65123,1,65123,175016,175015,1,1
2674,109935,175061,65128,1,65128,175062,175061,1,1
2675,109976,175139,65165,1,65165,175141,175139,1,1
2676,110017,175241,65226,1,65226,175242,175241,1,1
2677,110058,175292,65237,1,65237,175294,175292,1,1
2678,110099,175395,65298,1,65298,175397,175395,1,1
2679,110140,175431,65293,1,65293,175432,175431,1,1
2680,110181,175487,65308,1,65308,175489,175487,1,1
2681,110223,175514,65293,1,65293,175515,175514,1,1
2682,110264,175588,65327,1,65327,175590,175588,1,1
2683,110305,175592,65289,1,65289,175593,175592,1,1
2684,110346,175700,65356,1,65356,175701,175700,1,1
2685,110387,175742,65357,1,65357,175743,175742,1,1
2686,110428,175786,65360,1,65360,175787,175786,1,1
2687,110469,175854,65387,1,65387,175856,175854,1,1
2688,110510,175970,65462,1,65462,175972,175970,1,1
2689,110552,176015,65466,1,65466,176017,176015,1,1
2690,110593,176100,65509,1,65509,176101,176100,1,1
2691,110634,176131,65500,1,65500,176133,176131,1,1
2692,110675,176221,65548,1,65548,176223,176221,1,1
2693,110716,176283,65569,1,65569,176285,176283,1,1
2694,110757,176267,65512,1,65512,176269,176267,1,1
2695,110798,176413,65617,1,65617,176415,176413,1,1
2696,110839,176493,65656,1,65656,176495,176493,1,1
2697,110880,176545,65667,1,65667,176547,176545,1,1
2698,110922,176605,65686,1,65686,176607,176605,1,1
2699,110963,176701,65740,1,65740,176702,176701,1,1
2700,111004,176758,65757,1,65757,176760,176758,1,1
2701,111045,176825,65782,1,65782,176827,176825,1,1
2702,111086,176870,65786,1,65786,176872,176870,1,1
2703,111127,176958,65833,1,65833,176960,176958,1,1
2704,111168,177021,65855,1,65855,177023,177021,1,1
2705,111209,177064,65857,1,65857,177066,177064,1,1
2706,111251,177149,65901,1,65901,177151,177149,1,1
2707,111292,177213,65924,1,65924,177215,177213,1,1
2708,111333,177265,65935,1,65935,177267,177265,1,1
2709,111374,177310,65938,1,65938,177312,177310,1,1
2710,111415,177359,65946,1,65946,177361,177359,1,1
2711,111456,177436,65982,1,65982,177438,177436,1,1
2712,111497,177523,66028,1,66028,177525,177523,1,1
2713,111538,177581,66045,1,66045,177583,177581,1,1
2714,111579,177630,66053,1,66053,177632,177630,1,1
2715,111621,177713,66094,1,66094,177715,177713,1,1
2716,111662,177778,66118,1,66118,177780,177778,1,1
2717,111703,177864,66164,1,66164,177866,177864,1,1
2718,111744,177916,66174,1,66174,177917,177916,1,1
2719,111785,177962,66179,1,66179,177963,177962,1,1
2720,111826,178039,66215,1,66215,178041,178039,1,1
2721,111867,178141,66275,1,66275,178142,178141,1,1
2722,111908,178188,66281,1,66281,178189,178188,1,1
2723,111950,178274,66327,1,66327,178276,178274,1,1
2724,111991,178306,66317,1,66317,178307,178306,1,1
2725,112032,178391,66362,9,66354,178385,178383,1,1
2726,112073,178469,66398,1,66398,178470,178469,1,1
2727,112114,178536,66424,1,66424,178537,178536,1,1
2728,112155,178622,66469,1,66469,178623,178622,1,1
2729,112196,178650,66456,1,66456,178652,178650,1,1
2730,112237,178715,66480,1,66480,178717,178715,1,1
2731,112278,178759,66483,1,66483,178761,178759,1,1
2732,112320,178846,66529,1,66529,178848,178846,1,1
2733,112361,178933,66575,1,66575,178935,178933,1,1
2734,112402,178969,66569,1,66569,178971,178969,1,1
2735,112443,179074,66633,1,66633,179076,179074,1,1
2736,112484,179157,66675,1,66675,179159,179157,1,1
2737,112525,179193,66670,1,66670,179194,179193,1,1
2738,112566,179272,66708,1,66708,179274,179272,1,1
2739,112607,179338,66732,1,66732,179339,179338,1,1
2740,112649,179349,66703,1,66703,179351,179349,1,1
2741,112690,179373,66686,1,66686,179375,179373,1,1
2742,112731,179426,66697,1,66697,179428,179426,1,1
2743,112772,179515,66746,1,66746,179517,179515,1,1
2744,112813,179597,66786,1,66786,179598,179597,1,1
2745,112854,179635,66783,1,66783,179637,179635,1,1
2746,112895,179689,66796,1,66796,179691,179689,1,1
2747,112936,179785,66851,1,66851,179787,179785,1,1
2748,112977,179844,66869,1,66869,179846,179844,1,1
2749,113019,179927,66910,1,66910,179928,179927,1,1
2750,113060,179974,66917,1,66917,179976,179974,1,1
2751,113101,180091,66992,1,66992,180092,180091,1,1
2752,113142,180121,66981,1,66981,180122,180121,1,1
2753,113183,180206,67025,1,67025,180207,180206,1,1
2754,113224,180276,67054,1,67054,180278,180276,1,1
2755,113265,180343,67080,1,67080,180345,180343,1,1
2756,113306,180374,67069,1,67069,180375,180374,1,1
2757,113348,180442,67097,1,67097,180444,180442,1,1
2758,113389,180522,67135,1,67135,180524,180522,1,1
2759,113430,180560,67133,1,67133,180562,180560,1,1
2760,113471,180666,67197,1,67197,180668,180666,1,1
2761,113512,180742,67232,1,67232,180744,180742,1,1
2762,113553,180833,67282,11,67271,180824,180822,1,1
2763,113594,180889,67297,1,67297,180890,180889,1,1
2764,113635,180969,67336,1,67336,180971,180969,1,1
2765,113676,181041,67367,1,67367,181043,181041,1,1
2766,113718,181119,67404,1,67404,181121,181119,1,1
2767,113759,181188,67431,1,67431,181190,181188,1,1
2768,113800,181288,67491,1,67491,181290,181288,1,1
2769,113841,181349,67511,1,67511,181351,181349,1,1
2770,113882,181407,67528,1,67528,181409,181407,1,1
2771,113923,181490,67569,1,67569,181492,181490,1,1
2772,113964,181551,67589,1,67589,181552,181551,1,1
2773,114005,181635,67631,1,67631,181636,181635,1,1
2774,114047,181706,67662,1,67662,181708,181706,1,1
2775,114088,181775,67690,1,67690,181777,181775,1,1
2776,114129,181834,67708,1,67708,181836,181834,1,1
2777,114170,181887,67719,1,67719,181889,181887,1,1
2778,114211,181936,67727,1,67727,181937,181936,1,1
2779,114252,182016,67766,1,67766,182018,182016,1,1
2780,114293,182042,67751,1,67751,182044,182042,1,1
2781,114334,182130,67798,1,67798,182132,182130,1,1
2782,114375,182172,67799,1,67799,182174,182172,1,1
2783,114417,182229,67815,1,67815,182231,182229,1,1
2784,114458,182291,67836,1,67836,182293,182291,1,1
2785,114499,182401,67904,1,67904,182403,182401,1,1
2786,114540,182465,67927,1,67927,182467,182465,1,1
2787,114581,182514,67935,1,67935,182516,182514,1,1
2788,114622,182583,67963,1,67963,182585,182583,1,1
2789,114663,182636,67975,1,67975,182638,182636,1,1
2790,114704,182676,67974,1,67974,182678,182676,1,1
2791,114746,182740,67996,1,67996,182741,182740,1,1
2792,114787,182830,68046,1,68046,182832,182830,1,1
2793,114828,182879,68053,1,68053,182881,182879,1,1
2794,114869,182949,68082,1,68082,182950,182949,1,1
2795,114910,182995,68087,1,68087,182997,182995,1,1
2796,114951,183041,68092,1,68092,183042,183041,1,1
2797,114992,183080,68090,1,68090,183082,183080,1,1
2798,115033,183167,68136,1,68136,183168,183167,1,1
2799,115074,183237,68164,1,68164,183238,183237,1,1
2800,115116,183285,68172,1,68172,183287,183285,1,1
2801,115157,183338,68183,1,68183,183339,183338,1,1
2802,115198,183366,68170,1,68170,183368,183366,1,1
2803,115239,183454,68217,1,68217,183455,183454,1,1
2804,115280,183520,68242,1,68242,183522,183520,1,1
2805,115321,183612,68293,1,68293,183613,183612,1,1
2806,115362,183699,68339,1,68339,183701,183699,1,1
2807,115403,183765,68364,1,68364,183767,183765,1,1
2808,115445,183802,68359,1,68359,183803,183802,1,1
2809,115486,183895,68412,1,68412,183897,183895,1,1
2810,115527,183961,68436,1,68436,183962,183961,1,1
2811,115568,184026,68460,1,68460,184027,184026,1,1
2812,115609,184123,68516,1,68516,184125,184123,1,1
2813,115650,184161,68513,1,68513,184163,184161,1,1
2814,115691,184236,68547,1,68547,184238,184236,1,1
2815,115732,184309,68578,1,68578,184310,184309,1,1
2816,115773,184377,68605,1,68605,184378,184377,1,1
2817,115815,184433,68621,1,68621,184435,184433,1,1
2818,115856,184455,68602,1,68602,184457,184455,1,1
2819,115897,184534,68640,1,68640,184536,184534,1,1
2820,115938,184598,68663,1,68663,184600,184598,1,1
2821,115979,184675,68698,1,68698,184677,184675,1,1
2822,116020,184738,68720,1,68720,184740,184738,1,1
2823,116061,184802,68743,1,68743,184804,184802,1,1
2824,116102,184868,68768,1,68768,184870,184868,1,1
2825,116144,184921,68780,1,68780,184923,184921,1,1
2826,116185,184956,68774,1,68774,184958,184956,1,1
2827,116226,184990,68766,1,68766,184991,184990,1,1
2828,116267,185096,68831,1,68831,185098,185096,1,1
2829,116308,185128,68822,1,68822,185130,185128,1,1
2830,116349,185229,68882,1,68882,185231,185229,1,1
2831,116390,185280,68892,1,68892,185281,185280,1,1
2832,116431,185355,68926,1,68926,185356,185355,1,1
2833,116473,185419,68948,1,68948,185420,185419,1,1
2834,116514,185476,68965,1,68965,185478,185476,1,1
2835,116555,185544,68992,1,68992,185546,185544,1,1
2836,116596,185557,68963,1,68963,185558,185557,1,1
2837,116637,185662,69028,1,69028,185664,185662,1,1
2838,116678,185745,69069,1,69069,185746,185745,1,1
2839,116719,185841,69124,1,69124,185842,185841,1,1
2840,116760,185914,69156,1,69156,185916,185914,1,1
2841,116801,186007,69208,1,69208,186009,186007,1,1
2842,116843,186046,69206,1,69206,186048,186046,1,1
2843,116884,186121,69240,1,69240,186123,186121,1,1
2844,116925,186175,69253,1,69253,186177,186175,1,1
2845,116966,186182,69219,1,69219,186184,186182,1,1
2846,117007,186260,69255,1,69255,186262,186260,1,1
2847,117048,186329,69283,1,69283,186331,186329,1,1
2848,117089,186407,69320,1,69320,186409,186407,1,1
2849,117130,186476,69348,1,69348,186478,186476,1,1
2850,117172,186549,69380,1,69380,186551,186549,1,1
2851,117213,186621,69410,1,69410,186623,186621,1,1
2852,117254,186690,69438,1,69438,186692,186690,1,1
2853,117295,186742,69449,1,69449,186744,186742,1,1
2854,117336,186799,69466,1,69466,186801,186799,1,1
2855,117377,186864,69489,10,69480,186857,186855,1,1
2856,117418,186915,69499,1,69499,186917,186915,1,1
2857,117459,186997,69540,1,69540,186999,186997,1,1
2858,117500,187076,69578,1,69578,187078,187076,1,1
2859,117542,187148,69608,1,69608,187150,187148,1,1
2860,117583,187203,69622,1,69622,187204,187203,1,1
2861,117624,187286,69665,1,69665,187288,187286,1,1
2862,117665,187320,69657,1,69657,187322,187320,1,1
2863,117706,187387,69683,1,69683,187388,187387,1,1
2864,117747,187438,69693,1,69693,187440,187438,1,1
2865,117788,187469,69683,16,69668,187456,187454,1,1
2866,117829,187568,69741,1,69741,187570,187568,1,1
2867,117871,187642,69774,1,69774,187644,187642,1,1
2868,117912,187740,69830,1,69830,187741,187740,1,1
2869,117953,187804,69854,1,69854,187806,187804,1,1
2870,117994,187862,69870,1,69870,187864,187862,1,1
2871,118035,187950,69917,1,69917,187951,187950,1,1
2872,118076,188010,69936,1,69936,188012,188010,1,1
2873,118117,188097,69982,1,69982,188099,188097,1,1
2874,118158,188134,69978,1,69978,188136,188134,1,1
2875,118199,188209,70012,1,70012,188211,188209,1,1
2876,118241,188272,70033,1,70033,188274,188272,1,1
2877,118282,188346,70067,1,70067,188348,188346,1,1
2878,118323,188440,70119,1,70119,188442,188440,1,1
2879,118364,188518,70156,1,70156,188520,188518,1,1
2880,118405,188604,70201,1,70201,188606,188604,1,1
2881,118446,188723,70279,1,70279,188725,188723,1,1
2882,118487,188781,70296,1,70296,188782,188781,1,1
2883,118528,188884,70358,1,70358,188886,188884,1,1
2884,118570,188966,70399,1,70399,188968,188966,1,1
2885,118611,189034,70425,1,70425,189036,189034,1,1
2886,118652,189099,70450,1,70450,189101,189099,1,1
2887,118693,189142,70451,1,70451,189143,189142,1,1
2888,118734,189260,70528,1,70528,189261,189260,1,1
2889,118775,189300,70528,1,70528,189302,189300,1,1
2890,118816,189327,70513,1,70513,189329,189327,1,1
2891,118857,189354,70499,1,70499,189355,189354,1,1
2892,118898,189438,70542,1,70542,189440,189438,1,1
2893,118940,189491,70554,1,70554,189493,189491,1,1
2894,118981,189549,70570,1,70570,189551,189549,1,1
2895,119022,189632,70612,1,70612,189633,189632,1,1
2896,119063,189686,70626,1,70626,189688,189686,1,1
2897,119104,189777,70675,1,70675,189778,189777,1,1
2898,119145,189826,70683,1,70683,189828,189826,1,1
2899,119186,189857,70673,1,70673,189859,189857,1,1
2900,119227,189945,70720,1,70720,189946,189945,1,1
2901,119269,190026,70760,1,70760,190028,190026,1,1
2902,119310,190051,70743,1,70743,190053,190051,1,1
2903,119351,190113,70765,1,70765,190115,190113,1,1
2904,119392,190193,70804,1,70804,190195,190193,1,1
2905,119433,190242,70811,1,70811,190244,190242,1,1
2906,119474,190282,70810,1,70810,190283,190282,1,1
2907,119515,190368,70855,1,70855,190370,190368,1,1
2908,119556,190408,70853,1,70853,190409,190408,1,1
2909,119597,190502,70907,1,70907,190504,190502,1,1
2910,119639,190589,70953,1,70953,190591,190589,1,1
2911,119680,190632,70954,1,70954,190634,190632,1,1
2912,119721,190746,71028,1,71028,190748,190746,1,1
2913,119762,190820,71060,1,71060,190822,190820,1,1
2914,119803,190854,71054,1,71054,190856,190854,1,1
2915,119844,190923,71081,1,71081,190925,190923,1,1
2916,119885,190988,71105,1,71105,190990,190988,1,1
2917,119926,191048,71123,1,71123,191049,191048,1,1
2918,119968,191121,71156,1,71156,191123,191121,1,1
2919,120009,191180,71173,1,71173,191182,191180,1,1
2920,120050,191236,71188,1,71188,191237,191236,1,1
2921,120091,191324,71235,1,71235,191326,191324,1,1
2922,120132,191410,71280,1,71280,191411,191410,1,1
2923,120173,191444,71273,1,71273,191446,191444,1,1
2924,120214,191485,71273,1,71273,191487,191485,1,1
2925,120255,191558,71305,1,71305,191559,191558,1,1
2926,120296,191618,71324,1,71324,191620,191618,1,1
2927,120338,191683,71347,1,71347,191685,191683,1,1
2928,120379,191777,71400,1,71400,191778,191777,1,1
2929,120420,191835,71418,1,71418,191837,191835,1,1
2930,120461,191883,71424,1,71424,191884,191883,1,1
2931,120502,191925,71425,1,71425,191927,191925,1,1
2932,120543,191971,71430,1,71430,191973,191971,1,1
2933,120584,192042,71460,1,71460,192044,192042,1,1
2934,120625,192100,71477,1,71477,192102,192100,1,1
2935,120667,192185,71520,1,71520,192186,192185,1,1
2936,120708,192236,71531,1,71531,192238,192236,1,1
2937,120749,192283,71536,1,71536,192284,192283,1,1
2938,120790,192330,71543,1,71543,192332,192330,1,1
2939,120831,192400,71571,1,71571,192402,192400,1,1
2940,120872,192446,71576,1,71576,192448,192446,1,1
2941,120913,192498,71587,1,71587,192500,192498,1,1
2942,120954,192572,71620,1,71620,192574,192572,1,1
2943,120995,192663,71669,1,71669,192664,192663,1,1
2944,121037,192710,71675,1,71675,192711,192710,1,1
2945,121078,192784,71708,1,71708,192786,192784,1,1
2946,121119,192898,71781,1,71781,192899,192898,1,1
2947,121160,192955,71798,1,71798,192957,192955,1,1
2948,121201,193019,71821,1,71821,193021,193019,1,1
2949,121242,193063,71823,1,71823,193065,193063,1,1
2950,121283,193127,71846,1,71846,193129,193127,1,1
2951,121324,193207,71885,1,71885,193209,193207,1,1
2952,121366,193276,71913,1,71913,193278,193276,1,1
2953,121407,193353,71948,1,71948,193354,193353,1,1
2954,121448,193450,72004,1,72004,193451,193450,1,1
2955,121489,193524,72037,1,72037,193526,193524,1,1
2956,121530,193593,72065,1,72065,193595,193593,1,1
2957,121571,193660,72091,1,72091,193662,193660,1,1
2958,121612,193695,72085,1,72085,193697,193695,1,1
2959,121653,193792,72141,1,72141,193794,193792,1,1
2960,121694,193847,72155,1,72155,193849,193847,1,1
2961,121736,193934,72201,1,72201,193936,193934,1,1
2962,121777,193996,72222,1,72222,193998,193996,1,1
2963,121818,194053,72237,1,72237,194055,194053,1,1
2964,121859,194094,72237,1,72237,194096,194094,1,1
2965,121900,194160,72262,1,72262,194162,194160,1,1
2966,121941,194226,72287,1,72287,194228,194226,1,1
2967,121982,194309,72329,1,72329,194311,194309,1,1
2968,122023,194380,72359,1,72359,194382,194380,1,1
2969,122065,194437,72374,1,72374,194438,194437,1,1
2970,122106,194531,72428,1,72428,194533,194531,1,1
2971,122147,194594,72450,1,72450,194596,194594,1,1
2972,122188,194694,72508,1,72508,194695,194694,1,1
2973,122229,194760,72533,1,72533,194762,194760,1,1
2974,122270,194816,72548,1,72548,194817,194816,1,1
2975,122311,194892,72583,1,72583,194893,194892,1,1
2976,122352,194951,72601,1,72601,194952,194951,1,1
2977,122393,195036,72645,1,72645,195038,195036,1,1
2978,122435,195103,72670,10,72661,195095,195093,1,1
2979,122476,195150,72676,1,72676,195152,195150,1,1
2980,122517,195233,72719,1,72719,195235,195233,1,1
2981,122558,195329,72773,1,72773,195331,195329,1,1
2982,122599,195406,72809,1,72809,195408,195406,1,1
2983,122640,195457,72819,1,72819,195459,195457,1,1
2984,122681,195518,72839,1,72839,195520,195518,1,1
2985,122722,195640,72920,1,72920,195642,195640,1,1
2986,122764,195690,72928,1,72928,195691,195690,1,1
2987,122805,195749,72947,1,72947,195751,195749,1,1
2988,122846,195853,73009,1,73009,195854,195853,1,1
2989,122887,195939,73055,1,73055,195941,195939,1,1
2990,122928,196016,73090,1,73090,196017,196016,1,1
2991,122969,196020,73053,1,73053,196022,196020,1,1
2992,123010,196108,73100,1,73100,196110,196108,1,1
2993,123051,196171,73122,1,73122,196173,196171,1,1
2994,123092,196193,73103,1,73103,196195,196193,1,1
2995,123134,196307,73176,1,73176,196309,196307,1,1
2996,123175,196353,73180,1,73180,196355,196353,1,1
2997,123216,196419,73205,1,73205,196420,196419,1,1
2998,123257,196477,73223,1,73223,196479,196477,1,1
2999,123298,196522,73226,1,73226,196523,196522,1,1
3000,123339,196606,73269,1,73269,196608,196606,1,1
3001,123380,196674,73296,1,73296,196676,196674,1,1
3002,123421,196749,73330,1,73330,196751,196749,1,1
3003,123463,196841,73381,1,73381,196843,196841,1,1
3004,123504,196899,73398,1,73398,196901,196899,1,1
3005,123545,196949,73406,1,73406,196950,196949,1,1
3006,123586,197003,73420,1,73420,197005,197003,1,1
3007,123627,197100,73475,1,73475,197102,197100,1,1
3008,123668,197144,73478,1,73478,197145,197144,1,1
3009,123709,197211,73504,1,73504,197213,197211,1,1
3010,123750,197283,73534,1,73534,197284,197283,1,1
3011,123791,197395,73605,1,73605,197396,197395,1,1
3012,123833,197420,73589,1,73589,197421,197420,1,1
3013,123874,197515,73644,1,73644,197517,197515,1,1
3014,123915,197601,73688,1,73688,197603,197601,1,1
3015,123956,197674,73720,1,73720,197676,197674,1,1
3016,123997,197737,73742,1,73742,197738,197737,1,1
3017,124038,197763,73727,1,73727,197765,197763,1,1
3018,124079,197837,73760,1,73760,197839,197837,1,1
3019,124120,197918,73800,1,73800,197920,197918,1,1
3020,124162,197959,73800,1,73800,197961,197959,1,1
3021,124203,197968,73767,1,73767,197969,197968,1,1
3022,124244,198068,73826,1,73826,198069,198068,1,1
3023,124285,198149,73866,1,73866,198150,198149,1,1
3024,124326,198180,73856,1,73856,198181,198180,1,1
3025,124367,198277,73913,1,73913,198279,198277,1,1
3026,124408,198330,73924,1,73924,198332,198330,1,1
3027,124449,198385,73938,1,73938,198387,198385,1,1
3028,124490,198491,74003,1,74003,198492,198491,1,1
3029,124532,198568,74039,1,74039,198570,198568,1,1
3030,124573,198651,74080,1,74080,198653,198651,1,1
3031,124614,198721,74109,1,74109,198723,198721,1,1
3032,124655,198798,74145,1,74145,198799,198798,1,1
3033,124696,198833,74140,1,74140,198835,198833,1,1
3034,124737,198880,74145,1,74145,198882,198880,1,1
3035,124778,198943,74167,13,74154,198932,198930,1,1
3036,124819,199046,74229,1,74229,199048,199046,1,1
3037,124861,199068,74209,1,74209,199069,199068,1,1
3038,124902,199131,74231,1,74231,199132,199131,1,1
3039,124943,199163,74222,1,74222,199164,199163,1,1
3040,124984,199214,74232,1,74232,199216,199214,1,1
3041,125025,199307,74284,1,74284,199309,199307,1,1
3042,125066,199370,74306,1,74306,199372,199370,1,1
3043,125107,199417,74312,1,74312,199419,199417,1,1
3044,125148,199429,74283,1,74283,199431,199429,1,1
3045,125189,199509,74322,1,74322,199511,199509,1,1
3046,125231,199549,74321,1,74321,199551,199549,1,1
3047,125272,199636,74367,1,74367,199638,199636,1,1
3048,125313,199740,74430,1,74430,199742,199740,1,1
3049,125354,199802,74450,1,74450,199804,199802,1,1
3050,125395,199845,74452,1,74452,199847,199845,1,1
3051,125436,199933,74499,1,74499,199935,199933,1,1
3052,125477,200019,74544,1,74544,200021,200019,1,1
3053,125518,200103,74587,1,74587,200105,200103,1,1
3054,125560,200127,74569,1,74569,200128,200127,1,1
3055,125601,200206,74607,1,74607,200207,200206,1,1
3056,125642,200302,74663,1,74663,200304,200302,1,1
3057,125683,200369,74689,1,74689,200371,200369,1,1
3058,125724,200395,74673,1,74673,200397,200395,1,1
3059,125765,200454,74691,1,74691,200456,200454,1,1
3060,125806,200549,74745,1,74745,200551,200549,1,1
3061,125847,200620,74775,1,74775,200622,200620,1,1
3062,125888,200663,74777,1,74777,200665,200663,1,1
3063,125930,200705,74777,1,74777,200706,200705,1,1
3064,125971,200787,74819,1,74819,200789,200787,1,1
3065,126012,200860,74851,1,74851,200862,200860,1,1
3066,126053,200946,74896,1,74896,200948,200946,1,1
3067,126094,200995,74903,1,74903,200997,200995,1,1
3068,126135,201016,74883,1,74883,201018,201016,1,1
3069,126176,201087,74913,1,74913,201089,201087,1,1
3070,126217,201172,74957,1,74957,201174,201172,1,1
3071,126259,201194,74938,1,74938,201196,201194,1,1
3072,126300,201282,74985,1,74985,201284,201282,1,1
3073,126341,201323,74985,1,74985,201325,201323,1,1
3074,126382,201402,75023,1,75023,201404,201402,1,1
3075,126423,201488,75067,1,75067,201490,201488,1,1
3076,126464,201545,75084,1,75084,201547,201545,1,1
3077,126505,201602,75099,1,75099,201604,201602,1,1
3078,126546,201652,75108,1,75108,201654,201652,1,1
3079,126587,201707,75122,1,75122,201709,201707,1,1
3080,126629,201778,75152,1,75152,201780,201778,1,1
3081,126670,201802,75134,1,75134,201803,201802,1,1
3082,126711,201870,75161,1,75161,201871,201870,1,1
3083,126752,201929,75179,1,75179,201931,201929,1,1
3084,126793,201976,75185,1,75185,201977,201976,1,1
3085,126834,202045,75213,1,75213,202046,202045,1,1
3086,126875,202120,75247,1,75247,202122,202120,1,1
3087,126916,202172,75258,1,75258,202174,202172,1,1
3088,126958,202229,75274,1,75274,202231,202229,1,1
3089,126999,202308,75311,1,75311,202310,202308,1,1
3090,127040,202376,75338,1,75338,202377,202376,1,1
3091,127081,202404,75325,1,75325,202405,202404,1,1
3092,127122,202477,75357,1,75357,202478,202477,1,1
3093,127163,202508,75347,1,75347,202510,202508,1,1
3094,127204,202599,75397,1,75397,202601,202599,1,1
3095,127245,202644,75401,1,75401,202645,202644,1,1
3096,127286,202734,75450,1,75450,202736,202734,1,1
3097,127328,202806,75481,1,75481,202808,202806,1,1
3098,127369,202877,75510,1,75510,202878,202877,1,1
3099,127410,202953,75546,1,75546,202955,202953,1,1
3100,127451,203022,75573,1,75573,203024,203022,1,1
3101,127492,203081,75591,1,75591,203083,203081,1,1
3102,127533,203140,75609,1,75609,203142,203140,1,1
3103,127574,203199,75627,1,75627,203200,203199,1,1
3104,127615,203266,75653,1,75653,203268,203266,1,1
3105,127657,203290,75635,1,75635,203291,203290,1,1
3106,127698,203384,75689,1,75689,203386,203384,1,1
3107,127739,203457,75720,1,75720,203458,203457,1,1
3108,127780,203504,75727,1,75727,203506,203504,1,1
3109,127821,203568,75750,1,75750,203570,203568,1,1
3110,127862,203634,75774,1,75774,203636,203634,1,1
3111,127903,203681,75780,1,75780,203683,203681,1,1
3112,127944,203695,75753,1,75753,203697,203695,1,1
3113,127985,203802,75819,1,75819,203804,203802,1,1
3114,128027,203847,75823,1,75823,203849,203847,1,1
3115,128068,203897,75831,1,75831,203899,203897,1,1
3116,128109,203980,75873,1,75873,203982,203980,1,1
3117,128150,204048,75901,1,75901,204050,204048,1,1
3118,128191,204142,75953,1,75953,204143,204142,1,1
3119,128232,204179,75949,1,75949,204181,204179,1,1
3120,128273,204229,75958,1,75958,204231,204229,1,1
3121,128314,204308,75996,1,75996,204310,204308,1,1
3122,128356,204349,75995,1,75995,204350,204349,1,1
3123,128397,204477,76083,1,76083,204479,204477,1,1
3124,128438,204547,76112,1,76112,204549,204547,1,1
3125,128479,204633,76156,1,76156,204635,204633,1,1
3126,128520,204678,76160,1,76160,204680,204678,1,1
3127,128561,204768,76210,1,76210,204770,204768,1,1
3128,128602,204826,76226,1,76226,204827,204826,1,1
3129,128643,204902,76261,1,76261,204904,204902,1,1
3130,128684,204979,76297,1,76297,204981,204979,1,1
3131,128726,205042,76318,1,76318,205043,205042,1,1
3132,128767,205099,76335,1,76335,205101,205099,1,1
3133,128808,205129,76323,1,76323,205130,205129,1,1
3134,128849,205187,76340,1,76340,205188,205187,1,1
3135,128890,205250,76362,1,76362,205252,205250,1,1
3136,128931,205307,76378,1,76378,205308,205307,1,1
3137,128972,205361,76391,1,76391,205362,205361,1,1
3138,129013,205440,76429,1,76429,205442,205440,1,1
3139,129055,205478,76426,1,76426,205480,205478,1,1
3140,129096,205583,76490,1,76490,205585,205583,1,1
3141,129137,205645,76511,1,76511,205647,205645,1,1
3142,129178,205662,76486,1,76486,205664,205662,1,1
3143,129219,205776,76559,1,76559,205778,205776,1,1
3144,129260,205842,76584,1,76584,205844,205842,1,1
3145,129301,205927,76628,1,76628,205928,205927,1,1
3146,129342,205997,76656,1,76656,205998,205997,1,1
3147,129383,206059,76677,1,76677,206060,206059,1,1
3148,129425,206137,76715,1,76715,206139,206137,1,1
3149,129466,206249,76785,1,76785,206250,206249,1,1
3150,129507,206288,76783,1,76783,206289,206288,1,1
3151,129548,206323,76778,1,76778,206325,206323,1,1
3152,129589,206447,76860,1,76860,206449,206447,1,1
3153,129630,206490,76862,1,76862,206492,206490,1,1
3154,129671,206505,76836,1,76836,206507,206505,1,1
3155,129712,206596,76886,1,76886,206598,206596,1,1
3156,129754,206680,76928,1,76928,206681,206680,1,1
3157,129795,206765,76972,1,76972,206767,206765,1,1
3158,129836,206852,77018,1,77018,206854,206852,1,1
3159,129877,206868,76994,1,76994,206870,206868,1,1
3160,129918,206948,77032,1,77032,206949,206948,1,1
3161,129959,206997,77040,1,77040,206998,206997,1,1
3162,130000,207084,77086,1,77086,207086,207084,1,1
3163,130041,207116,77077,1,77077,207118,207116,1,1
3164,130082,207208,77128,1,77128,207210,207208,1,1
3165,130124,207266,77145,1,77145,207268,207266,1,1
3166,130165,207310,77148,1,77148,207312,207310,1,1
3167,130206,207386,77183,1,77183,207388,207386,1,1
3168,130247,207459,77215,1,77215,207461,207459,1,1
3169,130288,207529,77243,1,77243,207531,207529,1,1
3170,130329,207602,77275,1,77275,207604,207602,1,1
3171,130370,207652,77284,1,77284,207654,207652,1,1
3172,130411,207705,77296,1,77296,207707,207705,1,1
3173,130453,207770,77320,1,77320,207772,207770,1,1
3174,130494,207839,77347,1,77347,207840,207839,1,1
3175,130535,207897,77364,1,77364,207898,207897,1,1
3176,130576,207972,77398,1,77398,207974,207972,1,1
3177,130617,208059,77444,1,77444,208061,208059,1,1
3178,130658,208110,77455,1,77455,208112,208110,1,1
3179,130699,208185,77488,1,77488,208187,208185,1,1
3180,130740,208285,77547,1,77547,208287,208285,1,1
3181,130781,208291,77512,1,77512,208293,208291,1,1
3182,130823,208379,77558,1,77558,208380,208379,1,1
3183,130864,208489,77627,1,77627,208490,208489,1,1
3184,130905,208553,77651,1,77651,208555,208553,1,1
3185,130946,208609,77665,1,77665,208611,208609,1,1
3186,130987,208633,77649,1,77649,208635,208633,1,1
3187,131028,208690,77664,1,77664,208692,208690,1,1
3188,131069,208734,77667,1,77667,208736,208734,1,1
3189,131110,208821,77713,1,77713,208823,208821,1,1
3190,131152,208903,77754,1,77754,208905,208903,1,1
3191,131193,208924,77733,1,77733,208925,208924,1,1
3192,131234,209013,77781,9,77773,209006,209004,1,1
3193,131275,209100,77827,1,77827,209102,209100,1,1
3194,131316,209128,77814,1,77814,209130,209128,1,1
3195,131357,209194,77840,1,77840,209196,209194,1,1
3196,131398,209230,77834,1,77834,209231,209230,1,1
3197,131439,209311,77874,1,77874,209313,209311,1,1
3198,131480,209426,77947,1,77947,209427,209426,1,1
3199,131522,209485,77965,1,77965,209486,209485,1,1
3200,131563,209540,77979,1,77979,209542,209540,1,1
3201,131604,209619,78018,1,78018,209621,209619,1,1
3202,131645,209683,78040,1,78040,209684,209683,1,1
3203,131686,209752,78068,1,78068,209754,209752,1,1
3204,131727,209786,78061,1,78061,209788,209786,1,1
3205,131768,209853,78087,1,78087,209855,209853,1,1
3206,131809,209933,78126,1,78126,209935,209933,1,1
3207,131851,209988,78140,1,78140,209990,209988,1,1
3208,131892,210046,78156,1,78156,210048,210046,1,1
3209,131933,210104,78173,1,78173,210105,210104,1,1
3210,131974,210218,78246,1,78246,210219,210218,1,1
3211,132015,210276,78264,1,78264,210278,210276,1,1
3212,132056,210345,78291,1,78291,210346,210345,1,1
3213,132097,210382,78287,1,78287,210383,210382,1,1
3214,132138,210426,78290,1,78290,210428,210426,1,1
3215,132179,210506,78328,1,78328,210507,210506,1,1
3216,132221,210522,78304,1,78304,210524,210522,1,1
3217,132262,210594,78335,1,78335,210596,210594,1,1
3218,132303,210667,78366,1,78366,210668,210667,1,1
3219,132344,210757,78415,1,78415,210759,210757,1,1
3220,132385,210817,78435,1,78435,210819,210817,1,1
3221,132426,210886,78462,1,78462,210888,210886,1,1
3222,132467,210944,78479,1,78479,210946,210944,1,1
3223,132508,210987,78480,1,78480,210988,210987,1,1
3224,132550,211038,78490,1,78490,211039,211038,1,1
3225,132591,211134,78545,1,78545,211135,211134,1,1
3226,132632,211206,78577,1,78577,211208,211206,1,1
3227,132673,211282,78611,1,78611,211283,211282,1,1
3228,132714,211345,78634,1,78634,211347,211345,1,1
3229,132755,211434,78681,1,78681,211436,211434,1,1
3230,132796,211516,78721,1,78721,211517,211516,1,1
3231,132837,211586,78750,1,78750,211587,211586,1,1
3232,132878,211654,78777,1,78777,211655,211654,1,1
3233,132920,211680,78763,1,78763,211682,211680,1,1
3234,132961,211771,78813,1,78813,211773,211771,1,1
3235,133002,211865,78865,1,78865,211866,211865,1,1
3236,133043,211896,78855,1,78855,211897,211896,1,1
3237,133084,212002,78920,11,78909,211992,211991,1,1
3238,133125,212026,78903,1,78903,212028,212026,1,1
3239,133166,212090,78925,1,78925,212091,212090,1,1
3240,133207,212197,78992,1,78992,212199,212197,1,1
3241,133249,212234,78988,1,78988,212236,212234,1,1
3242,133290,212327,79039,1,79039,212328,212327,1,1
3243,133331,212372,79044,1,79044,212374,212372,1,1
3244,133372,212442,79072,1,79072,212444,212442,1,1
3245,133413,212523,79113,1,79113,212525,212523,1,1
3246,133454,212564,79112,1,79112,212566,212564,1,1
3247,133495,212611,79118,1,79118,212613,212611,1,1
3248,133536,212652,79118,1,79118,212654,212652,1,1
3249,133577,212702,79127,1,79127,212704,212702,1,1
3250,133619,212740,79124,1,79124,212742,212740,1,1
3251,133660,212855,79198,1,79198,212857,212855,1,1
3252,133701,212947,79249,1,79249,212949,212947,1,1
3253,133742,213008,79269,1,79269,213010,213008,1,1
3254,133783,213064,79284,1,79284,213066,213064,1,1
3255,133824,213106,79284,1,79284,213108,213106,1,1
3256,133865,213242,79379,1,79379,213244,213242,1,1
3257,133906,213328,79424,1,79424,213330,213328,1,1
3258,133948,213370,79425,1,79425,213372,213370,1,1
3259,133989,213423,79436,1,79436,213424,213423,1,1
3260,134030,213499,79472,1,79472,213501,213499,1,1
3261,134071,213554,79485,1,79485,213555,213554,1,1
3262,134112,213606,79496,1,79496,213607,213606,1,1
3263,134153,213707,79556,1,79556,213709,213707,1,1
3264,134194,213783,79591,1,79591,213785,213783,1,1
3265,134235,213826,79592,1,79592,213827,213826,1,1
3266,134276,213864,79589,1,79589,213865,213864,1,1
3267,134318,213924,79609,1,79609,213926,213924,1,1
3268,134359,213972,79616,1,79616,213974,213972,1,1
3269,134400,214040,79642,1,79642,214042,214040,1,1
3270,134441,214071,79632,1,79632,214073,214071,1,1
3271,134482,214130,79650,1,79650,214132,214130,1,1
3272,134523,214228,79707,1,79707,214230,214228,1,1
3273,134564,214283,79721,1,79721,214285,214283,1,1
3274,134605,214370,79766,1,79766,214371,214370,1,1
3275,134647,214436,79792,1,79792,214438,214436,1,1
3276,134688,214526,79840,1,79840,214528,214526,1,1
3277,134729,214557,79830,1,79830,214559,214557,1,1
3278,134770,214659,79891,1,79891,214661,214659,1,1
3279,134811,214724,79915,1,79915,214726,214724,1,1
3280,134852,214782,79932,1,79932,214784,214782,1,1
3281,134893,214829,79938,1,79938,214831,214829,1,1
3282,134934,214920,79988,1,79988,214922,214920,1,1
3283,134975,214991,80017,1,80017,214992,214991,1,1
3284,135017,215030,80016,1,80016,215032,215030,1,1
3285,135058,215107,80052,1,80052,215109,215107,1,1
3286,135099,215162,80065,1,80065,215163,215162,1,1
3287,135140,215215,80077,1,80077,215217,215215,1,1
3288,135181,215323,80144,1,80144,215324,215323,1,1
3289,135222,215408,80188,1,80188,215410,215408,1,1
3290,135263,215461,80200,1,80200,215463,215461,1,1
3291,135304,215514,80212,1,80212,215516,215514,1,1
3292,135346,215572,80229,1,80229,215574,215572,1,1
3293,135387,215605,80221,1,80221,215607,215605,1,1
3294,135428,215649,80223,1,80223,215650,215649,1,1
3295,135469,215738,80271,1,80271,215740,215738,1,1
3296,135510,215827,80320,1,80320,215829,215827,1,1
3297,135551,215879,80330,1,80330,215881,215879,1,1
3298,135592,215946,80356,1,80356,215948,215946,1,1
3299,135633,216002,80371,1,80371,216004,216002,1,1
3300,135674,216058,80386,1,80386,216059,216058,1,1
3301,135716,216156,80442,1,80442,216158,216156,1,1
3302,135757,216184,80429,1,80429,216185,216184,1,1
3303,135798,216289,80493,1,80493,216291,216289,1,1
3304,135839,216340,80503,1,80503,216341,216340,1,1
3305,135880,216444,80566,1,80566,216446,216444,1,1
3306,135921,216454,80535,1,80535,216456,216454,1,1
3307,135962,216544,80584,1,80584,216546,216544,1,1
3308,136003,216612,80611,1,80611,216614,216612,1,1
3309,136045,216659,80616,1,80616,216660,216659,1,1
3310,136086,216724,80641,1,80641,216726,216724,1,1
3311,136127,216773,80649,12,80637,216763,216761,1,1
3312,136168,216848,80682,1,80682,216850,216848,1,1
3313,136209,216936,80729,1,80729,216938,216936,1,1
3314,136250,217025,80777,1,80777,217026,217025,1,1
3315,136291,217072,80783,1,80783,217074,217072,1,1
3316,136332,217120,80790,1,80790,217122,217120,1,1
3317,136373,217206,80835,1,80835,217208,217206,1,1
3318,136415,217229,80817,1,80817,217231,217229,1,1
3319,136456,217324,80870,1,80870,217325,217324,1,1
3320,136497,217387,80893,1,80893,217389,217387,1,1
3321,136538,217452,80917,1,80917,217454,217452,1,1
3322,136579,217545,80968,1,80968,217546,217545,1,1
3323,136620,217625,81007,1,81007,217627,217625,1,1
3324,136661,217667,81008,1,81008,217668,217667,1,1
3325,136702,217768,81068,1,81068,217770,217768,1,1
3326,136744,217807,81065,1,81065,217808,217807,1,1
3327,136785,217828,81045,1,81045,217829,217828,1,1
3328,136826,217891,81068,1,81068,217893,217891,1,1
3329,136867,217978,81114,1,81114,217980,217978,1,1
3330,136908,218013,81107,1,81107,218015,218013,1,1
3331,136949,218123,81176,1,81176,218125,218123,1,1
3332,136990,218188,81200,1,81200,218189,218188,1,1
3333,137031,218249,81220,1,81220,218250,218249,1,1
3334,137072,218307,81236,1,81236,218308,218307,1,1
3335,137114,218381,81270,1,81270,218383,218381,1,1
3336,137155,218467,81314,1,81314,218469,218467,1,1
3337,137196,218532,81338,1,81338,218533,218532,1,1
3338,137237,218620,81385,19,81367,218603,218601,1,1
3339,137278,218670,81394,1,81394,218671,218670,1,1
3340,137319,218756,81439,1,81439,218758,218756,1,1
3341,137360,218778,81420,1,81420,218780,218778,1,1
3342,137401,218897,81498,1,81498,218898,218897,1,1
3343,137443,218971,81531,1,81531,218973,218971,1,1
3344,137484,219000,81518,1,81518,219001,219000,1,1
3345,137525,219062,81540,1,81540,219064,219062,1,1
3346,137566,219153,81589,1,81589,219155,219153,1,1
3347,137607,219208,81603,1,81603,219209,219208,1,1
3348,137648,219295,81649,1,81649,219297,219295,1,1
3349,137689,219340,81652,1,81652,219341,219340,1,1
3350,137730,219410,81681,1,81681,219411,219410,1,1
3351,137771,219486,81717,1,81717,219488,219486,1,1
3352,137813,219515,81704,1,81704,219516,219515,1,1
3353,137854,219597,81746,1,81746,219599,219597,1,1
3354,137895,219637,81745,1,81745,219639,219637,1,1
3355,137936,219731,81797,1,81797,219733,219731,1,1
3356,137977,219803,81828,1,81828,219804,219803,1,1
3357,138018,219882,81866,1,81866,219883,219882,1,1
3358,138059,219985,81928,1,81928,219987,219985,1,1
3359,138100,220009,81910,1,81910,220010,220009,1,1
3360,138142,220074,81934,1,81934,220075,220074,1,1
3361,138183,220138,81958,1,81958,220140,220138,1,1
3362,138224,220204,81982,1,81982,220206,220204,1,1
3363,138265,220279,82016,1,82016,220281,220279,1,1
3364,138306,220310,82006,1,82006,220312,220310,1,1
3365,138347,220399,82054,1,82054,220400,220399,1,1
3366,138388,220465,82079,1,82079,220466,220465,1,1
3367,138429,220539,82112,1,82112,220541,220539,1,1
3368,138470,220611,82143,1,82143,220613,220611,1,1
3369,138512,220666,82157,1,82157,220668,220666,1,1
3370,138553,220754,82203,1,82203,220755,220754,1,1
3371,138594,220828,82236,1,82236,220829,220828,1,1
3372,138635,220881,82248,1,82248,220882,220881,1,1
3373,138676,220950,82276,1,82276,220952,220950,1,1
3374,138717,220996,82281,1,82281,220998,220996,1,1
3375,138758,221090,82334,1,82334,221091,221090,1,1
3376,138799,221157,82360,1,82360,221159,221157,1,1
3377,138841,221234,82395,1,82395,221236,221234,1,1
3378,138882,221287,82408,1,82408,221289,221287,1,1
3379,138923,221357,82436,1,82436,221359,221357,1,1
3380,138964,221419,82458,1,82458,221421,221419,1,1
3381,139005,221467,82465,1,82465,221469,221467,1,1
3382,139046,221536,82492,1,82492,221538,221536,1,1
3383,139087,221637,82552,1,82552,221639,221637,1,1
3384,139128,221664,82537,1,82537,221665,221664,1,1
3385,139169,221778,82611,1,82611,221780,221778,1,1
3386,139211,221837,82629,1,82629,221839,221837,1,1
3387,139252,221905,82655,1,82655,221907,221905,1,1
3388,139293,221975,82684,1,82684,221976,221975,1,1
3389,139334,222080,82748,1,82748,222081,222080,1,1
3390,139375,222113,82740,1,82740,222115,222113,1,1
3391,139416,222159,82745,1,82745,222161,222159,1,1
3392,139457,222222,82767,1,82767,222224,222222,1,1
3393,139498,222290,82793,1,82793,222291,222290,1,1
3394,139540,222338,82800,1,82800,222339,222338,1,1
3395,139581,222396,82817,1,82817,222397,222396,1,1
3396,139622,222393,82773,1,82773,222394,222393,1,1
3397,139663,222483,82822,1,82822,222484,222483,1,1
3398,139704,222550,82848,1,82848,222551,222550,1,1
3399,139745,222651,82908,1,82908,222652,222651,1,1
3400,139786,222711,82927,1,82927,222712,222711,1,1
3401,139827,222800,82975,1,82975,222802,222800,1,1
3402,139868,222862,82995,1,82995,222863,222862,1,1
3403,139910,222903,82996,1,82996,222905,222903,1,1
3404,139951,222928,82979,1,82979,222929,222928,1,1
3405,139992,223028,83039,1,83039,223030,223028,1,1
3406,140033,223105,83074,1,83074,223107,223105,1,1
3407,140074,223168,83096,1,83096,223170,223168,1,1
3408,140115,223243,83130,1,83130,223245,223243,1,1
3409,140156,223315,83161,1,83161,223317,223315,1,1
3410,140197,223361,83165,1,83165,223362,223361,1,1
3411,140239,223452,83216,1,83216,223454,223452,1,1
3412,140280,223483,83205,1,83205,223485,223483,1,1
3413,140321,223533,83215,1,83215,223535,223533,1,1
3414,140362,223581,83222,1,83222,223583,223581,1,1
3415,140403,223638,83237,1,83237,223640,223638,1,1
3416,140444,223686,83244,1,83244,223688,223686,1,1
3417,140485,223730,83247,1,83247,223731,223730,1,1
3418,140526,223829,83304,1,83304,223830,223829,1,1
3419,140567,223846,83281,1,83281,223848,223846,1,1
3420,140609,223945,83338,1,83338,223946,223945,1,1
3421,140650,224031,83383,1,83383,224033,224031,1,1
3422,140691,224098,83410,1,83410,224100,224098,1,1
3423,140732,224140,83410,1,83410,224142,224140,1,1
3424,140773,224177,83406,1,83406,224179,224177,1,1
3425,140814,224266,83454,1,83454,224268,224266,1,1
3426,140855,224324,83471,1,83471,224326,224324,1,1
3427,140896,224388,83494,1,83494,224390,224388,1,1
3428,140938,224446,83511,1,83511,224448,224446,1,1
3429,140979,224500,83524,1,83524,224502,224500,1,1
3430,141020,224561,83543,1,83543,224563,224561,1,1
3431,141061,224611,83552,1,83552,224613,224611,1,1
3432,141102,224708,83608,1,83608,224710,224708,1,1
3433,141143,224777,83636,1,83636,224779,224777,1,1
3434,141184,224847,83665,1,83665,224848,224847,1,1
3435,141225,224898,83675,1,83675,224900,224898,1,1
3436,141266,224984,83720,1,83720,224986,224984,1,1
3437,141308,225046,83741,1,83741,225048,225046,1,1
3438,141349,225076,83729,1,83729,225078,225076,1,1
3439,141390,225179,83791,1,83791,225181,225179,1,1
3440,141431,225245,83816,1,83816,225247,225245,1,1
3441,141472,225323,83853,1,83853,225324,225323,1,1
3442,141513,225387,83876,1,83876,225388,225387,1,1
3443,141554,225442,83890,1,83890,225443,225442,1,1
3444,141595,225513,83920,1,83920,225515,225513,1,1
3445,141637,225572,83938,1,83938,225574,225572,1,1
3446,141678,225639,83963,1,83963,225641,225639,1,1
3447,141719,225702,83986,1,83986,225704,225702,1,1
3448,141760,225749,83991,1,83991,225751,225749,1,1
3449,141801,225797,83998,1,83998,225798,225797,1,1
3450,141842,225865,84025,1,84025,225866,225865,1,1
3451,141883,225935,84054,1,84054,225937,225935,1,1
3452,141924,226007,84085,1,84085,226008,226007,1,1
3453,141965,226051,84088,1,84088,226053,226051,1,1
3454,142007,226106,84102,1,84102,226108,226106,1,1
3455,142048,226178,84132,1,84132,226180,226178,1,1
3456,142089,226229,84142,1,84142,226231,226229,1,1
3457,142130,226310,84182,11,84171,226300,226299,1,1
3458,142171,226359,84190,1,84190,226361,226359,1,1
3459,142212,226445,84235,1,84235,226446,226445,1,1
3460,142253,226511,84260,1,84260,226513,226511,1,1
3461,142294,226542,84250,1,84250,226544,226542,1,1
3462,142336,226640,84306,1,84306,226641,226640,1,1
3463,142377,226722,84347,1,84347,226723,226722,1,1
3464,142418,226776,84361,1,84361,226778,226776,1,1
3465,142459,226842,84385,1,84385,226844,226842,1,1
3466,142500,226853,84355,1,84355,226854,226853,1,1
3467,142541,226909,84370,1,84370,226911,226909,1,1
3468,142582,227008,84428,1,84428,227010,227008,1,1
3469,142623,227096,84475,1,84475,227097,227096,1,1
3470,142664,227162,84500,1,84500,227164,227162,1,1
3471,142706,227256,84552,1,84552,227257,227256,1,1
3472,142747,227338,84593,1,84593,227340,227338,1,1
3473,142788,227432,84647,1,84647,227434,227432,1,1
3474,142829,227487,84660,1,84660,227488,227487,1,1
3475,142870,227609,84741,8,84733,227602,227601,1,1
3476,142911,227687,84778,1,84778,227689,227687,1,1
3477,142952,227732,84782,1,84782,227734,227732,1,1
3478,142993,227813,84822,1,84822,227815,227813,1,1
3479,143035,227908,84876,1,84876,227910,227908,1,1
3480,143076,227959,84885,1,84885,227961,227959,1,1
3481,143117,228017,84903,1,84903,228019,228017,1,1
3482,143158,228107,84951,1,84951,228108,228107,1,1
3483,143199,228164,84967,1,84967,228166,228164,1,1
3484,143240,228194,84956,1,84956,228196,228194,1,1
3485,143281,228218,84939,1,84939,228220,228218,1,1
3486,143322,228284,84964,1,84964,228286,228284,1,1
3487,143363,228349,84987,1,84987,228350,228349,1,1
3488,143405,228418,85015,1,85015,228420,228418,1,1
3489,143446,228445,85001,1,85001,228446,228445,1,1
3490,143487,228559,85075,10,85065,228551,228549,1,1
3491,143528,228615,85089,1,85089,228616,228615,1,1
3492,143569,228694,85127,1,85127,228696,228694,1,1
3493,143610,228782,85174,1,85174,228784,228782,1,1
3494,143651,228845,85196,1,85196,228846,228845,1,1
3495,143692,228923,85233,1,85233,228925,228923,1,1
3496,143734,228991,85260,1,85260,228993,228991,1,1
3497,143775,229054,85281,1,85281,229055,229054,1,1
3498,143816,229123,85309,1,85309,229125,229123,1,1
3499,143857,229166,85311,1,85311,229167,229166,1,1
3500,143898,229249,85353,1,85353,229251,229249,1,1
3501,143939,229331,85394,1,85394,229332,229331,1,1
3502,143980,229350,85372,1,85372,229352,229350,1,1
3503,144021,229423,85404,1,85404,229425,229423,1,1
3504,144063,229523,85462,1,85462,229524,229523,1,1
3505,144104,229576,85474,1,85474,229577,229576,1,1
3506,144145,229597,85455,1,85455,229599,229597,1,1
3507,144186,229663,85480,1,85480,229665,229663,1,1
3508,144227,229722,85497,1,85497,229723,229722,1,1
3509,144268,229797,85531,1,85531,229798,229797,1,1
3510,144309,229849,85542,1,85542,229850,229849,1,1
3511,144350,229918,85570,1,85570,229920,229918,1,1
3512,144391,229977,85588,1,85588,229979,229977,1,1
3513,144433,230055,85625,1,85625,230057,230055,1,1
3514,144474,230143,85671,1,85671,230144,230143,1,1
3515,144515,230214,85701,1,85701,230216,230214,1,1
3516,144556,230281,85727,1,85727,230282,230281,1,1
3517,144597,230314,85719,1,85719,230316,230314,1,1
3518,144638,230412,85776,1,85776,230414,230412,1,1
3519,144679,230467,85790,1,85790,230469,230467,1,1
3520,144720,230511,85793,1,85793,230513,230511,1,1
3521,144762,230612,85853,1,85853,230614,230612,1,1
3522,144803,230665,85865,1,85865,230667,230665,1,1
3523,144844,230756,85914,1,85914,230758,230756,1,1
3524,144885,230803,85920,1,85920,230805,230803,1,1
3525,144926,230845,85922,1,85922,230847,230845,1,1
3526,144967,230886,85921,1,85921,230888,230886,1,1
3527,145008,230981,85975,1,85975,230982,230981,1,1
3528,145049,231018,85971,1,85971,231020,231018,1,1
3529,145090,231085,85997,1,85997,231087,231085,1,1
3530,145132,231126,85997,1,85997,231128,231126,1,1
3531,145173,231172,86001,1,86001,231173,231172,1,1
3532,145214,231242,86030,1,86030,231244,231242,1,1
3533,145255,231273,86020,1,86020,231274,231273,1,1
3534,145296,231330,86037,1,86037,231332,231330,1,1
3535,145337,231420,86085,1,86085,231422,231420,1,1
3536,145378,231459,86083,9,86074,231452,231451,1,1
3537,145419,231532,86114,1,86114,231533,231532,1,1
3538,145461,231599,86141,1,86141,231601,231599,1,1
3539,145502,231674,86175,1,86175,231676,231674,1,1
3540,145543,231782,86242,1,86242,231784,231782,1,1
3541,145584,231852,86270,1,86270,231853,231852,1,1
3542,145625,231936,86313,1,86313,231937,231936,1,1
3543,145666,231989,86325,1,86325,231990,231989,1,1
3544,145707,232049,86344,1,86344,232050,232049,1,1
3545,145748,232129,86383,1,86383,232131,232129,1,1
3546,145789,232190,86403,1,86403,232192,232190,1,1
3547,145831,232212,86383,1,86383,232213,232212,1,1
3548,145872,232297,86428,1,86428,232299,232297,1,1
3549,145913,232342,86432,1,86432,232344,232342,1,1
3550,145954,232380,86428,1,86428,232381,232380,1,1
3551,145995,232443,86451,1,86451,232445,232443,1,1
3552,146036,232534,86500,1,86500,232536,232534,1,1
3553,146077,232597,86522,1,86522,232599,232597,1,1
3554,146118,232665,86549,1,86549,232667,232665,1,1
3555,146160,232736,86578,1,86578,232737,232736,1,1
3556,146201,232835,86637,1,86637,232837,232835,1,1
3557,146242,232889,86649,1,86649,232890,232889,1,1
3558,146283,232955,86675,1,86675,232957,232955,1,1
3559,146324,232997,86676,1,86676,232999,232997,1,1
3560,146365,233069,86706,1,86706,233071,233069,1,1
3561,146406,233128,86724,1,86724,233130,233128,1,1
3562,146447,233212,86767,1,86767,233214,233212,1,1
3563,146488,233327,86840,1,86840,233328,233327,1,1
3564,146530,233377,86850,1,86850,233379,233377,1,1
3565,146571,233448,86879,1,86879,233450,233448,1,1
3566,146612,233497,86887,1,86887,233498,233497,1,1
3567,146653,233538,86887,1,86887,233540,233538,1,1
3568,146694,233609,86917,1,86917,233611,233609,1,1
3569,146735,233714,86981,1,86981,233716,233714,1,1
3570,146776,233768,86994,1,86994,233770,233768,1,1
3571,146817,233802,86987,1,86987,233804,233802,1,1
3572,146859,233912,87056,1,87056,233914,233912,1,1
3573,146900,233946,87048,1,87048,233947,233946,1,1
3574,146941,234029,87091,1,87091,234031,234029,1,1
3575,146982,234079,87099,1,87099,234081,234079,1,1
3576,147023,234144,87123,1,87123,234146,234144,1,1
3577,147064,234194,87132,1,87132,234195,234194,1,1
3578,147105,234284,87181,1,87181,234286,234284,1,1
3579,147146,234334,87190,1,87190,234336,234334,1,1
3580,147187,234375,87189,1,87189,234376,234375,1,1
3581,147229,234463,87236,1,87236,234465,234463,1,1
3582,147270,234536,87269,1,87269,234538,234536,1,1
3583,147311,234633,87324,1,87324,234634,234633,1,1
3584,147352,234705,87356,1,87356,234707,234705,1,1
3585,147393,234772,87381,1,87381,234774,234772,1,1
3586,147434,234837,87405,1,87405,234838,234837,1,1
3587,147475,234893,87420,1,87420,234895,234893,1,1
3588,147516,234961,87446,13,87434,234950,234949,1,1
3589,147558,235048,87493,1,87493,235050,235048,1,1
3590,147599,235112,87516,1,87516,235114,235112,1,1
3591,147640,235213,87576,1,87576,235215,235213,1,1
3592,147681,235289,87610,1,87610,235290,235289,1,1
3593,147722,235305,87585,1,87585,235307,235305,1,1
3594,147763,235397,87636,1,87636,235398,235397,1,1
3595,147804,235470,87668,1,87668,235472,235470,1,1
3596,147845,235536,87693,1,87693,235538,235536,1,1
3597,147886,235606,87721,1,87721,235607,235606,1,1
3598,147928,235666,87740,1,87740,235667,235666,1,1
3599,147969,235728,87761,1,87761,235730,235728,1,1
3600,148010,235812,87804,1,87804,235814,235812,1,1
3601,148051,235870,87821,1,87821,235871,235870,1,1
3602,148092,235968,87878,1,87878,235969,235968,1,1
3603,148133,236048,87917,1,87917,236050,236048,1,1
3604,148174,236086,87914,1,87914,236087,236086,1,1
3605,148215,236145,87931,1,87931,236146,236145,1,1
3606,148257,236196,87942,1,87942,236198,236196,1,1
3607,148298,236269,87974,1,87974,236271,236269,1,1
3608,148339,236290,87953,1,87953,236291,236290,1,1
3609,148380,236422,88045,1,88045,236424,236422,1,1
3610,148421,236486,88067,1,88067,236488,236486,1,1
3611,148462,236547,88087,1,88087,236548,236547,1,1
3612,148503,236598,88097,1,88097,236600,236598,1,1
3613,148544,236642,88100,1,88100,236644,236642,1,1
3614,148585,236735,88151,1,88151,236736,236735,1,1
3615,148627,236801,88176,1,88176,236802,236801,1,1
3616,148668,236885,88220,1,88220,236887,236885,1,1
3617,148709,236951,88244,1,88244,236953,236951,1,1
3618,148750,236999,88251,1,88251,237000,236999,1,1
3619,148791,237076,88287,1,88287,237077,237076,1,1
3620,148832,237097,88267,1,88267,237098,237097,1,1
3621,148873,237182,88311,1,88311,237183,237182,1,1
3622,148914,237238,88326,1,88326,237240,237238,1,1
3623,148956,237347,88393,1,88393,237348,237347,1,1
3624,148997,237385,88391,1,88391,237387,237385,1,1
3625,149038,237473,88438,1,88438,237475,237473,1,1
3626,149079,237541,88464,1,88464,237543,237541,1,1
3627,149120,237619,88501,1,88501,237621,237619,1,1
3628,149161,237686,88528,1,88528,237688,237686,1,1
3629,149202,237760,88560,1,88560,237762,237760,1,1
3630,149243,237814,88573,1,88573,237816,237814,1,1
3631,149284,237908,88625,1,88625,237909,237908,1,1
3632,149326,237945,88621,1,88621,237946,237945,1,1
3633,149367,237973,88609,1,88609,237975,237973,1,1
3634,149408,238009,88603,1,88603,238011,238009,1,1
3635,149449,238091,88644,1,88644,238092,238091,1,1
3636,149490,238148,88661,1,88661,238150,238148,1,1
3637,149531,238203,88674,1,88674,238204,238203,1,1
3638,149572,238288,88718,1,88718,238290,238288,1,1
3639,149613,238340,88729,1,88729,238342,238340,1,1
3640,149655,238441,88789,1,88789,238443,238441,1,1
3641,149696,238508,88814,1,88814,238509,238508,1,1
3642,149737,238567,88833,1,88833,238569,238567,1,1
3643,149778,238618,88842,1,88842,238620,238618,1,1
3644,149819,238660,88843,1,88843,238661,238660,1,1
3645,149860,238740,88882,1,88882,238742,238740,1,1
3646,149901,238767,88868,1,88868,238768,238767,1,1
3647,149942,238846,88906,1,88906,238848,238846,1,1
3648,149983,238938,88957,1,88957,238939,238938,1,1
3649,150025,239036,89013,1,89013,239038,239036,1,1
3650,150066,239081,89017,1,89017,239082,239081,1,1
3651,150107,239189,89084,1,89084,239191,239189,1,1
3652,150148,239249,89103,1,89103,239250,239249,1,1
3653,150189,239346,89159,1,89159,239348,239346,1,1
3654,150230,239380,89152,1,89152,239382,239380,1,1
3655,150271,239417,89148,1,89148,239419,239417,1,1
3656,150312,239499,89189,1,89189,239501,239499,1,1
3657,150354,239565,89214,1,89214,239567,239565,1,1
3658,150395,239618,89226,1,89226,239620,239618,1,1
3659,150436,239647,89213,1,89213,239649,239647,1,1
3660,150477,239721,89247,1,89247,239723,239721,1,1
3661,150518,239816,89300,1,89300,239818,239816,1,1
3662,150559,239839,89283,1,89283,239841,239839,1,1
3663,150600,239931,89333,1,89333,239933,239931,1,1
3664,150641,240000,89360,1,89360,240001,240000,1,1
3665,150682,240056,89376,1,89376,240058,240056,1,1
3666,150724,240114,89392,1,89392,240115,240114,1,1
3667,150765,240195,89433,1,89433,240197,240195,1,1
3668,150806,240262,89459,1,89459,240264,240262,1,1
3669,150847,240317,89473,1,89473,240319,240317,1,1
3670,150888,240365,89480,1,89480,240367,240365,1,1
3671,150929,240428,89501,1,89501,240429,240428,1,1
3672,150970,240520,89552,1,89552,240521,240520,1,1
3673,151011,240577,89568,1,89568,240579,240577,1,1
3674,151053,240678,89628,1,89628,240680,240678,1,1
3675,151094,240727,89635,1,89635,240728,240727,1,1
3676,151135,240787,89654,1,89654,240788,240787,1,1
3677,151176,240918,89744,1,89744,240919,240918,1,1
3678,151217,240952,89738,1,89738,240954,240952,1,1
3679,151258,241055,89799,1,89799,241057,241055,1,1
3680,151299,241132,89835,1,89835,241134,241132,1,1
3681,151340,241186,89847,1,89847,241187,241186,1,1
3682,151381,241212,89833,1,89833,241214,241212,1,1
3683,151423,241308,89888,1,89888,241310,241308,1,1
3684,151464,241361,89899,1,89899,241362,241361,1,1
3685,151505,241430,89927,1,89927,241431,241430,1,1
3686,151546,241502,89958,1,89958,241504,241502,1,1
3687,151587,241565,89980,1,89980,241567,241565,1,1
3688,151628,241629,90003,1,90003,241631,241629,1,1
3689,151669,241663,89996,1,89996,241664,241663,1,1
3690,151710,241730,90022,1,90022,241732,241730,1,1
3691,151752,241807,90058,1,90058,241809,241807,1,1
3692,151793,241884,90094,1,90094,241886,241884,1,1
3693,151834,241940,90109,1,90109,241942,241940,1,1
3694,151875,241936,90064,1,90064,241938,241936,1,1
3695,151916,242020,90106,1,90106,242021,242020,1,1
3696,151957,242094,90139,1,90139,242095,242094,1,1
3697,151998,242181,90185,1,90185,242182,242181,1,1
3698,152039,242229,90191,1,90191,242230,242229,1,1
3699,152080,242276,90197,1,90197,242277,242276,1,1
3700,152122,242350,90230,1,90230,242351,242350,1,1
3701,152163,242406,90246,1,90246,242408,242406,1,1
3702,152204,242463,90261,1,90261,242464,242463,1,1
3703,152245,242499,90256,1,90256,242500,242499,1,1
3704,152286,242583,90299,1,90299,242585,242583,1,1
3705,152327,242674,90349,1,90349,242676,242674,1,1
3706,152368,242724,90358,1,90358,242725,242724,1,1
3707,152409,242810,90403,1,90403,242811,242810,1,1
3708,152451,242851,90402,1,90402,242852,242851,1,1
3709,152492,242987,90498,1,90498,242989,242987,1,1
3710,152533,243062,90532,1,90532,243064,243062,1,1
3711,152574,243143,90571,8,90564,243137,243135,1,1
3712,152615,243190,90578,1,90578,243192,243190,1,1
3713,152656,243271,90617,1,90617,243272,243271,1,1
3714,152697,243299,90603,1,90603,243300,243299,1,1
3715,152738,243379,90642,1,90642,243380,243379,1,1
3716,152779,243433,90656,1,90656,243435,243433,1,1
3717,152821,243504,90686,1,90686,243506,243504,1,1
3718,152862,243580,90720,1,90720,243582,243580,1,1
3719,152903,243612,90712,1,90712,243614,243612,1,1
3720,152944,243647,90705,1,90705,243648,243647,1,1
3721,152985,243763,90780,1,90780,243764,243763,1,1
3722,153026,243802,90778,1,90778,243804,243802,1,1
3723,153067,243879,90814,1,90814,243881,243879,1,1
3724,153108,243953,90847,1,90847,243955,243953,1,1
3725,153150,243991,90844,1,90844,243993,243991,1,1
3726,153191,244040,90852,1,90852,244042,244040,1,1
3727,153232,244082,90853,1,90853,244084,244082,1,1
3728,153273,244169,90899,10,90889,244161,244159,1,1
3729,153314,244230,90918,1,90918,244231,244230,1,1
3730,153355,244297,90944,1,90944,244299,244297,1,1
3731,153396,244331,90937,1,90937,244333,244331,1,1
3732,153437,244411,90976,1,90976,244413,244411,1,1
3733,153478,244472,90996,1,90996,244474,244472,1,1
3734,153520,244576,91059,1,91059,244578,244576,1,1
3735,153561,244690,91132,1,91132,244692,244690,1,1
3736,153602,244735,91136,1,91136,244737,244735,1,1
3737,153643,244809,91168,1,91168,244811,244809,1,1
3738,153684,244888,91206,1,91206,244890,244888,1,1
3739,153725,244892,91169,1,91169,244893,244892,1,1
3740,153766,244977,91213,1,91213,244979,244977,1,1
3741,153807,245035,91230,1,91230,245037,245035,1,1
3742,153849,245112,91266,1,91266,245114,245112,1,1
3743,153890,245159,91271,1,91271,245160,245159,1,1
3744,153931,245177,91248,1,91248,245179,245177,1,1
3745,153972,245277,91308,1,91308,245279,245277,1,1
3746,154013,245349,91338,1,91338,245350,245349,1,1
3747,154054,245395,91343,1,91343,245397,245395,1,1
3748,154095,245438,91345,1,91345,245440,245438,1,1
3749,154136,245532,91398,1,91398,245534,245532,1,1
3750,154177,245584,91409,1,91409,245586,245584,1,1
3751,154219,245641,91425,1,91425,245643,245641,1,1
3752,154260,245722,91465,1,91465,245724,245722,1,1
3753,154301,245773,91474,1,91474,245775,245773,1,1
3754,154342,245840,91500,1,91500,245842,245840,1,1
3755,154383,245917,91537,1,91537,245919,245917,1,1
3756,154424,245996,91574,1,91574,245998,245996,1,1
3757,154465,246046,91583,1,91583,246048,246046,1,1
3758,154506,246088,91583,1,91583,246089,246088,1,1
3759,154548,246169,91624,1,91624,246171,246169,1,1
3760,154589,246192,91606,1,91606,246194,246192,1,1
3761,154630,246263,91636,1,91636,246265,246263,1,1
3762,154671,246336,91668,1,91668,246338,246336,1,1
3763,154712,246410,91700,1,91700,246412,246410,1,1
3764,154753,246512,91761,1,91761,246513,246512,1,1
3765,154794,246565,91773,1,91773,246567,246565,1,1
3766,154835,246639,91806,1,91806,246640,246639,1,1
3767,154876,246697,91823,1,91823,246699,246697,1,1
3768,154918,246809,91894,1,91894,246811,246809,1,1
3769,154959,246931,91974,1,91974,246933,246931,1,1
3770,155000,246973,91975,1,91975,246974,246973,1,1
3771,155041,247012,91973,1,91973,247013,247012,1,1
3772,155082,247059,91979,1,91979,247061,247059,1,1
3773,155123,247097,91976,1,91976,247099,247097,1,1
3774,155164,247199,92037,1,92037,247201,247199,1,1
3775,155205,247246,92043,1,92043,247248,247246,1,1
3776,155247,247318,92074,1,92074,247320,247318,1,1
3777,155288,247390,92104,1,92104,247391,247390,1,1
3778,155329,247465,92139,1,92139,247467,247465,1,1
3779,155370,247527,92159,1,92159,247528,247527,1,1
3780,155411,247564,92156,1,92156,247566,247564,1,1
3781,155452,247626,92176,1,92176,247628,247626,1,1
3782,155493,247722,92231,1,92231,247723,247722,1,1
3783,155534,247791,92259,1,92259,247793,247791,1,1
3784,155575,247849,92276,1,92276,247851,247849,1,1
3785,155617,247906,92292,1,92292,247908,247906,1,1
3786,155658,247965,92310,1,92310,247967,247965,1,1
3787,155699,248025,92328,1,92328,248027,248025,1,1
3788,155740,248069,92332,1,92332,248071,248069,1,1
3789,155781,248141,92362,1,92362,248142,248141,1,1
3790,155822,248261,92441,1,92441,248263,248261,1,1
3791,155863,248304,92443,1,92443,248306,248304,1,1
3792,155904,248411,92508,1,92508,248412,248411,1,1
3793,155946,248464,92520,1,92520,248465,248464,1,1
3794,155987,248506,92521,1,92521,248508,248506,1,1
3795,156028,248578,92553,1,92553,248580,248578,1,1
3796,156069,248652,92586,1,92586,248654,248652,1,1
3797,156110,248703,92596,1,92596,248705,248703,1,1
3798,156151,248761,92612,1,92612,248763,248761,1,1
3799,156192,248829,92639,1,92639,248831,248829,1,1
3800,156233,248870,92639,1,92639,248871,248870,1,1
3801,156274,248919,92647,1,92647,248921,248919,1,1
3802,156316,248971,92658,1,92658,248973,248971,1,1
3803,156357,249006,92652,1,92652,249008,249006,1,1
3804,156398,249083,92687,1,92687,249084,249083,1,1
3805,156439,249114,92678,1,92678,249116,249114,1,1
3806,156480,249176,92699,1,92699,249178,249176,1,1
3807,156521,249257,92738,1,92738,249259,249257,1,1
3808,156562,249281,92721,1,92721,249283,249281,1,1
3809,156603,249365,92763,1,92763,249366,249365,1,1
3810,156645,249437,92795,1,92795,249439,249437,1,1
3811,156686,249460,92777,1,92777,249462,249460,1,1
3812,156727,249572,92848,1,92848,249574,249572,1,1
3813,156768,249634,92868,1,92868,249636,249634,1,1
3814,156809,249678,92871,1,92871,249680,249678,1,1
3815,156850,249787,92939,9,92931,249781,249779,1,1
3816,156891,249838,92949,1,92949,249839,249838,1,1
3817,156932,249918,92988,1,92988,249920,249918,1,1
3818,156973,250009,93038,1,93038,250011,250009,1,1
3819,157015,250040,93028,1,93028,250042,250040,1,1
3820,157056,250183,93129,1,93129,250184,250183,1,1
3821,157097,250222,93128,1,93128,250224,250222,1,1
3822,157138,250269,93134,1,93134,250271,250269,1,1
3823,157179,250361,93184,1,93184,250363,250361,1,1
3824,157220,250424,93206,1,93206,250426,250424,1,1
3825,157261,250486,93227,1,93227,250488,250486,1,1
3826,157302,250513,93213,1,93213,250515,250513,1,1
3827,157344,250616,93275,1,93275,250618,250616,1,1
3828,157385,250661,93278,1,93278,250662,250661,1,1
3829,157426,250699,93276,1,93276,250701,250699,1,1
3830,157467,250755,93290,1,93290,250757,250755,1,1
3831,157508,250817,93312,1,93312,250819,250817,1,1
3832,157549,250892,93345,9,93336,250885,250883,1,1
3833,157590,250985,93397,1,93397,250987,250985,1,1
3834,157631,251022,93393,1,93393,251023,251022,1,1
3835,157672,251129,93459,1,93459,251131,251129,1,1
3836,157714,251175,93464,1,93464,251177,251175,1,1
3837,157755,251226,93474,1,93474,251228,251226,1,1
3838,157796,251330,93536,1,93536,251331,251330,1,1
3839,157837,251412,93577,1,93577,251414,251412,1,1
3840,157878,251469,93593,1,93593,251470,251469,1,1
3841,157919,251554,93637,1,93637,251555,251554,1,1
3842,157960,251585,93627,1,93627,251587,251585,1,1
3843,158001,251673,93674,1,93674,251674,251673,1,1
3844,158043,251716,93676,1,93676,251718,251716,1,1
3845,158084,251757,93676,1,93676,251759,251757,1,1
3846,158125,251844,93721,1,93721,251846,251844,1,1
3847,158166,251937,93773,1,93773,251938,251937,1,1
3848,158207,251992,93787,1,93787,251993,251992,1,1
3849,158248,252049,93803,1,93803,252051,252049,1,1
3850,158289,252062,93775,1,93775,252064,252062,1,1
3851,158330,252132,93804,1,93804,252134,252132,1,1
3852,158371,252223,93853,1,93853,252224,252223,1,1
3853,158413,252280,93870,1,93870,252282,252280,1,1
3854,158454,252365,93913,1,93913,252367,252365,1,1
3855,158495,252404,93911,1,93911,252405,252404,1,1
3856,158536,252458,93925,1,93925,252460,252458,1,1
3857,158577,252559,93984,1,93984,252561,252559,1,1
3858,158618,252640,94024,1,94024,252641,252640,1,1
3859,158659,252708,94051,1,94051,252710,252708,1,1
3860,158700,252760,94062,1,94062,252762,252760,1,1
3861,158742,252843,94104,1,94104,252845,252843,1,1
3862,158783,252921,94141,1,94141,252923,252921,1,1
3863,158824,252956,94135,1,94135,252958,252956,1,1
3864,158865,253056,94194,1,94194,253058,253056,1,1
3865,158906,253099,94195,1,94195,253101,253099,1,1
3866,158947,253146,94201,1,94201,253147,253146,1,1
3867,158988,253217,94231,1,94231,253219,253217,1,1
3868,159029,253273,94246,1,94246,253275,253273,1,1
3869,159070,253371,94302,1,94302,253372,253371,1,1
3870,159112,253410,94301,1,94301,253412,253410,1,1
3871,159153,253480,94329,1,94329,253482,253480,1,1
3872,159194,253567,94376,1,94376,253569,253567,1,1
3873,159235,253658,94425,1,94425,253659,253658,1,1
3874,159276,253729,94456,1,94456,253731,253729,1,1
3875,159317,253762,94447,1,94447,253763,253762,1,1
3876,159358,253822,94465,1,94465,253823,253822,1,1
3877,159399,253880,94482,1,94482,253881,253880,1,1
3878,159441,253967,94528,1,94528,253968,253967,1,1
3879,159482,253983,94503,1,94503,253985,253983,1,1
3880,159523,254089,94568,1,94568,254090,254089,1,1
3881,159564,254108,94546,1,94546,254110,254108,1,1
3882,159605,254187,94584,1,94584,254189,254187,1,1
3883,159646,254230,94586,1,94586,254232,254230,1,1
3884,159687,254323,94638,1,94638,254324,254323,1,1
3885,159728,254399,94673,1,94673,254401,254399,1,1
3886,159770,254478,94711,1,94711,254480,254478,1,1
3887,159811,254514,94706,1,94706,254516,254514,1,1
3888,159852,254585,94735,1,94735,254587,254585,1,1
3889,159893,254627,94736,1,94736,254628,254627,1,1
3890,159934,254661,94729,1,94729,254663,254661,1,1
3891,159975,254738,94765,1,94765,254740,254738,1,1
3892,160016,254773,94759,1,94759,254775,254773,1,1
3893,160057,254849,94794,1,94794,254851,254849,1,1
3894,160098,254876,94779,1,94779,254877,254876,1,1
3895,160140,255013,94875,1,94875,255014,255013,1,1
3896,160181,255056,94877,1,94877,255057,255056,1,1
3897,160222,255079,94860,1,94860,255081,255079,1,1
3898,160263,255212,94951,1,94951,255213,255212,1,1
3899,160304,255266,94964,1,94964,255268,255266,1,1
3900,160345,255351,95008,1,95008,255353,255351,1,1
3901,160386,255384,95000,1,95000,255386,255384,1,1
3902,160427,255477,95051,1,95051,255478,255477,1,1
3903,160469,255562,95095,1,95095,255563,255562,1,1
3904,160510,255604,95097,1,95097,255606,255604,1,1
3905,160551,255732,95183,1,95183,255733,255732,1,1
3906,160592,255809,95219,1,95219,255810,255809,1,1
3907,160633,255868,95237,1,95237,255869,255868,1,1
3908,160674,255961,95290,1,95290,255963,255961,1,1
3909,160715,256048,95335,1,95335,256049,256048,1,1
3910,160756,256073,95319,1,95319,256075,256073,1,1
3911,160797,256164,95369,1,95369,256166,256164,1,1
3912,160839,256240,95403,1,95403,256241,256240,1,1
3913,160880,256312,95435,1,95435,256314,256312,1,1
3914,160921,256345,95426,1,95426,256347,256345,1,1
3915,160962,256436,95477,1,95477,256438,256436,1,1
3916,161003,256522,95521,1,95521,256523,256522,1,1
3917,161044,256578,95536,1,95536,256580,256578,1,1
3918,161085,256661,95578,1,95578,256663,256661,1,1
3919,161126,256716,95592,1,95592,256718,256716,1,1
3920,161168,256805,95640,1,95640,256807,256805,1,1
3921,161209,256878,95672,1,95672,256880,256878,1,1
3922,161250,256949,95701,1,95701,256950,256949,1,1
3923,161291,257034,95745,1,95745,257036,257034,1,1
3924,161332,257067,95737,1,95737,257068,257067,1,1
3925,161373,257188,95817,1,95817,257189,257188,1,1
3926,161414,257200,95788,1,95788,257202,257200,1,1
3927,161455,257274,95821,1,95821,257276,257274,1,1
3928,161496,257304,95810,1,95810,257306,257304,1,1
3929,161538,257341,95806,1,95806,257343,257341,1,1
3930,161579,257400,95824,1,95824,257402,257400,1,1
3931,161620,257457,95840,1,95840,257459,257457,1,1
3932,161661,257541,95882,1,95882,257542,257541,1,1
3933,161702,257567,95867,1,95867,257569,257567,1,1
3934,161743,257621,95880,1,95880,257623,257621,1,1
3935,161784,257730,95948,1,95948,257732,257730,1,1
3936,161825,257802,95978,1,95978,257803,257802,1,1
3937,161867,257820,95956,1,95956,257822,257820,1,1
3938,161908,257901,95995,1,95995,257902,257901,1,1
3939,161949,257979,96033,1,96033,257981,257979,1,1
3940,161990,258040,96052,1,96052,258042,258040,1,1
3941,162031,258121,96092,1,96092,258122,258121,1,1
3942,162072,258157,96087,1,96087,258158,258157,1,1
3943,162113,258267,96156,1,96156,258269,258267,1,1
3944,162154,258360,96207,1,96207,258361,258360,1,1
3945,162195,258420,96227,1,96227,258422,258420,1,1
3946,162237,258492,96258,1,96258,258494,258492,1,1
3947,162278,258554,96278,1,96278,258556,258554,1,1
3948,162319,258621,96304,1,96304,258623,258621,1,1
3949,162360,258647,96289,1,96289,258649,258647,1,1
3950,162401,258728,96329,1,96329,258730,258728,1,1
3951,162442,258778,96338,1,96338,258780,258778,1,1
3952,162483,258866,96385,1,96385,258868,258866,1,1
3953,162524,258944,96422,1,96422,258946,258944,1,1
3954,162566,259022,96459,1,96459,259024,259022,1,1
3955,162607,259059,96455,1,96455,259061,259059,1,1
3956,162648,259123,96478,1,96478,259125,259123,1,1
3957,162689,259204,96518,1,96518,259206,259204,1,1
3958,162730,259256,96528,1,96528,259258,259256,1,1
3959,162771,259344,96575,1,96575,259345,259344,1,1
3960,162812,259380,96570,1,96570,259382,259380,1,1
3961,162853,259438,96587,1,96587,259440,259438,1,1
3962,162894,259495,96602,1,96602,259496,259495,1,1
3963,162936,259524,96591,1,96591,259526,259524,1,1
3964,162977,259548,96573,1,96573,259549,259548,1,1
3965,163018,259627,96612,1,96612,259629,259627,1,1
3966,163059,259710,96654,1,96654,259712,259710,1,1
3967,163100,259782,96684,1,96684,259783,259782,1,1
3968,163141,259842,96703,1,96703,259844,259842,1,1
3969,163182,259944,96764,1,96764,259945,259944,1,1
3970,163223,259985,96764,1,96764,259987,259985,1,1
3971,163265,260050,96788,13,96776,260040,260038,1,1
3972,163306,260131,96827,13,96815,260120,260119,1,1
3973,163347,260183,96839,1,96839,260185,260183,1,1
3974,163388,260224,96838,1,96838,260225,260224,1,1
3975,163429,260282,96855,1,96855,260284,260282,1,1
3976,163470,260357,96889,1,96889,260359,260357,1,1
3977,163511,260437,96928,1,96928,260439,260437,1,1
3978,163552,260509,96959,8,96951,260503,260502,1,1
3979,163593,260539,96948,1,96948,260541,260539,1,1
3980,163635,260627,96995,1,96995,260629,260627,1,1
3981,163676,260709,97035,1,97035,260710,260709,1,1
3982,163717,260787,97073,1,97073,260789,260787,1,1
3983,163758,260843,97087,1,97087,260845,260843,1,1
3984,163799,260887,97090,1,97090,260888,260887,1,1
3985,163840,261015,97177,1,97177,261017,261015,1,1
3986,163881,261062,97183,1,97183,261064,261062,1,1
3987,163922,261149,97229,1,97229,261150,261149,1,1
3988,163964,261175,97214,1,97214,261177,261175,1,1
3989,164005,261275,97273,1,97273,261277,261275,1,1
3990,164046,261304,97261,1,97261,261306,261304,1,1
3991,164087,261367,97283,1,97283,261369,261367,1,1
3992,164128,261406,97281,1,97281,261408,261406,1,1
3993,164169,261483,97317,1,97317,261485,261483,1,1
3994,164210,261537,97329,1,97329,261539,261537,1,1
3995,164251,261596,97347,1,97347,261598,261596,1,1
3996,164292,261630,97340,9,97332,261624,261622,1,1
3997,164334,261748,97417,1,97417,261750,261748,1,1
3998,164375,261829,97457,1,97457,261831,261829,1,1
3999,164416,261885,97471,1,97471,261887,261885,1,1
4000,164457,261939,97484,1,97484,261940,261939,1,1
4001,164498,262011,97515,1,97515,262012,262011,1,1
4002,164539,262094,97557,1,97557,262096,262094,1,1
4003,164580,262134,97556,1,97556,262135,262134,1,1
4004,164621,262223,97604,1,97604,262225,262223,1,1
4005,164663,262284,97624,1,97624,262286,262284,1,1
4006,164704,262312,97611,1,97611,262314,262312,1,1
4007,164745,262382,97639,1,97639,262383,262382,1,1
4008,164786,262446,97662,1,97662,262447,262446,1,1
4009,164827,262542,97717,1,97717,262544,262542,1,1
4010,164868,262603,97737,1,97737,262605,262603,1,1
4011,164909,262692,97784,1,97784,262693,262692,1,1
4012,164950,262754,97806,1,97806,262756,262754,1,1
4013,164991,262795,97806,1,97806,262797,262795,1,1
4014,165033,262801,97770,1,97770,262803,262801,1,1
4015,165074,262886,97815,1,97815,262888,262886,1,1
4016,165115,262969,97856,1,97856,262971,262969,1,1
4017,165156,263025,97871,1,97871,263027,263025,1,1
4018,165197,263150,97955,1,97955,263151,263150,1,1
4019,165238,263188,97952,1,97952,263189,263188,1,1
4020,165279,263249,97972,1,97972,263251,263249,1,1
4021,165320,263293,97974,1,97974,263294,263293,1,1
4022,165362,263384,98025,1,98025,263386,263384,1,1
4023,165403,263451,98051,1,98051,263453,263451,1,1
4024,165444,263504,98062,1,98062,263505,263504,1,1
4025,165485,263565,98083,1,98083,263567,263565,1,1
4026,165526,263663,98140,1,98140,263665,263663,1,1
4027,165567,263750,98185,8,98178,263744,263742,1,1
4028,165608,263851,98245,1,98245,263852,263851,1,1
4029,165649,263902,98255,1,98255,263904,263902,1,1
4030,165690,263946,98257,1,98257,263947,263946,1,1
4031,165732,263990,98260,1,98260,263991,263990,1,1
4032,165773,264080,98309,1,98309,264081,264080,1,1
4033,165814,264120,98308,1,98308,264121,264120,1,1
4034,165855,264190,98337,1,98337,264192,264190,1,1
4035,165896,264224,98330,1,98330,264225,264224,1,1
4036,165937,264277,98342,1,98342,264279,264277,1,1
4037,165978,264335,98359,1,98359,264336,264335,1,1
4038,166019,264428,98411,1,98411,264430,264428,1,1
4039,166061,264485,98427,1,98427,264487,264485,1,1
4040,166102,264523,98424,1,98424,264525,264523,1,1
4041,166143,264601,98460,9,98452,264594,264592,1,1
4042,166184,264657,98475,1,98475,264658,264657,1,1
4043,166225,264720,98497,1,98497,264722,264720,1,1
4044,166266,264744,98480,1,98480,264746,264744,1,1
4045,166307,264832,98527,1,98527,264833,264832,1,1
4046,166348,264894,98548,1,98548,264896,264894,1,1
4047,166389,264997,98609,1,98609,264998,264997,1,1
4048,166431,265099,98671,1,98671,265101,265099,1,1
4049,166472,265123,98654,1,98654,265125,265123,1,1
4050,166513,265170,98660,1,98660,265172,265170,1,1
4051,166554,265223,98671,1,98671,265225,265223,1,1
4052,166595,265277,98684,1,98684,265278,265277,1,1
4053,166636,265366,98732,1,98732,265368,265366,1,1
4054,166677,265441,98766,1,98766,265442,265441,1,1
4055,166718,265498,98781,1,98781,265499,265498,1,1
4056,166760,265570,98813,1,98813,265572,265570,1,1
4057,166801,265658,98860,1,98860,265660,265658,1,1
4058,166842,265731,98891,1,98891,265732,265731,1,1
4059,166883,265803,98923,1,98923,265805,265803,1,1
4060,166924,265879,98957,1,98957,265881,265879,1,1
4061,166965,265925,98962,1,98962,265927,265925,1,1
4062,167006,265998,98993,1,98993,265999,265998,1,1
4063,167047,266097,99051,1,99051,266098,266097,1,1
4064,167088,266179,99092,1,99092,266180,266179,1,1
4065,167130,266208,99080,1,99080,266209,266208,1,1
4066,167171,266223,99054,1,99054,266224,266223,1,1
4067,167212,266360,99150,1,99150,266361,266360,1,1
4068,167253,266397,99146,1,99146,266399,266397,1,1
4069,167294,266471,99179,1,99179,266473,266471,1,1
4070,167335,266541,99208,1,99208,266543,266541,1,1
4071,167376,266590,99216,1,99216,266591,266590,1,1
4072,167417,266689,99274,1,99274,266691,266689,1,1
4073,167459,266755,99299,1,99299,266757,266755,1,1
4074,167500,266801,99303,1,99303,266802,266801,1,1
4075,167541,266846,99307,1,99307,266847,266846,1,1
4076,167582,266938,99358,1,99358,266940,266938,1,1
4077,167623,266968,99347,1,99347,266970,266968,1,1
4078,167664,267060,99398,1,99398,267062,267060,1,1
4079,167705,267113,99410,1,99410,267115,267113,1,1
4080,167746,267187,99443,1,99443,267189,267187,1,1
4081,167787,267249,99464,1,99464,267251,267249,1,1
4082,167829,267302,99476,1,99476,267304,267302,1,1
4083,167870,267337,99470,1,99470,267339,267337,1,1
4084,167911,267411,99502,1,99502,267413,267411,1,1
4085,167952,267475,99525,1,99525,267477,267475,1,1
4086,167993,267520,99529,1,99529,267521,267520,1,1
4087,168034,267555,99523,1,99523,267556,267555,1,1
4088,168075,267618,99545,1,99545,267620,267618,1,1
4089,168116,267648,99534,1,99534,267650,267648,1,1
4090,168158,267739,99584,1,99584,267741,267739,1,1
4091,168199,267790,99594,1,99594,267792,267790,1,1
4092,168240,267908,99671,1,99671,267910,267908,1,1
4093,168281,267949,99671,1,99671,267951,267949,1,1
4094,168322,268002,99682,1,99682,268004,268002,1,1
4095,168363,268074,99713,1,99713,268076,268074,1,1
4096,168404,268104,99702,1,99702,268105,268104,1,1
4097,168445,268197,99754,1,99754,268199,268197,1,1
4098,168486,268225,99741,1,99741,268227,268225,1,1
4099,168528,268301,99776,1,99776,268303,268301,1,1
4100,168569,268324,99757,1,99757,268325,268324,1,1
4101,168610,268408,99800,1,99800,268410,268408,1,1
4102,168651,268527,99878,1,99878,268528,268527,1,1
4103,168692,268597,99907,1,99907,268599,268597,1,1
4104,168733,268652,99921,1,99921,268654,268652,1,1
4105,168774,268710,99938,1,99938,268711,268710,1,1
4106,168815,268790,99977,1,99977,268792,268790,1,1
4107,168857,268829,99975,1,99975,268831,268829,1,1
4108,168898,268888,99992,1,99992,268890,268888,1,1
4109,168939,268992,100056,1,100056,268994,268992,1,1
4110,168980,269030,100052,1,100052,269032,269030,1,1
4111,169021,269106,100088,1,100088,269108,269106,1,1
4112,169062,269188,100128,1,100128,269190,269188,1,1
4113,169103,269224,100123,1,100123,269225,269224,1,1
4114,169144,269331,100189,1,100189,269333,269331,1,1
4115,169185,269410,100226,1,100226,269411,269410,1,1
4116,169227,269458,100233,1,100233,269459,269458,1,1
4117,169268,269550,100285,1,100285,269552,269550,1,1
4118,169309,269623,100316,1,100316,269625,269623,1,1
4119,169350,269637,100289,1,100289,269638,269637,1,1
4120,169391,269756,100367,1,100367,269757,269756,1,1
4121,169432,269795,100365,1,100365,269797,269795,1,1
4122,169473,269912,100441,1,100441,269914,269912,1,1
4123,169514,269947,100434,1,100434,269948,269947,1,1
4124,169556,270030,100477,1,100477,270032,270030,1,1
4125,169597,270149,100554,1,100554,270150,270149,1,1
4126,169638,270165,100529,1,100529,270167,270165,1,1
4127,169679,270269,100592,1,100592,270271,270269,1,1
4128,169720,270362,100644,1,100644,270363,270362,1,1
4129,169761,270430,100671,1,100671,270432,270430,1,1
4130,169802,270489,100689,1,100689,270490,270489,1,1
4131,169843,270524,100683,1,100683,270526,270524,1,1
4132,169884,270610,100728,1,100728,270612,270610,1,1
4133,169926,270678,100755,1,100755,270680,270678,1,1
4134,169967,270716,100751,1,100751,270718,270716,1,1
4135,170008,270762,100756,1,100756,270764,270762,1,1
4136,170049,270812,100765,1,100765,270814,270812,1,1
4137,170090,270914,100826,1,100826,270916,270914,1,1
4138,170131,270951,100822,1,100822,270953,270951,1,1
4139,170172,271050,100880,1,100880,271052,271050,1,1
4140,170213,271134,100922,1,100922,271135,271134,1,1
4141,170255,271168,100916,1,100916,271170,271168,1,1
4142,170296,271239,100945,1,100945,271240,271239,1,1
4143,170337,271257,100922,1,100922,271259,271257,1,1
4144,170378,271303,100927,1,100927,271305,271303,1,1
4145,170419,271392,100975,1,100975,271394,271392,1,1
4146,170460,271426,100968,1,100968,271428,271426,1,1
4147,170501,271513,101014,1,101014,271515,271513,1,1
4148,170542,271606,101065,1,101065,271607,271606,1,1
4149,170583,271642,101061,1,101061,271644,271642,1,1
4150,170625,271683,101061,1,101061,271685,271683,1,1
4151,170666,271805,101142,9,101133,271798,271797,1,1
4152,170707,271890,101186,1,101186,271892,271890,1,1
4153,170748,271949,101203,1,101203,271951,271949,1,1
4154,170789,272010,101223,1,101223,272011,272010,1,1
4155,170830,272084,101256,1,101256,272085,272084,1,1
4156,170871,272140,101270,1,101270,272141,272140,1,1
4157,170912,272157,101247,1,101247,272159,272157,1,1
4158,170954,272262,101311,1,101311,272264,272262,1,1
4159,170995,272316,101323,1,101323,272318,272316,1,1
4160,171036,272360,101327,1,101327,272362,272360,1,1
4161,171077,272409,101334,1,101334,272410,272409,1,1
4162,171118,272490,101374,1,101374,272492,272490,1,1
4163,171159,272568,101411,1,101411,272570,272568,1,1
4164,171200,272632,101434,1,101434,272634,272632,1,1
4165,171241,272711,101472,1,101472,272713,272711,1,1
4166,171282,272775,101494,1,101494,272776,272775,1,1
4167,171324,272850,101529,1,101529,272852,272850,1,1
4168,171365,272913,101550,1,101550,272914,272913,1,1
4169,171406,272992,101589,1,101589,272994,272992,1,1
4170,171447,273090,101645,1,101645,273091,273090,1,1
4171,171488,273131,101645,1,101645,273133,273131,1,1
4172,171529,273163,101636,1,101636,273165,273163,1,1
4173,171570,273265,101697,1,101697,273267,273265,1,1
4174,171611,273320,101710,1,101710,273321,273320,1,1
4175,171653,273403,101753,1,101753,273405,273403,1,1
4176,171694,273508,101816,1,101816,273509,273508,1,1
4177,171735,273555,101823,1,101823,273557,273555,1,1
4178,171776,273636,101862,1,101862,273637,273636,1,1
4179,171817,273676,101861,1,101861,273677,273676,1,1
4180,171858,273748,101892,1,101892,273750,273748,1,1
4181,171899,273802,101904,1,101904,273803,273802,1,1
4182,171940,273809,101871,1,101871,273810,273809,1,1
4183,171981,273898,101919,1,101919,273900,273898,1,1
4184,172023,273979,101959,1,101959,273981,273979,1,1
4185,172064,274041,101979,1,101979,274043,274041,1,1
4186,172105,274120,102018,1,102018,274122,274120,1,1
4187,172146,274188,102044,1,102044,274190,274188,1,1
4188,172187,274260,102075,1,102075,274262,274260,1,1
4189,172228,274294,102068,1,102068,274296,274294,1,1
4190,172269,274341,102074,1,102074,274342,274341,1,1
4191,172310,274414,102106,1,102106,274416,274414,1,1
4192,172352,274513,102164,1,102164,274515,274513,1,1
4193,172393,274542,102152,1,102152,274544,274542,1,1
4194,172434,274612,102180,1,102180,274614,274612,1,1
4195,172475,274652,102180,1,102180,274654,274652,1,1
4196,172516,274698,102184,1,102184,274699,274698,1,1
4197,172557,274778,102223,1,102223,274780,274778,1,1
4198,172598,274787,102191,1,102191,274789,274787,1,1
4199,172639,274867,102230,1,102230,274869,274867,1,1
4200,172681,274928,102249,1,102249,274929,274928,1,1
4201,172722,275022,102302,1,102302,275023,275022,1,1
4202,172763,275113,102352,1,102352,275115,275113,1,1
4203,172804,275231,102430,1,102430,275233,275231,1,1
4204,172845,275258,102415,1,102415,275259,275258,1,1
4205,172886,275356,102472,1,102472,275358,275356,1,1
4206,172927,275458,102533,1,102533,275459,275458,1,1
4207,172968,275530,102564,1,102564,275532,275530,1,1
4208,173009,275605,102598,1,102598,275607,275605,1,1
4209,173051,275674,102625,11,102615,275665,275663,1,1
4210,173092,275758,102668,1,102668,275759,275758,1,1
4211,173133,275815,102684,1,102684,275816,275815,1,1
4212,173174,275896,102724,1,102724,275897,275896,1,1
4213,173215,275922,102709,1,102709,275923,275922,1,1
4214,173256,275997,102743,1,102743,275999,275997,1,1
4215,173297,276061,102766,1,102766,276063,276061,1,1
4216,173338,276121,102784,1,102784,276122,276121,1,1
4217,173380,276170,102792,1,102792,276171,276170,1,1
4218,173421,276282,102863,1,102863,276284,276282,1,1
4219,173462,276348,102889,1,102889,276350,276348,1,1
4220,173503,276423,102922,1,102922,276424,276423,1,1
4221,173544,276469,102927,1,102927,276470,276469,1,1
4222,173585,276539,102956,1,102956,276540,276539,1,1
4223,173626,276606,102982,1,102982,276608,276606,1,1
4224,173667,276667,103001,1,103001,276668,276667,1,1
4225,173708,276770,103064,1,103064,276772,276770,1,1
4226,173750,276812,103064,1,103064,276814,276812,1,1
4227,173791,276913,103124,1,103124,276914,276913,1,1
4228,173832,276973,103143,1,103143,276975,276973,1,1
4229,173873,277060,103190,1,103190,277062,277060,1,1
4230,173914,277067,103155,1,103155,277069,277067,1,1
4231,173955,277133,103180,1,103180,277135,277133,1,1
4232,173996,277256,103262,1,103262,277257,277256,1,1
4233,174037,277329,103293,1,103293,277330,277329,1,1
4234,174079,277387,103311,1,103311,277389,277387,1,1
4235,174120,277448,103331,1,103331,277450,277448,1,1
4236,174161,277511,103352,1,103352,277512,277511,1,1
4237,174202,277600,103400,1,103400,277602,277600,1,1
4238,174243,277667,103426,1,103426,277668,277667,1,1
4239,174284,277709,103427,1,103427,277711,277709,1,1
4240,174325,277742,103419,1,103419,277744,277742,1,1
4241,174366,277806,103441,1,103441,277807,277806,1,1
4242,174407,277881,103475,1,103475,277882,277881,1,1
4243,174449,277943,103496,1,103496,277944,277943,1,1
4244,174490,277995,103507,1,103507,277997,277995,1,1
4245,174531,278037,103508,1,103508,278038,278037,1,1
4246,174572,278102,103533,1,103533,278104,278102,1,1
4247,174613,278181,103570,1,103570,278183,278181,1,1
4248,174654,278239,103587,1,103587,278241,278239,1,1
4249,174695,278330,103637,1,103637,278332,278330,1,1
4250,174736,278383,103649,1,103649,278385,278383,1,1
4251,174778,278428,103653,1,103653,278430,278428,1,1
4252,174819,278466,103650,1,103650,278468,278466,1,1
4253,174860,278511,103654,1,103654,278513,278511,1,1
4254,174901,278557,103658,1,103658,278559,278557,1,1
4255,174942,278709,103769,1,103769,278710,278709,1,1
4256,174983,278776,103795,1,103795,278777,278776,1,1
4257,175024,278815,103793,1,103793,278817,278815,1,1
4258,175065,278925,103862,1,103862,278927,278925,1,1
4259,175106,278968,103863,1,103863,278969,278968,1,1
4260,175148,279061,103916,1,103916,279063,279061,1,1
4261,175189,279124,103937,1,103937,279125,279124,1,1
4262,175230,279149,103921,1,103921,279150,279149,1,1
4263,175271,279226,103958,1,103958,279228,279226,1,1
4264,175312,279278,103968,1,103968,279279,279278,1,1
4265,175353,279320,103969,1,103969,279322,279320,1,1
4266,175394,279427,104035,1,104035,279428,279427,1,1
4267,175435,279485,104052,1,104052,279487,279485,1,1
4268,175477,279540,104066,1,104066,279542,279540,1,1
4269,175518,279611,104095,1,104095,279612,279611,1,1
4270,175559,279671,104114,1,104114,279672,279671,1,1
4271,175600,279713,104115,1,104115,279714,279713,1,1
4272,175641,279759,104120,1,104120,279761,279759,1,1
4273,175682,279823,104143,1,104143,279824,279823,1,1
4274,175723,279846,104125,1,104125,279848,279846,1,1
4275,175764,279933,104171,1,104171,279935,279933,1,1
4276,175805,279998,104194,1,104194,279999,279998,1,1
4277,175847,280067,104223,1,104223,280069,280067,1,1
4278,175888,280129,104244,1,104244,280131,280129,1,1
4279,175929,280216,104289,1,104289,280218,280216,1,1
4280,175970,280263,104295,1,104295,280265,280263,1,1
4281,176011,280335,104326,1,104326,280337,280335,1,1
4282,176052,280379,104329,1,104329,280381,280379,1,1
4283,176093,280486,104395,1,104395,280488,280486,1,1
4284,176134,280517,104385,1,104385,280518,280517,1,1
4285,176176,280582,104409,1,104409,280584,280582,1,1
4286,176217,280668,104453,1,104453,280670,280668,1,1
4287,176258,280706,104451,1,104451,280708,280706,1,1
4288,176299,280823,104526,1,104526,280824,280823,1,1
4289,176340,280897,104559,1,104559,280899,280897,1,1
4290,176381,281011,104632,1,104632,281013,281011,1,1
4291,176422,281072,104652,1,104652,281073,281072,1,1
4292,176463,281152,104691,1,104691,281153,281152,1,1
4293,176504,281204,104701,1,104701,281205,281204,1,1
4294,176546,281268,104724,1,104724,281269,281268,1,1
4295,176587,281357,104773,1,104773,281359,281357,1,1
4296,176628,281426,104800,1,104800,281428,281426,1,1
4297,176669,281495,104828,1,104828,281497,281495,1,1
4298,176710,281571,104863,1,104863,281573,281571,1,1
4299,176751,281638,104889,1,104889,281639,281638,1,1
4300,176792,281713,104923,1,104923,281715,281713,1,1
4301,176833,281788,104957,1,104957,281790,281788,1,1
4302,176875,281843,104971,1,104971,281845,281843,1,1
4303,176916,281891,104978,1,104978,281893,281891,1,1
4304,176957,281963,105008,1,105008,281965,281963,1,1
4305,176998,282034,105038,1,105038,282036,282034,1,1
4306,177039,282101,105064,1,105064,282102,282101,1,1
4307,177080,282144,105066,1,105066,282145,282144,1,1
4308,177121,282176,105057,1,105057,282177,282176,1,1
4309,177162,282268,105108,1,105108,282270,282268,1,1
4310,177203,282299,105098,1,105098,282301,282299,1,1
4311,177245,282436,105193,1,105193,282437,282436,1,1
4312,177286,282480,105196,1,105196,282482,282480,1,1
4313,177327,282555,105231,1,105231,282557,282555,1,1
4314,177368,282628,105262,1,105262,282630,282628,1,1
4315,177409,282717,105310,1,105310,282719,282717,1,1
4316,177450,282739,105291,1,105291,282741,282739,1,1
4317,177491,282763,105274,1,105274,282765,282763,1,1
4318,177532,282899,105368,1,105368,282900,282899,1,1
4319,177574,282955,105383,1,105383,282956,282955,1,1
4320,177615,283022,105409,1,105409,283023,283022,1,1
4321,177656,283070,105417,1,105417,283072,283070,1,1
4322,177697,283131,105437,1,105437,283133,283131,1,1
4323,177738,283215,105480,1,105480,283217,283215,1,1
4324,177779,283285,105508,1,105508,283287,283285,1,1
4325,177820,283348,105530,1,105530,283350,283348,1,1
4326,177861,283438,105579,1,105579,283440,283438,1,1
4327,177902,283489,105589,1,105589,283491,283489,1,1
4328,177944,283538,105597,1,105597,283540,283538,1,1
4329,177985,283604,105622,1,105622,283606,283604,1,1
4330,178026,283699,105676,1,105676,283701,283699,1,1
4331,178067,283761,105697,1,105697,283763,283761,1,1
4332,178108,283848,105742,1,105742,283850,283848,1,1
4333,178149,283914,105767,1,105767,283916,283914,1,1
4334,178190,284002,105814,1,105814,284003,284002,1,1
4335,178231,284053,105823,1,105823,284054,284053,1,1
4336,178273,284120,105849,1,105849,284121,284120,1,1
4337,178314,284182,105870,1,105870,284184,284182,1,1
4338,178355,284239,105887,1,105887,284241,284239,1,1
4339,178396,284319,105925,1,105925,284321,284319,1,1
4340,178437,284376,105941,1,105941,284377,284376,1,1
4341,178478,284431,105955,1,105955,284433,284431,1,1
4342,178519,284468,105951,1,105951,284469,284468,1,1
4343,178560,284512,105954,1,105954,284514,284512,1,1
4344,178601,284580,105980,1,105980,284581,284580,1,1
4345,178643,284672,106032,1,106032,284674,284672,1,1
4346,178684,284725,106044,1,106044,284727,284725,1,1
4347,178725,284757,106035,1,106035,284759,284757,1,1
4348,178766,284850,106086,1,106086,284852,284850,1,1
4349,178807,284926,106121,1,106121,284928,284926,1,1
4350,178848,284990,106144,1,106144,284991,284990,1,1
4351,178889,285036,106149,1,106149,285038,285036,1,1
4352,178930,285146,106218,1,106218,285148,285146,1,1
4353,178972,285197,106228,1,106228,285199,285197,1,1
4354,179013,285259,106249,1,106249,285261,285259,1,1
4355,179054,285324,106273,1,106273,285326,285324,1,1
4356,179095,285393,106300,1,106300,285395,285393,1,1
4357,179136,285486,106352,1,106352,285487,285486,1,1
4358,179177,285549,106374,1,106374,285551,285549,1,1
4359,179218,285641,106425,1,106425,285643,285641,1,1
4360,179259,285705,106447,1,106447,285706,285705,1,1
4361,179300,285771,106472,1,106472,285772,285771,1,1
4362,179342,285825,106486,1,106486,285827,285825,1,1
4363,179383,285881,106501,1,106501,285883,285881,1,1
4364,179424,285941,106520,1,106520,285943,285941,1,1
4365,179465,286010,106547,1,106547,286012,286010,1,1
4366,179506,286038,106534,1,106534,286040,286038,1,1
4367,179547,286123,106578,1,106578,286125,286123,1,1
4368,179588,286184,106598,1,106598,286186,286184,1,1
4369,179629,286251,106624,1,106624,286253,286251,1,1
4370,179671,286298,106630,1,106630,286300,286298,1,1
4371,179712,286414,106704,1,106704,286416,286414,1,1
4372,179753,286421,106670,1,106670,286423,286421,1,1
4373,179794,286544,106752,1,106752,286546,286544,1,1
4374,179835,286592,106760,1,106760,286594,286592,1,1
4375,179876,286628,106754,1,106754,286630,286628,1,1
4376,179917,286661,106746,1,106746,286663,286661,1,1
4377,179958,286726,106770,1,106770,286728,286726,1,1
4378,179999,286767,106769,1,106769,286768,286767,1,1
4379,180041,286842,106804,1,106804,286844,286842,1,1
4380,180082,286881,106802,1,106802,286883,286881,1,1
4381,180123,286920,106799,1,106799,286921,286920,1,1
4382,180164,287027,106865,1,106865,287028,287027,1,1
4383,180205,287109,106906,1,106906,287110,287109,1,1
4384,180246,287151,106907,1,106907,287153,287151,1,1
4385,180287,287217,106932,1,106932,287219,287217,1,1
4386,180328,287293,106966,1,106966,287294,287293,1,1
4387,180370,287376,107009,1,107009,287378,287376,1,1
4388,180411,287459,107051,1,107051,287461,287459,1,1
4389,180452,287553,107103,1,107103,287555,287553,1,1
4390,180493,287627,107136,1,107136,287629,287627,1,1
4391,180534,287659,107127,1,107127,287660,287659,1,1
4392,180575,287747,107174,1,107174,287749,287747,1,1
4393,180616,287818,107204,1,107204,287820,287818,1,1
4394,180657,287898,107243,1,107243,287899,287898,1,1
4395,180698,287953,107256,1,107256,287954,287953,1,1
4396,180740,288012,107275,1,107275,288014,288012,1,1
4397,180781,288045,107267,1,107267,288047,288045,1,1
4398,180822,288135,107316,1,107316,288137,288135,1,1
4399,180863,288183,107322,1,107322,288185,288183,1,1
4400,180904,288264,107362,1,107362,288266,288264,1,1
4401,180945,288274,107331,1,107331,288275,288274,1,1
4402,180986,288347,107363,1,107363,288349,288347,1,1
4403,181027,288400,107374,1,107374,288401,288400,1,1
4404,181069,288436,107369,1,107369,288437,288436,1,1
4405,181110,288483,107376,1,107376,288485,288483,1,1
4406,181151,288541,107392,1,107392,288543,288541,1,1
4407,181192,288585,107395,1,107395,288586,288585,1,1
4408,181233,288657,107426,1,107426,288659,288657,1,1
4409,181274,288727,107455,1,107455,288728,288727,1,1
4410,181315,288798,107485,1,107485,288800,288798,1,1
4411,181356,288852,107498,1,107498,288853,288852,1,1
4412,181397,288925,107530,1,107530,288927,288925,1,1
4413,181439,288998,107562,1,107562,289000,288998,1,1
4414,181480,289042,107564,1,107564,289043,289042,1,1
4415,181521,289145,107627,1,107627,289147,289145,1,1
4416,181562,289236,107677,1,107677,289238,289236,1,1
4417,181603,289294,107693,1,107693,289295,289294,1,1
4418,181644,289356,107714,1,107714,289358,289356,1,1
4419,181685,289401,107718,1,107718,289403,289401,1,1
4420,181726,289463,107739,1,107739,289465,289463,1,1
4421,181768,289520,107755,1,107755,289522,289520,1,1
4422,181809,289590,107784,1,107784,289592,289590,1,1
4423,181850,289649,107802,1,107802,289651,289649,1,1
4424,181891,289705,107816,1,107816,289707,289705,1,1
4425,181932,289785,107855,1,107855,289787,289785,1,1
4426,181973,289844,107873,1,107873,289846,289844,1,1
4427,182014,289940,107928,1,107928,289942,289940,1,1
4428,182055,290024,107970,1,107970,290025,290024,1,1
4429,182096,290065,107971,1,107971,290067,290065,1,1
4430,182138,290137,108001,1,108001,290138,290137,1,1
4431,182179,290176,107999,1,107999,290177,290176,1,1
4432,182220,290235,108017,1,108017,290237,290235,1,1
4433,182261,290339,108080,1,108080,290341,290339,1,1
4434,182302,290384,108084,1,108084,290385,290384,1,1
4435,182343,290461,108120,1,108120,290463,290461,1,1
4436,182384,290506,108124,1,108124,290508,290506,1,1
4437,182425,290597,108174,1,108174,290598,290597,1,1
4438,182467,290642,108177,1,108177,290643,290642,1,1
4439,182508,290720,108215,1,108215,290722,290720,1,1
4440,182549,290815,108269,1,108269,290817,290815,1,1
4441,182590,290909,108322,1,108322,290911,290909,1,1
4442,182631,290998,108369,7,108363,290993,290992,1,1
4443,182672,291081,108411,1,108411,291083,291081,1,1
4444,182713,291137,108426,1,108426,291138,291137,1,1
4445,182754,291214,108461,1,108461,291215,291214,1,1
4446,182795,291234,108441,1,108441,291236,291234,1,1
4447,182837,291321,108487,1,108487,291323,291321,1,1
4448,182878,291411,108535,1,108535,291412,291411,1,1
4449,182919,291448,108532,1,108532,291450,291448,1,1
4450,182960,291568,108610,1,108610,291570,291568,1,1
4451,183001,291647,108649,1,108649,291649,291647,1,1
4452,183042,291699,108659,1,108659,291700,291699,1,1
4453,183083,291733,108651,1,108651,291734,291733,1,1
4454,183124,291805,108683,1,108683,291807,291805,1,1
4455,183166,291831,108668,1,108668,291833,291831,1,1
4456,183207,291904,108699,1,108699,291905,291904,1,1
4457,183248,291942,108696,1,108696,291943,291942,1,1
4458,183289,292019,108732,1,108732,292021,292019,1,1
4459,183330,292072,108744,1,108744,292074,292072,1,1
4460,183371,292143,108774,1,108774,292144,292143,1,1
4461,183412,292199,108789,1,108789,292201,292199,1,1
4462,183453,292222,108770,1,108770,292223,292222,1,1
4463,183494,292292,108800,1,108800,292294,292292,1,1
4464,183536,292343,108809,1,108809,292344,292343,1,1
4465,183577,292410,108835,1,108835,292412,292410,1,1
4466,183618,292439,108823,1,108823,292441,292439,1,1
4467,183659,292539,108882,1,108882,292540,292539,1,1
4468,183700,292539,108841,1,108841,292541,292539,1,1
4469,183741,292622,108883,1,108883,292624,292622,1,1
4470,183782,292685,108905,1,108905,292687,292685,1,1
4471,183823,292772,108951,1,108951,292774,292772,1,1
4472,183865,292817,108955,1,108955,292819,292817,1,1
4473,183906,292859,108956,1,108956,292861,292859,1,1
4474,183947,292891,108946,1,108946,292892,292891,1,1
4475,183988,292951,108965,1,108965,292953,292951,1,1
4476,184029,293026,108999,1,108999,293028,293026,1,1
4477,184070,293105,109037,1,109037,293106,293105,1,1
4478,184111,293166,109057,1,109057,293167,293166,1,1
4479,184152,293254,109104,1,109104,293256,293254,1,1
4480,184194,293298,109107,1,109107,293300,293298,1,1
4481,184235,293399,109166,1,109166,293400,293399,1,1
4482,184276,293479,109205,1,109205,293480,293479,1,1
4483,184317,293566,109252,1,109252,293568,293566,1,1
4484,184358,293613,109257,1,109257,293614,293613,1,1
4485,184399,293672,109275,1,109275,293674,293672,1,1
4486,184440,293771,109333,1,109333,293773,293771,1,1
4487,184481,293835,109356,1,109356,293837,293835,1,1
4488,184522,293931,109411,1,109411,293933,293931,1,1
4489,184564,294024,109462,1,109462,294025,294024,1,1
4490,184605,294093,109491,1,109491,294095,294093,1,1
4491,184646,294147,109503,1,109503,294149,294147,1,1
4492,184687,294181,109497,1,109497,294183,294181,1,1
4493,184728,294240,109514,1,109514,294241,294240,1,1
4494,184769,294286,109519,1,109519,294288,294286,1,1
4495,184810,294358,109550,1,109550,294360,294358,1,1
4496,184851,294428,109579,1,109579,294430,294428,1,1
4497,184893,294499,109608,1,109608,294500,294499,1,1
4498,184934,294611,109679,1,109679,294612,294611,1,1
4499,184975,294648,109675,1,109675,294649,294648,1,1
4500,185016,294709,109696,1,109696,294711,294709,1,1
4501,185057,294792,109737,1,109737,294794,294792,1,1
4502,185098,294871,109775,8,109767,294865,294863,1,1
4503,185139,294940,109803,1,109803,294942,294940,1,1
4504,185180,294971,109793,1,109793,294973,294971,1,1
4505,185221,295080,109861,1,109861,295082,295080,1,1
4506,185263,295122,109862,1,109862,295124,295122,1,1
4507,185304,295185,109883,1,109883,295186,295185,1,1
4508,185345,295223,109880,1,109880,295224,295223,1,1
4509,185386,295330,109946,1,109946,295332,295330,1,1
4510,185427,295397,109972,1,109972,295399,295397,1,1
4511,185468,295467,110001,1,110001,295468,295467,1,1
4512,185509,295531,110024,1,110024,295532,295531,1,1
4513,185550,295614,110066,1,110066,295616,295614,1,1
4514,185592,295660,110071,1,110071,295662,295660,1,1
4515,185633,295748,110118,1,110118,295750,295748,1,1
4516,185674,295794,110123,1,110123,295796,295794,1,1
4517,185715,295879,110167,1,110167,295881,295879,1,1
4518,185756,295928,110175,1,110175,295930,295928,1,1
4519,185797,296003,110208,1,110208,296005,296003,1,1
4520,185838,296094,110258,1,110258,296095,296094,1,1
4521,185879,296166,110289,1,110289,296168,296166,1,1
4522,185920,296220,110302,1,110302,296222,296220,1,1
4523,185962,296248,110289,1,110289,296250,296248,1,1
4524,186003,296333,110333,1,110333,296335,296333,1,1
4525,186044,296396,110355,1,110355,296398,296396,1,1
4526,186085,296439,110356,1,110356,296441,296439,1,1
4527,186126,296523,110399,1,110399,296524,296523,1,1
4528,186167,296588,110423,1,110423,296590,296588,1,1
4529,186208,296629,110423,1,110423,296631,296629,1,1
4530,186249,296682,110435,1,110435,296684,296682,1,1
4531,186291,296756,110467,1,110467,296757,296756,1,1
4532,186332,296838,110509,1,110509,296840,296838,1,1
4533,186373,296910,110539,1,110539,296912,296910,1,1
4534,186414,296997,110586,1,110586,296999,296997,1,1
4535,186455,297040,110587,1,110587,297042,297040,1,1
4536,186496,297128,110634,1,110634,297129,297128,1,1
4537,186537,297157,110622,1,110622,297158,297157,1,1
4538,186578,297207,110631,1,110631,297208,297207,1,1
4539,186619,297317,110699,1,110699,297318,297317,1,1
4540,186661,297367,110709,10,110699,297359,297358,1,1
4541,186702,297440,110740,1,110740,297441,297440,1,1
4542,186743,297496,110756,1,110756,297498,297496,1,1
4543,186784,297569,110788,1,110788,297571,297569,1,1
4544,186825,297626,110804,1,110804,297628,297626,1,1
4545,186866,297709,110845,1,110845,297711,297709,1,1
4546,186907,297767,110862,1,110862,297769,297767,1,1
4547,186948,297883,110937,1,110937,297885,297883,1,1
4548,186990,297942,110955,1,110955,297944,297942,1,1
4549,187031,297991,110963,1,110963,297993,297991,1,1
4550,187072,298072,111002,1,111002,298074,298072,1,1
4551,187113,298139,111029,1,111029,298141,298139,1,1
4552,187154,298183,111031,1,111031,298185,298183,1,1
4553,187195,298251,111058,1,111058,298252,298251,1,1
4554,187236,298304,111070,1,111070,298306,298304,1,1
4555,187277,298361,111086,1,111086,298362,298361,1,1
4556,187318,298437,111121,1,111121,298439,298437,1,1
4557,187360,298488,111131,1,111131,298490,298488,1,1
4558,187401,298520,111122,1,111122,298522,298520,1,1
4559,187442,298624,111185,1,111185,298626,298624,1,1
4560,187483,298676,111196,1,111196,298678,298676,1,1
4561,187524,298739,111217,1,111217,298740,298739,1,1
4562,187565,298811,111248,1,111248,298813,298811,1,1
4563,187606,298859,111255,1,111255,298861,298859,1,1
4564,187647,298927,111282,1,111282,298929,298927,1,1
4565,187689,298950,111264,1,111264,298952,298950,1,1
4566,187730,299012,111285,1,111285,299014,299012,1,1
4567,187771,299098,111329,1,111329,299100,299098,1,1
4568,187812,299193,111383,1,111383,299195,299193,1,1
4569,187853,299227,111377,1,111377,299229,299227,1,1
4570,187894,299274,111382,1,111382,299276,299274,1,1
4571,187935,299412,111479,1,111479,299414,299412,1,1
4572,187976,299475,111500,1,111500,299476,299475,1,1
4573,188017,299526,111510,1,111510,299527,299526,1,1
4574,188059,299600,111543,1,111543,299601,299600,1,1
4575,188100,299673,111576,1,111576,299675,299673,1,1
4576,188141,299738,111599,1,111599,299739,299738,1,1
4577,188182,299777,111597,1,111597,299779,299777,1,1
4578,188223,299829,111608,1,111608,299831,299829,1,1
4579,188264,299898,111636,1,111636,299900,299898,1,1
4580,188305,299948,111644,1,111644,299949,299948,1,1
4581,188346,300008,111664,1,111664,300010,300008,1,1
4582,188388,300088,111702,1,111702,300090,300088,1,1
4583,188429,300153,111726,1,111726,300155,300153,1,1
4584,188470,300219,111752,1,111752,300221,300219,1,1
4585,188511,300286,111778,1,111778,300288,300286,1,1
4586,188552,300322,111772,1,111772,300323,300322,1,1
4587,188593,300423,111832,1,111832,300425,300423,1,1
4588,188634,300456,111824,1,111824,300458,300456,1,1
4589,188675,300554,111881,1,111881,300556,300554,1,1
4590,188716,300605,111891,1,111891,300607,300605,1,1
4591,188758,300666,111911,1,111911,300668,300666,1,1
4592,188799,300737,111940,1,111940,300738,300737,1,1
4593,188840,300792,111955,1,111955,300794,300792,1,1
4594,188881,300826,111947,10,111937,300818,300816,1,1
4595,188922,300864,111945,1,111945,300866,300864,1,1
4596,188963,300945,111984,1,111984,300946,300945,1,1
4597,189004,301032,112030,1,112030,301034,301032,1,1
4598,189045,301135,112092,1,112092,301137,301135,1,1
4599,189087,301187,112103,1,112103,301189,301187,1,1
4600,189128,301278,112152,1,112152,301280,301278,1,1
4601,189169,301349,112183,1,112183,301351,301349,1,1
4602,189210,301433,112225,1,112225,301435,301433,1,1
4603,189251,301466,112217,1,112217,301468,301466,1,1
4604,189292,301541,112251,1,112251,301543,301541,1,1
4605,189333,301617,112286,1,112286,301619,301617,1,1
4606,189374,301698,112326,1,112326,301699,301698,1,1
4607,189415,301748,112334,1,112334,301749,301748,1,1
4608,189457,301759,112305,1,112305,301761,301759,1,1
4609,189498,301856,112361,1,112361,301858,301856,1,1
4610,189539,301951,112414,1,112414,301953,301951,1,1
4611,189580,301981,112403,1,112403,301983,301981,1,1
4612,189621,302050,112431,1,112431,302052,302050,1,1
4613,189662,302142,112482,1,112482,302144,302142,1,1
4614,189703,302122,112421,1,112421,302124,302122,1,1
4615,189744,302277,112535,1,112535,302279,302277,1,1
4616,189786,302341,112558,1,112558,302343,302341,1,1
4617,189827,302412,112588,1,112588,302414,302412,1,1
4618,189868,302484,112618,1,112618,302485,302484,1,1
4619,189909,302565,112658,1,112658,302566,302565,1,1
4620,189950,302614,112666,1,112666,302616,302614,1,1
4621,189991,302700,112711,1,112711,302702,302700,1,1
4622,190032,302785,112755,1,112755,302787,302785,1,1
4623,190073,302848,112777,1,112777,302850,302848,1,1
4624,190114,302862,112750,1,112750,302864,302862,1,1
4625,190156,302972,112819,1,112819,302974,302972,1,1
4626,190197,303060,112865,1,112865,303061,303060,1,1
4627,190238,303136,112900,1,112900,303137,303136,1,1
4628,190279,303201,112924,1,112924,303203,303201,1,1
4629,190320,303257,112939,1,112939,303259,303257,1,1
4630,190361,303307,112948,1,112948,303309,303307,1,1
4631,190402,303383,112983,1,112983,303385,303383,1,1
4632,190443,303474,113033,1,113033,303476,303474,1,1
4633,190485,303550,113068,1,113068,303552,303550,1,1
4634,190526,303568,113044,1,113044,303569,303568,1,1
4635,190567,303650,113085,1,113085,303652,303650,1,1
4636,190608,303719,113114,1,113114,303721,303719,1,1
4637,190649,303792,113145,1,113145,303794,303792,1,1
4638,190690,303847,113159,1,113159,303849,303847,1,1
4639,190731,303907,113178,1,113178,303908,303907,1,1
4640,190772,303994,113224,11,113213,303985,303983,1,1
4641,190813,304027,113216,1,113216,304029,304027,1,1
4642,190855,304088,113235,1,113235,304089,304088,1,1
4643,190896,304159,113266,1,113266,304161,304159,1,1
4644,190937,304235,113301,1,113301,304237,304235,1,1
4645,190978,304312,113336,1,113336,304314,304312,1,1
4646,191019,304380,113363,1,113363,304381,304380,1,1
4647,191060,304482,113424,1,113424,304484,304482,1,1
4648,191101,304529,113430,1,113430,304530,304529,1,1
4649,191142,304633,113492,1,113492,304634,304633,1,1
4650,191184,304660,113478,1,113478,304661,304660,1,1
4651,191225,304711,113488,1,113488,304713,304711,1,1
4652,191266,304778,113514,1,113514,304779,304778,1,1
4653,191307,304877,113573,1,113573,304879,304877,1,1
4654,191348,304892,113546,1,113546,304894,304892,1,1
4655,191389,304910,113523,1,113523,304912,304910,1,1
4656,191430,305007,113579,1,113579,305009,305007,1,1
4657,191471,305097,113628,1,113628,305099,305097,1,1
4658,191512,305146,113635,1,113635,305147,305146,1,1
4659,191554,305195,113644,1,113644,305197,305195,1,1
4660,191595,305272,113679,1,113679,305274,305272,1,1
4661,191636,305301,113667,1,113667,305302,305301,1,1
4662,191677,305379,113705,1,113705,305381,305379,1,1
4663,191718,305409,113693,1,113693,305411,305409,1,1
4664,191759,305481,113724,1,113724,305483,305481,1,1
4665,191800,305553,113755,1,113755,305555,305553,1,1
4666,191841,305619,113779,1,113779,305620,305619,1,1
4667,191883,305636,113756,1,113756,305638,305636,1,1
4668,191924,305764,113843,1,113843,305766,305764,1,1
4669,191965,305810,113847,1,113847,305811,305810,1,1
4670,192006,305878,113874,1,113874,305880,305878,1,1
4671,192047,305967,113922,1,113922,305969,305967,1,1
4672,192088,306035,113949,1,113949,306036,306035,1,1
4673,192129,306071,113944,1,113944,306072,306071,1,1
4674,192170,306109,113941,1,113941,306110,306109,1,1
4675,192211,306171,113962,1,113962,306173,306171,1,1
4676,192253,306209,113959,1,113959,306211,306209,1,1
4677,192294,306277,113985,1,113985,306278,306277,1,1
4678,192335,306316,113984,1,113984,306318,306316,1,1
4679,192376,306414,114040,1,114040,306416,306414,1,1
4680,192417,306419,114004,1,114004,306421,306419,1,1
4681,192458,306561,114105,1,114105,306563,306561,1,1
4682,192499,306617,114120,1,114120,306619,306617,1,1
4683,192540,306680,114142,1,114142,306682,306680,1,1
4684,192582,306707,114128,1,114128,306709,306707,1,1
4685,192623,306778,114158,1,114158,306780,306778,1,1
4686,192664,306825,114163,1,114163,306827,306825,1,1
4687,192705,306866,114164,1,114164,306868,306866,1,1
4688,192746,307018,114274,1,114274,307020,307018,1,1
4689,192787,307099,114314,1,114314,307101,307099,1,1
4690,192828,307166,114340,1,114340,307168,307166,1,1
4691,192869,307234,114367,1,114367,307236,307234,1,1
4692,192910,307313,114405,1,114405,307315,307313,1,1
4693,192952,307370,114420,1,114420,307371,307370,1,1
4694,192993,307463,114472,1,114472,307465,307463,1,1
4695,193034,307536,114505,1,114505,307538,307536,1,1
4696,193075,307587,114514,1,114514,307589,307587,1,1
4697,193116,307723,114609,1,114609,307724,307723,1,1
4698,193157,307780,114625,1,114625,307782,307780,1,1
4699,193198,307850,114654,1,114654,307852,307850,1,1
4700,193239,307920,114683,1,114683,307922,307920,1,1
4701,193281,308012,114734,1,114734,308014,308012,1,1
4702,193322,308066,114747,1,114747,308068,308066,1,1
4703,193363,308115,114755,1,114755,308117,308115,1,1
4704,193404,308182,114781,1,114781,308184,308182,1,1
4705,193445,308221,114778,1,114778,308223,308221,1,1
4706,193486,308289,114805,1,114805,308291,308289,1,1
4707,193527,308348,114823,1,114823,308350,308348,1,1
4708,193568,308414,114848,1,114848,308416,308414,1,1
4709,193609,308461,114853,1,114853,308462,308461,1,1
4710,193651,308547,114899,1,114899,308549,308547,1,1
4711,193692,308615,114926,1,114926,308617,308615,1,1
4712,193733,308660,114930,1,114930,308662,308660,1,1
4713,193774,308762,114990,1,114990,308763,308762,1,1
4714,193815,308809,114996,1,114996,308811,308809,1,1
4715,193856,308877,115023,1,115023,308879,308877,1,1
4716,193897,308946,115051,1,115051,308948,308946,1,1
4717,193938,309019,115083,1,115083,309021,309019,1,1
4718,193980,309089,115112,1,115112,309091,309089,1,1
4719,194021,309143,115124,1,115124,309145,309143,1,1
4720,194062,309192,115132,1,115132,309194,309192,1,1
4721,194103,309199,115099,1,115099,309201,309199,1,1
4722,194144,309276,115134,1,115134,309278,309276,1,1
4723,194185,309393,115210,1,115210,309394,309393,1,1
4724,194226,309398,115174,1,115174,309400,309398,1,1
4725,194267,309461,115196,1,115196,309462,309461,1,1
4726,194308,309503,115197,1,115197,309505,309503,1,1
4727,194350,309581,115234,1,115234,309583,309581,1,1
4728,194391,309643,115254,1,115254,309644,309643,1,1
4729,194432,309690,115260,1,115260,309692,309690,1,1
4730,194473,309760,115290,1,115290,309762,309760,1,1
4731,194514,309834,115322,1,115322,309836,309834,1,1
4732,194555,309883,115330,1,115330,309885,309883,1,1
4733,194596,309952,115357,1,115357,309953,309952,1,1
4734,194637,310018,115383,1,115383,310020,310018,1,1
4735,194679,310115,115439,1,115439,310117,310115,1,1
4736,194720,310167,115450,1,115450,310169,310167,1,1
4737,194761,310239,115480,1,115480,310240,310239,1,1
4738,194802,310311,115512,1,115512,310313,310311,1,1
4739,194843,310392,115551,1,115551,310394,310392,1,1
4740,194884,310430,115548,1,115548,310432,310430,1,1
4741,194925,310537,115614,1,115614,310539,310537,1,1
4742,194966,310574,115610,1,115610,310576,310574,1,1
4743,195008,310616,115611,1,115611,310618,310616,1,1
4744,195049,310677,115631,1,115631,310679,310677,1,1
4745,195090,310754,115667,1,115667,310756,310754,1,1
4746,195131,310808,115679,1,115679,310809,310808,1,1
4747,195172,310891,115722,1,115722,310893,310891,1,1
4748,195213,310964,115753,1,115753,310966,310964,1,1
4749,195254,311024,115772,1,115772,311026,311024,1,1
4750,195295,311145,115852,1,115852,311147,311145,1,1
4751,195336,311179,115845,1,115845,311180,311179,1,1
4752,195378,311286,115910,1,115910,311287,311286,1,1
4753,195419,311313,115896,1,115896,311315,311313,1,1
4754,195460,311361,115904,1,115904,311363,311361,1,1
4755,195501,311439,115940,1,115940,311440,311439,1,1
4756,195542,311484,115945,1,115945,311486,311484,1,1
4757,195583,311550,115969,1,115969,311552,311550,1,1
4758,195624,311594,115972,1,115972,311596,311594,1,1
4759,195665,311670,116007,1,116007,311671,311670,1,1
4760,195707,311702,115998,1,115998,311704,311702,1,1
4761,195748,311769,116023,1,116023,311770,311769,1,1
4762,195789,311831,116044,1,116044,311832,311831,1,1
4763,195830,311880,116052,1,116052,311882,311880,1,1
4764,195871,311926,116057,1,116057,311928,311926,1,1
4765,195912,312020,116110,1,116110,312022,312020,1,1
4766,195953,312077,116126,1,116126,312079,312077,1,1
4767,195994,312119,116127,1,116127,312120,312119,1,1
4768,196035,312167,116134,1,116134,312169,312167,1,1
4769,196077,312249,116175,1,116175,312251,312249,1,1
4770,196118,312325,116210,1,116210,312327,312325,1,1
4771,196159,312419,116262,1,116262,312420,312419,1,1
4772,196200,312465,116267,1,116267,312466,312465,1,1
4773,196241,312564,116325,1,116325,312566,312564,1,1
4774,196282,312636,116356,1,116356,312637,312636,1,1
4775,196323,312722,116401,1,116401,312724,312722,1,1
4776,196364,312785,116423,1,116423,312787,312785,1,1
4777,196406,312845,116441,1,116441,312846,312845,1,1
4778,196447,312887,116442,1,116442,312888,312887,1,1
4779,196488,312963,116477,1,116477,312965,312963,1,1
4780,196529,312990,116464,1,116464,312992,312990,1,1
4781,196570,313058,116490,1,116490,313059,313058,1,1
4782,196611,313126,116517,1,116517,313128,313126,1,1
4783,196652,313214,116563,1,116563,313215,313214,1,1
4784,196693,313284,116593,1,116593,313286,313284,1,1
4785,196734,313331,116598,1,116598,313332,313331,1,1
4786,196776,313378,116605,1,116605,313380,313378,1,1
4787,196817,313456,116642,1,116642,313458,313456,1,1
4788,196858,313530,116675,1,116675,313532,313530,1,1
4789,196899,313575,116679,1,116679,313577,313575,1,1
4790,196940,313616,116678,1,116678,313618,313616,1,1
4791,196981,313736,116757,1,116757,313738,313736,1,1
4792,197022,313854,116834,1,116834,313856,313854,1,1
4793,197063,313907,116846,1,116846,313909,313907,1,1
4794,197105,313974,116871,1,116871,313975,313974,1,1
4795,197146,314021,116877,1,116877,314023,314021,1,1
4796,197187,314095,116910,1,116910,314096,314095,1,1
4797,197228,314151,116925,1,116925,314153,314151,1,1
4798,197269,314181,116914,1,116914,314183,314181,1,1
4799,197310,314251,116944,1,116944,314253,314251,1,1
4800,197351,314284,116935,1,116935,314285,314284,1,1
4801,197392,314351,116961,1,116961,314353,314351,1,1
4802,197433,314388,116956,1,116956,314389,314388,1,1
4803,197475,314405,116933,1,116933,314407,314405,1,1
4804,197516,314513,117000,1,117000,314515,314513,1,1
4805,197557,314574,117020,1,117020,314576,314574,1,1
4806,197598,314591,116995,1,116995,314593,314591,1,1
4807,197639,314704,117067,1,117067,314705,314704,1,1
4808,197680,314814,117136,1,117136,314816,314814,1,1
4809,197721,314894,117175,1,117175,314896,314894,1,1
4810,197762,314974,117213,1,117213,314975,314974,1,1
4811,197804,315003,117202,1,117202,315005,315003,1,1
4812,197845,315038,117196,1,117196,315040,315038,1,1
4813,197886,315110,117226,1,117226,315112,315110,1,1
4814,197927,315185,117260,1,117260,315186,315185,1,1
4815,197968,315220,117254,1,117254,315221,315220,1,1
4816,198009,315244,117237,1,117237,315246,315244,1,1
4817,198050,315347,117299,1,117299,315349,315347,1,1
4818,198091,315432,117342,1,117342,315433,315432,1,1
4819,198132,315457,117326,1,117326,315458,315457,1,1
4820,198174,315548,117376,1,117376,315550,315548,1,1
4821,198215,315623,117410,1,117410,315624,315623,1,1
4822,198256,315690,117436,1,117436,315692,315690,1,1
4823,198297,315754,117459,1,117459,315755,315754,1,1
4824,198338,315755,117419,1,117419,315757,315755,1,1
4825,198379,315819,117442,1,117442,315821,315819,1,1
4826,198420,315907,117489,1,117489,315909,315907,1,1
4827,198461,316017,117558,1,117558,316018,316017,1,1
4828,198503,316048,117548,1,117548,316050,316048,1,1
4829,198544,316107,117566,1,117566,316109,316107,1,1
4830,198585,316154,117572,1,117572,316156,316154,1,1
4831,198626,316224,117600,1,117600,316226,316224,1,1
4832,198667,316328,117663,9,117654,316321,316319,1,1
4833,198708,316384,117678,1,117678,316385,316384,1,1
4834,198749,316452,117705,1,117705,316454,316452,1,1
4835,198790,316521,117733,1,117733,316522,316521,1,1
4836,198831,316565,117736,1,117736,316567,316565,1,1
4837,198873,316645,117775,13,117762,316634,316633,1,1
4838,198914,316714,117803,1,117803,316716,316714,1,1
4839,198955,316798,117846,1,117846,316800,316798,1,1
4840,198996,316882,117889,1,117889,316884,316882,1,1
4841,199037,316932,117897,1,117897,316933,316932,1,1
4842,199078,316989,117913,1,117913,316991,316989,1,1
4843,199119,317062,117944,1,117944,317063,317062,1,1
4844,199160,317181,118023,1,118023,317182,317181,1,1
4845,199202,317270,118070,1,118070,317272,317270,1,1
4846,199243,317362,118122,1,118122,317364,317362,1,1
4847,199284,317435,118153,1,118153,317436,317435,1,1
4848,199325,317495,118173,1,118173,317497,317495,1,1
4849,199366,317597,118233,1,118233,317598,317597,1,1
4850,199407,317625,118220,1,118220,317627,317625,1,1
4851,199448,317700,118253,1,118253,317701,317700,1,1
4852,199489,317728,118241,1,118241,317730,317728,1,1
4853,199530,317804,118275,1,118275,317805,317804,1,1
4854,199572,317843,118274,1,118274,317845,317843,1,1
4855,199613,317932,118321,1,118321,317933,317932,1,1
4856,199654,317999,118347,1,118347,318000,317999,1,1
4857,199695,318087,118394,1,118394,318089,318087,1,1
4858,199736,318160,118426,1,118426,318162,318160,1,1
4859,199777,318212,118437,1,118437,318214,318212,1,1
4860,199818,318295,118479,1,118479,318296,318295,1,1
4861,199859,318334,118477,1,118477,318335,318334,1,1
4862,199901,318410,118511,1,118511,318411,318410,1,1
4863,199942,318456,118517,1,118517,318458,318456,1,1
4864,199983,318549,118568,1,118568,318550,318549,1,1
4865,200024,318604,118583,1,118583,318606,318604,1,1
4866,200065,318679,118616,1,118616,318681,318679,1,1
4867,200106,318758,118654,1,118654,318760,318758,1,1
4868,200147,318805,118660,1,118660,318807,318805,1,1
4869,200188,318854,118667,1,118667,318855,318854,1,1
4870,200229,318939,118712,1,118712,318941,318939,1,1
4871,200271,318972,118704,1,118704,318974,318972,1,1
4872,200312,319062,118752,1,118752,319063,319062,1,1
4873,200353,319131,118780,1,118780,319132,319131,1,1
4874,200394,319197,118805,1,118805,319199,319197,1,1
4875,200435,319286,118853,1,118853,319288,319286,1,1
4876,200476,319333,118859,1,118859,319334,319333,1,1
4877,200517,319401,118885,1,118885,319402,319401,1,1
4878,200558,319468,118912,1,118912,319470,319468,1,1
4879,200600,319508,118910,13,118898,319497,319495,1,1
4880,200641,319576,118937,1,118937,319578,319576,1,1
4881,200682,319643,118964,1,118964,319645,319643,1,1
4882,200723,319704,118983,1,118983,319706,319704,1,1
4883,200764,319773,119011,1,119011,319775,319773,1,1
4884,200805,319821,119018,1,119018,319822,319821,1,1
4885,200846,319867,119023,1,119023,319869,319867,1,1
4886,200887,319911,119026,1,119026,319913,319911,1,1
4887,200928,320009,119083,1,119083,320011,320009,1,1
4888,200970,320074,119106,1,119106,320075,320074,1,1
4889,201011,320177,119168,1,119168,320179,320177,1,1
4890,201052,320247,119198,1,119198,320249,320247,1,1
4891,201093,320311,119221,1,119221,320313,320311,1,1
4892,201134,320388,119256,1,119256,320389,320388,1,1
4893,201175,320433,119260,1,119260,320434,320433,1,1
4894,201216,320485,119271,1,119271,320486,320485,1,1
4895,201257,320561,119306,1,119306,320563,320561,1,1
4896,201299,320660,119364,1,119364,320662,320660,1,1
4897,201340,320701,119364,1,119364,320703,320701,1,1
4898,201381,320776,119397,1,119397,320777,320776,1,1
4899,201422,320843,119424,1,119424,320845,320843,1,1
4900,201463,320911,119450,1,119450,320913,320911,1,1
4901,201504,320985,119483,1,119483,320987,320985,1,1
4902,201545,321011,119468,1,119468,321013,321011,1,1
4903,201586,321069,119485,1,119485,321071,321069,1,1
4904,201627,321119,119494,1,119494,321121,321119,1,1
4905,201669,321227,119561,1,119561,321229,321227,1,1
4906,201710,321271,119563,1,119563,321272,321271,1,1
4907,201751,321348,119600,1,119600,321350,321348,1,1
4908,201792,321355,119566,1,119566,321357,321355,1,1
4909,201833,321433,119602,1,119602,321434,321433,1,1
4910,201874,321483,119611,1,119611,321484,321483,1,1
4911,201915,321512,119599,1,119599,321514,321512,1,1
4912,201956,321597,119643,1,119643,321599,321597,1,1
4913,201998,321672,119676,1,119676,321673,321672,1,1
4914,202039,321680,119644,1,119644,321682,321680,1,1
4915,202080,321751,119673,1,119673,321753,321751,1,1
4916,202121,321838,119720,1,119720,321840,321838,1,1
4917,202162,321883,119723,1,119723,321885,321883,1,1
4918,202203,322005,119804,1,119804,322006,322005,1,1
4919,202244,322058,119816,1,119816,322060,322058,1,1
4920,202285,322122,119839,1,119839,322124,322122,1,1
4921,202326,322216,119892,1,119892,322218,322216,1,1
4922,202368,322311,119945,1,119945,322312,322311,1,1
4923,202409,322366,119960,1,119960,322368,322366,1,1
4924,202450,322383,119935,1,119935,322385,322383,1,1
4925,202491,322494,120005,1,120005,322496,322494,1,1
4926,202532,322512,119982,1,119982,322514,322512,1,1
4927,202573,322599,120028,1,120028,322601,322599,1,1
4928,202614,322681,120069,1,120069,322683,322681,1,1
4929,202655,322711,120057,1,120057,322712,322711,1,1
4930,202697,322763,120069,1,120069,322765,322763,1,1
4931,202738,322864,120129,1,120129,322866,322864,1,1
4932,202779,322966,120189,1,120189,322967,322966,1,1
4933,202820,323031,120214,1,120214,323033,323031,1,1
4934,202861,323117,120259,1,120259,323119,323117,1,1
4935,202902,323177,120277,1,120277,323179,323177,1,1
4936,202943,323214,120273,1,120273,323216,323214,1,1
4937,202984,323238,120256,1,120256,323240,323238,1,1
4938,203025,323296,120272,1,120272,323297,323296,1,1
4939,203067,323413,120348,1,120348,323415,323413,1,1
4940,203108,323483,120377,1,120377,323484,323483,1,1
4941,203149,323536,120389,1,120389,323538,323536,1,1
4942,203190,323602,120414,1,120414,323603,323602,1,1
4943,203231,323624,120395,1,120395,323625,323624,1,1
4944,203272,323698,120428,1,120428,323700,323698,1,1
4945,203313,323764,120453,1,120453,323765,323764,1,1
4946,203354,323830,120477,1,120477,323831,323830,1,1
4947,203396,323880,120487,1,120487,323882,323880,1,1
4948,203437,323962,120527,1,120527,323963,323962,1,1
4949,203478,324034,120559,1,120559,324036,324034,1,1
4950,203519,324075,120558,1,120558,324077,324075,1,1
4951,203560,324161,120603,1,120603,324163,324161,1,1
4952,203601,324216,120617,1,120617,324218,324216,1,1
4953,203642,324276,120635,1,120635,324277,324276,1,1
4954,203683,324354,120673,1,120673,324356,324354,1,1
4955,203724,324402,120680,1,120680,324404,324402,1,1
4956,203766,324465,120701,1,120701,324466,324465,1,1
4957,203807,324545,120741,1,120741,324547,324545,1,1
4958,203848,324608,120762,1,120762,324609,324608,1,1
4959,203889,324676,120789,1,120789,324677,324676,1,1
4960,203930,324749,120821,1,120821,324750,324749,1,1
4961,203971,324830,120861,1,120861,324832,324830,1,1
4962,204012,324929,120919,1,120919,324931,324929,1,1
4963,204053,324956,120905,1,120905,324958,324956,1,1
4964,204095,325023,120930,1,120930,325024,325023,1,1
4965,204136,325089,120955,1,120955,325091,325089,1,1
4966,204177,325163,120988,1,120988,325165,325163,1,1
4967,204218,325223,121008,1,121008,325225,325223,1,1
4968,204259,325289,121032,1,121032,325291,325289,1,1
4969,204300,325355,121057,1,121057,325357,325355,1,1
4970,204341,325391,121051,1,121051,325392,325391,1,1
4971,204382,325442,121062,1,121062,325444,325442,1,1
4972,204424,325528,121107,1,121107,325530,325528,1,1
4973,204465,325614,121152,9,121143,325607,325606,1,1
4974,204506,325676,121172,1,121172,325678,325676,1,1
4975,204547,325781,121236,1,121236,325782,325781,1,1
4976,204588,325819,121233,1,121233,325820,325819,1,1
4977,204629,325859,121232,1,121232,325860,325859,1,1
4978,204670,325913,121245,1,121245,325915,325913,1,1
4979,204711,326005,121296,1,121296,326007,326005,1,1
4980,204752,326096,121346,1,121346,326098,326096,1,1
4981,204794,326136,121345,1,121345,326138,326136,1,1
4982,204835,326165,121333,1,121333,326167,326165,1,1
4983,204876,326301,121428,1,121428,326303,326301,1,1
4984,204917,326375,121461,1,121461,326377,326375,1,1
4985,204958,326472,121516,1,121516,326473,326472,1,1
4986,204999,326541,121544,1,121544,326543,326541,1,1
4987,205040,326625,121587,1,121587,326627,326625,1,1
4988,205081,326692,121612,1,121612,326693,326692,1,1
4989,205123,326731,121611,1,121611,326733,326731,1,1
4990,205164,326777,121615,1,121615,326778,326777,1,1
4991,205205,326859,121656,1,121656,326861,326859,1,1
4992,205246,326938,121694,1,121694,326939,326938,1,1
4993,205287,326994,121709,1,121709,326995,326994,1,1
4994,205328,327032,121706,1,121706,327034,327032,1,1
4995,205369,327128,121761,1,121761,327129,327128,1,1
4996,205410,327157,121748,13,121736,327146,327144,1,1
4997,205451,327247,121797,1,121797,327248,327247,1,1
4998,205493,327313,121822,1,121822,327315,327313,1,1
4999,205534,327404,121873,1,121873,327406,327404,1,1
5000,205575,327433,121861,1,121861,327435,327433,1,1
5001,205616,327463,121849,1,121849,327465,327463,1,1
5002,205657,327605,121950,1,121950,327606,327605,1,1
5003,205698,327670,121974,1,121974,327671,327670,1,1
5004,205739,327713,121976,1,121976,327715,327713,1,1
5005,205780,327815,122037,1,122037,327816,327815,1,1
5006,205822,327883,122063,1,122063,327885,327883,1,1
5007,205863,327946,122085,1,122085,327948,327946,1,1
5008,205904,328044,122142,1,122142,328046,328044,1,1
5009,205945,328113,122170,1,122170,328114,328113,1,1
5010,205986,328162,122179,1,122179,328164,328162,1,1
5011,206027,328223,122198,1,122198,328224,328223,1,1
5012,206068,328276,122210,1,122210,328278,328276,1,1
5013,206109,328342,122235,1,122235,328344,328342,1,1
5014,206150,328425,122277,1,122277,328427,328425,1,1
5015,206192,328516,122326,1,122326,328517,328516,1,1
5016,206233,328590,122360,1,122360,328592,328590,1,1
5017,206274,328676,122404,1,122404,328677,328676,1,1
5018,206315,328752,122440,1,122440,328754,328752,1,1
5019,206356,328802,122448,1,122448,328804,328802,1,1
5020,206397,328856,122461,1,122461,328858,328856,1,1
5021,206438,328937,122501,1,122501,328939,328937,1,1
5022,206479,328969,122492,1,122492,328971,328969,1,1
5023,206521,329052,122534,1,122534,329054,329052,1,1
5024,206562,329123,122564,1,122564,329125,329123,1,1
5025,206603,329171,122571,1,122571,329173,329171,1,1
5026,206644,329229,122587,1,122587,329231,329229,1,1
5027,206685,329330,122647,1,122647,329331,329330,1,1
5028,206726,329399,122675,1,122675,329401,329399,1,1
5029,206767,329468,122703,1,122703,329470,329468,1,1
5030,206808,329532,122726,1,122726,329534,329532,1,1
5031,206849,329635,122787,1,122787,329636,329635,1,1
5032,206891,329693,122805,1,122805,329695,329693,1,1
5033,206932,329730,122801,1,122801,329732,329730,1,1
5034,206973,329833,122862,1,122862,329835,329833,1,1
5035,207014,329890,122878,1,122878,329892,329890,1,1
5036,207055,329953,122900,1,122900,329955,329953,1,1
5037,207096,330054,122960,1,122960,330056,330054,1,1
5038,207137,330063,122928,1,122928,330065,330063,1,1
5039,207178,330130,122954,1,122954,330132,330130,1,1
5040,207220,330179,122961,12,122950,330169,330167,1,1
5041,207261,330233,122975,1,122975,330235,330233,1,1
5042,207302,330310,123010,1,123010,330311,330310,1,1
5043,207343,330383,123043,1,123043,330385,330383,1,1
5044,207384,330428,123046,1,123046,330430,330428,1,1
5045,207425,330488,123065,1,123065,330489,330488,1,1
5046,207466,330570,123106,1,123106,330572,330570,1,1
5047,207507,330634,123129,1,123129,330636,330634,1,1
5048,207548,330689,123143,1,123143,330691,330689,1,1
5049,207590,330769,123181,1,123181,330770,330769,1,1
5050,207631,330792,123163,1,123163,330793,330792,1,1
5051,207672,330848,123179,1,123179,330850,330848,1,1
5052,207713,330913,123202,1,123202,330914,330913,1,1
5053,207754,330956,123204,1,123204,330958,330956,1,1
5054,207795,331020,123227,1,123227,331022,331020,1,1
5055,207836,331090,123256,1,123256,331092,331090,1,1
5056,207877,331158,123283,1,123283,331160,331158,1,1
5057,207919,331219,123302,1,123302,331220,331219,1,1
5058,207960,331259,123301,1,123301,331261,331259,1,1
5059,208001,331341,123343,1,123343,331343,331341,1,1
5060,208042,331436,123397,1,123397,331438,331436,1,1
5061,208083,331527,123446,1,123446,331528,331527,1,1
5062,208124,331540,123418,1,123418,331542,331540,1,1
5063,208165,331646,123483,1,123483,331647,331646,1,1
5064,208206,331707,123503,1,123503,331709,331707,1,1
5065,208247,331779,123534,1,123534,331781,331779,1,1
5066,208289,331826,123540,1,123540,331828,331826,1,1
5067,208330,331903,123576,1,123576,331905,331903,1,1
5068,208371,331996,123627,1,123627,331997,331996,1,1
5069,208412,332072,123662,1,123662,332074,332072,1,1
5070,208453,332110,123660,1,123660,332112,332110,1,1
5071,208494,332165,123673,1,123673,332166,332165,1,1
5072,208535,332262,123729,1,123729,332263,332262,1,1
5073,208576,332332,123758,1,123758,332334,332332,1,1
5074,208618,332404,123789,1,123789,332406,332404,1,1
5075,208659,332462,123805,1,123805,332463,332462,1,1
5076,208700,332460,123763,1,123763,332462,332460,1,1
5077,208741,332554,123815,1,123815,332555,332554,1,1
5078,208782,332608,123829,1,123829,332610,332608,1,1
5079,208823,332678,123857,1,123857,332680,332678,1,1
5080,208864,332763,123901,1,123901,332765,332763,1,1
5081,208905,332808,123905,1,123905,332810,332808,1,1
5082,208946,332879,123935,1,123935,332881,332879,1,1
5083,208988,332905,123919,1,123919,332906,332905,1,1
5084,209029,332961,123934,1,123934,332962,332961,1,1
5085,209070,333020,123952,1,123952,333021,333020,1,1
5086,209111,333051,123942,1,123942,333053,333051,1,1
5087,209152,333131,123981,1,123981,333133,333131,1,1
5088,209193,333203,124012,1,124012,333204,333203,1,1
5089,209234,333271,124039,1,124039,333273,333271,1,1
5090,209275,333329,124056,1,124056,333331,333329,1,1
5091,209317,333391,124077,1,124077,333393,333391,1,1
5092,209358,333462,124106,1,124106,333463,333462,1,1
5093,209399,333515,124119,1,124119,333517,333515,1,1
5094,209440,333561,124123,1,124123,333563,333561,1,1
5095,209481,333585,124106,1,124106,333586,333585,1,1
5096,209522,333685,124165,1,124165,333686,333685,1,1
5097,209563,333743,124182,1,124182,333744,333743,1,1
5098,209604,333810,124208,1,124208,333811,333810,1,1
5099,209645,333878,124234,1,124234,333879,333878,1,1
5100,209687,333920,124236,1,124236,333922,333920,1,1
5101,209728,333977,124251,1,124251,333979,333977,1,1
5102,209769,334051,124284,1,124284,334052,334051,1,1
5103,209810,334131,124323,1,124323,334133,334131,1,1
5104,209851,334187,124338,1,124338,334188,334187,1,1
5105,209892,334241,124351,1,124351,334243,334241,1,1
5106,209933,334369,124437,1,124437,334370,334369,1,1
5107,209974,334441,124469,1,124469,334443,334441,1,1
5108,210016,334502,124488,1,124488,334503,334502,1,1
5109,210057,334542,124487,1,124487,334544,334542,1,1
5110,210098,334596,124500,1,124500,334597,334596,1,1
5111,210139,334724,124587,1,124587,334725,334724,1,1
5112,210180,334799,124621,1,124621,334801,334799,1,1
5113,210221,334864,124645,1,124645,334866,334864,1,1
5114,210262,334903,124643,1,124643,334905,334903,1,1
5115,210303,334986,124684,1,124684,334987,334986,1,1
5116,210344,335066,124724,1,124724,335068,335066,1,1
5117,210386,335114,124731,1,124731,335116,335114,1,1
5118,210427,335189,124765,1,124765,335191,335189,1,1
5119,210468,335243,124777,1,124777,335245,335243,1,1
5120,210509,335305,124798,1,124798,335307,335305,1,1
5121,210550,335371,124824,1,124824,335373,335371,1,1
5122,210591,335406,124817,1,124817,335408,335406,1,1
5123,210632,335456,124826,1,124826,335458,335456,1,1
5124,210673,335493,124822,1,124822,335495,335493,1,1
5125,210715,335555,124843,1,124843,335557,335555,1,1
5126,210756,335601,124847,1,124847,335603,335601,1,1
5127,210797,335661,124867,1,124867,335663,335661,1,1
5128,210838,335755,124919,1,124919,335756,335755,1,1
5129,210879,335795,124918,1,124918,335797,335795,1,1
5130,210920,335879,124961,1,124961,335881,335879,1,1
5131,210961,335960,125000,1,125000,335961,335960,1,1
5132,211002,336051,125051,1,125051,336052,336051,1,1
5133,211043,336105,125064,1,125064,336107,336105,1,1
5134,211085,336155,125073,1,125073,336157,336155,1,1
5135,211126,336231,125107,1,125107,336233,336231,1,1
5136,211167,336307,125142,1,125142,336309,336307,1,1
5137,211208,336338,125133,1,125133,336340,336338,1,1
5138,211249,336432,125185,1,125185,336434,336432,1,1
5139,211290,336464,125176,1,125176,336466,336464,1,1
5140,211331,336566,125236,1,125236,336567,336566,1,1
5141,211372,336600,125229,1,125229,336601,336600,1,1
5142,211414,336692,125281,1,125281,336694,336692,1,1
5143,211455,336733,125280,1,125280,336734,336733,1,1
5144,211496,336780,125287,1,125287,336782,336780,1,1
5145,211537,336849,125314,1,125314,336850,336849,1,1
5146,211578,336922,125346,1,125346,336923,336922,1,1
5147,211619,336974,125358,1,125358,336976,336974,1,1
5148,211660,337061,125403,1,125403,337063,337061,1,1
5149,211701,337142,125443,1,125443,337144,337142,1,1
5150,211742,337206,125465,1,125465,337207,337206,1,1
5151,211784,337237,125455,1,125455,337238,337237,1,1
5152,211825,337304,125482,1,125482,337306,337304,1,1
5153,211866,337399,125536,1,125536,337401,337399,1,1
5154,211907,337476,125571,1,125571,337478,337476,1,1
5155,211948,337541,125595,1,125595,337543,337541,1,1
5156,211989,337659,125672,1,125672,337661,337659,1,1
5157,212030,337704,125676,1,125676,337706,337704,1,1
5158,212071,337783,125714,1,125714,337785,337783,1,1
5159,212113,337849,125738,1,125738,337850,337849,1,1
5160,212154,337910,125759,1,125759,337912,337910,1,1
5161,212195,338009,125817,1,125817,338011,338009,1,1
5162,212236,338012,125778,1,125778,338013,338012,1,1
5163,212277,338073,125798,1,125798,338074,338073,1,1
5164,212318,338112,125796,1,125796,338114,338112,1,1
5165,212359,338162,125805,1,125805,338164,338162,1,1
5166,212400,338259,125860,1,125860,338260,338259,1,1
5167,212441,338288,125848,1,125848,338289,338288,1,1
5168,212483,338372,125891,1,125891,338373,338372,1,1
5169,212524,338447,125926,1,125926,338449,338447,1,1
5170,212565,338482,125919,1,125919,338483,338482,1,1
5171,212606,338541,125937,1,125937,338543,338541,1,1
5172,212647,338603,125958,1,125958,338604,338603,1,1
5173,212688,338708,126022,1,126022,338710,338708,1,1
5174,212729,338799,126072,1,126072,338801,338799,1,1
5175,212770,338826,126057,1,126057,338827,338826,1,1
5176,212812,338910,126100,1,126100,338911,338910,1,1
5177,212853,339000,126149,1,126149,339001,339000,1,1
5178,212894,339048,126157,1,126157,339050,339048,1,1
5179,212935,339076,126143,1,126143,339078,339076,1,1
5180,212976,339183,126209,1,126209,339185,339183,1,1
5181,213017,339221,126206,1,126206,339223,339221,1,1
5182,213058,339324,126268,1,126268,339326,339324,1,1
5183,213099,339355,126258,1,126258,339357,339355,1,1
5184,213140,339466,126327,1,126327,339467,339466,1,1
5185,213182,339535,126356,1,126356,339537,339535,1,1
5186,213223,339574,126354,1,126354,339576,339574,1,1
5187,213264,339684,126423,1,126423,339686,339684,1,1
5188,213305,339721,126418,1,126418,339722,339721,1,1
5189,213346,339818,126474,1,126474,339820,339818,1,1
5190,213387,339855,126470,1,126470,339857,339855,1,1
5191,213428,339956,126530,1,126530,339958,339956,1,1
5192,213469,340031,126564,1,126564,340033,340031,1,1
5193,213511,340117,126609,1,126609,340119,340117,1,1
5194,213552,340172,126623,1,126623,340174,340172,1,1
5195,213593,340233,126642,1,126642,340235,340233,1,1
5196,213634,340256,126624,1,126624,340257,340256,1,1
5197,213675,340337,126664,1,126664,340339,340337,1,1
5198,213716,340404,126690,1,126690,340406,340404,1,1
5199,213757,340435,126680,1,126680,340437,340435,1,1
5200,213798,340552,126756,1,126756,340554,340552,1,1
5201,213840,340618,126781,1,126781,340620,340618,1,1
5202,213881,340704,126826,1,126826,340706,340704,1,1
5203,213922,340788,126868,1,126868,340789,340788,1,1
5204,213963,340863,126903,1,126903,340865,340863,1,1
5205,214004,340889,126887,1,126887,340891,340889,1,1
5206,214045,341009,126966,1,126966,341011,341009,1,1
5207,214086,341085,127001,1,127001,341087,341085,1,1
5208,214127,341109,126984,1,126984,341110,341109,1,1
5209,214168,341197,127031,1,127031,341199,341197,1,1
5210,214210,341235,127027,1,127027,341236,341235,1,1
5211,214251,341317,127069,1,127069,341319,341317,1,1
5212,214292,341372,127083,1,127083,341374,341372,1,1
5213,214333,341409,127078,1,127078,341411,341409,1,1
5214,214374,341453,127081,1,127081,341455,341453,1,1
5215,214415,341515,127102,1,127102,341517,341515,1,1
5216,214456,341549,127095,1,127095,341551,341549,1,1
5217,214497,341644,127149,1,127149,341646,341644,1,1
5218,214539,341686,127150,1,127150,341688,341686,1,1
5219,214580,341778,127201,1,127201,341780,341778,1,1
5220,214621,341827,127209,1,127209,341829,341827,1,1
5221,214662,341879,127219,1,127219,341880,341879,1,1
5222,214703,341979,127278,1,127278,341980,341979,1,1
5223,214744,342055,127313,1,127313,342057,342055,1,1
5224,214785,342135,127352,1,127352,342137,342135,1,1
5225,214826,342197,127373,1,127373,342198,342197,1,1
5226,214867,342238,127373,1,127373,342240,342238,1,1
5227,214909,342322,127416,1,127416,342324,342322,1,1
5228,214950,342345,127397,1,127397,342347,342345,1,1
5229,214991,342388,127399,1,127399,342389,342388,1,1
5230,215032,342487,127458,1,127458,342489,342487,1,1
5231,215073,342530,127459,1,127459,342531,342530,1,1
5232,215114,342644,127532,1,127532,342646,342644,1,1
5233,215155,342713,127560,1,127560,342714,342713,1,1
5234,215196,342744,127550,1,127550,342746,342744,1,1
5235,215238,342859,127624,1,127624,342861,342859,1,1
5236,215279,342914,127638,1,127638,342916,342914,1,1
5237,215320,342976,127659,1,127659,342978,342976,1,1
5238,215361,343045,127686,1,127686,343047,343045,1,1
5239,215402,343101,127701,1,127701,343102,343101,1,1
5240,215443,343163,127722,1,127722,343164,343163,1,1
5241,215484,343186,127704,1,127704,343187,343186,1,1
5242,215525,343267,127744,12,127732,343257,343255,1,1
5243,215566,343366,127801,1,127801,343367,343366,1,1
5244,215608,343404,127798,1,127798,343405,343404,1,1
5245,215649,343525,127879,1,127879,343527,343525,1,1
5246,215690,343558,127871,1,127871,343560,343558,1,1
5247,215731,343643,127915,1,127915,343645,343643,1,1
5248,215772,343677,127907,1,127907,343679,343677,1,1
5249,215813,343744,127934,1,127934,343746,343744,1,1
5250,215854,343845,127993,1,127993,343847,343845,1,1
5251,215895,343876,127983,1,127983,343878,343876,1,1
5252,215937,343965,128031,1,128031,343967,343965,1,1
5253,215978,344083,128108,1,128108,344085,344083,1,1
5254,216019,344093,128077,1,128077,344095,344093,1,1
5255,216060,344163,128105,1,128105,344165,344163,1,1
5256,216101,344219,128121,1,128121,344221,344219,1,1
5257,216142,344322,128182,1,128182,344323,344322,1,1
5258,216183,344388,128207,1,128207,344390,344388,1,1
5259,216224,344444,128222,1,128222,344446,344444,1,1
5260,216265,344469,128206,1,128206,344471,344469,1,1
5261,216307,344566,128261,1,128261,344568,344566,1,1
5262,216348,344648,128303,1,128303,344650,344648,1,1
5263,216389,344696,128310,1,128310,344698,344696,1,1
5264,216430,344788,128361,1,128361,344790,344788,1,1
5265,216471,344831,128362,1,128362,344833,344831,1,1
5266,216512,344884,128374,1,128374,344886,344884,1,1
5267,216553,344948,128397,1,128397,344950,344948,1,1
5268,216594,344994,128402,1,128402,344996,344994,1,1
5269,216636,345080,128447,1,128447,345082,345080,1,1
5270,216677,345118,128444,1,128444,345120,345118,1,1
5271,216718,345147,128431,1,128431,345148,345147,1,1
5272,216759,345214,128458,1,128458,345216,345214,1,1
5273,216800,345337,128539,1,128539,345339,345337,1,1
5274,216841,345413,128574,1,128574,345415,345413,1,1
5275,216882,345484,128604,1,128604,345486,345484,1,1
5276,216923,345536,128614,1,128614,345537,345536,1,1
5277,216964,345623,128660,1,128660,345624,345623,1,1
5278,217006,345706,128703,1,128703,345708,345706,1,1
5279,217047,345742,128697,1,128697,345743,345742,1,1
5280,217088,345852,128766,1,128766,345854,345852,1,1
5281,217129,345893,128766,1,128766,345895,345893,1,1
5282,217170,345970,128802,1,128802,345971,345970,1,1
5283,217211,346040,128831,1,128831,346042,346040,1,1
5284,217252,346058,128808,1,128808,346060,346058,1,1
5285,217293,346123,128832,1,128832,346125,346123,1,1
5286,217335,346194,128862,1,128862,346196,346194,1,1
5287,217376,346290,128916,1,128916,346291,346290,1,1
5288,217417,346375,128961,1,128961,346377,346375,1,1
5289,217458,346449,128993,1,128993,346451,346449,1,1
5290,217499,346507,129010,1,129010,346508,346507,1,1
5291,217540,346582,129044,1,129044,346584,346582,1,1
5292,217581,346658,129079,1,129079,346659,346658,1,1
5293,217622,346704,129084,1,129084,346706,346704,1,1
5294,217663,346766,129105,1,129105,346768,346766,1,1
5295,217705,346814,129112,1,129112,346816,346814,1,1
5296,217746,346920,129176,1,129176,346921,346920,1,1
5297,217787,346988,129203,1,129203,346989,346988,1,1
5298,217828,347048,129222,1,129222,347049,347048,1,1
5299,217869,347092,129225,1,129225,347093,347092,1,1
5300,217910,347181,129273,1,129273,347182,347181,1,1
5301,217951,347265,129316,1,129316,347267,347265,1,1
5302,217992,347308,129318,1,129318,347310,347308,1,1
5303,218034,347327,129296,1,129296,347329,347327,1,1
5304,218075,347421,129349,1,129349,347423,347421,1,1
5305,218116,347485,129371,1,129371,347487,347485,1,1
5306,218157,347574,129419,1,129419,347576,347574,1,1
5307,218198,347604,129409,1,129409,347606,347604,1,1
5308,218239,347655,129418,1,129418,347657,347655,1,1
5309,218280,347754,129476,1,129476,347756,347754,1,1
5310,218321,347785,129466,1,129466,347787,347785,1,1
5311,218362,347872,129512,1,129512,347874,347872,1,1
5312,218404,347974,129573,1,129573,347976,347974,1,1
5313,218445,348019,129577,1,129577,348021,348019,1,1
5314,218486,348065,129582,1,129582,348067,348065,1,1
5315,218527,348156,129631,1,129631,348157,348156,1,1
5316,218568,348190,129624,1,129624,348192,348190,1,1
5317,218609,348251,129644,1,129644,348253,348251,1,1
5318,218650,348312,129664,1,129664,348313,348312,1,1
5319,218691,348388,129699,1,129699,348390,348388,1,1
5320,218733,348466,129736,1,129736,348468,348466,1,1
5321,218774,348537,129766,1,129766,348539,348537,1,1
5322,218815,348613,129801,1,129801,348615,348613,1,1
5323,218856,348697,129843,1,129843,348699,348697,1,1
5324,218897,348794,129899,1,129899,348795,348794,1,1
5325,218938,348836,129900,1,129900,348838,348836,1,1
5326,218979,348914,129937,1,129937,348915,348914,1,1
5327,219020,348972,129954,1,129954,348974,348972,1,1
5328,219061,349046,129987,1,129987,349048,349046,1,1
5329,219103,349115,130014,1,130014,349117,349115,1,1
5330,219144,349170,130029,1,130029,349172,349170,1,1
5331,219185,349235,130053,1,130053,349237,349235,1,1
5332,219226,349320,130097,1,130097,349322,349320,1,1
5333,219267,349407,130142,1,130142,349409,349407,1,1
5334,219308,349446,130140,1,130140,349448,349446,1,1
5335,219349,349527,130180,1,130180,349529,349527,1,1
5336,219390,349605,130217,1,130217,349607,349605,1,1
5337,219432,349694,130264,1,130264,349695,349694,1,1
5338,219473,349791,130321,1,130321,349793,349791,1,1
5339,219514,349833,130322,1,130322,349835,349833,1,1
5340,219555,349920,130368,1,130368,349922,349920,1,1
5341,219596,349953,130360,1,130360,349955,349953,1,1
5342,219637,350002,130367,1,130367,350004,350002,1,1
5343,219678,350113,130437,1,130437,350115,350113,1,1
5344,219719,350160,130443,1,130443,350162,350160,1,1
5345,219760,350222,130464,1,130464,350224,350222,1,1
5346,219802,350300,130501,1,130501,350302,350300,1,1
5347,219843,350405,130564,1,130564,350406,350405,1,1
5348,219884,350427,130546,1,130546,350429,350427,1,1
5349,219925,350477,130554,1,130554,350478,350477,1,1
5350,219966,350593,130629,1,130629,350595,350593,1,1
5351,220007,350645,130640,1,130640,350647,350645,1,1
5352,220048,350697,130651,1,130651,350699,350697,1,1
5353,220089,350762,130675,1,130675,350764,350762,1,1
5354,220131,350829,130701,1,130701,350831,350829,1,1
5355,220172,350928,130759,9,130751,350922,350920,1,1
5356,220213,350969,130758,1,130758,350970,350969,1,1
5357,220254,351040,130788,1,130788,351041,351040,1,1
5358,220295,351117,130824,1,130824,351119,351117,1,1
5359,220336,351207,130873,1,130873,351209,351207,1,1
5360,220377,351273,130898,1,130898,351275,351273,1,1
5361,220418,351326,130909,1,130909,351327,351326,1,1
5362,220459,351404,130946,1,130946,351405,351404,1,1
5363,220501,351480,130981,1,130981,351481,351480,1,1
5364,220542,351494,130955,1,130955,351496,351494,1,1
5365,220583,351571,130990,1,130990,351572,351571,1,1
5366,220624,351593,130971,1,130971,351595,351593,1,1
5367,220665,351678,131015,1,131015,351679,351678,1,1
5368,220706,351746,131042,1,131042,351748,351746,1,1
5369,220747,351819,131074,1,131074,351821,351819,1,1
5370,220788,351846,131060,1,131060,351848,351846,1,1
5371,220830,351942,131115,1,131115,351944,351942,1,1
5372,220871,351991,131122,1,131122,351993,351991,1,1
5373,220912,352090,131181,1,131181,352092,352090,1,1
5374,220953,352135,131184,1,131184,352136,352135,1,1
5375,220994,352194,131203,1,131203,352196,352194,1,1
5376,221035,352269,131236,1,131236,352271,352269,1,1
5377,221076,352341,131267,1,131267,352343,352341,1,1
5378,221117,352422,131307,1,131307,352424,352422,1,1
5379,221158,352444,131287,1,131287,352445,352444,1,1
5380,221200,352514,131317,1,131317,352516,352514,1,1
5381,221241,352609,131370,1,131370,352610,352609,1,1
5382,221282,352723,131443,1,131443,352725,352723,1,1
5383,221323,352776,131455,1,131455,352778,352776,1,1
5384,221364,352852,131491,1,131491,352854,352852,1,1
5385,221405,352899,131496,1,131496,352901,352899,1,1
5386,221446,352955,131511,1,131511,352957,352955,1,1
5387,221487,353043,131558,1,131558,353045,353043,1,1
5388,221529,353078,131552,1,131552,353080,353078,1,1
5389,221570,353162,131595,1,131595,353164,353162,1,1
5390,221611,353244,131635,1,131635,353245,353244,1,1
5391,221652,353265,131615,1,131615,353267,353265,1,1
5392,221693,353385,131694,1,131694,353386,353385,1,1
5393,221734,353412,131680,1,131680,353414,353412,1,1
5394,221775,353483,131710,1,131710,353485,353483,1,1
5395,221816,353556,131742,1,131742,353558,353556,1,1
5396,221857,353574,131719,1,131719,353576,353574,1,1
5397,221899,353658,131762,1,131762,353660,353658,1,1
5398,221940,353718,131780,1,131780,353719,353718,1,1
5399,221981,353762,131784,1,131784,353764,353762,1,1
5400,222022,353849,131830,1,131830,353851,353849,1,1
5401,222063,353941,131880,1,131880,353943,353941,1,1
5402,222104,353995,131893,1,131893,353997,353995,1,1
5403,222145,354077,131933,1,131933,354078,354077,1,1
5404,222186,354156,131972,1,131972,354158,354156,1,1
5405,222228,354224,131999,1,131999,354226,354224,1,1
5406,222269,354249,131983,1,131983,354251,354249,1,1
5407,222310,354295,131987,1,131987,354297,354295,1,1
5408,222351,354349,132000,1,132000,354350,354349,1,1
5409,222392,354372,131982,1,131982,354373,354372,1,1
5410,222433,354413,131982,1,131982,354414,354413,1,1
5411,222474,354507,132035,1,132035,354509,354507,1,1
5412,222515,354565,132052,1,132052,354566,354565,1,1
5413,222557,354651,132097,1,132097,354653,354651,1,1
5414,222598,354670,132075,1,132075,354672,354670,1,1
5415,222639,354755,132119,1,132119,354757,354755,1,1
5416,222680,354826,132148,1,132148,354827,354826,1,1
5417,222721,354908,132189,1,132189,354909,354908,1,1
5418,222762,354971,132212,1,132212,354973,354971,1,1
5419,222803,355008,132207,1,132207,355010,355008,1,1
5420,222844,355105,132263,1,132263,355107,355105,1,1
5421,222885,355193,132310,1,132310,355195,355193,1,1
5422,222927,355234,132310,1,132310,355236,355234,1,1
5423,222968,355293,132327,1,132327,355294,355293,1,1
5424,223009,355363,132356,1,132356,355365,355363,1,1
5425,223050,355441,132393,1,132393,355442,355441,1,1
5426,223091,355504,132415,1,132415,355506,355504,1,1
5427,223132,355568,132438,1,132438,355570,355568,1,1
5428,223173,355622,132451,1,132451,355624,355622,1,1
5429,223214,355695,132483,1,132483,355697,355695,1,1
5430,223256,355731,132478,1,132478,355733,355731,1,1
5431,223297,355812,132517,1,132517,355813,355812,1,1
5432,223338,355896,132561,1,132561,355898,355896,1,1
5433,223379,355957,132580,1,132580,355958,355957,1,1
5434,223420,355975,132558,1,132558,355977,355975,1,1
5435,223461,356081,132622,1,132622,356083,356081,1,1
5436,223502,356105,132605,1,132605,356107,356105,1,1
5437,223543,356178,132637,1,132637,356180,356178,1,1
5438,223584,356265,132683,1,132683,356267,356265,1,1
5439,223626,356297,132674,1,132674,356299,356297,1,1
5440,223667,356399,132735,1,132735,356401,356399,1,1
5441,223708,356396,132690,1,132690,356397,356396,1,1
5442,223749,356455,132708,1,132708,356456,356455,1,1
5443,223790,356536,132748,1,132748,356538,356536,1,1
5444,223831,356599,132770,1,132770,356600,356599,1,1
5445,223872,356669,132799,1,132799,356671,356669,1,1
5446,223913,356707,132796,1,132796,356709,356707,1,1
5447,223955,356780,132827,1,132827,356781,356780,1,1
5448,223996,356875,132881,1,132881,356876,356875,1,1
5449,224037,356918,132884,1,132884,356920,356918,1,1
5450,224078,356973,132898,1,132898,356975,356973,1,1
5451,224119,357099,132982,1,132982,357101,357099,1,1
5452,224160,357189,133031,1,133031,357190,357189,1,1
5453,224201,357258,133059,1,133059,357260,357258,1,1
5454,224242,357334,133094,1,133094,357336,357334,1,1
5455,224283,357428,133147,1,133147,357430,357428,1,1
5456,224325,357495,133172,1,133172,357497,357495,1,1
5457,224366,357557,133194,1,133194,357559,357557,1,1
5458,224407,357636,133232,1,133232,357638,357636,1,1
5459,224448,357682,133236,1,133236,357683,357682,1,1
5460,224489,357756,133269,1,133269,357758,357756,1,1
5461,224530,357788,133260,1,133260,357790,357788,1,1
5462,224571,357848,133279,1,133279,357849,357848,1,1
5463,224612,357903,133292,1,133292,357904,357903,1,1
5464,224654,357997,133346,1,133346,357999,357997,1,1
5465,224695,358091,133399,1,133399,358093,358091,1,1
5466,224736,358156,133422,1,133422,358158,358156,1,1
5467,224777,358168,133393,1,133393,358170,358168,1,1
5468,224818,358251,133435,1,133435,358252,358251,1,1
5469,224859,358249,133392,1,133392,358251,358249,1,1
5470,224900,358369,133471,1,133471,358371,358369,1,1
5471,224941,358419,133480,1,133480,358421,358419,1,1
5472,224982,358458,133477,1,133477,358459,358458,1,1
5473,225024,358522,133501,1,133501,358524,358522,1,1
5474,225065,358597,133535,1,133535,358599,358597,1,1
5475,225106,358641,133538,1,133538,358643,358641,1,1
5476,225147,358682,133537,1,133537,358683,358682,1,1
5477,225188,358768,133582,1,133582,358769,358768,1,1
5478,225229,358831,133604,1,133604,358833,358831,1,1
5479,225270,358873,133605,1,133605,358875,358873,1,1
5480,225311,358930,133620,1,133620,358931,358930,1,1
5481,225353,358951,133601,1,133601,358953,358951,1,1
5482,225394,359002,133610,1,133610,359003,359002,1,1
5483,225435,359045,133613,1,133613,359047,359045,1,1
5484,225476,359174,133700,1,133700,359175,359174,1,1
5485,225517,359233,133718,1,133718,359235,359233,1,1
5486,225558,359314,133758,1,133758,359315,359314,1,1
5487,225599,359393,133796,1,133796,359395,359393,1,1
5488,225640,359458,133820,1,133820,359460,359458,1,1
5489,225681,359544,133864,1,133864,359545,359544,1,1
5490,225723,359610,133890,1,133890,359612,359610,1,1
5491,225764,359630,133869,1,133869,359632,359630,1,1
5492,225805,359730,133928,1,133928,359732,359730,1,1
5493,225846,359793,133949,1,133949,359795,359793,1,1
5494,225887,359845,133960,1,133960,359847,359845,1,1
5495,225928,359867,133941,1,133941,359869,359867,1,1
5496,225969,359958,133991,1,133991,359960,359958,1,1
5497,226010,360057,134049,1,134049,360059,360057,1,1
5498,226052,360093,134044,1,134044,360095,360093,1,1
5499,226093,360171,134080,1,134080,360172,360171,1,1
5500,226134,360207,134075,1,134075,360209,360207,1,1
5501,226175,360262,134089,1,134089,360264,360262,1,1
5502,226216,360271,134057,1,134057,360273,360271,1,1
5503,226257,360439,134184,1,134184,360441,360439,1,1
5504,226298,360516,134220,1,134220,360518,360516,1,1
5505,226339,360583,134245,1,134245,360584,360583,1,1
5506,226380,360642,134264,1,134264,360643,360642,1,1
5507,226422,360718,134299,1,134299,360720,360718,1,1
5508,226463,360794,134334,1,134334,360796,360794,1,1
5509,226504,360899,134398,1,134398,360901,360899,1,1
5510,226545,360949,134406,1,134406,360951,360949,1,1
5511,226586,361009,134425,1,134425,361011,361009,1,1
5512,226627,361121,134496,1,134496,361123,361121,1,1
5513,226668,361179,134513,1,134513,361181,361179,1,1
5514,226709,361260,134552,1,134552,361261,361260,1,1
5515,226751,361311,134563,1,134563,361313,361311,1,1
5516,226792,361405,134615,1,134615,361406,361405,1,1
5517,226833,361467,134636,1,134636,361469,361467,1,1
5518,226874,361541,134669,1,134669,361542,361541,1,1
5519,226915,361619,134706,1,134706,361621,361619,1,1
5520,226956,361689,134735,1,134735,361691,361689,1,1
5521,226997,361733,134738,1,134738,361735,361733,1,1
5522,227038,361780,134743,1,134743,361781,361780,1,1
5523,227079,361863,134786,1,134786,361865,361863,1,1
5524,227121,361903,134785,1,134785,361905,361903,1,1
5525,227162,361959,134799,1,134799,361961,361959,1,1
5526,227203,362067,134867,1,134867,362069,362067,1,1
5527,227244,362126,134884,1,134884,362128,362126,1,1
5528,227285,362247,134965,1,134965,362249,362247,1,1
5529,227326,362279,134955,1,134955,362281,362279,1,1
5530,227367,362342,134977,1,134977,362344,362342,1,1
5531,227408,362389,134982,1,134982,362390,362389,1,1
5532,227450,362454,135007,1,135007,362456,362454,1,1
5533,227491,362542,135054,1,135054,362544,362542,1,1
5534,227532,362599,135070,1,135070,362601,362599,1,1
5535,227573,362688,135117,1,135117,362689,362688,1,1
5536,227614,362746,135134,1,135134,362748,362746,1,1
5537,227655,362822,135169,1,135169,362824,362822,1,1
5538,227696,362862,135168,1,135168,362864,362862,1,1
5539,227737,362947,135211,1,135211,362948,362947,1,1
5540,227778,363016,135240,1,135240,363017,363016,1,1
5541,227820,363060,135242,1,135242,363061,363060,1,1
5542,227861,363156,135297,1,135297,363158,363156,1,1
5543,227902,363190,135290,1,135290,363192,363190,1,1
5544,227943,363295,135354,1,135354,363296,363295,1,1
5545,227984,363361,135379,1,135379,363362,363361,1,1
5546,228025,363414,135391,1,135391,363416,363414,1,1
5547,228066,363494,135430,1,135430,363495,363494,1,1
5548,228107,363591,135486,1,135486,363593,363591,1,1
5549,228149,363622,135476,1,135476,363624,363622,1,1
5550,228190,363707,135519,1,135519,363708,363707,1,1
5551,228231,363754,135525,1,135525,363755,363754,1,1
5552,228272,363836,135566,1,135566,363838,363836,1,1
5553,228313,363900,135590,1,135590,363902,363900,1,1
5554,228354,363929,135577,1,135577,363931,363929,1,1
5555,228395,364006,135613,1,135613,364007,364006,1,1
5556,228436,364044,135610,1,135610,364046,364044,1,1
5557,228477,364143,135668,1,135668,364145,364143,1,1
5558,228519,364183,135667,1,135667,364185,364183,1,1
5559,228560,364233,135675,1,135675,364234,364233,1,1
5560,228601,364279,135680,1,135680,364281,364279,1,1
5561,228642,364332,135692,1,135692,364333,364332,1,1
5562,228683,364373,135692,1,135692,364374,364373,1,1
5563,228724,364469,135747,1,135747,364471,364469,1,1
5564,228765,364562,135799,1,135799,364564,364562,1,1
5565,228806,364609,135805,1,135805,364611,364609,1,1
5566,228848,364694,135849,1,135849,364696,364694,1,1
5567,228889,364768,135882,1,135882,364770,364768,1,1
5568,228930,364848,135921,1,135921,364850,364848,1,1
5569,228971,364940,135971,1,135971,364942,364940,1,1
5570,229012,365017,136007,1,136007,365018,365017,1,1
5571,229053,365099,136048,1,136048,365101,365099,1,1
5572,229094,365150,136058,1,136058,365152,365150,1,1
5573,229135,365190,136057,1,136057,365191,365190,1,1
5574,229176,365259,136085,1,136085,365261,365259,1,1
5575,229218,365288,136073,1,136073,365290,365288,1,1
5576,229259,365380,136124,1,136124,365382,365380,1,1
5577,229300,365400,136103,1,136103,365402,365400,1,1
5578,229341,365498,136159,1,136159,365500,365498,1,1
5579,229382,365574,136194,13,136182,365563,365562,1,1
5580,229423,365630,136209,1,136209,365631,365630,1,1
5581,229464,365717,136254,1,136254,365718,365717,1,1
5582,229505,365805,136301,1,136301,365806,365805,1,1
5583,229547,365856,136311,1,136311,365857,365856,1,1
5584,229588,365897,136312,1,136312,365899,365897,1,1
5585,229629,365937,136310,1,136310,365938,365937,1,1
5586,229670,366023,136356,1,136356,366025,366023,1,1
5587,229711,366112,136403,1,136403,366114,366112,1,1
5588,229752,366195,136445,1,136445,366197,366195,1,1
5589,229793,366256,136465,1,136465,366258,366256,1,1
5590,229834,366299,136466,1,136466,366300,366299,1,1
5591,229875,366348,136475,1,136475,366350,366348,1,1
5592,229917,366431,136516,1,136516,366432,366431,1,1
5593,229958,366493,136538,1,136538,366495,366493,1,1
5594,229999,366546,136550,1,136550,366548,366546,1,1
5595,230040,366622,136584,1,136584,366624,366622,1,1
5596,230081,366674,136595,1,136595,366676,366674,1,1
5597,230122,366783,136663,1,136663,366785,366783,1,1
5598,230163,366869,136708,1,136708,366871,366869,1,1
5599,230204,366945,136743,1,136743,366947,366945,1,1
5600,230246,367027,136784,1,136784,367029,367027,1,1
5601,230287,367055,136771,1,136771,367057,367055,1,1
5602,230328,367121,136795,1,136795,367122,367121,1,1
5603,230369,367171,136804,1,136804,367173,367171,1,1
5604,230410,367203,136796,1,136796,367205,367203,1,1
5605,230451,367299,136850,1,136850,367301,367299,1,1
5606,230492,367353,136863,1,136863,367355,367353,1,1
5607,230533,367428,136897,1,136897,367430,367428,1,1
5608,230574,367467,136894,1,136894,367468,367467,1,1
5609,230616,367534,136921,1,136921,367536,367534,1,1
5610,230657,367598,136943,1,136943,367599,367598,1,1
5611,230698,367658,136962,1,136962,367659,367658,1,1
5612,230739,367722,136985,1,136985,367724,367722,1,1
5613,230780,367805,137027,1,137027,367807,367805,1,1
5614,230821,367866,137046,1,137046,367867,367866,1,1
5615,230862,367970,137110,1,137110,367972,367970,1,1
5616,230903,368023,137122,1,137122,368025,368023,1,1
5617,230945,368069,137127,1,137127,368071,368069,1,1
5618,230986,368133,137150,13,137137,368122,368121,1,1
5619,231027,368174,137150,1,137150,368176,368174,1,1
5620,231068,368276,137210,1,137210,368277,368276,1,1
5621,231109,368342,137235,1,137235,368344,368342,1,1
5622,231150,368391,137243,1,137243,368393,368391,1,1
5623,231191,368401,137212,1,137212,368402,368401,1,1
5624,231232,368492,137262,1,137262,368494,368492,1,1
5625,231274,368528,137257,1,137257,368530,368528,1,1
5626,231315,368575,137263,1,137263,368577,368575,1,1
5627,231356,368649,137295,1,137295,368650,368649,1,1
5628,231397,368716,137321,1,137321,368718,368716,1,1
5629,231438,368787,137352,1,137352,368789,368787,1,1
5630,231479,368825,137348,1,137348,368827,368825,1,1
5631,231520,368909,137391,1,137391,368911,368909,1,1
5632,231561,368996,137437,1,137437,368998,368996,1,1
5633,231602,369087,137487,1,137487,369089,369087,1,1
5634,231644,369099,137458,1,137458,369101,369099,1,1
5635,231685,369202,137520,1,137520,369204,369202,1,1
5636,231726,369235,137511,1,137511,369236,369235,1,1
5637,231767,369286,137521,1,137521,369287,369286,1,1
5638,231808,369361,137555,1,137555,369363,369361,1,1
5639,231849,369385,137538,1,137538,369387,369385,1,1
5640,231890,369454,137566,1,137566,369456,369454,1,1
5641,231931,369574,137645,1,137645,369576,369574,1,1
5642,231973,369617,137646,1,137646,369618,369617,1,1
5643,232014,369691,137680,1,137680,369693,369691,1,1
5644,232055,369746,137693,1,137693,369747,369746,1,1
5645,232096,369795,137701,1,137701,369796,369795,1,1
5646,232137,369823,137688,1,137688,369825,369823,1,1
5647,232178,369911,137735,1,137735,369913,369911,1,1
5648,232219,370020,137803,1,137803,370022,370020,1,1
5649,232260,370087,137829,1,137829,370089,370087,1,1
5650,232301,370104,137805,1,137805,370106,370104,1,1
5651,232343,370192,137851,1,137851,370193,370192,1,1
5652,232384,370243,137862,1,137862,370245,370243,1,1
5653,232425,370283,137860,1,137860,370284,370283,1,1
5654,232466,370333,137869,1,137869,370335,370333,1,1
5655,232507,370435,137930,1,137930,370437,370435,1,1
5656,232548,370533,137988,1,137988,370535,370533,1,1
5657,232589,370590,138003,1,138003,370591,370590,1,1
5658,232630,370659,138031,1,138031,370661,370659,1,1
5659,232672,370726,138057,1,138057,370728,370726,1,1
5660,232713,370782,138072,1,138072,370784,370782,1,1
5661,232754,370847,138095,1,138095,370849,370847,1,1
5662,232795,370914,138122,1,138122,370916,370914,1,1
5663,232836,370988,138154,1,138154,370990,370988,1,1
5664,232877,371055,138180,1,138180,371057,371055,1,1
5665,232918,371134,138218,1,138218,371136,371134,1,1
5666,232959,371158,138201,1,138201,371160,371158,1,1
5667,233000,371211,138213,1,138213,371213,371211,1,1
5668,233042,371312,138272,1,138272,371314,371312,1,1
5669,233083,371380,138300,1,138300,371382,371380,1,1
5670,233124,371462,138340,1,138340,371463,371462,1,1
5671,233165,371507,138344,1,138344,371509,371507,1,1
5672,233206,371513,138310,1,138310,371515,371513,1,1
5673,233247,371601,138356,1,138356,371603,371601,1,1
5674,233288,371663,138377,1,138377,371664,371663,1,1
5675,233329,371715,138388,9,138379,371708,371707,1,1
5676,233371,371792,138424,1,138424,371794,371792,1,1
5677,233412,371851,138442,1,138442,371853,371851,1,1
5678,233453,371924,138474,1,138474,371926,371924,1,1
5679,233494,371988,138497,1,138497,371990,371988,1,1
5680,233535,372069,138536,1,138536,372071,372069,1,1
5681,233576,372155,138581,1,138581,372156,372155,1,1
5682,233617,372209,138594,1,138594,372211,372209,1,1
5683,233658,372214,138558,1,138558,372216,372214,1,1
5684,233699,372289,138592,1,138592,372291,372289,1,1
5685,233741,372376,138637,1,138637,372377,372376,1,1
5686,233782,372465,138686,1,138686,372467,372465,1,1
5687,233823,372506,138686,1,138686,372508,372506,1,1
5688,233864,372633,138771,1,138771,372634,372633,1,1
5689,233905,372677,138774,1,138774,372678,372677,1,1
5690,233946,372720,138777,1,138777,372722,372720,1,1
5691,233987,372764,138778,1,138778,372765,372764,1,1
5692,234028,372828,138802,1,138802,372830,372828,1,1
5693,234070,372910,138843,1,138843,372912,372910,1,1
5694,234111,372957,138849,1,138849,372959,372957,1,1
5695,234152,373062,138912,1,138912,373063,373062,1,1
5696,234193,373129,138938,1,138938,373130,373129,1,1
5697,234234,373227,138995,1,138995,373229,373227,1,1
5698,234275,373274,139001,1,139001,373276,373274,1,1
5699,234316,373335,139021,1,139021,373337,373335,1,1
5700,234357,373372,139017,1,139017,373374,373372,1,1
5701,234398,373441,139045,1,139045,373443,373441,1,1
5702,234440,373527,139089,1,139089,373528,373527,1,1
5703,234481,373610,139131,1,139131,373611,373610,1,1
5704,234522,373627,139107,1,139107,373628,373627,1,1
5705,234563,373689,139129,1,139129,373691,373689,1,1
5706,234604,373765,139163,1,139163,373767,373765,1,1
5707,234645,373744,139101,1,139101,373745,373744,1,1
5708,234686,373857,139173,1,139173,373858,373857,1,1
5709,234727,373908,139182,1,139182,373909,373908,1,1
5710,234769,374010,139243,1,139243,374011,374010,1,1
5711,234810,374034,139226,1,139226,374035,374034,1,1
5712,234851,374141,139292,1,139292,374142,374141,1,1
5713,234892,374209,139319,1,139319,374210,374209,1,1
5714,234933,374283,139353,1,139353,374285,374283,1,1
5715,234974,374362,139390,1,139390,374363,374362,1,1
5716,235015,374385,139372,1,139372,374387,374385,1,1
5717,235056,374499,139445,1,139445,374501,374499,1,1
5718,235097,374535,139439,1,139439,374536,374535,1,1
5719,235139,374589,139453,1,139453,374591,374589,1,1
5720,235180,374724,139546,1,139546,374725,374724,1,1
5721,235221,374792,139573,1,139573,374794,374792,1,1
5722,235262,374849,139590,1,139590,374851,374849,1,1
5723,235303,374928,139627,1,139627,374929,374928,1,1
5724,235344,374959,139617,1,139617,374961,374959,1,1
5725,235385,375002,139619,1,139619,375004,375002,1,1
5726,235426,375075,139651,1,139651,375077,375075,1,1
5727,235468,375133,139667,1,139667,375135,375133,1,1
5728,235509,375231,139725,1,139725,375233,375231,1,1
5729,235550,375285,139737,1,139737,375286,375285,1,1
5730,235591,375267,139678,1,139678,375269,375267,1,1
5731,235632,375405,139775,1,139775,375407,375405,1,1
5732,235673,375479,139808,1,139808,375480,375479,1,1
5733,235714,375492,139780,1,139780,375494,375492,1,1
5734,235755,375529,139776,1,139776,375530,375529,1,1
5735,235796,375658,139863,1,139863,375659,375658,1,1
5736,235838,375743,139908,1,139908,375745,375743,1,1
5737,235879,375838,139962,1,139962,375840,375838,1,1
5738,235920,375890,139972,1,139972,375891,375890,1,1
5739,235961,375954,139996,1,139996,375956,375954,1,1
5740,236002,375983,139984,1,139984,375985,375983,1,1
5741,236043,376010,139969,1,139969,376012,376010,1,1
5742,236084,376070,139988,1,139988,376072,376070,1,1
5743,236125,376118,139995,1,139995,376120,376118,1,1
5744,236167,376233,140069,1,140069,376235,376233,1,1
5745,236208,376321,140116,1,140116,376323,376321,1,1
5746,236249,376393,140147,1,140147,376395,376393,1,1
5747,236290,376474,140187,1,140187,376476,376474,1,1
5748,236331,376490,140161,1,140161,376491,376490,1,1
5749,236372,376613,140243,1,140243,376615,376613,1,1
5750,236413,376667,140256,1,140256,376669,376667,1,1
5751,236454,376741,140289,1,140289,376743,376741,1,1
5752,236495,376755,140262,1,140262,376757,376755,1,1
5753,236537,376841,140307,1,140307,376843,376841,1,1
5754,236578,376914,140339,1,140339,376916,376914,1,1
5755,236619,376968,140352,1,140352,376970,376968,1,1
5756,236660,377023,140365,1,140365,377024,377023,1,1
5757,236701,377133,140434,1,140434,377134,377133,1,1
5758,236742,377182,140442,1,140442,377184,377182,1,1
5759,236783,377213,140432,1,140432,377215,377213,1,1
5760,236824,377315,140493,1,140493,377317,377315,1,1
5761,236866,377366,140503,1,140503,377368,377366,1,1
5762,236907,377440,140535,1,140535,377442,377440,1,1
5763,236948,377536,140590,1,140590,377538,377536,1,1
5764,236989,377583,140596,1,140596,377585,377583,1,1
5765,237030,377666,140638,1,140638,377668,377666,1,1
5766,237071,377719,140650,1,140650,377721,377719,1,1
5767,237112,377813,140703,1,140703,377815,377813,1,1
5768,237153,377868,140717,1,140717,377870,377868,1,1
5769,237194,377906,140713,1,140713,377907,377906,1,1
5770,237236,377969,140735,1,140735,377970,377969,1,1
5771,237277,378014,140740,1,140740,378016,378014,1,1
5772,237318,378069,140753,1,140753,378070,378069,1,1
5773,237359,378154,140797,1,140797,378156,378154,1,1
5774,237400,378213,140816,1,140816,378215,378213,1,1
5775,237441,378324,140885,1,140885,378325,378324,1,1
5776,237482,378360,140880,1,140880,378361,378360,1,1
5777,237523,378416,140895,1,140895,378418,378416,1,1
5778,237565,378474,140911,1,140911,378475,378474,1,1
5779,237606,378533,140930,9,140921,378526,378524,1,1
5780,237647,378595,140950,1,140950,378597,378595,1,1
5781,237688,378641,140955,1,140955,378643,378641,1,1
5782,237729,378688,140961,1,140961,378690,378688,1,1
5783,237770,378733,140965,1,140965,378735,378733,1,1
5784,237811,378819,141010,1,141010,378821,378819,1,1
5785,237852,378900,141050,1,141050,378902,378900,1,1
5786,237893,378925,141034,1,141034,378927,378925,1,1
5787,237935,379015,141082,1,141082,379016,379015,1,1
5788,237976,379056,141083,1,141083,379058,379056,1,1
5789,238017,379133,141119,1,141119,379135,379133,1,1
5790,238058,379188,141133,1,141133,379190,379188,1,1
5791,238099,379285,141188,1,141188,379287,379285,1,1
5792,238140,379356,141218,1,141218,379358,379356,1,1
5793,238181,379428,141249,1,141249,379430,379428,1,1
5794,238222,379497,141277,1,141277,379499,379497,1,1
5795,238264,379578,141317,1,141317,379580,379578,1,1
5796,238305,379633,141330,1,141330,379634,379633,1,1
5797,238346,379710,141366,1,141366,379712,379710,1,1
5798,238387,379783,141398,1,141398,379784,379783,1,1
5799,238428,379839,141413,1,141413,379841,379839,1,1
5800,238469,379895,141429,1,141429,379897,379895,1,1
5801,238510,379947,141439,1,141439,379949,379947,1,1
5802,238551,380017,141468,1,141468,380019,380017,1,1
5803,238592,380066,141476,1,141476,380068,380066,1,1
5804,238634,380055,141423,1,141423,380056,380055,1,1
5805,238675,380181,141508,1,141508,380183,380181,1,1
5806,238716,380238,141524,1,141524,380239,380238,1,1
5807,238757,380305,141551,1,141551,380307,380305,1,1
5808,238798,380399,141603,1,141603,380401,380399,1,1
5809,238839,380450,141613,1,141613,380452,380450,1,1
5810,238880,380501,141622,1,141622,380502,380501,1,1
5811,238921,380540,141621,1,141621,380542,380540,1,1
5812,238963,380615,141654,1,141654,380616,380615,1,1
5813,239004,380690,141689,1,141689,380692,380690,1,1
5814,239045,380736,141693,1,141693,380737,380736,1,1
5815,239086,380808,141724,1,141724,380809,380808,1,1
5816,239127,380877,141752,1,141752,380878,380877,1,1
5817,239168,380924,141758,1,141758,380926,380924,1,1
5818,239209,380937,141730,1,141730,380938,380937,1,1
5819,239250,381018,141769,1,141769,381019,381018,1,1
5820,239292,381110,141821,1,141821,381112,381110,1,1
5821,239333,381185,141854,1,141854,381187,381185,1,1
5822,239374,381269,141897,1,141897,381271,381269,1,1
5823,239415,381335,141923,1,141923,381337,381335,1,1
5824,239456,381416,141962,1,141962,381418,381416,1,1
5825,239497,381460,141965,1,141965,381462,381460,1,1
5826,239538,381538,142002,1,142002,381540,381538,1,1
5827,239579,381558,141981,1,141981,381560,381558,1,1
5828,239620,381608,141990,1,141990,381610,381608,1,1
5829,239662,381684,142024,1,142024,381685,381684,1,1
5830,239703,381757,142057,1,142057,381759,381757,1,1
5831,239744,381828,142086,1,142086,381830,381828,1,1
5832,239785,381905,142123,1,142123,381907,381905,1,1
5833,239826,381971,142147,1,142147,381972,381971,1,1
5834,239867,382030,142165,1,142165,382031,382030,1,1
5835,239908,382110,142204,1,142204,382111,382110,1,1
5836,239949,382174,142227,1,142227,382176,382174,1,1
5837,239991,382276,142287,1,142287,382277,382276,1,1
5838,240032,382315,142285,1,142285,382316,382315,1,1
5839,240073,382366,142295,1,142295,382367,382366,1,1
5840,240114,382456,142344,1,142344,382457,382456,1,1
5841,240155,382525,142372,1,142372,382527,382525,1,1
5842,240196,382591,142397,1,142397,382593,382591,1,1
5843,240237,382661,142426,1,142426,382662,382661,1,1
5844,240278,382746,142469,1,142469,382747,382746,1,1
5845,240319,382812,142495,1,142495,382814,382812,1,1
5846,240361,382853,142495,1,142495,382855,382853,1,1
5847,240402,382939,142539,1,142539,382940,382939,1,1
5848,240443,382959,142519,1,142519,382961,382959,1,1
5849,240484,383031,142549,1,142549,383032,383031,1,1
5850,240525,383116,142593,1,142593,383118,383116,1,1
5851,240566,383142,142578,1,142578,383144,383142,1,1
5852,240607,383229,142624,1,142624,383231,383229,1,1
5853,240648,383282,142636,1,142636,383284,383282,1,1
5854,240690,383371,142683,1,142683,383372,383371,1,1
5855,240731,383423,142695,1,142695,383425,383423,1,1
5856,240772,383431,142661,1,142661,383433,383431,1,1
5857,240813,383553,142743,1,142743,383555,383553,1,1
5858,240854,383632,142780,1,142780,383633,383632,1,1
5859,240895,383688,142795,1,142795,383689,383688,1,1
5860,240936,383737,142803,1,142803,383738,383737,1,1
5861,240977,383781,142806,1,142806,383783,383781,1,1
5862,241018,383859,142842,1,142842,383860,383859,1,1
5863,241060,383916,142859,1,142859,383918,383916,1,1
5864,241101,383973,142875,1,142875,383975,383973,1,1
5865,241142,384038,142899,1,142899,384040,384038,1,1
5866,241183,384121,142940,1,142940,384122,384121,1,1
5867,241224,384190,142968,1,142968,384192,384190,1,1
5868,241265,384228,142965,1,142965,384230,384228,1,1
5869,241306,384264,142960,1,142960,384265,384264,1,1
5870,241347,384335,142990,1,142990,384337,384335,1,1
5871,241389,384393,143007,1,143007,384395,384393,1,1
5872,241430,384461,143034,1,143034,384463,384461,1,1
5873,241471,384513,143044,1,143044,384515,384513,1,1
5874,241512,384552,143043,1,143043,384554,384552,1,1
5875,241553,384686,143136,1,143136,384688,384686,1,1
5876,241594,384741,143150,1,143150,384743,384741,1,1
5877,241635,384770,143137,1,143137,384772,384770,1,1
5878,241676,384881,143207,1,143207,384883,384881,1,1
5879,241717,384905,143190,1,143190,384907,384905,1,1
5880,241759,384956,143200,1,143200,384958,384956,1,1
5881,241800,385018,143220,1,143220,385020,385018,1,1
5882,241841,385095,143256,1,143256,385097,385095,1,1
5883,241882,385213,143333,1,143333,385214,385213,1,1
5884,241923,385248,143327,1,143327,385249,385248,1,1
5885,241964,385358,143396,1,143396,385360,385358,1,1
5886,242005,385384,143381,1,143381,385386,385384,1,1
5887,242046,385499,143455,1,143455,385501,385499,1,1
5888,242088,385575,143489,1,143489,385576,385575,1,1
5889,242129,385610,143484,1,143484,385612,385610,1,1
5890,242170,385679,143511,12,143500,385669,385667,1,1
5891,242211,385734,143526,1,143526,385736,385734,1,1
5892,242252,385817,143567,1,143567,385818,385817,1,1
5893,242293,385899,143608,1,143608,385901,385899,1,1
5894,242334,385986,143654,1,143654,385988,385986,1,1
5895,242375,386039,143666,1,143666,386041,386039,1,1
5896,242416,386104,143690,1,143690,386106,386104,1,1
5897,242458,386158,143702,1,143702,386159,386158,1,1
5898,242499,386202,143706,1,143706,386204,386202,1,1
5899,242540,386282,143744,1,143744,386284,386282,1,1
5900,242581,386341,143762,1,143762,386342,386341,1,1
5901,242622,386417,143797,1,143797,386418,386417,1,1
5902,242663,386448,143787,1,143787,386450,386448,1,1
5903,242704,386509,143807,1,143807,386510,386509,1,1
5904,242745,386579,143836,1,143836,386581,386579,1,1
5905,242787,386633,143849,1,143849,386635,386633,1,1
5906,242828,386683,143857,1,143857,386684,386683,1,1
5907,242869,386756,143889,1,143889,386758,386756,1,1
5908,242910,386795,143887,1,143887,386797,386795,1,1
5909,242951,386876,143928,1,143928,386878,386876,1,1
5910,242992,386946,143956,1,143956,386947,386946,1,1
5911,243033,386994,143962,1,143962,386995,386994,1,1
5912,243074,387094,144022,1,144022,387096,387094,1,1
5913,243115,387164,144051,1,144051,387166,387164,1,1
5914,243157,387219,144065,1,144065,387221,387219,1,1
5915,243198,387323,144128,1,144128,387325,387323,1,1
5916,243239,387327,144090,1,144090,387328,387327,1,1
5917,243280,387442,144164,1,144164,387444,387442,1,1
5918,243321,387521,144203,1,144203,387523,387521,1,1
5919,243362,387596,144236,1,144236,387597,387596,1,1
5920,243403,387626,144225,1,144225,387627,387626,1,1
5921,243444,387690,144247,1,144247,387691,387690,1,1
5922,243486,387722,144239,1,144239,387724,387722,1,1
5923,243527,387811,144286,1,144286,387813,387811,1,1
5924,243568,387910,144344,1,144344,387911,387910,1,1
5925,243609,387977,144370,1,144370,387978,387977,1,1
5926,243650,388017,144369,1,144369,388019,388017,1,1
5927,243691,388089,144400,1,144400,388090,388089,1,1
5928,243732,388190,144460,1,144460,388191,388190,1,1
5929,243773,388252,144481,1,144481,388254,388252,1,1
5930,243814,388308,144496,1,144496,388310,388308,1,1
5931,243856,388344,144490,1,144490,388345,388344,1,1
5932,243897,388397,144502,1,144502,388398,388397,1,1
5933,243938,388460,144524,1,144524,388461,388460,1,1
5934,243979,388498,144521,1,144521,388499,388498,1,1
5935,244020,388562,144544,1,144544,388564,388562,1,1
5936,244061,388620,144561,1,144561,388621,388620,1,1
5937,244102,388671,144571,1,144571,388672,388671,1,1
5938,244143,388739,144598,1,144598,388741,388739,1,1
5939,244185,388823,144641,1,144641,388825,388823,1,1
5940,244226,388856,144632,1,144632,388858,388856,1,1
5941,244267,388930,144665,1,144665,388931,388930,1,1
5942,244308,389002,144696,1,144696,389003,389002,1,1
5943,244349,389090,144743,1,144743,389091,389090,1,1
5944,244390,389129,144741,1,144741,389130,389129,1,1
5945,244431,389204,144775,1,144775,389206,389204,1,1
5946,244472,389267,144797,1,144797,389268,389267,1,1
5947,244513,389310,144799,1,144799,389312,389310,1,1
5948,244555,389397,144844,1,144844,389399,389397,1,1
5949,244596,389472,144879,1,144879,389474,389472,1,1
5950,244637,389531,144897,1,144897,389533,389531,1,1
5951,244678,389597,144921,1,144921,389599,389597,1,1
5952,244719,389720,145003,1,145003,389721,389720,1,1
5953,244760,389800,145042,1,145042,389801,389800,1,1
5954,244801,389844,145045,1,145045,389845,389844,1,1
5955,244842,389907,145067,1,145067,389909,389907,1,1
5956,244884,389986,145105,1,145105,389988,389986,1,1
5957,244925,390065,145143,1,145143,390067,390065,1,1
5958,244966,390175,145211,1,145211,390177,390175,1,1
5959,245007,390223,145218,1,145218,390224,390223,1,1
5960,245048,390314,145268,1,145268,390316,390314,1,1
5961,245089,390380,145293,1,145293,390382,390380,1,1
5962,245130,390409,145281,1,145281,390411,390409,1,1
5963,245171,390477,145308,1,145308,390479,390477,1,1
5964,245212,390547,145336,1,145336,390548,390547,1,1
5965,245254,390657,145406,1,145406,390659,390657,1,1
5966,245295,390695,145403,1,145403,390697,390695,1,1
5967,245336,390744,145410,1,145410,390745,390744,1,1
5968,245377,390831,145457,1,145457,390833,390831,1,1
5969,245418,390912,145496,1,145496,390914,390912,1,1
5970,245459,390997,145540,1,145540,390999,390997,1,1
5971,245500,391029,145531,1,145531,391031,391029,1,1
5972,245541,391130,145591,1,145591,391132,391130,1,1
5973,245583,391207,145626,1,145626,391208,391207,1,1
5974,245624,391245,145623,1,145623,391246,391245,1,1
5975,245665,391331,145668,1,145668,391333,391331,1,1
5976,245706,391402,145698,1,145698,391404,391402,1,1
5977,245747,391454,145709,1,145709,391455,391454,1,1
5978,245788,391559,145773,1,145773,391561,391559,1,1
5979,245829,391587,145760,1,145760,391588,391587,1,1
5980,245870,391715,145847,1,145847,391717,391715,1,1
5981,245911,391763,145853,1,145853,391764,391763,1,1
5982,245953,391796,145846,1,145846,391798,391796,1,1
5983,245994,391901,145910,1,145910,391903,391901,1,1
5984,246035,391975,145943,1,145943,391977,391975,1,1
5985,246076,391995,145921,1,145921,391996,391995,1,1
5986,246117,392061,145946,1,145946,392063,392061,1,1
5987,246158,392133,145977,1,145977,392134,392133,1,1
5988,246199,392166,145969,1,145969,392168,392166,1,1
5989,246240,392224,145986,1,145986,392226,392224,1,1
5990,246282,392332,146053,1,146053,392334,392332,1,1
5991,246323,392375,146055,1,146055,392377,392375,1,1
5992,246364,392436,146075,1,146075,392438,392436,1,1
5993,246405,392529,146126,1,146126,392530,392529,1,1
5994,246446,392539,146096,1,146096,392541,392539,1,1
5995,246487,392627,146142,1,146142,392628,392627,1,1
5996,246528,392705,146179,1,146179,392707,392705,1,1
5997,246569,392760,146193,1,146193,392762,392760,1,1
5998,246610,392890,146282,1,146282,392892,392890,1,1
5999,246652,392944,146295,1,146295,392946,392944,1,1
6000,246693,392996,146305,1,146305,392997,392996,1,1
6001,246734,393046,146315,1,146315,393048,393046,1,1
6002,246775,393120,146347,1,146347,393121,393120,1,1
6003,246816,393210,146396,1,146396,393212,393210,1,1
6004,246857,393237,146382,1,146382,393239,393237,1,1
6005,246898,393350,146454,1,146454,393351,393350,1,1
6006,246939,393359,146422,1,146422,393361,393359,1,1
6007,246981,393416,146438,1,146438,393418,393416,1,1
6008,247022,393434,146415,1,146415,393436,393434,1,1
6009,247063,393533,146472,1,146472,393534,393533,1,1
6010,247104,393601,146499,1,146499,393602,393601,1,1
6011,247145,393689,146546,1,146546,393690,393689,1,1
6012,247186,393780,146596,1,146596,393781,393780,1,1
6013,247227,393792,146567,1,146567,393793,393792,1,1
6014,247268,393888,146622,1,146622,393890,393888,1,1
6015,247310,393936,146629,1,146629,393938,393936,1,1
6016,247351,394007,146658,1,146658,394008,394007,1,1
6017,247392,394093,146703,1,146703,394095,394093,1,1
6018,247433,394154,146723,1,146723,394155,394154,1,1
6019,247474,394201,146730,1,146730,394203,394201,1,1
6020,247515,394270,146757,1,146757,394271,394270,1,1
6021,247556,394351,146797,1,146797,394353,394351,1,1
6022,247597,394390,146795,1,146795,394392,394390,1,1
6023,247638,394480,146844,1,146844,394482,394480,1,1
6024,247680,394546,146869,1,146869,394548,394546,1,1
6025,247721,394651,146932,1,146932,394652,394651,1,1
6026,247762,394699,146940,1,146940,394701,394699,1,1
6027,247803,394732,146931,1,146931,394733,394732,1,1
6028,247844,394803,146961,1,146961,394805,394803,1,1
6029,247885,394844,146961,1,146961,394846,394844,1,1
6030,247926,394921,146997,13,146984,394909,394908,1,1
6031,247967,395012,147047,1,147047,395014,395012,1,1
6032,248009,395062,147056,1,147056,395064,395062,1,1
6033,248050,395140,147092,1,147092,395141,395140,1,1
6034,248091,395190,147102,1,147102,395192,395190,1,1
6035,248132,395262,147132,1,147132,395263,395262,1,1
6036,248173,395286,147115,1,147115,395288,395286,1,1
6037,248214,395363,147151,1,147151,395364,395363,1,1
6038,248255,395460,147207,1,147207,395462,395460,1,1
6039,248296,395526,147232,1,147232,395528,395526,1,1
6040,248337,395593,147258,1,147258,395595,395593,1,1
6041,248379,395665,147288,1,147288,395666,395665,1,1
6042,248420,395724,147307,1,147307,395726,395724,1,1
6043,248461,395833,147374,1,147374,395835,395833,1,1
6044,248502,395851,147352,1,147352,395853,395851,1,1
6045,248543,395936,147396,1,147396,395938,395936,1,1
6046,248584,395978,147396,1,147396,395980,395978,1,1
6047,248625,396057,147434,1,147434,396059,396057,1,1
6048,248666,396121,147457,1,147457,396123,396121,1,1
6049,248708,396210,147505,1,147505,396212,396210,1,1
6050,248749,396266,147520,1,147520,396268,396266,1,1
6051,248790,396376,147589,1,147589,396378,396376,1,1
6052,248831,396457,147628,1,147628,396459,396457,1,1
6053,248872,396496,147626,1,147626,396498,396496,1,1
6054,248913,396535,147624,1,147624,396536,396535,1,1
6055,248954,396595,147643,1,147643,396597,396595,1,1
6056,248995,396679,147686,1,147686,396681,396679,1,1
6057,249036,396730,147696,1,147696,396732,396730,1,1
6058,249078,396813,147737,1,147737,396815,396813,1,1
6059,249119,396868,147751,1,147751,396870,396868,1,1
6060,249160,396974,147816,1,147816,396975,396974,1,1
6061,249201,397037,147839,1,147839,397039,397037,1,1
6062,249242,397108,147868,1,147868,397110,397108,1,1
6063,249283,397184,147903,1,147903,397186,397184,1,1
6064,249324,397233,147911,1,147911,397235,397233,1,1
6065,249365,397280,147917,1,147917,397282,397280,1,1
6066,249407,397330,147926,1,147926,397332,397330,1,1
6067,249448,397420,147975,1,147975,397422,397420,1,1
6068,249489,397503,148017,1,148017,397505,397503,1,1
6069,249530,397538,148010,1,148010,397539,397538,1,1
6070,249571,397546,147977,1,147977,397548,397546,1,1
6071,249612,397623,148013,1,148013,397625,397623,1,1
6072,249653,397682,148031,1,148031,397684,397682,1,1
6073,249694,397718,148026,1,148026,397720,397718,1,1
6074,249735,397795,148061,1,148061,397796,397795,1,1
6075,249777,397865,148090,1,148090,397866,397865,1,1
6076,249818,397877,148061,1,148061,397878,397877,1,1
6077,249859,397944,148088,1,148088,397946,397944,1,1
6078,249900,398066,148168,1,148168,398067,398066,1,1
6079,249941,398129,148190,1,148190,398131,398129,1,1
6080,249982,398151,148171,1,148171,398153,398151,1,1
6081,250023,398223,148202,1,148202,398225,398223,1,1
6082,250064,398287,148225,1,148225,398289,398287,1,1
6083,250106,398399,148295,1,148295,398400,398399,1,1
6084,250147,398429,148284,1,148284,398430,398429,1,1
6085,250188,398545,148360,1,148360,398547,398545,1,1
6086,250229,398607,148381,1,148381,398609,398607,1,1
6087,250270,398645,148378,1,148378,398647,398645,1,1
6088,250311,398693,148384,1,148384,398695,398693,1,1
6089,250352,398805,148455,1,148455,398806,398805,1,1
6090,250393,398873,148482,1,148482,398875,398873,1,1
6091,250434,398879,148446,1,148446,398880,398879,1,1
6092,250476,399014,148540,1,148540,399015,399014,1,1
6093,250517,399010,148496,1,148496,399012,399010,1,1
6094,250558,399122,148566,1,148566,399124,399122,1,1
6095,250599,399120,148523,1,148523,399121,399120,1,1
6096,250640,399218,148580,1,148580,399220,399218,1,1
6097,250681,399312,148633,1,148633,399314,399312,1,1
6098,250722,399362,148642,1,148642,399363,399362,1,1
6099,250763,399473,148711,1,148711,399474,399473,1,1
6100,250805,399528,148725,1,148725,399529,399528,1,1
6101,250846,399609,148766,1,148766,399611,399609,1,1
6102,250887,399694,148809,1,148809,399696,399694,1,1
6103,250928,399790,148865,1,148865,399792,399790,1,1
6104,250969,399857,148890,10,148881,399849,399848,1,1
6105,251010,399928,148920,1,148920,399930,399928,1,1
6106,251051,399989,148940,1,148940,399990,399989,1,1
6107,251092,400058,148968,1,148968,400060,400058,1,1
6108,251133,400137,149006,1,149006,400139,400137,1,1
6109,251175,400236,149064,1,149064,400238,400236,1,1
6110,251216,400281,149067,1,149067,400283,400281,1,1
6111,251257,400317,149062,1,149062,400318,400317,1,1
6112,251298,400379,149083,1,149083,400380,400379,1,1
6113,251339,400441,149104,1,149104,400443,400441,1,1
6114,251380,400499,149121,1,149121,400500,400499,1,1
6115,251421,400539,149120,1,149120,400541,400539,1,1
6116,251462,400603,149143,1,149143,400605,400603,1,1
6117,251504,400645,149144,1,149144,400647,400645,1,1
6118,251545,400740,149197,1,149197,400741,400740,1,1
6119,251586,400789,149206,1,149206,400791,400789,1,1
6120,251627,400808,149183,1,149183,400810,400808,1,1
6121,251668,400878,149212,1,149212,400880,400878,1,1
6122,251709,400944,149238,1,149238,400946,400944,1,1
6123,251750,400981,149233,1,149233,400983,400981,1,1
6124,251791,401049,149260,1,149260,401051,401049,1,1
6125,251832,401104,149274,1,149274,401106,401104,1,1
6126,251874,401152,149281,1,149281,401154,401152,1,1
6127,251915,401236,149324,1,149324,401238,401236,1,1
6128,251956,401314,149360,1,149360,401315,401314,1,1
6129,251997,401381,149386,1,149386,401382,401381,1,1
6130,252038,401495,149459,12,149448,401485,401484,1,1
6131,252079,401561,149484,1,149484,401563,401561,1,1
6132,252120,401620,149502,1,149502,401622,401620,1,1
6133,252161,401669,149510,1,149510,401671,401669,1,1
6134,252203,401723,149523,1,149523,401725,401723,1,1
6135,252244,401789,149547,1,149547,401791,401789,1,1
6136,252285,401777,149495,1,149495,401779,401777,1,1
6137,252326,401895,149571,12,149560,401885,401883,1,1
6138,252367,401941,149576,1,149576,401942,401941,1,1
6139,252408,402012,149606,1,149606,402014,402012,1,1
6140,252449,402087,149640,1,149640,402089,402087,1,1
6141,252490,402176,149688,1,149688,402178,402176,1,1
6142,252531,402278,149748,1,149748,402279,402278,1,1
6143,252573,402331,149760,1,149760,402332,402331,1,1
6144,252614,402376,149764,1,149764,402377,402376,1,1
6145,252655,402451,149798,1,149798,402452,402451,1,1
6146,252696,402493,149800,1,149800,402495,402493,1,1
6147,252737,402573,149838,1,149838,402574,402573,1,1
6148,252778,402631,149855,1,149855,402633,402631,1,1
6149,252819,402711,149894,1,149894,402713,402711,1,1
6150,252860,402764,149906,1,149906,402766,402764,1,1
6151,252902,402889,149990,1,149990,402891,402889,1,1
6152,252943,402977,150037,1,150037,402979,402977,1,1
6153,252984,403071,150090,1,150090,403073,403071,1,1
6154,253025,403069,150046,1,150046,403071,403069,1,1
6155,253066,403126,150063,1,150063,403128,403126,1,1
6156,253107,403166,150061,1,150061,403167,403166,1,1
6157,253148,403206,150060,1,150060,403208,403206,1,1
6158,253189,403288,150101,1,150101,403289,403288,1,1
6159,253230,403337,150109,1,150109,403339,403337,1,1
6160,253272,403438,150168,1,150168,403440,403438,1,1
6161,253313,403514,150203,1,150203,403516,403514,1,1
6162,253354,403565,150213,1,150213,403566,403565,1,1
6163,253395,403639,150246,1,150246,403640,403639,1,1
6164,253436,403721,150287,1,150287,403722,403721,1,1
6165,253477,403749,150274,1,150274,403751,403749,1,1
6166,253518,403811,150295,1,150295,403813,403811,1,1
6167,253559,403889,150332,1,150332,403891,403889,1,1
6168,253601,403960,150362,1,150362,403962,403960,1,1
6169,253642,404017,150378,1,150378,404019,404017,1,1
6170,253683,404074,150393,1,150393,404075,404074,1,1
6171,253724,404161,150439,1,150439,404163,404161,1,1
6172,253765,404260,150497,1,150497,404261,404260,1,1
6173,253806,404315,150511,1,150511,404317,404315,1,1
6174,253847,404346,150501,1,150501,404348,404346,1,1
6175,253888,404442,150556,1,150556,404444,404442,1,1
6176,253929,404506,150578,1,150578,404507,404506,1,1
6177,253971,404558,150590,1,150590,404560,404558,1,1
6178,254012,404641,150631,1,150631,404642,404641,1,1
6179,254053,404735,150685,1,150685,404737,404735,1,1
6180,254094,404777,150685,1,150685,404779,404777,1,1
6181,254135,404825,150693,1,150693,404827,404825,1,1
6182,254176,404882,150708,1,150708,404884,404882,1,1
6183,254217,404989,150774,1,150774,404991,404989,1,1
6184,254258,405034,150778,1,150778,405035,405034,1,1
6185,254300,405081,150783,1,150783,405082,405081,1,1
6186,254341,405153,150814,1,150814,405154,405153,1,1
6187,254382,405236,150857,1,150857,405238,405236,1,1
6188,254423,405288,150867,1,150867,405290,405288,1,1
6189,254464,405333,150872,1,150872,405335,405333,1,1
6190,254505,405364,150861,1,150861,405366,405364,1,1
6191,254546,405430,150886,1,150886,405432,405430,1,1
6192,254587,405542,150957,1,150957,405544,405542,1,1
6193,254628,405604,150978,1,150978,405606,405604,1,1
6194,254670,405660,150993,1,150993,405662,405660,1,1
6195,254711,405751,151043,1,151043,405753,405751,1,1
6196,254752,405818,151068,1,151068,405819,405818,1,1
6197,254793,405872,151082,1,151082,405874,405872,1,1
6198,254834,405935,151103,1,151103,405937,405935,1,1
6199,254875,405977,151104,1,151104,405979,405977,1,1
6200,254916,406090,151176,1,151176,406091,406090,1,1
6201,254957,406144,151189,1,151189,406146,406144,1,1
6202,254999,406224,151228,1,151228,406226,406224,1,1
6203,255040,406279,151242,1,151242,406281,406279,1,1
6204,255081,406353,151274,1,151274,406355,406353,1,1
6205,255122,406395,151275,1,151275,406397,406395,1,1
6206,255163,406450,151289,1,151289,406452,406450,1,1
6207,255204,406512,151310,1,151310,406514,406512,1,1
6208,255245,406544,151301,1,151301,406546,406544,1,1
6209,255286,406662,151378,1,151378,406663,406662,1,1
6210,255328,406683,151358,1,151358,406685,406683,1,1
6211,255369,406759,151393,1,151393,406761,406759,1,1
6212,255410,406810,151403,1,151403,406812,406810,1,1
6213,255451,406900,151451,1,151451,406902,406900,1,1
6214,255492,406965,151475,1,151475,406967,406965,1,1
6215,255533,407032,151501,1,151501,407034,407032,1,1
6216,255574,407117,151545,1,151545,407118,407117,1,1
6217,255615,407195,151582,1,151582,407197,407195,1,1
6218,255656,407285,151631,1,151631,407287,407285,1,1
6219,255698,407316,151620,1,151620,407317,407316,1,1
6220,255739,407376,151639,1,151639,407377,407376,1,1
6221,255780,407425,151647,11,151637,407416,407414,1,1
6222,255821,407482,151664,1,151664,407484,407482,1,1
6223,255862,407527,151667,1,151667,407528,407527,1,1
6224,255903,407581,151680,1,151680,407582,407581,1,1
6225,255944,407659,151717,1,151717,407661,407659,1,1
6226,255985,407776,151793,1,151793,407777,407776,1,1
6227,256027,407870,151846,1,151846,407872,407870,1,1
6228,256068,407908,151843,1,151843,407910,407908,1,1
6229,256109,407979,151872,1,151872,407980,407979,1,1
6230,256150,408054,151906,1,151906,408055,408054,1,1
6231,256191,408119,151931,1,151931,408121,408119,1,1
6232,256232,408213,151984,1,151984,408215,408213,1,1
6233,256273,408289,152018,1,152018,408291,408289,1,1
6234,256314,408339,152027,1,152027,408341,408339,1,1
6235,256355,408413,152059,1,152059,408414,408413,1,1
6236,256397,408451,152057,1,152057,408453,408451,1,1
6237,256438,408522,152086,1,152086,408523,408522,1,1
6238,256479,408576,152100,1,152100,408578,408576,1,1
6239,256520,408611,152094,1,152094,408613,408611,1,1
6240,256561,408711,152152,1,152152,408713,408711,1,1
6241,256602,408741,152141,1,152141,408743,408741,1,1
6242,256643,408848,152206,1,152206,408849,408848,1,1
6243,256684,408959,152276,1,152276,408960,408959,1,1
6244,256726,409033,152309,1,152309,409034,409033,1,1
6245,256767,409108,152344,1,152344,409110,409108,1,1
6246,256808,409167,152361,1,152361,409168,409167,1,1
6247,256849,409224,152378,1,152378,409226,409224,1,1
6248,256890,409266,152378,1,152378,409267,409266,1,1
6249,256931,409368,152440,11,152429,409360,409358,1,1
6250,256972,409441,152471,1,152471,409443,409441,1,1
6251,257013,409477,152466,1,152466,409479,409477,1,1
6252,257054,409533,152480,13,152467,409521,409520,1,1
6253,257096,409586,152492,1,152492,409587,409586,1,1
6254,257137,409653,152518,1,152518,409654,409653,1,1
6255,257178,409737,152562,12,152550,409728,409726,1,1
6256,257219,409784,152567,1,152567,409786,409784,1,1
6257,257260,409903,152645,1,152645,409905,409903,1,1
6258,257301,409965,152666,1,152666,409967,409965,1,1
6259,257342,409987,152647,1,152647,409989,409987,1,1
6260,257383,410047,152666,1,152666,410049,410047,1,1
6261,257425,410113,152691,1,152691,410115,410113,1,1
6262,257466,410191,152728,1,152728,410193,410191,1,1
6263,257507,410274,152770,1,152770,410276,410274,1,1
6264,257548,410356,152810,1,152810,410358,410356,1,1
6265,257589,410430,152843,1,152843,410431,410430,1,1
6266,257630,410447,152819,1,152819,410448,410447,1,1
6267,257671,410529,152860,1,152860,410530,410529,1,1
6268,257712,410583,152873,1,152873,410584,410583,1,1
6269,257753,410668,152917,1,152917,410670,410668,1,1
6270,257795,410744,152952,1,152952,410746,410744,1,1
6271,257836,410796,152962,1,152962,410797,410796,1,1
6272,257877,410862,152987,1,152987,410864,410862,1,1
6273,257918,410918,153002,1,153002,410919,410918,1,1
6274,257959,410943,152987,1,152987,410945,410943,1,1
6275,258000,410996,152998,1,152998,410998,410996,1,1
6276,258041,411113,153074,1,153074,411115,411113,1,1
6277,258082,411150,153070,1,153070,411152,411150,1,1
6278,258124,411214,153093,1,153093,411216,411214,1,1
6279,258165,411287,153125,1,153125,411289,411287,1,1
6280,258206,411344,153141,1,153141,411346,411344,1,1
6281,258247,411415,153171,1,153171,411417,411415,1,1
6282,258288,411472,153186,1,153186,411474,411472,1,1
6283,258329,411530,153204,1,153204,411532,411530,1,1
6284,258370,411616,153248,1,153248,411618,411616,1,1
6285,258411,411677,153268,1,153268,411679,411677,1,1
6286,258452,411710,153260,1,153260,411712,411710,1,1
6287,258494,411780,153289,1,153289,411782,411780,1,1
6288,258535,411852,153320,1,153320,411854,411852,1,1
6289,258576,411942,153368,1,153368,411944,411942,1,1
6290,258617,411971,153357,1,153357,411973,411971,1,1
6291,258658,412025,153369,1,153369,412027,412025,1,1
6292,258699,412095,153398,1,153398,412097,412095,1,1
6293,258740,412149,153411,1,153411,412151,412149,1,1
6294,258781,412182,153403,1,153403,412184,412182,1,1
6295,258823,412288,153468,1,153468,412290,412288,1,1
6296,258864,412351,153490,1,153490,412353,412351,1,1
6297,258905,412407,153504,1,153504,412409,412407,1,1
6298,258946,412469,153525,1,153525,412471,412469,1,1
6299,258987,412569,153584,1,153584,412570,412569,1,1
6300,259028,412626,153600,1,153600,412628,412626,1,1
6301,259069,412706,153639,1,153639,412708,412706,1,1
6302,259110,412794,153685,1,153685,412795,412794,1,1
6303,259151,412877,153727,1,153727,412878,412877,1,1
6304,259193,412882,153692,1,153692,412884,412882,1,1
6305,259234,412962,153731,1,153731,412964,412962,1,1
6306,259275,413046,153774,1,153774,413048,413046,1,1
6307,259316,413107,153793,1,153793,413109,413107,1,1
6308,259357,413136,153781,1,153781,413137,413136,1,1
6309,259398,413215,153819,1,153819,413216,413215,1,1
6310,259439,413264,153827,1,153827,413265,413264,1,1
6311,259480,413311,153833,1,153833,413313,413311,1,1
6312,259522,413395,153876,1,153876,413397,413395,1,1
6313,259563,413462,153902,1,153902,413464,413462,1,1
6314,259604,413546,153944,1,153944,413547,413546,1,1
6315,259645,413619,153976,1,153976,413621,413619,1,1
6316,259686,413653,153969,1,153969,413654,413653,1,1
6317,259727,413734,154009,1,154009,413735,413734,1,1
6318,259768,413809,154043,1,154043,413811,413809,1,1
6319,259809,413857,154050,1,154050,413858,413857,1,1
6320,259850,413904,154056,1,154056,413906,413904,1,1
6321,259892,413966,154076,1,154076,413967,413966,1,1
6322,259933,414008,154077,1,154077,414009,414008,1,1
6323,259974,414074,154103,1,154103,414076,414074,1,1
6324,260015,414146,154134,1,154134,414148,414146,1,1
6325,260056,414256,154202,1,154202,414258,414256,1,1
6326,260097,414321,154226,1,154226,414323,414321,1,1
6327,260138,414370,154234,1,154234,414372,414370,1,1
6328,260179,414414,154237,1,154237,414416,414414,1,1
6329,260221,414489,154271,1,154271,414491,414489,1,1
6330,260262,414528,154269,1,154269,414530,414528,1,1
6331,260303,414584,154283,1,154283,414585,414584,1,1
6332,260344,414661,154319,1,154319,414662,414661,1,1
6333,260385,414707,154324,1,154324,414708,414707,1,1
6334,260426,414764,154340,1,154340,414765,414764,1,1
6335,260467,414834,154369,1,154369,414835,414834,1,1
6336,260508,414906,154400,1,154400,414907,414906,1,1
6337,260549,414953,154406,1,154406,414955,414953,1,1
6338,260591,415001,154413,1,154413,415003,415001,1,1
6339,260632,415098,154468,1,154468,415099,415098,1,1
6340,260673,415124,154453,1,154453,415125,415124,1,1
6341,260714,415186,154475,1,154475,415188,415186,1,1
6342,260755,415280,154527,1,154527,415281,415280,1,1
6343,260796,415312,154518,1,154518,415314,415312,1,1
6344,260837,415373,154538,1,154538,415374,415373,1,1
6345,260878,415452,154576,1,154576,415454,415452,1,1
6346,260920,415503,154586,1,154586,415505,415503,1,1
6347,260961,415598,154639,1,154639,415599,415598,1,1
6348,261002,415653,154654,1,154654,415655,415653,1,1
6349,261043,415732,154691,1,154691,415734,415732,1,1
6350,261084,415749,154667,1,154667,415750,415749,1,1
6351,261125,415786,154663,1,154663,415788,415786,1,1
6352,261166,415842,154678,1,154678,415843,415842,1,1
6353,261207,415935,154730,1,154730,415937,415935,1,1
6354,261248,415976,154729,1,154729,415977,415976,1,1
6355,261290,416061,154773,1,154773,416062,416061,1,1
6356,261331,416138,154809,1,154809,416140,416138,1,1
6357,261372,416207,154837,1,154837,416209,416207,1,1
6358,261413,416221,154810,1,154810,416223,416221,1,1
6359,261454,416336,154884,1,154884,416338,416336,1,1
6360,261495,416411,154918,1,154918,416413,416411,1,1
6361,261536,416435,154901,1,154901,416437,416435,1,1
6362,261577,416517,154942,1,154942,416518,416517,1,1
6363,261619,416554,154938,1,154938,416556,416554,1,1
6364,261660,416579,154922,1,154922,416581,416579,1,1
6365,261701,416665,154967,1,154967,416667,416665,1,1
6366,261742,416718,154978,1,154978,416720,416718,1,1
6367,261783,416765,154984,1,154984,416767,416765,1,1
6368,261824,416868,155046,1,155046,416869,416868,1,1
6369,261865,416943,155080,1,155080,416944,416943,1,1
6370,261906,416998,155094,1,155094,417000,416998,1,1
6371,261947,417004,155059,1,155059,417006,417004,1,1
6372,261989,417124,155137,1,155137,417125,417124,1,1
6373,262030,417173,155146,1,155146,417175,417173,1,1
6374,262071,417265,155197,1,155197,417267,417265,1,1
6375,262112,417336,155226,1,155226,417337,417336,1,1
6376,262153,417366,155215,1,155215,417367,417366,1,1
6377,262194,417424,155232,1,155232,417426,417424,1,1
6378,262235,417489,155256,1,155256,417490,417489,1,1
6379,262276,417541,155267,1,155267,417543,417541,1,1
6380,262318,417615,155299,1,155299,417616,417615,1,1
6381,262359,417675,155319,1,155319,417677,417675,1,1
6382,262400,417764,155367,1,155367,417766,417764,1,1
6383,262441,417840,155401,1,155401,417842,417840,1,1
6384,262482,417923,155443,1,155443,417925,417923,1,1
6385,262523,417980,155459,1,155459,417981,417980,1,1
6386,262564,418034,155471,1,155471,418035,418034,1,1
6387,262605,418085,155482,1,155482,418087,418085,1,1
6388,262647,418132,155488,1,155488,418134,418132,1,1
6389,262688,418251,155565,1,155565,418252,418251,1,1
6390,262729,418297,155570,1,155570,418299,418297,1,1
6391,262770,418337,155569,1,155569,418338,418337,1,1
6392,262811,418493,155684,1,155684,418495,418493,1,1
6393,262852,418508,155658,1,155658,418510,418508,1,1
6394,262893,418599,155708,1,155708,418600,418599,1,1
6395,262934,418669,155737,1,155737,418671,418669,1,1
6396,262975,418728,155754,1,155754,418729,418728,1,1
6397,263017,418809,155794,1,155794,418811,418809,1,1
6398,263058,418870,155814,1,155814,418872,418870,1,1
6399,263099,418928,155832,1,155832,418930,418928,1,1
6400,263140,419021,155883,1,155883,419023,419021,1,1
6401,263181,419067,155888,1,155888,419068,419067,1,1
6402,263222,419136,155916,1,155916,419138,419136,1,1
6403,263263,419197,155936,1,155936,419199,419197,1,1
6404,263304,419263,155961,1,155961,419265,419263,1,1
6405,263346,419351,156007,1,156007,419352,419351,1,1
6406,263387,419378,155994,1,155994,419380,419378,1,1
6407,263428,419493,156068,1,156068,419495,419493,1,1
6408,263469,419577,156110,1,156110,419578,419577,1,1
6409,263510,419620,156112,1,156112,419621,419620,1,1
6410,263551,419611,156062,1,156062,419612,419611,1,1
6411,263592,419750,156159,1,156159,419751,419750,1,1
6412,263633,419801,156170,1,156170,419803,419801,1,1
6413,263674,419850,156178,1,156178,419852,419850,1,1
6414,263716,419918,156205,1,156205,419920,419918,1,1
6415,263757,420023,156268,1,156268,420024,420023,1,1
6416,263798,420066,156271,1,156271,420068,420066,1,1
6417,263839,420136,156300,1,156300,420138,420136,1,1
6418,263880,420226,156349,1,156349,420228,420226,1,1
6419,263921,420339,156420,1,156420,420341,420339,1,1
6420,263962,420442,156482,1,156482,420444,420442,1,1
6421,264003,420524,156523,1,156523,420526,420524,1,1
6422,264045,420570,156528,1,156528,420572,420570,1,1
6423,264086,420653,156570,1,156570,420655,420653,1,1
6424,264127,420700,156575,1,156575,420701,420700,1,1
6425,264168,420754,156588,1,156588,420755,420754,1,1
6426,264209,420812,156605,1,156605,420814,420812,1,1
6427,264250,420872,156624,1,156624,420874,420872,1,1
6428,264291,420971,156682,1,156682,420973,420971,1,1
6429,264332,421021,156691,1,156691,421023,421021,1,1
6430,264373,421115,156744,1,156744,421117,421115,1,1
6431,264415,421168,156755,1,156755,421170,421168,1,1
6432,264456,421285,156831,1,156831,421286,421285,1,1
6433,264497,421326,156831,1,156831,421327,421326,1,1
6434,264538,421418,156882,1,156882,421420,421418,1,1
6435,264579,421500,156923,1,156923,421502,421500,1,1
6436,264620,421537,156919,10,156910,421529,421528,1,1
6437,264661,421627,156968,1,156968,421629,421627,1,1
6438,264702,421716,157016,1,157016,421718,421716,1,1
6439,264744,421791,157049,1,157049,421792,421791,1,1
6440,264785,421865,157083,1,157083,421867,421865,1,1
6441,264826,421940,157116,1,157116,421942,421940,1,1
6442,264867,421983,157118,1,157118,421984,421983,1,1
6443,264908,422068,157162,1,157162,422069,422068,1,1
6444,264949,422128,157181,1,157181,422130,422128,1,1
6445,264990,422153,157165,1,157165,422154,422153,1,1
6446,265031,422251,157222,1,157222,422253,422251,1,1
6447,265072,422273,157203,1,157203,422275,422273,1,1
6448,265114,422345,157233,1,157233,422347,422345,1,1
6449,265155,422429,157276,1,157276,422431,422429,1,1
6450,265196,422528,157334,1,157334,422530,422528,1,1
6451,265237,422628,157393,6,157388,422625,422623,1,1
6452,265278,422678,157402,1,157402,422680,422678,1,1
6453,265319,422730,157413,1,157413,422732,422730,1,1
6454,265360,422751,157393,1,157393,422753,422751,1,1
6455,265401,422832,157433,1,157433,422834,422832,1,1
6456,265443,422907,157467,1,157467,422909,422907,1,1
6457,265484,422943,157462,1,157462,422945,422943,1,1
6458,265525,423012,157490,1,157490,423014,423012,1,1
6459,265566,423065,157501,1,157501,423067,423065,1,1
6460,265607,423129,157525,1,157525,423131,423129,1,1
6461,265648,423202,157556,1,157556,423204,423202,1,1
6462,265689,423269,157582,1,157582,423271,423269,1,1
6463,265730,423319,157591,1,157591,423320,423319,1,1
6464,265771,423407,157638,1,157638,423409,423407,1,1
6465,265813,423489,157678,1,157678,423490,423489,1,1
6466,265854,423508,157656,1,157656,423509,423508,1,1
6467,265895,423610,157717,1,157717,423611,423610,1,1
6468,265936,423645,157711,1,157711,423646,423645,1,1
6469,265977,423743,157768,1,157768,423745,423743,1,1
6470,266018,423801,157785,1,157785,423803,423801,1,1
6471,266059,423851,157794,1,157794,423852,423851,1,1
6472,266100,423928,157830,1,157830,423930,423928,1,1
6473,266142,423986,157847,1,157847,423988,423986,1,1
6474,266183,424055,157874,1,157874,424056,424055,1,1
6475,266224,424126,157904,1,157904,424127,424126,1,1
6476,266265,424185,157922,1,157922,424186,424185,1,1
6477,266306,424217,157913,1,157913,424219,424217,1,1
6478,266347,424319,157974,1,157974,424320,424319,1,1
6479,266388,424353,157967,1,157967,424355,424353,1,1
6480,266429,424451,158023,1,158023,424452,424451,1,1
6481,266470,424524,158056,1,158056,424526,424524,1,1
6482,266512,424576,158066,1,158066,424577,424576,1,1
6483,266553,424637,158087,1,158087,424639,424637,1,1
6484,266594,424719,158127,1,158127,424720,424719,1,1
6485,266635,424815,158182,1,158182,424817,424815,1,1
6486,266676,424874,158200,1,158200,424876,424874,1,1
6487,266717,424991,158276,1,158276,424993,424991,1,1
6488,266758,425032,158276,1,158276,425033,425032,1,1
6489,266799,425116,158318,1,158318,425117,425116,1,1
6490,266841,425171,158333,1,158333,425173,425171,1,1
6491,266882,425228,158348,1,158348,425229,425228,1,1
6492,266923,425318,158397,1,158397,425319,425318,1,1
6493,266964,425403,158441,1,158441,425405,425403,1,1
6494,267005,425470,158468,1,158468,425472,425470,1,1
6495,267046,425496,158452,1,158452,425498,425496,1,1
6496,267087,425596,158511,1,158511,425598,425596,1,1
6497,267128,425712,158586,1,158586,425714,425712,1,1
6498,267169,425773,158606,1,158606,425775,425773,1,1
6499,267211,425835,158627,1,158627,425837,425835,1,1
6500,267252,425914,158664,1,158664,425915,425914,1,1
6501,267293,425937,158646,1,158646,425939,425937,1,1
6502,267334,425992,158660,1,158660,425994,425992,1,1
6503,267375,426010,158637,1,158637,426011,426010,1,1
6504,267416,426102,158688,1,158688,426104,426102,1,1
6505,267457,426175,158720,1,158720,426177,426175,1,1
6506,267498,426245,158749,1,158749,426247,426245,1,1
6507,267540,426319,158782,1,158782,426321,426319,1,1
6508,267581,426345,158767,1,158767,426347,426345,1,1
6509,267622,426422,158803,1,158803,426424,426422,1,1
6510,267663,426450,158790,1,158790,426452,426450,1,1
6511,267704,426539,158837,10,158828,426531,426529,1,1
6512,267745,426610,158867,1,158867,426612,426610,1,1
6513,267786,426647,158863,1,158863,426648,426647,1,1
6514,267827,426693,158868,1,158868,426695,426693,1,1
6515,267868,426767,158901,1,158901,426769,426767,1,1
6516,267910,426840,158933,1,158933,426842,426840,1,1
6517,267951,426898,158949,1,158949,426900,426898,1,1
6518,267992,426941,158951,1,158951,426942,426941,1,1
6519,268033,426983,158952,1,158952,426984,426983,1,1
6520,268074,427063,158991,1,158991,427064,427063,1,1
6521,268115,427147,159034,1,159034,427149,427147,1,1
6522,268156,427183,159029,1,159029,427185,427183,1,1
6523,268197,427305,159110,1,159110,427307,427305,1,1
6524,268239,427361,159124,1,159124,427362,427361,1,1
6525,268280,427436,159159,1,159159,427438,427436,1,1
6526,268321,427512,159193,1,159193,427514,427512,1,1
6527,268362,427515,159155,1,159155,427517,427515,1,1
6528,268403,427607,159206,1,159206,427609,427607,1,1
6529,268444,427649,159207,1,159207,427651,427649,1,1
6530,268485,427726,159243,1,159243,427728,427726,1,1
6531,268526,427775,159250,1,159250,427776,427775,1,1
6532,268567,427882,159316,1,159316,427883,427882,1,1
6533,268609,427973,159367,1,159367,427975,427973,1,1
6534,268650,428026,159378,1,159378,428027,428026,1,1
6535,268691,428095,159406,1,159406,428096,428095,1,1
6536,268732,428147,159417,1,159417,428148,428147,1,1
6537,268773,428193,159422,1,159422,428194,428193,1,1
6538,268814,428263,159451,1,159451,428265,428263,1,1
6539,268855,428330,159477,1,159477,428332,428330,1,1
6540,268896,428419,159525,1,159525,428421,428419,1,1
6541,268938,428467,159532,1,159532,428469,428467,1,1
6542,268979,428510,159534,1,159534,428512,428510,1,1
6543,269020,428534,159516,1,159516,428535,428534,1,1
6544,269061,428612,159554,1,159554,428614,428612,1,1
6545,269102,428671,159571,1,159571,428672,428671,1,1
6546,269143,428786,159645,1,159645,428788,428786,1,1
6547,269184,428867,159685,1,159685,428869,428867,1,1
6548,269225,428938,159715,1,159715,428940,428938,1,1
6549,269266,429001,159737,1,159737,429003,429001,1,1
6550,269308,429045,159739,1,159739,429046,429045,1,1
6551,269349,429147,159801,1,159801,429149,429147,1,1
6552,269390,429230,159842,1,159842,429231,429230,1,1
6553,269431,429260,159831,1,159831,429262,429260,1,1
6554,269472,429335,159865,1,159865,429337,429335,1,1
6555,269513,429396,159885,1,159885,429397,429396,1,1
6556,269554,429446,159894,1,159894,429448,429446,1,1
6557,269595,429522,159929,1,159929,429524,429522,1,1
6558,269637,429581,159947,1,159947,429583,429581,1,1
6559,269678,429621,159945,1,159945,429622,429621,1,1
6560,269719,429653,159937,1,159937,429655,429653,1,1
6561,269760,429722,159964,1,159964,429723,429722,1,1
6562,269801,429789,159990,1,159990,429790,429789,1,1
6563,269842,429861,160021,1,160021,429862,429861,1,1
6564,269883,429888,160007,1,160007,429889,429888,1,1
6565,269924,429959,160037,1,160037,429961,429959,1,1
6566,269965,429986,160023,1,160023,429988,429986,1,1
6567,270007,430065,160060,1,160060,430066,430065,1,1
6568,270048,430147,160101,1,160101,430149,430147,1,1
6569,270089,430163,160077,1,160077,430165,430163,1,1
6570,270130,430235,160108,1,160108,430237,430235,1,1
6571,270171,430300,160131,1,160131,430302,430300,1,1
6572,270212,430370,160160,1,160160,430372,430370,1,1
6573,270253,430462,160211,1,160211,430464,430462,1,1
6574,270294,430529,160236,1,160236,430530,430529,1,1
6575,270336,430569,160236,1,160236,430571,430569,1,1
6576,270377,430639,160264,1,160264,430640,430639,1,1
6577,270418,430733,160317,1,160317,430734,430733,1,1
6578,270459,430784,160327,1,160327,430786,430784,1,1
6579,270500,430863,160366,1,160366,430865,430863,1,1
6580,270541,430912,160373,1,160373,430914,430912,1,1
6581,270582,430978,160398,1,160398,430980,430978,1,1
6582,270623,431029,160408,1,160408,431030,431029,1,1
6583,270665,431111,160449,1,160449,431113,431111,1,1
6584,270706,431208,160504,1,160504,431210,431208,1,1
6585,270747,431289,160544,1,160544,431290,431289,1,1
6586,270788,431307,160521,1,160521,431309,431307,1,1
6587,270829,431394,160567,1,160567,431395,431394,1,1
6588,270870,431452,160584,1,160584,431453,431452,1,1
6589,270911,431532,160623,1,160623,431533,431532,1,1
6590,270952,431622,160672,1,160672,431623,431622,1,1
6591,270993,431719,160728,1,160728,431721,431719,1,1
6592,271035,431796,160763,1,160763,431797,431796,1,1
6593,271076,431864,160790,1,160790,431865,431864,1,1
6594,271117,431949,160835,1,160835,431951,431949,1,1
6595,271158,432021,160865,1,160865,432022,432021,1,1
6596,271199,432048,160851,1,160851,432049,432048,1,1
6597,271240,432107,160869,1,160869,432109,432107,1,1
6598,271281,432143,160864,1,160864,432145,432143,1,1
6599,271322,432227,160907,1,160907,432229,432227,1,1
6600,271364,432302,160941,1,160941,432304,432302,1,1
6601,271405,432370,160968,1,160968,432372,432370,1,1
6602,271446,432444,161001,1,161001,432446,432444,1,1
6603,271487,432503,161018,1,161018,432504,432503,1,1
6604,271528,432559,161033,1,161033,432561,432559,1,1
6605,271569,432636,161069,1,161069,432637,432636,1,1
6606,271610,432703,161095,1,161095,432705,432703,1,1
6607,271651,432709,161060,1,161060,432711,432709,1,1
6608,271692,432821,161131,1,161131,432823,432821,1,1
6609,271734,432876,161145,1,161145,432878,432876,1,1
6610,271775,432948,161175,1,161175,432950,432948,1,1
6611,271816,433035,161222,1,161222,433037,433035,1,1
6612,271857,433113,161258,1,161258,433115,433113,1,1
6613,271898,433213,161317,1,161317,433215,433213,1,1
6614,271939,433255,161319,1,161319,433257,433255,1,1
6615,271980,433324,161346,1,161346,433325,433324,1,1
6616,272021,433349,161329,1,161329,433350,433349,1,1
6617,272063,433371,161311,1,161311,433373,433371,1,1
6618,272104,433425,161324,1,161324,433427,433425,1,1
6619,272145,433508,161366,1,161366,433510,433508,1,1
6620,272186,433546,161362,1,161362,433547,433546,1,1
6621,272227,433683,161458,1,161458,433685,433683,1,1
6622,272268,433744,161478,1,161478,433746,433744,1,1
6623,272309,433809,161502,1,161502,433811,433809,1,1
6624,272350,433857,161509,1,161509,433859,433857,1,1
6625,272391,433943,161553,1,161553,433944,433943,1,1
6626,272433,434021,161591,1,161591,434023,434021,1,1
6627,272474,434062,161591,1,161591,434064,434062,1,1
6628,272515,434130,161617,1,161617,434131,434130,1,1
6629,272556,434200,161646,1,161646,434202,434200,1,1
6630,272597,434190,161595,1,161595,434192,434190,1,1
6631,272638,434287,161651,1,161651,434289,434287,1,1
6632,272679,434387,161710,1,161710,434389,434387,1,1
6633,272720,434414,161696,1,161696,434415,434414,1,1
6634,272762,434458,161699,1,161699,434460,434458,1,1
6635,272803,434547,161747,1,161747,434549,434547,1,1
6636,272844,434624,161783,1,161783,434626,434624,1,1
6637,272885,434700,161817,1,161817,434701,434700,1,1
6638,272926,434766,161842,1,161842,434768,434766,1,1
6639,272967,434801,161836,1,161836,434802,434801,1,1
6640,273008,434920,161914,1,161914,434922,434920,1,1
6641,273049,434957,161910,1,161910,434959,434957,1,1
6642,273090,435024,161936,1,161936,435026,435024,1,1
6643,273132,435040,161910,1,161910,435041,435040,1,1
6644,273173,435120,161950,1,161950,435122,435120,1,1
6645,273214,435195,161983,1,161983,435197,435195,1,1
6646,273255,435250,161998,1,161998,435252,435250,1,1
6647,273296,435347,162053,1,162053,435349,435347,1,1
6648,273337,435375,162040,1,162040,435377,435375,1,1
6649,273378,435448,162072,1,162072,435449,435448,1,1
6650,273419,435487,162069,1,162069,435488,435487,1,1
6651,273461,435598,162140,1,162140,435600,435598,1,1
6652,273502,435660,162160,1,162160,435661,435660,1,1
6653,273543,435689,162148,1,162148,435690,435689,1,1
6654,273584,435776,162194,1,162194,435778,435776,1,1
6655,273625,435876,162253,1,162253,435878,435876,1,1
6656,273666,435926,162262,1,162262,435927,435926,1,1
6657,273707,435965,162260,1,162260,435966,435965,1,1
6658,273748,436020,162274,1,162274,436022,436020,1,1
6659,273789,436152,162365,1,162365,436154,436152,1,1
6660,273831,436212,162383,1,162383,436213,436212,1,1
6661,273872,436277,162407,1,162407,436279,436277,1,1
6662,273913,436364,162453,1,162453,436366,436364,1,1
6663,273954,436446,162495,12,162483,436436,436435,1,1
6664,273995,436471,162478,1,162478,436472,436471,1,1
6665,274036,436536,162502,1,162502,436538,436536,1,1
6666,274077,436576,162501,1,162501,436578,436576,1,1
6667,274118,436649,162533,1,162533,436650,436649,1,1
6668,274160,436748,162590,1,162590,436749,436748,1,1
6669,274201,436770,162571,1,162571,436771,436770,1,1
6670,274242,436844,162605,1,162605,436846,436844,1,1
6671,274283,436912,162631,1,162631,436914,436912,1,1
6672,274324,436985,162663,1,162663,436987,436985,1,1
6673,274365,437082,162719,1,162719,437084,437082,1,1
6674,274406,437119,162715,1,162715,437121,437119,1,1
6675,274447,437160,162715,1,162715,437162,437160,1,1
6676,274488,437268,162782,1,162782,437270,437268,1,1
6677,274530,437365,162838,1,162838,437367,437365,1,1
6678,274571,437404,162835,1,162835,437405,437404,1,1
6679,274612,437452,162843,1,162843,437454,437452,1,1
6680,274653,437558,162907,1,162907,437560,437558,1,1
6681,274694,437621,162929,1,162929,437622,437621,1,1
6682,274735,437694,162961,1,162961,437695,437694,1,1
6683,274776,437767,162993,1,162993,437769,437767,1,1
6684,274817,437812,162996,1,162996,437813,437812,1,1
6685,274859,437892,163036,1,163036,437894,437892,1,1
6686,274900,437919,163021,1,163021,437921,437919,1,1
6687,274941,437959,163020,1,163020,437960,437959,1,1
6688,274982,437957,162977,1,162977,437958,437957,1,1
6689,275023,438047,163026,1,163026,438049,438047,1,1
6690,275064,438098,163036,1,163036,438100,438098,1,1
6691,275105,438164,163061,1,163061,438166,438164,1,1
6692,275146,438232,163088,1,163088,438234,438232,1,1
6693,275187,438259,163074,1,163074,438261,438259,1,1
6694,275229,438352,163125,1,163125,438353,438352,1,1
6695,275270,438408,163140,1,163140,438409,438408,1,1
6696,275311,438445,163136,1,163136,438447,438445,1,1
6697,275352,438483,163133,1,163133,438485,438483,1,1
6698,275393,438550,163159,9,163151,438544,438542,1,1
6699,275434,438628,163196,1,163196,438630,438628,1,1
6700,275475,438679,163206,1,163206,438681,438679,1,1
6701,275516,438770,163255,1,163255,438771,438770,1,1
6702,275558,438840,163284,1,163284,438842,438840,1,1
6703,275599,438903,163307,1,163307,438905,438903,1,1
6704,275640,438969,163331,1,163331,438970,438969,1,1
6705,275681,439073,163394,1,163394,439074,439073,1,1
6706,275722,439123,163403,1,163403,439125,439123,1,1
6707,275763,439213,163452,1,163452,439214,439213,1,1
6708,275804,439253,163451,1,163451,439254,439253,1,1
6709,275845,439284,163441,1,163441,439286,439284,1,1
6710,275886,439341,163456,1,163456,439342,439341,1,1
6711,275928,439438,163513,1,163513,439440,439438,1,1
6712,275969,439510,163543,1,163543,439512,439510,1,1
6713,276010,439550,163542,1,163542,439552,439550,1,1
6714,276051,439620,163571,1,163571,439621,439620,1,1
6715,276092,439699,163609,1,163609,439701,439699,1,1
6716,276133,439766,163635,1,163635,439767,439766,1,1
6717,276174,439820,163648,1,163648,439822,439820,1,1
6718,276215,439909,163696,1,163696,439911,439909,1,1
6719,276257,439929,163674,1,163674,439931,439929,1,1
6720,276298,439998,163702,1,163702,439999,439998,1,1
6721,276339,440081,163744,1,163744,440082,440081,1,1
6722,276380,440132,163755,1,163755,440134,440132,1,1
6723,276421,440171,163752,1,163752,440173,440171,1,1
6724,276462,440274,163814,1,163814,440275,440274,1,1
6725,276503,440359,163858,1,163858,440361,440359,1,1
6726,276544,440436,163893,1,163893,440437,440436,1,1
6727,276585,440459,163876,1,163876,440461,440459,1,1
6728,276627,440514,163889,1,163889,440515,440514,1,1
6729,276668,440568,163902,1,163902,440569,440568,1,1
6730,276709,440600,163893,1,163893,440601,440600,1,1
6731,276750,440659,163911,1,163911,440660,440659,1,1
6732,276791,440758,163969,1,163969,440760,440758,1,1
6733,276832,440847,164017,1,164017,440849,440847,1,1
6734,276873,440901,164030,1,164030,440903,440901,1,1
6735,276914,440961,164049,1,164049,440963,440961,1,1
6736,276956,441056,164103,1,164103,441058,441056,1,1
6737,276997,441131,164136,1,164136,441132,441131,1,1
6738,277038,441195,164160,1,164160,441197,441195,1,1
6739,277079,441261,164184,1,164184,441262,441261,1,1
6740,277120,441354,164236,1,164236,441356,441354,1,1
6741,277161,441423,164264,1,164264,441425,441423,1,1
6742,277202,441490,164290,1,164290,441492,441490,1,1
6743,277243,441539,164298,1,164298,441541,441539,1,1
6744,277284,441662,164379,1,164379,441663,441662,1,1
6745,277326,441730,164407,1,164407,441732,441730,1,1
6746,277367,441808,164443,1,164443,441810,441808,1,1
6747,277408,441858,164452,1,164452,441860,441858,1,1
6748,277449,441897,164451,1,164451,441899,441897,1,1
6749,277490,442024,164536,1,164536,442026,442024,1,1
6750,277531,442069,164540,1,164540,442071,442069,1,1
6751,277572,442119,164549,1,164549,442121,442119,1,1
6752,277613,442210,164599,1,164599,442212,442210,1,1
6753,277655,442297,164644,1,164644,442299,442297,1,1
6754,277696,442353,164660,1,164660,442355,442353,1,1
6755,277737,442482,164748,1,164748,442484,442482,1,1
6756,277778,442465,164689,1,164689,442467,442465,1,1
6757,277819,442564,164747,1,164747,442565,442564,1,1
6758,277860,442619,164761,1,164761,442621,442619,1,1
6759,277901,442692,164793,1,164793,442694,442692,1,1
6760,277942,442721,164781,1,164781,442723,442721,1,1
6761,277984,442791,164810,1,164810,442793,442791,1,1
6762,278025,442895,164872,1,164872,442896,442895,1,1
6763,278066,442961,164898,1,164898,442963,442961,1,1
6764,278107,442996,164891,1,164891,442998,442996,1,1
6765,278148,443029,164883,1,164883,443030,443029,1,1
6766,278189,443112,164925,1,164925,443114,443112,1,1
6767,278230,443189,164961,1,164961,443191,443189,1,1
6768,278271,443266,164997,1,164997,443268,443266,1,1
6769,278312,443328,165018,1,165018,443330,443328,1,1
6770,278354,443379,165028,1,165028,443381,443379,1,1
6771,278395,443470,165077,1,165077,443471,443470,1,1
6772,278436,443518,165085,1,165085,443520,443518,1,1
6773,278477,443580,165106,1,165106,443582,443580,1,1
6774,278518,443603,165087,1,165087,443605,443603,1,1
6775,278559,443712,165155,1,165155,443714,443712,1,1
6776,278600,443771,165173,1,165173,443773,443771,1,1
6777,278641,443819,165180,1,165180,443821,443819,1,1
6778,278683,443914,165233,1,165233,443915,443914,1,1
6779,278724,443922,165200,1,165200,443923,443922,1,1
6780,278765,443994,165232,1,165232,443996,443994,1,1
6781,278806,444052,165249,1,165249,444054,444052,1,1
6782,278847,444089,165244,1,165244,444091,444089,1,1
6783,278888,444152,165266,1,165266,444154,444152,1,1
6784,278929,444202,165275,1,165275,444204,444202,1,1
6785,278970,444268,165300,1,165300,444270,444268,1,1
6786,279011,444353,165344,1,165344,444355,444353,1,1
6787,279053,444390,165340,1,165340,444392,444390,1,1
6788,279094,444454,165363,1,165363,444456,444454,1,1
6789,279135,444508,165375,1,165375,444510,444508,1,1
6790,279176,444609,165435,1,165435,444611,444609,1,1
6791,279217,444634,165419,1,165419,444636,444634,1,1
6792,279258,444709,165453,1,165453,444711,444709,1,1
6793,279299,444789,165492,1,165492,444790,444789,1,1
6794,279340,444836,165498,1,165498,444838,444836,1,1
6795,279382,444881,165502,1,165502,444883,444881,1,1
6796,279423,444995,165575,1,165575,444997,444995,1,1
6797,279464,445078,165617,1,165617,445080,445078,1,1
6798,279505,445152,165649,1,165649,445153,445152,1,1
6799,279546,445187,165643,1,165643,445189,445187,1,1
6800,279587,445202,165617,1,165617,445204,445202,1,1
6801,279628,445312,165686,1,165686,445313,445312,1,1
6802,279669,445405,165738,1,165738,445407,445405,1,1
6803,279710,445514,165806,1,165806,445516,445514,1,1
6804,279752,445570,165821,1,165821,445572,445570,1,1
6805,279793,445666,165875,1,165875,445667,445666,1,1
6806,279834,445712,165880,1,165880,445714,445712,1,1
6807,279875,445772,165899,1,165899,445774,445772,1,1
6808,279916,445788,165874,1,165874,445790,445788,1,1
6809,279957,445892,165937,1,165937,445894,445892,1,1
6810,279998,445976,165980,1,165980,445977,445976,1,1
6811,280039,446042,166005,1,166005,446044,446042,1,1
6812,280081,446136,166058,1,166058,446138,446136,1,1
6813,280122,446202,166082,1,166082,446203,446202,1,1
6814,280163,446240,166079,1,166079,446241,446240,1,1
6815,280204,446334,166133,1,166133,446336,446334,1,1
6816,280245,446421,166178,1,166178,446423,446421,1,1
6817,280286,446467,166183,1,166183,446469,446467,1,1
6818,280327,446545,166220,1,166220,446547,446545,1,1
6819,280368,446595,166229,1,166229,446597,446595,1,1
6820,280409,446677,166270,1,166270,446679,446677,1,1
6821,280451,446754,166305,1,166305,446756,446754,1,1
6822,280492,446795,166306,1,166306,446797,446795,1,1
6823,280533,446946,166415,1,166415,446948,446946,1,1
6824,280574,447006,166435,1,166435,447008,447006,1,1
6825,280615,447049,166436,1,166436,447051,447049,1,1
6826,280656,447127,166473,1,166473,447128,447127,1,1
6827,280697,447192,166497,1,166497,447194,447192,1,1
6828,280738,447240,166504,1,166504,447242,447240,1,1
6829,280780,447350,166573,1,166573,447352,447350,1,1
6830,280821,447386,166567,1,166567,447387,447386,1,1
6831,280862,447432,166572,1,166572,447433,447432,1,1
6832,280903,447493,166592,1,166592,447494,447493,1,1
6833,280944,447541,166599,1,166599,447543,447541,1,1
6834,280985,447630,166648,1,166648,447632,447630,1,1
6835,281026,447715,166691,1,166691,447717,447715,1,1
6836,281067,447772,166707,9,166699,447765,447764,1,1
6837,281108,447808,166701,1,166701,447809,447808,1,1
6838,281150,447842,166695,1,166695,447844,447842,1,1
6839,281191,447934,166746,1,166746,447936,447934,1,1
6840,281232,448025,166795,1,166795,448027,448025,1,1
6841,281273,448121,166850,1,166850,448123,448121,1,1
6842,281314,448200,166888,1,166888,448202,448200,1,1
6843,281355,448261,166908,1,166908,448262,448261,1,1
6844,281396,448314,166920,1,166920,448316,448314,1,1
6845,281437,448356,166920,1,166920,448357,448356,1,1
6846,281479,448386,166910,1,166910,448388,448386,1,1
6847,281520,448490,166972,1,166972,448492,448490,1,1
6848,281561,448572,167014,1,167014,448574,448572,1,1
6849,281602,448636,167036,1,167036,448638,448636,1,1
6850,281643,448697,167057,1,167057,448699,448697,1,1
6851,281684,448771,167089,1,167089,448773,448771,1,1
6852,281725,448833,167110,1,167110,448835,448833,1,1
6853,281766,448894,167130,1,167130,448896,448894,1,1
6854,281807,448949,167144,1,167144,448951,448949,1,1
6855,281849,449036,167190,1,167190,449038,449036,1,1
6856,281890,449095,167208,1,167208,449097,449095,1,1
6857,281931,449207,167279,1,167279,449209,449207,1,1
6858,281972,449254,167284,1,167284,449255,449254,1,1
6859,282013,449340,167329,1,167329,449341,449340,1,1
6860,282054,449403,167351,1,167351,449404,449403,1,1
6861,282095,449478,167385,1,167385,449480,449478,1,1
6862,282136,449537,167403,1,167403,449539,449537,1,1
6863,282178,449601,167426,1,167426,449603,449601,1,1
6864,282219,449618,167402,1,167402,449620,449618,1,1
6865,282260,449701,167443,1,167443,449702,449701,1,1
6866,282301,449757,167459,1,167459,449759,449757,1,1
6867,282342,449828,167488,1,167488,449829,449828,1,1
6868,282383,449861,167480,1,167480,449862,449861,1,1
6869,282424,449936,167514,1,167514,449938,449936,1,1
6870,282465,449959,167496,1,167496,449961,449959,1,1
6871,282506,450001,167496,1,167496,450002,450001,1,1
6872,282548,450099,167553,1,167553,450101,450099,1,1
6873,282589,450160,167574,1,167574,450162,450160,1,1
6874,282630,450228,167600,1,167600,450229,450228,1,1
6875,282671,450281,167612,1,167612,450283,450281,1,1
6876,282712,450337,167628,1,167628,450339,450337,1,1
6877,282753,450371,167620,1,167620,450373,450371,1,1
6878,282794,450431,167639,1,167639,450433,450431,1,1
6879,282835,450527,167694,1,167694,450529,450527,1,1
6880,282877,450557,167683,1,167683,450559,450557,1,1
6881,282918,450619,167704,1,167704,450621,450619,1,1
6882,282959,450684,167728,1,167728,450686,450684,1,1
6883,283000,450803,167805,1,167805,450804,450803,1,1
6884,283041,450869,167830,1,167830,450871,450869,1,1
6885,283082,450956,167876,1,167876,450958,450956,1,1
6886,283123,451007,167886,1,167886,451009,451007,1,1
6887,283164,451020,167858,1,167858,451022,451020,1,1
6888,283205,451118,167915,1,167915,451120,451118,1,1
6889,283247,451195,167951,1,167951,451197,451195,1,1
6890,283288,451248,167962,1,167962,451249,451248,1,1
6891,283329,451346,168019,1,168019,451348,451346,1,1
6892,283370,451376,168008,1,168008,451377,451376,1,1
6893,283411,451447,168038,1,168038,451449,451447,1,1
6894,283452,451483,168033,1,168033,451485,451483,1,1
6895,283493,451572,168080,1,168080,451573,451572,1,1
6896,283534,451659,168127,1,168127,451661,451659,1,1
6897,283576,451761,168187,1,168187,451762,451761,1,1
6898,283617,451763,168149,1,168149,451765,451763,1,1
6899,283658,451833,168177,1,168177,451834,451833,1,1
6900,283699,451860,168163,1,168163,451862,451860,1,1
6901,283740,451928,168190,1,168190,451930,451928,1,1
6902,283781,452021,168242,1,168242,452023,452021,1,1
6903,283822,452063,168243,1,168243,452064,452063,1,1
6904,283863,452164,168303,1,168303,452166,452164,1,1
6905,283904,452219,168316,1,168316,452220,452219,1,1
6906,283946,452282,168339,1,168339,452284,452282,1,1
6907,283987,452345,168360,1,168360,452347,452345,1,1
6908,284028,452418,168392,1,168392,452420,452418,1,1
6909,284069,452478,168411,1,168411,452480,452478,1,1
6910,284110,452499,168391,1,168391,452501,452499,1,1
6911,284151,452553,168404,1,168404,452555,452553,1,1
6912,284192,452617,168427,1,168427,452619,452617,1,1
6913,284233,452671,168440,1,168440,452673,452671,1,1
6914,284275,452744,168471,1,168471,452746,452744,1,1
6915,284316,452797,168484,1,168484,452799,452797,1,1
6916,284357,452791,168437,1,168437,452793,452791,1,1
6917,284398,452899,168503,1,168503,452900,452899,1,1
6918,284439,453008,168571,1,168571,453009,453008,1,1
6919,284480,453095,168617,1,168617,453097,453095,1,1
6920,284521,453147,168628,1,168628,453149,453147,1,1
6921,284562,453221,168661,1,168661,453222,453221,1,1
6922,284603,453287,168686,1,168686,453289,453287,1,1
6923,284645,453391,168748,1,168748,453393,453391,1,1
6924,284686,453423,168739,1,168739,453425,453423,1,1
6925,284727,453537,168812,1,168812,453538,453537,1,1
6926,284768,453595,168829,1,168829,453597,453595,1,1
6927,284809,453667,168860,1,168860,453669,453667,1,1
6928,284850,453688,168840,1,168840,453690,453688,1,1
6929,284891,453767,168878,12,168866,453756,453755,1,1
6930,284932,453820,168890,1,168890,453822,453820,1,1
6931,284974,453874,168903,1,168903,453876,453874,1,1
6932,285015,453952,168939,1,168939,453954,453952,1,1
6933,285056,454017,168963,1,168963,454019,454017,1,1
6934,285097,454106,169011,1,169011,454107,454106,1,1
6935,285138,454169,169033,1,169033,454171,454169,1,1
6936,285179,454231,169054,1,169054,454232,454231,1,1
6937,285220,454276,169058,1,169058,454277,454276,1,1
6938,285261,454357,169097,1,169097,454358,454357,1,1
6939,285303,454446,169145,1,169145,454447,454446,1,1
6940,285344,454511,169169,1,169169,454512,454511,1,1
6941,285385,454550,169167,12,169156,454540,454539,1,1
6942,285426,454668,169245,1,169245,454670,454668,1,1
6943,285467,454705,169240,1,169240,454707,454705,1,1
6944,285508,454809,169303,1,169303,454811,454809,1,1
6945,285549,454830,169283,1,169283,454832,454830,1,1
6946,285590,454860,169272,1,169272,454862,454860,1,1
6947,285631,454991,169362,1,169362,454993,454991,1,1
6948,285673,455070,169400,1,169400,455072,455070,1,1
6949,285714,455101,169389,1,169389,455102,455101,1,1
6950,285755,455162,169409,1,169409,455163,455162,1,1
6951,285796,455257,169463,1,169463,455259,455257,1,1
6952,285837,455336,169501,1,169501,455338,455336,1,1
6953,285878,455393,169517,1,169517,455394,455393,1,1
6954,285919,455471,169554,1,169554,455472,455471,1,1
6955,285960,455593,169635,1,169635,455595,455593,1,1
6956,286002,455645,169646,1,169646,455647,455645,1,1
6957,286043,455731,169690,1,169690,455733,455731,1,1
6958,286084,455802,169721,1,169721,455804,455802,1,1
6959,286125,455851,169729,1,169729,455853,455851,1,1
6960,286166,455953,169789,1,169789,455954,455953,1,1
6961,286207,456035,169830,1,169830,456037,456035,1,1
6962,286248,456082,169836,1,169836,456083,456082,1,1
6963,286289,456156,169869,1,169869,456158,456156,1,1
6964,286330,456250,169922,1,169922,456252,456250,1,1
6965,286372,456312,169943,1,169943,456314,456312,1,1
6966,286413,456360,169949,1,169949,456362,456360,1,1
6967,286454,456422,169970,1,169970,456424,456422,1,1
6968,286495,456481,169988,1,169988,456482,456481,1,1
6969,286536,456523,169989,1,169989,456524,456523,1,1
6970,286577,456587,170012,1,170012,456589,456587,1,1
6971,286618,456670,170054,1,170054,456671,456670,1,1
6972,286659,456731,170074,1,170074,456733,456731,1,1
6973,286701,456722,170023,1,170023,456723,456722,1,1
6974,286742,456814,170075,1,170075,456816,456814,1,1
6975,286783,456899,170119,1,170119,456901,456899,1,1
6976,286824,456955,170134,1,170134,456957,456955,1,1
6977,286865,457042,170179,1,170179,457044,457042,1,1
6978,286906,457109,170206,1,170206,457111,457109,1,1
6979,286947,457161,170216,1,170216,457163,457161,1,1
6980,286988,457213,170227,1,170227,457215,457213,1,1
6981,287029,457259,170232,1,170232,457261,457259,1,1
6982,287071,457344,170276,1,170276,457346,457344,1,1
6983,287112,457396,170287,1,170287,457398,457396,1,1
6984,287153,457437,170286,1,170286,457438,457437,1,1
6985,287194,457539,170347,1,170347,457541,457539,1,1
6986,287235,457604,170371,1,170371,457605,457604,1,1
6987,287276,457677,170403,11,170393,457669,457667,1,1
6988,287317,457776,170461,1,170461,457778,457776,1,1
6989,287358,457878,170522,1,170522,457879,457878,1,1
6990,287400,457937,170540,1,170540,457939,457937,1,1
6991,287441,458002,170563,1,170563,458003,458002,1,1
6992,287482,458129,170649,1,170649,458130,458129,1,1
6993,287523,458164,170643,1,170643,458166,458164,1,1
6994,287564,458217,170656,1,170656,458219,458217,1,1
6995,287605,458246,170643,1,170643,458248,458246,1,1
6996,287646,458339,170695,1,170695,458340,458339,1,1
6997,287687,458399,170714,1,170714,458401,458399,1,1
6998,287728,458464,170738,1,170738,458466,458464,1,1
6999,287770,458513,170746,1,170746,458515,458513,1,1
7000,287811,458596,170788,1,170788,458598,458596,1,1
7001,287852,458673,170824,1,170824,458675,458673,1,1
7002,287893,458762,170871,1,170871,458763,458762,1,1
7003,287934,458783,170851,1,170851,458785,458783,1,1
7004,287975,458882,170909,1,170909,458884,458882,1,1
7005,288016,458958,170944,1,170944,458959,458958,1,1
7006,288057,459000,170945,1,170945,459002,459000,1,1
7007,288099,459037,170941,1,170941,459039,459037,1,1
7008,288140,459099,170961,14,170948,459088,459086,1,1
7009,288181,459151,170973,1,170973,459153,459151,1,1
7010,288222,459186,170966,1,170966,459188,459186,1,1
7011,288263,459271,171010,1,171010,459272,459271,1,1
7012,288304,459308,171006,1,171006,459310,459308,1,1
7013,288345,459403,171060,1,171060,459405,459403,1,1
7014,288386,459434,171050,1,171050,459435,459434,1,1
7015,288427,459528,171103,1,171103,459529,459528,1,1
7016,288469,459586,171120,1,171120,459588,459586,1,1
7017,288510,459645,171138,1,171138,459647,459645,1,1
7018,288551,459710,171161,1,171161,459711,459710,1,1
7019,288592,459799,171209,1,171209,459801,459799,1,1
7020,288633,459836,171205,1,171205,459838,459836,1,1
7021,288674,459879,171207,1,171207,459881,459879,1,1
7022,288715,459976,171262,1,171262,459977,459976,1,1
7023,288756,460021,171267,1,171267,460023,460021,1,1
7024,288798,460051,171256,1,171256,460053,460051,1,1
7025,288839,460152,171315,1,171315,460153,460152,1,1
7026,288880,460233,171355,1,171355,460234,460233,1,1
7027,288921,460313,171395,1,171395,460315,460313,1,1
7028,288962,460372,171412,1,171412,460373,460372,1,1
7029,289003,460422,171421,1,171421,460424,460422,1,1
7030,289044,460448,171406,1,171406,460450,460448,1,1
7031,289085,460493,171409,1,171409,460494,460493,1,1
7032,289126,460588,171464,1,171464,460590,460588,1,1
7033,289168,460638,171473,1,171473,460640,460638,1,1
7034,289209,460718,171512,1,171512,460720,460718,1,1
7035,289250,460794,171546,1,171546,460796,460794,1,1
7036,289291,460821,171532,1,171532,460822,460821,1,1
7037,289332,460889,171559,1,171559,460890,460889,1,1
7038,289373,460944,171573,1,171573,460946,460944,1,1
7039,289414,460990,171578,1,171578,460992,460990,1,1
7040,289455,461087,171634,1,171634,461089,461087,1,1
7041,289497,461124,171630,1,171630,461126,461124,1,1
7042,289538,461171,171635,1,171635,461172,461171,1,1
7043,289579,461216,171640,1,171640,461218,461216,1,1
7044,289620,461236,171618,1,171618,461238,461236,1,1
7045,289661,461351,171692,1,171692,461353,461351,1,1
7046,289702,461430,171730,1,171730,461432,461430,1,1
7047,289743,461506,171765,1,171765,461508,461506,1,1
7048,289784,461587,171805,1,171805,461589,461587,1,1
7049,289825,461649,171825,1,171825,461650,461649,1,1
7050,289867,461726,171861,1,171861,461727,461726,1,1
7051,289908,461792,171886,1,171886,461793,461792,1,1
7052,289949,461863,171916,1,171916,461865,461863,1,1
7053,289990,461909,171921,1,171921,461911,461909,1,1
7054,290031,461991,171962,1,171962,461992,461991,1,1
7055,290072,462074,172004,1,172004,462076,462074,1,1
7056,290113,462130,172019,1,172019,462132,462130,1,1
7057,290154,462235,172083,1,172083,462237,462235,1,1
7058,290196,462283,172090,1,172090,462285,462283,1,1
7059,290237,462343,172109,1,172109,462345,462343,1,1
7060,290278,462441,172166,1,172166,462443,462441,1,1
7061,290319,462502,172185,1,172185,462504,462502,1,1
7062,290360,462581,172223,1,172223,462583,462581,1,1
7063,290401,462676,172277,1,172277,462678,462676,1,1
7064,290442,462760,172320,1,172320,462762,462760,1,1
7065,290483,462826,172344,1,172344,462827,462826,1,1
7066,290524,462870,172348,1,172348,462872,462870,1,1
7067,290566,462969,172406,1,172406,462971,462969,1,1
7068,290607,463034,172430,1,172430,463036,463034,1,1
7069,290648,463113,172468,1,172468,463115,463113,1,1
7070,290689,463183,172497,1,172497,463185,463183,1,1
7071,290730,463251,172524,1,172524,463253,463251,1,1
7072,290771,463328,172559,1,172559,463329,463328,1,1
7073,290812,463327,172517,1,172517,463329,463327,1,1
7074,290853,463421,172569,1,172569,463422,463421,1,1
7075,290895,463485,172593,1,172593,463487,463485,1,1
7076,290936,463557,172623,1,172623,463558,463557,1,1
7077,290977,463603,172628,1,172628,463605,463603,1,1
7078,291018,463649,172634,1,172634,463651,463649,1,1
7079,291059,463731,172675,1,172675,463733,463731,1,1
7080,291100,463785,172687,1,172687,463787,463785,1,1
7081,291141,463799,172660,1,172660,463800,463799,1,1
7082,291182,463880,172700,1,172700,463881,463880,1,1
7083,291223,463945,172724,1,172724,463947,463945,1,1
7084,291265,464004,172741,1,172741,464005,464004,1,1
7085,291306,464029,172725,1,172725,464030,464029,1,1
7086,291347,464094,172749,1,172749,464096,464094,1,1
7087,291388,464173,172787,1,172787,464175,464173,1,1
7088,291429,464246,172819,1,172819,464247,464246,1,1
7089,291470,464327,172859,1,172859,464329,464327,1,1
7090,291511,464358,172849,1,172849,464360,464358,1,1
7091,291552,464425,172875,1,172875,464427,464425,1,1
7092,291594,464512,172921,1,172921,464514,464512,1,1
7093,291635,464573,172940,1,172940,464574,464573,1,1
7094,291676,464651,172978,1,172978,464653,464651,1,1
7095,291717,464688,172973,1,172973,464689,464688,1,1
7096,291758,464762,173006,1,173006,464763,464762,1,1
7097,291799,464837,173040,1,173040,464839,464837,1,1
7098,291840,464928,173089,1,173089,464929,464928,1,1
7099,291881,464954,173075,1,173075,464956,464954,1,1
7100,291923,465044,173124,1,173124,465046,465044,1,1
7101,291964,465107,173145,1,173145,465108,465107,1,1
7102,292005,465151,173149,1,173149,465153,465151,1,1
7103,292046,465253,173210,1,173210,465255,465253,1,1
7104,292087,465349,173264,1,173264,465351,465349,1,1
7105,292128,465409,173283,1,173283,465410,465409,1,1
7106,292169,465456,173289,1,173289,465457,465456,1,1
7107,292210,465537,173329,1,173329,465539,465537,1,1
7108,292251,465599,173350,1,173350,465601,465599,1,1
7109,292293,465664,173374,1,173374,465666,465664,1,1
7110,292334,465741,173409,1,173409,465743,465741,1,1
7111,292375,465724,173352,1,173352,465726,465724,1,1
7112,292416,465841,173427,1,173427,465843,465841,1,1
7113,292457,465909,173454,1,173454,465911,465909,1,1
7114,292498,465985,173489,1,173489,465987,465985,1,1
7115,292539,466018,173481,1,173481,466020,466018,1,1
7116,292580,466096,173518,1,173518,466097,466096,1,1
7117,292622,466212,173593,1,173593,466214,466212,1,1
7118,292663,466284,173623,1,173623,466285,466284,1,1
7119,292704,466276,173575,1,173575,466278,466276,1,1
7120,292745,466403,173660,1,173660,466404,466403,1,1
7121,292786,466433,173649,1,173649,466434,466433,1,1
7122,292827,466484,173659,1,173659,466485,466484,1,1
7123,292868,466504,173638,1,173638,466506,466504,1,1
7124,292909,466605,173698,1,173698,466607,466605,1,1
7125,292950,466719,173770,1,173770,466720,466719,1,1
7126,292992,466763,173773,1,173773,466764,466763,1,1
7127,293033,466841,173810,1,173810,466843,466841,1,1
7128,293074,466894,173822,1,173822,466896,466894,1,1
7129,293115,466963,173851,1,173851,466965,466963,1,1
7130,293156,467038,173884,1,173884,467039,467038,1,1
7131,293197,467107,173912,1,173912,467109,467107,1,1
7132,293238,467146,173910,1,173910,467148,467146,1,1
7133,293279,467204,173927,1,173927,467206,467204,1,1
7134,293321,467208,173890,1,173890,467210,467208,1,1
7135,293362,467325,173965,1,173965,467326,467325,1,1
7136,293403,467398,173997,1,173997,467399,467398,1,1
7137,293444,467491,174050,1,174050,467493,467491,1,1
7138,293485,467563,174080,1,174080,467565,467563,1,1
7139,293526,467582,174058,1,174058,467584,467582,1,1
7140,293567,467683,174118,1,174118,467684,467683,1,1
7141,293608,467701,174094,1,174094,467702,467701,1,1
7142,293649,467784,174136,7,174130,467779,467777,1,1
7143,293691,467837,174148,1,174148,467838,467837,1,1
7144,293732,467932,174203,1,174203,467934,467932,1,1
7145,293773,468004,174234,1,174234,468006,468004,1,1
7146,293814,468054,174243,1,174243,468056,468054,1,1
7147,293855,468139,174286,1,174286,468141,468139,1,1
7148,293896,468212,174318,1,174318,468214,468212,1,1
7149,293937,468305,174370,1,174370,468307,468305,1,1
7150,293978,468336,174360,1,174360,468338,468336,1,1
7151,294020,468435,174417,1,174417,468436,468435,1,1
7152,294061,468487,174429,1,174429,468489,468487,1,1
7153,294102,468554,174454,1,174454,468555,468554,1,1
7154,294143,468642,174502,1,174502,468644,468642,1,1
7155,294184,468699,174517,1,174517,468700,468699,1,1
7156,294225,468762,174539,1,174539,468764,468762,1,1
7157,294266,468871,174607,1,174607,468873,468871,1,1
7158,294307,468954,174649,1,174649,468956,468954,1,1
7159,294348,469039,174693,1,174693,469041,469039,1,1
7160,294390,469128,174741,1,174741,469130,469128,1,1
7161,294431,469229,174800,1,174800,469231,469229,1,1
7162,294472,469292,174822,1,174822,469294,469292,1,1
7163,294513,469369,174858,1,174858,469371,469369,1,1
7164,294554,469391,174839,1,174839,469393,469391,1,1
7165,294595,469425,174832,1,174832,469427,469425,1,1
7166,294636,469483,174849,1,174849,469485,469483,1,1
7167,294677,469576,174901,1,174901,469578,469576,1,1
7168,294719,469633,174916,1,174916,469634,469633,1,1
7169,294760,469705,174948,1,174948,469707,469705,1,1
7170,294801,469756,174958,1,174958,469758,469756,1,1
7171,294842,469840,175000,1,175000,469841,469840,1,1
7172,294883,469916,175035,1,175035,469917,469916,1,1
7173,294924,469966,175044,1,175044,469967,469966,1,1
7174,294965,470027,175064,1,175064,470029,470027,1,1
7175,295006,470110,175106,1,175106,470112,470110,1,1
7176,295047,470168,175123,1,175123,470170,470168,1,1
7177,295089,470236,175149,1,175149,470237,470236,1,1
7178,295130,470298,175170,1,175170,470299,470298,1,1
7179,295171,470396,175227,1,175227,470397,470396,1,1
7180,295212,470431,175221,1,175221,470432,470431,1,1
7181,295253,470490,175239,1,175239,470491,470490,1,1
7182,295294,470548,175256,1,175256,470549,470548,1,1
7183,295335,470577,175244,1,175244,470578,470577,1,1
7184,295376,470654,175280,1,175280,470656,470654,1,1
7185,295418,470709,175293,1,175293,470710,470709,1,1
7186,295459,470741,175284,12,175273,470731,470729,1,1
7187,295500,470840,175343,1,175343,470842,470840,1,1
7188,295541,470917,175379,1,175379,470919,470917,1,1
7189,295582,470969,175389,1,175389,470971,470969,1,1
7190,295623,471059,175438,1,175438,471060,471059,1,1
7191,295664,471129,175467,1,175467,471131,471129,1,1
7192,295705,471164,175461,1,175461,471166,471164,1,1
7193,295746,471231,175487,1,175487,471233,471231,1,1
7194,295788,471272,175486,1,175486,471273,471272,1,1
7195,295829,471334,175507,1,175507,471336,471334,1,1
7196,295870,471417,175550,1,175550,471419,471417,1,1
7197,295911,471445,175536,1,175536,471446,471445,1,1
7198,295952,471487,175537,1,175537,471488,471487,1,1
7199,295993,471552,175561,1,175561,471554,471552,1,1
7200,296034,471635,175603,1,175603,471637,471635,1,1
7201,296075,471707,175634,1,175634,471709,471707,1,1
7202,296117,471763,175649,1,175649,471765,471763,1,1
7203,296158,471789,175633,1,175633,471790,471789,1,1
7204,296199,471833,175636,1,175636,471835,471833,1,1
7205,296240,471912,175674,1,175674,471914,471912,1,1
7206,296281,471981,175702,1,175702,471983,471981,1,1
7207,296322,472061,175741,1,175741,472062,472061,1,1
7208,296363,472097,175736,1,175736,472098,472097,1,1
7209,296404,472181,175779,1,175779,472182,472181,1,1
7210,296445,472240,175797,1,175797,472242,472240,1,1
7211,296487,472279,175795,1,175795,472281,472279,1,1
7212,296528,472364,175839,1,175839,472366,472364,1,1
7213,296569,472418,175852,1,175852,472420,472418,1,1
7214,296610,472489,175881,1,175881,472491,472489,1,1
7215,296651,472556,175908,1,175908,472558,472556,1,1
7216,296692,472623,175933,1,175933,472625,472623,1,1
7217,296733,472731,176000,1,176000,472732,472731,1,1
7218,296774,472774,176002,1,176002,472776,472774,1,1
7219,296816,472894,176080,1,176080,472895,472894,1,1
7220,296857,472949,176094,1,176094,472950,472949,1,1
7221,296898,473008,176113,1,176113,473010,473008,1,1
7222,296939,473081,176144,1,176144,473083,473081,1,1
7223,296980,473160,176182,1,176182,473162,473160,1,1
7224,297021,473220,176201,1,176201,473222,473220,1,1
7225,297062,473317,176257,1,176257,473318,473317,1,1
7226,297103,473371,176270,1,176270,473373,473371,1,1
7227,297144,473468,176326,1,176326,473470,473468,1,1
7228,297186,473516,176333,1,176333,473518,473516,1,1
7229,297227,473574,176350,1,176350,473576,473574,1,1
7230,297268,473656,176390,1,176390,473657,473656,1,1
7231,297309,473744,176437,1,176437,473746,473744,1,1
7232,297350,473835,176487,1,176487,473837,473835,1,1
7233,297391,473888,176499,1,176499,473890,473888,1,1
7234,297432,473940,176510,1,176510,473942,473940,1,1
7235,297473,473991,176519,1,176519,473992,473991,1,1
7236,297515,474065,176553,1,176553,474067,474065,1,1
7237,297556,474133,176580,1,176580,474135,474133,1,1
7238,297597,474200,176605,1,176605,474201,474200,1,1
7239,297638,474283,176647,1,176647,474284,474283,1,1
7240,297679,474343,176666,1,176666,474344,474343,1,1
7241,297720,474417,176699,1,176699,474419,474417,1,1
7242,297761,474474,176715,1,176715,474476,474474,1,1
7243,297802,474517,176717,1,176717,474519,474517,1,1
7244,297843,474585,176744,1,176744,474587,474585,1,1
7245,297885,474639,176757,1,176757,474641,474639,1,1
7246,297926,474645,176722,1,176722,474647,474645,1,1
7247,297967,474760,176796,1,176796,474762,474760,1,1
7248,298008,474848,176843,1,176843,474850,474848,1,1
7249,298049,474891,176844,1,176844,474893,474891,1,1
7250,298090,474914,176826,1,176826,474915,474914,1,1
7251,298131,474978,176849,1,176849,474980,474978,1,1
7252,298172,475065,176895,1,176895,475067,475065,1,1
7253,298214,475122,176911,1,176911,475124,475122,1,1
7254,298255,475193,176941,1,176941,475195,475193,1,1
7255,298296,475239,176946,1,176946,475241,475239,1,1
7256,298337,475347,177012,1,177012,475349,475347,1,1
7257,298378,475417,177041,1,177041,475418,475417,1,1
7258,298419,475492,177075,1,177075,475494,475492,1,1
7259,298460,475559,177101,1,177101,475561,475559,1,1
7260,298501,475618,177119,1,177119,475620,475618,1,1
7261,298542,475688,177147,1,177147,475689,475688,1,1
7262,298584,475744,177163,1,177163,475746,475744,1,1
7263,298625,475772,177150,1,177150,475774,475772,1,1
7264,298666,475861,177198,1,177198,475863,475861,1,1
7265,298707,475945,177240,1,177240,475947,475945,1,1
7266,298748,476018,177272,1,177272,476020,476018,1,1
7267,298789,476079,177292,1,177292,476081,476079,1,1
7268,298830,476101,177273,1,177273,476103,476101,1,1
7269,298871,476196,177327,1,177327,476198,476196,1,1
7270,298913,476243,177332,1,177332,476245,476243,1,1
7271,298954,476315,177364,1,177364,476317,476315,1,1
7272,298995,476406,177414,11,177404,476398,476396,1,1
7273,299036,476436,177402,1,177402,476438,476436,1,1
7274,299077,476477,177402,1,177402,476479,476477,1,1
7275,299118,476589,177473,1,177473,476590,476589,1,1
7276,299159,476636,177479,1,177479,476637,476636,1,1
7277,299200,476712,177514,1,177514,476714,476712,1,1
7278,299242,476786,177547,1,177547,476788,476786,1,1
7279,299283,476847,177566,1,177566,476849,476847,1,1
7280,299324,476952,177631,1,177631,476954,476952,1,1
7281,299365,477018,177656,1,177656,477020,477018,1,1
7282,299406,477084,177680,1,177680,477086,477084,1,1
7283,299447,477164,177719,1,177719,477165,477164,1,1
7284,299488,477203,177717,1,177717,477205,477203,1,1
7285,299529,477293,177766,1,177766,477295,477293,1,1
7286,299570,477331,177762,1,177762,477332,477331,1,1
7287,299612,477426,177816,1,177816,477427,477426,1,1
7288,299653,477480,177830,1,177830,477482,477480,1,1
7289,299694,477545,177853,1,177853,477546,477545,1,1
7290,299735,477625,177893,1,177893,477627,477625,1,1
7291,299776,477658,177885,1,177885,477660,477658,1,1
7292,299817,477694,177879,1,177879,477696,477694,1,1
7293,299858,477763,177907,1,177907,477765,477763,1,1
7294,299899,477793,177895,1,177895,477794,477793,1,1
7295,299941,477859,177921,1,177921,477861,477859,1,1
7296,299982,477964,177985,1,177985,477966,477964,1,1
7297,300023,478062,178041,1,178041,478064,478062,1,1
7298,300064,478124,178062,1,178062,478125,478124,1,1
7299,300105,478206,178103,1,178103,478207,478206,1,1
7300,300146,478291,178148,1,178148,478293,478291,1,1
7301,300187,478334,178149,1,178149,478336,478334,1,1
7302,300228,478408,178182,1,178182,478410,478408,1,1
7303,300269,478495,178228,1,178228,478497,478495,1,1
7304,300311,478591,178282,1,178282,478592,478591,1,1
7305,300352,478658,178308,1,178308,478660,478658,1,1
7306,300393,478738,178347,1,178347,478740,478738,1,1
7307,300434,478839,178407,1,178407,478840,478839,1,1
7308,300475,478877,178404,1,178404,478879,478877,1,1
7309,300516,478919,178405,1,178405,478921,478919,1,1
7310,300557,479011,178456,1,178456,479013,479011,1,1
7311,300598,479042,178445,1,178445,479043,479042,1,1
7312,300640,479149,178511,1,178511,479150,479149,1,1
7313,300681,479179,178501,1,178501,479181,479179,1,1
7314,300722,479243,178524,1,178524,479245,479243,1,1
7315,300763,479304,178543,1,178543,479305,479304,1,1
7316,300804,479392,178590,1,178590,479393,479392,1,1
7317,300845,479405,178562,1,178562,479407,479405,1,1
7318,300886,479525,178641,11,178631,479517,479515,1,1
7319,300927,479593,178668,1,178668,479594,479593,1,1
7320,300968,479650,178684,1,178684,479652,479650,1,1
7321,301010,479720,178713,1,178713,479722,479720,1,1
7322,301051,479812,178763,1,178763,479813,479812,1,1
7323,301092,479901,178811,1,178811,479902,479901,1,1
7324,301133,479939,178809,1,178809,479941,479939,1,1
7325,301174,480030,178858,1,178858,480031,480030,1,1
7326,301215,480090,178877,1,178877,480092,480090,1,1
7327,301256,480189,178935,1,178935,480191,480189,1,1
7328,301297,480245,178950,1,178950,480246,480245,1,1
7329,301339,480307,178970,1,178970,480308,480307,1,1
7330,301380,480326,178948,1,178948,480327,480326,1,1
7331,301421,480434,179016,1,179016,480436,480434,1,1
7332,301462,480461,179001,1,179001,480462,480461,1,1
7333,301503,480566,179065,1,179065,480568,480566,1,1
7334,301544,480636,179094,1,179094,480638,480636,1,1
7335,301585,480691,179108,1,179108,480692,480691,1,1
7336,301626,480769,179145,1,179145,480771,480769,1,1
7337,301667,480831,179166,1,179166,480833,480831,1,1
7338,301709,480931,179225,1,179225,480933,480931,1,1
7339,301750,480963,179216,1,179216,480965,480963,1,1
7340,301791,481052,179263,1,179263,481054,481052,1,1
7341,301832,481110,179280,1,179280,481112,481110,1,1
7342,301873,481184,179313,1,179313,481186,481184,1,1
7343,301914,481251,179339,1,179339,481253,481251,1,1
7344,301955,481312,179358,1,179358,481313,481312,1,1
7345,301996,481354,179360,1,179360,481356,481354,1,1
7346,302038,481423,179388,1,179388,481425,481423,1,1
7347,302079,481487,179410,1,179410,481488,481487,1,1
7348,302120,481565,179447,1,179447,481566,481565,1,1
7349,302161,481672,179514,1,179514,481674,481672,1,1
7350,302202,481726,179526,1,179526,481728,481726,1,1
7351,302243,481785,179545,1,179545,481787,481785,1,1
7352,302284,481819,179537,1,179537,481821,481819,1,1
7353,302325,481837,179514,1,179514,481838,481837,1,1
7354,302366,481901,179537,1,179537,481903,481901,1,1
7355,302408,481937,179531,1,179531,481938,481937,1,1
7356,302449,482014,179568,1,179568,482016,482014,1,1
7357,302490,482076,179588,1,179588,482077,482076,1,1
7358,302531,482136,179607,1,179607,482137,482136,1,1
7359,302572,482178,179608,1,179608,482179,482178,1,1
7360,302613,482219,179608,1,179608,482221,482219,1,1
7361,302654,482281,179629,1,179629,482283,482281,1,1
7362,302695,482310,179616,1,179616,482311,482310,1,1
7363,302737,482420,179685,1,179685,482421,482420,1,1
7364,302778,482516,179741,1,179741,482518,482516,1,1
7365,302819,482560,179743,1,179743,482562,482560,1,1
7366,302860,482603,179745,1,179745,482605,482603,1,1
7367,302901,482659,179760,1,179760,482661,482659,1,1
7368,302942,482743,179803,1,179803,482744,482743,1,1
7369,302983,482828,179847,1,179847,482829,482828,1,1
7370,303024,482886,179863,1,179863,482887,482886,1,1
7371,303065,482961,179898,1,179898,482963,482961,1,1
7372,303107,483000,179896,1,179896,483002,483000,1,1
7373,303148,483066,179920,1,179920,483067,483066,1,1
7374,303189,483145,179958,1,179958,483146,483145,1,1
7375,303230,483238,180010,1,180010,483240,483238,1,1
7376,303271,483307,180038,1,180038,483309,483307,1,1
7377,303312,483370,180060,1,180060,483372,483370,1,1
7378,303353,483412,180061,1,180061,483414,483412,1,1
7379,303394,483469,180077,1,180077,483471,483469,1,1
7380,303436,483545,180112,1,180112,483547,483545,1,1
7381,303477,483596,180122,1,180122,483598,483596,1,1
7382,303518,483672,180157,1,180157,483674,483672,1,1
7383,303559,483740,180183,1,180183,483742,483740,1,1
7384,303600,483824,180226,1,180226,483826,483824,1,1
7385,303641,483879,180240,1,180240,483881,483879,1,1
7386,303682,483929,180249,1,180249,483931,483929,1,1
7387,303723,483948,180227,1,180227,483950,483948,1,1
7388,303764,484024,180261,1,180261,484025,484024,1,1
7389,303806,484054,180250,1,180250,484056,484054,1,1
7390,303847,484105,180260,1,180260,484106,484105,1,1
7391,303888,484188,180302,1,180302,484190,484188,1,1
7392,303929,484262,180335,1,180335,484263,484262,1,1
7393,303970,484321,180353,1,180353,484322,484321,1,1
7394,304011,484365,180356,1,180356,484367,484365,1,1
7395,304052,484468,180418,1,180418,484469,484468,1,1
7396,304093,484546,180454,1,180454,484547,484546,1,1
7397,304135,484603,180471,1,180471,484605,484603,1,1
7398,304176,484663,180489,1,180489,484664,484663,1,1
7399,304217,484691,180477,1,180477,484693,484691,1,1
7400,304258,484766,180511,1,180511,484768,484766,1,1
7401,304299,484815,180518,1,180518,484817,484815,1,1
7402,304340,484871,180533,1,180533,484873,484871,1,1
7403,304381,484997,180618,1,180618,484999,484997,1,1
7404,304422,484979,180559,1,180559,484981,484979,1,1
7405,304463,485112,180651,1,180651,485114,485112,1,1
7406,304505,485166,180663,1,180663,485167,485166,1,1
7407,304546,485218,180674,1,180674,485220,485218,1,1
7408,304587,485280,180696,1,180696,485282,485280,1,1
7409,304628,485354,180728,1,180728,485356,485354,1,1
7410,304669,485423,180756,1,180756,485424,485423,1,1
7411,304710,485508,180800,1,180800,485510,485508,1,1
7412,304751,485544,180794,1,180794,485545,485544,1,1
7413,304792,485591,180801,1,180801,485593,485591,1,1
7414,304834,485640,180809,1,180809,485642,485640,1,1
7415,304875,485717,180844,1,180844,485719,485717,1,1
7416,304916,485732,180818,1,180818,485733,485732,1,1
7417,304957,485832,180877,1,180877,485833,485832,1,1
7418,304998,485898,180902,1,180902,485899,485898,1,1
7419,305039,485977,180940,1,180940,485979,485977,1,1
7420,305080,486061,180983,1,180983,486063,486061,1,1
7421,305121,486092,180972,1,180972,486093,486092,1,1
7422,305162,486172,181012,1,181012,486174,486172,1,1
7423,305204,486233,181031,1,181031,486235,486233,1,1
7424,305245,486280,181038,1,181038,486282,486280,1,1
7425,305286,486392,181108,1,181108,486393,486392,1,1
7426,305327,486451,181126,1,181126,486452,486451,1,1
7427,305368,486507,181141,1,181141,486509,486507,1,1
7428,305409,486600,181193,1,181193,486602,486600,1,1
7429,305450,486639,181191,1,181191,486641,486639,1,1
7430,305491,486668,181179,1,181179,486669,486668,1,1
7431,305533,486816,181286,1,181286,486818,486816,1,1
7432,305574,486901,181330,1,181330,486903,486901,1,1
7433,305615,486947,181334,1,181334,486948,486947,1,1
7434,305656,486997,181343,1,181343,486999,486997,1,1
7435,305697,487096,181401,1,181401,487097,487096,1,1
7436,305738,487154,181418,1,181418,487156,487154,1,1
7437,305779,487225,181448,1,181448,487227,487225,1,1
7438,305820,487260,181441,1,181441,487261,487260,1,1
7439,305862,487371,181512,1,181512,487373,487371,1,1
7440,305903,487422,181521,1,181521,487423,487422,1,1
7441,305944,487535,181593,1,181593,487537,487535,1,1
7442,305985,487578,181596,1,181596,487580,487578,1,1
7443,306026,487641,181617,1,181617,487643,487641,1,1
7444,306067,487677,181612,1,181612,487679,487677,1,1
7445,306108,487733,181627,1,181627,487734,487733,1,1
7446,306149,487803,181656,1,181656,487805,487803,1,1
7447,306190,487840,181651,1,181651,487841,487840,1,1
7448,306232,487941,181712,1,181712,487943,487941,1,1
7449,306273,488001,181730,1,181730,488002,488001,1,1
7450,306314,488054,181743,1,181743,488056,488054,1,1
7451,306355,488089,181736,1,181736,488091,488089,1,1
7452,306396,488160,181766,1,181766,488162,488160,1,1
7453,306437,488252,181817,1,181817,488253,488252,1,1
7454,306478,488340,181864,1,181864,488342,488340,1,1
7455,306519,488393,181876,1,181876,488395,488393,1,1
7456,306561,488451,181893,1,181893,488453,488451,1,1
7457,306602,488526,181927,1,181927,488528,488526,1,1
7458,306643,488595,181954,1,181954,488596,488595,1,1
7459,306684,488705,182024,1,182024,488707,488705,1,1
7460,306725,488762,182040,1,182040,488764,488762,1,1
7461,306766,488792,182029,1,182029,488794,488792,1,1
7462,306807,488848,182043,1,182043,488850,488848,1,1
7463,306848,488877,182030,1,182030,488878,488877,1,1
7464,306889,488953,182066,1,182066,488955,488953,1,1
7465,306931,489017,182089,1,182089,489019,489017,1,1
7466,306972,489110,182141,1,182141,489112,489110,1,1
7467,307013,489200,182189,1,182189,489202,489200,1,1
7468,307054,489304,182252,1,182252,489305,489304,1,1
7469,307095,489379,182286,1,182286,489380,489379,1,1
7470,307136,489434,182300,1,182300,489435,489434,1,1
7471,307177,489498,182323,1,182323,489500,489498,1,1
7472,307218,489572,182356,1,182356,489574,489572,1,1
7473,307260,489624,182366,1,182366,489625,489624,1,1
7474,307301,489717,182418,1,182418,489718,489717,1,1
7475,307342,489769,182430,1,182430,489771,489769,1,1
7476,307383,489824,182443,1,182443,489826,489824,1,1
7477,307424,489895,182474,1,182474,489897,489895,1,1
7478,307465,489961,182498,1,182498,489963,489961,1,1
7479,307506,490005,182501,1,182501,490007,490005,1,1
7480,307547,490056,182511,1,182511,490058,490056,1,1
7481,307588,490113,182526,1,182526,490114,490113,1,1
7482,307630,490169,182542,1,182542,490171,490169,1,1
7483,307671,490245,182577,1,182577,490247,490245,1,1
7484,307712,490281,182571,1,182571,490282,490281,1,1
7485,307753,490349,182598,1,182598,490351,490349,1,1
7486,307794,490406,182614,1,182614,490407,490406,1,1
7487,307835,490498,182665,1,182665,490500,490498,1,1
7488,307876,490554,182680,1,182680,490555,490554,1,1
7489,307917,490591,182676,1,182676,490593,490591,1,1
7490,307959,490650,182694,1,182694,490652,490650,1,1
7491,308000,490705,182707,1,182707,490707,490705,1,1
7492,308041,490794,182756,1,182756,490796,490794,1,1
7493,308082,490831,182751,1,182751,490833,490831,1,1
7494,308123,490900,182779,1,182779,490902,490900,1,1
7495,308164,491010,182849,1,182849,491012,491010,1,1
7496,308205,491088,182885,1,182885,491089,491088,1,1
7497,308246,491139,182894,1,182894,491140,491139,1,1
7498,308287,491244,182959,1,182959,491246,491244,1,1
7499,308329,491305,182979,1,182979,491307,491305,1,1
7500,308370,491346,182979,1,182979,491348,491346,1,1
7501,308411,491396,182987,1,182987,491398,491396,1,1
7502,308452,491465,183015,1,183015,491467,491465,1,1
7503,308493,491570,183079,1,183079,491571,491570,1,1
7504,308534,491593,183061,1,183061,491594,491593,1,1
7505,308575,491680,183107,1,183107,491682,491680,1,1
7506,308616,491728,183113,1,183113,491729,491728,1,1
7507,308658,491756,183100,1,183100,491757,491756,1,1
7508,308699,491809,183113,1,183113,491811,491809,1,1
7509,308740,491841,183103,1,183103,491842,491841,1,1
7510,308781,491889,183111,1,183111,491891,491889,1,1
7511,308822,491961,183141,1,183141,491963,491961,1,1
7512,308863,492056,183195,1,183195,492057,492056,1,1
7513,308904,492099,183197,1,183197,492101,492099,1,1
7514,308945,492182,183239,1,183239,492184,492182,1,1
7515,308986,492255,183271,1,183271,492257,492255,1,1
7516,309028,492331,183306,1,183306,492333,492331,1,1
7517,309069,492359,183293,1,183293,492361,492359,1,1
7518,309110,492429,183321,1,183321,492431,492429,1,1
7519,309151,492531,183382,1,183382,492532,492531,1,1
7520,309192,492573,183384,1,183384,492575,492573,1,1
7521,309233,492646,183415,1,183415,492648,492646,1,1
7522,309274,492694,183422,1,183422,492696,492694,1,1
7523,309315,492761,183447,1,183447,492762,492761,1,1
7524,309357,492854,183500,1,183500,492856,492854,1,1
7525,309398,492923,183528,1,183528,492925,492923,1,1
7526,309439,492970,183533,1,183533,492971,492970,1,1
7527,309480,493026,183549,1,183549,493028,493026,1,1
7528,309521,493086,183567,1,183567,493087,493086,1,1
7529,309562,493189,183629,1,183629,493191,493189,1,1
7530,309603,493230,183629,1,183629,493231,493230,1,1
7531,309644,493296,183654,1,183654,493297,493296,1,1
7532,309685,493348,183664,1,183664,493349,493348,1,1
7533,309727,493429,183705,1,183705,493431,493429,1,1
7534,309768,493505,183740,1,183740,493507,493505,1,1
7535,309809,493586,183779,1,183779,493587,493586,1,1
7536,309850,493645,183798,1,183798,493647,493645,1,1
7537,309891,493662,183773,1,183773,493664,493662,1,1
7538,309932,493713,183783,1,183783,493714,493713,1,1
7539,309973,493785,183814,1,183814,493786,493785,1,1
7540,310014,493812,183800,1,183800,493814,493812,1,1
7541,310056,493888,183835,1,183835,493890,493888,1,1
7542,310097,493942,183848,1,183848,493944,493942,1,1
7543,310138,494053,183917,1,183917,494054,494053,1,1
7544,310179,494101,183924,1,183924,494102,494101,1,1
7545,310220,494147,183929,1,183929,494149,494147,1,1
7546,310261,494225,183966,1,183966,494227,494225,1,1
7547,310302,494306,184006,1,184006,494307,494306,1,1
7548,310343,494370,184029,1,184029,494372,494370,1,1
7549,310384,494453,184070,1,184070,494454,494453,1,1
7550,310426,494516,184093,1,184093,494518,494516,1,1
7551,310467,494579,184115,1,184115,494581,494579,1,1
7552,310508,494632,184126,1,184126,494634,494632,1,1
7553,310549,494701,184154,1,184154,494703,494701,1,1
7554,310590,494756,184168,1,184168,494757,494756,1,1
7555,310631,494820,184191,1,184191,494821,494820,1,1
7556,310672,494901,184231,1,184231,494903,494901,1,1
7557,310713,494952,184241,1,184241,494954,494952,1,1
7558,310755,495010,184257,1,184257,495011,495010,1,1
7559,310796,495070,184277,1,184277,495072,495070,1,1
7560,310837,495124,184289,1,184289,495125,495124,1,1
7561,310878,495196,184321,1,184321,495198,495196,1,1
7562,310919,495252,184335,12,184324,495242,495240,1,1
7563,310960,495358,184400,1,184400,495360,495358,1,1
7564,311001,495432,184433,1,184433,495434,495432,1,1
7565,311042,495470,184430,1,184430,495472,495470,1,1
7566,311083,495537,184456,1,184456,495539,495537,1,1
7567,311125,495610,184488,1,184488,495612,495610,1,1
7568,311166,495705,184541,1,184541,495706,495705,1,1
7569,311207,495739,184534,1,184534,495740,495739,1,1
7570,311248,495759,184513,1,184513,495761,495759,1,1
7571,311289,495797,184510,1,184510,495799,495797,1,1
7572,311330,495872,184544,1,184544,495874,495872,1,1
7573,311371,495918,184549,1,184549,495920,495918,1,1
7574,311412,495978,184568,1,184568,495980,495978,1,1
7575,311454,496049,184598,1,184598,496051,496049,1,1
7576,311495,496146,184653,1,184653,496147,496146,1,1
7577,311536,496225,184691,1,184691,496227,496225,1,1
7578,311577,496307,184732,10,184722,496299,496297,1,1
7579,311618,496378,184762,1,184762,496380,496378,1,1
7580,311659,496490,184833,1,184833,496492,496490,1,1
7581,311700,496558,184860,1,184860,496560,496558,1,1
7582,311741,496653,184914,1,184914,496655,496653,1,1
7583,311782,496736,184956,1,184956,496738,496736,1,1
7584,311824,496745,184924,1,184924,496747,496745,1,1
7585,311865,496844,184981,1,184981,496845,496844,1,1
7586,311906,496889,184985,1,184985,496891,496889,1,1
7587,311947,496969,185024,1,185024,496970,496969,1,1
7588,311988,497011,185025,1,185025,497013,497011,1,1
7589,312029,497060,185033,1,185033,497062,497060,1,1
7590,312070,497136,185068,1,185068,497137,497136,1,1
7591,312111,497166,185057,1,185057,497168,497166,1,1
7592,312153,497287,185136,1,185136,497288,497287,1,1
7593,312194,497341,185150,1,185150,497343,497341,1,1
7594,312235,497366,185133,1,185133,497367,497366,1,1
7595,312276,497443,185169,1,185169,497444,497443,1,1
7596,312317,497532,185218,1,185218,497534,497532,1,1
7597,312358,497609,185253,1,185253,497610,497609,1,1
7598,312399,497737,185340,14,185327,497726,497724,1,1
7599,312440,497773,185335,1,185335,497775,497773,1,1
7600,312481,497819,185339,1,185339,497820,497819,1,1
7601,312523,497930,185410,1,185410,497932,497930,1,1
7602,312564,497975,185414,1,185414,497977,497975,1,1
7603,312605,498050,185447,1,185447,498051,498050,1,1
7604,312646,498086,185442,1,185442,498088,498086,1,1
7605,312687,498159,185474,1,185474,498161,498159,1,1
7606,312728,498200,185474,1,185474,498202,498200,1,1
7607,312769,498265,185498,1,185498,498267,498265,1,1
7608,312810,498355,185547,1,185547,498357,498355,1,1
7609,312852,498444,185594,1,185594,498446,498444,1,1
7610,312893,498495,185605,1,185605,498497,498495,1,1
7611,312934,498570,185638,1,185638,498571,498570,1,1
7612,312975,498653,185680,1,185680,498655,498653,1,1
7613,313016,498716,185702,1,185702,498718,498716,1,1
7614,313057,498770,185716,1,185716,498772,498770,1,1
7615,313098,498897,185801,1,185801,498899,498897,1,1
7616,313139,498940,185803,1,185803,498942,498940,1,1
7617,313181,498977,185799,1,185799,498979,498977,1,1
7618,313222,499058,185839,1,185839,499060,499058,1,1
7619,313263,499104,185843,1,185843,499106,499104,1,1
7620,313304,499191,185890,1,185890,499193,499191,1,1
7621,313345,499241,185898,1,185898,499243,499241,1,1
7622,313386,499316,185933,1,185933,499318,499316,1,1
7623,313427,499371,185946,1,185946,499373,499371,1,1
7624,313468,499421,185954,1,185954,499422,499421,1,1
7625,313509,499496,185989,1,185989,499498,499496,1,1
7626,313551,499593,186045,1,186045,499595,499593,1,1
7627,313592,499606,186016,1,186016,499608,499606,1,1
7628,313633,499625,185995,1,185995,499627,499625,1,1
7629,313674,499723,186051,1,186051,499725,499723,1,1
7630,313715,499773,186060,1,186060,499774,499773,1,1
7631,313756,499889,186135,1,186135,499891,499889,1,1
7632,313797,499939,186144,1,186144,499940,499939,1,1
7633,313838,500036,186200,1,186200,500038,500036,1,1
7634,313880,500063,186186,1,186186,500065,500063,1,1
7635,313921,500136,186217,1,186217,500138,500136,1,1
7636,313962,500163,186203,1,186203,500164,500163,1,1
7637,314003,500209,186209,1,186209,500211,500209,1,1
7638,314044,500302,186260,1,186260,500303,500302,1,1
7639,314085,500332,186249,1,186249,500334,500332,1,1
7640,314126,500400,186276,1,186276,500402,500400,1,1
7641,314167,500453,186288,1,186288,500455,500453,1,1
7642,314208,500547,186341,1,186341,500549,500547,1,1
7643,314250,500616,186368,1,186368,500617,500616,1,1
7644,314291,500694,186406,1,186406,500696,500694,1,1
7645,314332,500739,186410,1,186410,500741,500739,1,1
7646,314373,500789,186418,1,186418,500791,500789,1,1
7647,314414,500843,186431,1,186431,500844,500843,1,1
7648,314455,500876,186423,1,186423,500878,500876,1,1
7649,314496,500963,186469,1,186469,500965,500963,1,1
7650,314537,500981,186445,1,186445,500982,500981,1,1
7651,314579,501022,186446,1,186446,501024,501022,1,1
7652,314620,501131,186513,1,186513,501132,501131,1,1
7653,314661,501158,186499,1,186499,501159,501158,1,1
7654,314702,501237,186537,1,186537,501239,501237,1,1
7655,314743,501298,186557,1,186557,501299,501298,1,1
7656,314784,501377,186595,1,186595,501379,501377,1,1
7657,314825,501500,186677,1,186677,501502,501500,1,1
7658,314866,501555,186691,1,186691,501557,501555,1,1
7659,314907,501601,186696,1,186696,501603,501601,1,1
7660,314949,501655,186709,1,186709,501657,501655,1,1
7661,314990,501691,186703,1,186703,501692,501691,1,1
7662,315031,501772,186744,1,186744,501774,501772,1,1
7663,315072,501804,186734,1,186734,501806,501804,1,1
7664,315113,501891,186780,1,186780,501892,501891,1,1
7665,315154,501961,186809,1,186809,501963,501961,1,1
7666,315195,502029,186836,1,186836,502031,502029,1,1
7667,315236,502101,186866,1,186866,502102,502101,1,1
7668,315278,502168,186893,1,186893,502170,502168,1,1
7669,315319,502209,186892,1,186892,502211,502209,1,1
7670,315360,502294,186937,1,186937,502296,502294,1,1
7671,315401,502358,186960,1,186960,502360,502358,1,1
7672,315442,502428,186988,1,186988,502430,502428,1,1
7673,315483,502493,187012,1,187012,502495,502493,1,1
7674,315524,502519,186997,1,186997,502521,502519,1,1
7675,315565,502598,187035,1,187035,502600,502598,1,1
7676,315606,502680,187076,1,187076,502682,502680,1,1
7677,315648,502766,187121,1,187121,502768,502766,1,1
7678,315689,502843,187156,1,187156,502844,502843,1,1
7679,315730,502863,187135,1,187135,502865,502863,1,1
7680,315771,502924,187156,1,187156,502926,502924,1,1
7681,315812,502948,187139,1,187139,502950,502948,1,1
7682,315853,503009,187158,1,187158,503011,503009,1,1
7683,315894,503115,187223,1,187223,503117,503115,1,1
7684,315935,503212,187279,1,187279,503214,503212,1,1
7685,315977,503250,187275,1,187275,503251,503250,1,1
7686,316018,503338,187322,1,187322,503339,503338,1,1
7687,316059,503386,187330,1,187330,503388,503386,1,1
7688,316100,503469,187372,1,187372,503471,503469,1,1
7689,316141,503592,187453,1,187453,503594,503592,1,1
7690,316182,503652,187473,1,187473,503654,503652,1,1
7691,316223,503701,187480,1,187480,503703,503701,1,1
7692,316264,503747,187484,1,187484,503748,503747,1,1
7693,316305,503804,187501,1,187501,503806,503804,1,1
7694,316347,503889,187545,1,187545,503891,503889,1,1
7695,316388,503962,187577,1,187577,503964,503962,1,1
7696,316429,504052,187625,1,187625,504053,504052,1,1
7697,316470,504108,187641,1,187641,504110,504108,1,1
7698,316511,504157,187648,1,187648,504159,504157,1,1
7699,316552,504208,187658,1,187658,504210,504208,1,1
7700,316593,504236,187645,1,187645,504237,504236,1,1
7701,316634,504302,187670,1,187670,504304,504302,1,1
7702,316676,504398,187724,1,187724,504399,504398,1,1
7703,316717,504462,187747,1,187747,504464,504462,1,1
7704,316758,504567,187812,1,187812,504569,504567,1,1
7705,316799,504618,187821,1,187821,504620,504618,1,1
7706,316840,504703,187865,1,187865,504704,504703,1,1
7707,316881,504770,187891,1,187891,504772,504770,1,1
7708,316922,504865,187945,1,187945,504867,504865,1,1
7709,316963,504885,187924,1,187924,504887,504885,1,1
7710,317004,504951,187948,1,187948,504952,504951,1,1
7711,317046,505063,188020,1,188020,505065,505063,1,1
7712,317087,505121,188037,1,188037,505123,505121,1,1
7713,317128,505205,188080,1,188080,505207,505205,1,1
7714,317169,505266,188099,1,188099,505268,505266,1,1
7715,317210,505302,188094,1,188094,505304,505302,1,1
7716,317251,505385,188136,1,188136,505386,505385,1,1
7717,317292,505472,188182,1,188182,505473,505472,1,1
7718,317333,505526,188195,1,188195,505528,505526,1,1
7719,317375,505586,188214,1,188214,505588,505586,1,1
7720,317416,505652,188238,1,188238,505654,505652,1,1
7721,317457,505740,188286,1,188286,505742,505740,1,1
7722,317498,505793,188298,1,188298,505795,505793,1,1
7723,317539,505849,188312,1,188312,505851,505849,1,1
7724,317580,505914,188337,1,188337,505916,505914,1,1
7725,317621,505996,188377,1,188377,505997,505996,1,1
7726,317662,506077,188417,1,188417,506079,506077,1,1
7727,317703,506146,188445,1,188445,506148,506146,1,1
7728,317745,506228,188485,1,188485,506229,506228,1,1
7729,317786,506232,188448,1,188448,506233,506232,1,1
7730,317827,506307,188483,1,188483,506309,506307,1,1
7731,317868,506384,188519,1,188519,506386,506384,1,1
7732,317909,506446,188539,1,188539,506447,506446,1,1
7733,317950,506504,188556,1,188556,506505,506504,1,1
7734,317991,506558,188569,1,188569,506559,506558,1,1
7735,318032,506682,188651,1,188651,506683,506682,1,1
7736,318074,506705,188634,1,188634,506707,506705,1,1
7737,318115,506754,188641,1,188641,506755,506754,1,1
7738,318156,506796,188642,1,188642,506798,506796,1,1
7739,318197,506863,188668,1,188668,506864,506863,1,1
7740,318238,506909,188673,1,188673,506911,506909,1,1
7741,318279,507003,188727,1,188727,507005,507003,1,1
7742,318320,507073,188755,1,188755,507074,507073,1,1
7743,318361,507132,188773,1,188773,507134,507132,1,1
7744,318402,507187,188787,1,188787,507189,507187,1,1
7745,318444,507267,188825,1,188825,507268,507267,1,1
7746,318485,507378,188896,1,188896,507380,507378,1,1
7747,318526,507409,188885,1,188885,507410,507409,1,1
7748,318567,507480,188916,11,188905,507471,507470,1,1
7749,318608,507545,188939,1,188939,507546,507545,1,1
7750,318649,507572,188925,1,188925,507574,507572,1,1
7751,318690,507649,188961,1,188961,507651,507649,1,1
7752,318731,507728,188999,1,188999,507730,507728,1,1
7753,318773,507786,189016,1,189016,507788,507786,1,1
7754,318814,507836,189024,1,189024,507837,507836,1,1
7755,318855,507839,188986,1,188986,507841,507839,1,1
7756,318896,507904,189011,1,189011,507906,507904,1,1
7757,318937,508044,189109,1,189109,508045,508044,1,1
7758,318978,508135,189159,1,189159,508137,508135,1,1
7759,319019,508214,189196,1,189196,508215,508214,1,1
7760,319060,508245,189187,1,189187,508247,508245,1,1
7761,319101,508333,189234,1,189234,508335,508333,1,1
7762,319143,508380,189239,14,189226,508368,508366,1,1
7763,319184,508461,189279,1,189279,508462,508461,1,1
7764,319225,508510,189288,1,189288,508512,508510,1,1
7765,319266,508588,189324,1,189324,508589,508588,1,1
7766,319307,508655,189350,1,189350,508656,508655,1,1
7767,319348,508749,189403,1,189403,508751,508749,1,1
7768,319389,508825,189438,1,189438,508826,508825,1,1
7769,319430,508925,189496,1,189496,508926,508925,1,1
7770,319472,508971,189502,1,189502,508973,508971,1,1
7771,319513,509013,189502,1,189502,509014,509013,1,1
7772,319554,509108,189557,1,189557,509110,509108,1,1
7773,319595,509160,189567,1,189567,509162,509160,1,1
7774,319636,509234,189600,1,189600,509236,509234,1,1
7775,319677,509286,189611,1,189611,509287,509286,1,1
7776,319718,509372,189656,1,189656,509373,509372,1,1
7777,319759,509453,189696,1,189696,509455,509453,1,1
7778,319801,509511,189713,1,189713,509513,509511,1,1
7779,319842,509564,189725,1,189725,509566,509564,1,1
7780,319883,509655,189774,1,189774,509657,509655,1,1
7781,319924,509726,189804,1,189804,509727,509726,1,1
7782,319965,509756,189794,1,189794,509758,509756,1,1
7783,320006,509793,189789,1,189789,509795,509793,1,1
7784,320047,509887,189842,1,189842,509889,509887,1,1
7785,320088,509912,189826,1,189826,509914,509912,1,1
7786,320129,509956,189829,1,189829,509958,509956,1,1
7787,320171,510057,189889,1,189889,510059,510057,1,1
7788,320212,510175,189966,1,189966,510177,510175,1,1
7789,320253,510237,189986,1,189986,510239,510237,1,1
7790,320294,510262,189971,1,189971,510264,510262,1,1
7791,320335,510382,190050,1,190050,510384,510382,1,1
7792,320376,510443,190069,1,190069,510444,510443,1,1
7793,320417,510460,190045,1,190045,510462,510460,1,1
7794,320458,510522,190066,1,190066,510523,510522,1,1
7795,320500,510580,190083,1,190083,510582,510580,1,1
7796,320541,510675,190136,1,190136,510677,510675,1,1
7797,320582,510696,190117,1,190117,510698,510696,1,1
7798,320623,510790,190169,14,190156,510778,510777,1,1
7799,320664,510824,190162,1,190162,510826,510824,1,1
7800,320705,510859,190156,1,190156,510861,510859,1,1
7801,320746,510962,190218,1,190218,510964,510962,1,1
7802,320787,511015,190230,1,190230,511017,511015,1,1
7803,320828,511137,190310,1,190310,511138,511137,1,1
7804,320870,511165,190298,1,190298,511167,511165,1,1
7805,320911,511251,190342,1,190342,511253,511251,1,1
7806,320952,511311,190361,1,190361,511313,511311,1,1
7807,320993,511369,190378,1,190378,511370,511369,1,1
7808,321034,511441,190410,1,190410,511443,511441,1,1
7809,321075,511512,190439,1,190439,511514,511512,1,1
7810,321116,511562,190448,1,190448,511564,511562,1,1
7811,321157,511620,190465,1,190465,511622,511620,1,1
7812,321199,511693,190496,1,190496,511694,511693,1,1
7813,321240,511778,190541,1,190541,511780,511778,1,1
7814,321281,511838,190559,1,190559,511839,511838,1,1
7815,321322,511901,190582,1,190582,511903,511901,1,1
7816,321363,511922,190561,1,190561,511924,511922,1,1
7817,321404,512008,190606,1,190606,512010,512008,1,1
7818,321445,512088,190645,1,190645,512090,512088,1,1
7819,321486,512139,190655,1,190655,512141,512139,1,1
7820,321527,512180,190654,1,190654,512181,512180,1,1
7821,321569,512279,190713,1,190713,512281,512279,1,1
7822,321610,512302,190694,1,190694,512303,512302,1,1
7823,321651,512385,190737,1,190737,512387,512385,1,1
7824,321692,512460,190770,1,190770,512462,512460,1,1
7825,321733,512523,190793,1,190793,512525,512523,1,1
7826,321774,512595,190823,1,190823,512597,512595,1,1
7827,321815,512639,190826,1,190826,512640,512639,1,1
7828,321856,512722,190867,1,190867,512723,512722,1,1
7829,321898,512800,190905,1,190905,512802,512800,1,1
7830,321939,512903,190966,1,190966,512904,512903,1,1
7831,321980,512953,190975,1,190975,512955,512953,1,1
7832,322021,513066,191048,1,191048,513068,513066,1,1
7833,322062,513096,191036,1,191036,513098,513096,1,1
7834,322103,513171,191070,1,191070,513172,513171,1,1
7835,322144,513232,191090,1,191090,513233,513232,1,1
7836,322185,513282,191099,1,191099,513284,513282,1,1
7837,322226,513335,191110,1,191110,513336,513335,1,1
7838,322268,513401,191136,1,191136,513403,513401,1,1
7839,322309,513475,191168,1,191168,513476,513475,1,1
7840,322350,513504,191156,1,191156,513505,513504,1,1
7841,322391,513562,191173,1,191173,513564,513562,1,1
7842,322432,513658,191229,1,191229,513660,513658,1,1
7843,322473,513702,191231,1,191231,513703,513702,1,1
7844,322514,513769,191257,1,191257,513771,513769,1,1
7845,322555,513816,191263,1,191263,513818,513816,1,1
7846,322597,513885,191290,1,191290,513887,513885,1,1
7847,322638,513952,191316,1,191316,513954,513952,1,1
7848,322679,514011,191335,1,191335,514013,514011,1,1
7849,322720,514072,191355,1,191355,514074,514072,1,1
7850,322761,514145,191386,1,191386,514146,514145,1,1
7851,322802,514198,191398,1,191398,514199,514198,1,1
7852,322843,514245,191404,1,191404,514247,514245,1,1
7853,322884,514328,191446,1,191446,514330,514328,1,1
7854,322925,514383,191460,1,191460,514385,514383,1,1
7855,322967,514483,191519,1,191519,514485,514483,1,1
7856,323008,514497,191491,1,191491,514498,514497,1,1
7857,323049,514584,191537,1,191537,514585,514584,1,1
7858,323090,514642,191554,1,191554,514644,514642,1,1
7859,323131,514730,191602,1,191602,514732,514730,1,1
7860,323172,514776,191606,1,191606,514777,514776,1,1
7861,323213,514858,191647,1,191647,514859,514858,1,1
7862,323254,514879,191627,1,191627,514881,514879,1,1
7863,323296,514962,191669,1,191669,514964,514962,1,1
7864,323337,515036,191701,1,191701,515038,515036,1,1
7865,323378,515109,191733,1,191733,515110,515109,1,1
7866,323419,515191,191774,1,191774,515193,515191,1,1
7867,323460,515180,191723,1,191723,515182,515180,1,1
7868,323501,515266,191768,1,191768,515268,515266,1,1
7869,323542,515314,191774,1,191774,515316,515314,1,1
7870,323583,515386,191805,1,191805,515388,515386,1,1
7871,323624,515441,191818,1,191818,515442,515441,1,1
7872,323666,515544,191881,1,191881,515546,515544,1,1
7873,323707,515621,191917,1,191917,515623,515621,1,1
7874,323748,515708,191962,1,191962,515710,515708,1,1
7875,323789,515736,191949,1,191949,515737,515736,1,1
7876,323830,515822,191994,1,191994,515824,515822,1,1
7877,323871,515898,192029,1,192029,515900,515898,1,1
7878,323912,515917,192007,1,192007,515919,515917,1,1
7879,323953,515993,192042,1,192042,515995,515993,1,1
7880,323995,516059,192066,1,192066,516060,516059,1,1
7881,324036,516124,192090,1,192090,516125,516124,1,1
7882,324077,516175,192100,1,192100,516177,516175,1,1
7883,324118,516263,192148,1,192148,516265,516263,1,1
7884,324159,516351,192195,1,192195,516353,516351,1,1
7885,324200,516426,192228,1,192228,516428,516426,1,1
7886,324241,516497,192258,1,192258,516499,516497,1,1
7887,324282,516553,192273,1,192273,516554,516553,1,1
7888,324323,516612,192290,1,192290,516613,516612,1,1
7889,324365,516703,192341,1,192341,516705,516703,1,1
7890,324406,516791,192388,1,192388,516793,516791,1,1
7891,324447,516839,192394,1,192394,516841,516839,1,1
7892,324488,516921,192436,1,192436,516923,516921,1,1
7893,324529,516949,192423,1,192423,516951,516949,1,1
7894,324570,517001,192433,1,192433,517002,517001,1,1
7895,324611,517069,192460,1,192460,517071,517069,1,1
7896,324652,517112,192461,1,192461,517113,517112,1,1
7897,324694,517153,192462,1,192462,517155,517153,1,1
7898,324735,517234,192501,1,192501,517235,517234,1,1
7899,324776,517274,192501,1,192501,517276,517274,1,1
7900,324817,517341,192526,1,192526,517342,517341,1,1
7901,324858,517366,192510,1,192510,517368,517366,1,1
7902,324899,517473,192576,1,192576,517475,517473,1,1
7903,324940,517528,192590,1,192590,517530,517528,1,1
7904,324981,517621,192642,1,192642,517623,517621,1,1
7905,325022,517640,192620,1,192620,517642,517640,1,1
7906,325064,517713,192651,1,192651,517714,517713,1,1
7907,325105,517789,192687,1,192687,517791,517789,1,1
7908,325146,517841,192698,1,192698,517843,517841,1,1
7909,325187,517892,192707,1,192707,517894,517892,1,1
7910,325228,517969,192743,1,192743,517971,517969,1,1
7911,325269,518035,192768,1,192768,518036,518035,1,1
7912,325310,518076,192768,1,192768,518078,518076,1,1
7913,325351,518203,192854,1,192854,518205,518203,1,1
7914,325393,518273,192883,1,192883,518275,518273,1,1
7915,325434,518375,192944,1,192944,518377,518375,1,1
7916,325475,518402,192930,1,192930,518404,518402,1,1
7917,325516,518501,192987,1,192987,518503,518501,1,1
7918,325557,518556,193001,1,193001,518558,518556,1,1
7919,325598,518601,193005,14,192992,518590,518588,1,1
7920,325639,518670,193032,1,193032,518671,518670,1,1
7921,325680,518754,193075,1,193075,518755,518754,1,1
7922,325721,518829,193109,1,193109,518830,518829,1,1
7923,325763,518883,193122,1,193122,518884,518883,1,1
7924,325804,518923,193121,1,193121,518924,518923,1,1
7925,325845,519007,193165,1,193165,519009,519007,1,1
7926,325886,519060,193176,1,193176,519062,519060,1,1
7927,325927,519110,193185,1,193185,519112,519110,1,1
7928,325968,519201,193235,1,193235,519202,519201,1,1
7929,326009,519283,193275,1,193275,519284,519283,1,1
7930,326050,519324,193276,1,193276,519325,519324,1,1
7931,326092,519405,193315,1,193315,519406,519405,1,1
7932,326133,519490,193360,1,193360,519492,519490,1,1
7933,326174,519576,193404,1,193404,519578,519576,1,1
7934,326215,519635,193422,1,193422,519637,519635,1,1
7935,326256,519749,193495,1,193495,519750,519749,1,1
7936,326297,519837,193542,1,193542,519839,519837,1,1
7937,326338,519902,193566,1,193566,519904,519902,1,1
7938,326379,519965,193588,1,193588,519967,519965,1,1
7939,326421,520028,193609,1,193609,520029,520028,1,1
7940,326462,520049,193590,1,193590,520051,520049,1,1
7941,326503,520122,193621,1,193621,520123,520122,1,1
7942,326544,520203,193661,1,193661,520205,520203,1,1
7943,326585,520289,193706,1,193706,520291,520289,1,1
7944,326626,520337,193713,1,193713,520339,520337,1,1
7945,326667,520403,193738,1,193738,520405,520403,1,1
7946,326708,520447,193741,1,193741,520448,520447,1,1
7947,326749,520508,193760,1,193760,520509,520508,1,1
7948,326791,520551,193762,1,193762,520552,520551,1,1
7949,326832,520662,193833,1,193833,520664,520662,1,1
7950,326873,520736,193865,1,193865,520737,520736,1,1
7951,326914,520808,193896,1,193896,520810,520808,1,1
7952,326955,520923,193970,1,193970,520924,520923,1,1
7953,326996,520972,193978,1,193978,520974,520972,1,1
7954,327037,521037,194002,1,194002,521039,521037,1,1
7955,327078,521099,194023,1,194023,521101,521099,1,1
7956,327120,521127,194010,1,194010,521129,521127,1,1
7957,327161,521208,194050,1,194050,521210,521208,1,1
7958,327202,521291,194091,1,194091,521292,521291,1,1
7959,327243,521401,194161,1,194161,521403,521401,1,1
7960,327284,521423,194141,1,194141,521425,521423,1,1
7961,327325,521490,194167,1,194167,521492,521490,1,1
7962,327366,521580,194216,1,194216,521582,521580,1,1
7963,327407,521646,194240,1,194240,521647,521646,1,1
7964,327448,521742,194296,1,194296,521744,521742,1,1
7965,327490,521789,194301,1,194301,521790,521789,1,1
7966,327531,521852,194324,1,194324,521854,521852,1,1
7967,327572,521913,194344,1,194344,521915,521913,1,1
7968,327613,521956,194345,1,194345,521957,521956,1,1
7969,327654,522031,194379,1,194379,522033,522031,1,1
7970,327695,522053,194360,1,194360,522055,522053,1,1
7971,327736,522147,194413,1,194413,522149,522147,1,1
7972,327777,522206,194431,1,194431,522207,522206,1,1
7973,327819,522283,194467,1,194467,522285,522283,1,1
7974,327860,522295,194437,1,194437,522296,522295,1,1
7975,327901,522403,194505,1,194505,522405,522403,1,1
7976,327942,522494,194554,1,194554,522496,522494,1,1
7977,327983,522572,194591,1,194591,522574,522572,1,1
7978,328024,522638,194616,1,194616,522640,522638,1,1
7979,328065,522669,194606,1,194606,522671,522669,1,1
7980,328106,522740,194636,1,194636,522742,522740,1,1
7981,328147,522837,194691,1,194691,522838,522837,1,1
7982,328189,522922,194735,1,194735,522924,522922,1,1
7983,328230,522994,194766,1,194766,522996,522994,1,1
7984,328271,523027,194759,1,194759,523029,523027,1,1
7985,328312,523110,194800,1,194800,523111,523110,1,1
7986,328353,523103,194752,1,194752,523105,523103,1,1
7987,328394,523205,194813,1,194813,523207,523205,1,1
7988,328435,523285,194851,1,194851,523286,523285,1,1
7989,328476,523335,194861,1,194861,523337,523335,1,1
7990,328518,523406,194891,1,194891,523408,523406,1,1
7991,328559,523445,194888,1,194888,523446,523445,1,1
7992,328600,523534,194936,1,194936,523535,523534,1,1
7993,328641,523536,194897,1,194897,523538,523536,1,1
7994,328682,523616,194936,1,194936,523618,523616,1,1
7995,328723,523667,194946,1,194946,523668,523667,1,1
7996,328764,523790,195028,1,195028,523792,523790,1,1
7997,328805,523832,195029,1,195029,523834,523832,1,1
7998,328846,523874,195030,1,195030,523876,523874,1,1
7999,328888,523940,195054,1,195054,523942,523940,1,1
8000,328929,524001,195074,1,195074,524003,524001,1,1
8001,328970,524048,195080,1,195080,524049,524048,1,1
8002,329011,524128,195119,1,195119,524130,524128,1,1
8003,329052,524199,195149,1,195149,524201,524199,1,1
8004,329093,524245,195154,1,195154,524247,524245,1,1
8005,329134,524323,195191,1,195191,524325,524323,1,1
8006,329175,524360,195186,1,195186,524361,524360,1,1
8007,329217,524474,195260,1,195260,524476,524474,1,1
8008,329258,524540,195285,1,195285,524542,524540,1,1
8009,329299,524566,195269,1,195269,524568,524566,1,1
8010,329340,524640,195302,1,195302,524642,524640,1,1
8011,329381,524697,195318,1,195318,524699,524697,1,1
8012,329422,524755,195335,1,195335,524757,524755,1,1
8013,329463,524805,195344,1,195344,524807,524805,1,1
8014,329504,524858,195356,1,195356,524860,524858,1,1
8015,329545,524925,195382,1,195382,524927,524925,1,1
8016,329587,524993,195409,1,195409,524995,524993,1,1
8017,329628,525054,195428,1,195428,525056,525054,1,1
8018,329669,525118,195451,1,195451,525120,525118,1,1
8019,329710,525143,195436,1,195436,525145,525143,1,1
8020,329751,525250,195501,1,195501,525252,525250,1,1
8021,329792,525292,195502,1,195502,525294,525292,1,1
8022,329833,525315,195483,1,195483,525316,525315,1,1
8023,329874,525388,195516,1,195516,525390,525388,1,1
8024,329916,525482,195569,1,195569,525484,525482,1,1
8025,329957,525562,195608,1,195608,525564,525562,1,1
8026,329998,525589,195594,1,195594,525591,525589,1,1
8027,330039,525649,195613,1,195613,525651,525649,1,1
8028,330080,525726,195648,1,195648,525728,525726,1,1
8029,330121,525810,195691,1,195691,525812,525810,1,1
8030,330162,525901,195741,1,195741,525903,525901,1,1
8031,330203,525913,195712,1,195712,525915,525913,1,1
8032,330244,525988,195746,1,195746,525990,525988,1,1
8033,330286,526061,195778,1,195778,526063,526061,1,1
8034,330327,526111,195787,1,195787,526113,526111,1,1
8035,330368,526215,195850,1,195850,526217,526215,1,1
8036,330409,526288,195882,1,195882,526290,526288,1,1
8037,330450,526337,195889,1,195889,526339,526337,1,1
8038,330491,526422,195933,1,195933,526424,526422,1,1
8039,330532,526493,195963,1,195963,526494,526493,1,1
8040,330573,526587,196015,1,196015,526588,526587,1,1
8041,330615,526644,196032,1,196032,526646,526644,1,1
8042,330656,526704,196051,1,196051,526706,526704,1,1
8043,330697,526743,196048,1,196048,526744,526743,1,1
8044,330738,526802,196066,1,196066,526804,526802,1,1
8045,330779,526852,196076,1,196076,526854,526852,1,1
8046,330820,526902,196084,1,196084,526904,526902,1,1
8047,330861,526972,196113,1,196113,526973,526972,1,1
8048,330902,527032,196131,1,196131,527033,527032,1,1
8049,330943,527084,196142,1,196142,527085,527084,1,1
8050,330985,527130,196147,1,196147,527132,527130,1,1
8051,331026,527238,196215,1,196215,527240,527238,1,1
8052,331067,527284,196219,1,196219,527286,527284,1,1
8053,331108,527305,196200,1,196200,527307,527305,1,1
8054,331149,527384,196237,1,196237,527385,527384,1,1
8055,331190,527502,196314,1,196314,527504,527502,1,1
8056,331231,527531,196302,1,196302,527533,527531,1,1
8057,331272,527604,196333,1,196333,527605,527604,1,1
8058,331314,527696,196385,1,196385,527698,527696,1,1
8059,331355,527733,196380,1,196380,527734,527733,1,1
8060,331396,527782,196389,1,196389,527784,527782,1,1
8061,331437,527854,196419,1,196419,527855,527854,1,1
8062,331478,527935,196460,1,196460,527937,527935,1,1
8063,331519,528012,196495,1,196495,528014,528012,1,1
8064,331560,528058,196500,1,196500,528060,528058,1,1
8065,331601,528111,196512,1,196512,528112,528111,1,1
8066,331642,528165,196525,1,196525,528167,528165,1,1
8067,331684,528224,196543,1,196543,528226,528224,1,1
8068,331725,528264,196541,1,196541,528266,528264,1,1
8069,331766,528347,196583,1,196583,528348,528347,1,1
8070,331807,528423,196619,1,196619,528425,528423,1,1
8071,331848,528474,196628,1,196628,528476,528474,1,1
8072,331889,528539,196652,1,196652,528541,528539,1,1
8073,331930,528605,196676,1,196676,528606,528605,1,1
8074,331971,528638,196669,1,196669,528640,528638,1,1
8075,332013,528710,196700,1,196700,528712,528710,1,1
8076,332054,528783,196732,1,196732,528785,528783,1,1
8077,332095,528874,196782,1,196782,528876,528874,1,1
8078,332136,528968,196835,1,196835,528970,528968,1,1
8079,332177,529005,196831,1,196831,529007,529005,1,1
8080,332218,529075,196859,1,196859,529077,529075,1,1
8081,332259,529120,196863,1,196863,529122,529120,1,1
8082,332300,529169,196871,1,196871,529171,529169,1,1
8083,332341,529218,196878,1,196878,529219,529218,1,1
8084,332383,529308,196928,1,196928,529310,529308,1,1
8085,332424,529376,196954,1,196954,529377,529376,1,1
8086,332465,529441,196979,9,196971,529435,529433,1,1
8087,332506,529517,197013,1,197013,529519,529517,1,1
8088,332547,529573,197029,1,197029,529575,529573,1,1
8089,332588,529688,197102,1,197102,529690,529688,1,1
8090,332629,529771,197144,1,197144,529773,529771,1,1
8091,332670,529806,197137,1,197137,529807,529806,1,1
8092,332712,529888,197179,1,197179,529890,529888,1,1
8093,332753,529950,197199,1,197199,529952,529950,1,1
8094,332794,530021,197230,1,197230,530023,530021,1,1
8095,332835,530099,197267,1,197267,530101,530099,1,1
8096,332876,530181,197307,1,197307,530183,530181,1,1
8097,332917,530202,197287,1,197287,530204,530202,1,1
8098,332958,530296,197340,1,197340,530298,530296,1,1
8099,332999,530383,197386,1,197386,530385,530383,1,1
8100,333041,530440,197402,1,197402,530442,530440,1,1
8101,333082,530511,197432,1,197432,530513,530511,1,1
8102,333123,530577,197457,1,197457,530579,530577,1,1
8103,333164,530637,197476,1,197476,530639,530637,1,1
8104,333205,530721,197518,1,197518,530722,530721,1,1
8105,333246,530773,197529,1,197529,530775,530773,1,1
8106,333287,530846,197561,1,197561,530848,530846,1,1
8107,333328,530934,197608,1,197608,530936,530934,1,1
8108,333369,530997,197630,1,197630,530999,530997,1,1
8109,333411,531060,197652,1,197652,531062,531060,1,1
8110,333452,531132,197683,1,197683,531134,531132,1,1
8111,333493,531211,197720,1,197720,531212,531211,1,1
8112,333534,531285,197754,1,197754,531287,531285,1,1
8113,333575,531378,197805,1,197805,531379,531378,1,1
8114,333616,531433,197819,1,197819,531435,531433,1,1
8115,333657,531498,197843,1,197843,531500,531498,1,1
8116,333698,531584,197887,1,197887,531585,531584,1,1
8117,333740,531663,197926,1,197926,531665,531663,1,1
8118,333781,531701,197923,1,197923,531703,531701,1,1
8119,333822,531749,197930,1,197930,531751,531749,1,1
8120,333863,531842,197981,1,197981,531843,531842,1,1
8121,333904,531857,197955,1,197955,531859,531857,1,1
8122,333945,531950,198007,1,198007,531951,531950,1,1
8123,333986,532035,198051,1,198051,532036,532035,1,1
8124,334027,532109,198084,1,198084,532111,532109,1,1
8125,334068,532164,198098,1,198098,532166,532164,1,1
8126,334110,532245,198138,1,198138,532247,532245,1,1
8127,334151,532318,198169,1,198169,532319,532318,1,1
8128,334192,532352,198162,13,198150,532341,532340,1,1
8129,334233,532415,198184,1,198184,532416,532415,1,1
8130,334274,532506,198234,1,198234,532508,532506,1,1
8131,334315,532554,198241,1,198241,532556,532554,1,1
8132,334356,532613,198259,1,198259,532614,532613,1,1
8133,334397,532721,198326,1,198326,532722,532721,1,1
8134,334439,532781,198345,1,198345,532783,532781,1,1
8135,334480,532857,198379,1,198379,532858,532857,1,1
8136,334521,532897,198379,1,198379,532899,532897,1,1
8137,334562,532925,198365,1,198365,532927,532925,1,1
8138,334603,533034,198433,1,198433,533036,533034,1,1
8139,334644,533102,198460,1,198460,533104,533102,1,1
8140,334685,533184,198501,1,198501,533185,533184,1,1
8141,334726,533250,198526,1,198526,533252,533250,1,1
8142,334767,533310,198544,1,198544,533311,533310,1,1
8143,334809,533411,198604,1,198604,533412,533411,1,1
8144,334850,533451,198603,1,198603,533452,533451,1,1
8145,334891,533540,198651,1,198651,533542,533540,1,1
8146,334932,533574,198644,1,198644,533576,533574,1,1
8147,334973,533649,198678,1,198678,533651,533649,1,1
8148,335014,533695,198683,1,198683,533697,533695,1,1
8149,335055,533744,198691,1,198691,533746,533744,1,1
8150,335096,533759,198665,1,198665,533761,533759,1,1
8151,335138,533859,198724,1,198724,533861,533859,1,1
8152,335179,533916,198740,1,198740,533918,533916,1,1
8153,335220,534002,198784,1,198784,534003,534002,1,1
8154,335261,534061,198802,1,198802,534063,534061,1,1
8155,335302,534158,198858,1,198858,534159,534158,1,1
8156,335343,534189,198848,1,198848,534191,534189,1,1
8157,335384,534271,198889,1,198889,534273,534271,1,1
8158,335425,534290,198867,1,198867,534292,534290,1,1
8159,335466,534408,198944,1,198944,534410,534408,1,1
8160,335508,534454,198949,1,198949,534456,534454,1,1
8161,335549,534548,199002,1,199002,534550,534548,1,1
8162,335590,534622,199034,1,199034,534623,534622,1,1
8163,335631,534693,199064,1,199064,534695,534693,1,1
8164,335672,534749,199079,1,199079,534751,534749,1,1
8165,335713,534827,199116,19,199098,534810,534808,1,1
8166,335754,534929,199177,1,199177,534930,534929,1,1
8167,335795,534952,199159,1,199159,534954,534952,1,1
8168,335837,535059,199225,1,199225,535061,535059,1,1
8169,335878,535086,199210,1,199210,535087,535086,1,1
8170,335919,535158,199241,1,199241,535160,535158,1,1
8171,335960,535197,199239,1,199239,535199,535197,1,1
8172,336001,535319,199320,1,199320,535320,535319,1,1
8173,336042,535342,199302,1,199302,535344,535342,1,1
8174,336083,535409,199328,1,199328,535411,535409,1,1
8175,336124,535465,199343,1,199343,535467,535465,1,1
8176,336165,535572,199408,1,199408,535573,535572,1,1
8177,336207,535627,199423,10,199414,535620,535618,1,1
8178,336248,535724,199479,1,199479,535726,535724,1,1
8179,336289,535758,199471,1,199471,535759,535758,1,1
8180,336330,535863,199535,1,199535,535864,535863,1,1
8181,336371,535909,199540,1,199540,535911,535909,1,1
8182,336412,535987,199577,1,199577,535989,535987,1,1
8183,336453,536009,199558,1,199558,536011,536009,1,1
8184,336494,536080,199588,1,199588,536082,536080,1,1
8185,336536,536145,199612,1,199612,536147,536145,1,1
8186,336577,536194,199620,1,199620,536196,536194,1,1
8187,336618,536263,199647,1,199647,536265,536263,1,1
8188,336659,536322,199665,1,199665,536323,536322,1,1
8189,336700,536379,199681,1,199681,536381,536379,1,1
8190,336741,536417,199678,1,199678,536418,536417,1,1
8191,336782,536483,199703,1,199703,536485,536483,1,1
8192,336823,536543,199721,1,199721,536544,536543,1,1
8193,336864,536630,199768,1,199768,536632,536630,1,1
8194,336906,536729,199825,1,199825,536730,536729,1,1
8195,336947,536819,199875,1,199875,536821,536819,1,1
8196,336988,536872,199887,1,199887,536874,536872,1,1
8197,337029,536934,199908,1,199908,536936,536934,1,1
8198,337070,537014,199946,1,199946,537016,537014,1,1
8199,337111,537083,199974,1,199974,537085,537083,1,1
8200,337152,537139,199988,1,199988,537140,537139,1,1
8201,337193,537220,200029,1,200029,537222,537220,1,1
8202,337235,537260,200028,1,200028,537262,537260,1,1
8203,337276,537336,200063,1,200063,537338,537336,1,1
8204,337317,537411,200096,1,200096,537412,537411,1,1
8205,337358,537476,200120,1,200120,537478,537476,1,1
8206,337399,537512,200115,1,200115,537514,537512,1,1
8207,337440,537597,200159,1,200159,537599,537597,1,1
8208,337481,537671,200192,1,200192,537672,537671,1,1
8209,337522,537740,200220,1,200220,537742,537740,1,1
8210,337563,537845,200284,1,200284,537847,537845,1,1
8211,337605,537940,200338,1,200338,537942,537940,1,1
8212,337646,537993,200349,1,200349,537995,537993,1,1
8213,337687,538064,200379,1,200379,538065,538064,1,1
8214,337728,538053,200328,1,200328,538055,538053,1,1
8215,337769,538167,200400,1,200400,538168,538167,1,1
8216,337810,538263,200455,1,200455,538264,538263,1,1
8217,337851,538298,200449,1,200449,538300,538298,1,1
8218,337892,538359,200469,1,200469,538361,538359,1,1
8219,337934,538423,200492,1,200492,538425,538423,1,1
8220,337975,538490,200518,1,200518,538492,538490,1,1
8221,338016,538496,200482,1,200482,538498,538496,1,1
8222,338057,538574,200520,1,200520,538576,538574,1,1
8223,338098,538630,200535,1,200535,538632,538630,1,1
8224,338139,538738,200601,1,200601,538739,538738,1,1
8225,338180,538766,200588,1,200588,538768,538766,1,1
8226,338221,538837,200618,1,200618,538839,538837,1,1
8227,338262,538916,200656,1,200656,538918,538916,1,1
8228,338304,539009,200707,1,200707,539010,539009,1,1
8229,338345,539076,200734,1,200734,539078,539076,1,1
8230,338386,539164,200780,1,200780,539166,539164,1,1
8231,338427,539214,200789,1,200789,539215,539214,1,1
8232,338468,539296,200830,1,200830,539298,539296,1,1
8233,338509,539360,200853,1,200853,539362,539360,1,1
8234,338550,539427,200879,1,200879,539429,539427,1,1
8235,338591,539473,200883,1,200883,539474,539473,1,1
8236,338633,539549,200919,1,200919,539551,539549,1,1
8237,338674,539593,200922,14,200909,539582,539580,1,1
8238,338715,539618,200906,1,200906,539620,539618,1,1
8239,338756,539672,200918,1,200918,539673,539672,1,1
8240,338797,539726,200931,1,200931,539728,539726,1,1
8241,338838,539771,200936,1,200936,539773,539771,1,1
8242,338879,539854,200977,1,200977,539856,539854,1,1
8243,338920,539957,201039,1,201039,539959,539957,1,1
8244,338961,539969,201010,1,201010,539971,539969,1,1
8245,339003,540067,201066,1,201066,540068,540067,1,1
8246,339044,540146,201105,1,201105,540148,540146,1,1
8247,339085,540216,201134,1,201134,540218,540216,1,1
8248,339126,540297,201173,1,201173,540299,540297,1,1
8249,339167,540354,201189,1,201189,540356,540354,1,1
8250,339208,540438,201232,1,201232,540440,540438,1,1
8251,339249,540479,201232,1,201232,540481,540479,1,1
8252,339290,540551,201263,1,201263,540553,540551,1,1
8253,339332,540588,201259,1,201259,540590,540588,1,1
8254,339373,540675,201304,1,201304,540677,540675,1,1
8255,339414,540721,201309,1,201309,540723,540721,1,1
8256,339455,540828,201376,1,201376,540830,540828,1,1
8257,339496,540834,201340,1,201340,540835,540834,1,1
8258,339537,540921,201386,1,201386,540923,540921,1,1
8259,339578,541027,201451,1,201451,541029,541027,1,1
8260,339619,541098,201481,1,201481,541100,541098,1,1
8261,339661,541158,201500,1,201500,541160,541158,1,1
8262,339702,541188,201488,1,201488,541189,541188,1,1
8263,339743,541283,201542,1,201542,541284,541283,1,1
8264,339784,541366,201584,1,201584,541367,541366,1,1
8265,339825,541432,201609,1,201609,541434,541432,1,1
8266,339866,541473,201609,1,201609,541475,541473,1,1
8267,339907,541579,201674,1,201674,541581,541579,1,1
8268,339948,541664,201717,1,201717,541665,541664,1,1
8269,339989,541712,201725,1,201725,541714,541712,1,1
8270,340031,541760,201731,1,201731,541761,541760,1,1
8271,340072,541834,201765,1,201765,541836,541834,1,1
8272,340113,541910,201799,1,201799,541911,541910,1,1
8273,340154,541989,201837,1,201837,541990,541989,1,1
8274,340195,542064,201871,1,201871,542065,542064,1,1
8275,340236,542110,201876,1,201876,542112,542110,1,1
8276,340277,542125,201850,1,201850,542126,542125,1,1
8277,340318,542189,201873,1,201873,542191,542189,1,1
8278,340360,542270,201913,1,201913,542272,542270,1,1
8279,340401,542355,201956,1,201956,542356,542355,1,1
8280,340442,542397,201957,1,201957,542398,542397,1,1
8281,340483,542467,201986,1,201986,542469,542467,1,1
8282,340524,542495,201973,1,201973,542496,542495,1,1
8283,340565,542536,201973,1,201973,542537,542536,1,1
8284,340606,542631,202027,1,202027,542633,542631,1,1
8285,340647,542666,202021,1,202021,542668,542666,1,1
8286,340688,542730,202044,1,202044,542732,542730,1,1
8287,340730,542797,202070,1,202070,542799,542797,1,1
8288,340771,542841,202073,1,202073,542843,542841,1,1
8289,340812,542912,202103,1,202103,542914,542912,1,1
8290,340853,542966,202115,1,202115,542967,542966,1,1
8291,340894,543020,202128,1,202128,543022,543020,1,1
8292,340935,543072,202139,1,202139,543074,543072,1,1
8293,340976,543155,202181,1,202181,543157,543155,1,1
8294,341017,543213,202198,1,202198,543215,543213,1,1
8295,341059,543336,202280,1,202280,543338,543336,1,1
8296,341100,543363,202266,1,202266,543365,543363,1,1
8297,341141,543481,202342,1,202342,543483,543481,1,1
8298,341182,543557,202377,1,202377,543559,543557,1,1
8299,341223,543588,202368,1,202368,543590,543588,1,1
8300,341264,543672,202410,1,202410,543673,543672,1,1
8301,341305,543784,202481,1,202481,543785,543784,1,1
8302,341346,543836,202492,1,202492,543838,543836,1,1
8303,341387,543883,202498,1,202498,543885,543883,1,1
8304,341429,543935,202509,1,202509,543937,543935,1,1
8305,341470,544005,202538,1,202538,544007,544005,1,1
8306,341511,544055,202546,1,202546,544057,544055,1,1
8307,341552,544109,202560,1,202560,544111,544109,1,1
8308,341593,544152,202561,1,202561,544153,544152,1,1
8309,341634,544189,202557,1,202557,544191,544189,1,1
8310,341675,544197,202524,1,202524,544199,544197,1,1
8311,341716,544325,202611,1,202611,544327,544325,1,1
8312,341758,544412,202657,1,202657,544414,544412,1,1
8313,341799,544512,202715,1,202715,544514,544512,1,1
8314,341840,544540,202703,1,202703,544542,544540,1,1
8315,341881,544604,202725,1,202725,544606,544604,1,1
8316,341922,544654,202734,1,202734,544655,544654,1,1
8317,341963,544735,202774,1,202774,544736,544735,1,1
8318,342004,544781,202778,1,202778,544782,544781,1,1
8319,342045,544849,202806,1,202806,544850,544849,1,1
8320,342086,544924,202839,1,202839,544925,544924,1,1
8321,342128,544953,202828,9,202819,544947,544945,1,1
8322,342169,545083,202916,1,202916,545085,545083,1,1
8323,342210,545146,202938,1,202938,545147,545146,1,1
8324,342251,545194,202945,1,202945,545196,545194,1,1
8325,342292,545276,202986,1,202986,545278,545276,1,1
8326,342333,545338,203007,1,203007,545339,545338,1,1
8327,342374,545399,203027,1,203027,545400,545399,1,1
8328,342415,545452,203038,1,203038,545453,545452,1,1
8329,342457,545503,203049,1,203049,545505,545503,1,1
8330,342498,545545,203050,1,203050,545547,545545,1,1
8331,342539,545653,203116,10,203107,545645,545643,1,1
8332,342580,545712,203135,1,203135,545714,545712,1,1
8333,342621,545786,203167,1,203167,545788,545786,1,1
8334,342662,545820,203160,1,203160,545822,545820,1,1
8335,342703,545890,203189,1,203189,545891,545890,1,1
8336,342744,545993,203251,1,203251,545995,545993,1,1
8337,342785,546059,203276,1,203276,546061,546059,1,1
8338,342827,546132,203308,1,203308,546134,546132,1,1
8339,342868,546172,203307,1,203307,546174,546172,1,1
8340,342909,546256,203349,1,203349,546257,546256,1,1
8341,342950,546329,203382,1,203382,546331,546329,1,1
8342,342991,546414,203426,1,203426,546416,546414,1,1
8343,343032,546483,203453,1,203453,546485,546483,1,1
8344,343073,546533,203462,1,203462,546535,546533,1,1
8345,343114,546606,203494,10,203484,546598,546596,1,1
8346,343156,546712,203559,1,203559,546714,546712,1,1
8347,343197,546766,203572,1,203572,546768,546766,1,1
8348,343238,546842,203607,1,203607,546844,546842,1,1
8349,343279,546891,203615,1,203615,546893,546891,1,1
8350,343320,546935,203617,1,203617,546937,546935,1,1
8351,343361,546991,203632,1,203632,546993,546991,1,1
8352,343402,547057,203657,1,203657,547059,547057,1,1
8353,343443,547116,203675,1,203675,547118,547116,1,1
8354,343484,547189,203707,1,203707,547191,547189,1,1
8355,343526,547242,203718,1,203718,547243,547242,1,1
8356,343567,547294,203729,1,203729,547295,547294,1,1
8357,343608,547379,203773,1,203773,547381,547379,1,1
8358,343649,547449,203802,1,203802,547451,547449,1,1
8359,343690,547507,203819,1,203819,547509,547507,1,1
8360,343731,547586,203857,1,203857,547587,547586,1,1
8361,343772,547648,203878,1,203878,547650,547648,1,1
8362,343813,547682,203871,1,203871,547684,547682,1,1
8363,343855,547753,203901,1,203901,547755,547753,1,1
8364,343896,547837,203944,1,203944,547839,547837,1,1
8365,343937,547919,203985,1,203985,547921,547919,1,1
8366,343978,548005,204029,1,204029,548006,548005,1,1
8367,344019,548072,204055,1,204055,548073,548072,1,1
8368,344060,548145,204087,1,204087,548147,548145,1,1
8369,344101,548233,204133,1,204133,548234,548233,1,1
8370,344142,548299,204159,1,204159,548301,548299,1,1
8371,344183,548343,204162,1,204162,548345,548343,1,1
8372,344225,548469,204247,1,204247,548471,548469,1,1
8373,344266,548505,204241,1,204241,548507,548505,1,1
8374,344307,548564,204260,1,204260,548566,548564,1,1
8375,344348,548616,204270,1,204270,548617,548616,1,1
8376,344389,548673,204286,1,204286,548675,548673,1,1
8377,344430,548756,204328,1,204328,548758,548756,1,1
8378,344471,548816,204347,1,204347,548817,548816,1,1
8379,344512,548871,204361,1,204361,548873,548871,1,1
8380,344554,548918,204366,1,204366,548920,548918,1,1
8381,344595,548948,204356,1,204356,548950,548948,1,1
8382,344636,549052,204418,1,204418,549053,549052,1,1
8383,344677,549131,204457,1,204457,549133,549131,1,1
8384,344718,549177,204461,1,204461,549179,549177,1,1
8385,344759,549276,204519,1,204519,549277,549276,1,1
8386,344800,549317,204519,1,204519,549319,549317,1,1
8387,344841,549377,204538,1,204538,549378,549377,1,1
8388,344882,549470,204590,1,204590,549472,549470,1,1
8389,344924,549537,204616,1,204616,549539,549537,1,1
8390,344965,549578,204615,1,204615,549580,549578,1,1
8391,345006,549657,204654,1,204654,549659,549657,1,1
8392,345047,549743,204698,1,204698,549744,549743,1,1
8393,345088,549858,204772,1,204772,549860,549858,1,1
8394,345129,549886,204759,1,204759,549888,549886,1,1
8395,345170,549961,204793,1,204793,549962,549961,1,1
8396,345211,550041,204832,1,204832,550043,550041,1,1
8397,345253,550110,204860,1,204860,550112,550110,1,1
8398,345294,550131,204839,1,204839,550133,550131,1,1
8399,345335,550188,204855,1,204855,550190,550188,1,1
8400,345376,550281,204907,1,204907,550282,550281,1,1
8401,345417,550337,204922,1,204922,550338,550337,1,1
8402,345458,550414,204958,1,204958,550416,550414,1,1
8403,345499,550487,204990,1,204990,550489,550487,1,1
8404,345540,550560,205022,1,205022,550562,550560,1,1
8405,345581,550623,205044,1,205044,550625,550623,1,1
8406,345623,550696,205075,1,205075,550698,550696,1,1
8407,345664,550736,205074,1,205074,550738,550736,1,1
8408,345705,550818,205116,1,205116,550820,550818,1,1
8409,345746,550904,205160,1,205160,550905,550904,1,1
8410,345787,550988,205203,1,205203,550989,550988,1,1
8411,345828,551028,205202,1,205202,551029,551028,1,1
8412,345869,551113,205246,1,205246,551115,551113,1,1
8413,345910,551159,205250,1,205250,551160,551159,1,1
8414,345952,551250,205300,1,205300,551251,551250,1,1
8415,345993,551294,205304,1,205304,551296,551294,1,1
8416,346034,551339,205307,1,205307,551341,551339,1,1
8417,346075,551409,205336,1,205336,551411,551409,1,1
8418,346116,551477,205363,1,205363,551478,551477,1,1
8419,346157,551513,205358,1,205358,551515,551513,1,1
8420,346198,551576,205380,1,205380,551578,551576,1,1
8421,346239,551592,205355,1,205355,551594,551592,1,1
8422,346281,551690,205411,1,205411,551691,551690,1,1
8423,346322,551732,205412,1,205412,551734,551732,1,1
8424,346363,551780,205419,1,205419,551782,551780,1,1
8425,346404,551866,205465,1,205465,551868,551866,1,1
8426,346445,551910,205467,1,205467,551911,551910,1,1
8427,346486,551977,205494,1,205494,551979,551977,1,1
8428,346527,552017,205492,1,205492,552019,552017,1,1
8429,346568,552163,205597,1,205597,552165,552163,1,1
8430,346609,552220,205613,1,205613,552222,552220,1,1
8431,346651,552304,205656,1,205656,552306,552304,1,1
8432,346692,552363,205674,1,205674,552365,552363,1,1
8433,346733,552384,205654,1,205654,552386,552384,1,1
8434,346774,552467,205695,1,205695,552469,552467,1,1
8435,346815,552479,205666,1,205666,552481,552479,1,1
8436,346856,552562,205708,1,205708,552563,552562,1,1
8437,346897,552643,205748,1,205748,552645,552643,1,1
8438,346938,552748,205812,1,205812,552750,552748,1,1
8439,346980,552816,205838,1,205838,552817,552816,1,1
8440,347021,552870,205851,1,205851,552871,552870,1,1
8441,347062,552935,205875,1,205875,552936,552935,1,1
8442,347103,553009,205908,1,205908,553010,553009,1,1
8443,347144,553086,205944,1,205944,553088,553086,1,1
8444,347185,553193,206010,1,206010,553195,553193,1,1
8445,347226,553248,206024,1,206024,553250,553248,1,1
8446,347267,553274,206009,1,206009,553276,553274,1,1
8447,347308,553352,206046,1,206046,553354,553352,1,1
8448,347350,553466,206119,1,206119,553468,553466,1,1
8449,347391,553542,206154,1,206154,553544,553542,1,1
8450,347432,553591,206161,1,206161,553593,553591,1,1
8451,347473,553703,206233,1,206233,553705,553703,1,1
8452,347514,553748,206236,1,206236,553749,553748,1,1
8453,347555,553824,206271,1,206271,553826,553824,1,1
8454,347596,553907,206313,1,206313,553909,553907,1,1
8455,347637,553973,206338,1,206338,553975,553973,1,1
8456,347679,554021,206345,1,206345,554023,554021,1,1
8457,347720,554111,206394,1,206394,554113,554111,1,1
8458,347761,554131,206373,1,206373,554133,554131,1,1
8459,347802,554214,206415,1,206415,554216,554214,1,1
8460,347843,554265,206424,1,206424,554266,554265,1,1
8461,347884,554320,206438,1,206438,554322,554320,1,1
8462,347925,554357,206434,1,206434,554358,554357,1,1
8463,347966,554436,206472,1,206472,554438,554436,1,1
8464,348007,554506,206500,1,206500,554507,554506,1,1
8465,348049,554563,206516,1,206516,554565,554563,1,1
8466,348090,554623,206535,1,206535,554624,554623,1,1
8467,348131,554717,206589,1,206589,554719,554717,1,1
8468,348172,554806,206636,1,206636,554808,554806,1,1
8469,348213,554869,206658,1,206658,554870,554869,1,1
8470,348254,554926,206674,1,206674,554928,554926,1,1
8471,348295,555009,206716,1,206716,555011,555009,1,1
8472,348336,555079,206745,1,206745,555081,555079,1,1
8473,348378,555156,206781,1,206781,555158,555156,1,1
8474,348419,555245,206829,1,206829,555247,555245,1,1
8475,348460,555307,206849,1,206849,555308,555307,1,1
8476,348501,555372,206873,1,206873,555374,555372,1,1
8477,348542,555450,206911,1,206911,555452,555450,1,1
8478,348583,555514,206933,1,206933,555515,555514,1,1
8479,348624,555532,206910,1,206910,555534,555532,1,1
8480,348665,555560,206897,1,206897,555562,555560,1,1
8481,348706,555630,206926,1,206926,555632,555630,1,1
8482,348748,555735,206990,1,206990,555737,555735,1,1
8483,348789,555813,207027,1,207027,555815,555813,1,1
8484,348830,555876,207048,1,207048,555877,555876,1,1
8485,348871,555930,207061,1,207061,555931,555930,1,1
8486,348912,555978,207068,1,207068,555980,555978,1,1
8487,348953,556103,207152,1,207152,556104,556103,1,1
8488,348994,556138,207146,1,207146,556140,556138,1,1
8489,349035,556216,207183,1,207183,556218,556216,1,1
8490,349077,556282,207208,1,207208,556284,556282,1,1
8491,349118,556337,207222,1,207222,556339,556337,1,1
8492,349159,556449,207292,1,207292,556450,556449,1,1
8493,349200,556549,207351,1,207351,556551,556549,1,1
8494,349241,556583,207344,1,207344,556585,556583,1,1
8495,349282,556646,207367,1,207367,556648,556646,1,1
8496,349323,556699,207378,1,207378,556701,556699,1,1
8497,349364,556772,207410,1,207410,556774,556772,1,1
8498,349405,556853,207450,1,207450,556855,556853,1,1
8499,349447,556921,207477,1,207477,556923,556921,1,1
8500,349488,557004,207518,1,207518,557005,557004,1,1
8501,349529,557038,207512,1,207512,557040,557038,1,1
8502,349570,557091,207523,1,207523,557093,557091,1,1
8503,349611,557144,207535,1,207535,557146,557144,1,1
8504,349652,557205,207555,1,207555,557206,557205,1,1
8505,349693,557269,207578,1,207578,557271,557269,1,1
8506,349734,557298,207566,1,207566,557300,557298,1,1
8507,349776,557393,207620,1,207620,557395,557393,1,1
8508,349817,557435,207621,1,207621,557437,557435,1,1
8509,349858,557531,207676,1,207676,557533,557531,1,1
8510,349899,557569,207672,1,207672,557570,557569,1,1
8511,349940,557692,207754,1,207754,557694,557692,1,1
8512,349981,557760,207782,1,207782,557762,557760,1,1
8513,350022,557825,207805,1,207805,557827,557825,1,1
8514,350063,557886,207825,1,207825,557888,557886,1,1
8515,350104,557963,207860,1,207860,557964,557963,1,1
8516,350146,557972,207829,1,207829,557974,557972,1,1
8517,350187,558057,207873,1,207873,558059,558057,1,1
8518,350228,558071,207845,1,207845,558072,558071,1,1
8519,350269,558147,207880,1,207880,558149,558147,1,1
8520,350310,558211,207903,1,207903,558212,558211,1,1
8521,350351,558292,207943,1,207943,558294,558292,1,1
8522,350392,558357,207967,1,207967,558359,558357,1,1
8523,350433,558399,207968,1,207968,558401,558399,1,1
8524,350475,558404,207931,1,207931,558405,558404,1,1
8525,350516,558463,207950,1,207950,558465,558463,1,1
8526,350557,558540,207986,1,207986,558542,558540,1,1
8527,350598,558607,208012,1,208012,558609,558607,1,1
8528,350639,558681,208045,1,208045,558683,558681,1,1
8529,350680,558755,208077,1,208077,558757,558755,1,1
8530,350721,558861,208142,1,208142,558863,558861,1,1
8531,350762,558883,208123,1,208123,558885,558883,1,1
8532,350803,559002,208201,1,208201,559004,559002,1,1
8533,350845,559066,208224,1,208224,559068,559066,1,1
8534,350886,559086,208203,1,208203,559088,559086,1,1
8535,350927,559129,208205,1,208205,559131,559129,1,1
8536,350968,559253,208287,1,208287,559255,559253,1,1
8537,351009,559324,208317,1,208317,559326,559324,1,1
8538,351050,559371,208323,1,208323,559373,559371,1,1
8539,351091,559438,208348,10,208339,559430,559428,1,1
8540,351132,559524,208394,1,208394,559526,559524,1,1
8541,351174,559525,208354,1,208354,559527,559525,1,1
8542,351215,559637,208425,1,208425,559639,559637,1,1
8543,351256,559678,208424,1,208424,559679,559678,1,1
8544,351297,559773,208479,1,208479,559775,559773,1,1
8545,351338,559841,208505,1,208505,559842,559841,1,1
8546,351379,559891,208514,1,208514,559892,559891,1,1
8547,351420,559955,208537,1,208537,559957,559955,1,1
8548,351461,560014,208555,1,208555,560016,560014,1,1
8549,351502,560090,208590,1,208590,560092,560090,1,1
8550,351544,560138,208596,1,208596,560139,560138,1,1
8551,351585,560181,208598,1,208598,560183,560181,1,1
8552,351626,560220,208596,1,208596,560222,560220,1,1
8553,351667,560278,208613,1,208613,560279,560278,1,1
8554,351708,560341,208635,1,208635,560343,560341,1,1
8555,351749,560398,208651,1,208651,560400,560398,1,1
8556,351790,560492,208704,1,208704,560494,560492,1,1
8557,351831,560527,208698,1,208698,560529,560527,1,1
8558,351873,560603,208732,1,208732,560604,560603,1,1
8559,351914,560643,208732,1,208732,560645,560643,1,1
8560,351955,560694,208741,1,208741,560696,560694,1,1
8561,351996,560771,208777,1,208777,560772,560771,1,1
8562,352037,560871,208837,1,208837,560873,560871,1,1
8563,352078,560943,208868,1,208868,560945,560943,1,1
8564,352119,560984,208867,1,208867,560985,560984,1,1
8565,352160,561084,208926,1,208926,561086,561084,1,1
8566,352201,561173,208973,1,208973,561174,561173,1,1
8567,352243,561275,209034,1,209034,561276,561275,1,1
8568,352284,561357,209076,1,209076,561359,561357,1,1
8569,352325,561396,209073,1,209073,561397,561396,1,1
8570,352366,561449,209085,1,209085,561451,561449,1,1
8571,352407,561510,209105,1,209105,561512,561510,1,1
8572,352448,561575,209129,1,209129,561576,561575,1,1
8573,352489,561667,209180,1,209180,561668,561667,1,1
8574,352530,561709,209181,1,209181,561711,561709,1,1
8575,352572,561790,209221,1,209221,561792,561790,1,1
8576,352613,561865,209255,1,209255,561867,561865,1,1
8577,352654,561911,209259,1,209259,561912,561911,1,1
8578,352695,561932,209239,1,209239,561933,561932,1,1
8579,352736,562036,209302,1,209302,562038,562036,1,1
8580,352777,562135,209360,1,209360,562137,562135,1,1
8581,352818,562165,209348,1,209348,562166,562165,1,1
8582,352859,562222,209365,1,209365,562224,562222,1,1
8583,352901,562306,209408,1,209408,562308,562306,1,1
8584,352942,562315,209376,1,209376,562317,562315,1,1
8585,352983,562386,209406,1,209406,562388,562386,1,1
8586,353024,562434,209412,1,209412,562435,562434,1,1
8587,353065,562476,209413,1,209413,562478,562476,1,1
8588,353106,562601,209497,1,209497,562603,562601,1,1
8589,353147,562652,209507,1,209507,562654,562652,1,1
8590,353188,562685,209499,1,209499,562687,562685,1,1
8591,353229,562744,209517,1,209517,562746,562744,1,1
8592,353271,562816,209548,1,209548,562818,562816,1,1
8593,353312,562907,209598,1,209598,562909,562907,1,1
8594,353353,562983,209633,1,209633,562985,562983,1,1
8595,353394,563050,209658,1,209658,563051,563050,1,1
8596,353435,563102,209669,1,209669,563104,563102,1,1
8597,353476,563162,209688,1,209688,563163,563162,1,1
8598,353517,563248,209733,1,209733,563250,563248,1,1
8599,353558,563317,209761,1,209761,563319,563317,1,1
8600,353600,563357,209760,1,209760,563359,563357,1,1
8601,353641,563412,209773,1,209773,563413,563412,1,1
8602,353682,563464,209784,1,209784,563465,563464,1,1
8603,353723,563567,209846,1,209846,563569,563567,1,1
8604,353764,563633,209871,1,209871,563635,563633,1,1
8605,353805,563660,209857,1,209857,563662,563660,1,1
8606,353846,563719,209875,1,209875,563720,563719,1,1
8607,353887,563752,209866,1,209866,563753,563752,1,1
8608,353928,563846,209920,1,209920,563848,563846,1,1
8609,353970,563873,209905,1,209905,563874,563873,1,1
8610,354011,563929,209920,1,209920,563931,563929,1,1
8611,354052,564012,209962,1,209962,564013,564012,1,1
8612,354093,564074,209983,1,209983,564075,564074,1,1
8613,354134,564193,210061,1,210061,564195,564193,1,1
8614,354175,564204,210031,1,210031,564206,564204,1,1
8615,354216,564264,210050,1,210050,564266,564264,1,1
8616,354257,564356,210101,1,210101,564358,564356,1,1
8617,354299,564411,210115,1,210115,564413,564411,1,1
8618,354340,564478,210141,1,210141,564480,564478,1,1
8619,354381,564504,210126,1,210126,564506,564504,1,1
8620,354422,564566,210147,1,210147,564568,564566,1,1
8621,354463,564664,210203,1,210203,564666,564664,1,1
8622,354504,564740,210238,1,210238,564742,564740,1,1
8623,354545,564774,210231,1,210231,564776,564774,1,1
8624,354586,564832,210247,1,210247,564833,564832,1,1
8625,354627,564921,210296,1,210296,564923,564921,1,1
8626,354669,564997,210330,1,210330,564998,564997,1,1
8627,354710,565037,210329,1,210329,565039,565037,1,1
8628,354751,565072,210324,1,210324,565074,565072,1,1
8629,354792,565209,210420,1,210420,565211,565209,1,1
8630,354833,565239,210408,1,210408,565241,565239,1,1
8631,354874,565310,210438,1,210438,565312,565310,1,1
8632,354915,565364,210451,1,210451,565366,565364,1,1
8633,354956,565421,210467,1,210467,565423,565421,1,1
8634,354998,565536,210540,1,210540,565538,565536,1,1
8635,355039,565586,210550,1,210550,565588,565586,1,1
8636,355080,565661,210583,1,210583,565663,565661,1,1
8637,355121,565738,210620,1,210620,565740,565738,1,1
8638,355162,565810,210651,1,210651,565812,565810,1,1
8639,355203,565872,210671,1,210671,565873,565872,1,1
8640,355244,565903,210661,1,210661,565905,565903,1,1
8641,355285,565956,210672,1,210672,565957,565956,1,1
8642,355326,566030,210706,1,210706,566032,566030,1,1
8643,355368,566075,210710,1,210710,566077,566075,1,1
8644,355409,566152,210745,1,210745,566154,566152,1,1
8645,355450,566211,210764,1,210764,566213,566211,1,1
8646,355491,566307,210818,1,210818,566309,566307,1,1
8647,355532,566315,210785,1,210785,566317,566315,1,1
8648,355573,566358,210787,1,210787,566360,566358,1,1
8649,355614,566437,210825,1,210825,566439,566437,1,1
8650,355655,566550,210897,1,210897,566552,566550,1,1
8651,355697,566601,210907,1,210907,566603,566601,1,1
8652,355738,566699,210964,1,210964,566701,566699,1,1
8653,355779,566752,210975,1,210975,566753,566752,1,1
8654,355820,566830,211012,1,211012,566832,566830,1,1
8655,355861,566878,211020,1,211020,566880,566878,1,1
8656,355902,566954,211054,1,211054,566955,566954,1,1
8657,355943,567020,211078,1,211078,567021,567020,1,1
8658,355984,567109,211127,1,211127,567111,567109,1,1
8659,356025,567133,211109,1,211109,567134,567133,1,1
8660,356067,567190,211126,1,211126,567192,567190,1,1
8661,356108,567277,211171,1,211171,567278,567277,1,1
8662,356149,567314,211167,1,211167,567316,567314,1,1
8663,356190,567392,211204,1,211204,567394,567392,1,1
8664,356231,567414,211185,1,211185,567416,567414,1,1
8665,356272,567488,211218,1,211218,567489,567488,1,1
8666,356313,567572,211261,1,211261,567574,567572,1,1
8667,356354,567625,211273,1,211273,567626,567625,1,1
8668,356396,567717,211324,1,211324,567719,567717,1,1
8669,356437,567769,211334,1,211334,567770,567769,1,1
8670,356478,567848,211373,1,211373,567850,567848,1,1
8671,356519,567884,211367,1,211367,567885,567884,1,1
8672,356560,567979,211421,1,211421,567981,567979,1,1
8673,356601,568051,211452,1,211452,568053,568051,1,1
8674,356642,568076,211436,1,211436,568078,568076,1,1
8675,356683,568162,211480,1,211480,568163,568162,1,1
8676,356724,568229,211507,1,211507,568231,568229,1,1
8677,356766,568290,211526,1,211526,568291,568290,1,1
8678,356807,568374,211570,1,211570,568376,568374,1,1
8679,356848,568463,211617,1,211617,568464,568463,1,1
8680,356889,568548,211661,1,211661,568549,568548,1,1
8681,356930,568611,211683,1,211683,568613,568611,1,1
8682,356971,568653,211684,1,211684,568655,568653,1,1
8683,357012,568737,211727,1,211727,568739,568737,1,1
8684,357053,568824,211772,1,211772,568825,568824,1,1
8685,357095,568880,211787,1,211787,568882,568880,1,1
8686,357136,568934,211800,1,211800,568935,568934,1,1
8687,357177,569088,211914,1,211914,569090,569088,1,1
8688,357218,569138,211922,1,211922,569140,569138,1,1
8689,357259,569236,211979,1,211979,569238,569236,1,1
8690,357300,569306,212008,1,212008,569308,569306,1,1
8691,357341,569371,212032,1,212032,569373,569371,1,1
8692,357382,569453,212073,1,212073,569455,569453,1,1
8693,357423,569476,212054,1,212054,569477,569476,1,1
8694,357465,569512,212050,1,212050,569514,569512,1,1
8695,357506,569585,212081,1,212081,569586,569585,1,1
8696,357547,569631,212086,1,212086,569633,569631,1,1
8697,357588,569656,212071,1,212071,569658,569656,1,1
8698,357629,569678,212051,1,212051,569680,569678,1,1
8699,357670,569725,212057,1,212057,569727,569725,1,1
8700,357711,569792,212083,1,212083,569793,569792,1,1
8701,357752,569860,212110,1,212110,569862,569860,1,1
8702,357794,569935,212144,1,212144,569937,569935,1,1
8703,357835,569995,212163,1,212163,569997,569995,1,1
8704,357876,570057,212184,1,212184,570059,570057,1,1
8705,357917,570096,212181,1,212181,570098,570096,1,1
8706,357958,570137,212181,1,212181,570138,570137,1,1
8707,357999,570223,212226,13,212214,570212,570211,1,1
8708,358040,570319,212280,1,212280,570320,570319,1,1
8709,358081,570358,212279,1,212279,570359,570358,1,1
8710,358122,570444,212324,1,212324,570446,570444,1,1
8711,358164,570463,212302,1,212302,570465,570463,1,1
8712,358205,570602,212399,1,212399,570603,570602,1,1
8713,358246,570598,212354,1,212354,570600,570598,1,1
8714,358287,570709,212424,1,212424,570710,570709,1,1
8715,358328,570767,212441,1,212441,570768,570767,1,1
8716,358369,570768,212401,1,212401,570770,570768,1,1
8717,358410,570863,212455,1,212455,570865,570863,1,1
8718,358451,570945,212496,1,212496,570947,570945,1,1
8719,358493,571010,212519,1,212519,571011,571010,1,1
8720,358534,571082,212551,1,212551,571084,571082,1,1
8721,358575,571175,212602,1,212602,571177,571175,1,1
8722,358616,571232,212618,1,212618,571233,571232,1,1
8723,358657,571291,212636,1,212636,571292,571291,1,1
8724,358698,571352,212656,1,212656,571354,571352,1,1
8725,358739,571414,212676,1,212676,571415,571414,1,1
8726,358780,571455,212676,1,212676,571456,571455,1,1
8727,358822,571521,212702,1,212702,571523,571521,1,1
8728,358863,571575,212714,1,212714,571576,571575,1,1
8729,358904,571672,212770,1,212770,571674,571672,1,1
8730,358945,571730,212788,1,212788,571732,571730,1,1
8731,358986,571784,212800,1,212800,571785,571784,1,1
8732,359027,571829,212804,1,212804,571831,571829,1,1
8733,359068,571948,212882,1,212882,571950,571948,1,1
8734,359109,571969,212862,1,212862,571971,571969,1,1
8735,359150,572047,212899,1,212899,572049,572047,1,1
8736,359192,572022,212833,1,212833,572024,572022,1,1
8737,359233,572155,212924,1,212924,572156,572155,1,1
8738,359274,572197,212926,1,212926,572199,572197,1,1
8739,359315,572270,212957,1,212957,572271,572270,1,1
8740,359356,572366,213012,1,213012,572368,572366,1,1
8741,359397,572404,213009,1,213009,572406,572404,1,1
8742,359438,572457,213021,1,213021,572458,572457,1,1
8743,359479,572542,213064,1,213064,572543,572542,1,1
8744,359521,572618,213099,1,213099,572619,572618,1,1
8745,359562,572718,213159,1,213159,572720,572718,1,1
8746,359603,572753,213152,1,213152,572754,572753,1,1
8747,359644,572813,213171,1,213171,572815,572813,1,1
8748,359685,572894,213211,1,213211,572895,572894,1,1
8749,359726,572945,213221,1,213221,572947,572945,1,1
8750,359767,572990,213225,9,213217,572984,572982,1,1
8751,359808,573086,213280,1,213280,573087,573086,1,1
8752,359849,573183,213336,1,213336,573185,573183,1,1
8753,359891,573248,213359,1,213359,573249,573248,1,1
8754,359932,573276,213346,1,213346,573277,573276,1,1
8755,359973,573343,213372,1,213372,573344,573343,1,1
8756,360014,573407,213396,1,213396,573409,573407,1,1
8757,360055,573488,213435,1,213435,573489,573488,1,1
8758,360096,573539,213445,1,213445,573541,573539,1,1
8759,360137,573634,213499,1,213499,573636,573634,1,1
8760,360178,573725,213549,1,213549,573727,573725,1,1
8761,360220,573743,213525,1,213525,573744,573743,1,1
8762,360261,573815,213557,1,213557,573817,573815,1,1
8763,360302,573912,213613,1,213613,573914,573912,1,1
8764,360343,573981,213641,1,213641,573983,573981,1,1
8765,360384,574059,213678,1,213678,574061,574059,1,1
8766,360425,574113,213691,1,213691,574115,574113,1,1
8767,360466,574133,213669,1,213669,574135,574133,1,1
8768,360507,574296,213791,1,213791,574298,574296,1,1
8769,360548,574342,213796,1,213796,574344,574342,1,1
8770,360590,574393,213805,1,213805,574394,574393,1,1
8771,360631,574466,213838,1,213838,574468,574466,1,1
8772,360672,574541,213871,1,213871,574543,574541,1,1
8773,360713,574623,213912,1,213912,574625,574623,1,1
8774,360754,574677,213925,10,213915,574669,574667,1,1
8775,360795,574745,213952,1,213952,574747,574745,1,1
8776,360836,574817,213983,1,213983,574819,574817,1,1
8777,360877,574862,213987,1,213987,574864,574862,1,1
8778,360919,574943,214026,1,214026,574944,574943,1,1
8779,360960,574964,214007,1,214007,574966,574964,1,1
8780,361001,575053,214055,1,214055,575055,575053,1,1
8781,361042,575139,214099,1,214099,575140,575139,1,1
8782,361083,575208,214127,1,214127,575210,575208,1,1
8783,361124,575322,214200,1,214200,575324,575322,1,1
8784,361165,575400,214237,1,214237,575402,575400,1,1
8785,361206,575449,214244,1,214244,575450,575449,1,1
8786,361247,575492,214247,1,214247,575494,575492,1,1
8787,361289,575549,214263,1,214263,575551,575549,1,1
8788,361330,575616,214288,1,214288,575618,575616,1,1
8789,361371,575698,214330,1,214330,575700,575698,1,1
8790,361412,575720,214310,1,214310,575722,575720,1,1
8791,361453,575788,214337,1,214337,575790,575788,1,1
8792,361494,575870,214378,1,214378,575872,575870,1,1
8793,361535,575907,214374,1,214374,575909,575907,1,1
8794,361576,575981,214406,1,214406,575982,575981,1,1
8795,361618,576061,214446,1,214446,576063,576061,1,1
8796,361659,576108,214451,1,214451,576109,576108,1,1
8797,361700,576164,214467,1,214467,576166,576164,1,1
8798,361741,576263,214524,1,214524,576265,576263,1,1
8799,361782,576350,214570,1,214570,576352,576350,1,1
8800,361823,576444,214623,1,214623,576445,576444,1,1
8801,361864,576518,214656,1,214656,576520,576518,1,1
8802,361905,576554,214651,1,214651,576556,576554,1,1
8803,361946,576608,214664,1,214664,576610,576608,1,1
8804,361988,576657,214672,1,214672,576659,576657,1,1
8805,362029,576718,214692,1,214692,576720,576718,1,1
8806,362070,576785,214718,1,214718,576787,576785,1,1
8807,362111,576887,214778,1,214778,576889,576887,1,1
8808,362152,576973,214823,1,214823,576975,576973,1,1
8809,362193,577020,214829,1,214829,577022,577020,1,1
8810,362234,577051,214819,1,214819,577053,577051,1,1
8811,362275,577153,214880,1,214880,577155,577153,1,1
8812,362317,577229,214914,1,214914,577230,577229,1,1
8813,362358,577296,214941,1,214941,577298,577296,1,1
8814,362399,577362,214965,1,214965,577364,577362,1,1
8815,362440,577401,214963,1,214963,577403,577401,1,1
8816,362481,577470,214991,1,214991,577471,577470,1,1
8817,362522,577544,215024,1,215024,577546,577544,1,1
8818,362563,577631,215070,1,215070,577632,577631,1,1
8819,362604,577696,215093,1,215093,577697,577696,1,1
8820,362645,577758,215114,1,215114,577759,577758,1,1
8821,362687,577810,215125,1,215125,577811,577810,1,1
8822,362728,577912,215186,1,215186,577913,577912,1,1
8823,362769,577985,215219,1,215219,577987,577985,1,1
8824,362810,578061,215254,1,215254,578063,578061,1,1
8825,362851,578100,215251,1,215251,578102,578100,1,1
8826,362892,578144,215254,1,215254,578146,578144,1,1
8827,362933,578217,215285,1,215285,578218,578217,1,1
8828,362974,578252,215280,1,215280,578254,578252,1,1
8829,363016,578312,215299,1,215299,578314,578312,1,1
8830,363057,578405,215350,1,215350,578406,578405,1,1
8831,363098,578477,215382,1,215382,578479,578477,1,1
8832,363139,578554,215417,1,215417,578556,578554,1,1
8833,363180,578625,215447,1,215447,578627,578625,1,1
8834,363221,578714,215495,1,215495,578716,578714,1,1
8835,363262,578767,215507,1,215507,578769,578767,1,1
8836,363303,578810,215509,1,215509,578812,578810,1,1
8837,363344,578877,215535,1,215535,578879,578877,1,1
8838,363386,578938,215555,1,215555,578940,578938,1,1
8839,363427,579029,215604,1,215604,579030,579029,1,1
8840,363468,579094,215629,1,215629,579096,579094,1,1
8841,363509,579149,215643,1,215643,579151,579149,1,1
8842,363550,579209,215661,1,215661,579211,579209,1,1
8843,363591,579249,215660,1,215660,579250,579249,1,1
8844,363632,579289,215659,1,215659,579291,579289,1,1
8845,363673,579361,215690,1,215690,579363,579361,1,1
8846,363715,579431,215719,1,215719,579433,579431,1,1
8847,363756,579500,215747,1,215747,579502,579500,1,1
8848,363797,579523,215728,1,215728,579524,579523,1,1
8849,363838,579588,215753,1,215753,579590,579588,1,1
8850,363879,579646,215769,1,215769,579648,579646,1,1
8851,363920,579708,215791,1,215791,579710,579708,1,1
8852,363961,579780,215821,1,215821,579782,579780,1,1
8853,364002,579890,215890,1,215890,579891,579890,1,1
8854,364043,579861,215819,1,215819,579862,579861,1,1
8855,364085,579974,215891,1,215891,579975,579974,1,1
8856,364126,580073,215950,1,215950,580075,580073,1,1
8857,364167,580133,215969,1,215969,580135,580133,1,1
8858,364208,580188,215983,1,215983,580190,580188,1,1
8859,364249,580222,215975,1,215975,580223,580222,1,1
8860,364290,580302,216014,1,216014,580303,580302,1,1
8861,364331,580344,216015,1,216015,580346,580344,1,1
8862,364372,580415,216045,1,216045,580417,580415,1,1
8863,364414,580480,216069,1,216069,580482,580480,1,1
8864,364455,580523,216070,1,216070,580524,580523,1,1
8865,364496,580608,216114,1,216114,580609,580608,1,1
8866,364537,580668,216133,1,216133,580670,580668,1,1
8867,364578,580735,216159,1,216159,580737,580735,1,1
8868,364619,580789,216172,1,216172,580791,580789,1,1
8869,364660,580876,216218,1,216218,580878,580876,1,1
8870,364701,580935,216235,1,216235,580936,580935,1,1
8871,364742,580976,216236,1,216236,580978,580976,1,1
8872,364784,581057,216276,1,216276,581059,581057,1,1
8873,364825,581125,216302,1,216302,581126,581125,1,1
8874,364866,581182,216318,1,216318,581184,581182,1,1
8875,364907,581251,216347,1,216347,581253,581251,1,1
8876,364948,581303,216357,1,216357,581305,581303,1,1
8877,364989,581395,216408,1,216408,581397,581395,1,1
8878,365030,581455,216427,1,216427,581457,581455,1,1
8879,365071,581487,216417,1,216417,581488,581487,1,1
8880,365113,581538,216428,1,216428,581540,581538,1,1
8881,365154,581617,216465,1,216465,581618,581617,1,1
8882,365195,581670,216477,1,216477,581672,581670,1,1
8883,365236,581783,216550,1,216550,581785,581783,1,1
8884,365277,581834,216559,1,216559,581836,581834,1,1
8885,365318,581890,216574,1,216574,581892,581890,1,1
8886,365359,581947,216590,1,216590,581949,581947,1,1
8887,365400,582046,216648,1,216648,582048,582046,1,1
8888,365442,582108,216668,1,216668,582109,582108,1,1
8889,365483,582136,216656,1,216656,582138,582136,1,1
8890,365524,582254,216733,1,216733,582256,582254,1,1
8891,365565,582277,216715,1,216715,582279,582277,1,1
8892,365606,582371,216767,1,216767,582372,582371,1,1
8893,365647,582427,216782,1,216782,582428,582427,1,1
8894,365688,582536,216850,1,216850,582537,582536,1,1
8895,365729,582578,216851,1,216851,582580,582578,1,1
8896,365770,582662,216894,1,216894,582664,582662,1,1
8897,365812,582692,216883,1,216883,582694,582692,1,1
8898,365853,582775,216925,1,216925,582777,582775,1,1
8899,365894,582868,216977,1,216977,582870,582868,1,1
8900,365935,582917,216985,1,216985,582919,582917,1,1
8901,365976,582958,216985,1,216985,582960,582958,1,1
8902,366017,583038,217023,1,217023,583039,583038,1,1
8903,366058,583051,216995,1,216995,583053,583051,1,1
8904,366099,583099,217002,1,217002,583101,583099,1,1
8905,366141,583218,217080,1,217080,583220,583218,1,1
8906,366182,583252,217072,1,217072,583253,583252,1,1
8907,366223,583323,217102,1,217102,583325,583323,1,1
8908,366264,583405,217143,1,217143,583406,583405,1,1
8909,366305,583464,217161,1,217161,583465,583464,1,1
8910,366346,583523,217179,1,217179,583525,583523,1,1
8911,366387,583624,217239,1,217239,583625,583624,1,1
8912,366428,583668,217242,1,217242,583670,583668,1,1
8913,366469,583731,217263,1,217263,583732,583731,1,1
8914,366511,583818,217310,1,217310,583820,583818,1,1
8915,366552,583842,217292,1,217292,583843,583842,1,1
8916,366593,583930,217339,1,217339,583931,583930,1,1
8917,366634,583993,217362,1,217362,583995,583993,1,1
8918,366675,584122,217449,1,217449,584124,584122,1,1
8919,366716,584177,217463,1,217463,584178,584177,1,1
8920,366757,584286,217531,1,217531,584288,584286,1,1
8921,366798,584341,217545,1,217545,584343,584341,1,1
8922,366840,584398,217561,1,217561,584400,584398,1,1
8923,366881,584461,217583,1,217583,584463,584461,1,1
8924,366922,584525,217606,1,217606,584527,584525,1,1
8925,366963,584610,217650,1,217650,584612,584610,1,1
8926,367004,584629,217627,1,217627,584630,584629,1,1
8927,367045,584735,217692,1,217692,584736,584735,1,1
8928,367086,584785,217701,1,217701,584787,584785,1,1
8929,367127,584859,217734,1,217734,584861,584859,1,1
8930,367168,584924,217758,1,217758,584926,584924,1,1
8931,367210,584962,217755,1,217755,584964,584962,1,1
8932,367251,585053,217805,1,217805,585055,585053,1,1
8933,367292,585093,217803,1,217803,585095,585093,1,1
8934,367333,585119,217788,1,217788,585120,585119,1,1
8935,367374,585231,217859,1,217859,585232,585231,1,1
8936,367415,585285,217872,1,217872,585287,585285,1,1
8937,367456,585358,217903,1,217903,585359,585358,1,1
8938,367497,585425,217930,1,217930,585427,585425,1,1
8939,367539,585488,217951,1,217951,585489,585488,1,1
8940,367580,585537,217960,1,217960,585539,585537,1,1
8941,367621,585626,218008,1,218008,585628,585626,1,1
8942,367662,585664,218004,1,218004,585666,585664,1,1
8943,367703,585737,218036,1,218036,585738,585737,1,1
8944,367744,585811,218069,1,218069,585812,585811,1,1
8945,367785,585879,218096,1,218096,585881,585879,1,1
8946,367826,585913,218089,1,218089,585915,585913,1,1
8947,367867,586029,218164,1,218164,586031,586029,1,1
8948,367909,586070,218164,1,218164,586072,586070,1,1
8949,367950,586130,218182,1,218182,586132,586130,1,1
8950,367991,586245,218256,1,218256,586246,586245,1,1
8951,368032,586264,218234,1,218234,586266,586264,1,1
8952,368073,586306,218235,1,218235,586308,586306,1,1
8953,368114,586369,218257,1,218257,586371,586369,1,1
8954,368155,586379,218226,1,218226,586381,586379,1,1
8955,368196,586453,218259,1,218259,586455,586453,1,1
8956,368238,586526,218291,1,218291,586528,586526,1,1
8957,368279,586575,218299,1,218299,586577,586575,1,1
8958,368320,586629,218312,1,218312,586631,586629,1,1
8959,368361,586701,218342,1,218342,586703,586701,1,1
8960,368402,586782,218382,1,218382,586784,586782,1,1
8961,368443,586834,218394,1,218394,586836,586834,1,1
8962,368484,586852,218370,1,218370,586854,586852,1,1
8963,368525,586932,218409,1,218409,586934,586932,1,1
8964,368566,587029,218464,1,218464,587030,587029,1,1
8965,368608,587093,218488,1,218488,587095,587093,1,1
8966,368649,587149,218503,1,218503,587151,587149,1,1
8967,368690,587220,218533,1,218533,587222,587220,1,1
8968,368731,587311,218582,1,218582,587313,587311,1,1
8969,368772,587394,218624,1,218624,587395,587394,1,1
8970,368813,587412,218601,1,218601,587414,587412,1,1
8971,368854,587508,218656,1,218656,587510,587508,1,1
8972,368895,587600,218707,1,218707,587602,587600,1,1
8973,368937,587699,218765,1,218765,587701,587699,1,1
8974,368978,587736,218760,1,218760,587737,587736,1,1
8975,369019,587810,218793,1,218793,587812,587810,1,1
8976,369060,587876,218818,1,218818,587877,587876,1,1
8977,369101,587916,218817,1,218817,587918,587916,1,1
8978,369142,587975,218835,1,218835,587977,587975,1,1
8979,369183,588051,218869,1,218869,588052,588051,1,1
8980,369224,588086,218864,1,218864,588087,588086,1,1
8981,369265,588214,218951,1,218951,588216,588214,1,1
8982,369307,588262,218958,1,218958,588264,588262,1,1
8983,369348,588327,218981,1,218981,588329,588327,1,1
8984,369389,588399,219013,1,219013,588401,588399,1,1
8985,369430,588458,219031,1,219031,588460,588458,1,1
8986,369471,588528,219060,1,219060,588530,588528,1,1
8987,369512,588578,219068,1,219068,588580,588578,1,1
8988,369553,588653,219102,1,219102,588655,588653,1,1
8989,369594,588720,219128,1,219128,588722,588720,1,1
8990,369636,588809,219176,1,219176,588811,588809,1,1
8991,369677,588860,219186,1,219186,588862,588860,1,1
8992,369718,588925,219209,1,219209,588926,588925,1,1
8993,369759,588961,219205,1,219205,588963,588961,1,1
8994,369800,589020,219222,1,219222,589021,589020,1,1
8995,369841,589098,219259,1,219259,589100,589098,1,1
8996,369882,589178,219298,1,219298,589179,589178,1,1
8997,369923,589189,219268,1,219268,589190,589189,1,1
8998,369964,589255,219293,1,219293,589257,589255,1,1
8999,370006,589374,219370,1,219370,589375,589374,1,1
9000,370047,589452,219407,1,219407,589453,589452,1,1
9001,370088,589556,219470,1,219470,589557,589556,1,1
9002,370129,589587,219460,1,219460,589588,589587,1,1
9003,370170,589653,219485,1,219485,589655,589653,1,1
9004,370211,589694,219485,1,219485,589696,589694,1,1
9005,370252,589747,219497,1,219497,589749,589747,1,1
9006,370293,589822,219530,1,219530,589823,589822,1,1
9007,370335,589899,219566,1,219566,589900,589899,1,1
9008,370376,589968,219595,1,219595,589970,589968,1,1
9009,370417,590009,219595,1,219595,590011,590009,1,1
9010,370458,590059,219604,1,219604,590061,590059,1,1
9011,370499,590100,219603,1,219603,590102,590100,1,1
9012,370540,590199,219661,1,219661,590201,590199,1,1
9013,370581,590301,219722,1,219722,590303,590301,1,1
9014,370622,590369,219749,1,219749,590371,590369,1,1
9015,370663,590418,219757,1,219757,590420,590418,1,1
9016,370705,590475,219772,1,219772,590477,590475,1,1
9017,370746,590536,219792,1,219792,590537,590536,1,1
9018,370787,590590,219805,1,219805,590591,590590,1,1
9019,370828,590687,219861,1,219861,590688,590687,1,1
9020,370869,590708,219841,1,219841,590709,590708,1,1
9021,370910,590818,219910,1,219910,590819,590818,1,1
9022,370951,590909,219960,1,219960,590911,590909,1,1
9023,370992,590968,219977,1,219977,590969,590968,1,1
9024,371034,591024,219993,1,219993,591026,591024,1,1
9025,371075,591121,220049,1,220049,591123,591121,1,1
9026,371116,591164,220050,9,220042,591157,591156,1,1
9027,371157,591269,220114,1,220114,591271,591269,1,1
9028,371198,591318,220122,1,220122,591319,591318,1,1
9029,371239,591393,220156,1,220156,591395,591393,1,1
9030,371280,591449,220171,1,220171,591450,591449,1,1
9031,371321,591495,220176,1,220176,591497,591495,1,1
9032,371363,591579,220219,1,220219,591581,591579,1,1
9033,371404,591632,220231,1,220231,591634,591632,1,1
9034,371445,591732,220290,1,220290,591734,591732,1,1
9035,371486,591797,220313,1,220313,591799,591797,1,1
9036,371527,591871,220346,1,220346,591872,591871,1,1
9037,371568,591857,220291,1,220291,591859,591857,1,1
9038,371609,591951,220344,1,220344,591953,591951,1,1
9039,371650,592014,220365,1,220365,592015,592014,1,1
9040,371691,592061,220371,1,220371,592062,592061,1,1
9041,371733,592125,220395,1,220395,592127,592125,1,1
9042,371774,592191,220419,1,220419,592192,592191,1,1
9043,371815,592283,220470,1,220470,592285,592283,1,1
9044,371856,592391,220538,1,220538,592393,592391,1,1
9045,371897,592445,220550,1,220550,592446,592445,1,1
9046,371938,592543,220607,1,220607,592545,592543,1,1
9047,371979,592606,220629,1,220629,592608,592606,1,1
9048,372020,592700,220682,1,220682,592702,592700,1,1
9049,372062,592779,220719,1,220719,592780,592779,1,1
9050,372103,592829,220729,1,220729,592831,592829,1,1
9051,372144,592905,220764,1,220764,592907,592905,1,1
9052,372185,592931,220748,1,220748,592933,592931,1,1
9053,372226,593036,220812,1,220812,593037,593036,1,1
9054,372267,593116,220851,1,220851,593117,593116,1,1
9055,372308,593136,220830,1,220830,593138,593136,1,1
9056,372349,593228,220881,1,220881,593230,593228,1,1
9057,372390,593270,220882,1,220882,593271,593270,1,1
9058,372432,593340,220910,1,220910,593341,593340,1,1
9059,372473,593436,220966,1,220966,593438,593436,1,1
9060,372514,593483,220971,1,220971,593484,593483,1,1
9061,372555,593589,221036,1,221036,593591,593589,1,1
9062,372596,593627,221033,1,221033,593629,593627,1,1
9063,372637,593725,221090,1,221090,593726,593725,1,1
9064,372678,593723,221047,1,221047,593725,593723,1,1
9065,372719,593786,221068,1,221068,593787,593786,1,1
9066,372761,593818,221060,1,221060,593820,593818,1,1
9067,372802,593889,221090,1,221090,593891,593889,1,1
9068,372843,593970,221130,1,221130,593972,593970,1,1
9069,372884,594032,221150,1,221150,594034,594032,1,1
9070,372925,594142,221219,1,221219,594144,594142,1,1
9071,372966,594175,221211,1,221211,594177,594175,1,1
9072,373007,594207,221202,1,221202,594209,594207,1,1
9073,373048,594269,221223,1,221223,594271,594269,1,1
9074,373089,594320,221233,1,221233,594322,594320,1,1
9075,373131,594374,221246,1,221246,594376,594374,1,1
9076,373172,594402,221232,1,221232,594403,594402,1,1
9077,373213,594525,221314,1,221314,594526,594525,1,1
9078,373254,594614,221363,1,221363,594616,594614,1,1
9079,373295,594659,221366,1,221366,594661,594659,1,1
9080,373336,594696,221362,1,221362,594698,594696,1,1
9081,373377,594810,221435,1,221435,594812,594810,1,1
9082,373418,594842,221425,1,221425,594843,594842,1,1
9083,373460,594933,221475,1,221475,594934,594933,1,1
9084,373501,595007,221509,1,221509,595009,595007,1,1
9085,373542,595074,221535,1,221535,595076,595074,1,1
9086,373583,595145,221565,1,221565,595147,595145,1,1
9087,373624,595201,221579,1,221579,595203,595201,1,1
9088,373665,595233,221570,1,221570,595234,595233,1,1
9089,373706,595278,221573,1,221573,595279,595278,1,1
9090,373747,595369,221624,1,221624,595371,595369,1,1
9091,373788,595414,221628,1,221628,595416,595414,1,1
9092,373830,595534,221706,1,221706,595535,595534,1,1
9093,373871,595596,221727,1,221727,595597,595596,1,1
9094,373912,595631,221721,1,221721,595633,595631,1,1
9095,373953,595666,221715,1,221715,595667,595666,1,1
9096,373994,595764,221772,1,221772,595766,595764,1,1
9097,374035,595831,221798,1,221798,595833,595831,1,1
9098,374076,595874,221799,1,221799,595875,595874,1,1
9099,374117,595935,221820,1,221820,595937,595935,1,1
9100,374159,595991,221835,1,221835,595993,595991,1,1
9101,374200,596033,221835,1,221835,596035,596033,1,1
9102,374241,596118,221879,1,221879,596120,596118,1,1
9103,374282,596201,221921,1,221921,596203,596201,1,1
9104,374323,596230,221910,1,221910,596232,596230,1,1
9105,374364,596315,221953,1,221953,596317,596315,1,1
9106,374405,596351,221948,1,221948,596353,596351,1,1
9107,374446,596450,222005,1,222005,596451,596450,1,1
9108,374487,596520,222034,1,222034,596521,596520,1,1
9109,374529,596614,222088,1,222088,596616,596614,1,1
9110,374570,596680,222112,1,222112,596681,596680,1,1
9111,374611,596727,222118,1,222118,596728,596727,1,1
9112,374652,596832,222183,1,222183,596834,596832,1,1
9113,374693,596881,222190,1,222190,596882,596881,1,1
9114,374734,596948,222216,1,222216,596950,596948,1,1
9115,374775,597027,222254,1,222254,597029,597027,1,1
9116,374816,597107,222293,1,222293,597109,597107,1,1
9117,374858,597188,222332,1,222332,597189,597188,1,1
9118,374899,597276,222379,1,222379,597277,597276,1,1
9119,374940,597360,222422,1,222422,597362,597360,1,1
9120,374981,597455,222476,1,222476,597456,597455,1,1
9121,375022,597497,222477,1,222477,597499,597497,1,1
9122,375063,597557,222496,1,222496,597559,597557,1,1
9123,375104,597616,222513,1,222513,597617,597616,1,1
9124,375145,597653,222510,1,222510,597655,597653,1,1
9125,375186,597739,222555,1,222555,597741,597739,1,1
9126,375228,597760,222535,1,222535,597762,597760,1,1
9127,375269,597853,222586,1,222586,597854,597853,1,1
9128,375310,597964,222657,1,222657,597966,597964,1,1
9129,375351,597989,222640,1,222640,597991,597989,1,1
9130,375392,598107,222717,1,222717,598109,598107,1,1
9131,375433,598170,222739,1,222739,598171,598170,1,1
9132,375474,598245,222773,1,222773,598247,598245,1,1
9133,375515,598284,222771,1,222771,598286,598284,1,1
9134,375557,598394,222840,1,222840,598396,598394,1,1
9135,375598,598468,222872,1,222872,598469,598468,1,1
9136,375639,598496,222859,1,222859,598498,598496,1,1
9137,375680,598586,222908,1,222908,598587,598586,1,1
9138,375721,598686,222967,1,222967,598688,598686,1,1
9139,375762,598699,222939,1,222939,598701,598699,1,1
9140,375803,598756,222955,1,222955,598757,598756,1,1
9141,375844,598876,223034,1,223034,598878,598876,1,1
9142,375885,598945,223062,1,223062,598947,598945,1,1
9143,375927,599014,223090,1,223090,599016,599014,1,1
9144,375968,599054,223088,1,223088,599056,599054,1,1
9145,376009,599077,223070,1,223070,599079,599077,1,1
9146,376050,599175,223127,1,223127,599177,599175,1,1
9147,376091,599182,223093,1,223093,599184,599182,1,1
9148,376132,599243,223113,1,223113,599245,599243,1,1
9149,376173,599319,223148,1,223148,599321,599319,1,1
9150,376214,599407,223195,1,223195,599409,599407,1,1
9151,376256,599451,223197,1,223197,599452,599451,1,1
9152,376297,599537,223242,1,223242,599538,599537,1,1
9153,376338,599550,223214,1,223214,599551,599550,1,1
9154,376379,599580,223204,1,223204,599582,599580,1,1
9155,376420,599627,223209,1,223209,599629,599627,1,1
9156,376461,599722,223263,14,223250,599710,599709,1,1
9157,376502,599736,223236,1,223236,599738,599736,1,1
9158,376543,599851,223310,1,223310,599853,599851,1,1
9159,376584,599914,223331,1,223331,599915,599914,1,1
9160,376626,600013,223390,1,223390,600015,600013,1,1
9161,376667,600060,223395,1,223395,600061,600060,1,1
9162,376708,600158,223453,1,223453,600160,600158,1,1
9163,376749,600225,223478,1,223478,600226,600225,1,1
9164,376790,600316,223528,1,223528,600318,600316,1,1
9165,376831,600373,223544,1,223544,600375,600373,1,1
9166,376872,600419,223549,1,223549,600421,600419,1,1
9167,376913,600494,223583,1,223583,600496,600494,1,1
9168,376955,600591,223639,1,223639,600593,600591,1,1
9169,376996,600661,223668,1,223668,600663,600661,1,1
9170,377037,600699,223664,1,223664,600700,600699,1,1
9171,377078,600785,223709,1,223709,600786,600785,1,1
9172,377119,600811,223694,1,223694,600813,600811,1,1
9173,377160,600910,223752,1,223752,600912,600910,1,1
9174,377201,600981,223782,1,223782,600983,600981,1,1
9175,377242,601027,223787,1,223787,601029,601027,1,1
9176,377283,601089,223808,1,223808,601091,601089,1,1
9177,377325,601140,223818,1,223818,601142,601140,1,1
9178,377366,601215,223852,1,223852,601217,601215,1,1
9179,377407,601299,223895,1,223895,601301,601299,1,1
9180,377448,601350,223904,1,223904,601352,601350,1,1
9181,377489,601415,223928,1,223928,601417,601415,1,1
9182,377530,601482,223954,1,223954,601483,601482,1,1
9183,377571,601528,223959,1,223959,601530,601528,1,1
9184,377612,601643,224033,1,224033,601645,601643,1,1
9185,377654,601721,224069,1,224069,601722,601721,1,1
9186,377695,601748,224055,1,224055,601749,601748,1,1
9187,377736,601815,224082,1,224082,601817,601815,1,1
9188,377777,601858,224083,1,224083,601860,601858,1,1
9189,377818,601880,224065,1,224065,601882,601880,1,1
9190,377859,601951,224094,1,224094,601953,601951,1,1
9191,377900,602028,224130,1,224130,602029,602028,1,1
9192,377941,602120,224181,1,224181,602122,602120,1,1
9193,377983,602128,224148,1,224148,602130,602128,1,1
9194,378024,602176,224154,1,224154,602177,602176,1,1
9195,378065,602270,224208,1,224208,602272,602270,1,1
9196,378106,602344,224240,1,224240,602346,602344,1,1
9197,378147,602463,224318,1,224318,602464,602463,1,1
9198,378188,602522,224336,1,224336,602524,602522,1,1
9199,378229,602571,224344,1,224344,602572,602571,1,1
9200,378270,602641,224373,1,224373,602642,602641,1,1
9201,378311,602697,224387,1,224387,602698,602697,1,1
9202,378353,602810,224460,1,224460,602812,602810,1,1
9203,378394,602889,224498,1,224498,602891,602889,1,1
9204,378435,602921,224488,1,224488,602922,602921,1,1
9205,378476,603022,224548,1,224548,603024,603022,1,1
9206,378517,603108,224593,1,224593,603110,603108,1,1
9207,378558,603172,224616,1,224616,603174,603172,1,1
9208,378599,603203,224606,1,224606,603205,603203,1,1
9209,378640,603226,224588,1,224588,603228,603226,1,1
9210,378682,603297,224618,1,224618,603299,603297,1,1
9211,378723,603367,224647,1,224647,603369,603367,1,1
9212,378764,603453,224692,1,224692,603455,603453,1,1
9213,378805,603512,224709,1,224709,603514,603512,1,1
9214,378846,603508,224664,1,224664,603510,603508,1,1
9215,378887,603618,224733,1,224733,603620,603618,1,1
9216,378928,603703,224777,1,224777,603705,603703,1,1
9217,378969,603800,224832,1,224832,603801,603800,1,1
9218,379010,603822,224814,1,224814,603824,603822,1,1
9219,379052,603910,224860,1,224860,603911,603910,1,1
9220,379093,603976,224885,1,224885,603977,603976,1,1
9221,379134,604064,224933,1,224933,604066,604064,1,1
9222,379175,604115,224942,1,224942,604117,604115,1,1
9223,379216,604202,224989,1,224989,604204,604202,1,1
9224,379257,604247,224992,1,224992,604248,604247,1,1
9225,379298,604305,225009,1,225009,604307,604305,1,1
9226,379339,604361,225024,1,225024,604363,604361,1,1
9227,379381,604397,225019,1,225019,604399,604397,1,1
9228,379422,604470,225050,1,225050,604471,604470,1,1
9229,379463,604542,225081,1,225081,604543,604542,1,1
9230,379504,604598,225097,1,225097,604600,604598,1,1
9231,379545,604682,225139,1,225139,604684,604682,1,1
9232,379586,604748,225164,1,225164,604750,604748,1,1
9233,379627,604854,225229,1,225229,604855,604854,1,1
9234,379668,604918,225252,1,225252,604920,604918,1,1
9235,379709,604977,225269,1,225269,604978,604977,1,1
9236,379751,605042,225294,1,225294,605044,605042,1,1
9237,379792,605119,225329,1,225329,605121,605119,1,1
9238,379833,605131,225300,1,225300,605132,605131,1,1
9239,379874,605171,225300,1,225300,605173,605171,1,1
9240,379915,605256,225343,1,225343,605258,605256,1,1
9241,379956,605279,225325,1,225325,605281,605279,1,1
9242,379997,605370,225375,1,225375,605371,605370,1,1
9243,380038,605422,225385,1,225385,605423,605422,1,1
9244,380080,605461,225384,1,225384,605463,605461,1,1
9245,380121,605543,225425,1,225425,605545,605543,1,1
9246,380162,605600,225440,1,225440,605601,605600,1,1
9247,380203,605654,225453,1,225453,605655,605654,1,1
9248,380244,605711,225469,1,225469,605713,605711,1,1
9249,380285,605777,225494,1,225494,605778,605777,1,1
9250,380326,605853,225529,1,225529,605855,605853,1,1
9251,380367,605910,225545,1,225545,605912,605910,1,1
9252,380408,605944,225537,1,225537,605945,605944,1,1
9253,380450,606022,225575,1,225575,606024,606022,1,1
9254,380491,606097,225608,1,225608,606098,606097,1,1
9255,380532,606164,225634,1,225634,606166,606164,1,1
9256,380573,606215,225644,1,225644,606216,606215,1,1
9257,380614,606321,225709,1,225709,606322,606321,1,1
9258,380655,606338,225685,1,225685,606340,606338,1,1
9259,380696,606444,225750,1,225750,606446,606444,1,1
9260,380737,606498,225763,1,225763,606500,606498,1,1
9261,380779,606537,225760,1,225760,606538,606537,1,1
9262,380820,606617,225799,1,225799,606618,606617,1,1
9263,380861,606724,225865,1,225865,606725,606724,1,1
9264,380902,606783,225884,1,225884,606785,606783,1,1
9265,380943,606851,225910,1,225910,606853,606851,1,1
9266,380984,606888,225906,1,225906,606890,606888,1,1
9267,381025,606989,225966,1,225966,606991,606989,1,1
9268,381066,606983,225918,1,225918,606984,606983,1,1
9269,381107,607093,225988,1,225988,607095,607093,1,1
9270,381149,607143,225997,1,225997,607145,607143,1,1
9271,381190,607212,226025,1,226025,607214,607212,1,1
9272,381231,607298,226070,1,226070,607300,607298,1,1
9273,381272,607362,226092,1,226092,607364,607362,1,1
9274,381313,607423,226112,1,226112,607425,607423,1,1
9275,381354,607482,226130,1,226130,607483,607482,1,1
9276,381395,607592,226199,1,226199,607594,607592,1,1
9277,381436,607660,226226,1,226226,607662,607660,1,1
9278,381478,607726,226250,1,226250,607727,607726,1,1
9279,381519,607798,226281,11,226271,607789,607787,1,1
9280,381560,607862,226304,1,226304,607863,607862,1,1
9281,381601,607886,226287,1,226287,607888,607886,1,1
9282,381642,607923,226283,1,226283,607925,607923,1,1
9283,381683,607957,226276,1,226276,607959,607957,1,1
9284,381724,607999,226277,1,226277,608001,607999,1,1
9285,381765,608095,226332,1,226332,608097,608095,1,1
9286,381806,608152,226348,1,226348,608154,608152,1,1
9287,381848,608238,226393,1,226393,608240,608238,1,1
9288,381889,608315,226429,1,226429,608317,608315,1,1
9289,381930,608396,226468,1,226468,608397,608396,1,1
9290,381971,608476,226507,1,226507,608478,608476,1,1
9291,382012,608525,226515,1,226515,608527,608525,1,1
9292,382053,608624,226573,1,226573,608626,608624,1,1
9293,382094,608627,226535,1,226535,608629,608627,1,1
9294,382135,608707,226574,1,226574,608709,608707,1,1
9295,382177,608771,226596,1,226596,608772,608771,1,1
9296,382218,608862,226647,1,226647,608864,608862,1,1
9297,382259,608897,226641,1,226641,608899,608897,1,1
9298,382300,609038,226741,1,226741,609040,609038,1,1
9299,382341,609083,226745,1,226745,609085,609083,1,1
9300,382382,609165,226785,1,226785,609167,609165,1,1
9301,382423,609244,226822,1,226822,609245,609244,1,1
9302,382464,609312,226850,1,226850,609314,609312,1,1
9303,382505,609401,226898,1,226898,609403,609401,1,1
9304,382547,609469,226924,1,226924,609470,609469,1,1
9305,382588,609555,226970,1,226970,609557,609555,1,1
9306,382629,609605,226978,1,226978,609607,609605,1,1
9307,382670,609731,227063,1,227063,609733,609731,1,1
9308,382711,609766,227058,1,227058,609768,609766,1,1
9309,382752,609855,227105,1,227105,609856,609855,1,1
9310,382793,609888,227097,1,227097,609890,609888,1,1
9311,382834,609901,227069,1,227069,609903,609901,1,1
9312,382876,609987,227114,1,227114,609989,609987,1,1
9313,382917,610051,227137,1,227137,610053,610051,1,1
9314,382958,610118,227163,1,227163,610120,610118,1,1
9315,382999,610162,227165,1,227165,610164,610162,1,1
9316,383040,610218,227180,1,227180,610220,610218,1,1
9317,383081,610250,227172,1,227172,610252,610250,1,1
9318,383122,610356,227236,1,227236,610357,610356,1,1
9319,383163,610398,227237,1,227237,610400,610398,1,1
9320,383204,610452,227250,1,227250,610454,610452,1,1
9321,383246,610511,227267,1,227267,610512,610511,1,1
9322,383287,610579,227295,1,227295,610581,610579,1,1
9323,383328,610614,227289,1,227289,610616,610614,1,1
9324,383369,610682,227315,1,227315,610683,610682,1,1
9325,383410,610758,227350,1,227350,610760,610758,1,1
9326,383451,610809,227359,1,227359,610810,610809,1,1
9327,383492,610925,227435,1,227435,610927,610925,1,1
9328,383533,610978,227447,1,227447,610980,610978,1,1
9329,383575,611073,227501,1,227501,611075,611073,1,1
9330,383616,611125,227511,13,227499,611114,611112,1,1
9331,383657,611187,227532,1,227532,611189,611187,1,1
9332,383698,611243,227547,1,227547,611245,611243,1,1
9333,383739,611312,227575,1,227575,611314,611312,1,1
9334,383780,611372,227594,1,227594,611374,611372,1,1
9335,383821,611454,227635,1,227635,611456,611454,1,1
9336,383862,611499,227639,1,227639,611501,611499,1,1
9337,383904,611565,227663,1,227663,611566,611565,1,1
9338,383945,611615,227673,1,227673,611617,611615,1,1
9339,383986,611659,227675,1,227675,611660,611659,1,1
9340,384027,611755,227730,1,227730,611757,611755,1,1
9341,384068,611833,227767,1,227767,611834,611833,1,1
9342,384109,611922,227815,1,227815,611924,611922,1,1
9343,384150,611979,227831,1,227831,611980,611979,1,1
9344,384191,611993,227804,1,227804,611995,611993,1,1
9345,384232,612115,227885,1,227885,612117,612115,1,1
9346,384274,612210,227939,1,227939,612212,612210,1,1
9347,384315,612279,227966,1,227966,612280,612279,1,1
9348,384356,612364,228011,1,228011,612366,612364,1,1
9349,384397,612407,228012,1,228012,612408,612407,1,1
9350,384438,612485,228049,1,228049,612487,612485,1,1
9351,384479,612535,228058,14,228044,612523,612521,1,1
9352,384520,612603,228085,1,228085,612604,612603,1,1
9353,384561,612654,228095,1,228095,612656,612654,1,1
9354,384603,612722,228122,1,228122,612724,612722,1,1
9355,384644,612787,228146,1,228146,612789,612787,1,1
9356,384685,612835,228152,1,228152,612836,612835,1,1
9357,384726,612897,228174,1,228174,612899,612897,1,1
9358,384767,612999,228235,1,228235,613001,612999,1,1
9359,384808,613089,228283,1,228283,613090,613089,1,1
9360,384849,613115,228268,1,228268,613117,613115,1,1
9361,384890,613194,228306,1,228306,613196,613194,1,1
9362,384931,613314,228385,1,228385,613316,613314,1,1
9363,384973,613392,228422,1,228422,613394,613392,1,1
9364,385014,613461,228449,1,228449,613463,613461,1,1
9365,385055,613516,228463,1,228463,613517,613516,1,1
9366,385096,613572,228478,1,228478,613573,613572,1,1
9367,385137,613659,228525,1,228525,613661,613659,1,1
9368,385178,613735,228559,1,228559,613737,613735,1,1
9369,385219,613791,228574,1,228574,613792,613791,1,1
9370,385260,613845,228587,1,228587,613847,613845,1,1
9371,385302,613894,228594,1,228594,613895,613894,1,1
9372,385343,613927,228586,1,228586,613928,613927,1,1
9373,385384,614008,228626,1,228626,614009,614008,1,1
9374,385425,614065,228643,1,228643,614067,614065,1,1
9375,385466,614155,228691,1,228691,614156,614155,1,1
9376,385507,614168,228663,1,228663,614170,614168,1,1
9377,385548,614313,228767,1,228767,614314,614313,1,1
9378,385589,614361,228774,1,228774,614363,614361,1,1
9379,385630,614451,228823,1,228823,614453,614451,1,1
9380,385672,614542,228873,1,228873,614544,614542,1,1
9381,385713,614620,228909,1,228909,614622,614620,1,1
9382,385754,614666,228915,1,228915,614668,614666,1,1
9383,385795,614689,228896,1,228896,614690,614689,1,1
9384,385836,614776,228942,1,228942,614778,614776,1,1
9385,385877,614833,228958,1,228958,614835,614833,1,1
9386,385918,614928,229012,1,229012,614930,614928,1,1
9387,385959,614961,229004,1,229004,614963,614961,1,1
9388,386001,614981,228983,1,228983,614983,614981,1,1
9389,386042,615077,229038,1,229038,615079,615077,1,1
9390,386083,615112,229032,1,229032,615114,615112,1,1
9391,386124,615157,229035,1,229035,615158,615157,1,1
9392,386165,615254,229092,1,229092,615256,615254,1,1
9393,386206,615331,229127,1,229127,615332,615331,1,1
9394,386247,615397,229152,1,229152,615398,615397,1,1
9395,386288,615454,229168,1,229168,615456,615454,1,1
9396,386329,615537,229210,1,229210,615539,615537,1,1
9397,386371,615613,229245,1,229245,615615,615613,1,1
9398,386412,615697,229287,1,229287,615699,615697,1,1
9399,386453,615757,229307,1,229307,615759,615757,1,1
9400,386494,615823,229331,1,229331,615825,615823,1,1
9401,386535,615828,229295,1,229295,615830,615828,1,1
9402,386576,615949,229375,1,229375,615951,615949,1,1
9403,386617,616028,229413,1,229413,616030,616028,1,1
9404,386658,616128,229472,1,229472,616130,616128,1,1
9405,386700,616175,229478,1,229478,616177,616175,1,1
9406,386741,616216,229478,1,229478,616218,616216,1,1
9407,386782,616285,229505,1,229505,616287,616285,1,1
9408,386823,616356,229535,1,229535,616357,616356,1,1
9409,386864,616388,229526,1,229526,616389,616388,1,1
9410,386905,616452,229549,1,229549,616453,616452,1,1
9411,386946,616528,229584,1,229584,616529,616528,1,1
9412,386987,616600,229615,1,229615,616602,616600,1,1
9413,387028,616670,229643,1,229643,616671,616670,1,1
9414,387070,616715,229647,1,229647,616716,616715,1,1
9415,387111,616782,229674,1,229674,616784,616782,1,1
9416,387152,616874,229725,1,229725,616876,616874,1,1
9417,387193,616889,229698,1,229698,616891,616889,1,1
9418,387234,616972,229740,1,229740,616973,616972,1,1
9419,387275,617033,229760,1,229760,617035,617033,1,1
9420,387316,617133,229819,1,229819,617135,617133,1,1
9421,387357,617209,229854,1,229854,617211,617209,1,1
9422,387399,617271,229875,1,229875,617273,617271,1,1
9423,387440,617301,229864,1,229864,617303,617301,1,1
9424,387481,617404,229926,1,229926,617406,617404,1,1
9425,387522,617483,229963,1,229963,617485,617483,1,1
9426,387563,617576,230015,1,230015,617577,617576,1,1
9427,387604,617630,230028,1,230028,617632,617630,1,1
9428,387645,617653,230010,1,230010,617655,617653,1,1
9429,387686,617753,230068,1,230068,617754,617753,1,1
9430,387727,617839,230113,1,230113,617840,617839,1,1
9431,387769,617875,230109,1,230109,617877,617875,1,1
9432,387810,617936,230129,1,230129,617938,617936,1,1
9433,387851,617995,230146,1,230146,617996,617995,1,1
9434,387892,618058,230168,1,230168,618060,618058,1,1
9435,387933,618112,230181,1,230181,618114,618112,1,1
9436,387974,618155,230183,1,230183,618157,618155,1,1
9437,388015,618247,230234,1,230234,618248,618247,1,1
9438,388056,618283,230229,1,230229,618285,618283,1,1
9439,388098,618379,230283,1,230283,618380,618379,1,1
9440,388139,618419,230283,1,230283,618421,618419,1,1
9441,388180,618499,230321,1,230321,618500,618499,1,1
9442,388221,618566,230347,1,230347,618567,618566,1,1
9443,388262,618613,230353,1,230353,618615,618613,1,1
9444,388303,618673,230372,1,230372,618675,618673,1,1
9445,388344,618767,230425,1,230425,618769,618767,1,1
9446,388385,618820,230437,1,230437,618822,618820,1,1
9447,388426,618874,230450,1,230450,618876,618874,1,1
9448,388468,618977,230512,1,230512,618979,618977,1,1
9449,388509,619028,230521,1,230521,619029,619028,1,1
9450,388550,619108,230561,1,230561,619110,619108,1,1
9451,388591,619149,230560,1,230560,619151,619149,1,1
9452,388632,619249,230619,1,230619,619251,619249,1,1
9453,388673,619320,230649,1,230649,619322,619320,1,1
9454,388714,619356,230644,1,230644,619358,619356,1,1
9455,388755,619387,230633,14,230620,619375,619373,1,1
9456,388797,619487,230692,1,230692,619488,619487,1,1
9457,388838,619556,230721,1,230721,619558,619556,1,1
9458,388879,619636,230759,1,230759,619638,619636,1,1
9459,388920,619664,230746,12,230734,619654,619652,1,1
9460,388961,619729,230770,1,230770,619730,619729,1,1
9461,389002,619793,230793,1,230793,619794,619793,1,1
9462,389043,619896,230855,1,230855,619897,619896,1,1
9463,389084,619960,230878,1,230878,619961,619960,1,1
9464,389125,620002,230879,1,230879,620004,620002,1,1
9465,389167,620087,230923,1,230923,620089,620087,1,1
9466,389208,620159,230954,1,230954,620161,620159,1,1
9467,389249,620243,230997,1,230997,620245,620243,1,1
9468,389290,620339,231051,1,231051,620341,620339,1,1
9469,389331,620419,231090,1,231090,620420,620419,1,1
9470,389372,620497,231127,1,231127,620499,620497,1,1
9471,389413,620545,231134,1,231134,620547,620545,1,1
9472,389454,620633,231180,1,231180,620634,620633,1,1
9473,389496,620671,231178,1,231178,620673,620671,1,1
9474,389537,620730,231195,1,231195,620731,620730,1,1
9475,389578,620814,231239,1,231239,620816,620814,1,1
9476,389619,620870,231253,1,231253,620872,620870,1,1
9477,389660,620930,231272,1,231272,620931,620930,1,1
9478,389701,620940,231241,1,231241,620942,620940,1,1
9479,389742,620977,231237,1,231237,620979,620977,1,1
9480,389783,621052,231270,1,231270,621053,621052,1,1
9481,389824,621132,231310,1,231310,621134,621132,1,1
9482,389866,621201,231338,1,231338,621203,621201,1,1
9483,389907,621251,231347,1,231347,621253,621251,1,1
9484,389948,621323,231377,1,231377,621324,621323,1,1
9485,389989,621372,231385,1,231385,621374,621372,1,1
9486,390030,621416,231388,1,231388,621418,621416,1,1
9487,390071,621458,231389,1,231389,621459,621458,1,1
9488,390112,621576,231466,1,231466,621577,621576,1,1
9489,390153,621614,231463,1,231463,621616,621614,1,1
9490,390195,621691,231498,1,231498,621692,621691,1,1
9491,390236,621745,231512,1,231512,621747,621745,1,1
9492,390277,621849,231575,1,231575,621851,621849,1,1
9493,390318,621916,231600,1,231600,621917,621916,1,1
9494,390359,621959,231602,1,231602,621961,621959,1,1
9495,390400,622014,231616,1,231616,622015,622014,1,1
9496,390441,622101,231662,1,231662,622103,622101,1,1
9497,390482,622157,231677,1,231677,622159,622157,1,1
9498,390524,622265,231744,1,231744,622267,622265,1,1
9499,390565,622334,231772,1,231772,622336,622334,1,1
9500,390606,622378,231774,1,231774,622380,622378,1,1
9501,390647,622451,231806,1,231806,622452,622451,1,1
9502,390688,622524,231838,1,231838,622525,622524,1,1
9503,390729,622580,231853,1,231853,622582,622580,1,1
9504,390770,622617,231849,1,231849,622619,622617,1,1
9505,390811,622713,231903,1,231903,622714,622713,1,1
9506,390852,622747,231897,1,231897,622749,622747,1,1
9507,390894,622817,231926,1,231926,622819,622817,1,1
9508,390935,622895,231963,1,231963,622897,622895,1,1
9509,390976,622959,231985,1,231985,622961,622959,1,1
9510,391017,622999,231984,1,231984,623000,622999,1,1
9511,391058,623089,232033,1,232033,623091,623089,1,1
9512,391099,623199,232102,1,232102,623201,623199,1,1
9513,391140,623274,232136,1,232136,623276,623274,1,1
9514,391181,623333,232154,1,232154,623335,623333,1,1
9515,391223,623386,232166,1,232166,623388,623386,1,1
9516,391264,623473,232212,1,232212,623475,623473,1,1
9517,391305,623490,232188,1,232188,623492,623490,1,1
9518,391346,623551,232208,1,232208,623553,623551,1,1
9519,391387,623602,232217,1,232217,623603,623602,1,1
9520,391428,623711,232285,1,232285,623712,623711,1,1
9521,391469,623790,232323,1,232323,623792,623790,1,1
9522,391510,623846,232338,1,232338,623848,623846,1,1
9523,391551,623902,232353,1,232353,623904,623902,1,1
9524,391593,623929,232338,1,232338,623930,623929,1,1
9525,391634,623992,232360,1,232360,623993,623992,1,1
9526,391675,624026,232354,1,232354,624028,624026,1,1
9527,391716,624110,232396,1,232396,624112,624110,1,1
9528,391757,624140,232385,1,232385,624142,624140,1,1
9529,391798,624245,232449,1,232449,624246,624245,1,1
9530,391839,624287,232450,1,232450,624289,624287,1,1
9531,391880,624352,232474,1,232474,624353,624352,1,1
9532,391922,624492,232573,1,232573,624494,624492,1,1
9533,391963,624571,232611,1,232611,624573,624571,1,1
9534,392004,624629,232627,1,232627,624630,624629,1,1
9535,392045,624678,232636,1,232636,624680,624678,1,1
9536,392086,624707,232623,1,232623,624708,624707,1,1
9537,392127,624800,232675,1,232675,624802,624800,1,1
9538,392168,624848,232682,1,232682,624849,624848,1,1
9539,392209,624907,232700,1,232700,624909,624907,1,1
9540,392250,624940,232691,1,232691,624941,624940,1,1
9541,392292,624987,232698,1,232698,624989,624987,1,1
9542,392333,625069,232739,1,232739,625071,625069,1,1
9543,392374,625124,232753,1,232753,625126,625124,1,1
9544,392415,625129,232717,1,232717,625131,625129,1,1
9545,392456,625201,232747,1,232747,625203,625201,1,1
9546,392497,625265,232770,1,232770,625266,625265,1,1
9547,392538,625340,232804,1,232804,625342,625340,1,1
9548,392579,625423,232846,1,232846,625425,625423,1,1
9549,392621,625476,232858,1,232858,625478,625476,1,1
9550,392662,625506,232846,1,232846,625507,625506,1,1
9551,392703,625599,232898,1,232898,625601,625599,1,1
9552,392744,625683,232942,1,232942,625685,625683,1,1
9553,392785,625744,232962,1,232962,625746,625744,1,1
9554,392826,625821,232997,1,232997,625822,625821,1,1
9555,392867,625884,233019,1,233019,625886,625884,1,1
9556,392908,625942,233036,1,233036,625943,625942,1,1
9557,392949,625969,233022,1,233022,625971,625969,1,1
9558,392991,626026,233038,1,233038,626028,626026,1,1
9559,393032,626081,233051,1,233051,626083,626081,1,1
9560,393073,626161,233091,1,233091,626163,626161,1,1
9561,393114,626228,233116,1,233116,626229,626228,1,1
9562,393155,626272,233119,1,233119,626274,626272,1,1
9563,393196,626360,233166,1,233166,626362,626360,1,1
9564,393237,626430,233195,1,233195,626432,626430,1,1
9565,393278,626483,233207,1,233207,626485,626483,1,1
9566,393320,626570,233253,1,233253,626572,626570,1,1
9567,393361,626627,233269,1,233269,626629,626627,1,1
9568,393402,626709,233309,1,233309,626710,626709,1,1
9569,393443,626795,233355,1,233355,626797,626795,1,1
9570,393484,626876,233394,1,233394,626878,626876,1,1
9571,393525,626944,233421,1,233421,626945,626944,1,1
9572,393566,627001,233437,1,233437,627002,627001,1,1
9573,393607,627053,233448,1,233448,627055,627053,1,1
9574,393648,627066,233420,1,233420,627068,627066,1,1
9575,393690,627143,233456,1,233456,627145,627143,1,1
9576,393731,627236,233508,1,233508,627238,627236,1,1
9577,393772,627287,233517,1,233517,627288,627287,1,1
9578,393813,627310,233499,1,233499,627311,627310,1,1
9579,393854,627407,233555,1,233555,627408,627407,1,1
9580,393895,627455,233562,1,233562,627457,627455,1,1
9581,393936,627522,233588,1,233588,627524,627522,1,1
9582,393977,627641,233666,1,233666,627643,627641,1,1
9583,394019,627688,233672,1,233672,627690,627688,1,1
9584,394060,627764,233707,1,233707,627766,627764,1,1
9585,394101,627820,233722,1,233722,627822,627820,1,1
9586,394142,627833,233693,1,233693,627835,627833,1,1
9587,394183,627898,233717,1,233717,627900,627898,1,1
9588,394224,627983,233761,1,233761,627984,627983,1,1
9589,394265,628038,233775,1,233775,628040,628038,1,1
9590,394306,628095,233791,1,233791,628097,628095,1,1
9591,394347,628143,233798,1,233798,628145,628143,1,1
9592,394389,628238,233852,1,233852,628240,628238,1,1
9593,394430,628319,233891,1,233891,628320,628319,1,1
9594,394471,628367,233899,1,233899,628369,628367,1,1
9595,394512,628444,233934,1,233934,628446,628444,1,1
9596,394553,628503,233952,1,233952,628504,628503,1,1
9597,394594,628581,233989,1,233989,628583,628581,1,1
9598,394635,628678,234044,1,234044,628679,628678,1,1
9599,394676,628733,234059,1,234059,628735,628733,1,1
9600,394718,628805,234090,1,234090,628807,628805,1,1
9601,394759,628851,234094,1,234094,628852,628851,1,1
9602,394800,628896,234098,1,234098,628898,628896,1,1
9603,394841,628978,234139,1,234139,628979,628978,1,1
9604,394882,629046,234166,1,234166,629048,629046,1,1
9605,394923,629105,234184,1,234184,629107,629105,1,1
9606,394964,629181,234218,1,234218,629182,629181,1,1
9607,395005,629220,234217,9,234208,629213,629211,1,1
9608,395046,629228,234184,1,234184,629230,629228,1,1
9609,395088,629341,234256,1,234256,629343,629341,1,1
9610,395129,629407,234280,1,234280,629408,629407,1,1
9611,395170,629495,234327,1,234327,629497,629495,1,1
9612,395211,629558,234349,1,234349,629560,629558,1,1
9613,395252,629661,234411,1,234411,629662,629661,1,1
9614,395293,629710,234419,1,234419,629711,629710,1,1
9615,395334,629841,234509,1,234509,629843,629841,1,1
9616,395375,629903,234530,1,234530,629905,629903,1,1
9617,395417,629920,234506,1,234506,629922,629920,1,1
9618,395458,629987,234532,1,234532,629989,629987,1,1
9619,395499,630062,234565,1,234565,630064,630062,1,1
9620,395540,630131,234594,1,234594,630133,630131,1,1
9621,395581,630178,234599,1,234599,630180,630178,1,1
9622,395622,630173,234553,1,234553,630175,630173,1,1
9623,395663,630253,234592,1,234592,630255,630253,1,1
9624,395704,630318,234616,1,234616,630320,630318,1,1
9625,395745,630396,234653,1,234653,630398,630396,1,1
9626,395787,630461,234676,1,234676,630463,630461,1,1
9627,395828,630503,234677,1,234677,630504,630503,1,1
9628,395869,630595,234728,1,234728,630596,630595,1,1
9629,395910,630648,234740,1,234740,630650,630648,1,1
9630,395951,630694,234745,1,234745,630696,630694,1,1
9631,395992,630794,234804,1,234804,630796,630794,1,1
9632,396033,630882,234851,1,234851,630884,630882,1,1
9633,396074,630881,234809,1,234809,630883,630881,1,1
9634,396116,630941,234828,1,234828,630943,630941,1,1
9635,396157,631008,234853,1,234853,631009,631008,1,1
9636,396198,631073,234877,1,234877,631074,631073,1,1
9637,396239,631192,234956,1,234956,631194,631192,1,1
9638,396280,631257,234980,1,234980,631259,631257,1,1
9639,396321,631332,235013,1,235013,631334,631332,1,1
9640,396362,631335,234975,1,234975,631337,631335,1,1
9641,396403,631401,234999,1,234999,631402,631401,1,1
9642,396445,631469,235027,1,235027,631471,631469,1,1
9643,396486,631559,235076,1,235076,631561,631559,1,1
9644,396527,631627,235102,1,235102,631628,631627,1,1
9645,396568,631722,235156,1,235156,631723,631722,1,1
9646,396609,631753,235146,1,235146,631755,631753,1,1
9647,396650,631842,235194,1,235194,631844,631842,1,1
9648,396691,631889,235200,1,235200,631891,631889,1,1
9649,396732,631958,235228,1,235228,631960,631958,1,1
9650,396773,632013,235242,1,235242,632015,632013,1,1
9651,396815,632068,235255,1,235255,632069,632068,1,1
9652,396856,632141,235288,1,235288,632143,632141,1,1
9653,396897,632245,235351,1,235351,632247,632245,1,1
9654,396938,632237,235301,1,235301,632238,632237,1,1
9655,396979,632365,235388,1,235388,632367,632365,1,1
9656,397020,632422,235404,1,235404,632424,632422,1,1
9657,397061,632532,235473,1,235473,632533,632532,1,1
9658,397102,632591,235491,1,235491,632593,632591,1,1
9659,397144,632707,235566,1,235566,632709,632707,1,1
9660,397185,632768,235586,1,235586,632770,632768,1,1
9661,397226,632817,235594,1,235594,632819,632817,1,1
9662,397267,632865,235600,1,235600,632866,632865,1,1
9663,397308,632957,235652,1,235652,632959,632957,1,1
9664,397349,633038,235691,1,235691,633039,633038,1,1
9665,397390,633085,235697,1,235697,633087,633085,1,1
9666,397431,633122,235693,1,235693,633124,633122,1,1
9667,397472,633161,235691,1,235691,633163,633161,1,1
9668,397514,633252,235740,1,235740,633253,633252,1,1
9669,397555,633372,235820,1,235820,633374,633372,1,1
9670,397596,633399,235805,1,235805,633401,633399,1,1
9671,397637,633462,235827,1,235827,633463,633462,1,1
9672,397678,633523,235847,1,235847,633525,633523,1,1
9673,397719,633614,235897,1,235897,633616,633614,1,1
9674,397760,633662,235904,1,235904,633663,633662,1,1
9675,397801,633735,235936,1,235936,633737,633735,1,1
9676,397843,633776,235935,1,235935,633777,633776,1,1
9677,397884,633834,235952,1,235952,633835,633834,1,1
9678,397925,633926,236003,1,236003,633927,633926,1,1
9679,397966,633977,236013,1,236013,633979,633977,1,1
9680,398007,634027,236022,1,236022,634029,634027,1,1
9681,398048,634093,236047,1,236047,634095,634093,1,1
9682,398089,634139,236052,1,236052,634141,634139,1,1
9683,398130,634232,236104,1,236104,634234,634232,1,1
9684,398171,634260,236090,1,236090,634261,634260,1,1
9685,398213,634368,236158,1,236158,634370,634368,1,1
9686,398254,634421,236169,1,236169,634423,634421,1,1
9687,398295,634519,236227,1,236227,634521,634519,1,1
9688,398336,634582,236248,1,236248,634583,634582,1,1
9689,398377,634643,236268,1,236268,634644,634643,1,1
9690,398418,634716,236300,1,236300,634717,634716,1,1
9691,398459,634770,236313,1,236313,634772,634770,1,1
9692,398500,634826,236327,1,236327,634827,634826,1,1
9693,398542,634882,236342,1,236342,634883,634882,1,1
9694,398583,634967,236387,1,236387,634969,634967,1,1
9695,398624,635029,236408,1,236408,635031,635029,1,1
9696,398665,635114,236451,11,236440,635104,635103,1,1
9697,398706,635211,236507,1,236507,635212,635211,1,1
9698,398747,635272,236527,1,236527,635274,635272,1,1
9699,398788,635304,236518,1,236518,635306,635304,1,1
9700,398829,635372,236545,1,236545,635373,635372,1,1
9701,398870,635455,236586,1,236586,635456,635455,1,1
9702,398912,635552,236643,1,236643,635554,635552,1,1
9703,398953,635618,236668,1,236668,635620,635618,1,1
9704,398994,635679,236687,1,236687,635681,635679,1,1
9705,399035,635715,236682,1,236682,635716,635715,1,1
9706,399076,635831,236757,1,236757,635832,635831,1,1
9707,399117,635880,236765,1,236765,635882,635880,1,1
9708,399158,635938,236782,1,236782,635939,635938,1,1
9709,399199,636012,236815,1,236815,636013,636012,1,1
9710,399241,636037,236798,1,236798,636038,636037,1,1
9711,399282,636132,236852,1,236852,636134,636132,1,1
9712,399323,636244,236924,1,236924,636246,636244,1,1
9713,399364,636308,236946,1,236946,636310,636308,1,1
9714,399405,636381,236978,1,236978,636382,636381,1,1
9715,399446,636453,237009,1,237009,636455,636453,1,1
9716,399487,636492,237007,1,237007,636494,636492,1,1
9717,399528,636588,237062,1,237062,636590,636588,1,1
9718,399569,636613,237045,1,237045,636614,636613,1,1
9719,399611,636730,237122,1,237122,636732,636730,1,1
9720,399652,636747,237098,1,237098,636749,636747,1,1
9721,399693,636816,237126,1,237126,636818,636816,1,1
9722,399734,636888,237157,1,237157,636890,636888,1,1
9723,399775,636957,237185,1,237185,636959,636957,1,1
9724,399816,637027,237213,1,237213,637028,637027,1,1
9725,399857,637064,237209,1,237209,637066,637064,1,1
9726,399898,637168,237272,1,237272,637170,637168,1,1
9727,399940,637226,237289,1,237289,637228,637226,1,1
9728,399981,637293,237315,1,237315,637295,637293,1,1
9729,400022,637379,237360,1,237360,637381,637379,1,1
9730,400063,637418,237357,1,237357,637419,637418,1,1
9731,400104,637506,237404,1,237404,637507,637506,1,1
9732,400145,637588,237445,1,237445,637590,637588,1,1
9733,400186,637673,237489,1,237489,637674,637673,1,1
9734,400227,637739,237514,1,237514,637741,637739,1,1
9735,400268,637811,237545,1,237545,637813,637811,1,1
9736,400310,637830,237522,1,237522,637832,637830,1,1
9737,400351,637911,237562,1,237562,637912,637911,1,1
9738,400392,637956,237567,1,237567,637958,637956,1,1
9739,400433,637975,237544,1,237544,637976,637975,1,1
9740,400474,638042,237571,1,237571,638044,638042,1,1
9741,400515,638083,237570,1,237570,638085,638083,1,1
9742,400556,638202,237648,1,237648,638203,638202,1,1
9743,400597,638254,237659,1,237659,638255,638254,1,1
9744,400639,638299,237662,1,237662,638300,638299,1,1
9745,400680,638374,237696,1,237696,638376,638374,1,1
9746,400721,638422,237703,1,237703,638423,638422,1,1
9747,400762,638484,237725,1,237725,638486,638484,1,1
9748,400803,638516,237715,1,237715,638518,638516,1,1
9749,400844,638570,237728,1,237728,638572,638570,1,1
9750,400885,638614,237731,1,237731,638615,638614,1,1
9751,400926,638670,237746,1,237746,638672,638670,1,1
9752,400967,638756,237791,1,237791,638758,638756,1,1
9753,401009,638807,237801,1,237801,638809,638807,1,1
9754,401050,638876,237829,1,237829,638878,638876,1,1
9755,401091,638937,237848,1,237848,638938,638937,1,1
9756,401132,639021,237892,1,237892,639023,639021,1,1
9757,401173,639063,237892,1,237892,639064,639063,1,1
9758,401214,639146,237934,1,237934,639148,639146,1,1
9759,401255,639187,237934,1,237934,639189,639187,1,1
9760,401296,639239,237945,1,237945,639241,639239,1,1
9761,401338,639285,237950,11,237940,639277,639275,1,1
9762,401379,639379,238003,1,238003,639381,639379,1,1
9763,401420,639475,238057,1,238057,639476,639475,1,1
9764,401461,639521,238062,1,238062,639522,639521,1,1
9765,401502,639574,238074,1,238074,639576,639574,1,1
9766,401543,639622,238081,1,238081,639623,639622,1,1
9767,401584,639662,238080,1,238080,639664,639662,1,1
9768,401625,639757,238134,1,238134,639759,639757,1,1
9769,401666,639818,238153,1,238153,639819,639818,1,1
9770,401708,639890,238184,1,238184,639891,639890,1,1
9771,401749,639977,238230,1,238230,639978,639977,1,1
9772,401790,640075,238287,1,238287,640076,640075,1,1
9773,401831,640141,238312,1,238312,640143,640141,1,1
9774,401872,640167,238297,1,238297,640169,640167,1,1
9775,401913,640241,238330,1,238330,640243,640241,1,1
9776,401954,640332,238380,1,238380,640334,640332,1,1
9777,401995,640354,238361,1,238361,640356,640354,1,1
9778,402037,640401,238366,1,238366,640403,640401,1,1
9779,402078,640505,238430,1,238430,640507,640505,1,1
9780,402119,640544,238427,1,238427,640546,640544,1,1
9781,402160,640640,238482,1,238482,640641,640640,1,1
9782,402201,640688,238489,1,238489,640690,640688,1,1
9783,402242,640774,238534,1,238534,640776,640774,1,1
9784,402283,640835,238554,1,238554,640837,640835,1,1
9785,402324,640932,238610,1,238610,640934,640932,1,1
9786,402366,641021,238658,1,238658,641023,641021,1,1
9787,402407,641064,238659,1,238659,641065,641064,1,1
9788,402448,641122,238676,1,238676,641123,641122,1,1
9789,402489,641200,238713,1,238713,641201,641200,1,1
9790,402530,641255,238727,1,238727,641256,641255,1,1
9791,402571,641339,238770,1,238770,641340,641339,1,1
9792,402612,641431,238821,1,238821,641432,641431,1,1
9793,402653,641478,238827,1,238827,641479,641478,1,1
9794,402694,641573,238881,1,238881,641575,641573,1,1
9795,402736,641613,238879,1,238879,641615,641613,1,1
9796,402777,641686,238912,1,238912,641688,641686,1,1
9797,402818,641727,238911,1,238911,641728,641727,1,1
9798,402859,641804,238947,1,238947,641805,641804,1,1
9799,402900,641855,238957,1,238957,641857,641855,1,1
9800,402941,641915,238976,1,238976,641917,641915,1,1
9801,402982,641929,238949,1,238949,641930,641929,1,1
9802,403023,642023,239002,1,239002,642025,642023,1,1
9803,403065,642042,238980,1,238980,642044,642042,1,1
9804,403106,642130,239027,1,239027,642132,642130,1,1
9805,403147,642209,239064,1,239064,642211,642209,1,1
9806,403188,642261,239075,1,239075,642263,642261,1,1
9807,403229,642299,239072,1,239072,642301,642299,1,1
9808,403270,642333,239065,1,239065,642335,642333,1,1
9809,403311,642415,239106,1,239106,642417,642415,1,1
9810,403352,642504,239154,1,239154,642506,642504,1,1
9811,403393,642540,239149,1,239149,642542,642540,1,1
9812,403435,642606,239174,1,239174,642608,642606,1,1
9813,403476,642708,239235,1,239235,642710,642708,1,1
9814,403517,642796,239281,1,239281,642798,642796,1,1
9815,403558,642907,239352,1,239352,642909,642907,1,1
9816,403599,642933,239336,1,239336,642935,642933,1,1
9817,403640,643007,239369,1,239369,643009,643007,1,1
9818,403681,643093,239414,1,239414,643095,643093,1,1
9819,403722,643172,239452,1,239452,643174,643172,1,1
9820,403764,643238,239477,1,239477,643240,643238,1,1
9821,403805,643269,239467,1,239467,643271,643269,1,1
9822,403846,643360,239517,1,239517,643362,643360,1,1
9823,403887,643453,239568,1,239568,643454,643453,1,1
9824,403928,643520,239594,1,239594,643522,643520,1,1
9825,403969,643560,239593,1,239593,643561,643560,1,1
9826,404010,643639,239631,1,239631,643641,643639,1,1
9827,404051,643693,239644,1,239644,643694,643693,1,1
9828,404092,643723,239633,1,239633,643725,643723,1,1
9829,404134,643789,239658,1,239658,643791,643789,1,1
9830,404175,643857,239684,1,239684,643858,643857,1,1
9831,404216,643927,239713,1,239713,643928,643927,1,1
9832,404257,644042,239788,1,239788,644044,644042,1,1
9833,404298,644100,239805,1,239805,644102,644100,1,1
9834,404339,644156,239819,1,239819,644158,644156,1,1
9835,404380,644173,239795,1,239795,644175,644173,1,1
9836,404421,644250,239831,1,239831,644252,644250,1,1
9837,404463,644320,239860,1,239860,644322,644320,1,1
9838,404504,644381,239879,1,239879,644382,644381,1,1
9839,404545,644440,239898,1,239898,644442,644440,1,1
9840,404586,644527,239944,1,239944,644529,644527,1,1
9841,404627,644588,239964,1,239964,644590,644588,1,1
9842,404668,644629,239964,1,239964,644631,644629,1,1
9843,404709,644721,240014,1,240014,644722,644721,1,1
9844,404750,644768,240020,1,240020,644770,644768,1,1
9845,404791,644855,240066,1,240066,644857,644855,1,1
9846,404833,644921,240091,1,240091,644923,644921,1,1
9847,404874,645000,240129,1,240129,645002,645000,1,1
9848,404915,645060,240147,1,240147,645061,645060,1,1
9849,404956,645149,240195,1,240195,645150,645149,1,1
9850,404997,645221,240227,1,240227,645223,645221,1,1
9851,405038,645305,240270,1,240270,645307,645305,1,1
9852,405079,645378,240301,1,240301,645379,645378,1,1
9853,405120,645459,240341,1,240341,645461,645459,1,1
9854,405162,645499,240340,1,240340,645501,645499,1,1
9855,405203,645620,240420,1,240420,645622,645620,1,1
9856,405244,645636,240394,1,240394,645638,645636,1,1
9857,405285,645700,240418,1,240418,645702,645700,1,1
9858,405326,645795,240471,1,240471,645797,645795,1,1
9859,405367,645857,240492,1,240492,645859,645857,1,1
9860,405408,645937,240531,1,240531,645939,645937,1,1
9861,405449,646003,240556,1,240556,646005,646003,1,1
9862,405490,646063,240575,1,240575,646065,646063,1,1
9863,405532,646146,240617,1,240617,646148,646146,1,1
9864,405573,646155,240584,1,240584,646156,646155,1,1
9865,405614,646234,240623,1,240623,646236,646234,1,1
9866,405655,646280,240628,1,240628,646282,646280,1,1
9867,405696,646378,240684,1,240684,646380,646378,1,1
9868,405737,646464,240729,1,240729,646465,646464,1,1
9869,405778,646518,240742,1,240742,646520,646518,1,1
9870,405819,646556,240738,1,240738,646557,646556,1,1
9871,405861,646593,240735,1,240735,646595,646593,1,1
9872,405902,646635,240736,1,240736,646637,646635,1,1
9873,405943,646687,240746,1,240746,646689,646687,1,1
9874,405984,646757,240775,1,240775,646759,646757,1,1
9875,406025,646802,240779,1,240779,646804,646802,1,1
9876,406066,646858,240794,1,240794,646859,646858,1,1
9877,406107,646907,240802,1,240802,646909,646907,1,1
9878,406148,646978,240832,1,240832,646980,646978,1,1
9879,406189,647039,240852,1,240852,647041,647039,1,1
9880,406231,647066,240837,1,240837,647067,647066,1,1
9881,406272,647163,240893,1,240893,647165,647163,1,1
9882,406313,647213,240902,1,240902,647214,647213,1,1
9883,406354,647268,240916,1,240916,647270,647268,1,1
9884,406395,647309,240916,1,240916,647311,647309,1,1
9885,406436,647362,240928,1,240928,647364,647362,1,1
9886,406477,647363,240888,1,240888,647365,647363,1,1
9887,406518,647481,240965,1,240965,647482,647481,1,1
9888,406560,647560,241002,1,241002,647561,647560,1,1
9889,406601,647607,241009,1,241009,647609,647607,1,1
9890,406642,647669,241030,1,241030,647671,647669,1,1
9891,406683,647700,241019,1,241019,647702,647700,1,1
9892,406724,647755,241033,1,241033,647756,647755,1,1
9893,406765,647854,241091,1,241091,647856,647854,1,1
9894,406806,647933,241129,1,241129,647935,647933,1,1
9895,406847,648039,241193,1,241193,648040,648039,1,1
9896,406888,648092,241206,1,241206,648094,648092,1,1
9897,406930,648150,241223,1,241223,648152,648150,1,1
9898,406971,648222,241254,1,241254,648224,648222,1,1
9899,407012,648296,241286,1,241286,648297,648296,1,1
9900,407053,648378,241327,1,241327,648380,648378,1,1
9901,407094,648453,241361,1,241361,648455,648453,1,1
9902,407135,648517,241384,1,241384,648519,648517,1,1
9903,407176,648542,241368,1,241368,648544,648542,1,1
9904,407217,648654,241439,1,241439,648656,648654,1,1
9905,407259,648746,241490,1,241490,648748,648746,1,1
9906,407300,648839,241542,1,241542,648841,648839,1,1
9907,407341,648897,241558,1,241558,648898,648897,1,1
9908,407382,648949,241569,1,241569,648951,648949,1,1
9909,407423,648999,241578,1,241578,649001,648999,1,1
9910,407464,649059,241597,1,241597,649061,649059,1,1
9911,407505,649159,241656,1,241656,649160,649159,1,1
9912,407546,649203,241659,1,241659,649205,649203,1,1
9913,407587,649272,241686,1,241686,649273,649272,1,1
9914,407629,649304,241678,1,241678,649306,649304,1,1
9915,407670,649398,241731,1,241731,649400,649398,1,1
9916,407711,649417,241708,1,241708,649419,649417,1,1
9917,407752,649513,241763,1,241763,649515,649513,1,1
9918,407793,649560,241770,1,241770,649562,649560,1,1
9919,407834,649674,241842,1,241842,649676,649674,1,1
9920,407875,649747,241874,1,241874,649748,649747,1,1
9921,407916,649810,241896,1,241896,649812,649810,1,1
9922,407958,649851,241896,1,241896,649853,649851,1,1
9923,407999,649906,241910,1,241910,649908,649906,1,1
9924,408040,649949,241912,1,241912,649951,649949,1,1
9925,408081,650023,241944,1,241944,650024,650023,1,1
9926,408122,650112,241993,1,241993,650114,650112,1,1
9927,408163,650186,242025,1,242025,650187,650186,1,1
9928,408204,650239,242036,1,242036,650240,650239,1,1
9929,408245,650302,242059,1,242059,650304,650302,1,1
9930,408287,650403,242118,1,242118,650404,650403,1,1
9931,408328,650426,242101,1,242101,650428,650426,1,1
9932,408369,650513,242146,1,242146,650514,650513,1,1
9933,408410,650581,242174,1,242174,650583,650581,1,1
9934,408451,650608,242159,1,242159,650610,650608,1,1
9935,408492,650667,242177,1,242177,650669,650667,1,1
9936,408533,650736,242205,1,242205,650737,650736,1,1
9937,408574,650800,242228,1,242228,650802,650800,1,1
9938,408615,650880,242267,1,242267,650882,650880,1,1
9939,408657,650896,242242,1,242242,650898,650896,1,1
9940,408698,650940,242244,1,242244,650942,650940,1,1
9941,408739,650999,242262,1,242262,651001,650999,1,1
9942,408780,651055,242277,1,242277,651057,651055,1,1
9943,408821,651134,242315,1,242315,651136,651134,1,1
9944,408862,651213,242354,1,242354,651215,651213,1,1
9945,408903,651283,242382,1,242382,651284,651283,1,1
9946,408944,651296,242354,1,242354,651297,651296,1,1
9947,408986,651403,242420,1,242420,651405,651403,1,1
9948,409027,651507,242482,1,242482,651508,651507,1,1
9949,409068,651588,242522,1,242522,651590,651588,1,1
9950,409109,651651,242544,1,242544,651653,651651,1,1
9951,409150,651689,242541,1,242541,651691,651689,1,1
9952,409191,651787,242599,1,242599,651789,651787,1,1
9953,409232,651836,242606,1,242606,651838,651836,1,1
9954,409273,651917,242646,1,242646,651919,651917,1,1
9955,409314,651976,242663,1,242663,651977,651976,1,1
9956,409356,652074,242721,1,242721,652076,652074,1,1
9957,409397,652142,242748,1,242748,652144,652142,1,1
9958,409438,652202,242766,1,242766,652203,652202,1,1
9959,409479,652263,242786,1,242786,652265,652263,1,1
9960,409520,652319,242801,1,242801,652321,652319,1,1
9961,409561,652369,242810,1,242810,652370,652369,1,1
9962,409602,652480,242880,1,242880,652482,652480,1,1
9963,409643,652512,242871,1,242871,652514,652512,1,1
9964,409685,652576,242894,1,242894,652578,652576,1,1
9965,409726,652587,242863,1,242863,652588,652587,1,1
9966,409767,652650,242885,1,242885,652652,652650,1,1
9967,409808,652685,242879,1,242879,652687,652685,1,1
9968,409849,652764,242917,1,242917,652765,652764,1,1
9969,409890,652785,242897,1,242897,652787,652785,1,1
9970,409931,652868,242939,1,242939,652870,652868,1,1
9971,409972,652914,242944,1,242944,652916,652914,1,1
9972,410013,652998,242987,1,242987,653000,652998,1,1
9973,410055,653085,243033,1,243033,653087,653085,1,1
9974,410096,653125,243032,1,243032,653127,653125,1,1
9975,410137,653167,243033,1,243033,653169,653167,1,1
9976,410178,653241,243065,1,243065,653243,653241,1,1
9977,410219,653342,243125,1,243125,653343,653342,1,1
9978,410260,653410,243152,1,243152,653412,653410,1,1
9979,410301,653474,243175,1,243175,653476,653474,1,1
9980,410342,653493,243153,1,243153,653495,653493,1,1
9981,410384,653565,243184,1,243184,653567,653565,1,1
9982,410425,653624,243202,1,243202,653626,653624,1,1
9983,410466,653674,243211,1,243211,653676,653674,1,1
9984,410507,653775,243270,1,243270,653776,653775,1,1
9985,410548,653848,243303,1,243303,653850,653848,1,1
9986,410589,653883,243297,1,243297,653885,653883,1,1
9987,410630,653954,243326,1,243326,653955,653954,1,1
9988,410671,654026,243357,1,243357,654027,654026,1,1
9989,410712,654140,243430,1,243430,654142,654140,1,1
9990,410754,654129,243377,1,243377,654131,654129,1,1
9991,410795,654224,243431,1,243431,654225,654224,1,1
9992,410836,654306,243472,1,243472,654307,654306,1,1
9993,410877,654368,243493,1,243493,654369,654368,1,1
9994,410918,654398,243483,1,243483,654400,654398,1,1
9995,410959,654447,243490,1,243490,654448,654447,1,1
9996,411000,654529,243531,1,243531,654531,654529,1,1
9997,411041,654576,243537,1,243537,654578,654576,1,1
9998,411083,654643,243562,1,243562,654644,654643,1,1
9999,411124,654734,243612,1,243612,654735,654734,1,1
10000,411165,654810,243648,1,243648,654812,654810,1,1


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/seeds_n1_to_n5.txt <==
-111112474980
5451411265515611/158760
135153328681317833585820
-15975603146262414443504234599641049/382494752640
-216426428975105571396875467826353008
899966674789274769381329813131203605479731573012563029/13455848809910707200
388654805094826536308271552571015350036417951900
-2665556380593249954953371980801928634550406391195104831358544477433889309/22193142199675716132864000
-743521134782483260056538619892411526637415922540201323010680
3002986984329120954823554195755056421928064974228624326907003176518443734922767597682157729/13069383331665902546843467776000


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/summary.json <==
{
  "first_n": 1,
  "last_n": 10000,
  "rows": 10000,
  "duplicates_verified": 85,
  "missing": [],
  "all_small_certified": true,
  "all_adjacent_determinants_nonzero_recorded": true,
  "max_A_bits": 411165,
  "max_B_num_bits": 654810,
  "max_B_den_bits": 243648,
  "max_gcd_bits": 19,
  "max_scale_bits": 243648,
  "max_primitive_X_bits": 654812,
  "max_primitive_Y_bits": 654810,
  "source_files": [
    "c1.csv",
    "c10.csv",
    "c11.csv",
    "c12.csv",
    "c13.csv",
    "c14.csv",
    "c15.csv",
    "c16.csv",
    "c17.csv",
    "c18.csv",
    "c2.csv",
    "c3.csv",
    "c4.csv",
    "c5.csv",
    "c6.csv",
    "c7.csv",
    "c8.csv",
    "c9.csv"
  ]
}

==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/diagonal_recurrence.json <==
{
  "order": 5,
  "degree": 46,
  "normalization": "integer primitive vector grouped P0..P5 coeff n^0..n^46",
  "coefficients": [
    "-26445223208334086237010465109241238069701973484313005912237429772685092209004487280700937218698711382130854917771534125391544387741472826231860087396604946016711126091792378058086356305897856212863167605902016196189417524255689193205969706731108202396810140212839478148847541062803879732400842159718393323927556734814635017102529814650913810374691744093170861104893061949589510099878516337460190145877376810882220004070375754392349207911438938587365960253146453654535942624582398388242195115527943689674851008935078303781387645896001943652169116681976242480762587506379741985852141024822622782003733012902691406787038913264638196773387384585317951860850088661420440357175142383636595304982235744500488521179584134277598890355758098703939484617117061765332121830173210011771756116209714787466011536547307248155136367051034023309499883631986700814740673697820886918161457058288560093231092767167771967353255338436121237940212155150082404910548518675925589526123115429325005311625176096039290487866677456839384298341200898305646145361015159259512279540923133707969192184758166958067064085475328636257028497052008575785272943478383891356648374771165698243708916073145646319981975058489262550574945737748898304286928065735992074538957234152553968857300561611932168563726614097945130479455983395834832883426354104377225835106699863164554272132327652277148992544837574255232726190103084155691469900414028111002343699118321737442958615396424490272858949155363156663100561824096894457101193219238236415903030065372443272910833446052199708857205000113696624568921422737218092168684777074794792334994313086655066831643030427000259438856237017974387985142867847257840131065756144724549199965887737933558320069300162410271393061329001807763516549805295174883296159575402823353856866559411789644650510164321758688074230216271786095213123923229195472697355070317491951844602477245072334635643253402243721521728872155530626156538651384904518020761468624900469201485200392618408695939916117414934267947672739028218657428681250117712280225196044074595985210860528008446015173641487272262477890816756319683190528677546464590316724963069758184400966286680186730173155546513865391498661250461487763294720000000000",
    "-1015576818857049720710583131788169301763930139208157190506731192069472681739994869449570084252693458059672387149084726444481024923267537218263036063892658232428668225651541274871435024144514011144537022747915447078497035351383968671561253589239133660237681144740273430202692410429837536551615644530812841144354282610231363902945710551339023083172023280304590987157013300022531655475652223893656500257952298385903736921353319995680333516621538723422629984923494495462172528921670851037611191022125393553658768641234455015619411320185823175829342994726299364339361517077786477097026649648863011679430752193651440992760593611995457037491066367855400537892532093968052931366264706942637422016029305450448129079292842116401387657290993945880459152950127956786906717392428676966832194106733109337048236597879850978929898027652145698611322403622354175224642917516173669534612388647678924202509503379616097941806138723291436017693506571902867027867995452882710244791759078071685278597550461519608456440319476643674583396621078496838232885509147801366822769609093167537182976215033178373195285563692858334966390750066446802351976056211665529149119452192761289488837464817279756431625984456254219256411714314282680226136945445038889363915315187288925331708967455498448773848794304200783929781304566388668765801161616752749278742054463655536476781321763108428939613550721542229411986125858188642602490125433766530515206174469911923951608505625677664952060032256266485646855830963459084275816548914338794430062515847728753711614125965303529989146820990858353655367674186564471091718333679435889160686924282643372602112396506365025869825780256308355842000789591290956683529762545465189588701894193670853563731257842981051512136960503028981460111341086805522802647641734147537018838283109888149071642556096809984275345234952182511653326831933653198053016827982675430497037446388428367901299295341266624872101177662607394625206134536042744453212770886949202786490977310895430545273932420903885250868833078616213367639857761410996370903087647558047810901487532559374465110648819424908728847905155951922808583569856744464082654897004988817715512328179988133280743223292779276382743773757430016702715328000000000",
    "-18390926815480762035143133346049207799830124637034259864962258569724789438542684192010834792509713929229973684809647035533362574239910229283003024874970095002940598196133197107671997017956951414945616876798979538790077275112386854540783000014036387795574635085428570933216448522908703222671658819183905349327329500191348197363675819074357122015706032437551281004913657805981390274390516081957823768103486165511549444268652668791405025620602525955517441905527393473918246243029794311895655211761180532278870769223611009480341053120965836492683385947803312388690710794662584134487308569777891331648279227567192842000538144749134255724574986925640600676030337316781187226963589125862629052545957129242878827705822814974659282033018322033383831752797583195414998108021140140300789632239998370391225858083157039123716840727208961516670518899227027499305179005563702456526032401623178540123303764296842541532127313842665256947988629744430241230116831120518048633276108338841699787403548572009527761097427087330113468247822981962635790899109591022711300335374283930101131506229456702806379623508262460132818455507720912707846750733941758404672641988323021877042630714664982421834608554539404461462424022244659157184342486093955423247972712587674194005145014363414602075078922077006714830228429721581479204015554785494103360920956044249309978836741263668900137645239509677716113197874040658370235969617326431458232574356310838731220968588102977288073582202776971576402173239077758301338902519092348510910880319657908404850535793083432407095607348798215432052241504018617543653292096372551120665016955856066253716083563720825078493656033137504092729526371528358788394895197676233848066796849872905350799357525954915222891137530099114382539758877568739250404897616867368788637202808652933988124433604105871583886438349652075461299745908072028415217447990512843960505015728007336348766837484316487282185096767312688628846557044531689866744668759511391443031780560903757680856245462219220829218502006693443599033231463149719938522582911455138561856634745225200498086908850588558049805451672416552845509686909352114275661993643704515688555707053085281932715867108969588596244513793453058325789526265600000000",
    "-209979222439870519581325243212824781605707345735110883436996608789026285715099928630638856656279784222130724679046403938826781101473275310503755777994769657013486548850428209567899710656236277513833451730628342823629741452803371853776186711876822261540754186941542222210104532507309749998104585124795372276812339732870913055487532237280734057147931149202361481647247101606457042180743096802879647701081002341936009953953676474016047056712072630243506717441988990410348799960212793889682021041381368612955928032057758502804951422256488780193981099289673905891234329023361595321831574374958928170535700038832786461670736539946864190983384456953094481346274395959378398115876283319550739524270272297411523974424685223395830564227681214594473933158435971781748979822924003172658610065859060973569641858949097630115846842069174754602712693694881282353673269847673747618371754002543793267882792499170393276533368033455824268209685697963971007137458344871643593061721845135007869682344585553033290874573835541718238259760465103337592274408974228363201297789272189674986972284884015242751821466238420048412981125278280390988269608770034490207548589167048525713607802647546948291267910524090456639165220724031867964410045801789170500817062513431243151854511076374451538475208495976319654385015131737193925506119740684194635554319462097981488881585633289405573174225784035804117020482832649179828825839576975733207317170960164737582954948679826695387521939915077278817147526810618245704518720721279333330389859278074011198453199594085823085780745429732822548902587163107230462884519958933709803896704939237056452369135960156228462934971199919272366187064841898667406022867507714112677014132032281351093264235555902744197070747012074430293845951180588213832937448521440296487192163892823742718235708667646931999285292929577763532645291881962938921604148932309397331950715162903604012749147973523495669845459072392655616237145187583284220635033058850083070999081836725796309446247826917684521148557291914873936386533416438930833924007466147998871097628682562088839974664865841577104974524879470690533851801288443586571648319631084946524717113779258791303234047567410392042435064719685011395608240832480000000",
    "-1704453300656801133788927707810689410865156673833046592492841192983969177293010821831971048458606774692174289560483364781542215682745368374732478060849050064747932315686019871754525280298930539894710516644278060067816450645608677957576859387759299234485953793530938907380217315070667782702559582131763836490002414390944170414183864502451599625406196155303228562691869347116431576074822845728780618067115129601148284372754523004576507248929547683110946554168699224356788413484389139385347892211578002381494582459975115840068677341638899040480798264353238907773320550145753909567194266167197536818150841783702734323958795370592188326279482429384875428568134618872055877346736271985093487954676130829426202853896457722548541719875580850023944169200625132834023262118704254811414225386538693116492462454950768925525257724446122277904331964305285640818062931223298806777845257200522846282419092549189257544488031211498912238458834885970363262707258487541451634774518185432517005601844320298932191395782464577601426129871877542210083117384227955109412635722816191407277446218630761607857950863297271802042607720364581863046008973475810542512154474489005259817083769370846056744079759921382616743627511115506681442128916777863451671831795136435049736627034011373035465330264879329072470485199959253815835089347100572883877100592955394235974101822937311140034014074382742544853352294131974160890269050966552706370222163433056299764814541676942315886642317888083114214479888676093744505303513991698008219189770112762375821698603293688980932035715933146415662609506891491190989061779085156273113616079154001502030687094601169682542239925362612172580288867885515871763997072843071288146832345121685910797777872865581757971603312429195206779712103106257797970408208556203939690870358323081898697955717658199827598278662124919366306389763853881255838776736572152602310316215162646582074994708451676142653783911555161749020495637645541156730135890428271072829170279300672650955048391166308168074183257064760176310610117769126302972282655057205888363248417936155179301355137668654955626208905312143903989167022305007086524990366544652326574472571313763622568380136906647144179909433027449743756461855504208000000",
    "-10511885913084468860221533526631685862060286829484190867221063972438915353769073113300956529026573391809619789956056395327555286354156262570336765501395321291470358405121536949910463695884416985161528628177349758983578214555568318026100402566225617537721922997676684200289574015489243563904985348412725085976480187102352200981775173431811560837163710481227657051286528647265673787225150963591767629439150120937037093551233369135711453460923052855380927490241743467775345421973067498590773267885684991679172674790412931120789738959817559337399098313380861295822787057951770764792197458648879825597443431840722526407091523711909067287566343462538767234176310642707081769367225905468238135910528636136320738843314597210978585261348168799889013320998934773914358131451051391632939994105555627728481741435904907925436040046612509650029352395340962850501454333779276867817364633654293087139878294721139745548003823248635952733259541501863807059655233514741217689468369160323536725288483747824386262502519114337914840511116493555928803049451841307975359797812554215918196230438907535611971419006849729003160823259243739710969481505210616308285112536586427943396963614702057322412162321051010067612876362731449824825816935923736077008108702120923060369270811572076260522593232062285288262136972922071437203973084780135025736339697054207306738929162753120925387877359677206355293382803891540015669302688354641180666883986250955516789176559621506759742153425768394121646203329034619784089363863224097964839113004852896577733084504002741576465179442294031964003518775073516275817248164356118663147388306036856303823818321280846549731260602658219878076940971086891100186315853531584547323703497798969233082414953288458235753191978417931016124101605919704383440406231386328408195275308029928764428080247354516391679644989215089027324107736523533834912530291793275228536700896463122504626330508851016338011614382728362736376866514077495985711213028228492065397043588419790088273869457061177179542553004181359557722890517159276020900785506451745519896850506428480255794491345231032431079213600166547806967204473703798257589210451227259879334154023577508011299279138426257180297635694571767713718621153960395200000",
    "-51388130451394370772157370693655615986906741425511402581398134942965857895017239478733300612806671553088309815157188638096245920865043345799273448791048655704805460446548876136748735012150610996868747330819383084036756097863716276516178195155386520607888352360314846034352445189406487004677173841277003364286188579275514274167126727570420589788269796766226092538830109616665141692630120647165579293298735140238170177638825230943844380872545310793740644938701216014253732460848883219024030783781156634007553924749118944637031655529026352012398859985943665384792455795899563740985362681476282981032701058971075841414778375262453634257727034574581077990637974021042448131046516333342234306308372039895628969918542370694282282545761898855185745056531158942095447480648878848917504055102723429591861723990769744752605000715425751879385132521298776195134044434744400072556076095374187702189544484905891797697555965543812532203608787371394331682451745096273650068041830395143532005197230353696694316451716903152982872109973674661885506406031974874324335150380928074178518879725840151945188183093693910586183985266860484814307296940869058053593373906086862980397699762508403622269131382349287713312478093780880524066983681203216247847879914925705854291553854642898741483639669921523447409285605061736922607645904231692547215442569063839517211199284015903571816580190688128798568638736497050638310991689585735021118490714762462215299776472952362497250037770893885074330089027199073694004769406588055914364017184771564852388505743645073410021303328405429139204766590404680370008309018068634733917700819280556281516141806566911047554542691506139497673520977373093496136684466885444120891516080544613651579497305942205112746131990209799520165357516484916571958066073181400858338975780441709318794451441778396236286016341230040156691535664403101529061650518402782215418089301469070525815895641187338055426849581304537594105805013096834084867561171849543450520502130539083953313032661732079541009666378299101393501831635394633016117533925147309564936497213790101644590004196696815972785303746746187721234906220066191770096541011340914006967221797120279238442408923327108511633951820296464792437625778181227200000",
    "-205073443420372773241035807063907749761824672817302051727589939017206626566597226512008615163880916456225796172496479401187416285925120093820562792622628848000673493833903759372008310971692959754285330420130515945246490250034186157290649879066156531930190931654364711707955102643211345767439138642490428452214713767519576581803398331839150817887512390494161644906747309098546615234349874131251485259330476203622169563826172862604414265442891962107306402586938777454566941536861459220784439291105375104654610694389216468080721186542890975486308165309518945409993823087148439565832427582007014609989632798823295402274769857499610525462043417194908986711004053958530448265945369051101269389192464272085512546071153915544870866310252065577668377407835679700158007330348465103453090319116179275634595397019163010764152208143933006422051478627734029151007563060190783983541228336562545996779672135176239570247834037224095853900621176607443117326484540562266855456294788271302440624829633550481497028037792757246485797223628752560106490504008953810100501614745576648681226648048507141440813027588489133292335057298660720236691310963495153952007065395534854882984888749121459515799771994523723676970621564517940732409247024651699258360634864553527722196535203407026948884541455505412503580121694198772011144813350318691685178542911117784599637357506099748350628682965642376107666644206432429000335273962644971011345403113976824715128707724123406366230425947878373424272896434777373348324995613201411849647789479459779906406891361188053424438013873090607477726905616298870806032095354511294232818362961454545114949765055002916813889239790414218267670536134017415718047822349552198627709893294151091854981604851801041778524831522223024898372881080670226898145240410234815661952162633446820426530531021141137466377685780801950840137406389451185755586850170088049767304680396168766550242968521639563468287789757497213947981586386193894474072596192123921947552770270118404869251722805603086525261874327075722357198288787995735200981670227108860451662115833408834100155362334992469055592419531024494842343317571253393195104543561801027739915487753687355074039154571595532644674141577257409751439859739516178032000",
    "-682667275093674810624497872847875677234063237297079507270740354485234281871116685120905651683133005023111978921234630637284612078691537402663344071823482601588608899492869479329756386077070580188487627527380917467688541294870596687794883778654564597569724125049164201184460130480176230154887227053587750648555083278172454299699546872074304280561711929237126232214958619967290043400433262168485529430994288621413349748107030476504678919476695472820032168163904203548423952735398320008942626279522872221995286245521131086480603152898061848253210590424060158489278486746759208567428185478942797759496804162233222215206289926235976179674641043414768365600849213140014572576897808016615830082833249441007577739337443670090074882751750278480338150001071775116774403581073061240685508307501014783960463089429109636119777281950066182303264039729427645127294077111769693703818647498122473579258367536804733794700649342438166775950536103822204438845325772224878702993528298975031344086504028436660810074578514730373878588756160582892289733731363255607976678419325297512056090024119851667119377743134953689440425636152472296162602846782970819228861856743618669650866590449241582690370983761351177531813373548924201919326994997682904157259365203398563524481005922834031651866474137883220370513567187376435815496262154510953417871659384134750375659276646315600265721612862567570211857833973690053545698947379473217686651714923466530188248845332106102971798260125672038070150845738680212060859153356505519317273692678403018886130028229221804105366289776634988607475451032087403968104737314234790010598431736128512867265785123128261608262273747327598928664075455305980248076612454520830808803761136539495367820770783605303774927185393903530831843354482856162204324950250832124678426736421000376887356716511997889293386806564704157214074876556945935761410385534994096132837764789816171060546784899252915586938952868301013990258623670390644478871094947267520635217344424282251714844486601022172322386469405438208382246167831785705719243355982366351130115277615901416591613114638318612872747626289061601081074204668625729002381141271841292164262174591567417467123005063333987878559697905928267404412386079230830088000",
    "-1927258384033780061440681817803171476869644280763552271800937947679498701031684672097013344433549886580343702724025709067621494975315447629035648562861590762842818475694398549004687196228061892182750364707390919105211851097511456962807254577111188996247935503743105672081578356727471361491509314680359884302564038070684849405328469249123200629455554069820509443623607245067428872628842390976670623662841653870270862927790159079723671220788138204873502978449665530128277525319600586694956347359015109067172087930324010964978669780492059587963684637691154650613968841414371742946490437303556351559333000165422303320213984919199536999122466722168491607761179526522444932054430073743317737760372218485846399510611086027462931188318100961232438939001090543336373069647136771427141043485146559253120289511648245224589458397664930231537486104824532778203902143728197586658683919095893531122315098622560479629807612069634614790588951381919602654413628974946690728842306398286900374574235220351707815612513902832719652409642192385669525250239006368003738993845061625246568704699693112111292850453721554658575928898388371797605681822745985260189791568418552763584114763860108212743953614394479640212312125753306696518828955423197424766606839771575303619989664381991143522135513855763630450510037262780978530287220610606303587346716625615010529971718671394007176299497906536034062540374352391012686473741066297352658527258850267833645753170286237221829264634684045160483221702763496451998997455788824316962343288194127663762751408983702532531830524286259999131091160152182771572053920148167602999746476360282671453735379946053465823494696690064483523732014126654401187759450974857974342896691603227603654011569979362709961673134936713097704964851283712558055975368496664866073703426030361045738139491121066936188756644730303244763517614074419830771067848283748376011713824899509574068153095859859631869843608726448756651700062862495799988665486570664816793183979208270180030627729786678751032267606988707960366001543492719898157826294061531439090125350897890488715156547327271323033644380512881730587091828538535892717872099035466246484959195940245515940668741722772874138749460721701248103687602983217607101600",
    "-4674682348857891076776028370581815250710003019582691312919916920499623209522230994606983668533805251408874463844342917617538507512207775995915011509096058561728639036674257951584525415234453633871213957531793700056556674565822287412425486669939593592705278305221703922597341049653512380406493414245578536790891949476832190087793004508368148674820756377663459528582234454334310607228708752192344746003222700441362450111424482407072632674280068404231709514275071481239520826205663683961133910028546738904377326039717948821375600814050572482887629310630537818935095367578525139277213788236956043603996038289044193602064271826057702608058421296908029227495765938528111944205573495733013044930029569823969500500595166671207403193810606976206045828601726742134512799463296923485342181262421745939554066255853537105593921236030975271718844772377481319561494270808366073682347754962146982643509923752439044117030725041759963853887300969685308761573442754417838039954241122010427345089090032315292067723498698753365452374711882605022015333330245966155523459160275501361662957643740052538522526849134834543782920751264390610034054242123526972158354571114135292995211032781782885557347688798806109003905776086935186945980396358685273548921765468718395076385814691902443804694790532689586734990019659248429432529531587451430494433349835223993812750494709450165630020158815136382582537287285295751757006050989388349165791453805805252497778852177861668113539749151942067601612756129168622789616835106573768311708821201369164640231651532059691522013498339839601712477375588275804412649099996312314915036405886127185461746563838108004975095976989717253075539916882541966847805393981577952601614576816019444181872449822313938061182613856883167494746001589852272161974554934782893059433071688929809853801043860129854283642570162513614898939005011501865751011380244526738816607380506517993153437725335745768886690848821037123791733338140737850042834847820269154707255252927691596272540362863978135882061789499904671226618970420899524075956903920180907722165196814792817021526424161889935184839079107445564859289649189552465505208000989315762149674470715088299602561905494105459623597466809828627450348709447622819510784",
    "-9844434364910516652410589148165044350753639999217849113116988734394749013506011201223655306764595825013442785190121804646120904795528457860382429116116280064773528914918399480258660711366750612903087825324463153614646766603628924483416684178541063544749018733547613878281581068618124353499184228758088583582124964124453798977867618550438854981199123631172075711764979981043558229179126477255561718335201188082568944116633822768582431047194433586533324339319135724229992696924192254258003412725385756900790579302184795837960294756032700459688067092932214737210483647080972640138598704767527236294408035266159117255022295142286860150771827993611745299727514338537183035950717286335236587154960786920725808508280945623928714297798547960560908570572325047908553104158214336038248237647837566419392514841372817485534306451934792512639021023899426944728883803826619467991695035232914039708736408460361981768169900524743246446102960921708546270555258263375912659841676466336884468352033074054540583073538563847341683820462850900494060494828142593252159859275510259875664171514821059189928819450314460318432768034467616836907872807789103962464686181628856088125902106298754940040972327368828159073362444892935860358828479199135415486697669879615248033165533056532041282420209491134017944507350565275518572808607163517918926128968068371348353729784129511284535756601254246908911792115147194254760475217904806555087311699506811275054828921927819125371155765224714375655210634219516346356883007026943460812156807795728682228626329369796171515383338794580743655430551048443918202313328718426915530769331589467989232288915128779193426891331217100011212297705199974674882942260955826576621105380521984600746514692571580517591553592700095141560717165857486131218774827494438979363348166336648014928879351341914471358442934633044358507747978688429381770570127706239106580262282534160285255721029631396907300596779727432446493565151641756455420837320420475695638759783216214253112824533759336153227415808645648200481111482311467021296050407711680219644045315663215295934029695388468162340625229414667390698005546373677351544417448993252356528713437254260034760007500113538168379612752838922286344411644712568259397776",
    "-18154017189472519009336348339905500116957526400934660129070990720923222493371487259651119253126390946421172821698648834960265267553150314753886791496320664920270804201302955460478090136929003837671974673351146989278889331802926307855433266260574673037026141588154712039023498211114256899791255082757554033862136023362040381982591076385904180871826099247138666989207681940278804549996744314623156110071779037454452668078364775662106571511539939080048276038412458303921238332399669735862339603385962833527085694814490343508126901057763542680097219329423761916217484044444510037619659051066548885576295515687632802042171588525892114229259498570954191337933281095827193264177854901259567328801585874430432807095959888871853851421836082755403998061075482675211058872905710205271399291308249612638232700457444416238987571856716601283495771118406400590214842399838337033880285019309177240702479344908929380719788224588592218233736823371695748324232568320800186574113053501131952840281258029165087700689790658407989305050057072854845556706378574018278948366500319086022939016767639146586531065647857564931157760533426808294362288012942138344579840598564730544511059519860894137116687618668394499272876176847168349637808358971842359097414524160709696243172294574056168390899356930150746428933082484038087115289051656367235354504040836844359803084458379405544267544848976130026062778387668385897546541219301251650936593211105662477492105284725138403239855003294977053068685956805633474429017162761488491591545550708366631843944948664690284008727536122826565291308144126011378790759219651021832583356996734286069373663747471424217555223518866020613152988862200404622036794513674455522965696146611073011221084486165949217331752637867332461317317424549285143363986491615813032935667392660196383828375455248085381548788750414698692946759643983602816174989985800200624338266409399562998679180457092086834942041638085711607347040758581886122065512819569355865450461187584125682832621736974204218309838164286619509862446706864171719782124342357614445409695874399934484750090984907358831174319442353938330537305647148259807382459714131736020375721544895743943900888308214650866562430538060854455419336763187869165133488",
    "-29523973314228920070327096732881191596268240013507908979704554527559332412202185314166900755938035050874739868534016043683802230706218453762698732898796774067774029866206455824579091319720559135309239415286482716147128659576915217126447502132917272528514891121455685145454458471864014042042858887925797133044317663073146313677814778213211169640803766902973892147738668494350560198145816473929185791026824319378248435244250721411651474901538717971008755055346861379269297067181204812406308250681381454463619464337471785457469986761332019496941248459635031134448854695417312271450005933171592819879887520648498020819589527541438156129382064483282210100240068666648340524167245025781790531297421474045532855071361753070203450186613856926453256946970941676936467835090199742392501786610926596739020413771279682319387626178390197245834298743902409255016738850926226718604344717221436193510217354388453976333940511034023888525649985859768524336640799167739650475652264927153089055290809176693271001509632726802068738468908105559008028558931843136957325970528356917190639422195858120879506291149665500056509826110109597514885769318871154260210982896800185408804381444289962731829188565872557322416065013838028603140890755050676699146870335448268284922633975514768896936100108511477050859475673755396237723851177375945011440136258683958502130989787294813719936375576967906763520349531118370719527664151374585527215761037791928585788255774468256187094675671760643041488581640255036183345879969246865741101317839929984877322893932249216512047728641486977315222225685050560368598256101707283452818411812428159287212364337704961692426152666959349323205739319827376288192245730607875766846401654637765097469209685793353566671504573674722547325089003278465859802683844452665600794412522268343589401211178268220150812338629929287274397747888034095869039866400384583115315121416020312918555135030681278023380960036962614590105661204021232559262882866104284333093826832101720732522919744785240751936715385061311146184676279402497826618938004183114962339618520864951449794101061310980877207025342656422734758737111615747723165823990181579168742039895588889747771353746880401679767727700028210164135135603313001810440800",
    "-42595753561198806167139702987557139921114016256699262210345212516108961062181682860394797162592893149911312770645957255830503958108159389626150534181585585793899005655374165178923910467684874678340622861343114733206828549312667443947011631489174016112670075666272986585538367588570072235687002088386571695589066935168185588971650196149631065334948391551689165168951483359192009076375327697055873949677690275692840036600753160285243495015731110747504087047544308240041326042579131026494959043421049637294764163009629538080236465427521540649724856960486741683391521911232826836207423817587242840122002829715550113091052133743413853146292872619357961464461720793638026466686990970405709098641698799754580273209128974108277894807082285080179406355698051345223322913619455989727747339677621363870339387797302847979229739712817016087354808622645213781402713881492412073926128839188048302274240571530166974148717977865545586757639058362729691038819285277761140418347430721070429103022462788652854588366611265615933297686587800293313944593614532288237723817531927245756388559933085429176238635225390376934595535123016650542702024824901978684084234085917656646309392094374672716013303120695792051342643733569968255758804888169779759541419756157882868825833396709526930461456576117121498276226071860486325530610200434891407152473679002878583702075038037248762594218536862927570126434397234052699944601252409417668866220378741782516283069413765299725056754336649731083433686337796723290322165335013559047074650847727595063433479115529373869736950164570947655197962992678691342846365931042777041685253089075000813912201210618314338941950958413573190156277789586979144613756004563399905396280363157553062612815434853672269899810222066433287707948568111317018624794260819003502719443614329705301995535558972542159776970004371811923509809794653940493664863599045727047580500316105022777531637503167718561640224109182466579051609716213168600503210072639882900672173049841283761641715176508389307661455371692670932962749655026078482562687873611554419587933030362888098665163856590021995402319717492638299927041903875714185936582948160251155133422744646129242307028808191919547710680074757913179476706388833644923635120",
    "-54790474414826528139066150662111721250530035956786423717949437241296350193811200937168673938479617331832583453533486564743622605823578315286406826590099028195180093526243158018407045126400398093986897747409337279640546017877019332157946532372549038051897583364267882694404077055177034786115587577064537786203629020472217639712905293806842008303222047674428008604297731527569039637146535510067099616554169419540062182398618948224491139068858011913802202389208453982257545470619755719313988876117759403678404402160414525838887316798760971077229494478637912180299515683036721228000677127050536902952073162356208594334005554471669589168488957459778267337356325037013606925221343451378610588950280422355152802168057838675925072979123030843253186517344077649346916074358787006628651707606274930981722573603855461871855770325609743859589238209756756623039264736342769749851770077516549616534120427403397744669629964763433025549572320647700206156299349084309309800811837882321784744126790331247112361704193894196487066133328085075566159853158968145042687119869701711478801730124120042137933678058436561153554479175967380329954165521579282896851889976599364386328828042966321686386924000232824454320418867630249300969722496815797721762126911593543124299819251240954164590348866279707616087058944842759653632277856386821419622934077904541553136559811642792027994921741226537942051183881351647929756853564894963641148072069776596257839773573583951240088024290373201744993788315988311212362628159604412028007075687167362711605837582318556070721870222710667655465494942134555595931109269047538980743154122476139052193667760393477105077711419362948854365370431882517754936988726094547169052298301977267275909819728632622916825965915627826590064068467094384572357460496641871604115877418795073792156927806192256963114455437849492453451245277399852177166945397522513703813526340355495321081585801223911382136393217738802501821679228529956069818180558281100540683417958604559139809222006485577520843801774240676932434720987537485347171117034658909682466369435086541450513746269077474906027618313110513574117258118030608915997296208408856933580211804398100449415241022883377459327812837037875253199494942020465031540432",
    "-63096918250352358319941606007156672173055446940462814450047165108427757226169868123820643435152181655001841334885729077581758258779501423626942805869907332325887301548680734264741829482107080233160113828192507641018007813425917005432468461867355406676712013407515232050053853048479477772827326248018749902087806173629356201365460581201955100482950693210589631532641322808864206394330521069975682888884320740702193239144021064677197574646705396910137275990659138725698849502862634270479251688762819761972479525536231687595760603128742128210030078491847997305224220880070012508256060731184676036912103088561132303568876553046296602990931867067205644264731199445222212866708962230760048697628570109908828434878292982402127114779020791516408052263814176167262965588984616559995700713888377202504082583348405241383489601948364548160821107338574111217947167000248438934412235659329126047716758119410151814754793904949735878716795923612955467908787323946831231706357920072847546336593273720516072342705526433950879935308617562735388708697204602744683726238372252673104747998008263894960236297860154889223777593667813561755470914381122027386015857333490537494564410660999989244601491192356109921923206770434572889453057601257071184180304182399020113320336430122546160628454300351625707818563692940183738535733713635588456633800818145113242614051628299756972490288364944707252367919909117495143263915167129719965798415732096461449682479824620021376416521303565146852808024775615138842714820667915308788680152901283315653198083909112070931340472910276328174594354253983336880688660864899108755418901260557811379409366798100278863651193820454300995923207989512478559237746661859719752638205496537996573962925824833706351314382422212192673456183976343533678959069333473437328737772726107009263424004454063803188818897492396002012972275035782011011631752044075601063878611789791965375373198505885503050276226469846393429672515445644604240829564450033929062021245250631589307000903910034525542912439843597866134603284259271499601888315607872769514593434862069270936544203762334352297023232143968344277744846515031768419170671327841922720299553887658054583050980005857541923180286553666158587818354679328809889131776",
    "-65283743064129046846132032064077502265251042918510946746018325701835789320301208545995116898837856058973288302912301411496604187012747725495436290563139661762698784136122187387179249137002509229254725962533596684984173000096699008355252730549483220219020629564231754654948442984835548820766417499741546702545388532720200719369207600931492637653079714563743426919446137138710291898734977528599564608514009009765138403249735236829558377111450791301558424020175452925038063175274931218698850143079698878193934862576905038730267721407342520939363047009609327361496341124644658976349105880176820051435020705574739359886159979158649595245123939455355658668267760452750640490183996794265169063452176905706904713799002024102682856769324326332686456423127636156715491699139046818909300327845286046682824963592277788233828744195983217324520399625168616639643369280354950772277652965702101213025134085254813987090406009304084148288215255693729375498680528468232724356527814469919674745360410006800211446664123746773079862631032402551875198199512836304786242942189675849019438227053559033766302401325493037767817258752547101287789894964867146148914938648507280118147735224504053054456130505586137534050835668408348951597074310586587269121125646722662229828868484470865423030526500869770561714398192965678155553206975731484452985831835610574090543960696516121682426904762793901800398692375691052018401967851523221985256279039264371806054168462894768677937299254562103558086492416939163385877275440304104282131816511988822194451939230125302964223844181812499148420233380431460819641576077839946130430219108196917624788375683782760448846996131906919215989516563894716532460146688380665668633106481242623420355558543227116893738083338475816364392774061432660975047154762365305257358215574123360499226134212070871606820779759493987268109874476643278718241089708640869603404572418569410448901006344916613070390232082368857024718210538207512444016591806456991326800627452459019282169139530170863983506041214768835280284540285105369755357058479046533728078333624834885624937044924956376115445807400804067817631318124711083939633115789707803735583628175327824412516833774683927938084474556609513179499790613456539384496160",
    "-60866449018268660928973948475709620493967667732437499180934607576663533347724003984292989139908600177088910047504834862409027995001942710837657449008877885162713666978321030693217555014552118233217744859316132507135567110673193173831599132858880988897041920662387006740754069521571346256125254609686754759331287552947628938038119971553042049786680226729197325880559451811532072626596569755227657438053663345071544563323906869222150102074099584624012286170879329492481287734286821657859546700240288459032287135273812686493122188280253908259574985009679541165038140006156623400102897736507729328544739847828568285678867913416862497737728797365705249873012834603135284064518940641770314925170425998813069258681422418244175597609194358596486718286630372860574314198000131221694784721152633509969937428770159298010198770793269969590328172842865587881457184143127121748353652424540591103469311664070220993307281914245192556138678974630321987196120023985032246754256774261050457703860913017104338570892675346584217149843300396102111042501548411418406015268326196084112689282700491707608603913043117211149530855969460617544333604033692595088957460129818619708545888727549599206452118811803883414188550803420101712313215691329557264464430297825700108562291293545663993689438213775169410210299991878541887407241440222050875611586960490959346809932252058178214378149174674152189905977310682430859152449347701991630952587352514878688674096708405475135034982400868666118161866377812387383230414963512489815085382432734268370597307608419696870391259102600863929951252909732974873373005961203181726445938389745950842511172338756703188529217029540071094834228633106851256644877095987931620669168497059819060175813746394473152020008680033166995522007303677487348792825980944916483262335378317630787458427230100647980138297983358816870290051928771011691134674869153075238694217665243153129663365608208004262321230249397214834965570702121889947084676859332020999892990641547652172630730262701384514479046122276014983755416278479712595463756011837178255957566532501239121695007064081820088844397030417439416639372265904956644359742812086032491633040574201754574708700592295294306385223192401414801168006403846293293792736",
    "-51261656026493534506126390796995980098955035389410408615777317195407707061052274688693305251910971638275261559612132826374364788961053679689522716937334871350319476173819973555303080814038585281872980734129623393725182372304489487543408259948530988209595735699771433858249707072167377804510675208905600042005303590018365475599480404643509123003274657257149687783348985094504461354065277946059968101510495345741537545092871736705228329784054995791113413309527665160622730236823376911480536872261289264921154152808103102992836012797874418994947251514119507692762707799297212462771153104409836855997937280331068857122514977853939961377624855234603266608625715171919650669759389948865269283051417873258216037738373617173789796688786329637776469245002798134639155161329158265458943756312047806061944162777753323345893709990737340043927966202386221753367319629344033963120651339711750140355176642773826245313182026009106689148642129176880512629763542015246061004223170600245535740473003416192654565209859959667965710699490232650954949265842290502193874513110651125432551410866474203649055751417125423967476735056158680806409441345449867936065020415748025725253546724962590587016578012562170360179915146650767383169883919437051059278681475323353169436460078068711840780275028047948737076860665682562686985985099659248773448343220596264883154115537096849554018355703127919791753122209044889436406649582547592799171128158964176773322172927684884879916272396088933445231661021603684725736174254932372029869949529511638038559651957827688293086845129557990011740449771737465677951366772544659276534680848380497288968199192770165674098694687993188645090648466103198636575087865527377782233604016421628409371287958328035551399290888195033934400256606772198885777954713112044339515937383037884926035711191136003349178888512057985505191390369008929545997628967687484111065388541206674429964464351936682685757896430023790481343169343516269833729569678180076144216651483541913572116713226814179719081471126308638797895527468188521456162126669588228432748563566839814297429232669113040074019686416201392344879876267907722308317314162848822206162572625015564999465129520325576382891563769223133717368957990029315557644848",
    "-39077051391356090358546432902606286842035459392420423386029115897877109016344687316693442385676919091118773203015424609445633835406975016852771605555462813298217826140306194746911670638278419686720414405412249785773441642262082961633252878587047203050174913700620581849100160980443844302045365320257365400230955258607502858608691703665517785001221174264337051367878623873006961055642027100006746399000933471462266036028467991741533954683906462195299058054920623674958742081699402467164033019853813336736301493457094844865460823339067125984490108237691050086966480153792118976044158900896881448686253325029145021770664311248801896151240543186260100194738394897844212063737522020891575937654838803593426348350788915168170353617539785440652157732169150998145880149838481940961904898605954825675130215381912356103081222127017878662781655901097464193596329250071776810239148831558068540219463643065511089823916129004271482822609033204783430335291298234688073702147442870129243811895618906055840338750378199667312637538429497491627985536852562295262167499659098862177893245538898002797310475304078182855750733919366052467763898507473883315873125811144495935109443256864254688808651564467473226959851193135748530882435997444787273138991872079539755757112462462551986784528673041786031738381529197073429746949569325724418193385441476731767503724561860945327769669744328494994430079237099263773428551887925431945632005781855882855580066720021320593383359349504628607877530664619147083467480871601852510649333030566487445555177042285047447113367412253394990652871065073988008931993739273398982450848342936141843250875839666716359463524184112238879293228997478744143857730283370219544212493007244329203279540252526491849196957648266876570003531214844668347539707414711644177270215840821107058497220630263236167314604009462593939775461696467353504362789541419040120470142407728031455445813060977971500623761126318466791568751594336327158308441061432179673920676409062433706549415729303261259211464122603679375049900995591599664123820789996756622927512953868373779507455562997700802675814872732433632819419906975703541265939232407963884817620690680804250926184304584045832190933551937194276966433759388639941782704",
    "-27006165441849989273345192161657944939795766797659866636891928978643085227499733413720315542956497196101515834055057543069216941442245323707412031661233744394346912181530249359727235965160442556163915585396109995723113591371982722704676161603350877320727682303699050966051359822997062694265397055592854729573012361227084928250743474651919234764984845463541582400054309266063007157074117313221127366756337408490114771752588090790527850125722977245763945917206433834292598611972251038542017493249571982473391979739415192821136211543594590592298209612097513455344007477239617283421619423072284044741594985426208695839705101680970849769402388496968857981843695044138058506541232697546144478608799287862799981201462336533645100549872410772363146761465143403125915444955862668269663898144681803499590911959484583073614179341976383499972420226037483249938100156901932838626489849178693817440261159534316850981230731840552762766726420697791051073820714568907538951178090530679547179159313547360403386161120706253996931884204760432489928233301039264902519487633577006950670134707979961605836232141334866830718460374444636778976947481146148967035541386398811008083377790090101268324153565606375038179992994292275962757932255099163502847740177442741592640555790485571738225160185538518789701734197141618684867511025336900727528343137035140659935885546142611208086622104566985243834764936447747751752920314319192068388830718732995135313715930343233444437025431541888258231042736406332289120096619470695882593542494650630898682147601463156778009367126666583399165294394544582371587950354290631364760639469506597445080454863318397483561915762867495621772757702703710147913950326444964257702285805799866405540450959838124313130858868350885478730819906418860931013252601965417379521883874464221855684113435350046338219011419137255877510241380118793553823702953312450928565551746512535130664102686189825797225256442222769361271811640461617917230838927639180556434987798204249360840745554128149379035863702504591159232304577259284921631079137170618886488748162229313228818160251988589475606079564391436980767954801817694419610654577350540002232900692885425487759344977801068026981423835567624203930238279692668504882080",
    "-16941481167316348213286872589746133383722178906434149249130692488311196414768474549333886557411506000913023503462376219391326814255945832743358091161271353069494763301434870229871395032925219074215395478353494142640670061312949928665524270652727282950519309136073282361680476445574465779470191001918412860397638286299293726777730467071594655464510792144473551277390349751217701277695547811065698378158730653856511077439662237662971280964803918728360605074263098019571027286788498777187997647436493211236758541283111364517317326263968003532011119194617621478879796632224653966752149027270016288530228232550072799523919968159498283400139755161008351491183731682318447209784959246030472990876563040844794172257606227579421012986970466959057084847168954883355828309680215384201558954712858450177070906677225905796480583874962722090085263358347638261606921568549215456636158578388340684753637847466604822763556681298961091626443798980931167583430026892361013815798568229572784628175242366305148879114352361321694850257836829723233655727967298380999141990318373480318751003698693781222877634840040980750762288132769036608118205971788739785647205908694991055747842256244222734136545909559587516437863722902372426708522293032414132868974231206308030865891341382997244356193026565813526145238571197853354014267466763701649671066317442475886387549857336654169237850594191514644515887616389421538949736400068480485200900088608785743466546173655162255433569314388378865457099513378087758133822842481875787048465910164933615709541226679960185083615536458208337227682665518051446802465856726485822034473651552273998676385700319093962115230962889846478587717205143393472814443981107342527903951248001170792535325515903802079761089430606619785302267294390079498372093636918122327460522519615977885838430789336744170899904865022507159237478039120170322934679763478157998756182312609473676689324617588796872660105122479941297867327807321339538555292164127665053247236947075614854313357665517833545210437026830418234757641575310466138987860864397452469229258879755391776876740835039550088909747042102757578412016502823992806509240964364539393340722733130546315757348457858868177165299871738074270516464084084296615861232",
    "-9655382022651818813393220445205162662307844494323736931899085880330369801573375864303385883658140246920999954487423740571872132370870548596005847431099478274670791689687168769347903357403593876207955994199362179402208020355543868485097173025426428319612403890706685947867130238895757078120427147602361371324132395631580318405255006419607199208188608227238168139635404923019686305128850066537851231625204419872534171504529017941578427014059072249819497763752333743246565024279139341018698150440469296397292862044197003973688614507805730110986671922912019021145999302612172518078683940714738063329890310795143139336053118043877824388781409184874088982245215568109700902793966516668136409325043920435339757859549174458406508247742499649494083019569075894145129799971519162400125429202147305161297924235863308321912082940727340314575329090528807445158462063238638904125032533811868132754970169505046806633754920427811357711933146777436815262394082565504539127137018277063070581009977858783638912520985175882446615911984573298092784158281709339096783443258686112691822094593100673644200839330097234338445908986144032071002201458956840173734052641765355671496732919374925784360219485426874411163319421901226799649324327714189606900825639955562620871957219860292751624231310835439441516153783476930028760882761768798445144637125793290032608337830667744795317900596182190742835684014001075069003473685515574131345901777073404182276194490066350882005548631326882123847960674257683654891771587271828120453863870007277364530639698642624910324657412194144622320143382888929660013459309039838407650142768911211740929976421312689595869633477005857357545346363519797533080267970832475601664309863952011490805911135551544655906167473578922904323586231094003398407549378620066045541502781559149504152253001492047872615645396215469288171560399080756254146758851124284316996924009115705732777964592496965467641551980971904358779413033248411028023420495553944653488617084686790286397050212910032876902937094512467234897364767636131075877195565748434479210180191441802358812194156283721612138723480240168645853305683557510327081613465338410707650828127896562001271004594801586328641003263963684608982457048220794138054384",
    "-5002097766113560852506008436900446551903570679331653570307835653601149624779633672121529974572849865366807625931256817610703165377233098203342860523645707251549075786976947653723568383379027040692281298944608323878457743467597958800474002990174819538757275668954391427485491512677350858950969003715196913428562586164696941840651360603452437281449368102115886561480273017468627683762668431027808693914107924933447958546322978192047712480368762958523922330526509583196967506854795715049855452334378561686078197978530380233633126121603756000241471706609402370562285733279526999404220924822520718833411640919924022848499882550233962262162145310557778749874052218904092344283317886626223072319490325710922919999533146381360937086287614753909849928725943732159985131905425473620053138790089932532093433286165398918853994152378083353724937642542270149064630510186304696385223941573873577233403337485093769224450280444605459549906429629256961310207670229179841049153285110071426151582716831005271962525225678775259422546294501969641208991558538572792088709848036735735662575553380571494071891836341060049166455875330619831318212178199948521101752109589205496429185476187036162173378853974266033412910227918614514259746915108111262950358286280175540666337021199674878720478340097625454318286795983653310197618126155132835740648165994401807836442368020236551768812086334152761465825302602568318437703597858823306179757555253138990071402526028043401337983446022735884078927418937034503116626135251147052022247293357254291198582884062131105589990041154326887154316635411317406992125121460233328727348013656291489671711419559141040821225890911984524853067828664857794721948160642641804934708975304339387993303453088926589984785778510578773462334130219095204787587882421883457198633884725289661706976165844037078111418486706291139141520817875065861409296807447179890590557266914012801629031620291498615202578001111544968461298074487675296390841766645326151241710351067455774216397571604136868855549559250359561188598082060107824243184737765141317489651525768153678223265590411087435396892471790109371503061916567847256866494881891202434640915081053735578868468592783419892826233887327583579377463175078047319693152",
    "-2356078379372576967146407516192443791088341604454694769350020248191868055854046350293917242791420541007184000899896028485849377778065745223808048755734373960415998773552451885544018315202987604905778225559597230350803675866898290020164968115063809771353944725177294059691839599696510150860816299325647314642970372850206862998550332479001844552726463766316551313305694658434287793162273498242274316092853133396336380859435418604126332249338412339725257396129172494720660146866106358437916348448707782274826673048355523902441425713209001798229657074293371191227103869720420818958296336297128003967877718883395680592174650785618278999333429769391046975704153585475135632397332146845252005668813854864100620598194836293804960735014253700840092939823464797741045372434434701488914242865353489279061275234886862956348765090036076286797622540645726623992651723155047195630671542987130796846818141190538540755706152335874711345504161784373506625958531884899393341112014608165138387624903013089950722676699386491355438376539189819972849713221631771142230158484851794535821071790579530344906380717202976739455800180953601427088491491080596063466325895054057409350329297472267368250032137185479596708498249762764216594740495225881237554204798195572541997832357019679002883993300132006539202888761379418719896093243611985310383015473336142525996995686027573831498421710740648570250186385327591115668730773846174972499373724615094304928902252114396000281273033645601960015421105579701332007844453280056478009728741941726926854023723241316674497909559521764536140875736352749456151961669176088916238238223056871965400580677022998591285624894397121397431993726062762108794972719005759185892258044812311283053438181928828206202069113683923643303911121781648270176320327916257033499732122328890265648912443969970366566497395753474596664909544630091958438393073234103362994999494244644647990649056616705293915041284754986701355480673607853523737043476022494044553802035377004723922422107091460253168140217220662587517500140823825088120691859448784124047022281654780448585106929542347757242612242956702699364608101701878464127390687513544263852677417698869149012955134637242726647356342240727482299470154833874654141760",
    "-1008851004571189327943460928994390030201543440211200515510965401002098829135048025520833761314830584930473893792339370060696126124147730878873356254496575486109299403406465143885010357124190404093117157768640997812831642083254293954090806770194591676112781403197926289292685326634895196378912487906887699763051513600270978422809322773116255565218523416991428820524883232519821727164240507847280618375080574579500404929435162040269716579367489967030906666965380276639840059945092550905475368544700350910047853778085381527418444192442283309202539130651887896863798370141136608494786325311099872437402697621866215618152650031597209483333842862428606184394224836005394250507578422027956809741409564507637106894923058319748004142199088408592243263608558586474694531110084558504423122390492067199294259966479462514496215857285664054847759875295565197219705905289357882119821628970079076590140807228114429700444649685541802088766359800058000401819932805467264622245788406254865432689204478778321495825503863626467221093661015580240897221306921379935276420192627709326178519648144654534624748443634975145022259521460777216133208754963157997291315215279800474667805648539342399782469503204148102652955724484232881019824049745227503201786639150970721461870633894144003913809383575879544821336636931270317729289084332053291610126657958763382631457404139407295751632952636336556609452163065112114841205103316039631725795514198825337913393618467491607076420530586852967456101661717303340890991360376185545955936148974612658057356810415265563646417706879500204659583663617136462180895491497307157994616495313305790427886801345041611118511329720405665033732381532015993402579079279158204110294128943452602693538121648078545816626304976646380901280358428710317992561468903803776530143405952642504013408468361222636101743873607459736582125710588047994680576211727608877263929393296569542876242711747503234067515611301611817153077179087616501716301267529734062739543514516556294748157701154700727113544989217487811197679125704206417090287494105917091179882989716109595149451897581606193172407620173313852525939719156017066895696838036650770644725052786575500958607838298148400759471207814331212125970787976124448779648",
    "-392518360194149823777263252540023513075378212500961164085164797593472707130812416017246301737297615729466861493434990242235748277104516358363984984924915559602126225015804191126308309942608883957527434898744816843153183594437755187538500380930878293032433882374081521732622592018194534456137069934457296643964652890834251731009250340091299333560142138092704249055181739616036546061430598765866218618816617383788436835601741085699950791167029223734514831308550846238730948106753127487392121905455356820977903321551448578769582236331147617784447151151473271328808842087373137171671329725405078839987665938905501593840067457204485529737511449577390233978292928501847723017034737582848392427011041839449306948893446086691150765298666430688832809741674121042683559689462103607247810390520870708388572507521412755948152053871639968663179151221990070209938082129676881716161430319750745970407750358612962430587054758806456835815995842706850902480150975106771710268252435906916506229361434070107323989797400667275619909613132473886702953754046689516560361795186575807717082485504593632054359754643641245325263789317944976244311721638396482338621321896273961286754986912749362914720394420405486499349589723057859253764738924183838965973738338612912648699211974356241350784310427653403790882842233177175613022446021793074033238598348985951898023934721788121670726689539882452583541611010608379668152159059808042783830413374077920245662722010853996607381739553778776535667276168168956488852009191265304924958725901209581367848154427716515871993150821152858288033788645033461542474292257623091379355288549932375983586384217084675100437421096413784959014535305313007889074596240725081918971093757063434073814100036128745050515122275769117276142047459483022610234245008601396329954372854529881243925513290365343449249329454590675463359299979499817001672325146237177426526893631987829351352091703972477140849832359883241921350608193523649830497874465382205313629249554944209227437107419134627595090180720358490011804833406106547578231733307370316646776078046369772747382120823477429966542363956233665202902552044994978672460876498809505868246033124198476949976212706979556572992203196278801472558250230601055953920",
    "-138652741418135799894679154234979279344811995017412520547928130377269011193446469859250298242605083198125745561489581382600064122468307445723392257761225485138982579751058854609881761778064875782941136501597668136056154062910725264875115975463216858306510993807569310509925713481463941519438130358922933038255223749846133864584753974244155537563370489352296735163904801240778754902813213125539871435209385808001544869456801670895092573993177497128672518175325946914068346328164375347831382937730185473384742224901040176360054762289470051321103782836867517823279946342551313813117291100504152852670033864219251844216314627500427319118189368982415255865320608262597397351912736035522060058857833325928902947203768187750439084329292325041252532102857616130050218896957211077289862337247139604515253946008793345870482172844348753523177922301803114739335097799364002349012368633704857609834050572995837047638378707876833991598278104195515118877086139328423795855443560436937577752257647328420473457882564143597544772863173585024482806900703584788817852751808239061638165270163385500105915546204010933685987290894223655102092546662312483938549285141839060217954275148415985051734923704816976093328702468392509883831404788461760363311941867197276245926840375540000874523987101891711818905206234952898650087773785650109217029453248672793249453192311620208296962619828651389797571799006054886567518136343744603673531387631731774213852503092591669788465388647581589774809965931224832486755753192881295772364767553600784070280508344937135037640885906670960210656110036631292788359876229473800274119943485191465812050285999180102306690585060464581702320516129317453297662276350658365757477244302522222398500227565386680489726698455201912568102609199905210860493865355100654856430264622843404340231094865152394160195024641310194651566577087277376482749612712604511912124216746090236940954390119275995680273012738276476712514762962792651777001671134713580556312176603860196171327514677627573457555133965165469480676318337999915369176420870136498360807892426072816560060784429821772567452681917932275796098999130034990873058951816211360292840066540002987853053309884205100472961817625257063740710407141818616719360",
    "-44412530578700843688818572280717863829975732927184318220393881595553628794472318693879558873784302100856985841851702554339453615760776702717806157259861396639961276246357583311944788699727593740665835852599359887744264956563209448615753521493996018210950354305950953788889240518533237246618225705850378281673268622668176709277903081688577695651179996147034214364317813797111920998451865000098550186198551581270817026443885235155676126635001658137589520978955393642724456501695567880872006030046807388905940333236382319390434606666488194986672035103154068170202986507110947287507710608057311006654973430364807265094742950526775988042453157174667807701283944584147186324679677848002943349404262124379259749705526299791521011445829957355950579727713120009443554916864712852712512375869759722245870255221325685343864701128479504944793503192440129736782217344804489624789798299852680438584811705349258083105769829777804468677671657874688850749402502959093133874630164285890660543505659740108277672731417034223779937716098882220862515310835733921936067073933580458753436883872439932700754119290155486824263140071203768681674711987881197034533344462279627784540866667461671510895021046510470084437758991227159111237692292784451318097650777355054401405892751701066099912383566495349034438387020785421200361930207730689685496179465047612191552345229839408825093810374351319019044514926357065530979394320235114706808318823680491900459384885245752092146272451948785172173512052547539752965691484593327335618588927598932388614013816571760322572711079952215894334754573866310375501184201988363363403330052253576516318149083523834937782556599895715377895876965859053679355342286033963471240503815783070053647151583675967461731046345966091136397738878310553587783317403274989828798302483190533462157254520858294231844431427280994325450452318655656761044898648987576041605067816229901635960248074025340502118717593098456140296275532904130885678527133373101269045167592714716590703751999847967604459974282782318364444591019393982117348806092404565995967988767802948660460150971574902854300524997154671376513291451358521735740060267130700220581991527515612160934146949224031856365164184110492796936051211334969036800",
    "-12878995533024841058978133807361009439615596013479898624916472240688312395298470478830621239068957592453950816889341854179545738480487101644388756349465862116472590154529772029941772933064196801041103546665100672681085966482303454652755664593408375096144167907796197433524412428984633426641849129035254827728434601740078687135736777033340565823886284620229408528888218152117927857862981752289627896634158731081437623394961378995375305054073181820343200436406211499044330432815462231997030471906366040989975237308541972325648213731059106728229051295521602079715018965835902872223482739807906373533843299093030199075867313219236400629484884644527248082121816479157433757281587835619900028803267108230117278348337758028777573262781230013701965985226801838767153599653723629062922847335652652112252972692865220787310517484218513676442402293435438075850942736715269019474801614712735723524615400555180463393866273214537194069309520606167805643702761047406298645351808481417004210605334868231921916510120549915798809513491171121182744223728852970491735564378381777266136654409612432960878435676256955607903747277712728374246701757900879249113344875357245522988519697391695293876575413365251376387464623104120696195143429313158486696882754050505347991754762184200428785816235514351430386580579379589468628948260363700074399858661142838363751906864511051200827026018240667061415201967598660536960880230688260562785010386992094603481816805925828403223768521792098687519147592840709188521403001541809308613745192094762651825602274420254452597883219162589403454429747592667372492713570079638750807065761958605112084306938892963358913318184524786634005007959785077852403295493115968513730481362105549352648030545572020803545720722688725366053040057233364882087501698170758533279820059378099857223943150396322607061934240593947950948891565315021211234883504694078660615104447883906367367875614246337682088886156768228031692787191645214849192660114644247928774853592095733550340354733465344944675704359385250462481179481396554607093788542562341503523532231390108675717185445845383036318013320536421090919379328710127915696382656615796694528634461364006074124850193219944935422856594021783697855371109653847310336",
    "-3374004624896772711933259776400630968781889227190666286587807299771653815278709594018361091219395715421178494516011667697403936940856783370229988336304638061081278052276175426084604051105202001379429852247736802696672929657634768106770846815070941256804348199329083355709278463794390740566432554833537568104729779993846487227364693625164290082319753568832494583440601244374941316367888929901613384269669779382273030162890092270171877635715262149128585043165963034200621876204746377203706432011442495364527573845998282679893449487261568294588031012112996167311645442218128949792821953599615090159854340507605055237607830696678517790422314521390698641099875016888153725895029678162219233682875812295834192195724343453323631734671305376907826855927754643651043412281495117162084274419540025347783508406567990982661965892095996706026408302795091412128396572490349783458388288276924778705531689820520234186978440729567970756756355346690987960251522376209299589887627042742295346623877669602551692059762430520574569487807705437442942111243424426770796730725653630412464955904224984812731808433627461685023426374069224879087598109006347509295254957290187327897950907012476642436295989230303327007906186035965871681255924943461435229220638255572728869108372309230601108376010057419247325991824289229609724784026314496065643286204841608457657551815450216041622010617587869521108770849194758744170278235663870710391027837064218265120054466146638952635719848825882872609453769537906959443062748229042645164252302780236146664531138484176417561580850661133740394246158449375380960824982951329626322129409793581329798461689667519840548518915979907232453149077797167716256614334478090005435868810241864149269000953250736566159561373484091072411272122364451205660847002190026230548945556773495648481835057361523501026303259243866472150110300478566077709940908227894801266990431550764104873930444182163004538572000205815364144389362496819753548455129359120973265267903273541409910456544072273636574766813617546702131648473356714695331131314664974301041868258124580024974145260103040868175231161286612050188937079826009610055124086247227436907357744922139537861192521314118969405462937303197589919605458176565714944",
    "-796440709343165683041873683426253383757504622078157567416827202469109499841766017091922930769036285924000875067485134182507968316750385954415652731108697066729162413109506337549828829112887050072836125890119012066321220302916431461915301945212063596388738709693445070932335729789797790736443983141614618273779532840287724318723122701298322801610117019854670860386693434820357848654679094802973471386326682854612275702138940746214862438058919949949136002816762384998077245507580163592706448330611515816527906028219247522275212445407216786349427102781841878087479442151607737446597892516543982779601897508513383611765266622222547383831077519524958500275348336153511766721870392077176388944855718871528353324619172494661995578240129662258590211537089780974064839796371477846402860589275651890626087770666187561494654661305663365369172259041780234994115935296337400265390997723773411903255411160284381115852323686676684936361451652655468265136354870005541341313460173876881367061657036630535559501302490054232486482847771973327932613647030160378177396378325885765105342135925118253015907800406331047795838135763550190284274932904276331758785614478615633878697286958759968050744968435672979661771553629513587018584916162350869935441481244048880183534816845891867266553588240252277622052313499967705244032495922226653188968032417670827301399931152059989979594969287977020981520769261372347824417707529292066700848170949282839042624481190517613713220946844054246715405280354237164280827185083808038716289040673488455084081516689029189050967972793434198615876001625648166175194034933010610219786144268998553149433913398347895233186651953287776658743036258060332309488575663540435707179806481689472060829124010535900766578257375382096884796521625593482931636897738159656091910209461072367254272619456766686520332415774893254841234945558796699088984575950095879929491652453219546669882813259400279483001358239559226021807942086808184511532715052104127034112132618498583563431202583343637244664501898880557757060841231729963537735421148039146269095599399893728842916405317434989214364206114544181211485348467032676710178140087308831551474179775132474739782166439486261601313613492148686149291312399937257472",
    "-168847362442166300065210023712300346683686260901140679193565987789486254690345934136021852419617194925297842091951372202447162990374120136611467113441031807394592539743202386503869193515297047194994105264210832009365144307639520999060925831209317881661479242606067677850557069533636685724907315945455783341277295754067156478932347694001166207235033586608660361534297226328693244651885393008066162550875343219792272881052947852608119424480099760374491383876927891824883257078098030928370654123180648169937544991977001102535146441735806101310016833421414283259065165294994710690262611517823726209712015431245554805907583755232982144456895475644846310131280378150076603384909645776238099812053589025971043273149910080327750774268025780136162645765150481727177735711771284965837029967029139775305093153497579908174994158918601006714949269478217217359437154333723060383616847936982471445613182687397319334926718166083306569911043956539117980484756732553180639979505558560323457270261716607326686357967385350748208724259159914368980068414801050502169586246400299657832522316744971862903551975046977480422136610813709368420434978125420710838922483665911673575244832055446792317895837388232444414092747636317925093703550987323570348697887014221377039381680467138167920823035085514760747764290193872757431449637305926600727915012512012531228670752343235414164031721142639452529319630150288627132962412978187105584202948942693193645834358612309064163440321111312616189375367466174830217865756659752850531163695729589872442945899929612097352308123497281627517946084705345648090092285911646733982348416781735026948083891784875264953337021367266245554448191591152537509320079185327983299025106843777657554728595536052407210269824175276460789908518357712581776047546891585237078122373258868150057372155724067164242486046065855099817241226333941235748320081510234159650144916981948790595418611445747476840259952979618799033798180571162247402942692178835353600263047896829583235530998682503602759790915398336465335427692938590867011618314194259142568304055975943736848295723624059374553103742047250115768342366637893439908851300001299795979447038048759719919671853902119275781641325946902908079187736500092108800",
    "-32021364034338594632932764040950618841529343904361164019423339553696378920401514242505028433363059895063933147345111907910172345446072341083679122715310816857115186140607290308018910322878923130549730074228648435808323362875718900912475098135415017400085578692617696577138618137916099269219128238167166850068694476879867878396925580691051960177833492002276260390007051044783577537861963064588545474286850502218042514418460507151634545845870349896339069176591860441355322552490895435154340412851609834354547604488572576327344612317615634288871187127887664930848642364038487640994995546164461808288058482579907755270495547249872782195340165401434570298842812145270268014504563406043561656070766581151950038209207623069043496061775954758061965529517882662675218861896441704047282251250534848560006029208880369603793193698858442748289580794617543929632881259475942771323192917777521168136037588525940592251137612411816985875682125620370139383172886727250993669614321428917370574520430432865231461216997579050985196510122079396021122662392673870481146131535914589095918542511447522182551110328017069625367051129874051054219036337888000565079840543664028905469806114223734832981768477835486328690256338668343873656034383014654097699935813051982009304465135986417372649470811905517626584628152753107034059254380889457440321672696580975478989034831533226384976902061388995489032544576915296389735166814730872984355949199537930270367322795624566748962853323385874908085859577520383610341409877042346348639347911244382390176806706461402678339827250257076101420495182491996325012195104936664282902478041330445366508316401695215146931273842247065148562972445470038096047109684510525428592169940414758228744115851246501665650928805927316669731684437562978387227735788479090246110683610709287896216175361917248065811502319716054428061195125167320556603857013417329520137990257350645253779871758433743356806387537115880787810991175497031213823467579759752370263946918674619116091134826026423096292049436182314877609743958136156778913032767349048205622412184744415190269739506623430149664744388596764121659449171746763857305052590010028827844573673319873763466210069924793679608225901400145039440433611264819200",
    "-5406024544692265961703958449298005447680999549765528532712682822857375415993898410025177278160120303983412693795152887974869479853430342662807051509965216692588028415973129793479428704247621975145398518517455559227444960485902269176677211609949923240445731748444796779686186202790025361400962720444952244305857441183367780606370981655377478048561835806464369858300694536297674692817044222048477756147053243667741206129189047817399529231695451658008981743232620280444241349315907059524339237846660815736371410957001435800840694358524334007296509236913503355496961479893245600809075738136843064370026187386982068406175426679149850036935855385197940086038264682140079661700125774994218756362354130202130624275787504767778275477810205744606034225588582273281091295079262456909959245631944881674885215019304975904013879731321546500525078364302172593727518918444919612198351834652594900216460853028677543430103281182202406363178373051457353829414574018479860010739929838084415479378713687946828724264608874909113215606784907555078471417491296534639314055443375803832180322816215739000031038596835467233494046282093586964541250248843705000858593972400134957931855816912147901055485369213774267084909628280178746604738990445216020022239491169539302824370061939442975856151342451657509686348593225182836357083881060407524623551111152390594921583244034380158691878484138811412942646865388200067635351895221625038805193588249590057171768103466627792380795537247147946853747059996785591834152120212913383480197031622872047922002653330107518947005698364984342907260692064157244305142171678067953970546881271340868502534240315590521522122292940233087260159586836958830007242706007454658980121956628981480819267202916766127667657136367726010868778631054689110279239759770085223802280148329379475022319980833222044253098099025603911192402891171562372905413815953676528331729988121928772867431441052935006193047159630052033538751997868660776070222253254031552346117763685500688380146559806852897133319095192620624285553474876138959476984613048993006551136252152416679459129383201441800664465490119571624778186512616678389756652159050319731638280774194533065784618657674982763592996274596197140304979014091276288",
    "-807648189880951190091786830603617320316955981866561709205120987694294141755458457422537945034835364970144631135457501871308037286870566451570637447834319234021534016813098941973146235047459378212407889579413543922526587991566196206125450648929855432595991219523872164871895096447930329519753553576429303712647025007699481428248232186594983746823267742519547476962503229062350969677644548928368466816161479852518538297823416221700672809894872645295930333412024829193723219959306083691872482195462329035321010402866793750391893194828996916317516498782628189687708678817817680063636853476289447642178960706854729101308456016480495884873970367646542880497155237283698484972312607134004718531480147046896385768189590289081187730041986788136570912976961295595979375162408929373921050738272010364086086142073650453682138500536931602056046013729198612743772327058102560623927793927222598823518776031625492541246253298733615014418289372489830249780487016352400716578544492661229765373990756653008225415425503904883053039199145292563392837514131717404120526090561492324984224213279285303197647749430006476219684754264131016318378755915993533026239153530132460954920759966015632207047225982331002477388334009179703153777161746936923131094422266070378822861654599138685825799466292975096383961774269129648325019107861362686118632271181524180242718843105660836867912263101215954888681072573107686552703809627952112870499959819946405735822716787450596025230683201911840928610765740078351595933781967145897762413782737061950235865543191991346422733130239531076677074800660343335292506089402803177113636250451079756884658738811575570042516553327958957638024257898023635925669182507450533692491335877326671450694680340337338036275128814255352431768579510579437759488467126614466356953212235589751083583550223870063381420669698854134705362400579019441082808822390015731228580630987969983160431513238528044320105990306760980562514150038874624944723203823312772172666188604908822060697256542431366232307017155633055615009113143490649701083243743963858285742764174120133486897601535443876127745838780891933767475697974003898219658403354718591139709188667661192907493398423605487698333167006789357184790082508816384",
    "-105994836263152048746817466876572458034127183867464642682291385469131532201661591123382850832931335797852348243461020877835471278867732413341502695004095052173844403843448712140515907269331471483911583324993154591970919189681076845619364287634645838831222662335942505569122080474167928523033629672297701794101833228749415482397965318755089487220532370190100312417706461308379450179870963580422629886621636503864428240408076441340083696491751188027570623670890937748574570137899959035771392286770108504138646447982873125730131098194964220034436429677565049653672999970409490771323908223587252038388331093422993146800057084847394771628964623495601745882804751658827371539657277695729329383805012873932366397127030105990170131203880091956944711890877703297118119007456948278879677976763956670369962375694329752959608758981123696974253052909856387169411375790634134934363794725253292746952938245166332427666976338336724206056315235689253117507840808612241842067746210910050822588095500399767503334001624943326938544953075489314339476074286200184379318579030384927429247490164494714530289542726613176876011137831813751798123407111318921281754141826267420229675431608443206548760441467736850904335587328646940100340142698892748438793839232687238227136433058048586779991262732098137303431824729209474792728664627843785100912232747501724829575670223074866496089432877215649115536209123590354435666477281185059728899422515213786139993947530274308201405570993101058680912369068254897402312373966185618425008933988219709575489880802310431041264476106856660782301309485014030224046547037542767014271975334166987791039571867829214492651202013220486498255920401302025599879029085591884963660791625872602676844509908931730530373016117066156965537217947463249258366561066732679175869663376427462048742088096155338314616790184426216242154995268949212862672020631184511849859837127703000321664087844350241270469395460244270369907851717986215004390691523391392439497897490136873874581864171790114254574533959659494693611923923866922489132745844335363347013356981028384157705644275843621322529369478275615160722301391831491503641940587425346570882342640082519934609887107070060851947991233432863459516042198384640",
    "-12108640472042713145240796193798975762256331386955961302990864185176845697958434143907449522274409439334769128249990934252156457832731107298067647632474384625445592354038412113166251602529087015738193868738520384875243649145746368042598637123593246668152330639683559143012280454623259451293443431681536806366360314303852890943510773476662608826610162892830243935917042034852297873176622296705067237425561027021351288474123421070074865866154808988251032958134943989213493369000940255585416650086173209819533686059178483533784304690624105850513839987522227568309488826602658937393772598236781364838338475803388566799195189898072919771342844485759815406005987931984621260678285841198241568521860805174344554984641474758501738746685012444908725323083658551195225003203795742984593270599658007374215141183369500945086350822761285292974394901439315249773306591468066358395670556673152685860157208822544467371837096632562761968160490328063869155756773509742770592914797175410001458046928221778411993023771846082920391417567064259779957334407798348182532715042533540256438640927326119175230306058539644791145887132290038450534921392481251411575117870886567496496412079228557640669633530035907231424668564780931105414713282204851824459927390089914590244947653449086166836610587362092291894939725974057702608783759285161785924106197933728296982307815383637098298542610476063738029023843435601523604584572179107354065880806743970650927773774410367795497916705508314583054429960021606133591037792986007187160085634679891222262746401864805322748065223822110531834477010046810532957377259985448230484353320961515566325237390370390347299217151421682925340967159174598253175945026045644984484413763816623936880719701977015685206786487780059933166539978049090781930250207517922989702069997624908301967604974462135779871188718561069597821498529284976006859616065892949634279194220667779051337729741278702644692493903190640835797666655654921083924679659938480908789933385589006657195160422549750430924685309420703311403440094177322067076964016551235814672510658196870811837744959339481936776275818074877729659370735644683700321991745141487442291342712273277656487255677912113273832802648907429798815079290896384",
    "-1190238334143015432200354407538054225806861517573604643312277945373238428296501457421630599145187828437146732823921295580205736719340381055442386291135361559938325597637130894040960202590543958967664916912923415452989413881793997285355533317962119296691980229830900315147281044393510416918173519040579823928441283739864800911309262357151860094974762456673989066183315403782606208672723481177496339478498870474153936122862227694375992396356649872195614730594382499150755750714083897939371929470313882042354949259067147224782745439771489636947536731624268741010843483852043290349354820111534331779031785833548273190075348859931244915922064454333931000120636988635607383396345142344386876449372614708251359375279785845281578699815366294416836148922002275915322501183691751259202337155301431435652689921635925832779142608072335586935924313915616525024949556529906938482047174920431387748236916631445114271267410027480512803959087095844520713025899961460199627820256853592344448717892742272209916724593220598629544086771847331923402784354279498137890924067423078708095817179741807644620156268348366036445213654788602471869332687987005202209056419969161295749017338294519681198318200872198901708906697391800350365454533883050647318713568291779641217850391930796822382708114874649208428376021946590498383889236355304259910145061156634769780674996830328028702515932860722206377019891177921994439616958936475437864365050090636306481634675337641034070526331153603192201393411759726061019647467949122840641311433796907494658978481685672276974446148714043468152567615247975539384948560940812292312641691435473048855961331857581347566798516659204363023551988068672790698231144095419763763782797716161822674326790125181210008725971219604709092357208506489097560292158028871194367754232259775631479428091600738910002470782591949928090790520026984942149486222325352945898626694485931170515035717493077776024477239031132792187551150064028947734783659453454562900680269713783768303690068569814779118837020194104030917255948414381771685135866162433191566516838312672934485638827534530923336543800070957557097818410133604340737781939135308179340615546046032426907976308527613000859076734088903403742025112092672",
    "-99178402731927774126232958858790148507194061155400354415015911182302878326783905759900945716362370223644070649141453415076198801516403314758532378361144019977588748956520690667949074528043321237038564688118877273351077615701781525966658309886092830067826162818803413939906015643002193285225455232465707359436156013306242718448076220331984770314371822025133355703907444774042882987336285504765077227966924925240754095528167746399199249675328577085162772110206681505922082799609156306103740857470095499841210468038905594864743392833352450043444519679702429566122541793250212065810934558024772464157360583502945882050269031183348919838910158825989269657817125705435242168848146223808145945573924056162306863850528554373573643641484711420904733044945882310108519404557803913046359843092433189773873806657710003983820789648765707393591569929028705264565686622947218567824549062360357700726565122369157898149663147637902486551335130619399253220786824433917399391092630851268544880699656878775727269524921001498066074834020217487289114267268181303322050668567314233342239324713438218329249506995253182933005470815114761545997991162834840442790809138247273469741193306293892659867913201379685776203387266096109558240681492219332230285894818539280611531424533616181344351032736066767013882165935467253143693326609032495960047710042665625949166836405342591275142252290964374994371592516082512622586636292707155579938909601738586602079966507702962657044929265949500691454591559180851516172861459794516966676248700266845711178860242615736941810648003702631858424174687313832835690028654814049415630639746655595218700715876097890039430444922242459373600762124055333396800016730587565039298961303624837220766417729856773038157949859212780078161751762709078239073981092526074698409150232380436424763512185017553673814701042798361144029346113475112853198147240807228246096147759114332177611590992066029115265524891634007183670677237366957287624244896326324032833562040136182010332289389135719569014623553208353562817417364078657012609738525516658775927670222132383946316735673030121121319134300020281433203978568775489963462513340478134059561945553752899945602738141228678216094963340467857570148233773056",
    "-6867980416316805554332332940981444622959742310763021236859370422571463150632258444427932549178552059404784153602058192573999847353570077025782634170306946719301674008200495006516089311555191796180498929128324693965576317797321484165646435348492631013607194050410242680133394315617216770274994758855877568265710012249334127907837782464519088273632026076717981331683437114369297723696588099188304940319569822215399216975291968533149616846547043877980457441615899880851263212918956858637491880318414965845068971396255347152200911336418067924880163614994193003164943777150853549998170520039229687988712842560636497337369541029260535415575230770444194766559425098705044560272843143628234063651972259509431817517649552903013399686025178638857124032049665506169544238180846205312799979097222589993128966196049014009309325919129928418757108205489570989595446195463264660362763540674680467588414404904878420629003950151034100146523508881648680941569592926543599515743486892616945361934437590972380091343172275580505561842689443879311868934213572639121407658291573765644161687405649634054956566859185881718621811543974218479359539673948285359044288277558404777032298969861486194822274711386706565328567452709649097418402751179605460946148463489648537714750107419180412308835260011229762334145204437500416998216519075747177822366854766187622341772769731513400629679266695873556600539562942279236579868086255553267437936011422123266345030852480786932194523465631758468599454959948911703486577478854930523565652066718243884592158450368303183509046722206591610547722323660738195721015798736465157281068899682932352166254598950466266445629261868449047631200931620449582007320496712942928184859761111698809340626141910720399963506008610690765670249703469695940469732945125946147503721356019911768872448250748297871615597129614813247166985339113248908380100998112994675984191003493063146435505432814686559177911301641434183857508321367843841933073533567939421404766779116995419195744940990323683691387692312672137401659627049819873168707022811098120937172576275027510677111727100118537426370020223018106797415333929312495230000933618180502270665844369528711449602309035640918330565190783859034885109841920",
    "-384554837147973259696026636399907559883290444292893186663038052811042531723592277758583370151234366510666461332375451948612625439505017083302396169688287064650493212657681598382152877473413340338121985942747392463873261084676500906764845823372693905144581259490378035545175783359566772779687993747291154281344717092302910651107412953811501951469976806203359338241305099598653887602000059465675271975968943177532157293117988314138139298584734951330298062368732607603154823403981470073798701505669667223748668305931575486785153923320143865341215983878264768520667087329529072718100107360655704211746440130428148249224480265757780070408604451683680762198961125353465474955776544854248319891170758874732443109671616008451411089697706919734386612976861892519908053884772972625741005721459438325493084287611756777194480851196708397358172429728771463641463249934824787845437808385137351385632001819910015875915897131078929907534096183730049547539711030647165153192085780049606799401445665605505123835778198528487732340613692870772543143785521300863883161322356280989649859688328795920634536399482417823250348889360125607360634189942492974770665423468445885770805143010886409376386042507929620657625142874154228916955663198249986725922398137898409818742229324489639294270854085751929133231229285505589735502707430021674889002772458679772059706662526757489282618987056856140621171596834739353456265477573417559110133704033296529594507466149602085322255796330507412272806190386719315264941092403284220081489317659849556020308790343345800421998166151159871102044744324427278315284523740250970842387342206557776620579149622548895520954631876260948028264818637983073477240911542220042944386203372517679341078074099888516203434158751175963348236274522638272256845489416081241487422297253692194290606248136470816844641315175808466582931089720868293494091949952162918733193566748229215608913776566879843845593361892017210411199363056783012275260553174261490700934215356502478869345779110714145483928097296266957432270390500151268744296841435815481666980723857047958352496755288202141571694991762900372560932781604121774288519645872045541613197936379392759872890609347555500947541759646171762608977215488",
    "-16725693206978280956599395560042188666418684813988884084747771203203865797159510823337026537206743179278214642391973985740945610038096726281727410975934578338215550978688148905601701499585186520282346396627207189094756565282361836773651121575415325109804955468855664953192887498327605089648320880613790691844930122694490973290790369583932059367692502719316528155955916618897605199596909952535867845482689716442597662354919093516342337382435938374281991578619261184499110184054524534441611106472640503853334267733365599594765451882634611357995542984069119295272613795833522226033138045478679100707268672484208661275132257133293631533116273226766442108987423534890740767915610610868993915872000392687753578201061765722880677379480358550844516137161336758825931391756707410170939859702904807845058713332317621101405640190897841519635787613893010930217350098176347905771677809987428195401975357198870469649344046244623674948043069513834096178700416296600928416000810439692974637704995384568320017468548029746244028051771819916265571745334977460388443443225004605387967094415809337881645386218761917484647309667322133522711375129954254814128493176581022273376213233443080540380004770383695763613756110118147049040596214739372073234682958460568749487817294449647714146321396975415971246776819275170493249307545324631785806765147553239507914623340844098371567799347545082904886593750914246346867978854472502525800026275746549206509760144452204605822400488503682106992069422091775209277088133320867138308239583838531615441843540617060810418727293444197465190256240290894507833274552416784239004555865349735733864440464255089217374571697944483096580822357375070246225852865236650402718068806370943045908189200901469486359215041034741732841193250251509355332771388421049392313380235340426737836883897804671369900940000930982360020833553439809749305395242393456387448752201977473618325861152461792323597293329708633177340585261616835382122250177516798822525854283172898117434450834686920316804264231837430755196028447510564514389657592242859292336030059326774169454588441074135164099588168642762271250489738784274472548364332887444665877683520838392673338107366641887910099257830432218736530292736",
    "-530117409095390031193575300835421788528631801541313207996763500464472660095291528410925069925595278558119630305635930927649657489604845840475100280534490094670079744548804340666176517521433569130271308961358307754848747969201748179243269437381619391351862217967513214259383633457185952837927745379870912703193935926271865971039673116589502900005991693157527096036318198578561699865466622376260123711710318024772797983476025321489841651938939128804576976237688267925162941303777449583484666307929177499630406928510557883675029018824894262773372195185779131633525942739443611318532506077521357847755709384567135511399088444805889032799197953003197697192833040855050873833105940815652296581613296545669159948976530613934495152971100452650801939212911225581938749653877688142933680843081806503614224541096490369855263980244630334392964034003593432421754334925094069247548320730842937196277769320700896288733537448469905325863631234691406560432662334919456802893830313000993971090929952619154576162300922978828205367264093005343490250864250578926322245957451227140482753624861501119935836083022650171791486812752373357779516451639238303122342461989619894121527518972727434878111770021418255763293535535323793148346407685997320031652095573872132362531952542866419589676552972837280088046579264088642163908179173643094294792213753759028114081746449536406104821606191393755677054477048869194250688885014640928788430526077259281387086630946771682059889892622525986688930048874760471694069141616550251783780974076103527041740949509578808655761371389107671789752525044285630116724751636993994029705324239356851004380770322166420272850283069626019329448517677963526858601727355686085421262031480342939672552342404793532561074793411647184188942775029324654137640833424744596194623189075893144865855757910364740072713585564881779420604650361664234029628254314978235597919486219306399340599505771770789946071066075348666717408999902943380267331038451726030804475844483890026128857512951409521728545225914416336938316717180313695205096035130803865897242334121578844087398982807803148206045862886399725480259529580583477684590159993451830645784666786861018506729746478202463753923769356056936849604608",
    "-10890574585723855187539663389063196059954744069857730731503043850329407953630563724143481384289306054083735987742808906974247672395345417653070432946441148168388368707266976808485906501559076503764340074756486046256070085901147698398588689968762706879550778096933372764355532811708764362316797941289556046458283973486768369780914867608212642537035350825757621889353964254384431454162359868517238500796094503744780814727994721868856700990654695855694655956411631488928002227522706426574789308166959843679557937237755626668724388321767170624151165568286559086446977719763770466304441683934833573778347801531854872890404268708238500729537203532537991512710033251046167347652409619085766423193535055506620359651121091090829143925821660899226702197803115332673266142876064983632273255736651147019406179804455447364233776475244165280614393807392982919737530163209316451848594931212993775082872177500698738752399375497547528782028303072747679754804572837963084366119532421426238436698822729476767518578612292435663176931354560116556185274685410568307969519695991975999266382720283946623820908489598128954802507336251271531198367928968868082760728381950273758313634288964531034133007405027839599562596507421253268025614446649715265072329394232840916672459892787354040609678811227961567725437870810032422436522321439755329308426771621199823164056683481165306851490678795642058147085248331505206678936606889406909039624192234386046646021584962038549855516705452414129152834279601024362897891961780104154942423350777157524021447806182634705630014715287471403195434592383681104709515444080019320358309379138914943203972326350782037223334012732487953236182566349817187733425653789063080397663641052488003126684069979941040620678908316028626528715883208372965961079126231794125113251526975366750441479316278527700629225524118729773653914098706360479619684781655379727919569684837568290364015698518931130994452138262808474171723915782281252753489908773492087903940240441484941423706142221632159261635376978568828868641599662788718444780453689766650724685097710604787473976016240289149293859089487620162604392688276171580962983665894686577270064319593791606666608249561891447214569665000602274365440",
    "-108830503818763116585268823847260453965025493691571236730559638488863986627063643379290704011124639763887590733969688826150362518500876950346942788575829086518500770131068647422937378981590777561347547989745175666729247754717571249482913309204694347846230871012241199534438879978182715040519765200435404591870561130023500353317379904605500783370637573943934353680577804851550753653187207113994417496589831638992092340478906399209925754722092112610271766372782366143506342461138244182587831381014764325360759374535035157542613427166360088629949922544473933214058476277166771919533766653767381066325437322909380279690160099388788152125910169002515245706397251811629196957186028483304330683002908734720901393779417937810372313507281886231437909952587548791950331498369990068529724552156096405240714001524989594143525569685326993251768632446554597560310862889754101569685180809860803403695672305340168747992988949789879496738479465701526072706242195104890975220778279936023026347736559241308656892393735737174531637472733249958148084104867452352237036876866607702441689047756632745647394753237736509097208938601371113660511757529551072978276681118141190308182520674120113739220991098515419929439780384509815505677482392271420339371687360216255597927720132812105384902098293857746293169847824346991795861468042879439166086318140333938480485831076238643267918474774048152323730480411721554162006026267888415143837089241606845100982381226890273952242764283155121096389614477015732232369211858811319406347524362999827089645086116063360462193195262147891867995140831102563294382838333065064735238673425226868148603963825321233854318546403253802833222260892149811343873992378772999624861571335288198456913347498471929663328938353767917212091374177030946536082886348597728928054680619181781507630557403945360426145803578729983645520125512634774434229207975980440847335205028558975892015431822461953446045564433212044848475987770430223607786021388232228442138281190708699020107485281798411130634722500598406095883511281407255443784278628076437339301521297458546959304503107005840395177549931223333609345637758937986433175234544348851749604913473250182691426743297620647149869233542410190979072",
    "-30218298443162941936626125691144616228125157405391914079389005665677406643002677751411513916283572452502024042615915527798670825249562350610738236277142213633341086204379442648389970342442362415689298082622802006375090443293254568653582120214981472373912897700991894325527734919629168662977683318123684697115439594219912228740918290355700200146495155470708331075779952664695157713697549852225338098856484392265262198167810253244283275577408828851639129668559363009748386421831420457676958148742723535997138862663906764337367745842399465583359816313940684168300389876883935821323409718749750552251424362307982829538004490467212627373491615037658299232495286235967221189243505938282413468868103688083074023277094323773937866283060225674924921662949280929410334590073095908562709088815802113983353824522271059915673119926293708218814694628993527578095944094718162357959098711836070242086097601187555119172919457533486566546592407325511543610959047235524521040384897671368351189501874409853383770686335741046445109240253700420206173117763725004001132605335194356039596505573703406270371277011771960935388183072901917472889832317705537410088342148758448912928924108332794802158639140928008325231627603170079430690288387792419479625260610275547237465816325589685163986888781153416955631466905108135268385087620537919981852222561254624609716523146580104032541426407871132132068441671160867311688587409822724010456997423464430803653319485400565838700818304492680755179321514483822870485138435547269822117584772107867935649647088608738889934444350945840212651406531619377226365729691519152831731474093308116693580336077258043613260660311942758365755769689507820384313818134478154686210846233573583634370255901613696193709205013900761152040267492138257078160147430576090328745730183203874968368094931001347741754177251075337663185028215362900276897737103668489399313358407927726528903322247973425895896269126246053840694832084083386486153785605187405754703354573431707059926696209616655164188829896090996493287590147207742783850977684097637470947000147040888921548301450452068964913951964717508014009886648581615273685707475215081377921019358630210665802550835928910498051560485734344737863645477725444224000000000",
    "-498786460940411626730791038895485545706881024701967187257910724283301398433856657235048136196352255235828811763905464057830735316757084960678968957553264417095384140559593858014354967143805043309943439128797186920098942421623614364404584656182437673120831055882659966818055312044002661334755948165956005373301615116066073963691233064359247843443292407959765256434637243876370270183343686856071368720807475136178526594715122282538885551604680403172316679766316238676941222719679831416998379828224584413131145522684186793620759851722738834233211586023206340267760261887569874532372722004120101443437363677453809498603985635396205579002115786339033963094993872168919304182456943150968408446118163048891612685271490902230498356769379014057104847603041968465272882533088611074428353405506016149132436685689235111889115701769194835432743128134444180309784086098917682371548864339038698208739667943936827433428876117823996702080103294389189931841330394627958374396151848678816297868301528181537548020899336100732930184670435930831950739264464116975368833521478073839856844021334663739861301273508547730227757552318629119797620058040032474149332643561544567094485732969182469724855563306243276474002424090707178746458494672996831371297146045299424725871148043138362395833939277637089704409719261944836854928968452838279454941277607156935356378320878764336653216198429190260100140028760445591321545100687694490706899549545235191639295540622744319104778910859567754888187388242870894814349680721089004566336118519458511286218518769992364527992883121136259992545522459049820259143662812685924529678234860568090824708896852568055647607928318794499496172729674963095728030973940061379710530851575616914362281825280770595061790798198867184841773499250948576164724312353242465100918189329171029102508842695625748565557311469457982335739569559392617560123603020347192394704148749560890372944948206403968764117784359851905365991925203603765279693757544856681932508718196000747464867524536846253516702268282602724718137445115306981044320715759367373185350091077102438439176329394162535957531080886178683353277378298500229779128623907365975117626666933100618557919803531705918449102274588583794961139965872845230364800000000",
    "-4005854597452585031133714588727464331144605738512636356311025624730256214594799336634013599448029999047759449753467214779855646485367699737964548224835885780471949999894162559506967624736269559441333228497987555643853150579320807008343366747375682406720760845243637429672814215618058948580028635260592799102336227011867375242480100765538801190929326532230418558805606433162694396092059166203864580170003853224966650930101801362800884300302661713454793992140566189933881758600841528772245319129102022278483749846346661715071147510305887374240526538421085951851775034748809191161601273649480027264367992250143123935576876930339123028778123494551775650594710001182224381152515025356540825261956822233045386247948699393677449697732605754187578942300320803626088928066710070108399505710194436134139536194868751220460969056138363172495665524159634336783186897926026327397584933260907116122254763487524685294639175234488303841223206374015376807868420881870959106750169679296584124253245161357014303363684062944976349404790324865918816867541809241953739730238456151190335114578736559847536003229264202245677495226166409963558067441268157734351827082692316694728507462401046118800223686025426248451718491521529615129384770997860279393670445435748379043821857289307898572354620508405616637991654063287889742433617478915931781703035128605234955554765119211778527493225884825318476968642639643430629565922798828565350170471364215593887169378867693269823109747948088173231917063473533972487486174136998317278875351218072243178671684676406985999809597026699759108501274207161338537381911870989130051273842642762991533124253619206220323321947928060594319716498456016253713388009532421492584252155189400322714677983027873693406513053490833235271495787532224141186211265834591089227645681020844735899673098668031269403890935756987411517682561053763937539999250540492711654863726610943406762347340697025436746356043326039097291860363375601834923511280400528758107241990860800947649295182308584419643990037419961171773634956655968639053464569452701445627767349191857641414943724953870586671765890723610211388713269164893761834919663506230171488704403496590154012986431231147535348559556846813516049581755234732755815840000000",
    "-20861203368656422284906622166965349763704173511078453319141499365870686250074721538982977190670923429260062087027057173793791771778323044625476718161608044543878216409905153655162985620845606827158536152248213596174683073688733701783706732140979190700177354184088760319314205168868272760765480606009682441730018287843749817644988687774104416330286474681123170801368112008079957963101344360143959274248481026346688763294372610774282477496438956888667244316716727338103219216601920326620765621363355827305204881904052404766329249782193840189078911604700368466141410256729481707458794815400131087619656407389953877942729064984988125954807910492510152724376060399336161874204868015479244770383764112609683811338658523755216971268666302141808678843935162520117915227947700441581713828586161024688131820675818590680578448423219913733607198572980887194955095925350226701184402571900557144568232071381861775769646936410052372284671359562697100374337955483992320079821426494751317871725460608736969192974054165899672233067397272115715707436321317600159653150276460714832010730994596524795891275383917639563134404219571097087633319839207698081279849153501471034807702215790853034783468701500755315994855705515325741843213039488841427328821964476319145848910733728952210354593632226690486868490400331228103230706620202855179692814981483167709104560770716631417918133000113081147572846135482404161574914283465551523373978675298545271319129968403343411736692287321017168471236718461794382242960177207802348570787077574545738657806347899940104025601813333547240699652966864431260038217480816593075212894588013939747263594463719637108671980461730120519137282833698351889539951978057971613506700110541483789288498374378689064537198645846720767271522774243315967975882613295343230724725970510888358626373040841524096473346682692538051739311701083285136057506790240579591962471613810834224362797910457967968258018943647400757384478653377212363917755899522087299811454092856313649756991281059685532488471773532382480892693577755633351498249086460434364617217343301247975657402612891007124983147542669689468573319640781419306144269860559907621829407218198038712305857769699370864597682178030081318721164092102699047409752000000",
    "-79205981983283566859722813080557762911108516881180437255177697110732600886569442724029748724647538698243248085370438840942474334869302464841862805043720823799923325947773463361850970364806677922681275637317584883317040955435609247343123112419059938387783279085473780463531900695943265118023764211253286265338869673734620786529480995389992558559552086636353280930564632746142183895594291430814033504255231287768178673862416393984507457715435198177960199890454166100764946251223453851682594207570338632573265187077430901709868742163426128931128167095517981166730612778673378321019146450941513888720410766567425812969739062503593401082643353825103519481436590291009289074362852916321021968044350469370476973012467269912635833441348287910577717370729557393979338442216263928497383297025455020052438913417072548557104282092438504077418598812061820873842919920269138784627697189747802682308921468937420687608051244684491760210035692997074014787205554045792435028097810188014660019737819231863698050055090417530011874462792172229200676004392757058209737634724787798324826500102209387618531874938159039806608054965779041497025593174831004104132660305528685587676669526831862568139564607502291578769182835412786341161058785538336882144163143180800998180744590590808221840397400701616861063653695571993825163433817725679067086993842471003915943044740013875046206418321604965764914410233197033895349250637995569590855869738394821163540520097016203498839444508656497663978504480134477135902188300113055552507136565613173752970669558969423187368846553338534233573088795160564090927153782755277060523571841579739752636573669741163725593948012467754365683789898953636186604947958429878385489963459881547347228820603861253495100822092712101112819519288777038114177664671742736097445601484772405707662069255763940821067262600086645083281451281492098876091089382821843548882223084668281092997207605833692774812935683104962929621952790334640663722233023819833883450575670213722332031323566236723442226421308218645034550133860861685810969435400201942850223634473743571872237715782085776045216806804035819725268186775110612303859483112130701740320306218218564055100682189024396349744857502500518500610100573728981108770606800000",
    "-233717466939145181359689325150367902866882166528076857115898643853940200709311782702146562748172526868431944515574158366269894136276038050087947575749802313820200563843883252902492682116678761709298727248106597125480231813576050802698312342069371853665714616254048610095471958673232662134820046222675777836122511782046321293363709609256368996078558051903304775341582428497516236400032366402556884417544607125855321924680550078441837368900913503125124816994731356244959043614768447793694622151440077619298617010035837075486931659096763441925022176559342063568190973832455791148353554480621284745182840301415987685842105251580094353680132604440838986768863636906196602243309457877548454127925362747737882649820278249346819721859201707692087423618330381542484625850827215273235010653500599014377097697883691688299618041878686179790501139459809868157997060275898115906709956478749488317739248650027351365148381944320551760030962438445812641383831228152373155042822443323295802984059069805993093375804221205436255997622636036750296819663406653599318458341821909335550859194525451184423080744146351975201837446286172790931711219334046449142941380486836314206604614732950404249012858951935049368162572372497974922217585979000818417368012686393733745458843243976969487452381211900182806360941437889677507996819080288195566182417142286457780361096056209335919891631299119762952414142850254528371875907798145816699871215668308003663807608516224541377360833661943610497108934417167844535416549087980911439303698129302939277542137486831955065469179534804588030491225439060751443278830354610055236929754785653372832437417887104364906674864947791069721405980275358242800442891598710120511545762125987642152723855176217571077880002873153061738186772544985002259776248001088851430169651002480683033649634088880524090538503623422707798309101479960567316919923433732873583029679465248202082155412281335078050316049663730766318259578121304456719341888445461609178921859364089292754248486798031808438453603513756144705689258988641003573139214650989028470337624617901522632527121729562939773603767677213828900204424875566270129967399207750790356893773633232877872177399267175397535773659008704598230978839000030986927440938720000",
    "-557833950294474520569616114390558072643752235179204775506211259161910910965138961699219979633680326853498984546610814886675280052940201793375065759420050140670630407146732718078356266534759025467884743401699126712771666767980340763829215310575246338236979994712636448434170863720701262738677041416767641086236937162344631057167700844345338868929625320714762996707324909055995208803746798569540271293288605610359254884614389147050148369991784127949904914234889260586918364686248254204316508082325106477870391092935443827318421050142172882400956765231238412223596907529232056722055218682260149379690093109344926091690892838783040041692208026674902296828267050395207821055093081921489019398236821200371819423814103930923964670266384738915144065779028305621324441874637807719958676338788767763388604982847004639275697679222488728911998698558640450950082340252145698107776524430352771522194833029071985087175877100493666573586677917262150710386629389988813774732673667871009990164142715679407970461413847774462995956745718873489578576752355709978522591018080897051799997224722315014494638322262670778174367865389507143039856213569400903936642981537098811661868645310950379139425080192952169192199335419114804459007180320073300761150180136775201627162237695649725719936010373843802315850727867917855040068269788657431816396826089643505944347713351897792480568132851512558881832318723542207441365814022961314429669860494270625365652347129240952614562451914156170893949946129596471448804401384092746600346188423143348391376534629397916074760857199259987531650966330482723722048559233218990358518773910857746966583442160143346573327032331314798742603400364195565216136101523109342719334704555275274562966006064855445710363506224313109757247534128730193614400612877799133902548934785745500450934428312925816180416645638765674366681931798639940643659643935626178630702179888432255077141730652488012413676621942136080661340583203339982010646788203391260713784868499789832716514418581734037523727840751502330961552901524228268265205183567128644494405480530187295595546356455467783088167942746795891019027445449558950627882188327050978133473013909441294274328859707743016164943056269121353588532443406234823317510117956000",
    "-1106497887943657914699028515399228080099165588880220120227953684296794243467620028127949980208513983889746627401600952741564579216993164863155415003274491343312510700663445100978402830204395229674843960704781604964415472564021260490314630590147205726914934343498551205977978491702793993242803905797456499738002378245432808312005894476523091148292079498363094709959145407155095279249615189893587742494361281049791871778997035780806745430444347535361737307241013792562917959342737710991838842919365651686883698259955331843706961327281758635918498901976189417192772833015869284439119172777433745278419804473831639623444954493458968979758670439541676902169712185050656207984240234192182265540322146747513749139300670621599382409809807938366829629154318160009796202532588023576406472658987126450561156724659618130561286528378887596095632281374900035719345980937853880639431762718866715918169045947951661506471974119120331117339269651459159059513211491139111791106482633560754273442018636650260264901173153991591840416982102957167162438044056072060211567840226628955547009192499249096336616968514042666715379301655084526716313809660923828815964949409281749246132818181472847679284880892652146671563557360859089439458060434441083466831283095151964276446919997659909837435930783624049518425164499400212106586388858413868102710306860383805795537170722775790948790014544789220548828643530062890004681475004036410232426382694118286519627411023239603301363116549795735158619391869883760338032910959755743414251462323993844048837706959424026248923047836974234949295179326860408255512628513055390551754408517324638524293018551133881015547677548939215307743022081902385085868742621611062256050718914561069063512815617569258719678565526901500450590628433717229081378551513290360683242173992431421709391847497771479348177831997656516848297150046618744715152881609714108838992890539870181820613190330351007804367425489567667199595841324239005335783873648059544088847857200338365968420196454071143965681101358555298583098596678036831592815886134959741505363427010481023729540113865096911161725984249014467325380883869757835559406346039102903520238516228308903722570604944650203842538013947271510235696195612985849821440878416800",
    "-1859088326502169657529595527663423055241761181657630010406491355647618111321545514412883560071217216082900735677212583484045659897076018418945520153047797433794421288319358551645498337449877145221050791368895405639338574456534059776367425659823869217935149228472813643222407744359527419979525348480173423716400176592393154671106072022270161910269492041493223428879697033951248148204676260422583858738694354542482503587065282151300051695114942748453655950462516083937768954199518309029649814009693910165139141242577118507140355156889071233944927152405889541281852413965823191100947671315420004282875379881014915432313489329728158291287498774093657339289107599398980677199869660835373550148759140678030540020456293906230235968290007397281649859869992924266895258709091429210202839268569619952659745894295634653960053434943478844330891069603167117293296201040226266593667852501240227731304532823557680231245157931017537755717854125970674438357792184033935747625105183075512200236673331006114494639578963903482936454466395417526683044210411127584229513809200017034348542613071099435267471090842984385712850816634619700899409575028333044610033336828970267189588187378203661072516465002529749263784476717857258635929657342890675511453694897363483043732817394424857714735594694242704891819271678022577866405206599503033780027122328095591004364426168964491427173094845689062094698770174225611897407053362123305098967109999554868020302264597397480895743438851773535740632227738044883516614635742869858006028608663941889281949869456878192617938351631213621468817188647825220235756198209032669744891045359334880726935088430883787037080548773908422729515106128673245236498881374728140528850668102220080008090105065520659776884598976979891469403942782214472326964055167356793052499150860117029567714889102819578048607682770509410712262650633475909430577263619316189340365588401805946603334439600460277417453443612266083751397648378111831276406358831738053485068398944772227796533955921226551167229741152141666696005698379447269680175778027725166169442227422316157582587807045227889286356728710521854063114020279154377377401263120876336545115604435657897277612404051954804560283090846499166542195939407323568778582654404680",
    "-2681461903679142363358010439972495404064491431083692877033575098536724543966450482676058130633441466830672562632302756756435265609029103055960598617939868547490613847521684119546102551000713339166227727165111728588683524627363183428175253153926047897842088492734466957675114271390238212866510573907145727865134015595553610794945716112065432604528200822041018176321604281017221195985810718015480822245340416835969538611232793906635402372591365803646805038657652639176636649265056332008755881256882508271470859036732134173906177435264134364134533503678289487941801604326752908851853526997687346925294876758251467018190071503383826954529101462067908984848619857535320579656702653321406037483146508025279901263391379532077379986953057289418477345241488620520097716243842056409795351131383767750781147616622855353318272341417845907817756038926977567739194728443049406687666641872474575045437514875457275872742449602125959869154387466844441668578519648409147880177560365610179747468816904194180503054365156128310857247733538561484529821984418618239970507337982715255082324483358386234640676018047543167579486957754087445839710426107141538593770916881937688365990488266989315714423171756040979492632403039593134427785513865945984348497402452217194884684551062410244174788889739404094776098317153420189709636005933197884445568120650095496689902740309738103300923769553581738008188807766362726958827458157331169723133108760655881767006541463277793311315891813505351735911319156465645533740304715453098332675428158558088931670683453258407023087973530886528116038889926373674673671882960751555734117716564718791439406010663979549221330932152848938110861764121598028390925321147647073794914930640915396873503796242274276263491725301846251267728561376664308942810425423819261315174474332233181298163065416815547152793843526619417725518820506986937369083682600794995214063576600868835306695949379668763964220266068997185159164087686155032527256638372250421936269067111617476942685683392060799903424067622513227835544124464888588567859686691048569468378290828162024999805592643986884107870399697633568380434681477685301678584010367642383323789899041449059368247678019372116360836513483043664732648823779957196288241703475360",
    "-3349288901096603923819699017809906918516872902625356280856677110277026223258671220773298092406647368532103185347467182970928109651716093205717235982160399500405765098970827059808034387550742574584172722236476792472642815674678454753196597656055166280344050044540611008067673256799210791829148206855690346137815314434250504580078209267643974075659532361605769959719267821936371667568216244128147222442164097098637512268622635409365930246134970438256005443446313948561242946831872033562134502816825745664476910144966303760567643151986113571619457340738134736780465233626209190934085320939349019785916670287826938020648402061784320740047560592128346167828952852111176192783841568711262823555954369909577818389052313936036854896604854618415411013363344377435195536350160345044690125853624557845109568912107687191551079593284792760068790227798173060866822979667674636438466140559612201123940069719480068184823520246725988356691300611001092058376528373568701174856132260073311245306440303111702591783553785389560152230210707803573116679425315696820743678047658360165267873357091756929548535938735759062546393776325453586959445480145434627604234668251528781568069004577227606693164222735842973528118684971457688212046771900587317685277741858504859437125515855218070999549525375708944977068108721101357538208957670839643567245302411793914377716657380881028563516654143104487295094912904843807831200535934739084266962557669946700539411787448983515331053294702973561191579720145271639032112735417756047208866976838456564370811164625318394458009960046006378614529120362077758941541432043221129678577992569617751331947823700876263878944374055263822597871323002282449514783952364135244621566445985571753288021139751976245321034499240388868772501329108981329230743068887394709556719468628279331081137537143899954360958683100827437489485193591699038867170137781306108524916630048447811837308410762351590862315159146537498103256676416539010442440039703037164982562527531183287231369416529555097297816395532651169165019087419811649316340548736507028868769504486424913017653564252102506609494046634602333391605971641667266988523249868023644201761591770027254734139729481588065349649957990429683093908441590801566714463302078990",
    "-3636989421955131673997405153494343253539445627040432038728836632757954108702890706984590372774663004813142784010102579387877862987436181021063886652949500483353170046251047107776608229805917837666222763879775875073410896799975560315170801305685428368578386913042353068380503230642861311916460481504511468597650486095720431167748238361094234410706789991764117973077044400770405051007592898382610874054981012146947475455112977906052692775192323202239133612875615194516145977158100578131231470670414230469250102902059846113790214209557359667665618798358212551870825473286264762581537957725725607827194468831866790897592829031012208848743702804323717436229236640968283202203262914808390352960628732174964529989949073249167051061880948510379625355615010014047555577405895604503529798573090309713702262560477520086889450976652954909938558435036861972138730294201135341829460228417235151583682444585277223324317591252321501591784473309711475004951096010067715036570860969094176838331798498247617396476200879828592360457579296239475487426727265003592388251213014213170686261150613804768555639089579970838826470956828873971178409718412839598844417170303476759655107963856814298720834067155717878900313524057727868880401196819384471504999233141215712017550504428850299592433540559752487177879695349961908667118840694263055560619161366963254534471043360731218046678484925329982164074026893621027696014438650919919825872531571829329650438944164023099797850446118398779827324762477293164817307462802569726036206612705596389256642694826508130850863473182467336943491618772916640706660286390998549755021868201895755225776616540836220878376388198835806092233934483374609645556726129644260823677594856088262823638509497984120516835048326797800004625247603558903818086966023881561153657844018871043929113604460902816822726733450510945456537863123239538490165869464738812168262741532565731596556241811020731231424601085829459568215125576469107357056073949478719013016639523293278634435918870260173772621241270145812204697568899111510274784525954945680290130062294312921014000420021258023625449014162559409507089297674017095136309777323907793584761194213359426635021917883004590907620835004236035405504461641242210686227128046860",
    "-3424901956063365131268843271134457520529280171904601988030651221350355788075576410911010387911897011707770959254041772159115959169719073680510478493681778892872036464809018280308134199543164019279792368167385481380374092577331230227609340751753977801594829623693065015536219828252603024056916617397394517686522582725555831185062443317764425386715211925062129945441031270286990245525545745614141244613787462451648198173038785293478469743021840183522791807291065595286211418168209578095168668305542846703471041783771074575189724040795611583824533448227083594599610259872662786353683801635248166203307099489889305295416746473472659796560642285934706913238814466024943059855363907182925496728858479508837902557751026270559472483431478009781054763738224019731869413518031983699523385968789782565156644996430157008424189230160400931778374226194560584583396943863222135805052169795284085569702956746698292072130655904628087704173915328594946745010103218053926603362525042750924982955121726329395657841889215408868066933415641844544028669775013100247002517759634827127945113372455685899506276603999658493790007888020771141689526863434576813107654457870109712101706804904373770509416304215480884696891132548496948712834947010299446817146386044296984489606617041489687860373354987676231387670288517486509086947965935109598034677907052088483532282762420575827463524240446415516143844202592141224009132663866251921516992242338527315575011478390452031155461217629431785875024404782710175571951626896211603317188505726038973787971042133723580029069793351532353022702267279511172227979786481526729193094895578419263892556327863290695258826659395169226505794179783884219187441914698827964886740550650193292239833508641994472032788332661234076762570439185711304351759052637139454871791376748560239905308370624926777506097376326308373114735224617451560424502034399458900114525638514819215724336536080698657858804739367601762803317366324132452836326826359466283021739028430399554361814659953871657816163004925787739638402528542247014071219555840695343310331165444165542518745690626895714606208633653236377201806118934104113484346467880606174225577823029014064405433545322540413191090568967032995506416937923153345367850841223635",
    "-2758506326277793480179863843295907322161883625513122976338727706730947921774694065374956704762105493464354408176687106491362895422240036751195509935676320984447931108170801427349969979715212635003807099165106069825714387317380977541633616113344534922465965252480495764387132802277425917957635766924524160904977532272220707292252659042069952794241751049226493643382420775131451435269621738355879342788181301829585488547431911630724842053377918563640984829753371319347146076956169589351621239412378671204514672597567499956684863458078424422233076467025916015678313833592828514446613794792524936218985147838576121010719730192733299564304798373119347207948188578239876819395238953659013303678941833604884799322074909406977526862746327761642492018019439254694334003050450003966943781851551519887277502277879908185661572806034857579488902477339762720755975077197703658897310804751742314397612198576320970498148264211828893516695237541149843152013388328144641764398950047092278116904422414527785517778981815910568810642364624710099462423324441741481620740269152339697699808304009496865725954856496451343329987888034599394380102662031213129588824011946914857275662927844492382108134159774524045067902188414607145318796135033932369079967062899498029942254974438534116052098558807624987017018491059677204249319446727004680362137749412317175295518896970889687039233429963151100431712258571281785069204945151757195158438874101748481708699846592700516324544445786213007033848433933092169270870350952574046842178471534506000808823955742735325711592190991472091927663574396066802681351563499587427511824278915573396355349472632628394186423838942238977342164037117489465268896372518165593187747190473203707898394154049248249642295677182214734452274714136433930488924947728210425332414344657536498373425499957869059908546786001763266330593770939077689135652498635093648365194380900544910058469590276770021727527373001609149058356554390903668076469875998168336812583354285788222120861589463206082599014507345814874712291130538376723193512630050717615351611023403983270977587604561156670688653691656158041182025931288566222058195720642092127155281202071280357927005022937428414267523567735353017493863735234710851920386473492650",
    "-1825205695068623144311259512969643855488411861040056668166715288709458181528573358001668705489242884886591598596494428498408531401579487492072025566331449611390214833812319283175806250141799345682351130723070628413758364972044677776382226321178375557031725207963390620857699535086751765421681099673818651253250909308974353344095184782707916805058158775538752869560360790019523195874739813131709876853241272608854502627016516180918959240402775096874639061404163799929814405385256620145386565820587189670573445103163913716925385605161466818002415943684291896811662191324241201763308938944074756274966603006709960590643082726754641577473605437728337889146658253526752961027204838526701269008542149272022872637479860715012886696830149890246236174593712505682689982856359312645469405179177579402869148479658242212107396178383863893779541175820356638707610259673066404335745911524209866793451575381181584663182408544733919721133713421602188907892685250965381041399659447405856383260777731847632923059590149202075158695568487175670633405703693526753081930662281673568861131125746340596127539829363543783875700188582509263571623898732370868379014736367392675390036854490925810961771664694162917016365716243943773870279580741629288482971340236463647674249241609623735842295998088781234191730868602492651427640372525198301854587160501156247314117369135595910147032100120652070276198211367840494450307421320369429637570388848637478661446536500397822437159671102713722000226235681336112740465807339726664162964676849044831812184335730740698166979162097764589860209835145014789258374242587750707003942901712742921488737301362748448120341712271476568201563484410737466860442412360078641864272259375636383724119246616243764597050380759386704027422321625876266581221489071377325245499733290979639366396538510984787843579661492341221929092304406639878757071486256680687428334038479913820162194798900868024311523932235410652540844317930312351123676789658562753755088464389190512215426170743034062215248026667859914617497304251169755744040463013278529896419808183408577052601278394714668592243387893536417651505901604495844641862612454444518250145222901827401375302442713943019114487558665123170047626411112958611802933245660510",
    "-868203287335973472328519993226052444700411617926389325308735735531168963477150965819242098168763995598396526947058512998899149268409992535438579213595774727999992008552483107159425154246724371217492875966680157213778791752137854949455306874365336216207539861120819812334109881204187153325292371621022465955254730389937720417137170496850915799402169480677206029315469958744258253772662638162493974716497805947676554412912818720857941158014041940899945093979051507404931481917083817514787144336042450449005141271061742599961567347873887505117150715369785181291012098387663955195627978389661848522428449813981704103481469880706443187977759534985440661266841578836749080989846930725730219058988065049362573829695096963807875327918884157369298084195977598215355480359562950897917054775072121484773622189802220683382980056153796779760309734694316116875907565009138758173321835645050273415723078051338501530362278070611401207055133777553218829745605051039413118397663709377693762262977793267680660677677100108146573179621465411514442066047867088850862551623513316728415990706275873398865893394229260784543262366853890922685414047832610761719857864984279206231668854155938939514867536399206917800992993271227569715740050971310840468808345140090757090060735351976243744711117578847363306905498068797577254522562304879971181544107822712242303885328445826390435922594381473169483309583313829069277875288668276628164507435616628168297867621214038191976354577075337571176146055566385766334567122688052736992523846897332475121103464111068412397499200250729689384581571602223620854797719663640882115184257254661610932526371683981194050538948560455924556669410241963336759888803342744838351790432398000999246030110833885688517806886893529279782801680356245102600693265557114278189466296140560492938019166622895875326707417038610245930324896555138463090413884266974564383103963564444341144985551448899209647090973307538412794283422352135012390255456640026742648921784131515062632895539791944820757943926470851647795720512227386363315874560808736068954981239415334283801510769567727915960655628846908139744643111249159655460135523480627425362754087536494791099173555662001397709494404002481910858077090798521662961764950547895",
    "-90408878104701964661974794633275071420388375184974835598178448027150517767791427791054397647138836468970605739852288272710256921901141551561810258176774598724497038930822777598810372700779371755513272665161350538479620860481415557460898913511542194819541093115829699658410698667037639189314594608880952168998954566316392286764911408305088063378010977095005235839029324066162497236868377126504823125377378710866483726504027181226387893170083855191849865539839343393072989042534275821048210147684875502736384828384132843151748630351275858560525094353380048911335248208719901202500795994690674325380356644225366289279533626192107318115544982707631575358664707018114478712972159055069391848263435569394893671911924491157630288085453373090473417605801355054590605315976004601384138712214551216569625688412087405388983838041184129795942921083383565616153254841057020672905277064770042403981949269388740244428427605516526301968214314461523423065908425943639683111442775072273107065297930351901054315368075696375480094557851515380678702552152995525696643903635474639585758684850648027267558104835345579402617499312388221932469010190708198522992878015496655145155442969994902344316625332641521825314266032914606871408053712934907917403716934730466737583847729530343343603843510451545309617747915159093603910147874236961201819627434466262982621327118424151482436091262172462418212172155776940108174473304169768064566216782483448955191049414464340105643794242432262073225006270939421736755785154748623564883909093713797735158443373102766969702966023845967227551500856069963345915299662567659363302956729162605765703995510360571271318873825120464972087113805593126101727816805008270412154605499908919087642063243573836681682900248104101753426736805173212476236746742865969712876917061088095181152927812721866073211185344865491197360303033995166048079612215347647462177231777284853068610013472696477875718016889433128269737015719661396461062963913960898257187506522381448785121669342370429586477299548348754193107739677968716358034884204987754704419288969273861129918434974564570325995969367105912429535274213696492968681824778721752447735749926560398240445898659447797339323522747882077519723019480093003244696861888115",
    "404454619535201773190072001436600996377219097972811477842341586956593410304693143043216359090114703514487821354218303902785240009795899797808159298866619714441285330928675527798911185346306038966330844819078950857519319298697514935236943189611303426855839512375928512525936246234663202780667825839331264508233757340650917135255231622161251776608638154202422657323398182916101966068722362228073589672791454305716515491071672749489910990651776452295657112782265568302885218766185410369543707439513453093735877224536138977622839117916233776310182184881497951163489526184439440200632921353949812072282828056852253792943689197095456938765106359820016555661614263802598223712487605713878149568924727336203159883007230388994806909633762813001398136322143138196528563083781896714211673758528716576794493422041276014835736243908707692455359231375569050536418350976029009310172668333601240051600646687778505071545859455203639074099505965145531617772855099561995401636402891787587913861675815970513649537702645644163419698500257046790993489239850855226026942057584723120884633301234229686696882163556837662263151214726397309095231185225388829454992448441297990535236068222539684125966871433460752886472838893956267316881931421668099214908624010781523907083699997607365716955462997978540669485339571752794047428547490099764884829525663119989648449962311569715373348656859495035322911266162347980646310212422428128680087416783453085986609936423247474175244743000791976138192411378508941934413359727860026134166048525326217494517544977664881868277632870039708883320314753619156640197568339691123760113590300095864185628812017763429678341347982180824258330561598371195967959946895187079331027365896139728428126948674713773242454323084597936346715025744431130545410165276188382418539428044895339058725942178227887492633222634005324544356852952079827998482722372589244444361299290064771688933622427176997813557226405173189337667456219849775918451273844361640268991279213838780402678595974487268553940970346633451731627042650185550168422687279817066847235803267793105914916734854353766664463232221948959899479217877670929887124253058708549757766984239626933485502673960160612067694877398062527484437045918000424655376411293160",
    "617268981583354730624562906575645258400196610772069545671326786784246967176745515139116035063549374902130717873786431154859505533392361668455467155476291249555789134093456356087285914691057750416221125100672622012967833515278603858455864083989653166533932925846234437679675262869975931412793327017707373979647904043984169745816919171271461100634179244630587384094650119944382391972867458810633964806956876464515055235473633301073518314461332791338580029667744107574849542950586736719890162678762284204693182531723444961653445616140304960075760854408383608166641600707341993880867297325186830603146824509361008868711080440751903494116867380342860445674226845116689501901410106512605671176399515112450134853650065673096659819907255896533767131026433950692111421496986486204030054362008209376292187999251723019322388057012352697570726998192877048675950026796305771066112924850795176464512325675079321046121082518524968513508384344490823082911402604821052294026135656129366682542641299314087805666836625839291370710954007631624365178468717044110727549106564315333720753359823333901886494108214156028680992555684351667508744717956838837742967621856326349506421253637778189973866342665517557148845248368517485851102360571311674052214019754078656313604247218246930856702684916288279456917127522138342816825369399078574335456818443269980784204950363760135674702736717694609861723210183877342766018001276451538734975186361952163087752856544960871624250117492386645945747085277894035398884174002569275247103365659363371300171382606403513355938333265240103285513782756197202705134992397268971282697109758096168587291511593737636821258142183242210193486916658985154473977230797479542377398663173341174245780697819972476445247881862628633532477048452155396142180196581940855484655067957205856002448834407342085837157745561252830824139298983863900098589625932213823562309445351521225951988016216529727894601223981324905936427638639733655016461657268255649339583445639066929871994816320200658232802873582769693626035469824987577023880261805816329245415922244834622265971988742852537442963120999581910894050032307664491328406619967849611168027653797782349725996858777035929633561541905001246081829284240240953609220088961520",
    "619273729848568859942129875205049942973550942520804038013378155196215718887594758583839571925810262760253783067391405660257626510987496968044392462703743234738144252275182064765656405860871258712948887421663549425873683551092540257993185679549815817648249458539198928188531167799180920025371572963919733044311432175068177064239979227235045269890045733427498497511574769739909443191415670660631293333688321525656933386792156143930232243347571619384187269794376588157627892501909099905515517256379623592443458421179949022682268543433623976358040806968254334140828389917082755310553825624719902050758842815965362649249390937368005484490522964333246292269711060400281309021179029053180174399395957414170429548702923318792248676741616933659245988727849597707881801802570574624289568794729704490264799471285892429530361401287299681489133247539707622527424931084872291728317772677317053099194641146979012649005081538921739564764741474205558828276420029288719377145920723129412278577768245978100584067722908156050933480149403296554448164723290509156212399321331266987173616904983685155445958705091888770117364609153801627640458287735701983314351802191554064959407248048711983724653687152140230781878556866232863678148936759464401330388654121578446852929226962477407683222205885025476663853064857915010662207199386620189977033038538124126327900787050185690469520332276340152861533540109417933468031353959706439508259629575630323747819385260140037229525891734227625943028914781934905798442799527154960025547721934538614466257769772054576702591629838017794874507437237765105372317243999161823693579215592974783227795754568000543773464742518366668153054741708048399360694400730127419222962681169041654196257878270499386386486460818867493965568610648451341776613704681415491458417756206808106335703986643793913499488912392577539552696080563054357980540752485549925369060733335138703884932100307360346439690206877387439836622567542723872521352332771317431323771032078409524990992650515756762386995250804946644593115889448837181622795402813606146738576405035791068972891665384075046613307637701446280542980994508089656164906058715423317944869818495837994018683798563318799276076675783320663223440341323251741999750949397095",
    "505116680634902714272327892306174015654305650115023881957526110837755087049259755862707437200948870558027495817358526442237636590054921019541746109483103670025373101267232300552181489896374331997806676790265181273170508589026965990018455098828195269091325280063475569714147181212099508438476707619975314681765599934609980561987651089731851605351257367077127638501055153093782976018968039923038642390999779796211370347641878569736296938443741440703752145968986844820428081822918842625354961371791333256969345028585679516741752592525588876883772387159143564388476781557007208020028225230947501101678021847825208825455941131651783491769733346941425624622977798021650509963883904319485903199923774330574095654473886186886583993743404973043324133857486693545816430347885399505741543762109301208535324965963710975282053526887275712239830687079383643630881893435535042169066949642119938641496230133413175786860220651722268261567254748403574961740554862371233819231972209737488761359400491150160997541689056699539043665965431227064429384057513256781381518529316774056851345286106927800466878753391827876975635766840970469588692296965967924633664420221593757108293977008599934293027214702512057794134121547958342754248404559027753635528995936200388898854254733339986037169011670282039941380459133754776130500802212429902888792463322027828483577748216566446104445390208428021822514641897413104222473019486885453065887236726619947057256363203748724274537818687848084788037795737018945951637500000360546876392452399990996404313841351571447253847000965442445278886790449982251949669668177862784608568449518790212573432420046784544110403810705821032510028835065177620683307200792192312009521217795690402185772552859146326965599181294606280725189353123362698447870930648065773456838238874934960256608592397950087711823166094272934842298154664203053993112395591801712274117459513157043069785375556173615179268527579441100992463459704776489993872377370202673987957707109077761061163334896187552535692729351740483688444056744599855064226002866389635029616357273365624017424694795562001703082832249084249170128214204957811715391903950839998520770468922398157423136758025499910592675013338357038743831365798215484738065819461805",
    "355923568622637310157807567556341561140637858364594859556262542905765788457018105256147821213346957224909665801580646874179033211038109316740459846415235959440933280618683872440498875172910754638654140061328075753317269226182820121005491332858469133507724065170949525069955244106520162171486978249823329907025406391008655870763498615959917795293122363880360594675063934361255073287869398816817789235021022314213811146274174324307267074932464111689253737948118754393985667970858675452379406695479897115560465917532996203020317055210184333636147691451626972905772494747956872573905871238720974085105326086570804214798096752386503540204355258643680324429045092876719648298246823070826468350774269632312762415908693757453980138615390808638556332158611613473861904007606367305852823526191051736751769839037100773877560183661938317159720307387356810047951046906157323102084325668894872531351106126294256313002203875139434274311156589601478373114419275807882342181688922582472380441255979819341886735258547455858224828356971468978034816770373926896379005838593128267227471741402983252108439832597344335596626788975065912397813047236991153272149664812740052288615227563592808686440776524924471793550206498845800617370228106334950775005258872652696510849003304984455949168499899272498518567015970464956743962081179695009835597041140384708194636378472294107003789886883625637460597013649432063453632451762448379179841677832582099559573139511965543859832449324073380924881423793628870422320027248597480045430805188241420701577032251201307314634683566326707859494443204080716431013370719855843410903163342099088349309778432927395631531863243478025151997449016437527083340065441410708963834240508592967569629336964530642348373653632782386991303784797470159344874433493104190867420791917719063025099036058448636427157970151923964606183086683741612088846760626839855403438600012288316300072590300558721085524114198990854360173637339636507748929114333110668138055081990022591553822046270208459001977630266979305868908989848120484296901634807052420459788751452530581281907930892303678493615479671635311338897349979313703944826579432827576649059935006500869982462605496541770596205294164798642855433957198851722774107456016270",
    "222223491536823320742370813027966756677250783300166478698279088886933125010686279503373111808673426937334505658936175288418550431455736087820259725762569418343869201373565403703727495764943221496586746987940903267254440994521342604886532202111122486170899924491213611199313119541436000691072044793863213166307845855069592735289752946458165801980951226940798346674229247891888565892299817274748692281716321560954004097348991663061562263310562728591657149222832000363004117560694286285243593924601034062811712476155975822380083966994270409333411415382091470198912991133459720765642740659503179546253104219874260376203334044670716345074609193527204682000916788401091835158010276702163622840716921771923066933301716550624072632319567044177627981800650025831582751928115312728249371378544202546938327686002526517281197919381436491886731370772881436317970797164073680000195388657105434482592772647851376629932674767694497207143735843907385908863672349490868925365339929205703180778688701901276954736249200093291518527798786334380483181917723305094338932674257783129534224183931313851240500761993332586987898712962370413124383175088180570294069827967889278645643871968428272551126044636144304317625571095559046467877129341041320415883286469239536528578875326099025466449297367587693396569013778034190005249220163474025560180305806027596609666858444066439799841952328446406631681573644985986952810082516981759521670694240828102728173451535616856663692544009573925598802564527285873285066325195066394672630774156455081688835725685757419681866289541953937584252118020168206342033631543207082994246346895913842101675578829985025094271807529936105502567160105468708159342028688916517597871068370623698805425276074072868458522609807575883823110258054479159339238900892339523843019978932784734866100715218007011816436654158907016660112455566135466852849663629910868531493626730893838303724675367484931104864544704132924783041932960862692099680637768259212285910836307478466559715800975428207924835504519293713151555835259237850744426994421390867370193414627978547371455429295436130079713251523770888619534630367649915678947713804764011076050013531784959926588098432966955972828110584676299186466067783203443652861422440450",
    "124486985941895244968302652055028602285564180755328381011799848538735811070905871473941666924522614904245810977335803998336808634625602160978919977790389740645231772414826033145271990971517081167106392985061688206730224461822829389652246780490885573086470002486160152274710599812711715048616395875397057021471803912580780008941700308325155732020561589598602412156577534333966445830471687287527333570390472312914034140469441241955318727851697517899947900130768011382153583321517391448557061422960031721949775770814988644625756364252488540975006842955899365495273908460581998193061589701291371315729066133775527269454302989410740793942942848645652773441947467640741944746025483312953479267466411594890468100783405519551155762914927405001635977432701158338311106473206194507380591465355549893680443498181480119297159612926227991769438276763237681235161501496199334840825707021442793130474836367068087471671256664474336276224569052157697359619740212207437672807088979485634170370685511580283684051960710509931224681448975810114638891430060225261092059951866120212674923494734742375602475980157894019858083962822632245388652103035989877519643771546892511676590949558303067588649108480091425382832966674780274683798720688482097840411813864767382058069578586155855757597064140212853675638288675184111896322160290022775352872593858904800784589405207189062069925734595828310245559743221398324691688502907340180313772731039108465327210757067091908670968074799189158067641136418927275039633753416663555101238614399270652591431757522928192856845168745164268870855776601496839739215065152074307991888082308901987544878096934555548590503375757719472096129832534893597993826619371882270122228074805201957405283504746702286829360831335598833087343106144903946744567927067452880004038869249792144943580600884836862347761175229791388315952249828517646995551874914550504339046050872387072661054323133267496350103993060924769348264802328286304808387914943504251685499807973917320491804192739674883629609738150079300698297486843489296202059908115364303910431665290829200640304703295542603162307326195815766455689987319038003533895271102721309547939346225385506354114635762137460164332500694831243795660634547351660686178299920935",
    "62986882928353034976028885869347928668588359952027304422106219969082181898895014033998285315420922987949667527975871962281623427258751131708916954534626825019455031178521877908652896173925373568245259170703581561103069253580261559182436189751867322302447885648751899613249015943675683470953408575372506880216468066486748347739318257552498419353664044856567410053586114556582676471141190548150379131974581291998892251899184535057058578623191950939926093112962717508881653946161247639815262623724122036873973032249049544975569069064084303143046258172215189821280407610929862190861983257547584980822003020955137193179047493045096427097349780233993147679430215304718370961093616207962324514035996009001995993937646162681099727191133936465137446709431451884365099464223099363831744342281263187207447241231868830580380956234005090421690936740443898147260350348950397171484872369630114126123966442816105971795005669469873632451677293940254523181981519809612981822526399626409920115855658776104904373158813920344009826668258076187828321370614566741200835185952957817897722030264067184527525053409776605894055425465044828205096250160487089293886986178744245344454467308667597796086494465365256685562615434110859479200688318109831440328741258624559824014501427457144552736312141446964688155803219888550132817243007941353640926033734834898362518955145881106202172806921380590692937943867979552001288740135594585159035394271759381958922659515701039827712955417003003294354032816566399865170361855495446648155377388202551199198896850431990941379373103137668652981646971755988871342010400410482347691154231126271719611713185039782628816789648606629770450016137725857493817246510517880286065999021543421440089986356899967840753560507023521362022117545660669406960910169597762710081272889152008884638791881053910609981282595770127510126510622673525983176948893336867530260007757458937130146268010625097565218108467109776753117968277641403253672675781002228174311808669942796078723686538013045143951817880307364252900117145115307108145619618442786971872079045404284725637899175725237884917429036227233524731736199233683482172175062984067443016190005877640182775710774118036020069438884336065159213086553905346637946729305075",
    "28888459412833684403515710078153794269315274504052643025911765641939687853269616257856482259332113851833448370437702786622366236473014160347110700406890536580547997821461711817964284386776675699577226022223580946845965592946690752270618036992335410571131238125265947888629124152838056974035525052788336720750994609345402065149938925831572783959587672470886985673490449328477399647849943535872846511527068517685702379940318250452264000356956478948689858739383602110339579626608378985309814451061724327378791554026098010825154622999630803931180322737625697283318901177391962676415729272849256898561107213251260951035259019833214112146489249827819755769306435190359714094371746944625918867573276219179109656026118078302183969185115316845385627727143951712592928270793784301158495913674230697619262113660715898366331086075246431493801813704532463925500749079470672512013482396058372417724561523096071568976359882270483820568297851862046306927099073154710308711741973233879495837610230607681134084664277111010407172626301721789558320502610229713131916561331751147179610986472050255677039081586230209549656910528320087488339222562715337474147894331626787263709650818795943671715640792672340387133415884446017878662084211154598159391413973941155123905335394314185530280335780144937124425749394867594347370624719383783861571399413022670383184020948990039053885247962568311917913290657574033922122772167812880266344271465901196396393988664032045222576884706479271565750185766123694065126174309120635543436236834557151823823374508307181762445438266017846654343641530865697730790460166223313407104932619793636718550716866236764376099601116810713519354621942527725080691282566374811255819637725520713496488465602786715055985170205026208404271605113384137729115198016283825256530452161682580382759822558371076720009607322572063729386072820764498865412414705861112142272485243368076318721109119224099557436763902056108427658797114978765068718401514251941483576444152181592341807340582968987350466607799800748956124250338141606862947593933817010019443710463154908645911781647700067326169925970992133270971889517778084916187909137772039655055461802439114627667370402289484650474385990577026615033615607226759435418775071780",
    "12031516053044476390187917794977273935263882868832847472598096951574446423862855569438649043596065055466768586207199437211423658910204485908755592789541782970982243882044763790905824687718822497339240042672603319205646699417086706979725686158013897130631688513695313037670902409212731999248211255262595513474327126483413115549557962529064728404562581539290877931254626518785222678435359795295988917646111167818998230880311130334159144763892260101714558975746139728356598196550222788818451391680470735219005214461664787681739544203008459480339098721132545028163301315597775503700864240721945105897766769477150455306432227893740204336793095024053762104779304455446538630558113412781175025073964722114742390130303075954618028043733732236299865969682691560067956264875825391736169511605686801063371129298058561751491972631155957900155875375426460369606689308713881931691929192463313733548409828250332844941770153883378501744329235282410084383123702975944897261307045036648488630823132155578284185765991790219550394776413388688460489035504060139470515119148487886715514265258220618710474989948552156427227344642052797090359600455333760345985204600720326962586204464465774355347134744871759913986808602444910574873104673657175667743504641179855452891796825832595131133927346514025456898591654260194506205449426851039285450023715032153313162956650524679232098245705445362445601206398700686572694636945161591049767121575397203286306200563578582234447360167962609555852510943934987025586795607649967216628987636755232463463658146159678060849790802696726112027428612550384850091105119152350074039707533230149280322509285759872544845746162006360681115634580068105957089730491739835328634827426782437983686914222606270807873093830735556255927352319923926318955777388098143714367595795494075096752051068670461561194610143843846882141362046146274698708298143735577146896669103617489398206967257340390967249434556979120499043595938584930981427659459630297930171182230822104174354318137848581709765148881777752751012479674830601545293918221224751202969793681889250379803935964477818604891520408341458647318696395440198817912031406403171190919993159548445730519841054339812504210686030077254084008351780703230200028389923930",
    "4553088651831214018751972233760187651285296305536472570970272768661061152511870453115945716500950737264392474148252000662628276353565071858451075076574120588695333730700910262091729473667279672897659889024337774556978115373232167045726151762796590260369507933871828698775246335481969886244807691948485183741683324215483599945300828492617297154420790322512880472765999758605686867075185435502455199727793058499705691940474323170233616006121206973368475215835320231273515513141833710328044611598212894409110233804652131292876590756561073539138116692644135116752823675381641396234587492748853870405022369893081297826758541090262303942893324555431376378439996076531987296443426369746399819158857752476744786336001661826977848193645536502793288728583256113990955557304991884226454077896293365907768720654589213998733860544694120169733569550820690739337587382982557897553153313867982506365398427856526507933034697082614285549132984926825662994695590552897444167966433891223544429764489102863691266557828303984818263955820749329346437878710984709602403131853664391986086031206825761205066509740410474028539888569792415030094754759472474481426318484861901792559620416329932319593947235574241564422337967582887065572576054238997018763138125541502329351504177682228031190640368909955047717161532127492574486263832114733258608137118970481360414906955882755300684494788736035203888289892804060475900112561296277466764331187015669326948168459344046130958591901672348391211143488831187438043119072815197378585103475667718434419148455911572613915020795249485547782923007528903045963870492854505877420139948636352262934859498246387397781479104869303709109987888967227744777468129122811178433979415256746192494643912639142099278795970358230216402902369123381936072509618068543871206688356725004279149571261301285722286687872076110539834557813151165393060484255728941812884737319495779240216332982791256522574011750549761605913184209658313969221373701179025106821116005661908595599166787684296730815210827971657697127230684327683840943598199587243047150577752022289211070494145260467359275669557037370888523713991646133015843787473803654206816135674275488111574637408396457484052460904786866321408348711467508732708751244725",
    "1565266890468037253864382426153720723341318579193950588492850652398486829976976205115586796221320403652806957942258700072900218354338805411794632732408371835624015953222174493964794268739214912984070324468762682775913875856047406572109689388333401499380226571835724632564869612189581877566680580439098363287843383582477237540689322845611131976228544648575825905139550093377540332108889534322805956937799004304893412885251306048594745976321250289561435713805532312050498501487353402881730353387692611972688931419577345323146962181888415394615236687609079119204439218116763129178387365033085471273318059972502917996567759879469332440108218518435845082893483830437309038657928238445828588066645899675393237787245789276939640693845230702806962366573251531981697372357144457250124031873785330607044229557028168375422536518632676918037683153819672032021039985332681675448439832143791604078516628532628889543362475938384680330501324539628009648274644253897673089013093059281788263401670724665761520184721654690595242735480961239301846910253043605902670600289106758652259390939346637220936444556473544319307728417940215231265059366696979140483633585017054480517091105703944785632245939543699745646013205936362645242846090585671334322864038364726393991397159819103388134738043928933768563971585989190795778391112370352837131775027196903429496380209318904502617746475537200375299711994709050563789854147525696173591836675418668635504655254463100921345545238017456172075499622070733930894828102680535248358430399123182839701933967196797360342269355872833592834176103016298110867991764969508949794427536127680679920148889292997553880863840765133087082278612305099440269600106885478744103438370329810199766204984130951022669095209802217212029638825877565416064423562154180299924908607228153204688686817960066020264045308745400348227365036552891035521202248075397850610827972754211447189956541834079569679273352727532872832440023413362980258626373074235799044185362631984458213514948198696059828366663712142809910031285380990332232321586699477465818048524423850034866660269990465154866293626692504841084670979839395573879434011497887903009045900329918297412534788794524357931087680719938493452945499881245594859968418830",
    "488412638057081839334893137348335615781124642838720392295388441330866620045283405429091907729459820652606195836087824772135289651848114102580949220086198651850000825034037817851645885056405703821426701202385750719910660634775097932052928194772656209264034612916316972285425557977627271110101747128336804138188486957317321336479290340395241372579319336718496692095043459634293005823886858785058867907053609974131518652621551475925303293460004792634467969538337272477201051938240523526097751487897953069101852372394365895553773955719598113869814129087886843517095630248250471629454204991202328161073185003653117658447727858080650216680789737393277935229172758585138199010542222638926762123965252130624662022621851341066104025825913860680489290550177467817028972835411891696046113159770899287088397985248450699061781562474334731253611147791738308896531921484049503360250079342635941676405052580216703875044464304907178598372174633378851877895207053766638780607686961463506256770087077352064569425328596308628739544181583632098518343192502778398372608576684365770023529617884976853133824440222461546848366365085387961796264434868154265462959955386345558091168623351003611487384977082977033623608113804550136125337022155569977303069246798834108819885507772079338096508841444787335316456316186517853327469556889915014204273536022113653331690261408998299343611516391947278214824557155451959385590151115427111470167475716641879699919974955641918368068030003902005597361220330327036459577109978992714199232829618299069877864858831673599803198345497163362882036542556929777915570786471704126186986731722374247666343625823710639320930777018918271825348153873661864698160033974812976453506590630537230397372637832989457619939219138710850775525258509245048175876591567746857407470696197256992706248987083219438450059872355250814680151999050261848253224943061466887274742540146494244271496825484597691249067944881864987349063171815526187831241423950303812510521991318035934499993134830275249844747996310722752839240372678748150235976378368448508264948264209658332620127975477824214874570403425723569389829928916088697618152302598706535127497801562000867150962120198141606399064353498945248404821741572803112992638428560",
    "138123627336281261828623291015646793497507957703117544657150783601143818607397868892326145878017357963998912699695969604875356707955805646730170517020919259298974355881108266617414115358797420526090028426994664918258705879109788580075502863805209807397767315980670474833184655182027178118003745744146449053323603398260632066053906355321446309272992434476436174362956842595543318478234694864619202218953612462884119085196438129430568109736942696936872435922910658907262834497765870963729784048143434352915314146454810717472034968908671319996119448865497224443738632926376628185219242500748107923931285870500960526172489742314115118132422906132485327024237248932902439093039282337315341379160939560552469448106649612498617802952057280631952042131766374541342320329744673100401019176015602154693757341865981368439384490101432032598546314769953864761628879954720969008890702112340948227379451897105429546228267959424785662706363292865156414385551150586786496222468128198195406439864163300699850102126254033193433708733682661362499247894636767977431332603203209589425030167902979216749343877857601679318232841775430365667532115918239200252513806359783898668881035609348402318983535528358396510590970980976321665385733767177562106507501482964919690417219327528928821386699481321252398169441109145486237934461992122750845925997571239000338013504546925744232160988508906744488472016317966303448568918211637348140062384039458723421488663909390332925649826517157444196723051280795308602503437818920467385840922874567040039325960583987959955886349398756740897692536179368956023848823879144282661109097793984717822977217156632008572097852455737752260471034213955423679940409929063871992281884976490160688241465210699987046530972974987818997084202502877859052695250283785180509855790648904397913369597356215656003232512443304309107698201664261483836905116313360375645228297983931074502358000021635856088377169320418834918788903930439201968327317006617853745372155433350037359328081872818461184765180694854655620159206545784599450557550442564031021492562441367581595939550947907592239486371124043231948444990404992915931421788375741296893514878241829488800836129844648552245084405662153855742365748792337609711036903840",
    "35330749594404395002667626463392798603930394199934592953426076898416870056640417386733103937089019568042795073875096206214128170643747778110307748949769374531901041576864950541159747409916203045589073970806148374483709918806910899604389417794049709771484924096952768610032773206740455724644625728371710391332197607852441895506811917932388488572398941016623469159548744543736552578521316484515235578629790726072794105919609275629820468199031720180715493012403449879429222182133358553660744761077258207423634060577578670088890842674087236206773228184379362370683696171115439006581242492475350643849934077818736753509732812074662419846778036819923632351033857417957062778688985508861890565547233790873686304451734366124834155108561152488851059435790181212694901449753715110714045707942887779961769185122869873990768185745508961595278316378525691287297016133455699895545598825604248521428331295448180668780631807981117069062470852034770390068995573087853540394243192940123805724355716252754431227672155915823757728387691463897163965458924128437483942922027653589799943396586758914337844712515416973962685325591653328854736294472574423968432532330430748885835628739793531220001557540430688751455053038739796477099757483039487141733409131815692589678076795090249203731305227947947611564243586902751212527905730253969434673712784946863342449048235333543744134775180786589315490258021303556221059467644569111895675742101679642843951083150884402823420147027718529663234754502433653632877636501125936040380762344250453399857796747351167811461291171585916246922216084006868399161950994220811259487825637747283106232819204407214944979085547617906335544034433478640208408198913321793369784412202635201555427285676563201046535582542995009519323418720611290748819211973307906237179273833291213129220924527451251352711797879664154636584016539401336448398331040960924011451545089787903105619290284684944979991541079193811210670607542290690109025507664151675895321581995267685382085757217951275225678649672037234786972793673759636105298065029158914297156609468823085384200134088433708855608386558009974510764568044134023895384110088021198576913114032145611297405087319229137157144638073145091861087998350789948763419172160",
    "8152803092753706048692381571329302186734800773231722870717633264198937980677884362787520390701138422512592679617975234601171376712893801031939144210076480839129783837308690138978043699176399916699683052338052528759032935016751261758421822634554407457244851775936670143562283156333784376280606983154482871967603767037857336472095148718928240999894567253253347587030822763064927208600001848314850727511360351726977095987240263161845876587814670017005975271614533517566994688706884567908499583957892047539589684474897973370775219325664226921698283752161065422114931638868170691652169723908610057828531655725282978261719976977961546008979417472267614515906737427456252542426542657687217581782419808340933031551944269188532100276083255585289586801335216549338622106621181128024430392534206148599017623200566596483376042685775242121725449784486563612220500966505837499614210552345944397195099330903683616946223301933228260996868985614689780318293683410485425010512635576415959677961240230638540467461490612443113559615105056607429682417234312315455380429331884521531682573799300535584835142462041372690946566926153795605732060384900370481955993022829156310055072968867126085740444175679892975888701767194813505844425064651499759363886890434788233059095903151309412853182446718892170013646414290461699412635946664323039371990943157963295185640730144838808028890499660768296211923560805279273078303225538880902005357518886987496115239510796279415370559470238789208620370285825751789217736336418869515586527239954881646472084492438481283368876323741807967410315447226835704387197367116057644303255650419147550097596588309290475864488344688705797766184969004110399025656083503467910768264682320800332602586134220390004056950102631352596850310870896900595155032056130837844062506954037322106481988218625911976933202367426316921656569053830243829640794675708147985450646473681477565303906379601234020376870869771372776950601963279604835963945733551133002561492057704622645231764483328912076359893552421438040188085085927914028567580137024707284201086557240945115976861913914969021619525397628275078927046482182593760881330382481069705417937677380774262141455016024461155310108072930589446901065896148775285254604160",
    "1691660788127970952250404718976055464737545892054439498135904692424134601692124255453412439337588696683548947708491362530419249480199275578697244898024809209514656819528250547068505381434303293140956397020228831993679114930268956627735009968675154008765454508752799325460120086819104413895885668827339620380436682581262592551140627123671461624344867861147128221929160837553125420893810986143464719660831373562359933534004747891321590587359327795127917209834785385774910268533378429867388030447072433173810655685517673011044337336780896817702148442201994837316225259555083598906583974429183494937405556514439270610578074536296695685609043583983027423146133106991588653148297795642854166122292495464807428693548593852984178843119711379789174847580720027664123272983097238638431268718047705226502172183217763808995486737653338130411739737077221101977342001449972205925673953229221177995672424338010375538629707458828299152062695594126411529827519120568821316802271035572118001868045297908860333244655225358345908697464492257581834971115715676802752853237099275715736445901846735513071237181765346737927886875893978557484965936193617699459985218647936739811185698867473564085107203172914685699349798350709867136836939134163775928342386091467600273209724626560182263570858664357987951650425048493783035010933946448066904423566710424539401935088783126358507666602702058124763482140298015158503378835873127538694503688573825937420128305379272080322442363283405015560843973361586190934444591859129727836103097845997735442986847257254631450444602909626117299146789820731999412372449784021213767461826198796957703918668231529068800507264094180116465813759803685540274311214367597300817528899279422410271911481152176132294040585747435184872502673924957254505647132527025262579720157656982359390999012726344415223682767712539374886536154007148752865822167485166419557939048292592443576309210914929558564253644044180562868958195858355337902235545638995388135147636253708207927921045016918459017027315903543563673291714350504037601553552188614846937727014440073927187880426776536530120743998838440984372993071413305813304078466034728453823423498508702730780988444280006166889313154309770601455087009431181558758425600",
    "314361473400827744733995023904597851339529116154319436508452863090932415915479737680416413050549638786732079201865467597879754063412699272000700674725576044807597133764919940152497826627278149275388325126966331863431671761515452224106523431228104491769464827056377086920168833312407035591195116945554408455287726366858659083534024181788673470978048970818053120346183538317057868386411359906862960055603687782882855268291958042738493542841393380706822873454044615042004387068691883056077878837939409607376101182450278611997964836282850343734489247408545288072727814597865267863379267564197813787280261433056956322478088387624952493307079947158571848453400021138210741106499543449605724891492713138470189627650356830675612247432930305939450108772409101699514400328671524522792491998399489610627751850942320321200135757322921614735171765310297630543642839295995430983785224523259312222713522929142605432054877897134330425061060707804686193816039004054589477237218022930210485915950329156501941547101959450701977286918060192468036829323232220318737018430684990852134233193156722566526425398033840040016597205326351482900052553605826679482120131024272517459463013902601727767561051596643209946845110354582099654145745967717539126624327315247391166180276220980171131369098549351529009358203043637126090074058487817839470971467063001206210333977399031289449353996134432564218276660449175462861815044270900518985602955570540231572632400652128510021099925632250613878329502795215968004438468377300333181095140307131908019099864164650220286933644627589408419443380784114204290830490520954996533409474182761426874446473992366383591329386419565761666515765612953181167448160169988184944870502421796143515953304601018322387117240645191766613981131005786829126536110722912942685245341508620071675319390074505333465171485491436624777400170261556321518317620670080634153427882908378914792522453923153709983132986316676016091125703376071567775278547430014985193788800237545689290925541924517670956927195250077655391971215823078461691018788870404972547975824943558250303029459730723530934693158638475825664803555658354125850798358308868792110722976672809502402530506972951596048714534498909040240932709903074767866639360",
    "52062418927802888368079001008133377590947768585485255969171041533907802721155055092835237850831495033713645986803503259489551790338095063396749625192582954185761132069620439687604043001011183510019902960354136893662845444281710491595123314741396956985710155814638137442784587208024036515402175022831561086342827240837706436931002530232276253203377576339252732255327024859508880021258734838824956182455400557856512693742446249940494618441372694741050098465003652494900916882075731409907909623790129021297341894056105729425989203461709831881509775082423458788584272665386198117572374209401720630685562556187126664453606378495651766026867567951121825428704782979794196459140207894174516228610390516098882781821399225173853450204533351322968192942762258159008783284670577527330052464372986775686301282228311369502431865978345531907896049385331060701548015382287519592496829461711811365534128938490274807527383635702899611833685574919726139780966128261010088843147802011285050345227546426777604425318862248472129793085152586257068406683393984656018471462746585852146593552763759084598261790557904973122277529653445302504878346351655694497299596472050238428219936528337543100059959607184981183664192744276790826429572052372720630286742503784872551627181857416148941797944939667698885209576826690376283142018417496713722998531280138237967594179102144026309826977017187824826198264817868157985360395431781918504877639892783017132861054262970522821634409179022416866144748099299806259521677666304590811284899528731660300991539589395097463527520467769976202185886251522237211802815535533937864142232312172871572130990861069538490700935359741929792456264501466133401056340032730158870946851737318303226366834628185110861682786268122891487503789021361961590045379409859828358088240486919488690787217611996219921377000642646249689592981314175270064964998986515188994008688001930218291771385778695607057684493062360063178271314655357823025097253473408043202065949164576731787845747678125772768183703016455524594488201187235357273537011543310170556347931234189625902286612577213640734165379459393679105387717391547717932380937622159997632684896941118179753377979580065031120986971119887497209891022142860419742328320",
    "7638198858565878330837767202331392253845897888100367648325586066938445132306635211673988072827485439286645885920101279284616747136954194498397093985045954756854075193001005915932871759463649960012680747796120079296705646565004906772704621448087247895767399383311382360199886374479155156178942553148221349979909475242606558455476143459299230749370296056998046019924411953927706640836779946778438969029435040516639782572116797346136749309565846172488754165710637825317960046925732910916602906393037168121598311050306237202201379065802148413249236624298394401285974032554307650070223282360902969389519235199220657198176685653606725295089736707987604240396069600813237657111866061392475965903148391829292000352094552883808109695511133178097330905358425451591409441763024907855312075201984588244155487169053506801585048596691058949745936081127030192719545570522611731877404142675740228739421001588421586120128412623208244653489120808740569929589505850507619613380791227976223973882706260014905615757058602880644059378951222194802513085198988706055295064320460894319151044270386406961691120979745623257380435718271344811014883417013790776404885194438424117438409452450904148971910415956496699278933983249323406273834781366622737982585898395627315618045696791187851402982011625969004188104909283887992122622104658929306881597248549242749172740801797677892708864307080394022347656368528543090429064669334244171340536549538752155870520467901371621945164575886549126168501252981061989202717091753615985874519486989799852783685936143669720553545420641156014181825410516937930818571521490549758188552401692010702990593503346937571664909843511355896606437860317311491980521801525900448334135409950046200328032080809079191061554159301105015688595132471429405339755051745591652726833023917018799463155233952763060045518665033774078636128861339362598391752682702061026905882882906723512486602002073224066034797110751906641105485694476045616000621299826171041675769864759466259909194704458661653042827759681975983593500741096897769946939038299206243871843907137329503689669837127675532251505309929781821896556087887697494274225147127547329130759580914430028763047067912229015308201052933389987555399203975963316208640",
    "985416526692384630403538112719970975599275501434778126258546666433925608740285709059622446731627065091185979172426622118030344046076233938024469962147949931275303130484417869713022161792546303723262545143713611658155049857257809882010830107280569521529718087170161925636190374151133831208556098971227605244793125145069865415694778628507949809060643077672450177066479607042843558665912868115826198619196716172885106786387503842223090778446902145257867817935514372488216484238545006393008478029089472454880179990442564141139176704764671024578996954268470985224273418381834359308247636639121918004949842432936377347944571062179090334467144611200857078132198779140792417592851464731041219071057759007908742141068670514183120719545147318910984062394668922097959301409635060986037530158984065547989283527176140170875974087688262526248744537335389776023230121264281785070424813650253055869461446663158066354210023330518556708274383967259759857414665370416102354825267863812341073483844856281903842323044501200141137175322813232663374652816735790614837206308489624412617875839658112585058343364323660741091196475871282982895800910981338810829769036793528007212862406500832168554181600509339145441051710860548637100132433060337563626386900208515900333934334385435743115204163725386623708332557314625377848292942493347923675418780463114995956580388582791014455033989883206971159961636374248375087811529744023522054649769547855314744951913889899733418794245283560156140104939991037117918976308848824294599444647889460378650533021390149331410880183866202736985499820231440644217916531246686172000969210835018260687172131323546158598939545818972292631752027530793313148494819426948448275460076051376789284629742454890665173755063216209144996868849232807904660223780081950232165274829929355186210228839545431174562584608624763653723252291669752825384893370895982986956118843826818000999679362827573466273179778934414402265728082695603831645522422708978424084483456861206154631458611477923493376530294153376080573423720185774406644170687056653902292609685332919105118952845933034535224112940898287120823091733962546980951418006423532503976158216873275852392535637263511565840186073820869526566054057939605260247040",
    "110769284171388922449722112664320993857163976258640745716000192386156629640255801465510790427391321920909280113460538110773844189846573680401357479889350008680877014235378523268104497236349451639221136536696202743328906640721996574607063661703802763695871143305399987028561340879532044261839037987731326554591807115918104008520592612374529685382088336083077539172925595673353586386080997735663731143335995540958539426931925436081584300708368785033617313431651397927622364437875282450612080750432056944466376823180712258428971249123173680554089405169282288073990273027822924550166843604535577892301295708021244175314961028267960685097420373242684342305124188013781620614378018094193810748160841450433387959492594842518090021856335366691703207390742935337867177995472988882035145115897771912587537076178092404238152871505362139540742509541493800222490320898276516715507846025702760791483580652801971926433317587205082454249606114332937107697661140094745994825687992109583779921667452043560102371568181909133790161110298340008396652160652835448023633068818270466015823001634558464520178705938991236502439028437899476020337720011354983474766180569072350489675431612373894461948798900524762593135203559912562377554283758891848538243228093044193007856286421953600307838544296475228033962893092800582567987393559979128292333230328741344909950169936371286766422708550187095126908637380449277055317773383302535261888537257052347524489729792222081469832041091682522822724218178726849989853133136484691268462983802448849191863841549270291748478290527813416986573638027330882189298575981770910878281728078951080145693972580268118509948302962630966503914956258142529351483223845564234020389657881181735642921057614919477317982608511673070615904472146126297550844294941654293738325058930371560178299263926746575022771633540976936274524825683117027647209018998139192838476698232872895216380882076160974994335303903038364370737066239049362370067156533589099307250892054650432847369248819812613306272751903263878830612267546715870970814811824442343990254307832307430473734247131330213868134719326019721798179775353780232235389637609454267088056353151430248188205001191002510960286944053561930664298578571046510510080",
    "10723785085398742461427531420769630951286643744091707552507163473133916869816743941897882660591164224638429320199563758281639785823612017110415844526241036536745779098098663415983932787228456193887966649803946181696982594044685122563358674740597103129503473355649995458139108082792850507416306681994577894672638399141847528607184114060420761217892567774772130251022365237027058328935175147560147389241279255710431508123087868777296827181527229830216068975307233309316093761026831125504617022866545141950149249359974577089554166767015387857735586100728719532190230389408692837736357558847124627442787949230189247997672938463085560478528279856640864381840465663921989316577789034173333059890447744256450026263193084282803639444606476335223634475505415592469151749184991057498292396157371833340316121969560176070376889744930142107071827720600092627766953848684765865114233410913289056153236761879409066981440519830317478428298875201808714620673825477999345157373555197105348493241270474898225344283498690771203944367843931186179641359612295090121120473157816874163402656396389351285334688993078795213869389618865039570284407391011702560984287639042075018075683451474425184351201821473847796504733991052833901766972237107367215764360245534577551154733434737463594476376002512494335174743627114350075111921223885067153647696818605906047647664506237242565571990782842578934409852896240902019267041887157447439800588574677858991677670991347978368639414652693934690517300113822935075473631531607911871997168710269972385679132020247969301682645742908156828777957406815272961426320199391764823196032643603898318986377251106140684213870596557432226441496472252374249221043268690742409123688383378799081623462464653206262366882422706644536781720530985756503165209708570400529679223793496145181797550485026860361361612875254892509992334449210049495620769835027971099916199023840094136024275398712855673569258510435494882096618437952299004146623052870218159689791189908771061823747345557897973019071070179537140047215594221680461416133995108702987995101250656698355401201346818572446181929873198281655277722176295297308197515473621248963454197317867202427762581860527264864688921478589098084598656129100795822080",
    "880851178307781660808656404756455200124050094153746773126934248275501042641281353966037069285393580669200302776167066290733767293424806843870453884809127349365773893840308222180890588348609596137477325975488270298861591759880763974464483528328086887844016979880147411594121107852944513575033202733519271457404506805606007699139924075914763946696752034410673122768829532513033470406138231867501288159304354087595663394472818105114112981150115470697264220703159532628615016763798340097141023843937591524827343429445446333119397687930623550428068425715098122378845728008397849197898108353917819042447121435385858072256490361753901536285552189343408846498097419311048913583875013736913616244046005180807215468913505990974777625307316140120573081949727269681771326455880738411251683753463238576347973345965231760936371136583185961492449852505157953335404277905123321997153255907079669430774063171338203432272615252535653645539640699466498117613836675825009105509736577187584974845720499838357232362056237534856511002878836369805637826137078372144049680352977637348257795310487504756003886844899872069467428357921302110801786473370000772032922934408816982479753530216892769478615493537099590766028328136875415501354470820420484852657285060629063332431944300760490775548712972333005757215606980958408216702931819135722269198259889124502350869787674518051469222685838051281972999570951415827057194696452471251147974497211689517288150462994680557165892285484715407823814645907773661473983016946851365853380564619679380840602725857140296385531526387943014396991425813427367385147894959952938126383620484256117311789731517159865537084438422429221087467985695671654822854759007668971258288691493939837925761403913857421828970609095211922641724637032436637833736620821020388806017639986972049777182447538910443779099610143833983795251943008422876421368270003967513408125847185256124230738010407626795790604567601614500704749165030569625693835467337416609531839245191980071781229866724232383176135494037269615641767136597586875994715770935028035273416871820743045449628881385282561347537231839979742276244482275807019220627520638771010995263980268819779751422832255696978296515688418510341331222065671132446720",
    "60179332174651428126380587308232965819401540201947147853290704127793675296065438189091635185148567062832570945039009680369092226991589785052167335792533859448934737825784270604434759600089921437889745698815220753832595118568148503635755521229193226850797797150094841752246003260854845447787457185245435227249881063081593059073318661844220312536861645876408418239736383816155638518683424742857189716078891617341791369635587712248806028546791240415269162146025754785815158650527280340440778538916778792946492210200860555018006040357601022966483451173300205699627804734519946317829874636302324412275132546030086037234165677055996943989059179424524156107136341911087774597097210898138459914208201870744010804776368209241929452267769290802597139004412166773155768467686971702749598069848069827608162708132484007169053703276807823310294492202520882666938815382889584965558918911966025393741914978923534198522446227563588221882562536599661984258048912251399745242659740871399801181009318270520554399903761765160715652158667287947478895464937524530585606860616161876542079946667644154394978915033396239386767741258668510585311393952948016948881726724358063086976353709914257302960766863576673535368158030215623544174253667992227677975675999706431507139255837615284663099689098754138612431523153595931585031506840443041369286702469136608870459703830226249330139952018317704031174603589436067396962752047239886460118487897524732794482738752597772930949826350145613231879550853143921451074758207634971166473500992346898051672803945264379024621131417872205324475369806654459957272092642904807299546426379193283176452531358540967410160949748095940022476600874583639626706410102004377824545317793785536013330029913024336890404112597788182480274101826454773330176674604858691164099642985174248266051539421767528029122538070086445234442217693245290533579000844984790793577095628540333017575981014022340849705304073644839845920278614248317828737301840980308754639030040257804840035199132149811526207539267433406580519873422119648286751426647364853884897886708014596970945921314697014557761478529857855346578990076010076109963887583305675932817791586631759714436040228855094625212847575500431444398972724175175680",
    "3326998483859681760266666896982696291970993050003769714153583550894313767052042112137637352690285395353386827601447385498325621475471117980594833463796970679994258026273040434414093266622923764497100155346151024643825640228428785929676130253476154081983698336459673172683120229362895037153982597971786461301283548274292485485816667829057482168903932578248779756518402637716133486301627786305925803201594767975877102447189014360778899236955500104219383068373575800589894072093203013343344892951799388586571271851901181566262192678716855493164506503205904658531370048542038202884067969479745053041527138496463269767014277208274973532013783725996115779061974794371310667629686806670454725053729496456362008343373489545446302569052051411793963842914438257334565163169997794704161368547806842331559182892171335718787009156950334276476783189053646339750668925385415224523395756754624820094525167269105531611700802481266566965436712734262157095324946307768805675429894724437302842057358801050948751737662140643397790925572459744902219736959197074046726380593279135309757955675547850768701520319470508416441222545703865232053464169462120438565042300042279642325805450670120476016395322119063642161995572206804520914495403426441260115930210062632191357246223047035431527959118725421951331381265274870971491950817581937760302417351628406981089083793233051179811015614249808833916478822620691083206589278122619721124428849177267559815871011176039011224733461098642600490705536592062323577882733056059547473640203862976315585116860664411622951560023976367029037836989321073709713390543506886950405196477290824309584177829370162783281070598616865903338020897221348457435735679284244244516085091178048132838382915309754672102757425903716005717884454160483417072292345840068487218695203921753930566893249361580859609722690225046869476944259123966121792265284999052114547617562965170868839450247376354177123399302674849744499292201614147283334651062638430810132117248973200396410745766637321500141769442570677984901415681693631926768584857007349031228196609386450676824040913894510622024403036315174958402971958069279326962954462879867895584212175750132077234393996303612352597605602692554759417259880326758400",
    "142981556411728877243599072634388628995370896152630189895719205715555647792332550514936090871488311623480820860126126814295056032275318098941132257577936357954304216838087303526723287000163480658180960020013846072462922249734361896787505430691207983160903385072655163725118622880643151263034652934075147781506467951915205379191163586630647574752332075448298915943778757091681643616603111110787792688792911164889740124140447021034977691255627555357904298426910113825713333956578835631234628149409920937907618955428666329394631970994854483159845970943578042804931427847607956894182372795373812613119502347321974879617563425016966825370310043749163914851058763218922083374963648036737462243541573559425023929418368928720532736178430082016311970304754157446508018471139382890338052744684299841119155504224964012808405916600193653623333422755887511841786165032346005235348720970380231891758660271334143060233002379040709748366216307682841056304665064104915266790284617453007578466409649551023790829247052642095248979857998471815166571171173236608252839485555617225081031698421762241844559377059696168270533485983819332542531283980378764554883364687142723329176982343308783221919078497732979836696662944951699118715222131816401737306871985112896101804982693971470109133249511559096782178320989060442640475741455535025867813785386642050295284890474314093455109460198871164648073058534059544266512232630633024775915379937249212881395101670423558472774779483708669604330163957279004069180521811824300647483127720984538936095694828873208387835647802929420635467987342293573177656878895625932970312863559972263126533476858728928674866922310537068972509591552205510074364750827081022540566800235599327061066255143169927827636169195732966526428379512139674439504182927561873612826374230834426414001614412915990714913612013707316983069676698544352025838314327504412382831210942442226005430943205953373210002222613101973913319319871300222655422871888682060970889210972683092749655697196821060343297909109281611092420110111363896060924753889298404490287292545972444604291163512834778533488874017430497858119085432555647089041884607161810605735603906113285088877143874272628965144667616839713909456042063626240",
    "4481036159408106516737807566423482711435684505054695769725960646244384857118928386144529292595639572885856639835881573206709833782547504531780103719778764287618152712876485829111597026573976691868468335311471952971140615904345648546680470876794178612013837860944832840115276218554957255633594159666364987031258490925487352172833732258248521087056540145309137420480835473295715819792911146425710383095420135363601682221995831088426036793057469605697857927900766671613091395776827307763643524261202815362346411872598131524994420201300466477788322317418458355388753688000207991448409932992567729727329069709846573259894457524243289194663247137100943641761060965144531949452443082368470003597048957493471212281605250514103322797566347839347229231677863614407823518171597315547793494293197327538246715351398734195474444797927659663013041986580545872027665784855724289554706713633064002614790333774811317832664127016142791509727750129210020640512249671592272369582923991941587356925333946740087549087924045102266518104902898264770063386299300137558705634273652552869501653051294258194298066469288099850766069922319458399995492535928893910187931471296702424680607601281535486546675968670840042539784628056211292261056115526103948379290402274781036690893017947417428653061897322429191266241304388566696646636834070324134207570336558545729294086113463092290338248133852581140129184321868194218931916173047578203520162588165950496521050043398513705117939877093339839204733765731407165328410832123848085800911835941906027323038800112005824951634915326977740209403345115443573198145075563844045156434324548535688672001647511590993191505927929769759025186493884240293884249186420443043488218585167404943421908786101169840590335586198099653513767837262745110032013258886319792749490359180057793692366696059258329152190066947673756938523052765316435120178827849048591761753676651379140957196516912610716022190954908168974326764502419619631246502668397264472602097394470858450176450923813061687390475414700760231877741492087511953698338198889065680136716931087351625957137982419671859277425739233242790989328481428440955205477986357241844737948267030994290977905304434080232055294702474286214870140056371200",
    "91087928281173733727485871722034606870391959212263267197041074555170572734903190607132047127851623232653030816528903699130063731196828938433955416637881710805665735840573057476756303487850488310197698740074456222513306413595146328343039083008989290853664267376022283810062421006864302069425513662746087507457410457139181096207127247052258124306040110581163791294499426189317346344089407642479678616853241730558462371913181854001285740407743746820105824092488290784636595008898395349727306111606865601620799759376030252639580525114462506746816630966156440739958187387936153075246189077272619867820669492916725000334915847402566010663229828472845802493210974800665607784234330265549806913933260383813269018785552474591000966532850256321178910794789643496695858338677825611593800337607493820817956934994997136832866723394246469279774643372623661842170592667681468500320614833462516784924423960124328407775117947698195435746155323314884219528068579080420619848265113912145061467756568036162498162162687897284926972115002085847835311136130897709337749291793198026142678555728096696065469035144218207455480023624454688003080517940536743607628457903889765998990439345433218785923465809964373949732902465117358240174930851111279086400530828274866863908801517939147755992467522418336824099184196758802350128483408204277801717414208028322273287832199285689661893953280471806516253447613284674476327346756106824306803732571970196606929388917147472627232791878770743402201512245853965623158462291685967772500759887121983230233990044918337393160787951357272213106625871859161107776768274738550888045931066430435996759775691229641479774578415605874718070724715508019654978586359315549479131538969735098915534600847290485180859109438215251805327628820557462842746222002843620117606537693934384702330954824251692053878428063268060132786108165239713296084671045792339867741143404623900730687225597276202056364766246304191702319952896697840578843749664598165867004172165424360758205220217767051192875824749530495756695596186815728603339996159544119939760738603608973667802793155364259356125937340396882992309596272916779637249095990336423901782205132879733555615187001415075772247839663288109485569128529920",
    "901244372633390054013184682311603963277208245928015675476964923900274157628334548829723349550629484236294711391867560762980371616939142090044935897530168200688188866179960143760881348659107008108857874394777286008433518968247932054935865761010963895407438979466464920706285491099930031329116607543892974669468423632168547292788426050959570867823932195173688167584109493874328512451137517978490328513307962340138108670852381445897563718094437049987090556435198666945473758659396455681709654291221470010656164525428198008444763045011123897127484695031256949855360940498006834623218052767300357823441254460778546844216852957842877928731099457609853894348514758362029439454886229327319021969172721692691221501522225009965316289852874700094752267614157983431998914313007528107630386409045253629983285995608898869241195807257263711688489014228005204237749078833371568453948666750111701224993163745892292677763520579962783309933019547489826386324588799374216999609360213709608900508105663634982469775983312356940049540606705121122174907125792944308088398372322904899370518131431052468558341852317281825370054315863470430730276016643540467301040508863131031972082394689872581309836331991941487348048158728248076120364915907671539511082301648179224434355722324401616616383337240583059277861008771018436442875508594988761276516121323814195014786262380078725867477466055031031370716783097503841951210637981944029013699659025092837254438397930799739879540806166334285976638689143946875434740688173833760211784930985236256694845115614358752243251442540468159474984068533460432342625648584069890084566725728144900463581972665057208449204028941213713202949685178658175185908016624079861418551096231398554187626019665649391297658616883265632014031215688551340877938422171323781212445412255013573926949270607255563447783772097507297296649736316997127077853755441963006880337162502340319207926693862419646782296390960505891798299660719789789832851169461099079626650866081171117571852982160359041637010691623668918898179139534758291260011586807858248161153860288187664498311309536710015174762489027273552849406382440109997731671364338172404594548687464621864127896138755583866692278259901044772359551057920",
    "554896386267386060040755540009549213169930539650926853130057854390558605135968379222307740500846055265015965816101112058754641833683249674206895262296521367038025327983937342351666063271120139476259294645105615000738013996213748574051926470478744885554694784437358325659980985228615714502401007278912576268782439604321527907831916745853561028236005664198216836164555127398065820326172679359268169020885654989216567337737948498096243965069679037173865788851446493956195080858272226980038625486790079893166452133338553246590134840718347673978547634981903916116452885503772000616283688894573677316058596788313481979441529294818096010203557841160001394423875403240303828160297197665468127774341519754818267670481987853125925818396988793419743216367972740703511704530030950537457783268338671626546946293950516591290137391642576268089102060135985776756801944022854066177437365334208188530058069400884581692240199961042868009048897256169273669479858790818825984352589441941608923391496352629529881811071885339442752976709322354653324615547679438044944963530063356136648448995049109768497757329603480107747256002205574252644279058742530711124532456561663774614606525718411511561758225513354035337731332570560921321337677721086074626275465356000645380723683971183064266428635791817303546236629901783120351815049909820351402704043484052116562194722036884330979868776733855567690506628013487532898336471126906060465756889973467386961329779250258630644250298047602796643539122541925927051127958877067549564171456748694626766058191376765584578722777294154137495967411023055616223328458278857929827462603224429580885530097678676769447146588416345305213548172005287496184799733927914134842777206776385625154784867529320334406588000277704029020768044314080430912076665384599267233042765725982342736056608658832745948089466643180677476319230520578235314330434898985778134471344501512807033697496441215449252425017640633528692673553836324477509616145331544563249261583772413550288526065796103996619851224864121693779305080864007171952471245646950385736353268668486659064563743711433201315996588253370572557334431227102041223259319133921073491370105487991952581620845685974753111330282918178122289917771787264718722200064000000000",
    "8966595303088140397912806191365602771006175587423749051563645430647169981991364431455571266441597233055989666432661742694481802684695008852584535135876886672572466448527168109124028009378877232460794540948271521484079912134757402842358963564620994005725835387971954220977807429252034706639729535949104564186800146870247202337624235250219230958488392665434098356601433865105100143999305727047253862297479252174564329556296585392375066529426262221006757416145390352696693822391002164529280986721927666957924305245772952923115970450762915910991680056512627795898584869966738348878853429027759096384856031939726357003707294647895933416451517367703802465521030999376118234774366091247497404825415519990354882709907071638966658513412092347660224001618129971762790427393928776355998379303069066282188315073751616159077019250526713826592224393073482703282704186953626261926352542668322065242571590922336472111432610342687413311135859156987532406038107719299471688480779615117060698725815391983417252627646393532862777936415088170260672424872719464539615145631774875388085411270364398959888087346649731630536711514616603656241063215439760498941504482721440038751011424425813312553819727147107746421952282818806159182511414549421255579654807454019768367472435721137259388436062296048578133881514624979773269420345344441368355136022619612230093336951553635154941970148239637648266725107416884620500808926561244198526627122720303423448975011360266051804792946003011419296025010713422681368415752251264313323950125527182143357100575438476641278680333170968095487859675254462917712707465121717014023881138877399050100908043578348598829424626451818984205126710312043045989424780731485059454417460420917176822562332611894357160429960270136780928519064592501287327942124684741764299959451648240301872134408983069324535654629542379005687976780898548679488861342415598332261594997273606172239071332094131934302018254405236197680417686641650699647321806051786752469501589385411179356216049987335306512135692738388762851164825924968779206793615039152093150816004845182915961671844494557957500152137589207878377403951098380282697410621462263986403729517939688859844406128694923589934043688177317009938532245037893586109965696000000000",
    "71348234566799819210882635936961545445388687201531907690320740842280275650719654747137845328518188913580296337590892827107284461418949898651780768787176594112722248535237855721340932064920108309027368150507996298986891184832069888478875233510933122917081560965761254265487228387554550619346303381895618627289324443920709808790594246510744832175561661098780544289114421939955965040811831059103932966350982759263373912123975993672215431692517895906503602977413000579416712556895069599304097437307534518652895317777550376479626737356781566469244234170383144561874332863827701852070631095652762550964265355786915224883790953920815211917061669283353356911363022370082294677502927046646693283093766568383244409324909481432515974471373531999308659493782841877074766877989018629524376244973906648419771507080049268667722671389581203297565488587153566299590996147227620283930327603412474231487985233260194899253964455025080186987957405353254789641212600739316833969073988130081531960583709411718652306123075066169899252899169868699502562935578278396823489113151061183092845682278039014322789137398370679452184240394419910597659120588286552660000191924286592063684090361991474578287479341170016354125442464908989073430994078816060537771312568568993329916014713407692867045730947176518577986554685334943375523550996962813977322484149975955674761611877775504762261177833961381898999946371643456185434325251090011129712658802055916594110709843451858812897153560767034270222022985083822800734937352582112309466637192849522815457963155972231217027360678827072396845185824810343900062124598549221646455409016574783993175184275644021276002272816688271506607163526446819337544323520842175914135695330176119559556981267506759485193913276318589171468558931018153934557506606687386535155314189810937230524201604401539195977402021031334554223582716223089247677848122592143817089135918381349651013088660665643591321673399397002159550662982591606209488577290145256937597595653730850288933220728784828909813130743889647892054422962887409392007493223163915826592100327731011463587801963877210388481853673874747873900577967480566492513762172037788363350533517375182957379763937850389593210206884283910749265980215694602755401267520320000000",
    "375924578291202556996252735927951580298867822792373042098538467008327141477611299647125561202735499820395095221585033344908929550383228666398092421883573325986037329043148782098031566164397848152300651447688814123964791656417735091252748816442341192070867762679085829447845862707015730067910233290768102470521161162045777319980257201795214536844543770588293136231701407141564058100355638757002361233728888866597998029456333888896086236690621235679343813399117539662142072913619470907312500505241888789330032873286344913184300935615213323507905930205935522540938597956356972613460106000893121597877063383365624339000706582945178640497476963374794917339007761738541326755695206314165685658670442099064178699977948448164658534886610786124393305340371992956517176122825302552743527224993703104870500478988548062483019742467422777907664773983088058440455986527923791012756599363483719113810063970791096256522936489884975609421967588933843203661397049760400828458957142511441315224706931782900988759457968861831460829084507558980901872726742215445609062784111476067131626263372240326273559523762519536868831235026232468987399218689419037325117539567820723011976202473922863400623493568683417912014322057982118222539014429576967335014754954480193320057436199546184614148795603397246389299308606301397030667276643677964270892331106998421663447506830537767257587264837198448914655228224063084538445934339732168393405103553492280067323448397318165113558812126632480089487885067442946136073667862634600426191039691285249466366174490260669886118151076749453699451822191433735981163960663674702323072915563958878802798550988548176459403227609715822303131841953429294604272924571133185679452856788580792228669421810770057792782398834631985117828432035427618291403221798923686194935045847917123634430156774622303988114923428159019110754664990797964095179072857666041472941662526122564625382681034987506759973916245671179611903097140192528088150916650460644942663227904643347253598955296268994323115407920940679953683048553101449348930788905577415877172755667964262144697565734788719895097577716061805582464463291417413166220471255663626747836634564962730306096719438011902782796843432779981523550945669159160939319431598368000000",
    "1495824899854914687605521030509873480127885444644812324901664460888887681709155531873190191103758545307875757612669964842124994510008647917397279652054320539315995308812398145529924719073499848619151090775715937748537288484655557772163768944800212154685692205220633192395279200159573764617366436349488864286101860443739955290345762943502417554149878484341525117641972458750235056479370465758188239677877301386842610645095932388356181243368355162234541113851023683017768338079101915057957731278404998633498678101392887329945825727009548502665954949685854219789101666853922985314773673649317737264897513576731634831845650442742419140262613259804049990962644339356293848854761880606942846428067570419470838691991566832078128609489606961271204507096240062956278809488365326762705011989224596708912807877600676087474057954776795453816441737185164950238020553531589635728800228575605561227961447349399452487297441433915384411623771319710627418425155207317763625973538568382884711904064878385225275134985518964109030915090693745998186937049920973211720028914947636530039725078666601343349860915831868913435867355384084540396557294876398857476281283688930962965615463890654157914095608773925107315274964069826405971548250332462954194957490103551476413799586451608283977354112072914760290875895586305708911363179282101942237480787233733093558267230867015222799798390675990964240601708700128652564791310224170081736405011713333081541632637781578577210277603284416603932846416954759687704207784683324494189998082553685509695577512948985249723496160423402904883798364336118463988149958505472436437236457277141271519451689415077795421088443681688137205719187443977807924048843956558398473766852057245797881338839727904692239150925991401337600169812331671890117357404925046628279975896618178895069818792090014728685019634425883141994200091804631432793233484930652484227144802973641819109676162970387667175234163345024711883309893296462040125873852598510115925248856632409551294180865114094212796070122234011098269429821581898196630382387873694018136314831240862034265315467094009255262013556847393223027814927221399604516693273057130300196200443449410790355022473160090481583820022248743525935864965584270075771577179007794400000",
    "4886382774254138302866816081165725467365868604827312991885654115047143581078281928545030823430620191208631524300103529330210705734925102140249496815509317650534460771015475888736426456883014071824927021524790042511487996970549620433689672602713837474635022057452907825922581727957070885609183871270945043159285484885912209383672043683917822392704446833162170056852619640650831990151378755322879677616258623964734511469105072317458968326296127531918356215004142919821384185351088062297328668962758647684844372861994455117728023560119979774501436465972098678198680376204566680177500565056765128566204928185930178767749225043934260579007688197815968489479587648325465179220400488760088197986620251471260328458192399840122183694328696653947759163371304935284509197594937131268635904272810722235177047848690071473925484114027569074671056516229083725243403020326787001579726693409145449540070850877302472531984974560307724216328031828821421224706668958293967729367690752335416346118706298839224216777376893958270082361901922662477995572164644417213637256707581815348728558913380691452120697912863010646841854787414058420606686356654247391219414234636691640756565572646030570288364848460764447857014302472193024536503961260123664347538234840545329609530537823414502210621428782318058346577758335622147642753719953325793126912526537456416171460791054230019303686592630837253652564881774764495758218856487925813139365606038613204704856720509060554406737213819123677287394679273911629045288673372041009729872826575316408871426143719840357113603557953199640385849381250884733859266804614737522294922786361204071292610371364334884653017498427038881614277158493710847683470624988353272455699028269391498210365277130666613943756090592810208096547054355803661907208141447585075296901530561139777818058722645535338812565216231953547576863793482766385386917743005524237283318480247295053139324148763763819245559802809424784892695167778681308492206953050586799668443872045164033939310521653107706887603204985186529473238411479024816865176360668695845285553021515879598488125055999007438260066777702729597362067676822868329641068708799712978397490481556483678893265849388938525549649059161187062708840502799237533589148549580593680000",
    "13930748918046334152111690548852887402662831127776077722953527841424306424599421137669535483720394110210919727663909858011038852856640452238885987934840834986593822383000156859811692725291312769473578112999686682519268585698589097265123055459854217762705293987627977262229918251937368919702045111915850539954188113541256704509384546330568880813519956077486322286945736664259496437362220633213187655493454395252464920270265904608169594529648859482250062334528934633159647141017834403605558542077678998933531621498628135214099808017165313843222559160323400850185033223481920266724984052392603652701013120314581950834554983220486843898359929985419661379290707128888176187306102827204274407509466227357489248937150718256988383964354061599303640089087646051080616501581188005848730536351705738949566579527622659035414868415679319646976412773783759410037369327948560099565430325892167897632782402941473136897408999480620806592274928693533898343121772938555355914477245621047334119827087594361324855547425031825476071324799716997091261905674424400816833149192727094886119389623497938108191449025114661447195823668904324389823857881565402330505878406372711459425407236291437688302299147416078215475446278058888389021172948386483819680785170989895882253375558821653727647996880622265488136538224010884097678587200428166227535300650695643498441368637106055934153669749797531205475082455057762869979728018347188456992053755417056937566676811373523054526336989267504547158410981827920575966846521039299727761898400961721761979812498805768930518901337292068098248371465266231024840945924444664286622873569483993488799610002307946145525749297207713095645969326753940743504887663497048650224424079114019019793753171796677033178824375719434116985532622038857460346953249458180217184783521348627040527044955433017509327468905830077945968740367159697847062163264188543036793731202437458961589787074860969342025702395126909972091099751938743433088826611345658509987294385148228193701259527548391059439076296984156858731087071083109448608918098485239448593458575676050644618207577392704353802830899607063114760357076108162792023847817352485038986751963936408403341132205513546396415878005377755936830609526981227719335321852366941288000",
    "36118002138299355079107921496639142186366396254467022312725179900008654067439510825519715389628051872311192135062777992738744285902889210265054752034412168420869407342645730148402305916620314354405795821714128932331945861970803866614211674447508788068217416968672752013082700858237605372911747113321381410880740637098427534149476191468077710501957074321600642120999323567441141779580211566356067701730677200134941657596097522402819152806818826667898787818630960479188242224754148682419916456408418004159143651260472170363012020401373895858092992410906381587057242625941728391799783692889953319163258451129362771042554044169105110678820002071682250906927728270867227665010674578188743092864918056564975378103805445543387185066654426389791581742674170158487923132991241554029387479152699179466507632845786184071304326182819082193319119308818780231916891147635535102448631143378607370932242701055633080199646131862015012533113674624159292394232091990026917945247401917801128759091025499147785414210964306710377190795466030339898168206973246522266829512044478426097424438579542771339811264119831853592466054983021719661783391624182939954024520362424727024691840636610160495963082045659880252663377130246775621301353148142767152736054819789834538713185257123811665978909727667601927879955432520741423955241544700240978619614779963796091274333581850379631902819708714358767004047887546068718591298065066961705909293673450330261120975253934131900064310321239496434751555983439640322476825611826662499359606698422817119027280685914626573814106533239864051972895877354233324638586328124908146162880244133427170667600788479792648125527822040833920770241040139063483718519503257710410206172088805046736757884226866476297883690185135652991210198085145796084045123764063464092838444614501354408809535733251633694463551787816766483713209987187223042016867308754070772646014716517852240626645438572834470640298269014390119022290626432803602722008894444652832218147709183988196975216439548441596742743221753825099271790807948414762340749457763088219157640950989936911789446057855804306870908681617002587618332310433257830504518187270720264429637409561976496014359495960602655661672899704570595604166186553574547249212153185211527200",
    "86733478305474083268107515333513081719627203175665654557226736701011293327290183760832893241795360992486627950203668610336895418641420550590159145990989776596047105805514673405132926718486917127897114952245174877571301900811871060877002153141164734573144054200336238920322576726138327641370739896206093362329540269321626247540505461504147877708256706839458732700685918774683774255238878397876526164680657017125470642750112830323672592182546907866039846727473527352998426695357003350349290840745564947060502533103043950679174701297972498373311320199989085979297311898771815569425557720108840340760865399665576380548079093614573406208373820664986336553796015050626724342237851274790532623596711023193300472330819871717426731916382096384277787359821829325753023705005002893015667652613062852512835546237671505999840270333236405511722772119418164931550943635206080185759028215927602631304654446347375861935734999354783979230580704470968363815261916044450628836347016837940115986060416154700217026488901520824619772452247375180208837119624979936785182317830379995767729936850516443240738178380835119577799800201553415658780306805460445729403604217079651040425546929515983389784752869156453792485070413135618995611625225973994824228697856035901199108152699795870579453161817718086350537066342491601429507665196214074755435673278961443440239082870652777515049307105239172717714929680768870742400419516973946161568789730080082517322610784041728367329656396515822017827590277004819066690478219801539984708518540236959148440999233914142366460275924403382645026300631873044995745701321998216757459791634904241188508383369183428752289144316111709590692805278105688440941777494210754532579644081417168368735328667215468412522953021414309793710576543728364321777503070259584813471484441749944658379274987851312478849135999686131969318964616673042645075371828003850267218806982917506089164305445625493159172987634074224326946807203130453699787023986135535975402453801292761472554338238728341110162240983055167751941679836658350879617541875709678648547584598246115925904030528098825988219862881127072781825074771342373181274709683525374281958843490583617083769339900963782982792943201174743710241998176868834340574561268724192641520",
    "192684942793245453496117757838211287927291917539908554712509352711630772896334956098753980465220479965196955327238135702885670343716091998485454591438612526841255156028585455640574530636756384720290341760952987431244839882286355203083720527494128824483783096414827737095264951154085472425126254489618957342592949032216642700705307225949277151908656709349899701330127202332850252154294011898602714621722216644902148969485117435428476656998596178292387453569030478068018993948918384892492269611857509439091775257387197798926526432860976381585737163637799235686440705117098853449266797140921516509692553508188263368309534879706031491083178272458408690708069938114568344942540949007901996513408090907247139519277119261731913116144627511290800099495597989012643829463987223325000177379230652543774533999542895699118238674596013070131458282245922509965288924234180840418758972349976658096654965572822866719901934925254431488656885812586925525644669593038265553725520787647637488186888171934998237586236184945241884540681165242085616464575480147384309738211066136483886401863610286574352306289006147288187327316480515696894698335123429471663541590395022342817675319581046043431179082524235196863914647031314491668150225949641189363250452204331338457237936942053071912959528359525478691820422364356862518992565749212667624642398209573367672187073600406975469933721146321452695521508304658648972830318736511065311010954918291060206822057659411177496149876524525462089466967278219071789230312536913462774589268605214621404993622836501696440626411073497378642868047673029291273431751311813097166810271587156192999091950720606856333925215855637824046162829193931134604468933769517894059658425164059808229694534573133171654474869127416963949225033503766543073652336806375237920947248280989285791757196162959515738817147424132803444847825640874988305162690980422387444154814494412566579631009840339570467226236976814960308050213798974763598010861016475321131140184270653004003823693701098249738292607522258818069315425123036321492989504600018979249386791384195207488617463472817977682653058789704779932505091078469542959814935503353084523144430065481022575545136695795433985286250038125615952563561021620424292986915804237755558712",
    "391877517752649999283668641289755240645360133508138172427675484940534411580858133571020664439803410900427827130682796214911670934591880361675326033182610712559175861418802032008387668213136760342075172966629506900712058858778231749606490359072631817942384753789967377594077706809979934913701241949075770607333674246002374677052574889397323740825754232238659051489233524778417550960045986017624023993252520063754398862265827516987397599355197713845453767498990679077597638246981406757191278221475784662284447123343722079295576933759460045515617269736739730101134192657952602995656109953473759680330666313526521737351615837533347506539426087312570570209200660929610070695951307496370890783786744048666475787731190890852453960182510142127337505693861676821445400971536173108925999269256958761050015331716685559908277362690819469442529001562390233400309760384213327439821150392366840295299962434062849444276016701572377625514959964095378295711952139698230632725436955513519632369184940521372372352413442058694317215841812985771689473547954303209727425756419857357599780666604911985641314248594044212434756723784795790011568798247444277469756602411387987844383499803204748770000802544527783839716594591617953441656891203136586713671100703619150050176020431178962646346026087568377022739386231560734538748776392414184111151610145851907761882048985825279551837789413754758064545029721611067950287408888553365241542677037230167739563402153786065815448075376052847683826397336394116901996860164362866392570602946187714099816351524845152274540126335606719221333747291566330621009970347811099561887759381615650307841667161642449240552153111467769995390924412531608760317438078432136498675570822021074607513581466120726371501476552169785068665496022745119476208748295502333340576127361024215215546813840989724464970230292893524982201204134283498800153824522150671622388938835616766234241541627279256394928146502073980061381735096042449340539785211610169407703150113346651960759853046739567392115400012135407798704959642849886625797730942029070437270007590364594956825364538668377954805982050735579647113311329737409645319511401797340911464890271831235747494601175353112051011412152535345194367888243042765625834590803559913553804",
    "721945669660073867342944315061817462659695379113945054744837949136341650639018504506353804595266605126339763135907408233268527134689506645384176739877876627360618727600182311090921048308203067839347606664777657907427903066832201371501513912224189292124574067209702507364974832991908570129075959690793599350265228108075870130537245136159853678310366922107155228694605816424179851552366351400566273703972629819135194254560788888624410636192223828098395613227943034686682533183513032362788934627906405917270883886834216271819893969165716081049401592397307902685109247717372149352270492604113307064519628272304723324767209392529571971206458138249514137145861409343099273327836887351854828573221291031044406017300102513657712181638257116308024683841543176872092800026285572221615406890996600464730482600654970741388405415402820130655248747041415345398495011044155742827255865908872249417426573802634024797580443888336506722397139382412608785066211208064283281272311067176038985932454563419062792997644562462987274088576280631128440550628296851880055609490459875387114471465145056206316182186806323088970301676890505162704209110391803220957238882760644510667000677286709935628101544892705402182334901156213515234232076454340383486277739700378891581586695080934225458601249354355713806769917058775546528478760241934072509528269745556298673537889391199046570781333660662312308206316299490322614198770395304856749589091373174538402449223768593734481356517064933642484872697995044535836184390383653593129574205169938043762072593529547070878928437495476194301043480982692546930954029365196065112930013216860908700737180407673873722300569619504534428158413330350695094665146858709581722741257826033513871475668170664253564465702363724431378251350712765237324311605471127724251745570334800797637371208837627971085776502613319212883578349818486082952461778505209560868740635227015098370569782649518346914719206138204054387847190374444415124489190969177303627895632033419393222975623815528507616829956921245496638073497191365895279280455452966072348403294121213483317416819055747087054877034236604423841569572760773904223166963898845628147665821379400501940255491294437832094543997550981566950466470111203779061796031451490190571918",
    "1196724481892367036175748041207768580309433774211352008465010800974349742439319599061747271337884372735996965122748611749429360491461377081808114615977783721995316541360909293133044336056138880711570812440197536869562198962343605270238606128756908752497406716631554529605263532876738546945395548859235635055488693213623949941554294061486380313641959188687826672139374765193977615110809570290292673289993804758469083107300313201653894487783213016528584762633223761588543526922336987744139677943811796947476555740631039984058232394852775458357089449963387644013265000900738590587730560793572635511461923890332193499666914135250675351163354638216048521437662105926026724683382551606246306997845893803616393665268219199067804031578755869036759048546838577349525498603602099229733274117447018078236943763780080864325175118153289797328901709966270880902213978407263143493140331383585675885933871084733980764061675463188963217739146538753195189070867961205169853412461780186108687053699968483226425780678219733212253877966739713707270359533022938495472415758889706828978619734332593121832210088722600048238862783714119165845112101656757744809838850799544191075165625175719029684758269520353983975543568809647527813347116964077073429494206663576552883040518679851899617621511409239642832793053620248680825752659411768864148009653435240673178573185000675316392534395449959623709236365043799343305231971560629217962756670260499584306331698397252626017498930080950616833279216417763667198984683345438882690025682147597377487499720026493237932327564625063128481644858168596946489964702877702897029866801373159261337463761950194452856658416108843513367639089563942257048829552136474720954185658602149976728384942603491100548500779757424794437510836440712129121289565905103129556926674919768889762374061466250316146817291503077466336394994537642751726063487063716879747305828165524636201638090274252734790979600868745233600349026219066918692607303137516851741473022433740103828879941057911744508017579057132947998464489483053749538315157197703528665097232428939286205632355527564804708127467839857768191579636862671459579968696796954516837810233015835943109833120979680357043819882048443200285644434009875847722800846849578437098602",
    "1779948749970769364868906410538119791162586132070971591606013232910389806388647571409110286679183676081433574075294135626172749283540361167973694999681800583081712328049048431154193681208961395803869620363596356545666715279121537052445664160649345862151451651406352321989242805395188333479082124025130755195430684060646228699098676682585113113746414041741617677282968534191342205967074817194109212022430218790955311300995370465399651400624701916090300200051276750173794169140874382038723122621876802426513316704580931590095937283608216134313425515917561826837948116224433596830433639441969501079447163735770278655813422221046683463237325776989916137430292322612454339853374851257415473793127512742507256915230925222476998749626427572548380175091464458106610994435196613160401099545983496997994437152447991048038270530339408998784803612502791091649597367039046654609748303376525910731714486841165830026589000486362315921746520550337042332970297015322752684724101393881966234666574217763778884198999506025148248907185250310381263194381628169044938735763552751791251098497537559946398914100681852289487786743241222404118343222247757083925167950957289407340705911205506974905716022419621468306125132195323423654345548284947385701263488866102903461379419188309555672753182829822533967388322071717887851906572429610898702921146875851965628972988341067403290373269157954888493931594716410585854138087224089579532534637107232900916566277353545662163975242137582975030465129618544329947981062007600111418700489643221563097547685805263366539425855884931463351365328763835094451264443366768219149469673797793926586550325526995916178818708534258541570057955052610589667245668085333315053966455464981708001670299284600609870170011772831843683658330558403576093056543838489969765696377898391202622087784815098848648266686727215118191043402107717992700259409701412672210606709495729567925422141119808239019073581559498901744823980364847609273899012833986947528992737764039595008247326664054644531364554171833805137888144557869467329296565073622299693142985706534212766178349886196001546011978344163142540497849076691760152343282913609380859708003227821521316438544104329234041014809599795525856043516839899836716126101143810785808280",
    "2375203981996906638156292017059489754632240727048816361043312321170929004457270027398786867734764247068714671144906921903568465910816829306584527177108154692522037985776086807878809053862773894656288859796224011657173215981231406060330419901832261641442730416172466173963960110619990806970754362464513653210679939412392284560533154820071445937970956046173352851307225901422789645051510761555477416885204328839542969668715113230065706038566021066113622506560280187666582147678287254446579684079882455263374833315423186641683474211285927742926357330525029640908399403605947953186251213139189182095935022466649033274518897174673409491680531433673130751243280226420349984639065091637639041525659929795213320968733451799695351129142157786968310619701436620876864663698153552317290236153696453564462509621952949409483179795643297804765649965776566651346201268568641949343968966421575913899579325697563952447195022970207952743603781909689646752303876820954185891523833942368492820180261022072123659966790573335970143719010447741202029560148253292508677248981114952989132656509482885337914355653436598179172435148792593525996852371002632693801355517562079651783105999747233118373207755007038997476886019410991833631356373174527838597202411425621351385555434849752383059876176736929737163878667090654903357250754112826852232469054891947562699972217967274049027210202312407562407329869679406024879124469794224586727284487058666108551280565353340946422495141210481894895280815223260775771158364121667704710597164302054154927587843942987575008626469523494127764649328211283388413388992599119925085028175799912704820346518603005473463917141228454725667201133052946315588358537500757030677265275665941479462890345231326574650442574050123448793834706856293236609057351708650825525442844737253721488884868356535927215921899954808283426932519400118736678351493428283477540023427891298150072903281658220105624588347204271283442180334842945723488581275585657211699825409236512812717777949681429430937505277427679519003332831389093628241712969988546324541861021045191115149976900548695928243233714337153152857937192299624156782726179243722815899283420608325584477884083744595883726643786655401282325766378668735936048905280057774112795151",
    "2847592160907649130145617405783110623180937575132122772664369369072976813023557505792927399333810637235624287707918339494259239431928942753142874574590080750782975910384862935837655301875202329159462689407414882444988864757194726289289949334532333836549791673515300668173969576418791002685418706373333734567447233943230419513312197026225042882544594612779810702289961093498273718945903918194997251569870716305348486663525028807153523107807140548005754458115611396810810889864117571848434732013260674594665736496495454408965917548617212101886108809515227897035553611111988679133209526341046133315556398300487917140586160172203734524100991618216560607291083425117300992233717929191415328081291359611643006487911561492283415375216026113822507682803051783371620579285205429204639695485301308427067672621306576789667001827966230283126366955937495951856405165193120820044852890728512246247132741828834490250604363528834610941691203714881569616997362032027762984357435286478499476024597871009458759782913887637873462891230468978484683842920766615059018057234239088900311968744259854834129969443411136789538763411420261886189028040264143614503518849820997954120371759220450059202965913601701254735284106397587564760841990495626562588774445858693198538598210884773861475571181825271992864651229520606526894211734749679133903876522353695686097487183899445638433217881412853237373210057724243063230291199967350973385398888097959808809505542612564581772510566758541637064708592833809261792654525876949541486459857135750692933957685094748099074982245234561963908325908597004242664595602091336385207423756486727230963508982227669379635712626325108944314042497654161656396166078110430718858433253695477055474413521606645956777100747971992929638547659796733099874798679546165758952340260485122908296464635345599916797433634439859587363390323579822712583942308868718221695282994796356213642587098327318039627644929637902454749974219544093781444042984043541181043233323377981543896441610626080307328588128742174732244251694659428809694075120393445391891961089871528623026776567795049467169109446359429178951692521523517484123362131332873308634944369856453111557509512514173663912499863923509326809219535945943210034391900570004135608356",
    "3073483634093806100841751275703853085482383790577763547957843037361786383038449214068984884908541293117230635677871093044107438251886703220493149204167288372541762471649864498950508272719895237116127592725804118773876853101570906657542676187453894027803967499073861638949718184818054180365688501725639124002223766090223167940011033180906429764850937016277014055019112709183736431507934603048519216020197480234626851383197138605291899738859348400901432088269744836283271467366249308611509404773154105309968082201924653141291705989340271354074310830512678513206437829626410528710417857189105282579044897467404072710791366733977034877086524627649312849214772499339233941686363044848121725575430654109154280237116079888568970810260893750549669711910762734548547751196672932525622013027996119208908669259924039355493623579110510284383059220823050883970235561509196185979271737275097902934521076009378855095981658005112978074456131723044326662508831919739008455288482521300687877808073311535395738530181987082321678059595173347231100693465877487378564910867720252967780004073503501335424288891668592658796222402093822870303941633768221525897762980858388556369484598413614344993470860448572293253099244050893275961974837043358918853951225491502054962631842410259449971503291534282245080143997027918487176784134083264474055570916692517081696260973196167194811841765596884376582698097539226536773986358300965713761487331296094594908751326097811875324416278566029039663804338001087243808208562853458473148736186054965652683952387864092023567160297775724500266637419914073281342784436341789504231202466683298253837084095849044027451984500597394491933301979794017136961213501371171505794240444084958877257257010846130660707942444717355390832524412649998382251425034619968621619653035583024518679676251090433840748808386185247943278790683829016440493099646656755202054221660531280442566005711941705134551833965894199796654326489132182278938337224546459482286999276965948525691719391258039052969068571543824155063484603199730586017050579548240769478279632550583858521412319907769348758326331370163147657537775797725429332593631377729404840501833116152609103656799260961161821860414238131363293710428713710680671001584352949758674314",
    "2993167475656724531732215892730762436947023042941269735229503163621691374576717857556041972568515642733287852100652434988952760195353075230192265370356063849135130607456293878544155886051918963854240272220212845492754114486648262918335667853632066213074319948895084239356682764985533438199410970559821720071854040125829977702131308391552512576218314324267717557839453915788607073244501181799365466175674216415820835886610620428745777616791689469723768217473895913247701498881696231776511761357174200889434765968045127146883538746254533617541844546070330170185523844813559566193772933966053205246961923685305819762309649222454366460166334824585731911528859612683110992809143944399646598100344626576363894883083612198182451812816413377021346253592410600717039833621796860038919390791896826509665122027675288122952599400730854203666746480008817901795529194191303114449556975091513110475883763651427582718192077560555963083617917918887709163469636395819032388268198352012574170299400074505690935951361536596062899417468356878405659250600232535441887800171128778819630722689492774625184305603124658750128066333285551037609713572984936310985980994191102447988014235751598120135978840895920623477966582372100556411870439395058645032992231650825810737739413966865585112509244838681279231565694131369429788265484525521864012774607121906540868798176238174511768863774904252640296467921046539731818309276633099960412169804528703927995859812904995338493133873843994171563852058143806455918682491619232729317524048088624637795979322827300183894888852605889174414936058556642265703915115231956918672278216401622079129697515140064322554499451410315856061575462725843332812913935318740944306584933091313931371799013271790096382689055703985999803438230802780460771947303522805778759961002614978345919015415281737786567058183586242795984619265616811626542419009707622348507039435438274306411857616738030349767759153618274040207175016100348759020648948214811702484427547250109766230174550853519337082991593395717414536590816296994194508632603467528521121412195982706663742432375395401084651256282695306944977522975150311311823754920140165638550207244884813925394854717542344482585172093118991400536367648807345704085572404765881366058478",
    "2635798626610676858745215107813438931908520720965828623294356845540939413519124606907120772901531376784156868245224178646821987270192781958749999676148171818858516723715170861611072132520839810334577516846493152018728497715531458080402472928379277895784279485587188364112761079977315051973022242669325490766090387892288723759249659495754382276235396494991096214891979182350307485219333786352385268436951521580955849831669869046619239363224022418421445836177362537426302680424491607729242929229989557630574131736783059313654856054133654105031524919216650477363157800933029437920457657790831008941801770021959817528788817931615728100824938041848197490485764436315298794753218829518237338500728790560118023615433386029819602445763924975242667509078969761872726874466479597556465385178482736663416098286060069403520142385365368161561835893541502134859422495447306525604299073081863334021298646098421949757564968075016140939606897208453761925541615793368339663135472455590731463472968417002180905037329157907287793788780393453784330377471491624243049181728054080799742394908256479101059385533483121675540377365905929387208674502469666024157843489399403075759633070158371144362633780306863802596078025230364002096301688682128945396588076718859538356064741952255104149958883575674012846586641015420548400232534835892136328700512481581549474713658778994888671616704178082924875540662478503566088958858030193931251013311315939039019930379184787598838485555574369242741622569485810872676412773904028406544983935378766365785466841052684967067061040487563027226591213428406721554437832880865799864841827639072614547860645588918035014307270508606080571155075500558484738366402568843511609769462196689849131404873011043451532139518018334368386193109487656935389276960436080242484973477681549282319973658290057542835599944884867599983230497616895511885967490261647382289705241281615179147662374865362618961489310208286289577556280612876926767942447926957909724050003417223022304607541010408004196290911204489671014173892509260559396234194181056243010957505014928283242491188903345441528085377227341404512251233467083265247556321886999486269616875342776453565597530657598166558613243343842734712845810138869930323757818819407929529148",
    "2102878006114828809642856994717810224480900631854567689470426978422387529391214195468045128361431452747184655104590927807165228769539196866430434752728141572026881759932296380581146190492511411529092767734180835945454192229014214043546103101081373867098287934374399859511332775049203043850151719078224620747294778665603870157676716523531122269263929590431258461829825941488071817445580531740999392670048364509147269331569270889011348458206982904293294792113792328070323596295327789574057763341230020462507179142771509541209588164062330416192299833932183736038262042649126130324555258772818483259622603392205117855983998963221425493140004602262875519991892722998338592314301520827236359857280932044404183954921832247566023571299382023864344639246301293633235173439832912718566624486177618288235691682272396704114099527797425143049806072374672906012240746864254742671900312891547414139148135829353916992220459861885987565411319017977028235612504308571790435452458701420882107632760389997448600929238352619866049803083175130692336608566870911049192871946771673208970646721323874721212754706477125112448450437929330084804167425235845275723585337932762908983610967166448588688898583723931113629389937316411742356699919389035838328012130566637882862123370031472921359081747969123575559183192612592967313456158580092692788661702242085306897303860569130848614975169147902900094866611241690102492188418935227811686731198843899595895139807915968130909571684098777210133876809228608425851391347988102635717728340124792355895837836228512771244280034195266655731548945580249285113400473345555416134651995957498873595324453210987928304421525878496929843900101316164506877539868376180085142186268669372257661091400588821653664626716428699333537578859276998655352419606307934509631505832569674071175616763801319898317788102761612535069624222855861251662108972375210575358381562253149831616190416600101354231668511082334684955596083089576788364150998473151049582723923222544863889973327781622216629415848499509806178993144366689982331870412265800778060781174245348201917385963005291645812708703848984303838181251018338409567969285048586439258008947397133154757264550670576406429700576995462095590343938444076059334057917009374792945829",
    "1522490724271518889995026690743466928465860386296008798141192861499921302321664237442404255489694998809819510837911279006966279537286138361233361698404999785330365011587897873667100496187856452873559283177277704864915127618517711320694947944965030667572210127419521293267313309448755482484333647992088371741531184889132063783831367915507944242587612429404786037989067100677825984874975579356867859064308398711509618187546616188235338310638287135410063882404480666340357646522512018285019296379954379633542178989814531940276107568419748004908138793795940853214248890286529975829923042493203243444531833047116353272256737675290617705262865322926798899951304042201354369375882494364006660149317260878113622260698191571338965319367177071542460945747623995578368684099780762000399646412328144287822181663119200691328552638425745841463846897315960825879762668738361740659165147496813511064124460258928911115898914819628630593776150584827276168189406520036233947640202864261030609952192842964775853416132020724840197327267224311422777691291997976251976896107921700508625704428610671612716898480803701855711305554308210139415926508178222513767414872277065178065452551934223808580262589282966053088088725067902964531158078990946053101654760774819085818099486663123790925320603873616833565505284681270332743676642251723162778631037713690655979644043577859643823118071957987099288789738569671423586427596389275381052970532691038772367545373409021142670480987238539913358667486781680443270602304701040185731774187978130840309705231340074059740919203988203757116771729582275303920639094855111411348309954315292083705570759468089514630941607426192380486157710921062014774557193869100955001554914982620967231753805897890711531567118493173442767002733802621768280855869595589124582453906777352104179621773196391641136721668729694164751165744890288936681198518430872250225088275918556595006151577671315514087025895724753088865562308218386820005177731903487493436429566419113291710541378782431209049009364722638336857692360740122544519929381469634558237221463881751972850795686646092114484460325755250846547611765576088131219465462443215364144614153834746711588317527956605322920871455656022332646566350865159825958395509490557070272691",
    "1001658409379746052954706735980836578379116695334424130290696753998220352085627052782333643526079615975405027502329580523591421785365237733224472611677127065453469580112934418279859798539106624357723842741640687615113049138202069515922712036142390457072102139756813598020795110533871994065688693390008196541080173207464067427484777543258715357112239540191021197825526282045371876834099745627342260048304948847134933121402620850253575220954254466835581501619144767781614885319602133964597754916025392202549659605080588566515210180265136791493200189833334344916467521482100832324419327850865115466364588620323927424314716640255835466036869985613801828668981023317081800280037359253478911071043188000704326363333720842006814917014656049287569013049993493952472114305916653481749476514534448860598332128306809949137020707840159669786545500184733714616846439601709192460622475959608556752821617964800251621803410114258033001005997468307970683181651695278496671484857063053297375807221279949735576848958818199483927473918973269382963010335036561798612244709896879027400063087030310994823805739242224149219385044176773924339177880067265197952473100866366650089263874814337866586754472926109509422620314948945287350932583456479236651266639748466170154791075307790861820705570706669307913972755718813714066033391425802861088610289215208358972508747514655755485428145117023752594781700813362889216320566981752073342705646628402171997016034080854183810782269389517558213552908965431627736114209696596611187346241219414734683941135956730271265046717908373521154295196271561616643564894190810400337278758553631350530562555775355879653618505283465526294232302450974111318431705964429789238190741643003766335520514539687493459459664436375224281557483471330342676755362300157412504919079705528932914240092496608391269194401973645929174638301093668471892512752209356345175260091321261395116773765529676673748584026193801418402569613236730714994949285781655834499709644371010817700317738077354968276264994733852518953901155393457673153187048050739042756205747865449427688150417435768772921898853583439850787174270489596474666911930284195288600269767067167840007312324320121376735491083005430290969525414759353817167572036122261297503206",
    "599458261640459371450828234831260734157482974371380522073420217023510346100828172260425231833691500775750564672035184126630537828650789132204651615981769932130863929006963526327942606014481936725313935227952428369315963014735156488361726670786814691088577724257606387108002615052576373325499093006164221962878910181774628543264840760953239802504640449362041752850621978174462039210996680298808237254529617423630995587456488841385036295976945602353833175351430699790594207297274952077428333882476083807024229968818085860987823855704996965395601103144733922735936084640955504682833184104186434354266337366993022928490846844044356329951239790067715778892930849844201368482831767886309723222990428659653664959831183422469035617608101732188844716738081235455473811822531441787986751583031845163860104186243157257429206583280009791616729370553686110326861541581495279501873652279590321460873044793286649758383880607339129489445465206126489905192860908631602502198302420584264952542552047841206911529579170975730199861089254365882802601316521469800361342552090255979683897562683169410935008871876057000175842041548565095255328847424910199282009219686607791730758453239402527892363812781315550235605740129734678500060369471294087422979971948823672082500025598053970708416393065074657912044359347099650959770436904882486633821627891225334907251275469179013520771616907715427635365264395666353322794135639005199556878410659937078054474745065066087290426104653778239973487589949671626561973306857928144890694580770242713349985262613699563193171212485544866740200720318356533092760950182905827574364866851868865626160793955434080948387857726676603116788155668272110263145947653645841412996809406278225007861090307059680761524043248096440944731832825878676909509839814746422555373503188870904365733940499780498297504057410482789053030091915293609450241700950637239103687118408596124965327450952426627672636609975554974341042089254495936620148963724253150648129989964988980572599207046713442245534243212892669301513144920706107391297758408662871409703977543953365597087281183404761008566212221630142840311105428665066446057812140426411185625594389154247079464496726157151116325384113773799742978512303524397380635447485666273699875",
    "326577548632122251665546860521863676767094520187160037110320785778315537804670835281353691117959211206064179919131668876928460184022920928979770721791305131163689748456629378039195739867550892603433667008556347224214589337773668069838040580928441043717465111096904169527878288511640932997634344784571628336174301936151377772985812851685745741453323439004325629366154345093936597556285707218081225596798059339967480545138810689369761181414612876188131545708660535922356250866466230906155757982594194352044393691230084139071846625724536781699832531426676888048892587297787949498912373082559507471157417580874651030564934463270643872557461283990824070265473286045343052873053249710910445819407363212583106121019505571187404613538751801329186433722574319495009786225447119254470371007626841650449130430884346824327569901089655973129343982182501515208166245518143424146669604308520496994177390711366142246484303864097754207493515821317045493367007213997431206399342535343034028415500291517217534925174087914893465069664411813314716281854859309073096974099829856323088345113701114026306909448048729266980202350149008290428159547443857360622187196221325460272369186207244077293095049392692969800008089201487349812786633152868417055399118674436124662113020618765916814415419936496640285912789205667114269645852344056278534204387677261499443515942445531806889089682702122188621465450375291464316743627705908251340631971811795754050784268091475074207627474630258531658390213624903444500703394064244142119648667699165898157877202091594549533610590476626113845729084677789791441262032583473792461182529909772212702263649005218366783717540835592202759768264137949782497583358281204456829142326081593656606529360875794563371372210643687969117100626528927655568733957973730147498353073038135752346359969265295470333045115523126071214812335718822602479462461443072465495793949989242072183237065872731788988685141004987751521762120607791244603910931907928237784000434941638732500606024551446472934845384582119220599000366267696311871124821358178169823895467421219988521861724584607778441417566143849005427901657879497734510419718377175391971567575539975634745008346131043904079228647602774661422943284033071268131947189395587792253692",
    "162024023988969479100259939785604512454020812518405304828895778023530686297633953988948902414926801888145156851678525364198862184560319678486268236080335163642532868268867628923806591128297866286363359747414066318233175406684958757158783612637477174391439231778476174915777754498462778445595659952425968477972521099756305271246613523736828884053969986370368189289912507097863345896237275742139710138156648140864076871174768520587453371130902999417759854024732435730832365387811014333930601589180012328463543541941413131639961563615652172906913227498509954682227740329096032364223426683971608148013086972013226988976546661545056348213053337408671061806978752537536518296522078992588998881304706702341640996280403064683115812437898422469995752124406237303841929337287990577043534725114616198580199786709308345015511678036859021166265711853452067830144653127386830104053119567731974014943240639594673096780108744818944329302618491684588795227399931563593553963874478913637673722033114982100172648545406935420508105701605242945707247416358718281399862121590024619048835178282911576131818523590792598783341972412875742478652069430564409358172489969240556587583283767289351995485854077757775213304025506564017223817808721331081767334850924342726081895100281776900166551274675763534629319548242903400550630479694834414721820880622044314003692660593482928640521426774021488675421263823882967236726548505382441782961477562850728892684993119803330995021720401012674108377339997991275574899053518720357860802062405160675192481342334455151405271580174290763388203674726543120961215511898986297792706074000733424986525278627241496589418564784432436309071272887950076467467738977197326254689222274402660682888018825529323411231043291120178124321678132273670591592371711980797453755957938395624210727856436132099152306574759049598050090087344822514654533467890076443252186116016474015058243585012300684287576338787881158615945301606040852356775974949240919604848563904300113314499670675604510130444387186301437465612656495991578027752740012485327885857859409558222293206661790047175447931225109825446287033675683871631533556576379686090353621034162917958167926627112804456549382328260581244301751402010073147449687439839166471152528",
    "73211434395206691918027826713330305903998120084611611687047405251478632162510728358155832096818935124147751925752126423403668640202978071009706744708853722359032157566840262142873770561825610515559485416158544867807360999679323246021267906724744316735810301003631872783593281116301705470139688483720663505860086435177651323507415829571758560571274174006453556394449596121689725606392489396854480909607747100837020513176075301671124265167286726374916559109561966345622517853333279554573641600099660001087435196610834085320735380668110982949347307603110688647178735409756087867743526811904151939333481088628467754744502575825572739114403902048947839842151473144870885617623959438189960510239123447732558236643548327146081632409489888180585313615194271046921155955138108462866936585647585925367678558246781636147861957661823332929033224655405421103531475967277271421040915680283409966836919890820287055614439200416820595790217779867856135940362189138251400260453201277611026434953562330438868040280758151715488455672647816122532463090516185613292572629556308165410320615713141706867804661321448868219261790807009872490187892077421411027393372617466664006527464373903471653392836153960578793414476333329614737303077741175183465181401490985435425146607866289945067987870953793228880302322977197899587410264285323810318842014829647759398019987631503179639958518738218240072340177472138739119459578684033906548180474120258394750805301474464333256042294873667874150502922388137765748764271554205637432949823033900674014759979267101416580214110237413596525039603081883323706740578538328247421334277058537224044903418319349297643401650956533697598196573435523482329994826530506792989325379311481848752248258730501274300100180866855451904045258942535051546630552772131996359861829772687544701222525074289345352549228083687900978812147097912708955660644084761698633588230717546300444416444448986997146463685922744898254096063150366175151989928721942776365382431728813369682147847810786536185121357443874273229226051213520167540377358824006212235158676661440956437797417424096360271581458205238701296203596645472444586148557276516949455202667056315156858626413318233361519964240556563443568268789167274479041315526290327194274459",
    "30122149254529415114810890309783461080679292637236369833084400730696054285780999817348194346912669336458698923490529119146802045178562058320657908051394961152916514608147798485344021308843467119670676309969562272695121175206994393007448622613333563518458367602476973758306854637451515738122857076203897802768536583030087771745156153983904838573856663924075903992866849035013233912754455423232995334484011390959675194022067477608511058278885659557632569899036131239780958568538296948813069388785666350478397142804491608914039798975468888618754563886501068130441367090798027349744143186728031714975495885445074870269371791085192517306687331259267508680939552651631771813715789194456463436891744865962197883365531162106188334424173563291747103557645760296880817194986662864536373082588323713320319417209911179600870214580450267131322685821247017103284800904599866634614695367447870143595861417739714792571526831095108642938086052409362397056733492214192407037274658984740803652761029071948903534360763114429960603085858435781113447028466702882488745789023793450972089568991312822189797938342515294332356058463718878443555548413038954630499828055925966448305746712641587035466249319473434559027787125092232110007773737237594508534967625921636401297723894310545614124217825245639519959260752324031148638908581267385075397809532792155044687890412188395158929270885494847147548551425875951774638863876257327568965919787761126054421607109195862871805947110030116200745539418927457431650506344957611323480639094979268464173165811843510945896555485779264152537007174171384478484434432952401654898101876081139233882816406244488757640706199242251104336783448498935387438871456960944794631220014947484523002446069441261819304503629685300045496639388382267360995644276143368065811034406517211656720292802410236099168406766782041489283660268631327273565505728753132797373557573812124932234207247236233485277424352614299873521439423759918407124836562157825379788886185742177461162183892548350081748570483416263627781173517452968381092633382805515412264198538832670275427604156598850953520123351747831217652988163843302690372134100224190921315220790718027573171609815397090830011152121907668533899974465147193644888343360844971268632",
    "11278649368489782390786778658048071801710246079294281925134191220889410660281525031812374202762155607957394692775707168237266078382034249549131679504224312459870943695778470606565950964882990118791274233636012951842463126758380659550626761381048542220155041825822665099279140507159945646418705916795156290757471551547316859166024197325059639386683299272266715718458235524154048963512198491096628461024295027276855092104218257830518322537791499308751407333651346696858427599706038082147398958934218908499928167039984224599084989889954001831524064055722109048941067121530133389055634573164318626935973070814180858657204346375494626030102721269471688516181423881633706321588827173742501932525436056674110978660500680274762554573633834176421816732947292236596348042260667978617400471094349863476973461449160973033189313822281108082284967127605924465358286060006087154363675795560582802079503635887090932009941111252639290016801901449865892654378068307573583963771701389504063575691202903841961271790716531989616737638736103211143178709433542539085107035463423723085788117469900211494714088066468790920130495626148053708457672051985544873605507206236385805013835192016605841874479746839621535758941683297579338417902210488911538401166964325832701330838551839684557988915562109686341647616847359749824239709749731587180020240885320946628659999686498681789708297465440816789000210981689207874877262676336441299000397545196388566939421736272604301515807264998851156352672292058732524792956927634821861491367782932120939566433857369963005165666625781657904683655713281349738227179719131788407856014901225670957290021892481443845129938356991158312062037324077680055384912797636820916835920238652438580604747686851582710731384883858986548734221975535815360845464767519378705099354399045983909394445473651730390893735048539150155823197647729581857549583667727898749086498953448818875760881247401143634946572277120473360214162000880407954222358796258263118366921567269673172269255846219084806222292191826403649572963430478383538263972050110090071956795193871622975408617901239861560679273334564078016266709091444427056515050502256214654399377902685962251570877504709173286246542280078021009695131382355087494976875740243188828935",
    "3839692290668550707767803971529004882457136195975428090003281289540746665980857410852578507111549545143112738461595321520831371585311186521055722795030978940231475840569001888139572999721372780012603504706688644240755503305935813850389159312321318429861879964005659394233315005592787875967584138268206363281895560835508833782842653076520248547848177896013712829899373384209618229707466685836244235881002375286819496724775880353238830900831416286481759554109131712567460028277140511857350509197878189735285655185347504856185483244947627179289806171242279474879285797231433524232093330182689024109595245230369679733506423154083848119934114607711951118374697091315572664456601906528216287056420576750907029588376930886333985003553366302700557170382858557469055736581029204286806615461951765900774543213019120978721195511998669180571678165267811496573802778147548537426129215074306450415844460155668572619423075921398434087798499853778779469872850454902602901182275120156468781176451292359870577394957945915702304441643626205354242109433353732567814294423094147251181729414960938571236945828405505977296818226865627032896862749796551578762998565629764651197344639575046131575269868498200450996796375104672204356051071408531602106378763072020139920040785824159217274837906400553272941671824244234446836900435379101466734480012115001204609808841464720447240152914738467462267848106216467556379852626889978309254282132212995909628967639290847378239063166074539612467261228840935723008875093289942281285023816376500690829032140364061750494229726010162942246009827154468395222207633988063791964853824495017156932063262502902875917603305721669093410558244556319994823778150886762623222530338377552095102916493171170131102783844022288973393602618136322402657530158890110479831355183241345352029199204649335411224737689797474891136161412645981835598548891586435655659702831160283069486078680660493868741372951655314375720660264410278547477718989957944953001722522182089221240659255350692690299040083797184025777723887726838378474790452048774992025819678633100755925392434928544751321742078629609956324871846192277957503942899515529297429608485825246093137757294339241620701870345343958645526736471489984977603970986573314442345",
    "1186981937233806174609177075341899142199979173482585338600375876757828562822600936714209388236775852094636020561326702676206115296267775508022876939907051797044793676376519501516227575161467856842234200913803896823506837290172733472510029522027514757240586220638736643094074337305366596470117352872649699729529230833925111472433764419794833305335964652057247738837083585205612994987089877637731167606973402238237901169606689687568489085053992511304375345433542181922609322911061179220719846602987172967355827497974323050774580870372380480532677539050477191968380415574561733464746548070860333553065572987526098173294975569115786502795665017580645820412385403754061238823535343623643419923645673433043890141825515525831133125345327275314660919408393311668711546371142932855824081151730758360574934432935525078473946320161204898337404373141464573692181968927882631021226847349585889626484176711113202023208215727242144332254180237754794678080873383476971203115692846290579154717970079084197938850226170280598120884820959803079810890124201731368239725916964657377308700693329441210898913643601572276339242199312651590336920185261475275093784293915001246777592103079456673194519553376896372369008751530593402173888688379757809915589445892446811085117891362442741154364148901938580330558987002438723865009858922135769185144733296424719402726345368659949401964316367303133164864420288147494130594790746801840174349936351982458003976388898146021653681131039273460079195938590648197108336573516096849631501948357547970517892171828802703530316100148280419729135584954773093871689782235874106482651998133392224430705480961095728959358297203331682131919477473248194639201519724051030069985114238534659536558116265311771670213817862026460876776610633846629705720289445839498079033549436201964265532668419208308913325135819685093533226828134707537098853237184273494265828370518911946668949300782265738161091150267695311168173759171459713431158522713970290196158927952455022303873521346721981021840286360316409574848808175039150949262708672462471575789415496937821768955640451398905932097659173854649852839593993058675814614325877200558175262591560327352634472583892523217712221620280747540756454530115856458404538656245624634948",
    "332629419325799639524890773418915496126051680372297445557849893193018038357960722381601176751030244576182319176028071850437023017806875572334214843510829376766307918247940659922495332889250643214651271246682261980282588108831838981794858789190952256854875433340019977973906450496137082925348123178305538669347978648757035888085372117389901769118675425339976721984530366434028948989789081776126140007012650575556915657677780888166107965142852678022958104332329132723826608427850979811704784881818163683277233284568785646168073517349729990819089212527536591325112947858564064991632583005260906940960733012386031603577626743458718911722774299275186259932533302376405782514129396455437986862457907635816581252209960181366840135120046627367286416876854546502113771697067951108729761770774962513864375404249104714831484634417658906552479722970174222015027479726788525108539073171899745109914117634713982067228453264323223744790048720826163424082780932219455793473043742442764090823457233880464478518306103269595578077987491675584819340319683174858997460220185947384477670445761523083741450813497258613440049313009365315846961612058770583831159267416912918294955680844966802411288651578149334722641004158715996425399875900353696478573319292681176725734033263382663289649399993579934568484235001946112251910465024116448444440007349765066286355924138576286808493019274776948615960887146255921509242726579303080572237358422584523475634996219024671453585391889291160619249754585329208024198112788098056641193804270952264443554136180568303723701121880366847609461040131767893559750257067922952694904941140666035965592500319890317730959217586457919099649844379452515962481501609035225448378727062629293690235259680887773863275754317837785829136192703471824324621572032929025409419818859515172954166243475423160832574254568438922201695493759141874469414465380921382727836311488997283881196600717505737213660609255383654794937312764970822912852343426054790713163915750761706262579940738517974364642846418627134844453705376389177353783312704746392301080129280426949310171744291826748250061631916493249677275788678364548652449032713242857298706602545610700085358501284890539656762663199301566860421855326225947894322013299638795536",
    "84315167757574063499704059675954725181758720867154943388889802747818394960692980078197579703807222363569386473003382809051024357954191804103310851259806224384998578242495010272144722528840509920786540131597443201034241235226595983138620525222351811677302650806234875547428200765587313844061244417262528668245034126470572386095168023000555343892246656160539418068354163445801858381135086911323629641568281397057759527851684441678832857987429810064722007806372132255408066660299330098623418496224602886985894711774964698642998401258340237729715710244149067265372222264447285524512061395757078696792235960926288066348630389491219601039154231666260136516047275000825815156398497386488171679261332543644296368637633798088336083386454779406985783851030271094348500296054482674864650602213913512203972172681812902915947044371995311937913554699570770927619367303290314764080343500940869273861789598929109331032571894982029556331179978982495255511861053027263135179223849665135194729227780613642738718187875580663800317797952006286323348701991621560808587030163926323937984440724405331955369726360470969977803168697888134135241663720609812774806161751861410458743537938718808817305984779552513897973120291818414650184935656244826477180052532242828711410935711237916689676835512041487117208073852609843222052752419692099255272057293911407862876183222766116713454825753881065832454236718625767265343708344287055065957831860978197366260449145268755704022140644047195352284801481244779846800166970565270966825494635525515733998038536927497914576807667740783864656977448815962284763696325655942117022383518023854542392797215930490760880650020202088689927897382649590812915492214158820363729544613155279894406151886376008360188558350445722751431941213659421859497279711767703614735125012088288110321460661715887134661344752057798425717151235845356137508569222175124822442154823084794148943780269440982518655660940131750393173734444876608064139555073840771690834742131946947964595126410680027581749062460843709983008279849292188567764117534319885146507806670530924235968271470189066275443798097216373872968859832243736303903631054793627434940276322392344330514449184221242135866370768453531708494369414449964782785939827665157342",
    "19280129446418501308119052011570399817934226788342519442417965209690750017953762887195659719786183530914426071350382524344018703927250474611150365648905050215296800998889939903480549312492224697327907120379599204676305496804848511353711735758812626291867682800262122814409342565694008780361284160828454518049913497163829934684036832108972432543500343901485394816037729108777458922670822685159132630068088010863818662306051013421973198429257900355195030825033395979923967049247220086170764229009573474243848543689901463953094243076429430309844847422109205408799436261079333244523687942805356364000540238484453087243034177321776354249612569192088545056393685156073517688644701898607753092660270661217358708375167750862751408480645619229372397261160087241869377601321924329617239724643676278772158636369123836098894727626916368629670439289456044781483201888187383682494948536269755821003255033035562019689722122456838623011090610511358976009126474733585383552948663975869862353654415084779340592854104179788975548078761272794101219167655210287352605332560345711883139722084748652144638301300051822049690943464410528530787200904713244489096195078882883690109913621908115428255626820978287792312436108514552203121152245343903819252486512839176735161654219749458273362410505236668369139242466199599994075573648799749534818168458433949411695497693278182673196255509301664417011971803773244016280232234158220976458153278002552455872745191456439512784129629608575141180426789893030809963813396478210043648862010302850912697780044435390606936217040612105493824892055977740334391806824266623700715257420540698158882237466681914959076721914954900531110342408665533807951746393204803224862636866627572385089453340293719393722638363879071548638707937349794880824113212606292261367302261252712192321234279160657783177761624314150593872303080242267429984945348633823423080209560437824784600501866440804632992493570557172547875400125748109221815451661597846116114358600049511915343634252567612633140512905388169960097825283600348286356695692949505431747326121203344300008104156684212113381865214541587896317764648510023181922575052354701113551988328727418629875161570069999059671123757460743356723255874796966859686240499408459888",
    "3964038501490065492598933979541589054294701049662818646099982753288953609443410389810742553765853108705502258712845483331870808666022692443750298340196089179887828158952685248277358060754583523330806240677102275015718804155441890715948735510930635123376499515121196475340713666663191559463640748136302054040728355058810173103140437326044215508659820313147257624399104198911114061384002270889575994004643499715179748451630580181117810891500670066775662650142526229421254761972556547291024034285416496631232427801406860627453817942442567791297584314731437131041982842162368246837793863606256548984172524324997212647800085327837281792706266956097084483991156362997932689182692824082442949283901528522742042877653324430213007932964699013946636851174579349893272713517586528594855883520605240989420082502609032826989491314498728989468693288355799180344107455563377112229590167572855968964665354768475573663391028864723138402449162331565016028554020433118043584399737014899611072031511466387236233401524233805043017948690804138651435229160474522257759608386062316472069537377407036735955006208460105987464273808572455509296317287186172472063727891322634007641332155891253854164541067107015126718679871738750126166539444590717226981903379668917495006856877320829973177275663254906289840364276610088881215821253761125930104608082488461832230342841059360668578311560008338042472925977585834148549488254149288688636922851296546968870066162478621475935828058728519543685226252461077257822807859989783294196103500375949244773308217954613950511572351915462826911502607778089584746866410810006855219718786910900708738810877746733452096208854427342645091115286615522702450152635561563718899959516720115436764053466744563882867520159568212459823904538864621733272397040885369061700556320195702454475483007989921725497951141593496948558367749277878817782851201076016988275381478673622623494170912518969361690330835090458795002916870452260780056705327897680292407501624656485642802411078040281130069627806445749491420401437747274663989699976571968762466534896816273105028437219076828097145108778043125751675133260253486324449130880503928201627765198508559506686857463215774775818226217986247734203502752896167857097801227186637405",
    "729857778811103549768994388585231641522049871358571691958967701323357581340076887401562270802355745363065564955084766582029200939953804293469056969724718724326955900343814873305250148528134768148136315774268036214588088913540588947280671208628212401567762436563861116944777452278075189293205440564963062263228389493384009556970842034254109401841578953839492167855441726358089099266102782645693513293601632301962264458769476156051099284058925143828347281816676627843601317217166465957752051133940230355479337215896153184460922792194097298130121373982553134298791295880201253340002067196826334861051616295564964501428621206564079089406033622359451810829351170253121423086684758075722194349248195238155373498868964886443380282891469324791567611217965491038362143055211510570990252533745919461146406857646763679883837604118173593814985649230414639736691782936354919948151423762350281686652766019318002867132298651951377354660178265094557119939672066261382338048157710740224200798717610220620496268082086819832954178797346856401657107700081533812174585787630157529115897544046945689047776390749713717833703189784438695899858635376973097508839582711590314923174785639086402007175686824578573493539629816787907256491308288396582287721596046016102540821582587537026528338492319164708405292779639662202598483657073116621920527763667565347139189352704450757878500629607095206352538899843552789378407764226279879926860232654720304002886062139888066157903735373594434083814099260725083869048278084892544337802103652993579450761630796039306398388886089868728261951346387491385512713817765801804513031016015458191243237168141674787655047014463641933067565089906565821928185277481793475271180719897065307649399977635517240428501550288077175476875159096343408404602319282744937883346624934621476411247960275388972073514781452333570767711711980862104448753301979222095295958507550001434727668926550126752264653179973811478375036236080341248614898149357027758380251325729336082331251002299317097541657726109181843646795578710655058471791459013639525386764151389863783136683433982229502168904730578617683864377598590282784570967175930447330140176587822497862172661671434631284269474776890526164267128607582941018543865960419349614",
    "119750558228341693315411004611600800537763752385282188056010549795536243815903257684230904193228502707469362332365940029350335264705752651373973349085191156465930531168371864403746057773646198065255982636169359448028554110231713466290171461428064658953265096742192325592236990629823207383575158971457907458596843591821908306027130322399382136890532209890055275935462138865894484492445085931913273977744120261163569061942468791277378657993491708895439107967322076629024807449684966306004097492400088141360399232948137723299327323647537145232472373847108255632030565970704728694630206838574413252060915379911007051380757874138576718245535011616970809252500636464341313054093256307293420994169952599813959468495906215890652084097599187649712970546454077977247870555987563948052973401929420395547007506244948209633156319583777649767402644304490456025207563209479308097891131754548139402863484514574046385745538056905470324582978928159358403627387718584040627914998509191087773462348402946178187211503806056216793780325141738090460006858163095615466413789677676450087112729806125827622620450990521894118169279136652104110840443825985039684970461642225382755098820607415891018215144235012009992966267736996981695033326960070712126897352796317431680860732130638274539241971147235105072672276865739801130144195994471971819420681413406471487185845301187916732848369276761667689660709054841814984878367495619684092329109476420094170662098292182846335079693564083949489611926937451593164288275919660806939574269527984299568027399881425803922162057609824942907205683997804324655120911847031434950131659794419784961595947269380851923744458266070571192622764148558393330839450574064723920849777649177204506426256658708991910743834883429538394703240448845946211244841112876312619004158317674613717343779256619283431361641790859243005997659217819549136562200929710747451624599636601199089375188385048350181655938032430299862225644038794810849769718403978825405173809145450312444618215543346959440353412037323364705551367356447101059465699797624019765774908228584476381878646167866971539961266222325004437978361571999346519189875459588964193329111009492343368617732413087187886382299495321207536764202350494991740365942452108504",
    "17403998118524981044005159504906613866173198818543053434358015216479387241996895906355456022812899141325302561618219544006636893892738851021124324926401223673060649854967730976315634689063566235901479713306796827655478216233604695183392200868488437055269771645648506169772343953240015199778793577656309703086378811295228627437573834317507306848687580564985978381159916476194218828758141798424757350882477386045729175325339767415563246332006812972905014088506325218116467849467767256531176417721794227993634449347638543678842206598898305017038948283227091370833118381644677480097439191603401089935336689379576082748519444655446363170397938526168177759384563776012815053496255093841936954947094005898082226969490024115807668618010992969241371609768753006071748060571765416864561854693634960188942733691543534109412141346160645004387340166722916892100370271934937795583620635116722489035406051413137016101662651501828592066822518978062036169621550168143139510784501847199163434862667033463577614429675282297964923033914137168863548429111939880067272645370720995175922278440249167461885151364917869119241873910586017382963926717703107544512603982709538742737600954495346588320386211851775722138963915361182866274257247052531206443725543727557567153652774921234880239314470827425397216002724914700696899182485665550552178718825476533684184420213680194709076047751530369869026091368115798954541527679186267449037793371539870251690491485507807288392563174751726432207449546082608840624361320546482850208610209138347091281058316734829892946154435203421016585319379736125122037043155144928740988560415336533054949234117030782379451073412337677342841802014626184625309136964247942317444392120232526367767977323978847780803795709101731254976689505718406136905064914651076030775357126235542866848122661201565945339464367894780021446769908147163036467416196039287384479329384613787335034197992456365678607775533345744934587958087940962611620001960104928955265557605713070981904937765699832007886085521608339183403019582353771982156272230963927841759407030139997545727190415572449488944679715197302187161332752045654819151591372963705281660399930302027005215442806263211885263970599748825142799742155732984552538171314162576",
    "2224057423167025727605808823917017788756613135625658533498983410462589588875843352762772653371452784612406215506844407309152047434492426259397824873488853615642641787079282839947490230617856405098576008831446535065166000210524626424976847071360178370304274465594209354347513594878703690494819523237294275055551953659156372345911477720693063855680968976672371437754886919053869243820795007164206177042074879061997032976221520843918180030662251653985574201373906184478069594791030619796575201450563070384422695758519644065116251937701496858013169600813900516169181746913826719861340530811400928240789686920596168235908502193336239849319801378753253995330798815590660476939751831301651285309524359817970708806695978172818488804101979743984672483497305583545351197770592295314454331806800064596613897120299112072348739749340923372284106568488882005669305683611749569050496856981512873220212390873150012768181805805419024783633589016591038186885161636971532017535612824875369596569197270570686548559486901629839441163701388063851276061322672521920325517423397685717117838783790030979053121383496613303441030087910810551665595521606880378539580165803794107110864765518322661047748402881090161223935236331382316213072263644664295858077501169560732202051450646085590054029819123833650841830673130005983483689197182158035145894599203876219802307654375955371008953404465218221535730670189891349804608416732475643890464168705145650788136594570961584843502577975038451460458469112352428196221157988673735478309791204368529597318891301792307357840074012952912549687983310594325343096257452332478336367328852207346308281124809872892340466425866896396097951514320760250873782118436044961443685893782595862517968147219148701573046346815102169771893407970294160841999519498183348212399716243074611023613864602577606886522440514413191160389936010031357227484139148840345239398588269855704415770844919567923867924767168926926011708231763124384147145582391058264729885894883868038051962499994835303618718915670856453006251923934707961110941024704372483746416002457863704250214332824830940345496410195201525398037264361509441691177213344009223626678288895182218437058333797195114030108940091750747087437633042674948563797349490032",
    "247617049027497185647659867915767878303070207562992348251678813809694451248312412645193061405737277902002251041756191927995728524307347071730880273627135572171913712547818402866570136000308403111895564515662601317019352521292154365101159852743269655620604409565573221360818852338321814763010861539096978448859309448691082810565208847811517297220818473380498923798956700543555740583900759745323123332517295082395299131893084474388025364216550630081136232048540953120128470232837687836999647356018651890548200488334547052785962099863145728158936459878942646194142625164112512415067867898815657402636907263182574189142206333361166671723997689743614077048801869849784049082297859513076627934984446712379889330394576559734526304544587079906965506868308384004204880564865755629736164779421708712208867969249439892677470049230443011077149911283002793800507936055005996424652133567650014356983328833874977838135194936973309778005061058579202691695453471191180485732985421080397539992902377217796376384303240467894177503421022767467183041636820218599673595122224823155407063161084793624753647704704761444762064958579771083759926989677125275695383144402889537218899068626328379528729326236986678759808921739219201728812097395348264697018398087114070676869452226578457330807612269649359844186002002740654104894918785007675164622583195110070885510181072977503942505054711811066425435526484827070712393109130072058367159671059557550883547369522765339139097793666832389782871974987818618828051935286740387400303415086574762661925000137291306858480954257813483671969993519741332800063462354133583633176346239672611059170390936962004747273620711714508489168626811013789641050255726199096690820690669801429697045503524948322703057823570045790935291968742295670788881204446283576402224359451797027702663486196233838347552100412308589701070269303553583194664097238633427463607732935746357927152350465878814003089534574080370296436687764700134942336646967104588629664871361673279546715437350858964708223077029420813959848754724091314601588851115187837431528607340978919802711512243047712879493981213794722966801320144033566773706110495918228591630559858138404215806210911257684519298669823347682876572630744358548532236763954592",
    "23741904207233574097176054967694924795072112904025389884874736266507301434894248988950895958552223632460690492309409714001154322504544371825038664621382571839817698546617593738527055261900074245551784855405533234486543570881099145296917203475968112472705692696907206792382903270108146504588224074975350222155348922948162558320015255869878686050950056238843051739963792426808420087161047534750745157158927097295585887565545097109751492824841916465567453170721577491613999324202655837896061200016798916018388884894652851944956796059714263650387067947667155803298127183269735006910129257623459253058141373896381971831284022469395068323202207094600381043251409446342774969004252258850174823023234132346913019843638941192848488332426645399045424858876464865354590858948541379219721971189862955131680563367944765553033639809988509353595584577996298386403946059258262365909504815246923416585658455628833259895180399758620046886103432496546287720154869682306309330347194496367498831366914649246778434428187247532770599224606768478132586514596964889592785978030756914543912241930489555701792301250439437758172454268475399655640436689744832813493672032127547386190915300421518531764637671746084338434802586019412333781680810469340813164773281616789212238345692434221203814016096913266581541457459628364441130824151857665848636933307579373048325902938523253233015644873875399667697227692665883263071632154960363743421875083383656565858630547339422236713505631186663937827309459978671574371729242159110707916421006268289725547376893594922764180581002208808573989114644481527278048681322543540065587174295845460036514379700316005423642580029652361845893740509871079208704916782114528217382466343908634281940272929478120391229869670243003446844878864315527929736604803420535159175902655471683349761300779664936667169409329010289064692679237972368033384556455919007102371620359366808276667969888082953103810197896049752408371207516292354153418842756983503286388258349203253230256170668502756621651087198781906972864813097382455779182705165789601852282242276097527549154508249542690120109879528481676102975072111697997891199798668758617099948339996573195654036054803069479197031867268182889331198628321948040262416591910656",
    "1931309643907234778549334434741538913994271629292637238769681201893283989790357285744304954953537796117944120807318499197822579792911747583572374913628088496531942337264316851164650868988673667973234541467660470257291236917222776480335037681842282735952525792810695953856106768764653303814908277510802683980895785217777083498562030413656890251215919331229890323739783969627772280895669861164509541782990950589540618669262731082769319402709837224873131822472427755633204636146748821256219548496305862352844535690870244387241177164899183648403490873965843102081081385430180126908765461595194181511700252188972924585029783765996605417068786603616537067935832114724747549445266639643510929031483774943114575773248389409880287894119471995215442408997105493847681379559157374321817676227392900387058742019145516184663488406013588374241176482086942571729956066748681788782058376326920082837500191339413669830288829284419112290316896851886878090804937272415116211103015006837420792636592679907941950973378105361334173051995996805171918484325390256772651638125654697033226899861382886644803420219325265979849354803458073907119557922051593012053402059859336399512403656314774990659897732727247967946508839663504481192347640661120244649297968150723513614724483102667183056042455247035309084517944337292291689253853131542154332938927859328798046216814658602052347384015814395892042525816905717936352455661469950318358274943436433058666836177857067490853258566631270165878818477347479800189318543550050038964879091694834961650209684856517822727169723936454374668411540711074517308813607808128316499573748900175648612176795289591628391724103800280787700975079756971129972659070886592836881145944622723624905434294860396589586480105270104231871052607246569503312912196664105357975613146706830456725811536818195129746181871496028000907978094211537245707772972962528998119015227098796742108742108391252665698839591975067777138084456777900122341714207244089892782266696209954630347479981790188264997338991854407217597482284826606669598045324579009136366231762512330968016171282532768751004610562789790132848477637504463573146240019111083326766019998580270454385135623339578003498673414545385438193012173174382030779936781824",
    "130664853016368062919146647003685977613961516806680537347209024830896782059605637322609766883190845402986785879072941731683036099072803659032567334565159556854037523946485508350450223629246168397381054953739644805292406495005259446515253952230123088128506173473886057487938714026646485821212653117950109151419735982766705105474733496583331667176915191254551320012862440786886608088625125734611788734895735695223465367563703252318549059934639235041455564717366087582413546920063723065619935034448074209715730081462405821995957570900404192863356407652423221461213492648922305946081178268321213240146451386096698894535365534545498964937301769310546168996180168466218756393377539098832129029973336791910118655751196419718584375580001413517793273391724808207891698732010491887341901282400487933810260098566074482710755354609376431027294251114954212345510317291608221510197968781504377637809282827312608989247416766101062297239567308434674175255995241236925541817629855329020756250872118764600577100263771953214096633115725653052740733413126077430257828793472728364790101071402279815760219531435578024688996534662834006852174888842468264515342082091079474973441531910082502271602201115023224458538071619105638260216761692333845793606663334446996623433191752294280934288380155066086729146408976727316873620649362619713031247970296687240708878126020593555367997719080172334609634669034353844888352414527953584904622498280110505495271778073265148687940345000882842073876279830462598536988135475757132605784800986458743243630592563171526056739245254748199856785492527379825585203004191513727427148144568645916967636740233958287520630354088891450312383971953689094596939116101997574035345912990350692740596443615350448713950224042930739687814892093992963951171430194713011178995991611384397974853838477853604121815401010224713768501600620466292878322923284899344272223423313883370516237687917511372891716388230202269175936001951041004186769405318664965113426519721798894341769181916700216069326827720805855985817069285024109082957965828668811644781721310267596323032805213179833143242762396746831920587713372775259014148114956129412593214465779847899826602771349137319047664284508679926840673003717257525117117659904",
    "7153367588897631060751525860231439435967300926130501284826099971051472820135779051076773109556145340217140905652704573694365902686739529990758057342226544607988020396646544428704919729788567102340967553862754482347063292460421850527084642185288761072784959525691167258554736858358865064998226197960408009958737157402862054469686582356637864589777830193634506390816056052364783686340246960883874905244723948260693754559875788878455627759417120889501369558828254902595108502380147884048628905232773247234263023349911438909721178562996596938245616216142267944825250032271262863992693419223261763602194407947626679354799704959005000636556714135139417300360333884953267243174291343450487034848520230700155324366299497770192176197406721960618006476195451635011224546621100206626195421745908656578112445380571275232202743352022702814838259650989078737332615989701041708063425994268238433081291005421500613982358967113438675703731130277902454054090875651013561982573416848547520721218017859270144847193434998622526648011491522649131670941368141331957166499390171965070360059633842333939480862189043502079149975593452358056312590351567112436861854910189755852460110180701929199087183024978986040309286171978999956469814467095597142900360056939842404705171837699316713104409846306007076262402318926945102244638501774116357358993324301336152167728209697629259004064595137925336333037472648815562866143196761757729653809164370057166214503672707951397282379139010624182838911564073298628789729598646566802908684959245999956763041471544392236846872224108999670236012288407087752594150481361849437127099092962755448229522460318491530162762778785360531413805656431404261846421710265767675613459792375576782481633561256147023261337936847783732548917298782716922410587566608092098907751249512638690322291693555570988835824841465566272448649555470682996802934798650879547872963598140805039142330512012689036503030283519982513427698707561374256019556291284976700607050426769962874393794895312890077558278589368187583301687198870045418195710054792521385521293895208631428107213207846148539243631440334223758158671737973348399551191960094592701639472485404145597330894565863572481983120862146076859814585944993677641107325440",
    "304419948296004440766092634394176656529611049438601009413315778260197727544361824173113042417920517011074067536506664038562498721475953445349054547404256447237635061294869417977630639795343760523098643289273354587504569457274633894332592773769793741161653214972348378036020219736448176021987658066435143046613704699011014090010063618417845562194119553947899250164627586825288183907476932381766938083542300811903404761560515469653515989698260704630436677406209087542269135274571543266174158409230753654267756384867306101882617365802565019724312664270261402700752382529747881215505773176315538519281949269641694545255498929269776220048852403483523473325937903184302953094735298138670042456354850848791136280929580083251598629468617540225010316035326780971825708814807351850430002668840954958378805325006283754681728764533505551789923415768174540124755388660690681291488844911643999709250361556679517443257205868015343825402072227767424291715940517526773496227247294954881605174691855406892708244877819019795539654640411981570653475575001916766130264186701326375248053062327775870473359309055268945861298215228789119050476800383541747831390354467223111574982120017712293870065165447414474018586351843312323523697559474213070273077766201322549512941013850703354152543110576344805849367703317250562552975248053668273239706826468332334139674167342839622935229383466733653013827107688067241712061382774674867132831689323846825352723013727404862867290475966138425649095968457195582513173115165726611491741241081227151060319069716503050461207818907957633298181949515652754627430129031094998539135455009489281492120890350627987739036797514583315395019282271990030445954573722732881461587436146513739060617641107916022375012453985227161911986475146435630633951091183168190786699396598545919694110285643388169727066827210393387844317818955343609675235203969070925545099509466498094520570811074601367353587161190817692929040900537420901223645987531861661868113578040956359798919587997401181214889396114701301603429568036994464338308041354435880953356025802776570328988651351934097043750470377908183775457908343518564600500968447220424290807078713312876101423349679943218424323065673076439263180649982025726329837568",
    "9447116259042732728074012866998001130481547703946225727669342260120155708283843765732342942688408405482617775502672161118846640523643616104884541505599586320486011315080950667919007078222157250014659544550246965492063943830401214564647167305645711421953041304074498872267021567244631099185213677449192800157886274203162338680592026689702290348643911157819968727697075088375671702629169598519253201125671202528118701911406366059379176631070545350571215438647129103267219435619763431739028835454441767432877759388773811045466616208964563790585861409590431222898562429704904160101370860652416327824059049281769986682914644089098860569382326580857386218449282451325659156834836992489078818259556453858255654857387062308318660905498058151347140207612093467359046995400536380860967653201390324484877815496135998192344846617978669801394203206392588841835030575382812724898189416309851976787334976422610623558565352171884807976967019497918675543892663075208886197053783268143566054655855930133425303129932955136228883432877268892303846240901077689966044177259940169652081316236584683145249301111090629352428669696660433387061252752846343132106075518987730723414238001844050038941122111706822738869218804625203091504718962627715286603676662563950327689137061254087455024365318112815388192454930168497230096208470161664214256966732720074387569172023066946396184212551169631445695100864230391565535902797838326014910108775315161433391208665587786487485958686499161990147901566017348658731182717065433596343164410657526217439341460307662499371239872720695839703155668584697507329880921364211813015926745464351454638030740354516850155495325587570230311091124825503204511833186303605816159460501175263110880322245984061920536072952060805889753670883596162728653676961963903996286478304130732931021824921885011674008799209178393810082098447362641016060871882715972845177037544213470997173434341841286323957362471766510840921179864604262934074893070693107158018578380905043968569704821481099456158408796242894708809558971456609371988958506139701123185658662168796162077005283611429162004332509615865794290715048045271396868122402882037061022822786796464359036639954932753534715001162315323404532342620435617458163712",
    "190154084190516718578144225235434958203970629642882177054387557314209191218109289941365102450867717786525674073704627432582645000160836549743811937479960799502182737203884690111009286036006189820635943654353812529950849445033500067173562998639979290016676219504764075224389608563546475315335295950817987919494993814642048371285029592469243323506975166300404421424665644448868727057907271614183216827972785112355970624037103468205368814717225837141416846690389699813097996729002772686433333486736020307377573887715985861592498690946492322638015587225215464272662226728030726030347428364497436838929078334503312059055863666208115860413406387380136259938898992252538531731204483456298729929524177521724140890908692393109238409555378508730946112955780815223520209367037392487873712863508956785129509474486487899708435824110031068035120106200669590870903621345296186010670907359521498505319396125505366041168275588194644083886833905409418093615702773081641033744919330643034504077011276503746877990062884745097576030789238376267467460948932291728886295197473413187147932007842751825460967058603806359129322526041972716751766280304324916766122486957814418478440522647042750565290059421149522580262876567812795183767516951776222069020795118458577159566856429681090785544200289605195305833452990687981022432597768372864280744687187395855855983124609849398805433593023219294825452993970283522207243687118130894646970797674796052375026405047023607183754457876978213801310738515763550920763658746526996287145951928992613701253771839525766067172647346329282420649414337838872871166510633838639787236533763453859060709892141082529369586252867190816739001986274144614268730082887176236921282874015100777118046668759985551978437748361078648776705709513013906796148644430552217321237262461306244605554824248428338970372632233666187015848670255414305846013755447252846322654242020548217302979481331985202246400195763154824252014120895645135374106408667920648144002102150727518088844898634599001256263865388188713211953994156093101919084695387704910029785875712640386448832402503021392429013496257656816539667320515073797660727935226106719505816286989975314448054605841343071460769252690118429107433882535669009944576",
    "1862992961870612519572795496079396118286660443353765333323743112315936447582575014882177047852174812475664568769347709935233021271919186289383465938548205217994892443187847589895939794728497863552860173902615935557088008930029586080750674890655158801284204355015002678382459460240083922710603493696133279804129396901898712528654884739831806867785327536420302532822646452358413939799006367119291009714098432155419595794055864822254004322149069007458181417592928769213881704597502223751425159838950762097863170788228566176813041126504804233613374961659263056939169667110758840013713914293088205401596714424404296735835792448234171030812965550904195348777131666406734754884796945736750842903103658466449150500669832055323627782340017000304418545871744343537259724598383839653719884334489663029536234615629087705443475487594675038546388205337846765643284732613316621133640867406091960884250026578611547012759953268071591533859394215379080202282491710063827387272339917688718930267076476940110894327578702352623718355503953932593788635721753563493245974711559107483280959005310232300163584324952955425937886793241657367462092652914626899438978955602206804303494301577466758582637152450687173381543766836239598704939350686649251936517891705796729279655135177160741270275176926546368535021025776223781211746303838145044322099831240524452421068884857971424861555387232668752550538184187406004436349618475296066581813228866073111581095766734182878986593327734796061707141311436958566266769575887282086461578352550255548695057630888599118006105023646716471207310606852658460832975665333119287361904304349695067070421676457032499375553941399433662641488059064567031133099497991559573686611048199203053380593533812502896438927021231315461680166148949207793576680463099927090851365970603219200087385925462512587362083015800757532170746689725112719414180393106860766990672587604975176868109016841482368569222628007261388028458357390810707348047898652258949084591453219865747587810338605388732965221319808124276482588158221201149050577891173428447333871513108927589774479182881479839446283785671798096690351701575508424665755516638782012354992083631797984560222443087850013966619349808129709180090222784452190208",
    "1429273399321736854217218990299516803100263045114955779110797609917547489993341852174610730307533090323658722613912738728737132293047113804037882625872824046064705513275920496570045766052022180190905388135887934837630424148793763041498759174753556026598822165606625501197664094613195841071063119347222723725625099207231916231270763074378354286012475740640020214182387193106392247475302373313352682749484244312202383836302141865676981958716008858497691385640495591306668904951323898723552441605728842084997863688987784013089547671849852601269348895444501497550541082478738604960097473381742067679795281716269168642524175685295423444722068034864796899297880490978447988686192226223853016568663791499179922708180162993171376753878589032346080714443087549405380987210037763767060582753082865806403628164861564527000441013652403524104202827665650839765587437783352006614036916860806177730119878639439386326884196300433464535087161593193962060661709844148507979292800352617427415952129926929615514662642079490573435400450592521519935356783126896084123873676871947184339173722316356016330454515740470901603774090003574618041627725204290008317569856532078502263437725774923206489320052546284288761966830161514703498277004086409966823688084613032829011169066570167406404108873367711254140979283587166259174580434396408291346569942254209633586258735556414964409581294517892408964051281616964430595718683754612846003970849876741536012711324351907852591316472145016512805651606970856744281119809569796290949699833300178154466662222784730105978901054630515725358895596551599399154033049571877196176720380691825847327990329379459851360838577612444324201030339916345359280614038063190212449748052035941341549533426455055592879651156337487602711017691862667253645823441925053900880807745840011972570020062087911080001806817621335119672474023546352712890077863385575004658325000347159845134242787960746970739483829772087911555367298483310473466064715922755114455719359051999575938613827345659395001308182471528237578116387232872177915624230249393734508116538704332711122714328255390540048255234266119189211522832754485982275679164378640102177551481300639169069265034782634626869952809657429277992453845534731122663042278088089600000000000",
    "22856184131413495395844581376647528668487831134437663977284851605469044613255444276199414523464042736000672277564266220976295786577846121305935951559402874407167388056100652743897135976178256243810196863770791044496913830112693711808223832821935839155317317107007404781545920207489655273934598170829022845038303954171866278675238146613735132281138354167204233012395958721140126007888005832205843952833642411414351818810670551313728860170571096024385947478452370206828969611021203507663392991054457807549990351724659077600169235622298260070342802899351955781275517613337035251313787086378179908268740736766023321139693590965784734022132948005602973831637274729282773579104744826132284975824436574085365410841043954297833588447631233537445420537179786613202992476217025837823181404992393090912545838000541021995565208312335353116899359013295479454198737024432581033021807841348556190913740159914328340766353816600444515154534520345865953882020379046148539450123522384752681920192036395941774207553366725806770959945547520801607308398265227074967676654461683541074043279155560285719236343295592760674504817734751977286936433754122868420572760386014290782492702404062024981351920804408937605646066317070644724066890842754832357755602901976949788637281203535761531155296588886688403818774234215083494373938764969217604764192126394123898650633435448129534413670874877437608633860475606357198020108868107643032727483265835916515363731431916147832383005281439051666702441127756718689510270413430977145477660456183545387651783025838890843747595963409851278508499682095139238850033595454001555634113176124072162540976493087327237468090657781578413356931076832905448749012753188931475787085091361867706341029783587015150181802073253299216584766676593516242172970272367766494190939213527529405484843232451837478978807188127422304911353953239777517263843061000663562760168858682078776966662408267248353564475047167858343051116893823789150447651497837162619766592432906118247913263054490680833898981443648719980923282745324521139996085196486975499975901055540787719541947132967752434231620070079258612383415312403976746731816790043558145426444736097122497441458815714888510613915958006200060718072538778641973947248867479288320000000000",
    "178370432584006320308049315035279015567326287182746644025578295541868961930153446414056409464941919971913422752254414267279078768567826370691750179450346278958927777056272351182053782511160018186593865202654157190310549162494933520314236946391396637261708161332159923975053230930145535171615022437259352031302982959048123225168367641371786645177701265892763273438799587050715273853292750347051881128930467250760912909839311323887181594044809253897659079282110191926088403174407897466321021750984889514922139803938571404941413720810241092372306772660854065899362466871298396871166611313598472335616901324680441646393808960125773980218983332396699005645651669398983653215888502005428621840611010073165740298007102382240202220506634454882521818806069951104084974786159540587304216042279997895141354979078597011485842551991956001167262773634818699498504706866562452802987712985856959729623862945226755226537865379907160580046689724898360108544554104120207217520086099591548197779740147115037831748503313532677736353428814150723624746005559073978586210386932397263450134251574779707673182517743236856407461004759989407193029628292094850195690382437714150115687494686740449999000392750671239594984321125166737963150094296844319970856283986233872399670335567799862912531521511741325566287281036821434243356540849249764997093863988004013288810755277249492739267081273150379674146871301672733281678352924914996977826173079990974588877963896416328061983560015763733872911731689766992186478921275175797644234263149032615373522211955047701640425182887917969575607827996042422436784731046645721235733811876810527739162013517402088570810629007241341802344502648932593372650229912574548042208991106126043584732648722846169699476325430701321019473907638419275863051173510403455584085992147748099407888380537957483979614347460826187149534978491661794715966389882165653245642561000874308620777710660238412410863620936686531158359897723315716066019828161816781488124907795624027595720739060276096220646449303913439835152031951813684265571012042333633790166567237993677963190715305167950344430363742633330315385923521171316176645295977865029949732111759007615783056357783293701535615688136530934783745266727591093318848703984562670656000000000",
    "907116391035554291759104589381556763317718071297086161786831070656781036557323905952174139962297526147308639640377083428417955118486445834357647913201467372854518790394236625541157918465943855090058549308251725872262668398481263396554674604846451681006752675206628486795236156309231150488904365762631109888122818129418900103933655554928702405849594856114128769101998837176023858063901670982462123325261363326790359309910675331255144086051149519689360519494087056680387177078505551566725140090099810704343358745271574582557659688207403355488554335569506792854705910610214982193251173320480337572904630983500652016101566385013984490057016790407159980897298507146420029679095849008679681497209923593838649630609284174435023992043785238550908090675566393309846741252080182137538514184708477960096811532586131502134835640028670332091559920097959287228270829602825600219883036330919556189049544346960396630861499024357547988609022089979309067257509332598290420976949888546688020947520180767049344043021306360648751211700164885375911191759175748632372994426887002758150575649398549490366138891672635791256560245028426238875111751761580436484159006652592029665828621805045543088775323036430433641281364883062920932705695308548520809924275216634256040733376778119425930280651602832276739420021040235846460876021372545937215859680513532729686721919928849429922387441852871066227413514091056288010990333499965311934070277537813621168585873795216167179760624463878718312576605221211418518382571012502965003773270514136667002113042582320979248186316133120839106429928581824358546102031274840197100074461170022375395313293648094206987007226913324353221862438268415134677433232980807351106560690943669855304779018514812518941569417001721882087638515114765179589434092041229490556330345824529271550519826318793251961262789235436510041626219068896619191762703657719370661709754100995028143702587262449532742309106489233508875420586629641403117498390890520586927151580161907813543928336043343807287975634894143464894604276077763791547004880272839008335898791774010130561040244620655127720418299151400568305780730825748854620460815258014449680594631984354549413353306352349174948610404015608964319607652486595950887420543915497419473600000000",
    "3392102635426391256992013767602613850743940894274363787119149093838406734085234281336437781209615329229397637731346220019772237385369385282627479520962691346527219593923139384854200159870968835430970643549764606584435862257218049364382769590964354579341680929011001825850044365642237806112677801956329810572094713571946915129207464609590412152488866141194999985626918252912867833141365696447074071508600172676412723193094366012259445452642656083418779723633418227367956581404479897287994369782926378260160156228147300909039791427685492781284317614817742880242920294848241425761925195880522019014039377133462385158714742490441711049365647372846526353979620812556400329932510551960841427560513743081980633994997394209791461378993539517604109461723049677690093291890970352759986253742844567452929721164119791627887731361024976015845205699043598209695782935107070185972358140590534082405655033179642786296513584498219831787189320959111256753104970422613352481176095906719255478603894351846048112776254882316267843967221663686310605969794383316085674141646793064524773048190592931559917596814399668066817218234827743940075223163566510775398979301777650219200599281448858176699011946091416130534880670517771084372114086053195914250738566384333605527879978497096888190038145657401885019518123469139866635495657857775346577047791889505207568370081567707111699731859148837161188636058877266711280168240847506697347941788390554414236913595143104208554782778590321485794909786357082616429564979830936797692939235225045386642141719946682361785083110549554734734503713353553584653376781942077077670966454391812994002085265826139721150777451495913678080358553925106298930547351687180097830169220720993609870917703730011618234196947332067403011251902631670055113313998999111597838583268546725899880999116846655129456463537623201389453786223050989606306410951504458551016090618961776267865535353217318056034614411425674506790704182129430460038820020472467265420828967607402110372175625614492373387741268155701951743070628529715469434955390105432275238389348957905378242922755870783684883066255776738658795574450399946121981209627700255162452371296846345222620126562589019715990043050855403054481565952327026569152607404254584920407440000000",
    "10002395910491657123084142373787212869326966844643823875875329568945929663981380935978422343808755852097416092372994929310849387854397004851839196697720078743915116407818933004975608317500329208336727705485253479118672145797358288041424414424530780879348850359982106672761596528631831848222642550886262103167231720258090332975615630661807794944015377790685760121701010435647001873261530519601023110478958783385362385171799227420213004230074589300093241069825234552198256363653960774356194094999235873780540668171315744401928981582634283141910742462870298548018603669352712438043821147179131046546129667606671774761725527808741760858482539812659762389540727908716558894576545396615879384350734862167671773559997424686345726910328279835242027848780395592797828279084546999203630374751013144447948513687500263772375289240828335139550168326590745499598671787459566856447482713939606083203250694001815147883643706909501539799325008486452369899846073267438816072458845958118160221735622956593881927766587384436835288575469037873712041784823779048791425504438756932964919932880163315386888567794283749286922595835982488640759007171891738205354051521349174229963217252901192737196542571295412708505306237362726905562205063586990565332586952133281397021750520028734798471413296302617552959792828072264135150075674606400209432975728001483444964934632223202193127001598656964801767403669174332834596171157947573086253277025129918364143873226014361235365793185438703115589137884971073914192556722954814102819961037664334042840360418183854401884002410395587182737841228234531854317759447332873737119689379592340642290171773968448105064230664722754688148254327655763096610365515191820170565938610860268859888203507671432824748771331847504414530151107146065788666666300989622605565430958318159000309844664776935307820083180242056040047758688744033785944551585792361685608550538106559206923894237561622461304827646272022204737470030320040415291167898973994558090203621818008300705704958700874253346566829027399960935113838110915322957862301407329036384970832116842042145844802376431065402688079102303749450570129911290982777639851944903150227384601203808319636329144242608118298708770048548687364965023222686922038963712868253425199412000000",
    "24443484623780064438365204812803713972185922069390810446383748943946102377317627260764366672999116670592043549620572874889218196234391032059831910536565530249711382403999828873917669683010883798093006184393475183196297734156883260192843829909346334737840791533381589535132221787466250931923295616674458988297897017696705044609943716782564108009491513045016660477099463715400538204203138381437740303212641477809439511679181975237629604073334895246994681365247184788535971601258778613913032053913893383181757084750439114088729795760633351375805377863673320404157485379813500270837087874083181048410695223915657528108614655808835763509469380392077575823773086682486494391072849274271376487483764245550301085514429252264330666765474118225050098625166371695980812629759472644979744951566117891600880141805203835516847566308218064819071117086326324162161396687912333606177893118253932080289899945186092128093887049322530557106625117219254941497368424635098779989863966557509499879130770745944953238699071055086220384435867486416430241695377504588930906378118314513034319542863832341917780103166415714255921620084980512400662517763683047956084853385779585135347325961483723104983790215003367976756258070841211446929129488775357537461493900958032068820010901765761743439022187539084735996284530319324811564031317438994158487996616339466690860612899074187147325341888402582790259004228902624255268084320054928597774858183241395064109206424443805303376269397375859953404228209318329283657644997048062102011893761339060567126965708651121088786172673152476488626449080350572410129682967826211453325911453768591249374681561975883511199189168941617747358843344585424521087463915023881802557497786479583116295881365653967340859317610193933415614620170144606304715947710959237031984487387504050636325297296597956672333777803940476660627877837933379817577900693499299134152216189486244352680359782842452678225648212183154777843888912281551182541366422021076718977992830685249100482561878549994707765560960079997394177064656533019778136398577255577838107057862835192611770740509099788833397382635242969594791008627279358745046002058404107297545096300251778805341358143909962515831457419953615456412519085006117557371044676361641670465767400000",
    "51595264041058552188594696028007368206543440990268432580676450628847381409910936454310986626189228503397281629623119630315167751762155877122529017937102656755632961454860339109868728053682519590560218019435654814853143029620901699682147464053300833990220285752913501023770809316425309872826869649480338804667477217790959808452716852801158623533226238831328308128998995985252508777805049683994698768004315337606214085253095044288526253105737841838244203152545885534557355760754857299996463357395553201179403659126566743164902458507381151975094768650652772803699345255936852062546156831480563948540536012439373808524458470144258062533837759131269123328470347453918135877872682085587888992930768773312132448403646287002945779023853244978081656427524449602230911831868511855582703099412129551684701016332527535881048726802807337971556700792666809947308379898216522300861941232748964137649885848866364783016990080756205950648166776523331406688256821386453158618446911617838392405206761528897602316598504394126767859592399654923816628012355851604591728332691182182851783523156916877024664538992166067463970404488829668639918663904381711474805714674242500078437210209622693620538254126480856447935821481091581579094481512230620447031306775348601278505113552228237348042209230247971659184960373448333074690808686378035652649873823196854289861393208820294797699821082753435136385186743814020787463342258586183678116813990449053082001032303667482555345350287660862272540930844177728745791134836710137103382984041606794834679416422863873562461599850075022853904273039166360565306548448677255737205839129800544368086642825455574537372145415517828440722572883385012743031941706581840832320802371475037541341774905942170687388620171180322773552793837834102289000422061814627042180474266275045250378112836597140041013892489340476620218820774051972019935675163585910112532454760412464030313992781870760493393108292427090954436779001384048684120000613111970731131514385519552360148598352217713859060617451327900928317008160888556310301460804622077856770425674176738902564544259645366262313884707974422037562265879730887659089483156645560871642580389351567898876342800918614552461772374618838847156629194781778777112712958934551331063776840000",
    "97628617501524672313529888066682121639592316275310621668769107313376346322769279260421099558509863063330461104685364204445575780731444764182234533853297164990095611911430455848202080977222886941760446745322678460896563877647276498902568382035539766880648576965885878423006924732365416832592673100146828595693101743328075847175893063932131269819292004418443799638345250563823646063133067580868117903939823231342589353430653925484957420716050387576565794512268172610292210599729084150225375341111008391449276436787125903713444659654404233822771803828735407248671908856354605392668455006623209230295243537112888077120051948975930365602356464423125615069627653631066544094721049532467621285033378662346031559886378901286884500036418158719845309751097654066470465789035837249322120542102560182145163481242843939977127237466618147103046367719730364461486664810327697773845115173642383718435909914782421860013657907567617682760165879749918963545372490105688655477753961133101061321972698714539243228091660141293877173826376082929073850601137505330605824826263592427234961197689321237897916781552990353485775406338818529399711581491019041812609884071106089102752994333875992400500750301096679113657713357901653836200443914441102283729614579838376034496250793115636542114707072066015234872277882224250645002336304375845015263674522821005265757081369997781062369539837737331369365112780093482198197726224599500630279917133694182689580116752129182442524641604087167414906593771613992219453972365089491485906092524421270321228228645231379214785792692136932473252751283063119417823087984219841534987166330276894259619770267977094980727342942870591470792129083259327207825850463273844716833445159368915611442693845174216588751345623269023609588387935695162228110895439433351413310874916433976006044586831049590075091657454525549414780911297709916299658914018923580472865321702118011859245518091966157733801208091528457555357731077024297633298409172337123673620912983875462877935569528946755334667026994320425153863395879494840849307382934908037067732684640140132777270362333827735689074575043582646752688097766146378911619390637317161480522090191894935972920015879479366466909010821071423882558337101674076554578605169514608511216551830000",
    "170878006585671246448560185641859298333921760090893989264869983957850059627488523469453953519465587571858775108688545048616785331250016373306734550971030534022173802317749185549579785045922656781322998276289658504181758670951863928112895786424422687239941229072148733212268155753292532939078121609078579782369963678487345799813257066311018282624912725995203425814925819959778778699336608588049776301352401232759960403951079943717972790373860914635478172055439304549399447863475796749075157785301168813937698504299539017939543493371666327160463572547920195603248807468325751454608508368295070962417791435438203915458557642684624336016897531260542723178568497129201329001793748697997073172908699780325157313594637643942127894162448094132386884114055161325960182681593617778351528429718351518573296386849230918658506797350341059328551856743200954949604372582102223997760356341751866796618441105558510493192516074549557565152647188915011721980882563317485206931066652500571892441750811020815378399947695649839356511389933374721500844118403287054215412877699347380881803429184049800874380285905155934057687829995880403389036573714450934659380384178234386653479263955738346659919107175107987343450908779222063107006595731636574635312276698918460481033527104388508660373807692277227159591888853276010296267378143516435111404043943461226778829028702658535041350664342476784639524366396295923005785351944189579388302608617830291740201471353365815739659983667790341078330080275175761970584281545863862808182544243399520276933037558026694777657771585546276476933229301888311470795581385307271837773502816447187586023663488702717873128279237636808113287658586605105076644646039707972902031441525116040666725176880875100060019566372635733633824123405298361653728371707620524858353450506480245698121144875341754782747355452250016717561377120277887588694077707190658073602163820951163401932559918389696246133353761762715531160798019504772841384054547882688249386874665307135357588313336239678363512971098384458916189857131843950884323278640444167170683928133918403686237924873783352002267312371127416977048679867552728934212937548079497666795253964797728074789878001858528998997759686548286948394920436214125121236258308366949143635126837600",
    "282314133741653859784609085706170550768560827415991492285523606589115003746294915176184889203428098409464104826528644661628303537363249467683092865378141765488467668610932189243086760383761004222067331386309545696889168625991760974669861718367062583078924422990838797196397711900611528283198965613684123304604701959415824881651722941347898990851742497857336378784204371358239900911502335002825179901105966277427813182972770117907727588688703935525426556321090691628547453035379133028359359387956748985888331063195408994577264669869614689935947061046792569296032929919919700245081846455646036194632639265902574012715852551134582029812363471868992028086356110671391659245316127912579347216924363670736912849767893124246213315666633304889913261116878470927100772510151859866923163311395551728416585057917373741338411758298979884720401010032352939374873903493730948097627080255543794644714716400326620620195077671071895890259135884308616309172576028124549721836954782998178403416599734886722937275422298655004204397864668136427617306297312982716768687105311933481386188074229511356425635635339684746457872274385700783599561043079408366536905239666114576967564102857693285001806639863276861108811725905148640913456948723056369263932645797515407052691334415950679387490096365002569083465554767387402215527125495001572984564608902893031630270382252762860105590089982912013272345798702514053909212450333996643557892583006535064364622264315137922524310273860222804576538226872189714772735847848481737771815438923369414406388118215911488902572017331507672578524396368081769891417236045225337734118907444684941883547673899006705199185837153988760679040510914011076796278961540142612451833960128959742195739573303934068708877640074907469991985050385157209793482518246871895335637830444428856738037977901715852821972868930306505002190868832265018520648056768201112040100281198168451053948819171760986696649795615495940610157610776989435061346059591161621750830050516709127304233270833004022128058906168194294215030293909059371211876824656088072283273000748206505711257677138647247658838877952045440312523890216762191175606700984919533586480231423323513543843119734019237512578084294433103753272444864911053642735446123867263789268080895900",
    "442638234253454260257165065758496527351874455980142224372769301033585586634393361303051970780072054284239295591304183689267602023220938961446549166097461629758050203871372696116186800811527224232072298479478872423909345789145636939790843083305881692683098178518266435624262042153197070477643573428198512321370793715412892820224973546586413912740095016834220012051892982583796997925400033019503634360424030533347349360962929851701471845701560209603948574512792657880258689017537483546123010012372430277238175754205403437323865471822354525343522639696492474104651437514916174222590533811776449675095809486802716979361479184326459187212339337560019071915067366511613053118050397550621726878067476502694570564989449655855158181604101888386579249857860305622131041943098725437052793147217547260232885286705877624458296921537109604677987510249776590129054242524147580759214796920081071147728070493960440930115172561686711227486165716393902835607908199877001387446296806408797118374205735486443294360813112425378894839116864711695464815889028075001293269467025250459187452993781267628830773440855869666869793567045037140727329830514081781657012604252644853297532531526470522708464184917094423620238983385485880300300640954605779205827355002582582841100798093121691258992099063276795678749357557540238326546726533083354890475948684729007630649632001908481276912452416573813216782932557529530593721360132439741021888251455530719726441672430354288109273290033765802997060124156502429505740816016838049528386855118965832361458007361583423609490870458968191934295136971590323325915851717599248695879657954029397071825026769487508700933611016175647142817522427435207496451601468295356984866606135968789923931329457491808511020543747793316278653961813728720797976956517365256684427377860737709857631513169853854408665239533313774734737606271162468693152454088550333993533779650712729599336491016565106412116036383984198553131573783827816160038941046684384302234402976355046357582335602353987046281165294300014364252733625160692826878936815151213192843973237411133707736586506284658979749471105819301771268653430985448205371424332055807644387092707525735129506593493487551700883316060823721795602540164605338039467288974070922528452327211300",
    "654061654973458013750367850177933509446282160463945534851384116385796817578789266791722179313405672213193114341655848697237065342445954586670166627729907869510939257998975093321718724320031901354275127758026305988741067472730418860505037325023919927812157483823966816275313260323612594899898787892168413663118935730670889199326775503887083421654966253028111646408766702324568669694570486716572388793574051829019796765111214190756410175540893166949253182314951453630525787119302238657913651016950391037039658136040025007356986292762705325341228294027389798469956725054864838313420827241899439118521368277349896395887179361889856117453779282888439288829149416658615628441319631163130675356075798582422713819695539460630113777755878159576459432176940616940202234320658384623505893273625275325016471241966117389645042479686968675770096594269444783354468299467539986804257349504681608194102822330617257586863711240852646516367668413920365115147185356746182095824297086356350634194352278857849164540392666427931582446145545915960827341357967347844630000615833168760737923154196317661283242145780745525794640563954088284103086573929200377130973179372646924419560356156077116512745115060442822447214547073158010709888450549610266635936422688529354777287620296643255193487827604253315396767013680736134213585257575005433027336086588244898847859997493829070384394091156874133089181287578599751476835536361175298976129028479676091359825290184785301903800085041706495490900489489395255187038140736841041884596033369750595943939838446162525409357071902911186634776814404077359371737575160677362717856052341882885366210145294731002013046211505213001075955157814372188371040386954887092712005966925799495657661615013682361732684654230922355712861338461158624594744891254287528895936668151715890574240689106164168653268593318366118678779447878418278805809897735586698039166023670917878753264338262834754677071479579631946555938694772798825446110631581691404849913995594846510759785127181388510312136296687282859479864607535682803085041673416088124737781015330105549375018741656947723382356291607501445691577643778638197675327076895587553803605891699395367831239525013666552383659331295142473564846133174159916024007286154332012182055993469725",
    "899836848812411640752731163245413796249305327080818635268001872961203219928206239537608065941641711489400277893956548211867611924002350848814391100773697778344546721875594528185677836259365261845180114158509802933598677663966662617333649902747614745349109460588330107339427639894739352847396093845206033441525473447009508138048782398771324683977752864910024779971502119397897109269520492363614461557115130293565025261220305073256807019357811871887579438203442070428148641464293227492125010088668703991473856752171542690880045944876906453788340740459935560847541580943935931488409255950506450371776997972539654471033914662307015420497395083916255530457030321832221372294932689046672358066804595556109829013541345173794218309154282282279130599781524677611986100683312917339066806457213431424751775185889579760747469561726461576529130370794836906450005875833070545250069394769294117911476455036596328172831056134907849813839984388014764266681149342853685021568602382185472864333358673293203062770598648913420860412376258054536391791993244236297502292557949801232430550461950830151598585191908423319467008208353187284441965526299774715301511715496201757350193128048620774655326035209312027254871857793159998733282941456919579795873828038641009125607850240897653541349742437029601079117633214078853563183147149361864804912875071272980038188322698385298180448495261705505777630536782669444968817434969652506661183617159245319834417186584404233075058596112905817942641254972854609948868260907110967061453357464435283642803913358483835978706390700586241035972793021345859214378868253517942733110756007219088309446203907612433435008236411631945691712652272994061464610143347929776595107013325178072570310577159064121460865708274465967498990913699513444349953596644712946174803356724603631654475864811543173820189413003367703137375600181277406119172619667285695633894642944395547478239544815392013242912586325417555409544447805835980190988111654275354025948557741941535901536264513529365217672705057030554279562699363277862039422350643252839568562369511066395316130517735813506346414412791454046997695313537093916208797806363968237204305595628997166063078690261814677294615739786540978690211924813633798518865142304911429466565965745175",
    "1139729861854336235425895447296523641542343636180429872414499345659904335668279619515791081773860233464645346692353939223987689829634732477883572348883625767548726643071830310083242696401599399111006830342149723666190547406863248967025840068825688544350270426820144475331639010997027909683011849419691360182114921071381672545075242001065280355875159019153064853696981234169067712143338181706706415500302899059618724729669915441677226683132550883339301879426551321948184098493944841455975955758549189983494280546998303938723846646135292326536634946083309679352818266664465631284394578030074862356795484922706823651101852829271783616912631917921693602799337398375757855733009501733889435872156324628556922910301582469226154502908784192640506803812081344572335685931826454161772613310666286469501891981004796732373706628887272256176445384646579228115898688723249149449563521027384781200181154615639224354460819737267553878222413993378409383295681343332082815242567295799477630890511389491234734450269291454251736379345272369644810948792247312879577415004044011233198276739271291565455127968245972077641114091023602385038255437267650812892981019979019675335056411766411300421934085992094516576789815757837821405516919993913437757485510843345955487350844197261858108749706280097796596075674067205519649064872600384454560558047907518095684086818903778572484485206094176871196471128414803785262994477219867920284382197966913056095871199376400766630537329382010141575545166586395242018054551111246506864394604374708198748667144366037764433294662491738014575725894173553912139446957853585516385553077721368010853993214484807600625728630327450047309282377848337884935253016353913920347599187881793240718235188011667929014561450560850816280466858979269383583387273130689069684176545969415138420640017188388169566095784393347388831811967916647438273189896177330688231784860124777722746992596729393824110956243863611080138958195005077178160352741150887859273695574766236078407515590318030465975136015234817755108039347251357331812659785577035740634985124489066410051177875609723895708580910850623993525492739494930086794501420054213902555107907704119458457994642713746938821678144032881125487707260633144752713007955965484722166654208933300",
    "1318738642221432789963639742776800333362958947342998509626857111935307966768657251546817753163520808912096031367044577340937863506949382619816412395065644847443223086062390493046124872102383467026854560375663671069870568172978072303821498684882046708146521474416544177082655432132570139691188069227936896096896474985264087351865037568585565718540993812571254907998595301536261324634600631568726140119690529594003864215025824705085069925286483509452177075663346953477567902464019936201731786036907353003984352899166204222662538645903038047766962823265816808111431333881906617610574791329431931306953672148524696733276867782980057852668896957330306352002987225831213638753221884487570013867603853961380244165544128265608080916036421710016062897010941016801960849692347212814041280118355844693369995943534183634996214195127179188306327404277129741754394249426711246290779297811467720633222520800360339969763430863359685551902728131909026159662432671043907529455474534837593639532824685673306649291295959082732660367581570205266510894734270380383164293015132704200267179038585759493333305983837229392284772154070385722634500511313163646674129716507423009139914253380788738128781713030769108828434133759004893293114042623177729780880776772329561160876084538311652842338585545986548415656044405629468424388051215095792116756135755415247784270352670491447752595127315607276903677362617793434873668424671607623545654844803776015978071453636645973797639861385423771525345930976222800283971895407852040536233864564890797554297812440834218242002744623652440911470508607301494811484221756851187608712602241186811202987258402281013195338021864514950294516599083076783035405991849809348438586600942736728138594926185115895641853930661441020651471438226070785774504923634363049859064608645064449687489001730488561917712240971103202022637669264062458775754719679905398078061227772606493150910889623088926076835787267466619174229675096801290819258361332052101986736841672590481573167536260432412230458452307325970598036431895335325966738483088936228194127683567366465427819373340881077267592968312534518935896041237216264068228793335466349164024014626664067472840466061457914275504549108032736635864018967678478093918774988094328010877029717225",
    "1387890197481459379136776945752730179213050172856446778434710855733098905590805111580124654796550101286946390137643276405320160641732934878697808228278313720183243581078725374030528552735615172278325998671288141415765392492908517895826133089661564362419238052561044483216629914603887895564107783808912712218392222142803587902313531314182221596221953849344533917755168984407844565595166839519165913890106461929090881074313220217889093746481139500910333170915454111982304546819684620507877761310603278904385853898541289568097348935004124339973677126907382719249911192390503014097937962129538849489375020553893240664467164840283375594143018709762517865449729780454990548581357909974318654012012573857587520610812426567772941541723236813730294986629644516156590227182423610167530448666559488208165312707789046822000674748594298018836905511191431254389776951925737216294809219525783597411508851321032645314695099843936021224452678910298922936450716501920426714051516571318038093245473284931850025938138989273455825308692141213810504390290976796195135994506269807508008253105527912628093838868693721035177510330154354303294923015073727645879125686054808544159978967174390013980013534635519467358957795196768216718915467780706504375167973727288856817024655253281158202186440389231068147549768855231782144461313649673308233192444315006989048502743603667061944420083190569239337239075207220198460133963748902549467922590077814420821032723835503897980828005567179033685776608562255026597469396625022276011965288277387687156007155369585624707256593391118843035553898812573117804498183961466905693636120764970678522973205466943858709380855160833759149971121260784543730551189231314843418543503522821105213539742376501314621291563655131234777042533469805850815289136471178409986218834253883872236656396679963201420937449216790259840150628315880914592768939123125305622440236914355882241197590550416336554952939183595337252351711694478183889360628074825459855019319186415148167654267180798819724879288223627121529284639623734783642112266867189419132672641978852733830901052184682531372364133328215368024778563573398401588879252943883569380601876231849283807935627996658282311848605726009414328962173461160770680367056955750911683079520016450",
    "1326136110867799504174021512511671285452834828178137422180652071948793477341221886354361192658487238783985889672664309474681934349772211669629808046128380227572890090436703929721456532504677855892002142969629757628342318706035652701094311881400192406124196393678406767935102039353396551798102268416474414049345451139314410340079226113295089737067041602431926871793207002208761360957866590797075336012362769922477687972457835269569325922019908386083217128570353375737329693319677049471612903469210150211512335098527438830400353809655450198498780757422465343873061633878530431385230633833715447939923260705292365087886007106753224116831767982230137057721791079824358839527443003595835777138293680894382267498231843756313436295279122189166131121656410206923930628731556413190873136124734898214658047491151476753607592055828520831438534727285234044197551714954521319970274360759291587878744459309928494757526576536764479369304116953760326295045994654825739605913595707551158819583988678599345485163495803611992207972098146746091870137503487410735105162147740531812774977123382527355901781555508409477095700360444489717245451107817296869709657069846696361797310789860642112716905669261336286638552278889935340099966940784158958622406771656390251624922495172324483843660401656238211799093922792881116239930080947358099186466217443599156412853054772957271145046299714170119700114429438981407129460557831298050258801748877014409199506838894193342866098036461668245958592439807250971916574717221499383870186032214331031958767028409744521694539275202298457430846499625756794847427676799014211731866859132234031982027770382313579746024253618931780297186202436716067097465291778493738035342687881807372201957612542346918747114798006102836705397088195957239729923036742601677425136802358638479353932090833222944371626531772649861826116584412239414253488448172159503258193545851628062705086357570760809297633232956226154185429729671382690150807502761336049944515436422708226072346411780623110569243993026568549076701822811131343722303591999282020737624266323011582273248886477509841036381171398567510736663968791459678176694226166131769789058272494987715290806964378574637022830127618817256657134540282426145319382475611891972419536770774500",
    "1150021545743104138142119400938062423144208831055831758507901176860808174013490709390046081286545039933259880622139785473600927903249723434796349948525168114209981145296211815864329329571613581231728290344367645713570274814556786770621833126516418610191521173016674310405964137274228703795768624449606364203218253710979430253449956137454270221844093948543803463751811546913352091745272476787570990841451849199341371394136319425499469017621243132361068096734335801892776375110686332866398237633233935392673378157577417354918678333582876501841251405069371280481499991211566521574437568220527238162005039838317850172827311708977968777620237663893780483017356653412506936460017098352741502147678090384807079140132659607639915526716223533169494078469539985334076026682083875446974230730071051819379293495845807296026045337593555825639716800174320934266546325684286518346416049330442959677201596966824875964520748411004026792460650659301971058923014258408691801272373770109540583511929855377706793683666961015443710903176850059089097457926670214384910338874293112274709456873301696719003627651279284641012076343232116166387782984977530972873823936233048028158123087444814095259142998213494099720374805969506055836214330816181000465872644793844866069761044446077349104755390097145767088878336617001527402992186433604488122527320016733786812505705703647591760328261537322276022536348932474309242571648702995285108878607314086838352177437804676265377040274053494077414234885838669648198334741892331630045525714920724420539576396614824730276868921045609498910140021735599319831192083984020587455802707308245738979778570639641692831469958687760430163275736393685810985991062392712630472584045806059295492846053240589692261588919266064065275134065444281869676061452008268850881879375232458555761224898752041556302659953103053790340086433731472836414052698371840709541665427810218899179847945735798532653093561570197552635067699014656174128849352249529328951013919446202344897804685880932603229065232151143306870663796874572726346608871333093871149045815993455153007521760205981536644631219831347685649445807836033627682440538773206037567117592626187696070940235625874962653843362404946614914489372503464189592260810206510650071355621986075",
    "905519440372050416168563059217026080217512567945232623548845738330642321200500515124436679094071033357939378039853880473416072191043771016483723044015538011168715184190132519135033336101826946180565027185836992369597911509209886895811258866571903019032200352515754705532210689744074320825246924657958108382802531409183768324412042138606696339632674274129773530769239723849895991686819141284207738066889327128171728694933365244578004844731443465644211201588672446768336150438566677024672204755849513510711987337871208235771312895246511213202887694087953423951282541357901849958877780524815819803366879073889798493429684689485872017023232859012443900734060981474254857366702737288136960491111063922388137602027223477119496903823318146059653967054226732721081948949756987756343093729060288178608240106377336998156621263948086241684825526746602317076548144087772935748730334769277303995315735984796487780066198646378835424017877539940738632270061452518777193820379114451842112459548310305270910831905416483114939367231742778884379357794563672473885187813097136407892505532143011012526178505597228563469934370761545109784749199915309126315752847532615068236188000952206732050316876743282178164565653092311105078874107995146703244879954675372578970626155534219203394371425853933992149288751591289578611254853513945877294555202884545656491273510643121845823206808089921327551012142553091722222711773172580406653345286690405811369262193910392355586430736895660019923024164813566575460867800895022780044625787124272898081117158570444503916062934256944637921658082589470133816339578713191302622913198815737927918833994125621446807834039059249335089743267224356665980870510398737316078330216740047174601813356494467222579166817360480953629493020648046988196379151792180066544199032789658445066320738136136302538199187574586339998710698156311871921802754778521451164683896997631065240499355176880262899443652318182628006747473688573339984420237210363295912245694404414916461767447230791048365646374786562680648254983206299564209158748127911491285371375557439684134405686153573471221137418227917734148848881423448443765878778060976730159611105895711641182196350388491389246216222046495454136605917062998816916273831944948629798558275159275",
    "647881083657841251358056285277753822582928533959019316625680705254697634041321647101933949270796966553888992763024647254728927602847506139657237070572382843189383752865131770818953882953233891318941857547227552423012380634507300399138302151707467732847436449119039472473830288554329544298350124639589305818001637762430435808529905426092064542945925592709397589291187407928267782451451111677494113555234872921569386313740866539040895081127630312872399657390651513733748190611093243458396424862519765378794478263012951373370136871145466548139294261922105237736813964192538699101369325875636289473402444468399961639936256590629741171963314095222630106998506721621021058225406918730492733928516852604823005696573051003802268617669962289093211241252092518485327094022309700642811158829510371161871690963148262956670665350089176820383605986027739432335256747000926559040142588806609141136656677246340985583587907982237439645349431732397853785468830501172482336403508974973889818658551150280282471823438492545549458932174221440267539873523178224157751734066886477305237972100200510661972008018744762289818182476997678934929225181529422700742095873051419433718832181882911648349714283913111288262992816681586316652216024551014263129667215000187909457538509272675556301378411187962962091904692107266004638196379829984148914582115450143823670167592951519834900639259614566995421059924649255700505950945746114555326869996736493528272438705144108299658653622099352758685790406618205437721731956770251261362550878427751995181026923834204041914269171202489715164277669381999417960824483160037788434176233569514248916432087103387033253201287745519572797013768691379122912322722725400019749325071013912042469444531439947614187315606512871672972395282518765875712476177261456548370944212152531617263754994691788312375480711831179870720498761718328124855408836877074465097168465156168583125441333103981467470737993845483870133361130198468023710425113347481794568429595914492018199946315769534475181264548307511038618286150798693057095835986618450494798062617403468394887982044550946828252446428096878827993755813262033152055428834113163066868889568295430985068158539936266258131374608459875592245197360693659826429722307236953545163493924498175",
    "421555895050290231734869487239115892330069233078556288587992473713910951732333483548997366159006491868802902309365702262793455880329488050772483870025733266633297597014990422352607220610406121983073674180670668210461748212557660588130210360911743805353864289698250293834217294303570973002498089687884940792707250777171023679507002053874560924620602238805767061349354415758396942280166563031561913529667341072335321678826470401484216778678901979175074957302461248533718099731360110397002227785959342412385982020260789302426724819305896761237338230093589346706200182903466873126734444992849562277624592305556837022311065300963101689000944099523068153342860941773151980448077153853977181828871978374847205296305108201846691458400774421289418319768059973347442497576711946925608296441652676194961518151841812992777178416069206304380275825246174492377083798824020240503657567881641909683060659459608805568895960404371315277231326687852024053438360218185724144529826722074070517590697584940794044409893568884241841163146271669646297284465065601586598162165976891113274074849617337083067386518791126807885463481826921071442478584527390435076573883891867087514707265972107513037242274876277665659308815147040462938598557318793367924550812425802677056280137813684818553934701273983685500789257786208651591170126879904598887991880220796126591209100141111313998734434398663899208487946290914390117347522117608897067881387366200542658757069561835594722227455743884203337910560188050146301651059289176542267949887106183769665622123654489890064759666613925844408191345301398966922297371885239946872703962931818361602527121041481995803021796626388239514807181028988694675917220934194027388400037001491126725027807240771111357313747364587333655424401955804599208907746586606582933876097378514787104673341791220177329926209367823475005308815066396025811675178967831927288539149284325583501983513370539396688126427704971033736041301480449501131802253650611382536350267391953518615880972187787223433078634811473347875519556276342783667520818814757293778852614986010161551373517314626775309367598132823433801988227330000890947820719358496114208209866609337555764415765829537974932978361839198808118797150307054834188561615685056884580443725240825",
    "249626735369455956722918384219040988010436028319855839099704213674750231859037362707901450135064829294324853030123051165459912563372871696456285274451845251319951573255475601373042806474492302077469467938918614557783951363870443680347479105849769270818600207811869108667154033163995078790058535360958252652688942408151429750925284394410378663780784360149522923492680339574654244573500989854281953526103547416345242982160159594391859290904474801329980850502085688411806881702136237266575947773974236562602431990904395248883581260067661184334173937343666765165327036169115315733750088739951179562696301256934630969847834119693068960895117803887929567154368553485388321391270124515683944420104798390218364474299883713714551833784148397755929457136952732333586174766333098608813585920623311360930306235464624574017168761735265911553562164635564550519676163122337577257703629840768850810864712820893924342655123731494622634157243808697549732115244146716388567645334943619640141209123841296364102592179512526968874284380284640657226151283667484094608298829807479636481962506641637456519110417693809144027355409322449706911832872580277222865821365718492551962489266266089373665744744352784319393310983540322454862900096507826785082860709412021656054858480423669095688339050643034446597264480299141153775909567317733823777982879095242337013873521262502142711588951918970929048576975433473238313990772870633407938793530714882791560179884562811533293039564910054407950228868036781869384328521898318885590384797247839756452731051489917771449657971489692899199722555608270227762837258027168472281267388997372605928459878270532412463126146662334130354692900217135119730582907108156956453053529507691185897493438503538342737439125390377485836532280592301688192523839609970857899969639682219815030618590027275777558116974074829730744259305886521093546371822757321925314541606803090489331384690045575673045215935531492162543391272124718264462303901518672709289230701713419331295318010229775910856646756502501259082161023012036464826184995268924806527262283866104937763269275548256330146301145666019942270004404892872577372636851974098924022794039981868189441957140493632012140295074727566206308671685303573020220461467931428980314125311731975",
    "134597022487125637448324406282252155933419336795268616931103703837916794762862137135556969560219348696061999094410480257233419805506913348868246250926615180130212111881640824645487348889330247252474402076043989296225833234151259980779148199645489632655630565822739498040477008280387018067836769915174504795287317067143376438840541667392725476894438348323706290888502290040272275917526942660575818918750790486433088703598459144983860989028504498313421150322533783171454174653453713131220309063450815470383399283242032774468195300205101980523433929263435220735885235247835128791827552999757914041510557882105459949159852741790218353429733451993816261495083813101988570028985113504233528600614187126942558329779835356157510772829628505317054947088636305936160240062295228223657333186162468668538993179332974780547823824281045670055007624599606198523994174365553540433819486724459777377438651601648160114535778566306257349428867613602490925270472838698683827765986455292108771876774220252516296289931960025963776413459012451570613539931421065632968429824817163660098106585202804698449054736558440743073428543173354661198647160401833554356262781799048313255521780468053744526702214904783338139936505149921890461385094831450794946634900640521629903024334937236597155982906081804657093250628534771649070825701744450764118199129168517965192379898409952961996203383220340402904788792534673113288162351016954039124577947616169707051942639082969549181030717181516169364223549178306717409488865686973616773965100044585651854729316670395666924064656444814234386635671527778074123801136820087410311032133110095717750310499279083374295053172800972345762425530274165059980352374096856154777616908856300724557099179830551142051550373283018393066747280857605686116649152038856151642388914868914297370598186114288932158756542818910585396517118720749202405508624000139551944690397794646224572455544298234639141552584710015990953228980228179081881904725588093714054680357109958967731879101740114725718871891001066520836008009235640974106067258640756204701019891519992716680315179768502347510053598125049852774158272953040317115607069226655661303563303297544123831330609628418412496171299271774911429420333206167653745388626400303878796591797194200",
    "66102360778495270096666891814410029900903430459626118899822038099195860339906941164037074763150312441788935891116935662665442437766035290216104031230600396975467889577137441823725858579849620331887687139246358319610330197159269018773769320393536930334018292266118642117038373495639477515888005895401875720758431805071258908687041555826282606053874749002026353075682956069953272008129864226188575829665895237893862539599644391681359664891986123547070378499527993928137053054638974214046386715940871361352830109039340829289298478981205424182075472512304366413222304216096385298988696884648310058618825783763401357043002361237282184070971344522790602213747948538444354457468434471497498191312866552753165783564441545450101178340355497692806851758425423658126743009808072438466000152795472866491405042238973507570065127723779348237121090257315841046893638370804129805410869101867216513187245325742021548836864839090226380425442398912513888231961642672862497493314823527926312316096573820249643713287086067864153796745537144440812966790164878937581794998550991025808051378228201266841972351711972288392090035999310400392185879120183185118711672570355626601249478692565493103332679803112309085402888941965159013804690179681605726334712340082894948746130275121847234210365551156719952699291411505055081962415393539708403998663571377968964434446632334792220722125055190458581474120887718800406497866948886275480059835337329430341181430238564216357512539600919636011040471067005709503371539633502590030300621287424326846275399047641679724885484204074980442137650349460083586585558464774273241275214543425471949036718226974687177319572453597341671911052968297891983347631220233604006814550134102538191223228966766063276877288229658850002292355802670716563157486527552961362548344237533749258698159024698807528773423173876583372923230510050644232129137242206715541058372290045218533046713224270725058000214806233684328190483800927057877315121309194565494452871922430412921135378240484634475507312796542938728643193173587483238206238423047666186173620131847895799826979596964619118896695161649621255354510904273487142324681150897049373225739257564278132129224710784464445443798295336001750184670269341448824397449720317781621622246443400",
    "29569691465638957703275257478876005635932446715845428528471268596843652523255601952621700953953185958543524729780140422975891270982296024609071736568239102835702581719491935523152742179156082567261645024064614524336115132769018800360615909731977787501223373246291328500651709923256266171443756776555228341403391867220434556575251937129209365733581432412359009164238494367075246867669639635604462712838139183017702039640207217942132235342751219775100127710738278440032451512975909362997507593909368434780139787562011302175598039784059482038163701420865100653491079588801910925431747389026693475112208261626764418799724286621731840745593738941471752499405024625188720265996561886662255878269082001011937189000365244268910591284407808927493579509010921300876020113123007315413946682940362187491112585888689359609813705390750563859606334103169907085025340642583604035736843271916696433090963856418032949433282333827927923704995473804822758068013075545432258060456566819914129361027969813834927957921706386977033922775167391877355135800455925012381997628582831881274249453903243391243901642241257647953184858428181842637604079112997205170659191886485560088460839924439905732338555362793918955802774879190142071647597408355286643760447513707626743065726349533003565720161848234463603338482323179457776871908859637492790495769251360350636260456410043509540608980786784665535285787578384421805337993288666294648022053573741708179360954651799266289884495462431298270229876846800321855238374499903832280183735946029415180491309702856703933748813158444430172410253585298876245397473516322046040338249741162651787639746307505265866931003410245022390460691135715368477496648260972366836488048215910876662544083516007132659312292373817642964293736024847348649122910984988726267412591434373538601171725704170555659056027835407925786059245742085734168275543659879924785349102940651695601255820568719257671428883973493392476508538155059497304337504885841699207468168295686431922440013651202390597409794351653854690624271465513714389958785673987880726023858442238792804539939599012480699642215159265316065089427206187429039713220956791086103719667475437265138873138628245257656615454638276963552983187235317482113092289142106499138805874423150",
    "12045036750035035872505164212395832270512636089067628795311413559417324092953046513256640251181773549961134295317571756899998157070366695985370022154247720240802780295083623731946550404701504224012858025207874080097605654204886779109063117913785489640106524128169817318163721899768839235711554188796946741575374819283438456852584320578179482099474497475419424950528182825351980943501744170661323026171645487432336216551300773245569869740531741625892336171995446018876144461293551571590739172369835515072279240862852009130206595146734122314015657883882558831261914845785485054255053772451666319059237040637648364092324901250208987190303013788021449260356173145537486849469580904740195862636192832041883528802674685640196555290325704313197173361619227436401498939457625533191577846145360721662546748642973149372529905292074366379657116641416785467634760726694393164428442541782874331752284349259104817408819495974104177029289259332659057161213356833088657792476414173697730096953904176352651796206683737912034036003037741532887961435369046615213527898597312829970901453145960213551952234086170943768494384407144611200503339478823996295450712318909006724668966261473929555435335839259669191843230492683317290612927540807462091477120958221599044298522005274374023785536120162785430647192532124080919520988389970920624481981282091145683489391717926606419607551661161491517851108643402899539700176461212095675552417283382820600765510326548683300674739602680455183571138363603476600810328779827715007401543055945645195631165857787364835328787944188919449873108767895979911033203946700832428007374644933292167029749932680201097233408781222411553348328843665716677052953830492641005606250638284241297908956835332824765275132381209149518421120698579727601551143660142799664144190710098251500431403066306169937526011370131261090974045940708442060302112227889829401553109076057564794535550279190895466859461726764396776976158146705618283675894387922588055078142444180556639599488616062568383481899193320258867083194519731335807290793241306300880804126928874190944595224571983082658208588627347983404631368943800935183557527240895191665619100520207148317155031807197088081338383194087633474681138517129801423377437721649374684070210771125",
    "4465259363036012082808421320802031937360704898389078337350224330810763633851356315627450181713789593092676590278696437639268306814039590072437354041799817946716468079666026086200485784128332574933457110438827242052419791789381300264558631557067562183899342518930703791272207761007985371388539644793903864326306609182136007892344980420505440828440998259407581840528940094101274613006070315094189228245432044280794576685449839417273584381599481847752044009165617323223481645380671980240243323630262247062972227438251823646672652589466264241441344037947543197436864037344835562521794708191014228532625026780522306764554379681245073340390779468789223195598897725392658623956576278429586176734233665116628130928329106250080138392142142102480372332429265494541058720865452363803236573011555700962341497502432883259695452254999353531562016608151999602914506075135447639178141294847906032631321812308878412314348082316809527053812516001547628323210572867158539530696096477656134075883049478168466889201338425612538841762515502758537123404605579208281431012913581287947992971702897998723910988887056408542055962240689860551459340769098914227173708582461284012486930816135010243182631199826662549257945875817580796984072802813179249306245686874118686581762318446593278387514797742148766133236015681290532725064141558894851383973891498343485167365726076979383681798665468634241077974862652878950184166275286585429719924697642053499520455549079043685381871929986545843398034239958946783561147283857096419341416081032811451967705077622226410553500521452829530749417239817076385099368064416476559694956672127203585827721885573467524440348181572805100722928964166085715528658820128650826017160250198254056655697434870011588095414608374027508569593060318553387716600101418058329232668940483027066427920236087931920057018058980903596807220925452301060226137837522569368853937012895794695255507569349793493167028272904294388410027957626115099881114535727368679356209714829416588031623324350042364440302127957140584575988766648699483799046295228037049681451245867110061016102159361329892812809476563261236228417993462159568763027870467726621860714105431473610580591624501982946175050077511335888768251348629374740097572343254082393125060781000",
    "1505081634846799251001835704509311006968084058116613938521390689056785622074132701626895956322499672505643404021057208700717384424010841820185374182465464652184484618901030983002796393466047348568493359236848775514071404747049527803871033470838526706792327750083106503315510359116762513981672408630891498311006605526347809078827511585325586329797901311136488109949614383282191066627623183602688359633967732942631184626256710008205143142525716769390987087023888240534868659442232984628684750795001937108985878514581888977308851859395796902496375669386139805111518092346502239615661032148374783981960618874007790032264954725837992452264623231369408137426538650240846942255976051273844346837613186845018231156621750945426229303320388379152382362426320762547130384727871762138148209267694664244453992710101831270940498134801424166576149874969234126643972734928645919866156595644511862783557783740852299206288442491740791571998441251155522691370256772216620011893089402273643618146411629876521423030200170532569107066558491705878725035543460844247984532748081130862076981301258440410972326795423514361160739083973330572033641574608182914683666042880035398501842042299634063387456742767593915219575544743324966283629049915066281779416719773909181029794812151172123232665834577444851307621531591004935956957443261721002998293958775924675941075959865650056463947703087889419574008649290295070078864851544275823935278579795331119910446668176460674441197047070304292384943278517145707160408785105075042139960264294990215267353522574387830042069835054984013376717255036310052309939589941047454560989251505271037188364083599117134870135324768762321421805597983167614809825351165094748715834964733195377417271696584250522794817839487913389906432812447325605723947425873915460964937826855718901928697257035092921166456096198527461122833129521080907403228017755035759490825165519082069187806891077764475430933560486837252712815416020695111259148093457257297205693104873833458193959204808067108782380099561558422332519385770564005947772965814129822518165271675602482142081174755639294151502577653672604809780858724067445308178518462593804869831531036373937639001305756583525696161996889457173550314361197162206435614401618768731311386930125",
    "460664352403130216037087637484795361229887545606607220190527039768735231396809502416794770300480172238805785727533845636140976562937602608427409386602709367433778328241535144832055828408408823910814759797578431544319365243805690667396800205801941296417962488867731834379743274282144964625733425095522961150372911825872305440742668490352018800324573162194206550288748070478455154701926755420382310686894676614830797661733305274002911057599811630042803602690337939293887846277387334074879440087807847138989465212300989582574265792092004908079249910597961541102660818305828746130845461927528452389163418102239539676388626576786261778767832818270609115730403186006193365544870368198089112552815786058512951473891833756228279127370374273023867226421817992420984333648328271949689809281140693568041899120082252751562327989269954216233063880746217911617858279146238971643616815737831374080982150213943479658226015843992190592773078725690155748340549632322012442668932075121422377750713712515409384461880659014358106147200040228502732437417353593624918532324090167997983182309675419306073458836006399575621060685722485286153782421020135633298516961338961370349048955997290219905892793127498433467659555064682015270914931145245935594928130050818531386907554068217913601848625498271924971445773815980343139814392331071114140521768602067404257452594159789631500824403917278490490162631533968232620491354767623372776012019277199416805700450552540774869627879128496098475666012936500913007861764822921147330020237811314640616873573345081374057807513521697414354234362134288714004474253955871225323497044124730526385465368011196270052984090116069253469626573329491914932692963069163498799854153460324506915722718404211826910503022765508505188834200491592873363970292867385678043564290207703703648719271756927991322570632170898747707640208336288022376872593447149718095865345757131635057096130660151075782374687038966397855033420747536421701070150942461859875746433456236182039976454509883369567584735543148255619878267060243978738801005862094244671253327531934286177660915460720878228680069057283274076328022439029013927759408142328784052209961464935778285251329168482720185358603194556987868126181895508889873545010808500317702080870775",
    "127814096188819403021972254873680689519701729415647997446183645217114675789973795305079933222511223117796579150733405203476924969438187414149220392771416584649540792441719511119143042400462347229302633690515715696683982260488024265230736561334734801483318826969323691688385689811542345237329037556536091237282803380421107718996207181814261329824165463597737811421141922832352831726654570829220726678956849158999567059023077509485533375177708095628800949105593423956562215858254281448461079102548659140925090871375898982049808807904737120491126322532600188634548391138394392181830409421027103502830004134156540800863570953973219708109813983396628539849376378005876633909885414808436508737395116780208498568416413948239302828123767606348145982014225593568508869534983374879517071794277615520979461794597627505433840365632438640020618940957912078019591913009092491442154730768499185443937467183535670497322108132178946949870544076534343743404655794028512156510962051472740404816565132866751266314774186824416571869298798891337915855953974828946525516545839975498763346736870852812151022815936993815836330755744931557789949330063684619905458092320486103705218668740889547624868874155327426367276154522628564890338619330187233027166255341934096995587945858791267447380344505272687714182907497007447141030826831823898905555008974279498237844752223327864754316857013989245801167232339255948753343240977913973090226192035387016335625970413361048666689266233701050766121835669920693362952996649402226577292494041533317266699349966165102585372522404431752367991604682065419645878261645586995714046670272545103288115029574751176712902264815629694614992702892137408289236053616843950655906918380828406207040184700403947814088917397485599323595394596349793637615335266416526114707635893900317664485209083625429935805636432670045267708885965808397018115749895586596615461468078584996961991621409313245752166697330394864028616535060656434051052980253981516714066006521296118657581635495116811315837549850809786723770343683278733409806417110573084399210541141197358734055848657022042338173082674385537921058443330256482704806328815782064705213454826560068004133426839882279677556234071955442306097586363386142308352194272095835509829968975",
    "32077547877504402589305105587249240544589748269196565071706377074287079872345396786315399508095661464450763853540543784600739342651735887994383788416937103958382766874052058289536115109756467532020849837934514786606636093311283241688499542504656651809384470937990943925061898332959084816746385013661799768841605565181994808519872630377730333125826428060878464323126307707347883546168875228296632488804101682686128283512299637123754433399058029033132094014364827529417666987608676072613288112983992414384050892318946875546460844862007678602687205415986226211894714015020269330498391184510507035477070802746911783639305286676010354804468722197680723215779176363914023175552206769236732932324454620015057070523086002384255251610954509655733182876722303648489506130631603482047784953806160515066291061569847236745296247364554010909901483952216520572668237495657307946879192698683606987723139340950016584989626105141682889074544614954254408284738235777062949206280133686807055577370024439505045910494595862165329272776680263466296441321630210082350271430062376288075466771770796955861110558087982812371999261407252623640049767528250219289227020588388041097295699658863680099043286776749746310940136796412242080291664023886262422417110446350383220836397254350415157106615625407817876169858045827623051655764153692752528690304137009974594192332709572054772190675469135435597412274283695790229276044663914244142699315460869740344875985172420460303670259798279461639050272702475393130083206450082378223982105797135528139726618404649467030821361600316417908394618877220230397931698809602306133369128258228067067719673433532535352832224051429460413058287589511183191225924779645394309631073633674010577350910594317684668381370706905459795860273838179339655486087793055920863041529331788475509224730949435639998834268783810266169450751331783424856331977190558773814311743170984204711832937396466411791791619736124358410550861567602504265076672545934646737914327642900660348252674209309642189255205975919059360793673774039592952809071599565988408773131103545222892638827568964450357881753766896208663498909595256467686430352304809144330675194290530446043826537588242908253795845121275552265702474534965539223103259179165378476322471575",
    "7262435036875613298090845346393779123198685825653387225126097012024914036544220033345014293209432603358535724113948854681536898087694371973377964361093201972128913782332385932131881584714005907233995925295568313613950284285028667559177167140680809283531333096983197325648074952626096797917503099191760479595668549511095933239282640182467692406801530502354294634592415210400552132539137125949061768032428010692918333661403028540963661860902656074867720168348102427763380508520034992432994290695803545046635526556213062055653312928197970063864268669834548460355170061505193524542729878170055516301332591176492310418590007321073837982982676326333311565685953101671251712256560869741636361738186675355841687910284183011519066178002404663812858549518997955883582584939384130332566540095512150747630544948054741727437669264596858421027828619064997413259446162799861946329272030271694982219422222143093451337784524924369357298030033649806302848590714792376247479446561440985759774180030656850289255274224652073917784859479922325148112988227261122409620387363002374380256812773221336769297477463166507376222020364986697964625764193026860684276218825062909608579198464553224548299000975505509630573464818495976180591616723882414681195814057082770312990215083001357772790392383592633479824253370190318978042438827136702630341820876648581370489650297732181671386315641124389208403001470892781907442044341250740736814495864142297597597623029244455498800863791205583879331231851236172695776884260427424403319291673150170915032256961482506277674174194981115596437642979783131409509118575709420681649364196390859231701605940086149249851332503380274339130564304400091087900268088723956108764731559696829887007999219449909763454392706815865655348920997502910620725376280096882161648549136358875026738318081893392436320385764501788822209106955178436954354540010550638513516272787808905875428926258490241801814677996530182677212885335821827795748104746967862518693534434006817323102219159707252368732563916434991254376590119943301306202590326553332469715439646167807705117778078443910760702748111413715194930995620830362514283748791290757893162215790624076326161514179743151624164055207761519239012809127100100623904841094826126989923656650",
    "1478382373150032918278382627591374450840559215396565335454499464679565152888884960353687886351516376636082678943988568642190181954066346320792102968335796548762012826993997985852615806239354713450982322642376655552805037006101356529660333292672090398624375407013268162718516407243689162897490476415401532968731284546034134558851135511388145290768521400632426109305463631852052486125594909187920137571939162269505811156975425841819868475530135131546830331427525837063395132292467913455941848160712670841312160449820840136346845980271925421425370572114628957610144608265646834597372180377816377087906149652018172571779422051447849277961652568849244084437362549788151427585433851702282504428301756870378137882207978173703376930009330563257038804814044654758904026917429910464516713284187346810486429470000808538472134308364179118298053919156319315367863229362727101148093497107899636890364302964738311980591630810148950350674895489973474603539213695247737860994602909525031263526237915813247020057368117275212394557945418593112179170674754604051298702971302709101171670874820565797013492100435722396219377908281362653990269660268583063064900312480796345192729821738846518695663039726362506088927514518826398209028015669411775609145786512381209577289377073950110218393282412197490696797934794264754551897051141425873954615666052218181745249440846028321149970323414016194312645319260683557639876017371336867387488419665810983892335237175210038965392438008578575124043064890907735681585235459449360083617457329284443683526106929051210843978152257645331302243639633352962101508891125434999656791530936456335653685435260952197532357634974310546499487836128509567505789064772448264584665823451630915980154292963616818020795436269588158499375769777468551057824470909714380083376157449644306334866402965415506724885590311921477225067531415639540352421449815254046685883058642332212588866253821900300559342064653676830163112264320733078090425186216310017099152905254958535735608441076791589054785941602218502624344847530104665919066985339392590002775064900071385317763119024392204289581974896981261341052980288621992528390070471416234558106217999176812858493834024181983339094365994189072833412081425280506374973168718438231745366950",
    "269503274054797754295772940698253021516612814153336453769132839165463879771556345558789689644346141967785256579810682545854181960612847912117116276534272770697028177449315193337680506717795676446662607890276032974789712422856445224376856254721299378476072888047514394993186237274295388963306080608789111233606733141016587981178854292212223347474511648645987725427572509025196563441855508929372455139836516508897504082357336546977367926806961722685486461760996517903313464025802877390174765996412530709726122401039481388699463762993425965997894921071751048605964588762948338076257169831663395100011915008955503440014154841535625401356313449351529918418961854464394823841922991014541748500860735610053401772294447513238087370237479496380237232797212279147306586846231688830480794769233194839344829358604937027451448821091367536401124449884019743565682509238353914185268121371877294809436279926118037989448468104554537136994939032252735330172648101606597066561932271987498850201900528605730555062059668937549633635632829282230862158693821162515561924811216242054756693516493408780280054696841721971268619850428220400901421574958313793718686189405791899877062788649240390399006849161759259246335894674837423043085290282709465464752382923367858200426890747199346169773360031431305559491799065753150361794853787563892772674980286572898250543410985401368909513173346670187484725658142808592723820706640107356469225945796714410856643958529481103799209602378517109724654663511879808047408836857896659727797212377368910245414643324803724720225815403268019267550500218073867386424644786465304829572374704248186928075553230352798759243258495978339387246937853023526802975322158718051705156675743127674739388156548417890600449175842362122562681299156914589652171984725279217561361531736261113311949999011498147115938098076467099232644638761090569731794335204650007640615067842489264631728416503204377555770934042563721432972768540631539269134292017076779351325895958099758020217435596106421598519067828140495177645149093579125913012832610924842049048413653149909451649834625586399847260609448972810017057519572743290676313519755796087211760822677003658735411867807313763670449266513710621495581874319332638726091985109361126088099700",
    "43780561782648891975394860197071642417627053423261807046004583920220135316048025902598613218030646165413890212684281147786909135744271875532319223943680168099765421243964820651256335455510162815202702214059458955608200629620414686133737419088682929917897521425887513039090999212989293814065253476991862782654019145768822491786033726093276277753129784814832068526361410621656993944556092203322733591017672476414943776126136752315052736219160017848265476587379288247784969464640333337355190472715643966356577689061551897979265944511274533283160907779083500258334207009256967599523275232611290667390613366184170171886445233987472605386538588696871970149397320981762826313165913562551593015943918090792307884833518668000904971948211125539952430289434166971313385504504324667224566901520626533654398190842692487816149021403159823481664254505263586408480478715693204542108269667009641662828998916250075376634131552900996529407532325252623809989174289530194120140331922515414549454241648709598688528407012838007414981271338331310571651489916664740969472129671391783864721213306365864352945960024828709775836719642392494806954204085364954122604314955255803715355944557812755976134178181545024377742772271085872465347055879185211430505581970655106150837934580263083901608725574209506519342372174856636342888222294848827572784741494799481506857565606887587311654059985615794435568268202984064601893434736291859590877721693988837123015246786602085938234032755812143514161987842545329438739418045950991869307066605334465618860752466405835933038741589572140562473941475603240305201082974026738751651864233330129213582265838576908865250210177187609849097612356052951820933846236565467484684562680824846307079913522067360225811406592796018082645798490994360493573098948062507262367542065808645756566300739714402501299093106493001148520446712833254961256677047919560971633512558064190629778491246224217085877208669412014061165055023020846961053984542395587710966212996939884329659565929879469428126445829852676281774342320573859279772496319578967525558645975576066386621883957746358932169422662703551303134911086047320523205085973653662254345802888513691955510304709417319678662533726721315819912042374238697817539904070650563569475025",
    "6299887972592538668842265961958505233704599957076190662899154931346113733400752763638388296443966357076859065019475045361706301222093831321814632659263079701719961353140512101284991095418655458871275336828760166478280363050170423104095922286716539828051960159431313852859640256203580690398036294676664344401001289586212574165357106533153137581496792742556525063332678262090146133694099578501472980598686873081945087875451717336497399739701121237674557388843085096433290474811924307025360915452310184709555794857511095326753670591282285442643403773397493132898803067671692497454723843350519823118988383366005741969062555398413943945263098056458380980550849559751510739862425580909647963567851443999372964356089379735808399878199307404623598379619648591218020265324376672557516644161481218857795184550308708088120780692823131524387521486035785797646447887084097698443393392312998994802033293939203009864338196412269686993968107198099304105386604085332315191005204568009132320238096768814394940661503320032277255007603809315423195003978355436663295770334684390618313574570698167759550803082863290654030433057659610799961292828228624946533568154753451061646129707373039221789618104571133690256861613269235925562400143004669007107184544491546661352334691856773931090059597197375960181274239759074792309904974332626484559311261852468285537482550650356864457391069317907567249584391920136547028985303798922602058755600556735511297530202348213236936011828192304249083154287499676143304836287715287567084057998333360672725942704658040859746835176312053744141809089124063895146316492508095036651633378111436794824946750335924756263422090076243897341746792344230224129440556142424141152478144402148192275003121327772213385595934554082197892663222472030816896430201818465832504086878028214786845140368709129660753315618205726526157077586681832187506166630279052722655951228282533684916515133646436168816910044909406952434074843582474544731253899358645630309244020088427018264422511277004978384575220081043704383737607681740809552232328366171329703515313076370867021972981766258086910173217847322485247815571415294209278140218222621074847685149218600107890323666144325016250822402806791680724088120942298295433576813333847130758675",
    "797100185980874457134338293698364743961589225376175403505910236248111760878553921585655322310193035357618657477350802408920985648651448472137329728280785248054516619955409757334899630125743144989383822083368249897798350042876533629046593448338062336496122200146778271577826706388746374690389909100120436875140767585431002985032253354239059068452838138859823812247837572537010709144095582069991825667138441264541777543258129127006882077904547704065391022986413928697550535146855437465176415002790802541809979859864520952353451944472622316899984167667793672227289429791023859885479695859211851985384243679605117324068812675500790270332098419667170200443241762183768595307667643045767512416757051118952001422976741071629043788822779843231123744267990366814090784632435815798714344311896993780497422270955606826120758167062716395312893233647745031435156390521892065789147871543798514659640500917647068210249315733455447808343327557124779960435731551422229873708590755460327210349392548642722141589829290066530889292218502453291410363380958571692490631175406324768293642963313259273418656695012407981523616462239539419432721121003572429448866638060512705588094781725641517748095754759049696608385145848045811374572799433367663059857063886063360071064687159675164752827704830574913003418150181317437191111537023276596740413304035618299007551371047959497330859065019708006134787408264580559761292152403973402708601533799096473598887575367317161058629702112004386243676058419274816046671890042369199005287818809234242805586260084564718197435245475280255571055010271727649069424125166000028631773359061424573410668684275436510665757622900521395887813508537405500421694314722933824967300107429392457356151000566901540875277113710685216098364776519118784639047281037710155320536550289872018593313879998561657458098095796999398879331235462181196363229421394930964568989230198790465121022272449504809684140492705171183209831054677099963566139990486731987175940271980729673606132501039982404602729100929559454741407121715506781835404516608099322180182645774845380678931613553730779903793856785711352154136846097240458059256828572499666103043128564714013884031453926034481766983551197996528893485873747097348756922611481243056922625",
    "87868824139501533288749211453649451933808045873931451830668229164026212717643588526409370527793337041591270132052372616383413537480722829594354514521549458815933342959018028382890443864176613647997191088038533124678561216846920310164647070068011095012049328962469152169683474348597561044328424249665115724577159155473421466723305405766060893946941295337847678697811435012289382951328341232287680656614759972843563124860564419219941454379509526467591776145563421255671249314064424068926982989756867843224423092976740970391051331795261898874634081203719026310989579887047894790683967052031644406167298373130326621963625633333200425073493816130506322826594842600401413009156363687295770018799634884563941435688869048021002743182709390830390438642393873977231433556279736029634345654347552305269189184517517675673618745225802531668049427672887249711944366011888259893825041606987581000746853413589209781293602109773464534042792518359289342514353944765181045273062285178642010434192988281204089344367188502421859282466429677262424310746335838395783973357453742389997895006316761020231680312247639157531693703750384721608746573485360884816962139006755388457577257673792774606146032012527959801612920899123734285605230681699496007895753682633229374303980284170883130834553405682179447240416649950457125363953107724243443823543239425191410272050141158246099043726771691064422590998882071880237738655952136558790427106045761637190695367894973282399638940968358648182912705631040192773459106159715478013371225993576616356503058941601189328773764916996744782810787762393107217017891793429128633147058537167482880479828531862898370078710632631027170178705093607454244835788077429934562226678635802715174060411252844060959582289628349077090572849854123120381854049860108907063818623770760528939262803342954198823850698882693248852697004208193970729568662484405298898801394690738896920679101541396754626146698623829977077167000488624991560269225193593839630542035198740328843067189225969977951373004694686991008691159247824850866553276561176925700988089932640580631532184671733889588785276038039820713958668154591310136666477205863884913403584084581717834888995322357012775972721714067405013702095206500141864946428022538864322550",
    "8341854558598491540494320059454458606796122354145091516804901073372794344107522039555968450412601554182178196738722498932459042045951561862454380279170964904270990960961361896125969864268445412960722801994200183473878598838727271680352662141630387234439015870169090333509353828870956582974007999353164048614861880498673640065692531747818555381776255193590880391367977757597941028044811206187713128361295298794187471400646708831551462021262428968908823524729499516713548238968948090059885780151163850923393489327569452554975648251617842171664991785882114088359844322342781832033723609284440524606742421552568097158029778113906654009555113119643709859882967943163045618701765568652482363538044213750697295661140282836574194224440294771234177980935426134001526828020504248461570533946264775933983630296687927081667779580320089168744929763519860967317836157455018510132803012876753498402113195178875760504166800515404608806590532421112355365363340092388573577922170870617827545198599066930990326136955395441372668910669881851326603276380464833842249949178717653607467129698287855462665361082740303915884593123917296984798551329946736406621239930105129026517311599656270756633395100300566095462664709482746092555160392536793231417273328069621224941466242821321268733877336261036887631787885693171696151971321506380795244201083262330696470141354845477919541345884442235045098548090244196461909545155972057029958564641252790798413278174332858698058855839441036513772900110238695872962177758618316793777452694056527393938513681767902081846697496768079306355162344931156533586896096695022254605199693664213963893723895108536093282683485469974426658206244877453678250425918955889040300448892419991004387937408431725540842047827801544789533586025446739719391286730135040744026292600360085862018992554439948281124660627635054384757195523011886980066669964428668686583886407686289523492689550677575431728649156958465102217135299221408174241798932044977505057987938189892929052646973879192163937661072760660511399829101466124656909736721972685929203508756723102139310732815856802179799147469053824392498711967688556591281727589878822412920134234071958626961753071276954052029479985742339344769389394066461255555622583933071313600",
    "671890401140388759887272868326026985968957052588913496966371445303303334660299748756249508255126740925216701793217153024781642827410140757029492421717863200386000079083218984921114711657840021754005773650299865495785018637767418841450647960866644487447338561100041895741645612506384257593347504877983729828309147649923615551055884607675562386270346373224094923595957922770125487839932554321731152173710284581613463792518367817639846752462613484590390921260983321139777154051509780471587315399293897791733888226620067141859134866909778126969151038382471203846330598306819489302575461749839192725514421468153815729475781607197321088891657646911927453204442816709755556284450615699107032654583300405634165158819483434811936813807680334903923577220164385173903036378259211178935280593464444904605940017239978848453551083132836650929337037168159899877474334073216893979415039894224279347066744605623012006686612978433589695927869173307345602932750609276662917155553153362008231523995367241975303415718338117581947984930359303661942482238630180978578134165179735765312226332677034790251825664889711545971631238841646220724340429033383212238370161529712251859591656093628712963422205624159062684402646492707745245295895440948877370084385407174559554076105695761233432047311071637651062444415274516811603247494935034290833775119979204507127403295927122984031190253884511537692928393959105147724603396249199538716297594474194171496639824992927613902322657713307634071600869300518586746094001798028163124354908360440628874233748358234754068561473297365115823600256284221913737008478756700052929870756179495780593463176550346530952618180085594135577888918816885449113086913058656698847493274169123561143366025427036460145379755573491687245848772861898496326264152357203281129537869481005431826628847843469688220442007631746894137041966989759722480118575027300914377518716789496520504823066740783212829218039571130368321525711643229639928281864419302982107640705342023952090290375949841329973891568268511742553425224532328707730247583819594706515737978039960506089931877588169186667606877970513913090026717179580400704243220059269590162815430384378175879349045477717706993922629349863020768710687545617254141217098417998743200",
    "45010381502310347239211520202503721487325664046048187906807805847780150169033458488496362617387702206303330714771305742007640236067720467960082706541937012488826225150948993834939190845524281427981543265553175262923634932418472444597629789204487341199798955265986651485199961929563034422405378601212476513255200606074965558039300494265708444552359856693960596539544020064532255378629412503234940144432564935285117896615900728087261611122221123981308763227990949999939478193317288466250057506806665114427125257988370746631067355850524262389338316465790919376660157624908010504610637719338531742957614697591047445928653824469900011357536842295464506748048325650434023127197273300042376025116188495188264702022902474507821846884231796998328731358519430364856397461326989521603620584060597558363077760042601678090342737708002391235651439319390506899235380465010951961457147328196401248205705246647347084831874700269170278574143349927188238212144700387593848067895019891387715685096842983836515944585482238056476786694670712924051490130336590934014187773769544323714555977476387272221271508926694250769770554502476589123612719935518406286128674297043395672142933403598162958216005638289392689842185243290108513005854286814732847207501690171589769601275283932644159710941836994629806430077775298199027361781544520172948475226148385303792025469464043995341457372432395124017664818040291858202557693116574608750464222753775741322491237215764202263223488751164593774205969798864708880224175872877019956246639367844200028681561854991539812961573133508429528099722508719146728313923119481234268485437773518802665855091698955647633928784714665963200546394309670516865510232565132606510263763390020185474399050759288524376007432708368068048324548645477032722147354389920574709493895223096294005196669159677649119661177373385219961618799735814312039884669440022650665926567403160632104800003639480590738383194278159820518984374969633207139251821969772422135436739968522721755336552781875919524258106492821921104506672283992953995517196809848624428109346437074258393855381879780752562930335214397351487553281230416604421975884842566712703308879611200235336640723503737209249735708546988623741530977113887416735784104026845088800",
    "2439950497977519901194937361704346517671714571422909886352548476485034370191157720710619973958046386320430422013679136433747765311505366113616963603783637994905291675354385668328050639830554958466491049364328881839512782258764203965365517508756802621634763656089432199462523937973983613292434135271139839383976523130229374145303527891128060543325942198987319228987762385341003454904640535337750451585155875027986338661235690930946960192482885817210903053402867815999880289477741998447437698240930215238741935575954432091441571201891422709945056732699199750717695237990929196016482017404341433705971065900650983736354184012400547673049444160613690175051851294919106378219838404851051039969612261416049671388473667955044970540119418301010666966076714691093520208943470094587126000588899157770686507996785316229206102410180713034568035457974588279475789335450302937029597848932949641318914882538355385473087124373198205400468061064555392138069098299242552587183792719866157320736852030693422687940829662141917065850297830345851712958986400127530103208114308581608666907584551921889853546538672726725224369793005993601074225233415951131493087081386094717017413886235969566474606512307011534096237477037524298723203095249317554376958000992882407098916276679572152368754170867879573485117864153165207834109156737594049411525795077572976356262585757765583112955345317010333479735746230442173775073069726458777302828711101980494973783693458886127640669392435308025123523978987739023925870008874289977482779222910642851195082515377682344699759379830147061463720175709415885320917426130815572952272402548810628903301528836078624615513008870260775123681618638635630358219678389480897266016353880393633790259674847082472077254230119033250158405055480955750707445085572399596852378057818561582609388110279343449006997308301169259405244409370237704392655366525076312785321249266102032187706810472986577738715194113302221171764285937109202262450319027611564827202159604325388145297488845517411286350364095759540670151949856209591705195790248698346437528741804355681047273452438853804047270429874301794129687641602946722964001392404399377324330074198376674901306524394563517947178206500427952363682759879363485348894397366750400",
    "102818339480594547816556661105763979414586119809578284128077582494245464967721139061212296395567024556802721013496789109187515719456639408761041035152180049399303442212631916541903394188761444036604969845608637784779984079736082820257272645204515319030915515299867773374189867511447022273087779371129652651209847664510429449227681653803299928022125300179408251992931848246515071573580742464163661770439067072782661159622117843183910779444960298611361006130816307514295276666408297491663004739585938808561552711439371013704063289952840287544290241712254536421231369189436981734224374193315591043063462897035615251551903892755905296620131475713896520924380749390519826662093859446235854387422907450046065971851921379515433201774175161225078492899318365120369320632515863333686011494906339260072208270989119609983608635793440557048532712008123202739872223822393161210062364659705810050096183784859573204369436655107414080769219094232927696893714943699229486059269393968067162585968366944334069833611937909743263852167809614415624857315426815485304350175022541564443907515150043157060153748953100466496301852982687989679303675111173376750415475498699691474752933250850716200691312557751863394852212524088605554697192875178054055223985179105257761373039631152995343648615941651086986589431760028362302956908517115120157355319787341036158883266396658009406436768477956252857076362451604581177743526218104037943478760309649553538116865556676566775590728454875240519096576765141984631484706526790277158148035296269343909885497070343614649187988099593600312688069765024471793834235632267132454789491106517713276014408729466696780902003463824229790721039546259595692013371039801990286703323665289201250872477589023648392203503160784535637838243025576599541742762348564253385414856314797600538676077488793744159449419610456971134291152186309524936422783497547925735831350021454818039492287318516561508367454891501750832869652033333795217242230271821593116260447987409540996783726392310965446220625287732236255604060884238619302432792651079512059368264019793883727694844868932745747073486988978786008013684823255048892179165617565581387009745287158782640305251805211187547642972363405659303875034227562939427730570169836800",
    "3159624253845754326596346389176729881972001735092600403471556646905345918201716057628857441339267675574019416554030307575636603837821430024901904825634693102309988373890832398520023305246334330382510152024240082707247004250744272071230886241380452059636162649355995521191849171095801635768953081848730707296996036408627390700946803781283623326233039471209215412673529863804054232855399476785148472661407876177677506204212798087312967147350724221956007189880930325209344334486102461710163836135141785672650143617541921969568505113359654319025630803655485012387708116128896271516625768825197769707094747478005618916303130067580622447435121528856101016173677882220814082588489517153676595922282212405969004061637680129619791919622422310039167496289434705343319883873071179008264261625284362389521104917555680936507331386990957792000719150304154197647754138032894298206130411964158346421862196440000686746388242657587375266724903015493844328403827050545941727507566457321235221770710321671443102467874438309321166095164769997756606298051829134887632526794274343669101182002597688493248580506808873624165285755804693239349181689405853023636625297533798394563694351745776727382624562980289266523217061470227452054707778680708694729738965702909247346601565011015930256046617755095747364573889507903196810562912638077432801568356067645850817381439324789073272723336189773410330938296540473514170013949116065855805660977967062746313713925037495002433473269624950570423364377086887426668859392458895809362672795344817826759130494269109761779146715232971697912784242829060001683602185632415409153218963078054221781691764503926988882682481107959337860300364227659917430969724059474896781598490797778426756391297435685930677581100595738031212919602780671721380464286482226767533125713339943961340925031775840644254990131942251051912145025959093279338624967341409560033294659438768965530209785846661749678929099836527544422427205077364631899473889769955606857409214664923956787960411308008832397515920490741676780986018164984949378767228286550167689937055343389665381819607502634053111758386548068478746594390795961299966968233063877722350175119988442057766699607139670459677450228365084303967673365389768068258623196153600",
    "62978668494947410014780978471856210548687227598488768453914459722287221002163636098285811596860036121543329082647869889544541139767523118271533178778416747830558216045457578299522601013063164350541323090601706641764160941174835605050822348266265565800942210426201389357745656843635617249958273233926838603368931776396490926607020085331476636329581390027118027441370820947061455831084729407835811967919265660083713035835961655651953623403964203887975304972273026755793573462191681511249929550990054871599741178807475510912124334361170688472004110167249115070238685493177527863779341179368217498129924165018266074008933526144413562767662874401713674981049654175069015042784978245473101815748069175352667961100399722218336253803701879464584695994754357082794827462623360572005500650893449565164222510782569381783057978183616110922137885560453174245865059397851975799400190393385904373465196410629132823181088429276005144170428463546952438307885060239803678270153332329751093967715068346397755948632208489754991604707309027525133334429154332299891520845870496367535772979962908816816714514622625588502726673881244648713449035819211682752581291323358359528984066426622716507356014829342150965156584982214535778210048769388553562845988681683730709792723996160356840140528462165800394976152019914566088158422519773257364127438261504668088286702290609823947726734303603715183231892573783676608474033716177016520004700396245296941369333725221224472928675516300087758259428067910495892150501702738904771785057550843469999700503677387300941966932917616857409924409414637334182134892004144806644627975298219982018151076841308790888522032238495908350629136682704666723366587600946621324024320090487773577056492054368058973250539207819606341564601864118922660421952341727891356199345902521330823070293680816051522582511604800482035487331246804988870804091979153975344329675453456279776043318376367879448707854432821183877391374537376589859537877699515386228557102053087515778849035202998846382334685174842994365293970039221377104770299577941379864808713413940286673633618762786425088596518812581881546853024118856266893919740835320174591759034578778200558896217411633931029898364924097750757974716829766523667404396729600",
    "611033227952770646092259884652425711627717780095317006818596241815271017686696668476398616490049496107299403546729489883221396791081405814259693292072067248197001739644130365264532840566068072405722591486565703159990947613796778903444182948532256661344801166577861032862815663281064144351998184098020785972340877464732850130098304561508447763171634757473021281799315464449218226657428065725818552366494094696776418278209634964549785180504881375460338524697250341495378793809284381588844031219298495787557458575446863394554735721625774235143954285428599960004146803415687456814717003760246042340976453022690172486673870784317555542152751010776923713596796432119769876915424162815475688082592994570681332252547207566249491879512101807069371816198355891906387136082001350843217744135141485101768837453121199306747665703176541959194213978567665833590530078775591015832653570835256121027191462939127112173481077850527084360705083102257848860863097007782555835865606234336939927985501778932407580689069450020123267063447624181581378279549196562703877361317565095975385272383726760975671718902301526210589994013583717493493982989255074652870791731059046388811070158512805881145576202794051229369990055561288195496612327098628821096258095440773500559659315385778890952522749641815702689394545492730165024727240858469237017828491386358913462342862825445333780938019033461231471686715081511774993042650092491277006386851545415214952392939242543003184278608028471112701691553786080195708886310475590616870279047797437524899940439477957949737459798804453829730807680116849684109906388018989187069812889041824168574733411079115990552602587579837754457843168737379973826448723983653394998048905795630458903855058919498771051013045555677713117192938094145015843373197702556620141116918348726665687118726670332688916254422749687429683917369509403282251426755926244909353480043983274083826854679820849225245891177565090676226321281354385254019322567580268482967720969178534698799068364362834456293870194747982890431099027759270708555158102314463299860462587811852894712195809522133418457091276214876405802428479837327393843140110730869667139376218961998157135826960197342968019917320476534206745253838567947506367336640000",
    "627748500996861035184416121892750250767968824375938579972519669747291667091625187633335394912254413165762660917504675839376332722053497366829631098899048867942387663981749147957078008971910541724294688144043248457575464899080134955751001459023688091583006088738567234953897222354871059630073027331000044577616696419686239265747596979087182675518652523689744073541892974440903129070638875517264753978947166222573246372762978005645183308416736709455137883687164753269264414558105239923129630893241776748907321562142872630932615734625650297121311122434297975999607041527248535548671733271577722517223557783563237136280132434208696703339218102403972768712479530181136148767167792562404746609609239725792806678352870083826253577739191604871789780087161923222295110526568249941814807363772961492350272145290604586336116157034644460338659926597136762645512350604201803635201097031829607493917735076875354607072012079153027429618886525885509664477730325943027538206888740077034762723539932887324336062839015442432721130585864772145273859057205558962950685475845667075598677495884127090848928698886860910845810745289490646467679725072404128416065047275608884550915907399169607636519394171417691687391856231784967726065597220774012785115471157265802948979030177559102282628144200005683654915859247273935992746412982855048535569839388486015748651519755119813313491601442117990292190394574079658129584782681337621014924836544081618180921720672084217464880954836807841718511498313371810484297610821920414808031623164670335036260608191689589230006875511871880159488348517720864908362953095771410614418281947649296007114812601391012580884652712914785785130613735092767463150472264541507812244585895511625331737045609085745543361377416307488149565404791600609386467596844494480145574597124436726157738138773351631682385957961777690348036286789432913474630844832369467538316502555995832505885261263608359353050770409290721641353056610633384380296148857294205188557510807243933058849478459809334914139554633402545715845809807233441109647591792428524245255363827026445575852702696196147742509574482864133445524850528642566007263968117771498970143212505562040070638599856564490071089765709673126571178386223182591818082060766911025152000000000000000",
    "9954271259045372750638833078386762183471560108403883949982502530727639532347165912839179473979669691597129404595792384566136536143734965691096010212950816125554406504903318341033468263004078137482748904117650471680704098798705524135795560884442271783606177484475696641021361979629626382768304052523131042971357990526361047150646474277576698136065217407317129477393690926996677909309168792479352393397210212711643780253450863755205020924096614761572086496636099464374402229647631299202051865392132265446777966520899833675534845337671141323591644229755877534609798705631305249985276424483737147583456756223449108573839253502842996297218432139200217237032239338362743618501504389265147133388774173289356422515800238790279849688719632828598911381763119506575596590963597008161540912802299532699864418865092572590411779560080455519585328011211039543124655388619167644666664559107531190389047654935844581430259682502497355391854227053258881749176392294025904545505777242109204166037789550026671587034147402987511967115042340826674924464116698572727497974906524239287762907437793930533232989771109238016286169948057497076108704075562943513698296916862096889047440458690379762272174115451732502262098110025195346527552331165204943753726780602753618217836330360666121706769637524948750616966003427273361248638399730150733508661685733988238564887231357784801552453404841934103174325569167698906676517545940328673826809170914178048681586251121920114349411655269983347765355219628076562375504697377172255503805575703147366209606300906618239185131012694050992752263368318418345666768020176641204680420796205902474169672064139656068933834803430419280720821888730293830343298388960237768277051654069269220058411871395967890305005169198622309719787853614034594215770315922940076912343729979677196119220657223339990322191533059341508874432697887997326424874298162155138770854671091784642336836444134199476942660232820303248656191723235802751203765432253697017652302931086122775339327132979065089119930594796387523631656010737475871859553061098354687816410845370732825898763334399131787204802310196996593665074062741380989389417055757276437928909629228953555325602136866041284059701185166344577030309632149666097052379422490134488422400000000000000",
    "76858411245760616624325245010259329830661788292527255614934987379779163304267407728353170486101493626345561174927815905964440661792107398539486919905028162769154139604022245385350621334138707877517733885992634496469646696889092935468532249035523775687065477270535632869676748999305118630988451607490674265115273602055581569155838138833001983142786466950519164099170599381998131205909099215647161380009820186913386031511549325710766727087407720814312801380330566876414695483972329508531327061850218685795698742766198361660464425473021505696323303251396439499604807126328434996721431180149856857851234212777629669023531571311118393145222990937743985198200784963511650405426131410943899490886484948227718505621148385385606286384761645649937709487228821865096532938462508950794008013162232460061224264389035385060601452497327406959989178666703927597607379236187213978607570085203727725096607141935158906193606167922018674730045626628297956176050616774711175508742949680317598206352610160063721495479984222981312980414765640319860263812694893297927251326400494597350009107736165772433194915979919078289421032882223020418709027689212902939086327000668906383592391484552072696515480438222596094210846477762707317824252137663839732020140449546479856185037202133505631077292748890797637144971980558056808126114162318854459173802233256492586491514267578222692213344092848814722086901239937317125663000054633577554652893425897499431709941516778716218779473833282583876039675007339431526793486300990025658181000314959785405756411227045708327905160367267141501121600419063139840443293306249450606587370180600897253350356721578833812621169614458420110445207337448094692861587756156819289496079987097208094023033334425187955716138295758879704103921804533373895206718085754063824069376177151738578756344762095331248142949348750227451224078693444005382277180207387078857707323503990359359323809247434802671378974241021037281500462257008361592343135571420406157376540500190242063111625089251156534298350142381828742833726979927802507385527804116958077997748899608898418278881700119293360174112775075528818183153329240884943229694976336352147702482821454333792491173891831118798197273756120891783273495118237375492748245248601107859886899200000000000",
    "385106660103697774895568651287312653100754843481284691869672884527973388472306893063629555163960537380953142317017408070518233204966161744074064760119861586663293354546602223314070386761701175069011758032495221310837656200957416171676421097124271821495683881266445710548319315461074244564959798945171336510820774328225306829267250830187825087466245068898217308899088619066623930379992286647177957195715255168310339968040484683056668483893407552322887610437071316544582402727363379624005816251587016475153312181406423201009743738789561768476927494263145465193743458408843020870137784467528430297915029751842410693404935449899212490548508077703609385227298865919711712840462410665882787419024533004971303708130338682366754836240745018648986769480259638248889457485165405902181527849756427858319876909037625743882765789331782786367568799547407073359185155083635292915482113893027370818792019594145759735254679114712474074855602214129870131198386077870265429898207109570747453916803306243273939308565667323879946637277950543085203298530106803505413140618490497360297916630716615058720199014140183767837147739882136638749120952615141982843305761973850141681075258059211179003062921904912692297841090138361779317337203346182896081960276951701000909556076198312749443958950780271685892422141654365432255761593381804028395284836887592600622713030930267233117616873327336821178406618560444165447839265429195907101545989167739154526689717651464136685982923271685999331928949883208001934406826299362688744365600467401329495692353566457881838086798241711093431978097394154778382727923697356872076259262497646932976915306544304908350330974588538322832592000622828959926906418250698261626325803270070646719116932267860192645620054127711420642333255170550101199932494493229471220869017986536757636691371665486926171968676207728385828677127434770380234181366892871369902911941447461894584250844055245350591551602382551650518055676496248018970250091142464448172569783448650438316573681566218552817386313500884361746813214910249078712746808141057805324526488313334452306935034953582811251478219482451763971479015506436384197884176542262027039298278024312552390692511724628577055760477366311631876718605251496984949299196094785606714659390720000000000",
    "1408094079211561680721595639929781113969280226926589792927011577008577194275831006649668765404469102531838045596462179287646036345042318320037908856286583673818815200845523682704452228639731628181463823354968519100796473846933291802788550667689407181031668974927370680470382863701520725489825862265760023410274755326122594064839610801004253353434509372300159641787931539950202700667861604913462411777033539804891721664647319409069056951913693028641044862714767668824530556264857613617174565749924381840586605847886382735261916323423945145886611631481497253489014110450277556325418480202564655655520700355406207391440447529586304619705115507398313237969210315121013876565178983959770782799955694860967577525729894963086837575594121952586095061458245054903169067456263577334507403946536954238333273288982216231859197379994626251869089269241398507283454356104373306767891761014267972225739566110549433261610633012282765060415040310706943657075454693577195325041950864864898969141567513552145025875269776225294103773860333313027358542302950254568917738663615188720295497009232042877967027127711616336255554962838865427898597295457711259323387638158757000127404551911379372911372842520553407207877556995231404631054593394769186573691981251399178306637385007817999837904832117562189116563574976676513704330992487625091337462752236364659123760217412638245900840685115167883706422632850186913706067698518273992218395530259898526344748965820832829083259551353755069273663017281358378425075915738244808927685172422986005343076504580667825284976887014712032962071008145987952123929288117202934281743399841458194183388945216925805322256978574182329143152731200528493849421328696769679915432900431255152913481435250785549124737208694770931630500937251924554668445723674780118662453105785004737970192984345414078898319326931593897516039456406464789906364633095188384225502943197188523559312493795964085273097523872345917948176894651555989375381962821912904193852214311210776308400888709338132106201310086776209667849343463732454305468006381881210317453584447151207743473076201025392885476408419019721975712789008205729445443975241519388230038604407768064435381697436594013453589681452353738019815439732053919674500190866341965449721436992000000000",
    "4005549720896751383048864214828677561738807569771570818293008722365605897735478191017547416778764577802782649684778538909688215463521135001950656274199820515275700225677782747809062017995421402547930118464843608990808495065875461874075905106673293344500415067281166657631331687015741253339824217095763741620008089283569611088527752537353338157896940196860252048640469320771009561516570993717860479141945706947291743969337323154443800974159487051936201044330497261376357614176998883430389471478681451726666169110254089165879376689028063576050245346537674708878928423453786681850856478266749959770179391993621014209703726173114624566982885213779460847240512937228672897294627224061758418036251009272944608135395009925579867276407829119294742567556347941240698673745909618750885695926614044373487648502840057506507623419972944345593892222255540893669596252072330455275044539438228976046281033205176565077649910970256900994777477581338316119496700796034983097336351229561279311186649949650127824767563673422492262897795077547147403927690673468675681187326629012001938667029002260071257056479634228178274000887255065894120953074846134025648090936838533802141580022846683081616119681283037761599170930382700588977433596664347379454785357683813715051384005137945499909097972311682262792694814710121901192201059874377266336275292739868467950546374119663931239961207344275969932229308758209918556448147118229575714819773216196456555282320151947617779281741750534169132846993522941608014364439166777678181409504515515118308912140658816255203836030592162044149592894063258714733042491846406575650001665383320651194739707474522450241185381167698860799828325195156633535211546916864321652411105470950761260483395155580696154160035547268570162508816733426095883495629943192085497046223657302056033882311341461917288418751386956492059611355309413170088309111110612456220174031805895480429894348244928681054095080879752091902660262085256417121572331275891766990164142777428886353800610038253603525482072687668038754242072920125000507147536165615651266938355070991836134396452528214424908548191537537745843976309686163509872290108592900913031594757393702922820886656043531956728437318667597516424955170316249333077345304746672320283498580083200000000",
    "9229533020230564435966250836961714812377660655009969455400756428757277654607561804821804033849587711055200121400239002832603153496873517148753421701939259515186516413777594142346208734408537283653688934338583608638422600961925073407842047017556993823097352770013983736723152559047602190066998546720683216231945733876282360905859161000550198987384055510590583090779108258293859382588188552313401862596991897573405358168506163605118864827544677339894729620587666643093448595491607547753489639782301563590667070841713715453729210584173752297809167560757499434980191014740914338612041522207451959207636450393735441662694653919309189647551843345868435441296785625298757260978834820731431503530902275033905480005920238185105299054224629724158373580473152646632762711731870266523113174692868091208773269356224882445927886413750447301614802032105778033352555815819455700920003918127245656682498166492337880064583766375263325397958529824907830507547842347794605670680297533411321568912687056751751509111107421248620850321645818168520134703104572379806101284753501061704638040897015264669680991866699638851675069976995382108783871682540950460292875749984534757095793628100177045703163938587434164064212075483043758090979677992007669689389783493080567199759010163789245263290996985714089578917065615299303779953542131332702767184177524641175815119106947072603213395661428401321758748007830558431800444071142542317971890713464885498307659253105298141872703466537263414669426598306862495147026456172326872668746038128584394485522505095590383651481956936362852619639918597501936836582504869746870729533676552915823672450741790557240058910361121092261632454995467663661059768428628156808185171310255665721161958448091371501263846015110402076759957617766130897236890949962218223840388993397542298938923816350644072565575472832708466169940446822432384829790024667419960396852959673920877176994401272292369785330870236762119256213878677221445371334942477453140247643709713588783556622564821075026035856683569197432933250791667928056377560473403597601414752446465857721227905783080914693437837542615854626596464773050692465305675949601310200038814861945820025134478371751861804216596685303098571373165616245305866652443309640151890680366604822080000000",
    "17708637312254310977099914497319108539803945018994660718804530594476846446716059761048271230384331008476939482294001169958554387139627144162857510846171817316240354487124648530298483931640366088177220654680058219632812035337745175397668140657385252665266101472140746343851879322809724130349509983154889614529526939067458630735107136725811116493850310742356680389740461375798843429931993606026670698938182891937104875097606065948075403487031200401324651564513672485878383784694567564347740809139442549648359534824669835963919938626605695406961228093145956871586259838785560355518622933266536000903828965048177675503617159414916639282710021318958546288721660947110714333001196116691885695727372902396778645744027189244553255205276470202068894094452066152367594328482554567197603508875462096287504950358223331916347201400898801956416090772952307229103343249574940370044091600697551678940993631276641255539345729837029774537506365757027307923195267947945513029888120619628348110097887470272521829839978088507697439528893689481423291399629978997871051734844966128915640841252112339705190899215856775592733561706827949815606047160191866321223174922420951523891125488495248721556202946796962884370890067789010571763553755159259856316086505916276856065012950566915706592989106859916891650651966241532045307408831960113252604377257002155276936557922355445483303282908195749903921744227580133227049963612928449325060262073410155481173726758762974777167250643143137528014164163699844451445285997941382402762194718035553570417336069265329348311722508112247088867407251747177856724858385335652836225020060044482740856179481573006440185890483351153577554147793596365910643905288865709170022866389471095849457915397563670253053296746681013677591438847503526833024904584385823197125899083475399393392771069412819945278757862958400793473487186974960884252164076064229634669330151477737199776771876025205694284375972394113356504647968844435520268222522686501269212400663886953599312859751768962151626234811751365178848183016337646528104308818416038657011322565261015480548353182976533067808694008889213633825698715085370781101591293335497866139428376804861142409817912638125602432971610352457494853222068584867831250257234361072122480764658408488000000",
    "28865968723066347721214265436766872135736484546503517099509297878473556970679825326324930764460509927358839970311186749546961363236266611399646366079511261379327276262355168956725193498813681160717231769990017760249485060679754117000940078236733105108001883337407394079380279054899237106079952332601253870570329751820734699813813761666514449913904107516866729726335513126742337036379831452297909338824529194145702030463665033364048538930961020174043154677534012935643672390734873081105373420366096498812276758634410966451583026635934012986066252390201468330681577244678976249150231477676589975104082563227191912344162268442066940468914134903451054249822763567579903407182830815261209216127365573370544762780648287412929397306681306073456889498927751667929833039272405501135954558637152613514620964879773578790914139499369745276238539466417279020425784281313301719732970301710214625727918624837646729025001815916165321205937136283118364727055732472981579411756559564792897673122505271855087778445466110831373402080072815787610132304797072721966623474522764208633779653456079082598502886438514911377475827822271649572642401168948911673461942994365938288197659527014226476764550531524000299648527682110508825982481788538012013456611185626268875664962445178480933300795637738441020715203673777506022264856835910627736321186375106852275842238569636654926108014270255888554165924753722964175320552557629531982356515540912477021616324588650439997814122757973912211939741377565097705159792892569279254120379411150625996278437003035505719919566203780694647669364204001186967959716647211317240508073781890283126488636153019629889082779918738596795019283911046062252012457132367036487314168889373056534910105724550766747106039416091581013673056322809173733671656457769188516498211945275000863650345355991948662465493756950916598337353649638773167322944522773248472732854438567969370413916971086441503036770164712780407869279034511878507427965257004171595069384039668928749383988021800240842796610805749361426204069624054451713607043424084857836430595975679208276452930933069241501506108331512947782165302317510494109828397531588318826029939862910248568578418935889689709524061240694553736358419604938968461694129455208796091845527006836766800000",
    "40584549759561675027234825935009239676938749295859862214831224028977280448322787126911912803682344364284745014913562257637177033431829667546654601723449737979830567576623693052920818796667537735168164088739636359541005658127227424037230215170433073982392692727165488874491213032598051004322285862234057216677023135393419218340680898720065712598229961745660466744683374600125364283882980680855013969891574470544621866035968494239593397220332108559535295355454141151035866972269610230092035848233840142865288380587478193671951190334324352874130583417216696848217542442739529666743908234910479212557937849198928927471369278819825602361772533170410539102666210742630771667521875642332502034743118107768716609463004473124414361075478252964011308718936817670652433907343481541584368871606122521765059013593192420433666266444824597688371646210376007416775673828466770191783551714931238337145755911264271646802442238316275638440033077773708856184859939827313067848007612069984656536524041354953250476805788249465595950005293611661572135040128179534216186369633113098811823941513015117520836621966809820458492962448787050476148130140652849169641122937865174622394578650818450984281035138500776929140761737197571037348043330556615123624649421723066254710121272466183225235566881565443796080596683346684386682060976418226038625757478508572143260866389608350807820538241810544133524792243233688001448917351135701603587076056920594598402057325190661407732834766689525253248231773542819941317071960129091206307541101799989556095562899788577977844933062711628968848060059302741153328862165497735777347339273238342448202287114467381855899741226865329881803676747250294291160321839237888851296443030135121210681160961313593308271453775536113621527595008206201056641739974206843140103337200350791727050163636341178358061441435538306825396729513223990243678921980764818056496412971489619413029085954056243471202829468680965487476991501705980212452193414106256745576227506525919898200306768100806161727138998651444416521925146701530287985322953841650776631505062116718041335846052890217194620869678656812483169769580489109998040023166974852881816322952369258944285087344988600313571254235451043278334066277501516647741624419496741941754727737115258280000",
    "49799743108822540746289030463995523405666891463455265732865972875049525152652851673534477776495073142315586514885578003611669388912907199067379247203594188813791747385223424619787701516159283957089414729817408241403323059222226259987399320695486435080872638808883787163569037379026440734252476316810014860233849160369777277779548006580375120689942712323331952253672101605676219688106335199415850423029519773265420509177424517302293294891917157828212670700490861788173289262537582694533083408241919784338527189179292481162100194848995975500292607690186484444052008311474671251964244975620196113904274567552060062423889642173817102578465237674136537366607535511734170892492239770589858099145412598270591471720460787159805821683940877866234007551088262054761103463774851939590894558325650440557968811758560704604994062125217728020717505441903483872916164390479163032764970573173527336728625719360903576625792517021338677698147514463101987968910430958861453715597742391962970884664992538226543275592292022644916998640677542215606916886865788993620389777730605227451671398104635019267949185065364890867641768925812283057437319485863601779903272381729203112540347672111132522307136713624668787799399728383319019076180897156609814386284362927958087741322391200543359724310440257055905453744558571676112277164354279059155095643627719251452722927779136076205486536684389265757237686861293802287251190111533199412841751874807188960852628620576073080219371412735879413915817706830238952504492499621161432312929669426874715747455123077080459859787830689677977846825079705783524710531497094006749373805203007809296802772863059584739914592118060257352308609336060875183991801083595643265780380001628876613609257691788667494519320541764165053456393398258985319012988394598347387753191647436197224377293319884140091482928668946125769370314341720902801337273857380507130019959402058721174436769068070254824734669969764511038386321760146098763132648709409504280738893765800631413277760227220254268446946359034324369905228874176912094892696582146902945115892165195153172567371960684397605191244185237101633325520127379842105448497773176276663571633555809911903234987606182701084457199442014191864013964497396170695226124389419772497995055402646154460000",
    "53833978031726454312087791271869801754622340292775280085662808481051874910634589845550177400888632838163679773648019193861660315675125871943744941917208479612827141921242399088925634528510417388259422017142048604984175017735304019537423330928156689961995194886778206306622547693111028265699099422657928268849260011245410171046221156922009250764019554739112206389707190555066965985042357120062210584913659331578225150457990025573455030067884361913349587011568568768412403243671583579931776907205395518943022982672193836095708954034197184555123981344958396821874760709859700283301480121598194933931993709965260769116747263549783161749192897635519958209371053917819399722358659551378751411221214222969687663617888974599071253519716409090635542467644868635889911405833210353464041563520574020331708971646417563672600264602856659706309080749086669098040359681387753081089287320792664622467964928796074481173513247622242359142187484854598412248836361076696473452658704816444343516940694247582506930361188731789124617864891901062862654000162893696314607788806287338573678149926816291452727444010163510056123194903752115164888712692172621557440879820052461035662319321368030540841158828134060015115954488181594163659060868108268869803374185947583636333279572285559556746826472835221370618469847386178166393768795414893627239250363025008102429102933026056829528920551281613376240218833121113739275031659605361723404698915361552771442923899554099445118314528953592725144569390912061894776029824545042357928654624210604684180640044163067365674419220690179969167641310835813550198737401732633026257019603813779671122070621684460605697714804928414059433280044479361130909435090299428459221489858993620078508113329022560405198039092834468978674608787257945116431499052985847548717231007026060562024217999156206549043170453302833115221558776952134321966593354722620461926718879806208864876154118970509284876026918941728262769139336339819721009643201213133469130138982712293735083229708224689064760092634758391577916337185118286576018256405292787239401907738789315368819140877186992289184888403063359129189267573078911321898856239145566299514162764211899942511489783972798542072050505765273469609804363056974781065341850245092269126532801295739450000",
    "51658437624121883394549987164484023762642169650684292598499328867690696641513744664479812390474738475837277502575128949799904393683133134378166711775341813843259717872523482494250917182226907748228766251491005204030664667855950793762714175442955945132639808195503719328496230479807655038297505864005255278042116865504349220537841009624490077169437014729886921086385388523215563319527675592376135936166446906224550003179833320117468800481202824927290208881299255516495715979613397655713867424495759262598086327437920663680853722317951384090553762416977045992391224405537176751077063997681879901201907011903013999313012209645694626729457366029380967785267107581856728236258648129781377194071224298212769987365257500901563793115435519163959581904349280230606843653962892541169001151553010459775994673178521698475006309524041679809606032256508670719509369267227874213865104658454315290283686850012559677287892041699597161447591824121177130277787017770706039300465938059114209163413023308716992164358279510197455481590952943401418089025204686762490675714576031914341112102295653097505755910746649787038220506192285157651462801782325371698249552264357133625065150741769144817039808529315422016610890846362910086280388492181210943772810359079670438368401921007882131321603260817795647581438044137406263740108305341086036697984168023664227130920367011593028107870537529791179282180565510598444064655540284130516156482528050152436194896843382129443544047274511836325546281061017589458351136043784710352720882250238959038088541240477552541632644630482344991212050337670036706886577450939774870598964915977641115913930251801399158323318521493817833733945052550933698626413004920941343525295256311574448283057308782017391062115950463594221249349400870510649931745907680068652289208233332769192782212664944222791896183579751492188760192770589840434477989546312002031979030263529258227189430487608918457425886035219024258424781977490869842253223117290087614186154477719582119784345703474983239409299571109072119351759888957290146111788183222226148042266092330980575201249714103903224933189950885907560544537242343796298406343756539107860286607200124374677762042943117747130670336856883044899063846946477408254696231955465206646727727643490227405000",
    "44276833571400813952045988602684551228760322762443617745588210625973297984463860713645867466262463615276940374456137310854998767291026544501871253074826495868191330834751864915615828175038414177626380426419615401438999253322428614330946693083688467481155654209367187501552187227540493023526284918484427012793743435675787906520004953731136996738179037479476484399186296410656604258373007039623366687002088717257364022788025454017955999296026210764942731424471578091998136783116628056365443896534925653094570688873180824452335855324355961196587091720904482123034057965349301616303413519425561146946372496791688518707121652155805550789231929667414306883439812748694431255743404238190982544864959485148600666228112545333073351793342060806228680554598493499924981273316561160804484497196847018259457851226030482310728575345269010674182185042971972998834719945568859406555389260278387920610289955711401473784910993426565966334755983407101259663247723080275744320283189895297032308048968383179665105688326216208958284419450836273606900272482624692784751387853691955390952232382938129950068676144323606080994359970666868119944821460660256156599883394425050541150740248123330889158962790816686946254122206978013744217421635585738964004669413982795539842630715404401499387198515948996618865585218203602556595256568532752196084343455440619679104406485683315926005916835955813187742358539609320025327503548706372258374965752110183468266114093867135749034302816184905439109258631800595324489685871385919645230154111246674072382991300119428004065885950592565555570849659044573891817966956756393755148194771513129329638348793379772842475063153989200686518015902264576546798950127496284904039501884799484911480712983315193178549017275174073014495282507808120743897219506064461795831287643759035790271985868596133071053452147572986579149441669761327711615311051534168559004084290897823455227391988200379257614728996240485335896315092801105972515102385519958390878081382851119875324885348040427650560323078241619364806430996916223832466317403900480515547674536549904761652523064042858435754896851590604746151981208831105691965062270526848031461847542219345419377840135084968209683902974546754160754525633646881830062641222527690067511056852305206247500",
    "34071161921957492125560639630085080317703746179627580838337457746090280697228240956899846576830375584564889188052339555424717938775206643520058301303644332233713619996768627781119815613851903189550422721678244613573792775686242892990759941896896124683768680490524873420601833011766665613295384268725335813666581493828039712534301641968886862081090423887472782218733672903411145015126873777515059184608492730738829893810831176934709882306415360839910342569149905083381878665355352665417663463726235490733022987802506306552925356124845456824647808516871649530526184633815140084086931307602358016425601969784865243037791393379042693211610459156354177067234585117951291312376488840024751367156690809695949478160169354150051497051365846193056371160469473358704100039513742044760552461732743945274101609085674159470362137256665756709300636417341779237838137489389251910164217233681740022303537261081886145028553136024693585046811614879044022151889257151734782079685997444251855311598005572307956541836989726050923033235309841941766417069938925707294705566753902478694341613670765448466960104945336508299164854972923524069558892447399450269890374819184522134244785490065816349095159190753722573464676150582971649122737242840600630772013882254665514085178363032216883749632455802062973260132817868394828616744378157714896392450877753374077792749186565136430394449402951984538585208421912591766428732733776115169275541466054899480430201825124879738283021745661909055326206781225984830827403270271746879546832883042095171900464913496542765432738881987496901318883281185140311160630222153120634998203979733917886242077862323589529106069655619821877951094395078060875240469732593598532543095143403838376922331134257312559408253136381596333330307404742508325834717879332226421046536716703525043683479282379275019332107907343729938633327842767340467639010247813284920576522113686624346329077165182574100858301869759161594850687567232196632252451215658209069627419278918542151737723973197609450902554633126073478687482752171162518217098502108178972118841063174849283982842763023325337108797917160160453195374530857116239365088639598479118608115127791155823253035803050937147130790722499679650997253768036787009271816339311032424702930644610614731250",
    "23638378831713590488316176865923906998407956406159692009326719362969040119718167763110356858145816514197880077858377869480687941264114518148733663318728976303473693724311778911080312470284575828862264237829973087068854183282294678643034783573872071629360595970780101792886536484617798468108061128266973859626025343328698811809690922519463194572497224877135842191898345048450050765696070805026154452610480863222788911017780700859661644586792326433649283361416603441425660201460241317416236003833860870790620410528602494706853373607503643952726980514181165557108048364698922646438626604126821696154968988790223376792203110340773962901957626657294645646803998394657194434466368250127545317679485865530945506543760973584670325187005579269387502764696061949023158019809214421588684612096602509878220533770536376154627907165052947013177923673366179174974424259764259665255404034730272766679491451119635119838203727449656384636141830424048400866049887104591701621705106017282969730803731065087450167630347354919491254653424048385674090316951866323866576145457892440481435827682331914837112344367347853348557819088490197227339223224305749332189344212948565408457053979536656631502632934178420650137520018964365968780406625854943378269000192408856890841957223462514050311645368328668233753219347996259357209584175436931133629978626409579105589909636607461621016683929391612057392234090023232704690196590249483681692337002930050018991815520193151617663006690396511015557160121309395719218636025542294467465825919158612765830964471268231960727898081523956930619205953387081485340020538630594450011710445868592344549279009633943518320839768053384766526470698899211705839554513068691705759505513909442264595583499892070455411849581010531349923871599330952761415161744536147568877038204978959128813314643696580126141554260284670403979465032558060263108949639855727370321446051469672866550147833269993848802601387193149270434584824095518073802196885112770281576704557050503988417938274245899521052862933461822969629496198447168412233363929462227212202447693417296326787337857903171627540116362168253744768890265090336782320434137748844638873545578094535912183643958288970094569391461649471669142420612494176156885054628938049269603590939854768315625",
    "14838892174289923607446335334785294922866202006811531376087907930302597418378926441587270710027184865024707385497978533966612620259499987817039195388942197696106519825207766398115822204483223902382680968422997658051555221608199072771553664799838922696604280946210881560977040692657447342454034443989992907100267270367441545365028356477931362998382268341962334672174531012418717905090134458746189825356848275192954630967135060216724882658633271867089644994004659795673954973273296860986588896974716131113283502603601854168423432397376649740918642571159412884565950651359730213639685009028031897586812540288036639017301127428577899056717864280116256820063045292305467165528791962715166945519263072452627269676476922229689801232858079002933188208070556810010789966096856093910235830023393161192996451782226735856871113773520464781118048210259543887155862830921331101168251165349330185113361949200015849313094558214675423775742578833675862769805071406354518572032089461442474663222440626648457668780817357043030565018915906799684015189036946651970180274292516081098227987008890077250417780948360930081249943341530546945134172892602303407607818583250507896193931752450670345331627624065255164819147850242037265773347211137916774552482237333040032559263430670759899275085136982787499411919430716039863733113429093235033797556911882769146111183612834256074165579873823206596282854380588606231806897193781793860948089011133050430164874320718153405513714147010958402448674122788254634067799704541711447367700909679965985532196444115752121586571419029329679300244871351677012691508390933479050090021989214639210494002584670665490057483981810991236599448584179519335615466801545834716856202498485068041006921673142894715445933660906743998815186723395679609554459817548429440980256957844487628370170640037816985776553462657512243933125411804402178744889313046090972238643684652590994759841165619967617643854724434329197042686455403971395075714039579297144766396280115692840963605373000570995218695164179202964937000824693482458413161539914233535900292330149353838405492196634171645577619168907408138840483363075885561483721830450696640506842947766969570098761061489246905981172638483654088930229475064486921972019555722381220227818861488071550625",
    "8452947966660885319689932728443992161807710842182213893346002482797385832589953737641847044983455777439198588519548701822068207716863618586640623520962741666805839708480124924834963162127569762214259965339847973050911525313809769175734079013695237825895874767907672606278078193368959042644821991742766661225533438446773365993343760055654730226656867382340578078214697566112498547980451092171451780760062037390278800498514945199612241097275682900841494171834440191872070276700129384322345000884079920761105788022619323563831228294324714767242263023516583346301382291182914617621906158988031938382875598275628946756534258287015700191722633589101954513445476336424384297682865573786934965762908224880742841847572275571973184871061092480111758641581507802277951942618719239033152755435557342744061379172184728876036238807370232908324616079764031231601254564140874583389817026597280688100727103994368957682765640750713739182158683164805847641604525531759994719468971268664119563704362015272994272915724713668868533007394224917052897103455047555048761581970752890517265699008587731803637031579600258273599238316663852259727862786370104120741568019889363165573468225558464908527082520641593270664276445496814686689448515519937810143253495281166189584963293267389470135713077196330853470967782865419898827180117083898118320202145437335488680365020458867750708114836843807631772486100572699850386783231060966916166288971531987526115787885893113119745003429424615574019177014666998898820147285844315858729516489085708277558125954001452638514711210623156235469461673658270738548162914866313320034843927289722805943913960991576457212820897944247754590359313738620141603205651750317090173306652256769400014574848903242442182207382519207370221411326667125356743551348771334456401359318846172930088545009948068493787663559086196468238171951981116550630755593985663583187795027484743392572630347200459265161173996716684351106187162716915802595745459743395428293912359931774159989172492186209652737879889570875231081941687571976054685668178592380543053711220888883244091248604818697824089503873276891429998514159671555367155219969593812002039931156115547015537830615656600568224366960864095076142528453946074007499573495694614975608559104240172377500",
    "4380083140719428817638557482718166238238302695779253312098866615950609834571769746260066041364132408033169695880790261883786368215104486284008294874295642002640398342868383350456473286164866265887679918644218188855651124644849681057500615862002271797133779048446034883620059919018313749548626849857064731999486596325723804267385280631233019705565186891810982946535830274301934853227557577674853987819066446492918225106409107320009465250433627959010775609353733312601602295133532035373208492811025133333383922615866704928548536878920671454285382150826432189962878181804601692424460088368981021797247730250279769144969618942238492608208838289082097953258812477719894904840051865065466579676029793022531318915731017953216764475966525786703652205671222229031040792283522248320077665707295474919700763631950149808683652030531758077061309193483764140166755832257793217410530279386457548090043328062082616143088450965427605962190611685414240522074258743628077054926492551624439199730404323771207852741046315168039672223102715393528605349835010069996827746272630720626696507863074518208146605908569175681496295173267050041845310934797039154738311368863361588536310587813550047764670732266579918213373736154067770348106355194986025002365722934393036156111749633726490191717905270622268630018394072582844369628495034530801575853348323368315218837531428796353361017662254291284613850109872670781241673553445880560000872652982361304648415994636804972367569194777821602164102082717641202902230556501157332993412468413473140953955127018155256208108623234006925020713243181414384100594864297372953290151482183290036711931204831424406566622511825289820594392558855108601089340228035166908975924930287466615153079701470236019330443993039484063931464088889018091256934969481447264500534942502197407537623383037112479106807847477794760830187503335230101467582080253423904741597433917563622599139699823020623174618737594960928519102870940267223535296810331503527182698807416721507114263634043122350677681291136507916001217935608582545350311647667561685682966368869709809681341584461956759502715424455496830213152222972369961441754522344196430059257638624434299752451786604427785367747110370716586075731944347883368254307902435076244997762167271815005625",
    "2068575792970324203800453802174751733179708874187030735521847353389815508207218634019294739257972042837882322854874438899080487785461178096564473219876151084023494982104481356114425107657207015835337394784165131223760010068061112229206643898770794834254646569213528425949834133726889666961793056912159914892788420663819583348215317523883497848583315830412660493219517414123733058289470231153321586214410903585334926231666407331067673666672444587858753721101791112641277204733336236902098456506149699529153366635550875227691812071728400213283381014891531878720722282155651592432898265403159268948634274104487066942899899850840427885817416161795161839106679155972830311149967014090360879139069968688951633905802506515419806436877676903814817859279327110635256171800980125213520742994001544785492505766651610652034171033345465658612761671335215907974987237212360019336355903225604670446012527310395675835112548595756702530298719101200783020808208271237991194191304547267309932311726910899656165381192149020334598960834251490112560350744799138704856896729499798273559515761455733396158790261008264160022284982977325317616212784327342410271665507679392280704467376449022262441465096137534333314924921077556130800671045101362411577414096069283212783724356642562475171093514193418313653351103344345919961705023335899426763506011359981252489361152694118141900261539415306343681933516706904306704692041075179085290810608289215954654964704714951648669959189623138810061864064148606830318885453211968407092386803151457956501251657719137253758023184271083667963913534168810838677839374097463408677127465341100972123141940457222618873742751151953141137279973998063734237072161077278994347242685989309941208284277285827473976572757210582942529098720434448745793008051473834271932284191896264402289561152609376441692858684941613890310981674634151191512508725960331303069523011002286331035011959455018333256423004099665364039300862929250682033644541975690699232553723044089025278168293578891982341924826669419365212931363823625456422446378373477462185612282781672230189611601825340530448608789608452872844238688453674074632249273446881944002682834490554410787451325691451036044449787837716878272338326686283594434522175869376015420407713804404596875",
    "891758539990756013991255081935377796630986674897272046393501020336078724159756323172059856131980459758498258745631323125322293527454330263510574743516750297076781637822016932280506916536257304884433882889498108467531570253482139600681515303309773472428198493228100709485609533385727397927368992548808090747117100607280572845325727653078462288584734582461250018035721160598150142565608408733787464844406900370688213000716012586019160612120553483064690322642347439730153937312513926483026382669630759647939450597903951928592773686277306360141207556368929998180798581218082418395994304063554340979651331157199892299620657705879728959295252547036386315306397049493339312862320927848145845774269899342311625150104612279192566029291256703017656926111239458720873142497758063409832965821705485513546543573962413485263464089249668899531989374752128193117388604079187976150337299382979101913836160782683833476545793939086652603045926517571925975260927460574814731408693717520136323305978686051680376035372714626809918734078059381150349908531275114922891376759883409976127064507179861561090477882002193622754966174545479376712478999382793956707583844566230177829297596506338787695556362620411791193607232993239241437641814154267495708763075409164222242796239395809893822121231411313926042844663994583534986278731439510597848389327185085888380784445385981968233565905767406733261954807356767093798049838867700884953801375446905647838299209900585512000646084661518605707977075753120610226494312688722307669261003251392833927334607222806898233900357597617296104241364455626676149140808608091269968090709123072733477398040225432431365622464842404584969652611181296078330249548862452574145257892578801983835136849825257161763325330707252696281285275688795408690358151143900189341767306088877844629244844695635317466897667811579504978251957606866272541230359913682298282367936880573587546438631981260426123788367628885835581955698989991537537617969941761655875537791596992569465788691466217940826725674397965579219108565542690116096470877772745513706380537273183128614123369148270675858586871801896793985903040536486293903954006120431745744050571160483527384383920220121507733045720681552342745574429836658628766040123779990194782918828597628402500",
    "351335446121527888464958169147965643572103515124586171850756664055738279798661395042164343611041540531876937026627173885949963107512538058646629221346870857043514797003242740389149278401951919347188327862071003901002188225498019052774391037760433687912324857913094031418548212975832817162689899714662185116051924403501152782733870250680348913161394058561997602292084317671339699036928015166608976876754585162210868393385023659008518102783197822251011094341675115348128239561791193941047322551402620972746725818713057526563334296484515442242438447381317278218172300146140520085378018522047834764580912773548487506920698489120614867803064154884324629114402515517603097774038410867089097051730106478768391469585886127979701870531484688651730045594950182234121674364883353722309828488142351710203749580547669936688168556718769399519524348530677855869819080243828534802499436798933672203823025652212674591375248990974650201443799765236122168356867234605035434235490231317974963633723327372418030792211375467012943739920701121398208204046344100111557101531264176648538300217914415688201727590789232297496650081124621714609193743663258633647991702382338272438091323674861511917464229779150675022199025891240408634987970866284041978804386247096133922301220813316565589736890247503189946735796332838817768222720553761718728985921317605619929717676284519633274920397722331566939598954447488029971763902456884900435711261577592811896815367869569542628045344089284620631636069209191167525826351008188152594496427389215279128557357139999522781589086700249817353087728420111923001724948499286081026965008402395819670332106483051179925143828193552912990985097408343095790846607462899366288915876038826309024774186774081328967798008524762331951271038658914573444637052297804676838585983376863628823654406358243242906644930253293904148836513558016351616287723003082613280409262401714771692327310612826569925442197647486702825538816203712432015930523405702950032625922576671301247723856933106064536710491655897701578257973150107391183056635693722512921658822051417560052080866913242296610124162378443335757906628154876938712863445117928362255601989964298607503802218048276277027656521210418191233123878977999790583215598868966145327201023041579204375",
    "126607481475827106427076469682608421148057277748934145050521696022238758940533161130081464293658962313033383426225333417971527976704403865810056319350762594255549742521099702670418638621964760268791921022913523742123732307536893846251207887628600348928590783178988303005034577247449852875714292804165415327570260993425039739393054608603430416352526404483047741142746471147471010379381187862221490030795380803485782229579392235544476076901014759519445113118462892150988360386408174703855506043909240756448321178127911460230188826763304540803608561875029347688538869131013314542465270804408285379981631863075819065302735293339393178027743584612341852887542115363918145670578597543801063533090211770711263049787931115188135026405934361240904664382808992897140439400696835790337964299774765857987374388231959808908114791360092599850857622297810316479616084197022500105233480005111384954034251360725248536875163774272346941482525452879226055416084051179193345459731958473039205298043469353626120744633022126911115199259775015837089182753221783682495049426788515950949856765422200292385021608437579603231264119682254638449677933038043484747753301767382335253096862349577302820648809973994629300315707996387207614889450266042200083834728235823817433956363764045699271345920845355159134771343812811642611870652498424730352589109189741943652917752443367965596716229319651804386221657181727415921532715723865154926272684743052804016839370050141269180096575308359762509664407882207061856471726865274755032558521957647960525422859871857097910446928092334070153295201994214160451201247217467146018914109930064842679685812687581886084507812989631590867317693910850607487480965512173022395539549959213973140522181787830056063589016932589877054088774138938722791129851589165315576894510911383745634742905961628236351974380495681509107684522628758170034052361595668342081719890323272634774568887835798636756926106501945892191246084110022425247593787246040839814168835970471231436135315163567737251688977842248714400851674476771966231263839602412921892614774537189490933809674396383494406036859234022615167551637002776842434358831272895184199961764501171744627223618046675812439584517231662458686939310674771588641065420035367462764199698481678720625",
    "41752537331925785355631949920333988932862353699901884625790914890664028521678532773457177589418416361037601745037015039299597404847619486922652762025406101406835519335780891037699857403098333080744368893685286624861251092227910000096499905875532774613641169481653143749268024668458653180931046419546119048902188782263784984834237853659913474120680519682852359296021529748713636583784335244818496429887388462331215071538653580951705209505477807442822274808965468374607325133161601642929903051785810621109137845278798248246907614613068283945533436338398774429100197468803363367904730885655139600229902815615374724142381057713943691621948247062302187857383849107042400884979203043868505594565021040282432107018748040897540261491579697880028728326899442869172067936754829957994515489523303552725975444844759791332945895657603230074573999136500485283458626729904333288327493913514514153029303498655025814264581099264630044127155805690957034844831417372005047502882582224582078745566848866606161134501548390614358342087129636163039510376597817119000872218922313422399675607944447434565540167131197962194591365051572703143158787535200627671576463727768578342974677981182681714283232139990685510241635726806570720192078240742028677903468208307674091112503593402251948082738411119399161544637826041677180321931324662958961472723649429003212932064929633325966947555115100857969985179598794532188048306571610764382695976676289318857983709726825118242535126344071654429360149262033553931740253792050510375151751602450353828901796688111062992259933001294623193651105190669682370813335810489014721579643877414638992352947526570878240800342054492842232664912762656440774557896870709361163813301888371988224212305511307625527361974779580925239239439550926102914562377943351673868499193752979253770655330090511176321069635070431422612600210682016536049354729368464072724163430442109659693730261474525406165566551483239462545066065422875388900376977989569690187132071533692018232541710614669078618671679873366559663534611136255364093869747548050639169196429548750570776483575524426233832926790606828626515499395743970908431598209457932827560263527731873305386707882845061807417845813838662054564980079759299993142098800779877353808857243121234575000",
    "12603172828319090432011916858962623184780834859300838441214745041223308658404646769499399394818322636685293144635297028196232081424328114001253546782818667488822857502737149621305350042419672449828689865638924934864481148542555816750463109762489062859543763770043383935263790711920129552584203267788522071002208608252159070418738417668293984189343727055047546783738930178621061736139409813343628370438063814579759885079816641832555726104572410157255715951419677518004659914461808654927860961084142512625859614097755793399942557268598456585090599862909352122417932696762822995398555697875968833450446106057391256395416223172446895795981956950384348527848079449829258170685347076383673797256509143844923542644595758835485944993384804163376634910493465555420897921407697978624861787164177951491381241274038884192901919490071190653151195394295619944224345382349986833184394517826092283071273093318545671327447097250228594182113125975829824223208542518781274445967588265971912318485415905564100230786899492885742863634057680726149495141311568933966897286217942911059159715259886491052655266183910378633721971644727213265074544844305377469028163679845183229373974829830726376416614446133428454730271351955622465462114139899207782180426638941610286661086188684155234721539327477470440796037000581332876724308002400575534675515353918443927796551770647266485502342203838790240824984828406169918073216716589562800605739544206060242082125883618573311529530244496714201944617231091529240503602138959263276194256984541858470921970253692888860893395549356984968227618128239134100988139774838820667912879470557608177498694244421614156927904639715122493068508806637362209724011060093571904175210871338648012150532863365597137869921511721501062401070214291933239557277255505306210238478819496986823584951282644548997613321624010933468673454060460398701295446679772852991316928073591153856733193953831321376797725924771678032994435190965697090638695891878208350871496583906196117727808502204373209567361578673200692377629415170114139349876912854137659486669042666773426559052235210363851403561975448340354035303652824952327879405422414639034095049119961850193390289106537107740415369753752686072725000594120071172802330271607847144683017720658588750",
    "3481796096825233073573199719067384811582040193170303994966670404717008710223252757673506063649647284641707209951774624771679989390762850567347841544779596196690999814354982947840806794653068831601028401780304840415044744147406142834474513839338871899579894963534762195272514106867696950385357698409466964202800971412320350472123259165954724478211581264425604391418686104973316905047474137383760171369908446702102626902406223731650133746737040959565059030784135993393112383557699423293196772809596016718982159529357640246041998000519490093703933126193884600444689232390101010980860478367470970019914400190777155815507395579056208226290549176329853898219562827684048734501692066635742205159969991242078006301552152228637160084968814096511940325049137896641066132404599955656233961711898061145055715729922790039715324357014030452556684283590555190283286281616469704243848985556426539739613566088949439354862343954124167684264219387283879373513327847248912511402344678550211768509248399313664024393698742847929902271553633535664352617930582387754646590667911486117951737858733038500962959127378814634218630853455997745627580181897348716130612496001291451687954247044390802958164073367707112189745596580730496213291180463428640509809970854909630088135980816168112601918001114175374877692437422025189280881483133353665417684848664226658780356013099191211368931225807841816668539367923830507629138428297192964735628342196886372114304243358482254051827186827340950044835227882789955815849532619480594263812693522882570924417698595462321907041862583778843324607188944354902757389800108837075647435041941313799485254383679759606626942820767405103188426888717293315347496198284106817157693509632678544488698720198003171993815285853323263724211621751569952000304548499442905405975604807907412504407745152066839499170068436172312768181921105958586964204890598814560606159492356822294276509508634549376921769942358108395450451564518641254739411456719918449189225781456154529640022308224886371061739627058110350222895535990716705282490237913196311679554436175920700946283528424101669069687427541623384212295573902249391366598375304064445845888464147758458304525467472177962707455797882220605826167626514813141982847220997263397418859728583112500",
    "879974586834429606832333815875827316744824806544756014906103768863555341860382826101612018397707285185170395003210138737950972989086498410921803693808108039530848667777431830238302525557870991281461070507050604202678032250694627255237555763738275753019244681547818894655137443286387699189371122009212692332992221524336673746910942100910695155692777073713344171900016490472630327400648428572519571553301920474927237081871106706157867412176506295965240456970705182816197681719747750649057753248281930780781445062412319130561560364465624645432575192289960336369610039964119183815658090435718676299828318654865268467123990175664322986555777510924842356697530413319157543311763604311654974474548347629799019918287181477537931879852660145019177136588111013416059317174087520947745240598161190047734196851057617317444390192722733845206395667740266608387682091730622887716692634940130700432934315253575949979914225418556078503118392361276353156819391709250565904772939715875629692031528303516052896733841817303929535419420157956566461041604906810528496145834753772802977154195031730970545656127937592198508123366935281720479449405386112403744908219237143648010783182508072276129938922009590286948816703109584965279455782028479769747086785704597536249087806639637344860128111335070174753436044093169708666139459206802970358657754233687909255229640935249319467734371230783828023476201890193841457753699887359763778347385759261180596372929625515580880533548066429993967485714952003508057043921680803449661380748841199571098502695008778954265694697083797988203446539763755666202780145144555595429811283415020004430048068045091910977373748213722022541023749481320845251930290757294179388845359231903936437750046143058927373159206058698152207119279895180090194402977073016590648326018438325966472285042408549746882082747529226301948572060528808884447221140204108953021080910394371129191673227623065906370604487795474009268840329433112138680550218168851115237978200638130685600840976077713125174342191342570966341348458320390974891394369528335720458784442674312509072444229656375999260520873176586707684509682871875897737750217156132448122083132830554697397549319913465032385644186905259050363850594492885436889224077803999459814401831444554375",
    "203309062701609722002422190138953290170075405324386338150291956126225166104487849557228463642155695323519538048604771679442065267043546852943749207739335188223608100765465148762676275072617961301485091336989531584370857420746707209049711644729063223011725498895141729614794029495020582092356274180606796808409944776941022253053737622029159562281631285690484761451161198190600250769033130495831906901013419957332384684972588299251076689137023116418183629179921558332203410809287544770014469154358506774350078432463899498424339695274784536831347416293617433354511746597672314577392661607235522904565050708707464727449954758937192299366087006803268710831904236855210738441754215403886758843946107062797982669202274248018389067427595711032193392554869963408331493025277509233288827268317519393397509292145342437474075124897242172958259525797696359826057894017591055711620211022832784662312679007908895905137630531840287513689972343103095925435358295994519447248787785621336384703013733019300448439392310793575671544123723471578392213350185902484452822208083236689746458280276001432683666309718510184812713306461169450179815363020986685268367866340721956612568166627784864673458618703360455140527023328440799833400645084756066403330924209770531467507480580829125437657628492447736009646418841608344590334018778478413197536547974850624753540405400689364984529793304864730479851518792123710400685837391999081282611729548873208483249133416267553495428315352269178776153410784559195110005835993192541546764865636330887780684629956439691157226923075696553994492957472360320010062603710260258802573290199489477209052467823827780020415811952458909016070649548277702268001406936181608271081497147724129703450355388994211713741643938838356714546571236491132312524193234172310814865490684696796560611576977508297022381649254659573909632019518590474627258800095156622630839965648360387885867352901527788949600489188802113627759016941235267236099478189427823660877129213846599255076437912632080723886853183719728578469484413536434065259983583566317706204077578685242337539686003564297775080420370633482076406532123686405780280324318428271860572681022300059163057322217458198710582179249904356619508564051624414368361818402037872988293765450828125",
    "42893489047959962277167727129281457997929373360399410316172115639568904821362149738211118278520846784495867781002259852791130653346399458526917064878147460133448764359294727809862146665496366411868844796134143823152239048200118294897901796482259352576384344390700787691421172437378629320437028456437929737125535095170863263329911040002371022079327257161405210446057868713197859648287144766223441624539765303340775453949947149574333268396174931528748755160270810453415169301840436714243499228054285406477809624696313721925223298484302107726770385667959346424245270147418971333510153874006262053192743272133914063780317434065716273745624611484522500634645484919204889598635245954179617793852888272530681752934312715798181862875894375883739893238255466130463052056578327806747437939738357746343783343770513170297770263055662192930812826787837548009515580831959423057192492451121723691801461096872900545964024969562516406122596314595754677638734514282906849103407387039709695803037261952356188969365696104409273368008022759360876929264871550861068792237809082725317416033364294942759047516756281597518631643572797560866908621952858315536293670896111269714135792865811357021765978672386665748137652637960885199009474125597808287141496278356384698199238513480840874290651839966984111343868414434238153492120093503062274021767426392839197233872751594370416345297536822517037085408456858998358836474668220653270981681695681262368076415780301006171128647789226944965639150641121529127769863335489627671362948024663826947461865591933198015668141499484983504478469802955740909630311186038645866154794745829818774948951490264518512442651283876865245027137654638666983859540006331078026815872760441187933939621727652574089450799888145733875160912460271522758249617347603798061323649651403846367214773211444977954662210028084558959524538428372867891039327863785798361858037125306659024106677244388240197115311136689910001021241020128839605165414277640846259812381425643589182227751865650493893096312034322210687248694155534040316820784112589116173518277708036618549244963644297096179786357506156256582514408143076938841016581557162991646291753884016688174783268842269574325203712026522460055682960849401633414565015285900283596045736929487500",
    "8251682607348281730222965318761539627195158314912093366857974376699202350520687130997333609106041998718187254937296658491102420380195884179718379382284605176841453342647606134513337936893774484384897497993868510050927415249929759257168887530302646920591122977219538357843007626047867971611088347328479814440298322480892798848240892779512857693709512956657719332146010643762213282043575106765448789948406762401952781453630269518626363914287727164597014524672174163017636088214236898220233784649289591826247873451609697231170267883981438540345884930892897223810382014540360253083224781144072419181633151716149458164816401577274058660071306339847512232986738109265241472588495669647190385016125037571468867679324544337065195933395515165641437746986402937929534656878574190927102630875958792050506585011077100276845932246636875959128628707430881246642940826546573204688670099098808401995775171660659881208091879933589637912127352195870481053869959645731546263931010769955126701796011822571801535738465312177802133801524790473078556371102703782420953159428631007643349639611167591801359596469569319467599003479574769802100125090913708909943547061411187394105354343565048432934321873088566359689849823848542570992084861171161064591892523335467916632367424925792575316537142923045604503810261504579591454970930063258536670264534246522363139176082667306105423652957743143898734413846906738277172136995283144111311473163558625047806650201222081802736645645540543720563689529009138341445601158279885258984335340649383465566109982244849869518865129799542264447661830548075746110478055402810702267282338812134891383221930154192776004935966936509086285356660437152716833313681829569082998933151575922614291258405787500320612727453775231034452260474934026374495434007909437239698372110059453688663625186273134072080379430493843260154554741342497915136304074076432496825145316274632976323570875734209683037245098178052841587933882141171317387148215379666766578883206728033806026355082853297435796233487167505962697520677983644808186331170099383408684784278053407083301605681257254433787077358004542768939367189128770293894991750163886509124147782713871009274461049352224808724978850993226209370390025502055826246605614990839407388578928257500",
    "1444784172538348605463243233103856124509442402935495241567542631736591091608734427420945778496984201390400974106002545090473217085824624503026628170842661936746832538281571362920263768803134601167802846876443301236560199176744271128898287032325798198313469510059192013952181609780992572695656546309838122886281493941795542604269846386298701481855982571659461460720583888288791606085662948244705194954676595787353774645644706517585842402009134874531060866880101481663854140743054588433255019203129557447746078691903268887544363067918984620648209837816145541266144730111803302231216502659341281033310226889528627064420964983520706373034719209569358780021764609251678518441927318364999350811071271120588948257085438977578634041458670928968239189520645038937875430286884654608368025426763544059100523431866223508715338212880244732751802723683655857388582642347536400247079597404930794101808919053828419088630546747466949747158017969759560620606921273969331509995546497372685868728110588521051888295008861005921597168313144155710463007565193321883806832683782025971111896846124724525488916627601287481558602972486582375457717852791072536713908307280810603625597977806701609556867809853397288950241562833170632009759331094978024179603190434288085858153104375036522239097208091824942985175083874521190680712524697342921657008540367592109459344111549849853809199331200060735496705195243899152172040798147266553530561000912377785890343744159866981492194902344338860432853684905770126576576634051412521933482543645682353946547049795211185556711614856026919185021762573253410895456805682465954165555194058561650141084647126419618408657311014041147883294908738369840168969426811353164122699028797861100925261819821326063326992651435570548215669714421419626926478366571519147281577699640289703008526007547133341898615912326134886554264435780347397694636014098146882970088942162630849397811444627096472446838214307827528652248410362716606822019858444896733858394408572429763542253682319810776566199160117123258715966368226200009675681967812965965295357490971334758362737963927428374933917153627557517557070223996838411302130718396726132060479030197805920929866330317959716019703211019341034412145525069673752784639489075165436856511818699375",
    "229703983767887828597093376585505411115909624666831692689299676611010325505227193269126209646506146752455638296778069716516954178545579461187779855690643716159457442552226477515330131525605193525238754821133050290573852954578892738766871075158135454797596555751170564508173826724223919072505784921731864508033809571259591145956940470990343742949055916676474866072232397520196702301981379245596166929148208075944742512168167249457647073751245749562878829905700486285092154924633207730570141395044565169836824620199812062614675856484205470662843339580923509720147199860294931449408029603209569598731307469101730872406856912853449543529860007048624207441487583330301306785787663001616343278670551215531621550755079046960005466215289073485028323431745107799030037017146352012844191272785716432657910758916721035921910576922460178428046761556165443691680218256348484699769019550122397607396582078663183187402089802728825228272583264218210359163110009643774001940266899884262888264641264647189192367724508522294291899413423396609248251451814128106150442277220010172802430088865464721478371956640883159264753162762631315710560416840811992660148342952089503760693260751024838322669219441564863554578878890470579444706675918808033207887112184914946567084451749047541093401885652282017669150341488623381152653956896049070771211922818848897781373568457818358288674994153590922992207142817427984200296883924347310268882329300325961203904457409438992630229974748227339703678101120432732056826384946895076347263178335248790621914311169543660547698638321318820320886777711983795696332187280253080638760093826085436966568766496856056175981464879432035225856936858742016431322759769065810841546863050287136668919235737130126988351846195029421494005291169707944627280794663856880833647819140101714577225161609324879251128354423774275486734794723344309027603851310828786242798039050364287549789709458162446605848613270632438839785131242881953606770236851323868123232099864204348726554589289140466341840434615762960178065690924503400352629873745436235388802642139507412548883441070049719344841629683073227718614685650038334301546966577009849106405817096054046466295504337308601011901353364652944085937426464058136729362130212487079648552984331250",
    "33068124717496064017386129277715773656383734494318449575776940930164954152346830990959773286585316276745309722660720252873961443762318384018889020938605638612981987440914317725448100782955103483991155589152201439609492886547294881461274328536645144795735202587328940508875953783737738054988377115307274327723736587811010370042113140648465798849354533911454084076973907864934109526452676626806308542626268995110546562396104808256040593551226023516650187275971576397071915840199297084435883073431687514212088170314264392549686787042363884812679662652308936121172044141751204033299931317794236457075499162904236720579683609218170751498686931613588958571491462905686586130552594082303888288101255070289047776760089640954322858253560210532072194552628312549244795532356639023820934040222594711076457973650790793311999757412377183075323452605346990398650104148416118099049787770530434247548100096248549220404090491742362582093775373894188251654632123857105688230986358781431500895681750016385597474946758143586107263788857532983975549798499204242525738429142261337123436823025829785619572101883457238767323813716042226476822795945119671075290514242778770757596415420387856854762021427601881405207504312264374217070733420200020202309081168471725819272610403980602582360166926016150697360079758015057963206481545286219823656711784466921404059969174584865199997244653123417008602546069544729179983263277474694122070002987468652838095151825516629115645149364731687853863698927501797790242027184950872685356697181609361983884839791111869424631538870535767868786254422174816071970406660291958823463432780143477757932796233408650029387288656736565086802777304813414529734536262817679094959518292679710668521314888893418319042079041758205840024802186375842254300261554770305154679957121720579036763083334587766715332995124377149037479659518297578260250535292563872300829623422363039447414816158717638145021728611030519542822007536838522155046804410354015077311323265998124750444741975663086075960168856689923035718017251966758574905319580300010424226558907992028688529702359872801044428231092602423950425554514914327109615740308486421065293140730642419713429451924624340660782160312883630306797522007132180271758511747559556169193989679375",
    "4295697219202435334514840078928388864426633525355494066829157793745455867837872671558852640608135989228060555383195457348490147493474241489267002221871944379774813362794653422335552513676447192792120301933760401368992982769879720980964078600237053092926527204753675818871205744921610410882846154328930865599339644906462818477876111021629945156695305596461186432965803317837487587215144620785310128647400897032878505305527393173859393455255608544788429741296780336042393134617993705219138969329131224213971168513822326516993366018241049941429088785781125276877308088126402263486976086251291889355942180760742994765624201625892587945569324126786495306460637603704450565556657695771737155739451183971456508293189674924516576629329517811857164253633464675924556514265384991705421103079207436818609573877817053608196964521791675169894697558292042243122874458794524502898550646862616294581004195753645998862305487479072318265367326236681037220746262664887138173298180211122290259861034529982176349522217123130560410868599414051674798620177219082638019418541076139203136880256390551040982462284532821744358475450869185127059722507507177767689750701654260854015974737472497527545687201916092790563513890390518461715042411909914899229953592493409798570072183337938863213390608883121582903354726907092355532591977534678352845133779320206629422182441086489708537912722159009283252690628331176061344832265411122358342522254772753807927653046804240454005945320229362069853875573133889606124731777497373558888869564359487426833291854343569220550127514561036816742886680549298760307433457762191030497768735881654908337337928129755890235152072587887265506155954088440150603742883209301110547004654091051668880384590856517635835543048826614353842452649199246208305980348969166495645040785974138524122156131377389138072622439888972747658638759420043660114009330898834711389440513788849311554519009455861116761875637944776724959981636913576875605465275002792877000823201725652818775972807484203018347644439165988318946739149210822775240628571363346763822975210702679835694514356586519806110691473410521144217785002217905765363383326779571542442095364142907002655618635674768085324666996760395047383967683289596982680294791158243466688366602500",
    "501459431857175783269778069599591657048155917007777403303320058182079914686431336184122201361921335640796045587737081399857287125021403153384387329506687228028614328803591661498351468635814587717666789161963886678868776357975551061194707442677242562681415695527401788566271323503151820251398454250869078960513872422369380672630896358995433615998134421536868773808052958248940808411633318050736601226885232672652701840793398413205952458931423638059472843542196798214633961344621011297077186802744408295010836296889340395238513978468842573884658957744067867441478766203994680352013857005774254673599198316842509948694941447827753358847802053547485199178422656244132246874702874923540208497639092932627567257019450101573145947386068041575884079254415207448509989084620279485250791003466267994483585098318527230950367156148927966441547040220759107644217990772450540071396990524984201543364109600738287335060920725964824456142948818880318384006944585748260140297882950879539838941087592117339383458627276669379058895858056997657757583619764171007167690193632442071164756656107859507820929381526401827921414972114732083781142528920130358158656381628038772008644005550391764789263330967878050193576873193903739368684909662960200313609637572423773087796301566974678957831325611197913603015661192692378536616064293349443544374349644929014814892973553397750099069201579386280778209467220784917286944609954255614615911754114093821048575761870797811959433951056842356576263704635728162077282807208668455015773347877469472528762018865304019899898326883235213995481269358356092237964862692424867781303146072759165623288672239547446676479998390931482922359815415555245239325795247627849806798932950419892681401480568608831676925314149852809860245560455856745856467288556883290604690411165099532609497519030404467545039928946801574660864526248359645432365366129076233217808944377179773538287416486296283181992883458392694595519841372505527173960270995469761514657720983831499673440041324117188654081063062428461661390367705427272143356447382009822051392427033649623254830140890012706843317910371854495676754718169143215117074633109743495639811798577343429737502639229236779703512398275511711202294726019839130175628698078204022246760537500",
    "52339745438072870615017241507940359135162494950221486309055136169413692602475217315590250012497439971144532276151000826784306104741799600619420552049874863307717571750876902241603018948834791801031367879601671643934675840672720075111667084684375230330654663479369412690371298747202857595211349842553552818516222517790518177045231605757717401667011443348592781955859365827540254949119750683254952443966476121597582086236139557512103580795039404857523720797438531818013851162700738643406702079299199972068403587947885038090948027123040029030531539590776793140631274659624869302425999130918355858020423307515841212078597464748557634682749378502909729701749183447388326714961061965816405115708917858500722152560978172050237887481312930723736862925712033835195060833046397179366424399673272308395856070927082671889600952013427841023415741776859218275677501898555397948186539258767770289734808271695387031500314425246050532072861575329880923066235729691155905024798928811857449365448076449787934575600559646942250135370203925822995596727804218843330511961364427646506660714821138815650764912195699862299150277399312641557763928787230199475875486189908582253999460527419319068663902498127198282860368308780529818632924261900140019889207631507418002827249041820400720664480560796577099759654418246709982363578043044793453819757434743335630887782137240635135756852016032868298869281299530200905854571808984184190366551869998030888115049663592595554746433917445863889855040578470527115829806665001483955352896343059021059115337476209920139644673050904181165773375174362449338234468451721430737023280046888198672329482674332041897709522948696785590540095418261363971495451799114272369399864776791232121739406877242930545355444755025733418945712428169422724293777618221343306250856219411100176706500938170784257761029446333484193756666821037427751581615387126929150625040655324899029910368534984145941598211510936474710244423210848641808489544511229382728815223630131645438350783625142077435745966886353926924219758835165190788811872695122509116937103943777074812248158964412665988775306594147394390266817428702565255910764674702699243423798124755916053011333272046154379698409235460482519053722904563208471040044726592848115844325000",
    "4854742454239732804863861054576833814693295013024109281448965152332926811573250874311886722016225164415539323033295123115675881543751155746632138645552607892159713332562028311923518983893372703415722143318422925886969018299050698184775682892396200142546411372888311468201504091335878457908240319419684944365431394251184813325448229043348207807279673369282793591660964502197329504188832252128359198776716398247533292470487978857018243470443998222387505997232098370255220742564187502607902290652753794476208442558840545607674778912987994994374272906607342894751477418727020233426778425901111407900861494750694375188465575693169934581057258621600570767982156652811438211516657756160998713284559061565240119241797194015622424536565512210747481446169482184470657982254253248715880674281277309342675364076158121940943625357130588910726821012711503393099227057127475949173711777995299367849504953123749581495602812645343672826060073293720876915915017286739913256509588632919332452672261165612916896449487535662118131234779606031537425288765367530610407235055851803793735909865812433006530732417139282019286414580795373840892790412674420251788145843667901296369223970203627354074651077078984505505394514888782784439303030805091293862002162480737140867153853682589751356074401580438721368115116257159275917078337952924121141250213557773332817018716417301637346705155152242577514810158914685172619413188007713387960658591755553804589129730805517686323413292861187211316044442962168064693795789368444876391694742586145915622141279438771990819371209772018356136004788346143165470964330863759473916225729954655377263611437806880411603862763914540017816072532992708671577596437255838061500968363134921401649703974348356038557303074838417882158971458680054479013459447495799195154520058309276168430186550200755556886907714511291950362461045811724960543535131294632915663956254983690734437420517421913233302112188777518998169549970857145976210506050265665790199279243386573349292864260488827324463119172754875790503500540313584698283433900748448981508085656354653201390940253612374695549399615137267256650402903847935664022769500594162572587018903858988591345405408909282011493155864758121238766444759924665817179724349482717320557252500",
    "397179951310547662472435077074283451424720281650722703427022972062701128846267767497046977956392567332403599593867422734371999544085529840308576465788608158275445244866371085132281977573996290921477024024342214057634469003857650355687378405432135436188606618578819306403892842311074098105112044035282020317597313419479173036902602600968385188682499057582891961567613503536529194972159892261835391263162031672653034722799908578070480367156980375742431923212910460337350161569711634397600245256156900309314486673391546431552121680281301471751249214241141669796593623751238697085535466282252955826050659114655508878248346649269155269708331510066746967591823233812079137066566996949503625486283230449989550418353942110797554264457591338068486520156631949107516822615226515303486165336220062541050224946375651550125671321742537940695658848501189758072570285593086704354474397676850857106455873180663875805599197893527765471304986144297684497248947132061057609015118123655963534756193147753965079712401865859933160331003399606506006516516215154784038461373682500052629359025557361547913600889784335132934383737875096566397222415983731520597794648706241100969663258534229063982490321438930364735517536683962459081780577295231942993212316498633614587561943268978350663986367771951362702713531897667879484004244145502071312659252679469469749610331267147516139605507613634713064679609151606483773089060100766956235521122884849721675235309830363752075008171581330742624417118949520836833783678288980856288907870694842010244683164559837629609969163765898411946259724153211317306659185274599352085870133207620839057430453063748609686505558822460603274822519461453909750859648263586275625015419880666833255821697286641869909546093490446725641862459564344844419587072577883767574394771784373828952394239261619294176523469638704085879282043599013917791570252652129923173731569204131800151352026149269435288173091042380523648321382759660226787519659998655393322209103495369584761501534122379580401113989578426755811828800342729840366501569599182816736689364656090880985549522747154468388531907826385839440564824473883427509726301115013601351327773016293979858518420410906621944370372579742877905568133314585162775444553320948502927113125",
    "28396439240915911616620469792980160238253756209965046342412446937991544303991815082133969336758878167686696967448416953424948477069267565561287473426106675557860151817879496247438943986062872855078792900580962510889598660077389562523946568444331163548580080336256034606169620013146019592353854339053327503083087406690680136436323415493618798636664875501958651992097938728014881688327284333464865264536341589020244394912186987709305346668040140359584948141402127551891804595701945469944790088756099703428055551913165841451782408017776657531108169841909874119968085753672531958322534297806097652938768424699409008226817166512942591734237928866857147879252059553244225851739833609285331277459678716171646779204765768888758996576661954370780923103969972727663777925182405064181466397114603427405298160568723997567813329165895170016888300467460026734571456464071785619381003960489832236507755288399676680168622889992539202577195551066130097811330390812703651138613774098535901656463229472369594352714250611691813530118908992134910648883312561848257309295722073393592254988723854974669961319480650526794333102446210354334581987903753262845535183421101763975269892980830115990793345520329980842487198546721840452339703474435569050884265038469877110671720272561935272260589881121889217598775878449173537511899206521309798497966359380964536665152721009053356512060877949603239828770320387176070945248353566921149777296051083453732380758632845082675258482623487355650041218284329493351136034939617510164282257829363545634994863297962305318119967029843445914120344462647143118992819117604791190423592168450629529799303292906463528523045434982488737356866575264986090348487250406833758947940752289377757511004230870849028635677731106119787210861105727110487663335765129966743067317935202056955457963072621271761707082355329860544725251375768551237676586240091169408976487992809771080429165997909854415937721140756904715177629956637340112086482631477864934827512538109502856917548713949633742439781162327540679917395513395353699763384008686549805155114932518322816228860786640284336082067767037909997488583084735585299065562901958477095517984707304043498203984781230362544297894020257275414162714735779878297053381372273986015903750",
    "1753548663986914285390500716138972829945670198659950136993080313190528570401138108647826099760779229332263039285001671658437218212319614417702592775687059352613910368410260736102780468856679908502388378606216234229950620332147580605131042164093118713352397700150380393046351299990821127619996165465600809425274987101194155995725662139720381062093258250102649327997074768931093799551764763255795457882110522817457980660161068147671041369134625614595914392250205604589824582966346256265162776334839646286636118833759321336469826179241743375648371426035521402188059591833237878843507259592097920301898582690974427846740002768570060418437310798767207647564308197637240791501928232533742263922837406824925445594466999725220571351188141672958624553184077567905561781867770844149541525358126731690760872291939983609165687342380859355690763912819487702319562632424592371120203702620137444675288279909099209863566546579286544099666597061226478223324564197806331416243996561284605198112916860119618315702781163992131555113298060170514175986800735525408384764026879853724650836090849469403295563950359106433779350278202615133394665034359330390519230720000278895315784066284543082003637801038235640059464821171411720583480132292120336556603000851781348693391925067012814938004522525549457075626764604282052376866494406535298609255150272288686329216830209130585695385184793580919383970740565557948587847040718575331499650543891166822754438315421039817803806722053560916302126893087832080203526457611650309324006586722450345074525471193884475991917881601827018648908139500159315115851640609533473166235115941605890586674117583762159132383433195224747826387438430081308798274880609569250610701679377352156250791558937693617002311921749306842496580068765948001872079377589461320344522938390378395559412965422505635319979014045238919774246926402168199755813441494651048368922580761418846822178754203477254025622396412615129464951780053686901760737019189407523876753640856258261149528664378974198180583531747844781184479203596542515687856211487837451665281521227918047983244331564858952431152676541103994764286057616282655124251396269840259922196186955916465871102213998593558905411379939609177091386509546869486733218422444629112528125",
    "92132140569476340914572539984213237505695242042280661612096252869308195010947718051570996443727636425305858225075929131169545743545368626882137858611139586317055781343070885504321945586480632452849018278688548854396154619492219361483029408902733085387284898516248235564836811036109021769982637247984188847056750102177287499762159793864393310175205606067229472386463581377322824177889402076760635958159786883970360812453935626466872680492231540179544008712563661997829897379717218255249036962458525061365114998157550716550201711692514124977247584251731555442458641616933189147278739492189019309504224213165018909017368880796038377834715462910567245269269363030062346344662558043033364084663128051541846331512957138354121962545805222199606824469976431124518615028438663253848899871127988553335014997296335941415522164068569600874244572552095633835694393796080037290014210397729193980230320123909500354583753957842006014711779755850135695058042103540302252721869355509705096374788537906252128096154055470244478224760837723258481228656198865227019464919851321464497046588220924757491751729178629309146348441881133486330648972206272585455430570477515465262530762372818822038246632540313370960906796685593801350404621326451385136621822372043259774882955753606911000479294825373770122899579520600675016116763851908884148258973774432796514234747778491422885336458389269664009058739030933711271177594789399068248367568404448141520548534823025035628631862833883883088665513563344459272981775878753527439415374786104042901865677992152939446897341256148944789107534922654403581249532079195716818001914532100782138008811931761975923535722229990317195615890833040655596650256685027290802940950773619518806724039612615131022177421501693867901009313255606831165024542639492953767019747075821059465263267131928894485874823481806699866260378571401273794894057624819081635629904533118010968472156973171538591745531981148577858075685246516158446068678795491912164614027149382919978679316110361178212091608660895686998763517782745922940688887663050520297467006897266188250434509325085610330575821866484966453111347578743903611024572856455865434886071069866107422088148282615145141707491682310710203177824382481137127143534314232163853750",
    "4037161685026825183167894301410843957475551994104528224519281150741558026910852435383649871020699901205439732286611464085095157855774359776578887837211616192276467053714816435910594586567588954939983518414096311953482517237200601003310989819863603548653288206514234180918966171225162070760856840679253668625661556928236190804526396775985137413607047244548170594121018932396887856079410740835243859025880700271237396515801571075322491373011230347287808472388844147305189788283842375337409804646229922983956484193505195126120174046923365480154592481120006553893320165197512187941928200021373179967271397266475719628195759261616586646760854693280803939568924685948071465087845609695045439733445087695518536923379570937950421226835503658331489127317799986899069765377412308882518537701050696950774135631610210742991913239381890713739783287229835656201825269390456315662918739006003963149285106139488162459922665257393645374439065139797258724736704476151854996044830286874806864293319215704293479985295307389920151978136880605273687097123962301687377571717364642313877721274921057072920003398230418968567955797284600074772578734924126922893204075865639277387030295228578623234703597361625082024000021453217132308876591494155466184517887323143525105929120136729206514318769165001390068790017741125080110639965405490729817258533193917839809748426753529466710639988410968703786281412017572281906018930605825602889384620428132552338487880745913245211486523680638544599907990695585531494140122147376167509493886174176917740755558334980131653919869518125591685695037564517892964840965466437857667816877464069341225566451600335281262774455179610632624387615852846487491318783600487906588513292584249616320710324606095844601750369369170471041828998923072306883633825113381186084649963852189201786272445762543760996230885330510314386007617385888210235871533169494505526641646685854323376373426443342676229552722418536330397088508884443388619787554931878779872890869604896203389908623259954677753752319662962547501466083197741190480356851728645601360618542364583835385549822211833383458737739746527646209626337300222499084336934331706136768068267367108820521366265898072136534509185442689252622290431334536811228865045464698505000",
    "143533093809989992898317856014701645202020134112282112191512006026436610980354690356697080748295582224606721855883596481261053857986681890979896546795961695238154470105322336374901023713639384348315329141299909113081067264599892968759211828018428526818182416360814872060944698518041985429450384068230155298349490038405028834235705689526589922908578878838681291566723794228840726834884754503207237250979033785381127886546708102671513323120537641090280689230221534882813645902098519167196724336121563519815569592843663944580050744080237524468576574879756979506304110823257037743809981541219157496489663860625929682923146230912281499068775443846945278858935379926782960072217784677905649934593170525005792251009595344915149036012764246558317955470951261120773117376396782614123969526546923596335467327100765242435514563920734471969918420758776039353437479318464474798168220723388462108639034471232002568441256458578245911986541129531516626310844314213990167993437272203694089126601169084268691667736937002669816406869035806545596424336796445035778319584819718514780209226483656260253738784136690643975423978868157389794076630892254969139654966822965337147286612710976550280225431613377133508122069496607223338092671438999377521966492213979209209086987239542364400573444531973304826227307240397831699869974440229712647569267470144342999432878840401828908785143677301644036072232682823608040326476909128714591355032701001524824658677067928708223102787633313118043818433373916086642036505480124594789977303459740207468112494677243407888265142806523640521982549378989365559566537263036347365039988500790878571647821630125329180108510274255397571122284396387443617204814169108759241129923153251349000135045409794285889576177533462664932022632263030023937748673625171984719557503114799497046797769920623791077595644671746130824475991851596231545805282609987330330663881742296418367415603180597576788023321656444608404069142967807078054139007366912433305950531050713402466236102677993514885486570272668134419612387827394975143494174613021575582041422699564330268162316872863831739580297652164334728246979838080305179661976287343021912044293570329923608579640437187387810249815433635996008880072643366460985923079577897407500",
    "3977144936860217784575435308758356463815537420838965318950091095577497813458338926545865590753467975705536342960744669621270899797213690944890043551026986911030955747381123614979494248580768602619998222820649104077792411216919002564921671683806124300183746819207203505934364750940517782561490717513636800591460897817753369873336427893582648430533710355853096412652934423612252993314073001115588267128287063197136563715296420460265768269042284530475656698110794953216276805270193049750233250081512383789065813756710559090754390093363383708615590676534938682826047924567514677917704179061223838214709715706005697183284515532656478112975081998970700325731330053627149277935660767299955674481842603972341110008944743567376974819398177992740296053825351891757938090769958301798044276678313545386232233355291502314742650194197858231627499759965198630727478550822291430045911325772615661204638576941573407739325729640869138601056315043633578667476076289424178366073410332082734977801792374567831801626114760364050423259554384893526150589997483713311993681072311286434218692620959638281398258877276003719796351087375051389076640034095350638397670833038299028921602720327953939283552503598836555804583993918905989945272868009102052712010385559121912277873710462654683754376769513230028127740170734522273346073981647961240266917609610284485027257068205256721857213622736909814620672170787999602263668581129859694281019015359231249477598499330785056713407704611267640219410443373110684727482023634593436267887884804545208941722045549023975307374559323690073210096627273846397862624825152205758180718105000136426048106694309322007326804836628071713487150655311999480300965816078733076627571300487245401540846132459048514730272658111545675125875502419349681704125816223881942675039167896571968470705651176499556112556809564215097030421417692565640450888541631430177922267106824915925025151475004350390556542626218954586543534584034107926140061514226358083815943370598083835603714237418376567677219151750910303992896476792241047614328600355859044250507902359103141568567612213055726061475015676889070286833582268846100582982994794545178485062391248561205266946565433868538751210782993345525399819485763097518676037380410550000",
    "80566643313229118216032594613035296344371811462986888567546031215956609588921583040662862588775393574515505893721716191876839139917544029371377627951528629562598942015607084177645163872166901219994859306169906027605232195957925220639526424447664463181400446685534523263710555245113619067783915474359405797031467013830407749536153675341928712215902156294606344472196079514118244741673509011886550297965974979655216127658320936570886144423641899716062828889611598928764723657444211628982190694749901259585798243526623668541983361661394648184986294961768689323764037321376794494293431967038934370074071319188389699724474275495077552417795741138591533348591902608324677919807092570041302054489723101725043726696238671709694761235390506896140660974148083742798194545627178215078109220250430031030532447795015464119823503551864101142730146136607259043662414023194589236426947880230920301253978207334305809438647591804641465252741779392048573840443450900693262284769156446316824713655129549638238089172960910854951628114523637971492068807822319720712225115306376164718389190390557161906658070774902818461741576102404447794215230078502501204145585181183563576087253309075521823938147886631097786208615148065231528144018741466295487272285917567460554738088388865398336390893465260745504829480984312509039036885884528039855056007051155033013748973019908410271104850644599023693065125534239394261150907683278828265626441895925737978850666514775408350978797952436093586158893956827057499350763520870453623632486860726200745748878916382887750777580680783930327490022901294160112901253370300629064510438641014918759560884577996022383060009497894876339252248980107316545585915975883783786986940258378670252520903752615264792793960158325249848360639936788531393985363291926919968418683224687096501306502019297142633653256168066494166847573393377033081467621752472633186199406698036268199415418119276129113542393836283119779253647190182163966766884558635340094368429570463515499445555224550500665368919270498457163175684755754622723028126883743382497866493055137106998962326433243351850020789301660809138953999607307548773176147073048237369816087693582941038204883129872504870936825462266855902608905366266149018619211319480000",
    "1061182307488243670446827893495160435653227303968340214922615986535038874385587554192543022167027874000846166116969804633010291253466256473053551731533583143579167270862804527667544120120226635459472244063097499444900310144621905150006418195743346908871039214260514604841911488993382045407762034414474965026419957917132694070301703706884043079076803544076411414333575000917526016071999339206477302195020790969819036160557250251741970055534875550207522193391194657491573178709542072629450447337931994353168748044670457764176783465712311090043609425594900050291745727550356098431051371250615905765022713405978106576101234425400044858479829200463919147269376880646865993427928681250670925050932737189447043002838565539828889164348269784338197201920699502544519472767637960284472774625421386272395487061366593871205993871755411070169427288531099094853724811446628221034906059141460801405496220514270029111622515524204899348254824162329756566577656254788824749975159961720787085146733632355751915535209070041880240201388512804276832637873652349116290125340529635000373808146220878295801397573103152743564482748731419979687054903318706590666406866237786410675737114766287479793226617652945766139271957465008210912604770592791051978211587848176497865814880310384239337916178020936911334018516735560511318360871327224222595667739085207827201334280608482563763233125157565970918358357483025723962061624395928098733179836121570401928014538368872836752693204651919812230024540925233824745222369928618676070540496975050051559260816121595100083731736967907944675387725684086173819489236631014411612781850595236330351070212023000886390988812633264098627425380249663803575440321165920570763026783882452494770613943118634101028790726627527807418466522751994207574436357917493492442444383066719630393371558546911325131691663369184195788507824647238498528857590744122108507373494062676113840399788027573709544888305932474556995083922220455730273328454155020338119074552456952100796937112351403841428518745732557613373577154514041365720956018845664036159958918205314335106613004144051078441145319243188264452865060742735315864783496255742328943457999496985365074601011165654519682024582686989330828817161236844814734602642800000",
    "6819706469480742500059359582347056144326516762364864721918445024390153846706128244673776468543699550622551902232946080387518875342455227110180494985138127244131785325830672343950202280854077159137254601481706270876187140965710660653899365832108438766005121290619997065858013500733497845093434083745200051843886130989093473999347643333345522393128011453631221724265145763282102081148395993236245429151095268054970522538940201580413795926168232728546691324180920472675906552625006080226096691113206892958701535038004955606899283512037384548457896994703713220948236592335714799600959592587535711044834967037223139994534642785944306891514585727954926362767502084872636528170187678239462605058278296533257629683016254203462445884905579941265294893566328392777582006039807333679971642613541072543570972401891975658086534949916893371099999318761602846960087792809392446347654680806796041976175291794273674048708730464132445564314828710598263606305642159893202502332834509927031275639245605805477363611324567114434085136821517936069790964952514247085143341376581495805319569295411684964537968717383380487144026842074093051141146963190585095734497946560904870104277344627049069477623401735943721864315380828015688724614142785446778519262081171613798994946825099451215087073555049011440626366743985268871204380017782531690385373371801557689144387424584007149359666245332879636312630864718672008678971225582511593082141569512726900795925304142193770438573742561453116444299008812906412696981732385894558941423759834576006102874824877969115917440211265710774004195898238445040581529020461797061571141121934056407289909178977673716287289203976728801797863112351872792315088074674122407399648811566123337123542907564191974046683701274976931090637423661738745899315029928536684778990721754460770857066727992082319920244067486937711326121908569063962986829602291115631362726454749493490062494330391793283888444929486567576897686321088254882288974328939868123297255640742421704015346576650483471379086407638413621681275112837949056250536118228424131528231092764765907844615382292492905384513981705367812546206377910936802391045706700640608237568060482771019410215439665571579567716267463279415106567199024283127993407480000",
    "43332639806692540982518471260851570120990075443870318394474332714418249908612176095885473214972358997254334422509505273587337133788655979752177459291030175908746898094598711728324539911493153223034061685532084248327868789192548502146875886025362859953432583092745436973691311359732032293938336672760005757052074128521388926371327111370396259090923857997362875238615702705236488408425000754290551993126394695682543557862607985513849663984439450470866881136603142147777412079260405890038002526071779318505607638874651669543153779252400684826531898571855595187175687286210235721579307796349819081338932714752054127558635202895005362952629684991822588212294069181227989024768393228481670703570070093042244990673406847595746668723921489692964684562638039517776527424482824848282195196679137764179566529283569098998800407826268985963960920024360819677806294055602721195241172340940237822555594277607117074536567112297087018883857660626662828715247029789936653781804923308580086515186832124968063988289673079929016483846886568508621003101768025393722196255637879514782986070188898689909247004457146117342270967829398056282507441815451481414830219715265254683525018361684952375268394904464337612728603054346730446811757242387096503086903032090993164615011164265811871089179870889033714770998691136208287946614231198772769132853002850479046452102510324142192902034647785817363628213914581740412850225762595571687217235925920073674276087046540851014667902860568676186657684474720829986263807062111974429140939548118160958651133694461992736867859810572691181404625123600483440533670425137467587071801528561061314913791359815753943852818491480350230589507381554287216012321533898834961574628859508927692608933290740442883708311782443434810537081238435470382386889867990365318660838147390364442584475287419330122707774942274067124280940467955303074132634596554456616581207774911663052195091844036725178686332510212714537090805556899182386857101483348496672807179224330846700083410266763167839205398807238760002756330474450774841354922621822270623543785406819207463614111780957332227540141317592418496440311576989068042292345641442769230548166732240299038464311982416924982668538460646564817327465440626729222144000000000000000000",
    "685000730727155754598215982674278137524964682278964925408609107333813185161804006351934364102022862761299651820942234000252832358197464096063839125775035366564369422414505768319841662368614921125668082215857461504656788776847323502924532599675856776099721857798443762094075255186297449961618904717389904054122105760324235973446337653743839534514720154045918278143424834429941362738744061578629425716909679850890660048516782844639388783718905984108604441862783579352007888906520245474491183343685401859332991807993167321081211818905572318340744648662806131842419715497472703667947433300018694656760458929209128091509297295174470409946046862689003336834142857299010928638631925841761300952104898611109559266373701911306893448639287409868272809617303903668076410215697181594694527245104994116097835540279334575255573144065978819979807572325257489216221377644350878270152850814147850130088806015123447278490647640262929809352784141012159303626104947296616790701299506353469440388039933806306648877692603577910729283018286152665784380263271852655814834970798741980791617539565538219110509046216503284533306738150988782033715158164426108612549463225559842364746237971236659315174245130434030771792976771594050838030844471756630160538142921516199579293227274947652918986462306984790904132152330097635406351494154692973565030852222114940961992052321130975913892237150891070018978617690308983493517590439262452402650008845304288922799026156038917286908190558714495435902739564549905493750074256553183487646516156212995983230442807784214317690283843544494358519751502115894264118041427562854502539068061773050618427490769005004540584011813389288423431800344305837598877566439506134189225785475698505285640828587872006459784824015987995916401519631119298894224656314561071190387036710096933733243862602082907027828412671526370022380400025714927120277334925149504956488444809245566787092497940718539273460243785916705715388373340052514462223652908362733479574249423955765871062506152538760154944416522216655191331956276110629107937699080850166780198737534916871839564975814862925359172355217178359947495809476629848201892374412213738846003197166708664700849067770518308595983830553835166518361139361132059664056320000000000000000",
    "5272195909116730500226034369943234876827686323794031580131101710593700852811256784842419872650502765107190777260115170735383290808901811255797583272778544125636013327157869110277850193147511911063026787904851028793746287819831212489164035220567461513971579927173163541652635523276938764974163204909323548673571289449422712479344335935066600134915726699950532334928885270289438590566567911517248441045780302291165264345573993821273882394128278701740783236382072871837384183871179846248656167274912963585148234272579706982217621426778231029079146156577530122973468331748679269993065686672337643119340412559975178864797329457828690958673367000888468406096306768626160640662493859283895929929693342581664499438417325065238361195746646210257416195208491676454502158037832586303352307132638210660261372820894843156930148597408500706205570642333809149402794989940230169679997703120297889659135291251502618008888990348371512323218256645396855257122748395359113590105074397033904160112089348862263314401746733568960875601247200613168225028051180346214780478597366229067993482727201909655714783578712503236464157853093029702008578632747618406226241977445810545681390495367083670461830957894805332461654959273801665910691023276827159704140079700709493714147748034704385565130136625401571391440277641442737529559163627784289842563071136606275493982319898441890096726822393316433309900596702172575773790422294461795838027412466866160031277048979295134687653001996994379620630585166777926977206792503271966027357230939777488318724993228740459659045165417399181492158266029565299445522588158078779266679032155496470119953232410502233285701616429248321662657815035621279174257346655986674351594953263576000879509811047967493101263595524306508472790469396936460903818512016484378504414109334586556272852103481295205489482118395140120413768502190798731729479140727546018259805865442450567656505832419747063621891162848520775381714595598391837440865911810091441358879429046192089211125553857220444953280943850904314947433600149618003040410907060708855324487488226918896312239134935495943478645119280677916848774682786278720827758625144222836629831740192320920689151910938332085471524857940730417100431426847714398185459200000000000000000",
    "26330924916365031376969266991058847276870993989521036050608007166510361010720999840640140721114038781124947389759586436393246491552594256036406052895600098440639094519508216307705675336436622595597888637956328622747000671378779737711018806145231978247329130472257350919989292003280926239880749688503506466047788270196724336217429079207323747393470565634929543846558120055068514936867541865285957191953765561717402477727684196050154922709826073220537362794614411642524795649944222957644331802534948782861970300472991355276018298373394197997721410702173373171382362207852633831340210346843584336741056398146536070010849664259017528552459843715586987984323448428051557255021752881622192792706819164691869594668793894706869884576518659466416793521143360547858028773835445085506243814516384842752988421054750709394636021084167246556569680654375919876832733337880115367033705005636931621735795192109077049522714810272752112043350575056477656725065882150477550425151115236289544711271103503310078023979989939851558047915038463878417949943788693182342779241247438496417392496839983279925950909680593378644446717960011629157820980440649837096128871178228292787161495699011891578022818988856986547275337641462951212201134818836831559393590116121358158474265959873002681475331023526030533917637808202090367273652938606439418268326538083985705657080167040250800227099514554882017671395983521436653679915388232230218804150125566683491546119211162577603878658992726420056274384094860374087870684433782293759092492061061592191286455346755519938899940967478937273435689899662965708506347989528462783921795561372809901284288581782013503748396567480921127514421357050952786237462219900630798164584361860039541838324907496440844361385675583016789711913337716638273887677182770597926098317991879038301449193409542884018546500887352336053343119086409980319179889657996450127196734147196340544024235486714419603396851833207736847019396405783949988447241656520990308093862582806553113120392582815431715565296760905310207121767288832398418654799355709832566060400613317720978677841939106667653569341044669199756865527508522038287358075294953133071298382973065912292003259600027480038970955841000208679029097474677492402140892153600000000000000",
    "95955085972884182939373511231717343097996591334977672486637610766268430513516972458654368225535863977404352015422889355767857390534827629569637119601635912601398770280404787423941701842275171658062143737478767695850601134301495235460568964471464573089241673425524632065362030591640367519974901146451077695048008738342562457878520853908396093954584779850922402151963009499140556171594618342303017578247526092478736116278798260594570480968664053642775269297916835593378538080689403355673299911805469301076963960732921614244163378718544673253354915427204978536008041626143899156286912271940550049799197310030895250649771859468083389230463198651444242608525049287406111723060242893182454951976957458726958021230339276484398880028703234786715801247197503519977984577664803241804661168452983299580350793100334830199108470627556014226551495194223704820108166076305487859599800716637935589042319948242859768496116615242413852731524842234231625246616599327825970007355310912829316541563226505647336946002583276716815996479893413679133794642699934810168141915325836399506720981738278697250757267142396273535514080591590654624437313645037284800973922094342404368254652320447439628681196142132448680516833914721430497460184587291831005841522590507218179756534355705146719295947900280174610018274304964412759881517572167332908417442635028419254484878355063122089364628988795428962768019898976579593845914589208054218254946367620511605765805771679089173771226936520707270636764026564824396043261339380661038313433076583132024264601290096155728054505134697815660451241582267332373989094743882352685772617448739007428534213121294632234522881379257160306285101822843531714374434332721623140641287140020700553251498439371975836983629719839593522292748108248730936135640408119545378974555438892091972998546752897056680231112799768059106054692645092790339922586981302025299086262922347556329702725616117408581549415745347105369347203704700933490838478570554648404392902938766356689645760034454483484802247836942338359540140698878025714553196580169637135454297893740428726733544809568844436750166460563990145491971319327156750558696521966142037717758019899175216563476760279882869814860401265199134881516519100701337472238747040000000000000",
    "272029449099567178371586375642804624449102874489167793593285852942242685582037899714804871824806102245710580311925007821070898150691120764151668867717992097986702302397254790315424938346050942107178414843504421341074971410046740836379400612502268363367880628851704236159163770042849013914509948821553931457157514846034355547186962150634734634763319680469359445175031870812367764043597656741901201596269736502537477743240323079155286754040122618147668970354394098613178361979996191937380193185683711529600413328510788436319069379406237793678178293227993270554430070125488229084634803752939698925142692758636037579549567438410861522979413857587679242905054120880829006012755043536360360430633540011801989664306904403997300338280948255029250289532313210648000538269381673984614679636650491098939240269269046798020280960864680259925104673465956274416628651315650207246340868565124139719132962384508035080940930660903290545042339845389762534454738580012612634623536577206431386643465319781828092868267665241286887851071899171820453250832102818153055390253036905113684713514873955398249683308696534434642709452351489457396824193458481431300587943989551987084992635576421265789221390971909914000429408362946865678351847006153666434898308245312676871282758479652441934076237151831126161328438462192440539841577889328332761572523389353489594306575960433876570724291954022614333050765826889589390100762183366117561797210063307327575392536666600523031359486782807149433374179286973925503272093112465862965752203221605575705279985970183511874090840517498251105804714298273290104719705289241446791834352188454825424929681092679000641415180741598987257283870444355006802346854357379589102235022811392356320573268270761870283718427055205429723883992064790375986645070384956558468794790754537487354781336549440012081057995381775293013502913975896757768317674433693446016515122510074274451599907158752902313921907133998285319004613962625258227323246514003393126866243548931568226411743351729552371863441168658003882364114162493866659219802134378958690081511253649581765484028593622900984724365277382836250896765237987649106562268065621561691263165974962577614133583088388380896321625911449884743072429457328038178241125037952000000000000",
    "624621844056243046359992172708438348230840907539525727351810384379455042965642734664950832605914892766100941920173019087876916221533817721134636292955613126156090609894040423233710017677878816049395730494272698419007587825558212215086297705113157990500769806110068460559623475023366417166903595424089529591276248047130075194966713319710535994556674760899489500248268426486786423720395657635374609466733521373279371958555571762003612332391672718507033568339610394568816921075505057670411089730222794866144750289172912372412449661192991532689420156374241712148737010743094011382111857679583942530950225671618135410873717487147692559829239482101059841227319650550588345085000762060558252942266079324627011822163032668760539281910676743958135948331768513577082869271021555909842360184373649512810000303910966795590175703023971760135225585584287632347418897758263312695684124051930330051108696159877082184768821194770463097633424443952912221876074635349821424313158224525890824647552523439508240011520198265470875641345760971128721007590618647313052526699623158673381176087902269154898100889744801242722691804046518739935768864961688430464936755576659451065160170918252209769407457696186396702915022940452734997389693707843009644261947926876928819996191250097664338029752530146981914629588772697927479847865299721404146495586340322724579508441223308085981382532884301223558733518673639637067706082798962517446890749578502423666983430277028610381952873153128783986123094762915636206031723052973825323248200093773161431355630197496760840099859562346043701455349797065300080742377605059319130043368352940266771994757637437051768722768950887462668346366799104304200003520920502812035539459439339762789745611607201640447713435000158420068394605310367233105276742341552993717847660765487136792190640359691644045812246106715073256437081660011306886546129763395794165216895466588236764295971306526502589248550652744955559529874021198282126453811964368686060261341689159454376527563004419378772002912257422474161276968398587699872942327519144455981811528422691504463395617602706237750330090220252832133793302347003746614768477972831105378514362672046463001872534744439259875683033124505112315771844663737911812980341702130400000000000",
    "1194187085764668671159553289116699466427066801805188799143075480443325196290599372920237542752060344036335136622968862723112413341472701177473785303112002380017051136305960901919225132256792129164095545604560496857826597571347715040700735635060783259815002224780804826940390065149256949449705466194186184832089189899857204467261101709472035506038248886419296370236704463051227967802971830849804384632528346115647219687895377760339680105882999614175958266570903546454362714853774897160515376486527624523990394809725079743788394888724014006268088149629659938542753105401583066253758277362052924249276350565335080531931705683359208180502722226482373537211913909578669370153202357250074513620320018624587037467772986777080351759356088499852180818771749963920839971662382488756329958421090129782074104229987102997644584345935693266149157166985647013468695428492202435017007821408789569840835182496345898197651676658014189544163408736543365698110839450570667910163339220302669673521349930633427436986853856490836370563078921058048612026725808267605537870870668941019021960817289455682216714649279087978238536210224624828714817472319419905472129346379230180210528636438142180749730384033120574373248693854166220421974820453732994109107689469661606125443586474966436318797292538419966933520486720649142484187271874677517441613368124163056465728496163379555775468250291387553891582914935257850835979191049187012112794027606183242540950547069659766145903456725834240587932270810335807142934927677504971936105991617949460611771331850606190347528371821722958871315970306801686087363323190130256943960696420890962045315504992110929393006722224860078306172584656450750257201239042807145032089274770090087410736844279721481136046224073757382351170180097525898718890442836240419791924742968073553563675370523499181045346718358075178396457127878127307316000049922472149984274980832761295113289312139890321398007677256323047252833774263777525930941325942226632237890547084607393912972993548327334167054369600556997042556519372123802485237108490811006962586669550500987368737732148624006747133815923106911703291129605669098569161757447640071242731575210780281951352079728128221910187879235467090007706057903511025986748349915267440000000000",
    "1939497711413956723123137199116073462435251872570271860475526287862954884477016653218735782755331905177060696508429783377040251083454730489300957836840116491083188762870603386672836995753256639931158789713485999165765372431327784174724176788764743650914804692114318802983150457048683922203996952748566693608699068472455684463028634415653171565778901761280488200981099473963048595414234891599008095423582071634689533204414801590066788524716944580219995324563247599560268977402881918423200138178249487602037688525187499504745846164494347660101293351190469966388479454979919050234606623213945395064369487851481296627925410742847700755940718417629437142481710097986009115644439975466727060722383801749464057328993379692789755653910660176960105023908212887914483910427485371917994957675559239305503283696556718750811256787809691937641033832165217524744326083480534173403883190541782781627864341802615501367980365536147390257326394998392216132087167151782243647855339017971015122147315337848114254281593173837618655380683844765291837672242715019065659014448449741468098622292283668389472168572148051569748662619938046814609336806962553837397948481622551456345108579907646986232491294407753095191612904965190772527593134183112618511464044502582833564897193630744981482696133376441400248488360548849089165338461273672813923368668938412276665321586674492010414227672079955952924721018609144014751033686159487521620253420750613416533226178396937678045289305814561890621253903024024172710141336316390850380229855953735079074416595808810246659374634445123758576443580058877305698834190887830632896248338646652975448640451250477150710198904639544653185523012056686662367494516473416792541290162634951359465736688989909494225830112104448487969094854642485309412326581829613489444339362993393311474475425252864485572307085964773391296298476845472945689742973048487612649772697188598022583717215130111975239462683146553069443269876537258813181560380320453667116777167207144386829735144049501031398125066551280023180115741357647599501429361933540044545617847707232867605428586056503140157724598175992281702872822299964872961968559836073636719987651251205901201245404386695982538962321205810564888586650652427071489289981596326741000000000",
    "2716726317128218048447551251964102623269570189848525331118344298944665931383841896705816509886654548758709356987861569555233401480683607286021271717157447069721148960424497470350805637588599985390341723080007970074123259877456761125440930137787383634401464474950636702675792216846226537873267199661950841865199976629637920182108857066811475706273611878799406719483082631183461624586119691426312884919559672993990867642240034662585165192654391823604212625411600243941316714360185194130997808503453678527552480403728878900857536316891031624510052863235331579821282287868774061526168472536861522317871073476629587021473630449988136481292007124107492187255779419898084058598677729242075501598731382918664729994303629599657503670706532492046676629703846192587711110049781941869627568270863752452152393088998605824856911994643726220547356832312369488236054416202571172782355091677031614079146636802022851609505296102426835906723139797038376818124632438623436130037256633195965055432577011092354383649135913083756246270805900539249124888601856988153864736221416413748294337256855495064196492057870877381501513020534460285999049652005989135801970858816278159139642628880583901410092499472869573379632285273957018427553161811718759654421934425524742157226426451735999614375228082414906688235060829933074655242918288398914479291181477815392424745371160141792328412803598333992429260168426008583898830538368989282025193630808756237843452441865093437028296837727144630670828802692973582468701232172474440241271371624312926046392537123365877888581813525585573884839055066003668876075435695976649899949698292374672071053330874734460297745295941054622084147012924328927335984015996634949431383587390828079729235996792811502557298004796947905145376746007028843774239963933586273639798294996491757451437063400970143852936934135853864037802136088829131118234604862355324586513092491410312286762869940371579868133888400506860884632581720674788929155332073611230076122781590412478876361323352662635246615504890618402501727194679975353126265887438779611799148501160147926657317282637483377253383623794717533212335694538724594061419140940948108832927068038804402903967486246150545212230437224496906905624773852187651439683687130455908100000000",
    "3320935232183022122170628596893325224756192937697765025570792214951878296269384868441561348899219050240989999293602051224109700377013682611317567823349225031177887655355822733354668637971358650254940180984267612566184136498430870744582508783804294246477557145566866525387778032000523063526783490467517751108439089097881594333089422732315916495410958748039523987361680879215218189037545849472238581142383507528021167125640454889575469110239777936938385619063405826744906281873922729715191829230249695685684043668476597862117650424730923373606272346370343379601588114182896998713040193501094933546237793538130533347647647941263472208912502340539113900268643952747253661572236867520873814155809900149394230532215464174894419599628918454481076996099645467441735937681185257532524935801221196307052148523878463718282871142647953284386256712490959839235331529707030350369051221395098332662052302276904152972570956117096320421250340037099481788229476648606108701518016160107012073061289408844644794274769992253006231487124335970217776998742097018423803379674182080621933439077962601137021526300981630912004395101200118566931983048473240906438821451463762592324486856064390154191034760331151959523093227477948464178261124284328072114566519626771407412839268224198270731531007395157941900560456950365462665351266079013811624884781060300083470548198335215261135921409017859712918624353591534465756166661915849444751200482167703903729083690932980058127873666817101956529239517054020091435986001899005847349723923054463902957627592811796388577849178549984953788347768216223708775873821071588605443780824722204999839540187537366594043485722973266186315656971380538908985727675323236439338113251894746834036567843880245247218210674038594618106999331177786859118921401604137484558829307419280608270643473639329414167393207372056224052187220607754345340197162342611378901180141979511642659276220238435309265507563924984917652551019673738219344647617822109383471413376428091287631974216440476461898984120935613895770899105625753836257474819619937480624301867629509039664087638850714575823964745200647047640314678918740503150895818829364564076921500811452600301351807710996528781934382192207635836941120054543673179349796656981160560000000",
    "3576053986024834178123746809914381241791223758175963834061489978875675298174292604072929686768544733662217376936407582043119709957295710518433621727214019533297017290896295186292341145178800163894412644237430624786265397607123226556470167607587372066539843726764230078947870022385222712370057071408202702717840797487508883511560451532509900718546259153620066407027382577483913080340790242301680423870847967607710132077598674776309771931768335592662021350447856308175039791957887409459909173518420614459425560087621275525770112902097684219089931489943055853286214088662138271539201894431474114134754373033162092810970216221791618950999033737500974266165393684141187603469946904303812065906916025116160603903682652805442393404732952174652993880667493032474052933216989320630749160352582015202444488834133345183736276362427249472275867857424416811875996273482416984252495846689859435808831931836223148261299849934635450464738275988666112364414702396179786372884093245168268780223279340519771386395046144501516738596898489271044071887929560725902624161716212548803442319187352136842556065519660202466690382235621546605334360988947630383548636422718010246707764525445552314374330993975540650323335450379743960898011604708753857618229247730428865135535281202314099846612080688256545957300908198761068201420414324083907149683112294867802628075413304436099804159310384902255398179477871711061169819132230160720909626950276388221403621024199612434256784222042962111379872673211666692029391369761995071870216990939813461958462432287714720029435251621829111971056507095533631592345963209770150953447426394105624471866470099395350259779036557502041998966478572442415409375609279285785072974870985923362748579084268293478467544783288941743986656410057752120621407938866406976017190854705840099857602199746688997471020107139353863965174737833485443061712535364792236385628086167744049223140987759816593853027696992154769382942324294896986424704432213225479180060746767274652463743872790284272307306032633920757387384655982041997813399945501938417082680401145378156410465416603727674771075532601509953680968634116879231762852586021739541113887468377866183202777880251373094562346820764191252656534920596395772088533862456536394860000000",
    "3417978531155169518114326386575346673429100023497638975961535421274805562623079371700747230787225783898461530006074724349379209136344063030728263231589188585471832508923775793643841179356577230532728028636469838208986321280787277186210366726742858765665205410066720764270436134203025654037434328992046068068862333858527197921626550169411784672514244678003710811528916932676736756957988294861079455644342746419767662540507817336603688712252805081936588808056109704490978774790819891074457770699154533220392746426457892410807085076833133069400669519845480367838852103420342656086981768352367945295040831337177334348410154576238580098034608669489867955041562664303222690302143326374452610067851994231325720560837989329907910981209407407888729039063443186950678439876072832152378675742525767610301700611654930439036398226376120905245778710123571086532322769724324288466417694078134800069048284881476621419439991367370109322729669222649541363080748913187245021870314203127248082733155998205049588896457653183377929924706381426038500837337850476781317609070094478412481839193453604554921002859217699706376569019042342260041218596074285158468105646491341564546420594098741939923778577931897124757842392938595298207393488988354678399308689226236960922316931586570444575361660839020906881638407944241239681418582329343315346577385956680293994073715503436682538460743887956569384167596114898208454183304338414793237942738714457008614782955793594482990828854251416514450052346997196463455965525560900351682974331269980180261469188667592602067693065907972949695846545034697798305180302821841930601814076796148136355907995140565520878534013075876149885801155817504023018016541371354948913105352073576578341761621823393167448492580527468853930025386293930040503918515782891348370601769010399831235676556626124336958726267416248801954374272774857762809596170333226855291055197560211528186915218171315440870306586602545744147245785139171056248994104639095790673321832489481660757170123332732774618970085385576713485494338618513543207399009455495695643391408759074632779046319261345330543846736771587980584764158086350387849721107662887616073889025282684937784560189734675670700755275838899748127122455792430492874067287095656633025000000",
    "2917771753503933157678570891182430843692197475248541890936853942272784900700077017713599049256413349676598568602138358970785488605629342611218938266736700495161790346809503177377393458833061487821873920283806834573435239599746027664166591536755976203194212550184348944986894006237065090598922760053506826214664298572269576574048688579190934274937101579914312296403266034306041074444399545645903109954625522665104365928418716591851245512746481712161312215202172580199394796349611532755567958527215763783570842432947098016257156088682509603589813785473195678791477460147731694756634416405355090518270754191739838503235367787822980866383672607080490805951283700281361517615403535152912438305387268529291891702263628994577346872974818380547722045740991615429637668560948879774037880308366506424383077957806449476669789726836993901015163770102507060274793461023415688755860064203348449122119084407105135566509897808852163356519924402408179199712066202637498632622988480520267760582012561542123227620013841809537541287225892571076001027212455015916586027540444364366155694644029655128072731552240934344947812680717129299665110156379559876485639197038089534593555301038683265264673262289024248933776205726920519361459982811151082674859260024456031335347593247316997569397930353555883193735679480632395408635958042997725344659538876552819413994529941448432526479197509722887255814497409276016062705307752087869498607398355937338760526898250323054809877542472740681225146622133241244621545922153857133280799804883732163924343610021552443327161519977935097897651890135020199330416993546711774710822299119983329752425122367338490654806774915136612658925678032183679193116245248134670913133643593457013080518148701936354241944737050310480414865343492844348121329343439340786434571424007981319493156158071303299919614725312357489466529076904409897248563866040105913961229195327497709168635921643951058665715245398294889671302378092173455133467822228293306337979613346874694549216321127127312993279335165440372497648960926942132365259760743808492929729771342053754639934367303863835472704395742271508545936036763711971757714446543951546794892311546953079168404192298627123853371544871913126576874515326389101561307841205366696482500000",
    "2236014881937572238223915876902209516754342620892434773725551971194363900967415327352917030481247098576658014361881464641254797470551991803614571502534316072556939052711826485522854232983364649994522401430809383130466939692367284802763768526690753635750428556164533075848979412907446770125746888167425990401018039847872208736488590631994201652434494104528239252846667365900626951937066676253086111872129160665921823486271446114957006753829762438595591194446815076150759893036561558110886378225628849659447866161795299585634792507733776937670716247675209991181935753483036290444987001366354302051600553360306463636421997174598933070405575363416004181504332466238630880852376301167451849374545281577423779090161378395433503323614655499337752536603144344839913653603519736558363779930498581550931791362387676731909287338216812555234113427264657227883872799893225263574302021923361705210880649016903475646390651572901038262518647558724911991087322163471348765299169106011009256779527628109378929356899779788193689351738114460797461601731287398102215035873760525267551168698497239580005644370764918636391039887482368270918953497640423160197056694037807012414299900401213554112485897253861878304617959080053928147456984679102995016364429155619771316859838670501028959626332445361328278984221157773527638475209178656874045196237452157509896338863680811648258512017742621112890501001995736616991792825138387626481882385082658154995739771474524977456206031056166301626348049330387397239340718989565960513318032256800429517837266557869631562138160436863513671914488955906528257370598583234472134479636669676368207684753767699305305448076537762315268957305418256856906498713503884179586729028913838104186019548915744276286545503648782120421462249806191709445461547463499892498924295810703782164550600154840085634937164102996381052693468388370020461200610161150829266209845930828658158645534889411425068016583962350033166770334664452287418706451691129241940294059229725485845085800490616474029245598189933500788819832593919188994771835379906880572709143463446673373066539833171467733748460206224620408972217481481001937136837253066205600869546287266067471268376024847693310166267939681525330987637434102182438992696659544431735000000",
    "1544844524492335956741468607874911517300756885649453821212762444507755756750191521235461477344440650327328998312904137794574762984182522057283260703507517330549643789483634056120934576862501996746818160462924745567008190834096993912380889002850780623227811188592351357685531045138926677068798159857076281408838508496991555167127517019405956399911612069557269589804129176438498834215164400281940862229226232244166425671729988327631598082874580920527599995074194546661521573096344332888683806515967835701790883945619546644135025999610106457918485803346015524755366375367227200364618455240651482690259450037216665184425789823953226710868538543686671098361598585378763809696686827580846620756192092008185455114157687647365684218248877246631740345657528492060950374664606710644873636036657342163374540980663861901252583824684649152495596128049208966213708608383933706216450932520488029095660141533521710167377747543168834368412509413336344536836591748700364493628699170724214187270293855868825630199283718880659614584457868155031071831862259288848214749811133660876523493195151866024127931270017341975978679987794836257743233668691560782022154413503773619113667787235753316744385995280356660909458864598963546117550740105585873102807838730762077126330130352808949989633618890502348722169567901301922889462168384372581366231007290613794573341874127988638967328193535809273969100433960685410192943149335036071198849594136006671573017311141954034350656173657107978648265749022587582864855143529709355359196341542956511231093226520739878786418436715988565789582313020052605566108680054658807976437149174276629425616138165299746972297801970049385348592113518630724047784281141334387214070942181155225343895135425163509314254971955181663406722929267594169720817127873922322681342396184970649837700800024950555224344146606081397060036184209354527734830598832774275660030596028152329362270250037009800930176040586037569597723118123582814571501421202726603549442752630867412299331344612914607662309134862281631081066184181209769973833892678304950389973957709820398104321464587529153504807036202257011876971416890426027054497279978685934658651890379665655019243579292348238549829347505961604019807571154295564146119242255975551972500000",
    "965638018431280002967605635837285389791031547275559742401134855426277658294123721817476763023891405475875403906341336020398504002738617804520512561511789628413213842141666168982430914796026752819947846719831897250003995457493829069572380356178679979616111715008954713288229698059004895593891396481037921443154859278549411151962344995545044158389158075786973136735269651964123277192448383418651957753058496443635685202422141373018938950624156075593651029490854039674724459253948279328224985613149819110464238510668698993122426913573261747582860877243527451347875139728116010209268288495922471647048767468564856138419337553908212614562668835765848307801530979470834194769750378939201094445076319365879464842107073290574524655616249069831559398336246574769687794551517452156800053409558806445677306820452993860811460868835353929229052356498432535295211937247271907914777706657071375362815475861948041141307948724317486497664840809237222451447287570923501885725779798514445461335461960226720143819814862324327076592061135071593657954569712803143292657545774009898675453115387099687436557904322587592455150205678005545497063074012899289368829565485867053698749571032009534715318612921330180634295454839046531977353665823627653279983466518436354340891848736167401146970731760607037521898346645603328582895671597928192594346009289407422853218080277858265101959094915218258562785978302971019708736303229814875011058380495478292850726350011165158229512684519643699299711174707033274499225018936176905281337608052196116115259081651234394400673738553638374833686694570074156560999737982021108131579738566335602795389156718354950872521682351136840283364917016057580791192522832771088824841181117493680700710697223848544230977450800989088028889781348128487472485200533586801321980107233249388707419630920481210688759744274692201186257465188836019055779049146843891359176923125574832209049717667103090140989673504345548007098319125977956460328640813241385920049946467023464630269590952779590810386941532537703340243888654824873725574648213244767460250954018232550206345450668083648314416863610073144782724927853969193120201490297052996683668358611940148327302183667993907602328969690095612537307101993783247687663071646815314882656250",
    "547688218228923552831878116750787567060762493729311499581886397512007173918405762276787588388958135282569356495758106213155106964740700701878579910494783042779706974482248689838645444508930110207069331982347983440070618445014365673344138296540863269677206311215211271574965247060318755513956325066545881143557134682117512875283509027383000661314113610762919896548782408972969978919882816110102387780184708041266796252098716078656371357112581655515586127146961262756690529434252350887751589133304099584706526902353375685507185277827613472262360657624160774285422168809769548685119319928804481993205870711431593869916535000655631831954544316190627816412286113525253814587472866974142098123073214050189265440208840284953889256655463135327293272829788313564243055809318822034577616136564834269531115083727029824189382441710176186956111979484030797923604602976339296266307410355204651261552290922843312820654401539781808720346571498782307607506648669035437099006424444340990809480846097102712741684613458088186788810845282075937557378203600626712981945152321887215280208375897012966948107461820804280148114937571445331641438637094374935802101341632033219496657753622567233407065293652423437090707883210834006490569445311720341723673796849778669191652507429279604014447289581231934158832046630998165940579372551189352390766134233750911070035663161538388370044733423808583588344122527958512071249201242088432851291321895101093456432814185773100903199376539749555738986999367518243347665184396164523881396891557923085505552331398400260475147557647701402835995079675808815638114628206986775861898667350625013285308554426218631459033364803247738029708462369519179286036353435763883414512647670932204028992499306147000298177752048731123223457901156408063866875091010004299496742019095873966714003159203332652485731376116932148796269805409271164043788574025916945616486387205383323066861984438274976040292343687526049145952317731050568835327315249502620330073448667945696210430571808601465491903712606233306732067641147984697251053054720475803049810031567170197419195392496088504700502975798171730512651409205937507192590268287644321538259818943728126170298278883908264672522939635378644516041186655349001380143921773630260863203125",
    "282544284629061049788151696703664679397530788602948066286941797075890675716325221273308473976066324284123977152990208632934641010836736404712072356216611076461497300980677152861257429685160761475755195141489846078228094333435081786890559174047755575283991864372378520422756804637894394367742471558443967178434723958645000802901862369758408253555089662961345506906025309414498447795784077062553893511347600347672136480659591273966479920752497537817820068228814684268540890106304932350849917592823138218838643844924472136620287026558326796520220056718732384612557127862751050965409791691734842078685325221508910440798359864497161533310030198408775907596139666944285784969319959883331739891078446317235662023433263960678209595414151935922188257022070047684736924388886456944070733448206169826995323329215123707927851314030724152478110199449780837493897795957397263332265861595305620417864870032791264244941639049810000991890929436221121229731690917721146306893594212430037801984729139917525351574812213274555359649361820420936452026033320498127496684677470753411501119969045439611446425398443240064435854810919145247965320725987696419874030051426497235741740649595241435800744860681598798121868112864187898109984843526885376971121640610754114194739171362599855938591056145210505910604939598425759010390730133537270816763963852082104652588594373751565044017131262716657082493642966012172927621606572843615930993763062814285868673609351179606731159338983279754450632180119067520254325368569462373460633507763844758721062527446822801573123790749935549982052543640066165570458691921934253031399228844030678565586188752449722247900322743432997031876634443447286005579812610275019824402195923460107110076200085223920432633324464338642820523546223299868296505743239862886691198171147316510273596817729137325554878882553094612104386024903256698552588669324410812950801431830902824959949146925182246918837999509644783853832692203244108950895066179744571165128557092900235908987471472264678582889402868763297624592133967063615956073158523733816655218147222340634844025614405842404501707333659914306922774551825761502545037959194180268390170060023250261594521436928704320951365108767834214494648502745766148089577221225141920545000000",
    "132837697671287499604510499211608322577583586613235152685555133129889778755188468160970025844732947861802346457527153249104524045438499373047305299372465607183217929720972416609965087376114443872252998382195736499980632711290603977056850805344184112383831330972623624941890814454341628414335078571062257243051522351222353204735462287451671798199411117700362874241101994330553498047775983886474316894503467979939891479545832258777240188860920354929105803839272933846744526523489677717405279244181966631132926883129716463671977380389407282341893411205056032286698679320253166967592920714076707655468690264611033992323285576219511948353609812717392250689284206007965760922751914895920843716816643879042564389202324196527503894914041721005010420336287103707137598770722630658717020726450218805540014583103938968117251424271814048138543973742451576778243485676651138459023108024232427501311732707205105276054782594965480167890130728445075304789434891652060107797581854184347302393201456265341502008475331908102559387021560491161553495068965502905460689996069169046054106678480834988429756021924452662222186123296494902463410843575020283115204907855052664410525116260384451938372353397604985730577778255428896086667271294456777842758499790870200718795978001159658743396828219214272991717884016975580817875085211729791626639567424701235604036617378293336027094421071672833446109390364829818111898630622198652530540822875625248990758899857150829425848961013747570935279158104287399336497465563534725543316940620339287738495842308150642450427735318791680318313499711070942089203326888237274711509585076543199801707309192853762227689590091382680480732639806779401550410117856091198177871917122305393706555317657406795646188036998955714010600542361060629753505885431457460379007633169088065789632134989851090827930033155122271153102295494298283180007526540085620660579910066502575153374683690275294045240452249958794857053822932267063778129706804010365955697295170260709616451789427884361644345715595111831116583853328398092311252585923008835506631313840068373548909240111602164753091206828764048330441437133711585357880693504666734130254605784921325577151139765037099013413962657328853190655295887723594950380360794498823568359375",
    "57004585618583034903438165828162153384797794339923035243767074291325497269714925096402088894346896385927958613091275493655177754060309084708518986925318460065733725972699572865845351095369690171338731567027303111438326876925815445151736925256571159593203207118720614373764144078335341553455038318768926249266032762605232599263172360948382660774913499342115932299054958659969514174756575253670794833336380033531301716747577091562016110981788928767166883022732613834897776539532104551666091574509337816008432154811296111199326911773378015453222422037330327059059823101609576469982806893662718133756005877966958339960005644754546802112450541413243776045837457627095427639696231772038818311767992158698105187670448259947164242091163214244285926116316942791505028746096886206154485077613525668676451180892168603358226153293193532776810942772823764211759868207254078568140155787642267641188087449912895905659095917691842496312880800207418363462039861698033102599017244125335541469132868409436584237172577701548697981894175387499362393709905324822987480276064843117926446984506387886511387973115437164127489491476401252155027820925811942233428331342616944158549737397267647233819413968832759082268240278599865934212922663573002783905047602560682617722097746123426287163223203542011833371701122824024575625169599887742146415757784561383901921000147778682187642639425005264317510268703244641015993459028118820202204382421483027778184733304069234284710342707244134494254530142076244115908746987527929715302262118604088229409295509082922640756361347356955127991119036878646684406768910323878655289919080249283807040429974390088552806265987743931253297385156924755941585476868281542545867193711706973872656009473181599233651591846199222194786711426273517254353706620896595705520433570999992632485889256003616453639831987465616498473241037069553856134971497081526001675284075094485364860550453648320981107883405114649519821818644346998638575959017630226340220749429842339242210388754392296177119830922015977542450887616053466505115048861237504427359661926721759610969297965418312506780777553745794903245562910032676916874279039601446517637410085911918823025278266429626840135818006103429079064346064508651560855709086057670288593750",
    "22354456633324182814604564039163922566066229700779596336911619924932443899228886553427930493269128190617681552956176165283474774173390545893348065029904155032515913095790627723966379041890371412161493532242112325096576520891661036017201676466621735874123901028350013101774460219638689416190897363927874812648243070005262914777728841510206662294754193533772153027172298206355793488256798999823757147544317482569144802026731515155101812056925725096432714253770923717089604137636320303651702228426638696221987113869009460407372760242427518285430461727527341778105163854198480083231738836891774685656792736860536551764328531178203064520476666473867760269825314337720706105131930870839830940824292103481858131727230133346290805488338153283501934775423398729276484652377168020510229607045641155117825728063645250148263455654853411851725517015597795667220224174504828657017925459499540542945956707184747253930804043131215476095866161199264315120045328285377282929195692553435058567014440654442479832865654985886287546908321077485629656338571326710174311640776702434889838200080526528985080712287889915514047541644271321707480253042936798247149984964755258404640959845804569393860598460827651051676736855299617758508149500161263693927388093668216738910486097005370231042850412432804186833523692823700259858302336608001796421642255487778766370508608628980892577543492378377996632489223705370390125581947340269255237657586284820976875838676913452297447959602872472773662632185162087027410738352202392976500218705644045132004849491272557362424107670050195685380054037302269695041311445927397963347245482341429962225596702007433003636736737710699471776124254459781837985047836548048991338605578831124283347263449923242358416806813675843615638978201254234335237203646827443456773345995012663759766793692493919238205852612606687299291696877021880162720251770540706551664629271981682969871681941547084807528240119781350725784418044299965854588952983061058571433586016017912272692309512825293504529493238228906806876064259686931474386192327177785055388870062509369235454612432536075816407913191544059410404324721146816583882781616188375742293696416652759414461226901587375435877812990435619864742922423512462544134007409027299464375000",
    "8017672598990562511992719175118437255932756443954824161690100611870284578529274697751342028969481536953664557460546228804936349261145225334735283253341807631353521984448969076882231017910601555739013874194124596325546764272798380532061739574897396657072652673924186848401572277017496411455697289360137588645888728748927122551324908739390338550706916003626404600819042350697513402565260323304546817846071922712847382428146957910471792227146924679343551409723989357349849725957739976066105376369650192580136275812482028523919885726937000877782408821781434506044883859573933977895605731495749963880171887918529687907162854960233141277041701731091187109341045163234320105163381268005045533317228422081461975413224343687914777424106764592069178678849222644849351744817971051313886980282155208039450322858135361798151000084154011358599179918074348906859415862441423858900365581422291493760074766599677288619859181328388072238664652373018643815144456198926251381614751709916764563727855313451844407918336761419247056174275965366009331714886446190507732273023074330777745170984440601664735607349940497386947335265749815183103131915259900331710061400298096142559973266434671452258964325578369612718550175349149811115378049728550074689339382500229628010318991262951915332984151218499234333187707970499281834819230130571877553166341719481135949674416157918861651581616888571488996765830439597113525017375978579212330906152354598433647481351298296534628112032763055013571510239413015608333722729394550453735473036503447293736665546957246523165672933478427821508476130315591499270036149888538872688233842165195113020635863310998409986021309291904604113499664165066495029196796591040136664410365140063239223715759941675141050251410564459533524891382052541198535720821389724291645068725069207776831294988690637731341307467695339493095513529872038102764291952618149845746687707620358413015864476450159900094539730343063200123031622634466749242562415680941996545612063727992150763614671299615559866604944147517700150046917901069974566921357318340916278771904493335688263932799764724440436061594853529758255733167623837215900455505421368741435203705381609751902248426414707911963830785834754129763791122330168102753708494571957964609375",
    "2631394334108790804429922865273975410870881615415460998530573482389338955379335351810057071543958910457294225626455836873484314840212650066797689896600915744087577032537855957212708191657354897221054166971484520677627233323899096151654180307186717794459724371230953689797162804011110718123052151243610223718386430886566477089967957970574696087588775642723911617396680248674446879852432900879703054191179483103591498740864328117365075982305645503906448601497604096755919494750544660620992321635023830566968796874739089717659057815516761982365972237315168685867432399881719387168142011752906409377242667860192200040634995184017482965206249405397342750593817305144582244361188636858648732420043532534062647603782500598827058444234843755460343759617433744989997302863993865856243047461635679419046751092455977831802853255587205842323136883678400754070661730459353038852740888622707741700668954319540716437898630259749070272013519660367334007004468196984306597526031918353525555363136056193703017931333011632701229703978829456903165651589825324914500487058856536204052305916255278439933791661359715634003494730922965860698812959320458246715679391293346744475312113869643079716430666083219284562913191345703879502856307615445794830004055903340163703881032725905074873080166725741167185519411281604494281736912412379635498350271868719474991627361505807671582858807767774630570209895189165188975649466824716092361544610447022135449720946765256341556142834683960247543061073153579696474621077002580129318964419038126368746379925801283978479006802116294369081995769519737678609514128554468316428777678331335601837076729936543013571843108581955371566672122614181560731674983250330956456642484194380135513761998864302898058741115491194638906147010938221202446879236092967922075395490871145572579070707583186990528529127251322220832074252386624055149827119793590734121496858700512877861295432072327133367097665860693937907992655817806666913781224876409734266753562313772956971638365692089699315359356513812181033357897954451184221427451652678879648123371200066871397488488401294941277558148845883314597043956147568858764839626294577146382563021093873485704728251885313032740151049723493265375587019333062718271803898939658427265625",
    "790432055346795175280653052616707661409572077657991900411973932498319094326789141060540433674712187385974242088962156298935375213475037094607501608210393842608111179902947062537669306141055837723309898507590613320863699143755490210245043277796075642367147600569568317673127166006909953971909245285162411907400311264871254723915660718624544788625931252596976753346985118547518233271703855515533570203180747980959846657143700858700400740221807818999651331564628300809412614029937261699627865811390695717370217671711880405794621252408415554421570839033706017475499119219689787189649982011686635524823284732451035035652844146821639690929393488961288016711469806156657575258996034015201121068151378366015511408179053483810909236688768644727456457300488453533504434812874570858206128118911008436392160587730927380498851229539738118815786173200906833576114766995269292462681534353467198490583942973887294665112403498053977285098047349164042842953132311130442867654833738628248581095990438557026137850087172424107863206757522242235373262189073676135186749275042941021206640598117377884454382621104194960113918740494303066011286070933448236184389790045405812771135094051562415301888067161036345302685246468914255369220021370944100619180852655023505377971402852655110988946208136693668961734341161194086845589176212276042112577518004519154151319277623159605640396933091667527356718429122967413949032727414130857324743945948289414681490143084635231298101454716454710181909493983765611691809764570046146941735288713982605784984112682246052408326004321590609245054049280126571580427304462131017191479289912830188915517117526213971495544426216334828145919408583426511264386329465905551847292280733971098542755204656414715036715341292847682967740019020228205659455182346580649984785280277000556581989832391359415062803480839082580988918328015415895032003660639975201611740317534717147028401017600125718826417566794338626525600768442476054836076490569371814827364588967481716862939493506471109953204723359188325033318243029204895857793209203041081001988643249319971085941471880767414252493577396868553694161881594085584439109467898564796801149256101060103210926635892344506922960876835577589849897063773040026031951131756157762343750",
    "217288739835089589078212562609302466140794356646201195918369467717062613273959998742224849555376592507787591571856183312627992264244797062540305552396074903609611719109674843429446408684460004908667722989986542143000580679148017229013387162604970435999850540110506955177714427464707440017840901503064820798115822115552295474682570210941146296730699094905275064873510492178770864735235800186687399956607975347812949608887774506670490594837834407518528736838852917151665762403474944897711442622616331120011525165810966022478766000318878804230575775490158024665475351250351703455708307304771381985426843638599141795289926249489481851781541249348675137544377332141596896939606985777639410837918678643657934061209965617272683945702067632785602887022476009183496927634371910664785980701280721710605814057167836091367306148895051554682330681456721773952045825984185467624304976802134477428365874035603594940415297489356829092863659992611097356663926953054004021601289794934403954655854065447674836659631289627063256461268956350474530900445465717765110339171793414491808568458212235913145571697055611225457919876733963914950212640838900734263258696855720660858140680087970287964061575051151569803275238581907503709829671588362615963528318967891387742916819972641553876252184856666820163200739889509560618951884920744033417090033964156592626330920732523782096214256187748864725261473428046166081497068890299466562497320408394531118859427272677606164399159794035429808280927086002605057747892623940655985438285339263145516502766986220512271073210755714192991302630322985957011361718789581359674831156656680850605818882474145900581664060100687840154808189268239753935840341956297115340649808208105671734230311466520877117379209548092673594494341117481562714787737387584725723250264040153510782681189203855875601440653304865182859591591531242968894284442933124210373861382404631915593558332509734982029578398905408600484346101468859835151265549143351155475341531651035944927223088598197679336105272789624416379159252020611765176270896540117079381570738722321308147560977470059333681204875474601436254522738308540353236430006668721099383900440266610666891720547986821468146393870589006476082197286513928164254215393002473323906250",
    "54641306007900299033463426536837829892163504300611197591048913937424992762868240951665002687233573298645351079665541789677193511023195782593418231540055933181443993859368632525035417830837391331036448682307462824509701802929491010814761885252558028296707696694209390875831000527783290227347047116094740010990692724886315919449238741680011134713227042463327327057819107063557624134331721805865206674755624722143071794596832582670711918745277855728845716869437302023756483399442190780441116939625189204522810714785488553881683009514556670026692593584657451998709010136018198528611611480455791179959284945396989245975594469486748980178186303277127200775833957956517982894652813767221555266277635232145823937284398623022000213236112977609778612027108108766983432968036810299260785050615562600501193107147004534116758274211937445337804782320595083890860041949033018871372207107464757758775775556017191180287669675896019069731543086163903185252078029715401517543601130149789723795104926856984110239509140793670555038591809407920384633784190820702476777966353216078693364724503386544634967469571870782352018715070182947768625681545509320755148549082332305753774624246696637149678254940382130361934609413841992287361723811350430144734451290403710586395427883520698241064221444945687962868851060012856890652679530771504006080629305735504477668545750535597350667896975459964370682299390299544984355659801339701425479068722577521142815994359357441117443534533442077158497952144010518099353907908391081366969888123559166391210266366476952713507795088872532662837909651612447146270931565451099313391115285200798900020490331992573928793033036280143437354080204726920435658818411236006159417266020598255055238796095995760278582848131670094637550733898185403046082680105776251196445628749903333653588773664897188474378931370456832142517645631915280351498479817843264397926812917938388741478318073180371548908759351990939910196006434042652121092264689095689496068196071039940093949326691384441713011812917802548807416264844838027306330668049123927761023774871743908133520776279057348060604530206833295227055139493520987201605733434309013041108067089122165262758069435355761477309693324568015732619487724487266331667782582772332500000",
    "12560089494636263985351603744615766784252876937621062673070207818025277198119403271999124244282134608123252600710300980947993439985529386588801186202957070185016520272989506218953223680000539569613298448267061113969553505584468230080477693817915641614629094453006122562083923742269746846335519280356803001439073658540491055230589594902484195317388549391534539941496116377900441084777659107534587517871081179210276956140798670611866802627905941537690294723942292106949506075363353108479821092383826302433289292873947625050218364969243985102240591520864321793736565928476025124155134215555821202691529262336193751149262113293609825541538395308509471381583906015614431463651550319574158190107603674295793799916881611026949164304987403216142597053649815253395093937824774622151939504557712638037489697064929787492381676398347480163961018230935336953661881673731533075939091402004616019493367585137888216995968988630123355846832059127223844692840914063087129851027544637817219799485608455149513454913209371931191900977632669074429010994308898354394474889378364227478350526526313330901081235275458588235453586101496209107300583027867878857152071736132544836539248843663730305765440856835382377933893528713389074616232350201709354866041137183724221090603280045259219143809846232571539256606847680163116634985744637086724534135372810488546827796097145160839830961158403787149760903543831949478105806248454265573694339380433292492724338952689256000156231700261089588526526421591755579126040834835603521816348103333515906466337030684147903408273974292708635235381832348506236295877424972394189351529701992613759416179185986759112789653301932860803057512078722377138362606669393051450520531429183297740577659214053057751144269204129243808190839991531254920950699687217086226471103350268362358068201050275976937379528136090937760607083571504941213907987546365255402896909071976068287815804382134268277403550450536157039952163429360831280666300902731787987123045752768845682749987464566753944435322155904851530008808447921794643483803780213104838213141794251879100601260232086072309830215354674859250341616329140613349489734294407082752757071153225636545128740113200288104179574608244609342798475403307012544749204684893264843750",
    "2636213706997409953103226926308145347806664872776528801436822986642330433743762324866294417122744901980212547241204431952333682557693986926254781695580869901659489829858620135661182619463159499250233608092443307221608022324606066613265726190479852599597802535947930350486309800592657727177107599099579899047177128410937994356368354237763551215155520368922093227454904807662673234105643804350192860133156842510530763147806266804536911686269285502642138499723892168503383321859355082869663656575004800297472904470591952077306223854541747877589395928654874312693126647544499525404462765981140647736263015406041269614849617419098821366797984893969701670285791939820450449823298268372854776397095606541382819987000956698111708110540462871504371568432247609205444060348651342289618873447088650586489023321556662943801190656618939706750148793924894647989951607686723589112206174312336230549707475321620217286063830956311408485836881932888288016148589564219509261382345509902901955208302014694754163701847363379380879201616339720368184315739986115255522393594090386529276768456305612536119104020887402293630994209406064259845079059972416732884897875685730959924912870177387672310134601932940266434901722821626991157337672348225535275840286217637379796356486442412601538141200715357095541586650096768354991141969220611927403026745040889294982548262251763900621785408784052150976759969222034182264327589211575200323225441835655264993575156030874933925323761930483072597153034582823836711210294994769500610048604771915409040651921319421744244280717752652970471717646339903488245110140199028610869984036949204172319086004320151451619808752234925076977272125052279961491912607745332544733075826507851384918610235728452109666233060511618986291915190660677571252930347650130870481211959946974826489201398619867163144649618676744132999781453234276217524878159110236791658944532707791627773319555583587359597757814934519171664063054051191672676350800540370746479547933139632052455588501482560537878557294056518523340092055286248205254630612428222046255046867195790161461674892408739840410567746575631095881026436118871839836846820759229586095723153628416673107666790362707399951175496454945219594904420158037309605763104619564062500",
    "504490952308066951898043491618497181836252668180734072370517172154117828649426532279324720771328972442404348048311651910316213528073013850243473302542984474441812599273773756414910765646717428022250877071974614272780666334149125520367882345012073666930867658666257305268007142487290529549527407238309079614611919171772453636391808580156319251229019313950174796257432809302622737353483663651946322655956882627609891047617627170961516755901056906936653274397353785932157148480979490328179672142105744821624703164373236854135368244788500777365237102854271613116591722073404487231400282669664262172037028743435568988570513114600157458499149821528114676433931660136875081019136686320962705117560467439112088585441373758448865389221304669388005804501464975899432503554767675575253951025978230796096222463080525472699595059237487224454635324393085737234038024752240290786777072070447612642900702315633154839337413393513849311323845850970543273137540348343254103188848966190475637298697963390464058272038771966263616886555982945589889563956331837571491234796250488961997278510269473611253951747925695796423834935461374005045818097169794603287130846631725867319169127083485294003422838956388225663412168626294293783789330242911169827373970655492217981387296227135114079946088172711130160358891714841982319167951774886861359952789284328572393177189912367948783042024542838973546257497207148849774339980655224068719048661925870714907376250871208658808825536390271683174223262007599122928004110061796499382681581241908952044972023578194721423685599184406658528430290705477902562793112713394098507814906646215161398920507052613725528098485142528041963771235344268777059418147724963504988588813833418502519991559758504931512687402367462214051998446727232049781171217490318286520330401219760505967289402897640380389340302693305237832139503229990704024943795373594321821347872130565691951859300854589966411096771717087323445608084818115216017400041271787969564091730642501605989890732811374698154574567806973348483247830601671397636753281329573029744879999043121239269341015571709199933094267847855672035411792162698174400479987352487195111775944318557989427631089125875789926232657522580980324867130776794035568010404617423437500",
    "87862600382738046403908585819382255492183912715861018264755758780521102476378777063289106966714994503233746489054651130579195590655550752839159715114877444678381849516001927598792341851428317835909209732586634086288425449089717254235659848484663187455893340344579692154177262835617072149461468232671285130916939623720607040014097488855075673625733103924972143637933685939722349874509344722177037474784172361611818622180294596036519500293143193931791401082899910469495024512042945767102613144404462609882928623345911216364021172132817404147212145742482864230667448671293343522336389096345918336813385933976803930594496676551199536709564858109756913871291070647543710663649206698137118116678723356176115277437436657302057291065969230812852659568875524865431673037509968816861924591345575932322647716220070865377601623322939674177547979872953733964348508430835909955955323403303974294426511352277552823743998883011899590874087200928690055432803134999578449592895803509179955610363857438669333113606784018453621884683902526584815204082765330255490448032795877542116592420997259534103903567959416298491806204662555714254388762022984716313898295732048737042831368594852992787666298689131987457720735350870859600706063801317118728571246094473984753332295860185725980062511090883053654034001748747200610856801186158576876110250163651542668194284488179198781618989749578799723068269443602338026126224131383212580438196665845069776683698273944036687642015770711827312393654457915360212499053646753581039781859249032287493816672209770732576117488982812908171914021102105402694830709778383545171439468473570086534719918497802345424783454897090191189393332652720831072070336559894300430218799018741684260631243933146205895114227523223487160831271274123849729457236105259467893285386639351809484384491190555230089825258727826446810232601168345042696626289920244233817639172377281543082742823968802536053551550782364490543934795848887916951670206659613968953796877269786104723835011068975462620087136176274537045714884314064760167067752521166330958413961038322390228214265700628048369814591880889591295978105800565753709213473396194851673792182760144172747527356301406278089953384796238894914035101549042679014247624151953281250",
    "13894041842956162476191000751237080146338843944642646221251714248943543208592313787644327690937421149764228519575330828649064755511773863284293181696655112616887089567627924574017653891736727641161952300639795217146722335517434785056174648895209817181609312130201063040197297390345875980676869781335010134175030297292959885072776819426169334095697857279156181205079943229620979309245577332694676933735691167191156028207041597542508815241092814249808389092976000202200670179395198538097763696820778253530727084002005519655991389649047357506385248100166030930497844043795618740705145869135883102331457063238157494312825391111371837802611477137282356975889211762256805374675627504164590224423124726083793356792576531234515226074522993187852732625545131935373100372051794946336179078309313705416560359646907298997731211962881079289431239357930303484699086228955058152400465685234859918111424978379710720834605624885627958824378402809390944993255764377877494653445341491828499507649075955250035838183080244921858786415379886702597592706104973253612186991201065726095217203105723207786440418995256628222127423455606265886778214865145217102650013167041325496777247451978620533946696060742398933342510409594721608949847335771474705964173094469129448614050466540840556904924395132881197572887935882369046528640269074993368276898301805510912302220216944987648465317934324517510158527573513344742752561522403772194969372673623329900416421402714094551821450464620898540715047456102710479595893939578942216782283998975479240437881310251002141777831350323265498007379925244692853384903087630117319589972295086853790067490044544481974691663539218478524531358268800578233046899716189804480700155324656031237343442431337985627810404459007577941004352042174896667343942895567795282692982233345195520442362086475246059624757957265408704338404303895447767001431941441931691558992402538548492717957126272341467402848440035792969846222919429082795867303678769374499969830457004537728459755596122653786820740459163810375035620411448490691760582416843750875327389160368861350885628545029733920402761822192358403498050632563281182881409895525561336684328250350397340043908383693235027530833681228978169505529688530585803533541821509531250",
    "1989287884802539546912801030332814221517046333532863275041119056711524943143188146079479385922890745706243513679407880797030257406424853265360591552344867409044631078561658236715456247695696990455688401037149306185793749033844867023641671263241112555522529498178496966768940395411372193523778487585103687243362974076449650111911836328181270371823855156367415697412301626322523028666483850791435972006589568710352968359071602152803282913237443999376421158808980177031834261318611754225175965813308497532244342054415107175159567424164188620141573876454089948077663904651508635707214707714109461921778648668557663138409784903338167222519685477513376873337615526282833786740023530904301402802907102476593708300071912895791924896443078261128079538781165307648780357590773523770592820834249733354824890772106755128219565206170478852114956082920745331440826076894684144097794455645236572755719671193040753067758674718520194092748637075514022506516002444001546391440982304823194125212196435938988261205166842050707509515270749852019547536226563090737740807197298538780331243819628727970741807551107339688265008899690235299698986645808708104299312120794708775133322076255047668443155227930747610613214956424835642567385392305335189785738530383592253390145274631146438535699126000047353648177008150463199611053788670354006264440678622676404319005768751723167342525370635108258752786292938224599847616346158977929136066536582379099206124850845164816380303131479334218071326830513960099915166708824523278110669447792949395798044940814975213540483030114990105695865717077301402316070975786100672935759518032291323235002722569762514505318394828733091704525090976975524783190968496196540035062387583418484076467935629488159297987919967216472242727273851072255226151040390519426963513468168362335076831298476919543073870125901263246115068385879921168279559359084204805154905902145430856308992131217316337755178037446008010359422348365734280438505205970637597197981158673160015991424268522423145015428036046513755290395781088528943934304859850909982061132410072198071175001514821489375341991293443420828431129582955804982343139278271773005151781496101369628902047558953583851852810557847249275296635638134396428414675717024218750",
    "256991607393659264761107874401927118747518160478461379924728259175285470790537585470458479270611519064901105040319267317818816045871111741867078966152404137140578731532926125383297210149330668381307821464027691665074725533967031742821199183803341640772855674901600248312029205380472159828139231710946023508865421100978727818798571072193863318125116950144139121919742906206190314404375653724508619680179336404043377570269331499579637067519766239184485525941696612419332784271723234294141820628030296229748228650785340490287548319835747724845198790861710992941058789111960284096672653435328412789962618851749641650340840154119087282026750809386797782061536463476666291315736142615501341960727797848021255989030885847253538564256374876426272022488428173190452816221522484831576980832183973672245944907149105508340905419728173460915643176938287704550826811711282498993628818563849383923937875701125406660910590732639564036678628744478848190243614531421796906560539800757263389142634696567345642547000153977821660639054196236597645407226007241071474759873376628607295995786158737312489297899236054098363483229716640472421590265509401377811050600130780947661231241052654124249977579529867127268119513942741697675109678124950496662491784398436907671090324616252675017660741631479720295591314713501358090525436229768038257135370373102553921999261158826113878553745152792798285360055615881927313414625881133748805998245206971135430746740538395899095882536095887065055039305383697721222687470297080255532835644749456676488942391146890110272044558990901565883575596597755902825632520946356124506194174964319419995337828158658323152613137164564719894803520531131305798858896544337078682398187235706583368320916026446716021526197826506780438059555141881914563688508172677366099395873653373553503769670499830208460996778314416694957553580467640418047616991843376943559150196119652128520972453055786671981516845100233334699951761674144383347170340507980888018556198523692894274414464844341385932957008468961133468707792475218388526856216867222641604820713351149854332940406538166666615227797667373950085925954797700946811023996696557463480306117780714878593532844082507575259473197929523187296272939612844623464754682819453125",
    "29832367456741907864631781435489258651024803031923557939228156762891852485772374698383644389513677989278613247846877786552021837715480713577790158780663773913966798000967623062892098383255898013608070861531819593509680044118423041492770170830516495489368130688564342662297742797787091072086144965487816179344912584351568873437934524106379244419909672649048915688876363200055193770307345364303737559714445640852880671394127991881232805401421771932869290967165688954374339628939043243958561505829538115875248893906440584072712883708089171460982626547419718636033936427800553544301680710629775935683118808814815202160508729597694947013148862469433712310534555916818760044344340233470926758361030791859199010114749858277805347410699173599962972728720322213311642159304517919452631663986851606739367803520313876862666213055642705836147314007931966377499032928916567263494639334611458253289564744100449691431560087014546900929649915063493051789053585768541532475177542939684055322722043851729986412556529670307435096225304576669622079712634094070635520527679595165700259279985238095440629081491435914318646341907050218240834029599753602428872813677702466779121485848126695591607828813037135385975121514782708534910653380837158154687559315257839255043264405924434637065218199717458062537539505827572717287380463972680737757816531253455494095276226181469148632080785205608635688007763078455666109811871287208177520433522331341692359542007550411589770959955221171618222002812860205963252404907395746642028045577517456885929285765952590941253406741157097546075721226345852364367368578787376944238437091177436716159716267508211561854769575327439877800752961285564645234566181917844170921873586701340464699167250150539448737058572546411865763293913122148308404308000104360758489143351522610251468178646095474063241703839571009790190829593380165219844259018840786029646263873912283501973503836672469489796813964364892540627469704620471774811663410812657029116662901440821438181163336963068842211228991017638041949793043751167841018430603311239268232939331453209560283950011101019304355418528949484351544849455743258442674601683214475555897456503110881781112303811026450811393078428809456376858454951379260254702716529062500",
    "3096134445903254225072792933832820485317977735919918677481080690949842784383905561781567842209035909111043904907207376918060023983164773408237144771035463986368596098534410702157492250743047486449605222037231391121513261252617994688079089493333138455222540311258269377812237813744971460393505911916697859447748376790154943574580457302404577661471981848589439898397472271415343063710003653388367005868516697833774821792187959910794419225362958622567890550302443364524814471088062390829983290085310672390764849492105787073565354115684260223578338657894431112353834525208375416411751702010706471861887842677297980342235818097158144351427530489788276521123053575510865919854027687303250022081906994293096707189005503659869842305611048295704156628255793274517525462102049831555025898977884258551895672178355942245836810688355858922182584749574292350386180062652074092861883276086271341250285686070702290945686828622736003201089219980392696386561016577816636051790803615102555928379133461082183337984422501277323200089311503301379710006181921191206859246238687457664262147937239068551367886317559009518333659072992403129629437584449559049038136717221229923281599518000361658691561053670075886069829637204511597561465113581812197277417119695481559765972834988204477758472649914062927805294246176923140432689289216130241655467845944638399804548361189476270586412616566503932200654940603222556738196364090721441253515513941992474348919231991635505838856754251833263989285460612111821880713920773753909593287873956825006064580838310635162898676562115114614052281073324561843194677283308808809432017690299721409089958718139993624890749986762106709885536298420812980822315886881404534533318649528875924082545795530099224239700411955471876861071819712718673914330210311508166784430120710888026095678627008866656855285490852956571696023390362216305908942257761275491843899086191112284056180437441449462181990513186577920479473793147064837532244298868922513585916849391766181136956741708244958083501372213256996218447754395104984222229864988473714006425375014981990925909083288271619208606734778288201802005392855273528016120662258179423010225803112917662298114992930626337815272799367638059501837694324748094362340425546875",
    "285535800561346223090636125920585746765358891106663636126707822165152411586682720586203766697052388738487540931946326374875992331006923125272837753327639106876172663480889201340973983684499060059057021273524361648511152439548319999723324399036740276081144164616315351656661305375314421556191864721105853695933770559090057588412626819896764849267892609660535120188229005462853399176317086662018249708595914624355602760789664384562515249778412462396221096102529593459274920089912524688510830651517813026167685996497754665596712467547283270193534496987069973786298605296965968405785061873316192364245039434051486036303502281712381618749131364745590153066438652760143019562794390999163854869459054089254390507922449333896431479167022586233834441752624691096409453747613899391292420310903173982237663384955257917547742873092906381608159131122833402873934397630420818066563563086572878753456200458029487442109759669261421301470828104705157327365595732705169000097380767514138760303123206745660767581046995625872684247196868998170584369243372167941133742757708080908997398620015139627134546325681137684513492601573477641695742865685141985378383968775573633777840821481213390656559898859759031535303759799350568463593258281008144016920707620290628154944415802391491664858103302815733437509622494073683338201930101999277157728357402243871082317975821674321974535975790143501271528668480776218951182187541288495269135666574100400160720640451938492074904513009040724599492254341386910874792919624647459611952723469231390880757509193299937441141586944816749562070957002479483407045873043778745050644888492426348491819528946209153546579895185459419139314946188133935870569235058342141898334603956527506648552633543818150112276527564182388281352702324521109733004972103151161516603763267881035997453735122120464727607934488265189456497696152581214245357528291129287835420577920468394770761308463651423337795900647946290154153384532788391422384303019498354993610982237552849188674740667968665578939117121785398366760193020316227926295162989880577402223703370677063358170128654920635983698115921350855350425503032809462098483897538913217691020748357859176072157119610487631491055560052789665260270294875970596582021511093750",
    "23225119918720147662402694900386809303117048867493256772124474060168879710200178985837257998091200703218621005782272534620499218572927654515657552085427954314607581767157713002699799820653079844187587227759082798841705864181615468427603300725044637905371144119291726805806729391917135489192167293170313977054314291853965115006730144443469089560261779722534787428116536702743452677798952158321016363050048869851893228018467219835846192367225137175111853468025005917584141425698620447342549860553482923728916808008788017746435515737297577805459613668233886853860536570656304593148189353765256219651689869264030873855784367119691839900103863217217136214781927002430973971340609582057127273516857374891675354303539952423659689903605934351697086359070765572359693608614290323213083497410785640611957917676756716423580879588890470409323157487301876320016272842175179974919861189209080140224517675183855972260013077045819747453092728657200514600569165911236573713688031890907568573452619766660407468379928925532285255112194937679848093706604365786464242235092918299192190828993540298832010821318307812100927815066834549732393927117567497081768872553138034139219630429174592064433068247198762283111180200604629066180453005883977976095384263222365014121333507435479475172684408516611143961287388039550370436586248001485689048509890780580973178208342059766435931305548971927706464068145954856895793881537898685431876920045857421862252368374367057486197605887490211715460008937553085007895115372518308970323616555092212186663435789380478287654656166545474777083441680960397533441624822432997479004130533689838418115721200128930026846827342834915038737961729623340039077372728481225078952536822986385663158007849346764998148476626648642859743456011455334459290779145441768120573871603723251078858856347332549650000760066691935237683782654914396685641890590534971919963249985004221820066914634544424246382690103544731543685801222547811831966858213954891544832181527887705229354964711129411287769246353310129517030406759769343237394554730039803591932262535194693484348570066784289538955979285010458248220645249817647996091253969334718163347212157412542419248889626162477523278958697566570873949417206377349399248996562500",
    "1650749387966557191568975689563985017090684493478325362125797285398105599283731692075982122232904314616964527056454059133366720367064649295294432497205720747514707124374738700999652508159705093131807941626100720591261708650879505997707811385402802231858236332810309626998407092678942337375096079324945550929319199469983348813635148073344994083945979992346415050168287841725348053082947445796784644527077116497998392112288704122286026753353771726689955785549933281114302596990683749477679112031022908745866901001001198452275782929589503717000911906935944926889135302062732600137701759858991187712480261308659955476725351281432217501569139243045604664369911389165492218645262968117425794345762279431648728714973322310279884189376597095345669004102161936169302366033572623400753631497805066235412145760581472219799417114199741623358289366192448509158632462240226641033691213187107554397441734360571340861493800954814220146382142580362501025537985818657109965480775674799510376183197486458896411195569336502955155242698847196172293925897032747505523419023539456775557719416900572191414663649409866051247715282145184150653078208991352912979731062116296270310310379045846232834866406765356924565431214657240066289602395628515052786638234959926058258470776794485009684380235146413400830481652381020224915990767592105755405929232351255627193590798475627861187085245534560774885403905663912960249381041937835981231096553206764343669460539332516692830659119459529188257945773110067467160633997535068262823248420965606116873689481517370477459632616060406083272366831336365415026527136505083958123567716139863500281962782094805782593212124764686227273077124662710677409319071042015835540405455304589855587438710975858539678869988068994759637546590986527717624104982052554341518896782503677338881520914311972067947716031037764269172900519747004752258284087124257463887626909140340522155614134096915469694738894477577357130340215828166284069748986008222842930043162791756513196598061940370759360738868830350026391683875976196204447461300843278995429135482319101389802633410659535752793545342647958833486502069459295176670561591171463429328272353320642372268439671505839711461383430231666157686186991241789571739463984375",
    "101333319168032837359737075727523788047318349692753115870352784671835606793626972494049175794398354463856065214191893391997269548410781437733125029925689042484939955315053104993174940639402422614955396661396534241405921286041924367792357548081586947572995812082630150000961759885504584050746486191892932145691246292531854909444607490986767491937527124854107517297350210887411915704701851688182655680350666098783896365798770737371373785424943396738491397023112894452610316583024299521778083639298119167875256176991868780132782006772483053356909458894573911443398684436616567844227735239560869539117416527791105149704528236922046687138156132409003960315979020476299389327192797633699830713697957799183846700232590047043470709244517743194185086246253154078876343146334272666491645877016915830783878990576988878905644546689293798639659313054948224663229737866820336432322798910193578270382120410340557303684261583829426275504554041405545523547814404791455994033186902475879344635678707397712444706122782151558295512723978555253513563219434170472296361154820708327278373685989835846372487462094792352835519968932503685651614622686323100993186672113378284591102696242603706216912985867074749532532353271200588060522834194603856239963770265440445623274205903928996967017873017751464735154258772309801678815038424200115079831598943256788629101157676701089936523224462989689375480774058306511728820327583487087088437205572805921895141735573163416242905370537851878759407656536998596200408259372984482658606437097446422180897353588515919128505661780187190926151415524336153172178843761886216889976540643875825818254118069847022028044068198035951941863741087620354556938979737056636887138319946066058699199319370782756095178452671586338625544338182744754793002125150477243389783535748124003643843825382327891355673787393496438147084576183790266189455719406084280109637605166487930119203732399039521627975506718425504901724319197022936697329693970042962381928303073939895158446347471625748159273053365002732124525507479449171469936186555900869309662749227117923459330240120222062092458527445141195584418485674567131328580291236938351022908523781680430693436184951364530649634219269091201289183593251360265112201953125",
    "5292167756089846197106007007810227875939420033064635357493707937554336407396247677035182847982675752312379972387503312979632923723932549109153361259073358152477713672602954141586396422753395059445509621640059498425484980421360796036745296265766097812588514521158047740260723503468853390493352528147687047988163134041550512726213411437999926793808199777007484103577703844503959298934087060701989632406556846076633766492674005777781239229603310254119249649290105494743153138654916674399876591389595516788373335654612742478006792440265361370622012189670100954541758739293765605350710196442397622444917094662824091451096356262052522587814585948277929939084870764802269218013151019133585197061521141739375523805511337280160090903029364625414323755708526840365081558103738357006051497596933959146168733786121252767531260716053547912364746404758247191007017517908910506487753719591409964846273586856292883472298036198014442361710950489405556048086296852266619757471269663810846245407190063452003135498971194568813960484450938626306426551288811842179019295788922058492594932087135309709077433577236824139703214319717733010894594161172376162845619171277669191959034816637831395560819725946383273178385087435520152317526297605068388759557314367713485634088216084180323963453393525078789591905391542235004573369592586270235437851835122037515405793818013526424442736465710410829167890803235492816015569567131223516715107347735791076715405649026269507616349141980362431077855372224584760688339649186498774277389641199259694732726471442608643561178091667896223755925954006580190918377584584897213053667062051767535216813088574442989400441066632814089377359286055831289902767672054264817893851811910547239761695020237903467150045888590108344725114172406243578500684279072196670806961495526798883625647594871773955824312136478769640322271412105460534367524508890504633933292106548852890543664778480324685665192349820192476658307515589693088176739673632619256135276920901572291941607910988062164190295440006225972076923400741259653675368069141490874375818656683504458588272694711712821984661352131090288815717193705171500393658403436788853966617520436992237076249613769211584807107897368697372839942588797767657852031250",
    "230492940218636417463488696598538372104134564803952362757433722245554506146934890807742959629772557192907093020380411286081626359715892714521708151827050868952446562183624869766970406490924021148877330385388163164733146426198396863831773734481829028339024967564414272354184987882308537839506331566745147930193757589609795795812052796488063098076243894314453891533385612089526962336208774351565285939054207543926018274740885282851828898264296832176451862009238363295943851506645273989278330016510205579727707879452479616144896348618568919417611914279226688280944302245874532086682884185768967843604221596560820639955637045963252064703535366537304678579229113646096754099331728042157795891918114881940624182576365318162226571706816889674018361351117547023761748296751112922128855453217473308098146072499950839394656122771733795039629234357145366980968526140206728074189757351829412896236152601316124053224277041496569482483178157377274352541244089848887130514547803376206858234462507468825203364891822400090071948319547527592721758127995580052369140829174978128056408962339113141559466222781996768658472824542523294402728904154359294419317571182146232128216940835884599256653329888383666355733209053673974792989451468421042613631404826537628803303651090114937779164883488609416533017587180063700159251222350336556759658550932184453796193550963474577772994039447912344265953572129861293986217196677879973946667743437107605582216036732385879190276895871633328207087981330914324509185980542392202257012223610066866661241090848477891359662866590680386641510149133762998054415774573389159323847050454164573549102182700328722325911024477384619093381620362075684477674390361199400992638412842752114436275192184759275251132406581824586460270462505422425391369308777573425537133008487342551938922853630910519008235418909033515456085062297615597343861417856576533286231142680251713489023223247764006957251796886758783938311018795046871907497055210802133759528004141515224137032510859754914049432557557265947325840037718257935134510528426617457842871867073305128382454731681270167281963136329984663057654444817708086114376842900589271473308408617530710439505010609723988342832067535458825188173318602853155896562500",
    "8144489441284957025600015156872890547231922176717302479149887045460751420200282017031008187796063010778498598941018248353482641193571015116329189849844750378264769528346651176104299153797802866224045402053793134199129975891933173999985739594080640774227804470117847315130694724500401260326053981682843298834432256263924662244947978567841043298432619382420778848151075847738993019801689184133461402276373368168449382992084650178078531303941409351504914434810055567900032479883626662640900332999165253701525529493563893870224399040216250359854487902575723026899943811043641715562055173472438349971649124053285605194320343844335661957555502460026475841312364426895732478936192046129732482179571684990944553418713411632935072736133748204017177236209112430888483108110436881507871813629983513812387393293211954777276848119321794776180622406034254062344750008115264208083409819468715611642968737140383374578334862807003104363812528772006400176132908751283751324213209728217432278764634878836795198679235562894431971571290040294283076173415878589069535709193666143622177664609410655898992591675152436603869911111977845054695993577564350071364565213220780111902148391159902555952132414035659349467222304360124211796144671727675713361941706041244656913761987700267047934822616805068025888446383927201005708086352530926192448795420368559476368058605909361795838281451826246100304646546625585203304306143016630460606162753828123131329067577351000837440146382601739250613263347024627829388971524227285218730236446224228171335591899077234099746643783611287014853963959267403810462420330562246155929970343708321656642567217867168840580781484528348004666485823838878256383242776486135122616812571668288717929176691586998689388843448768568180693927673384594614188086891944547918850948021725354461304511122612379187544464327553089407285675331343691079264741302623634562879885407337406116783061066453616034151335929994091261367394426210912297329960032896256481171739326538311085647247030643267347188040511927868806876042352262508999272202104964529929418135627725239218529380089776337765512236690584126506963097918449771969562316964034906582065581833120283872298262084635920513912941026899370381238688237729061486562500",
    "224277187894269943960076304819668610596740699799437154084105608169122970858960889009410167812079786412786844826682373723801414141074770096136139529919252823646447645046055401652511940867719400043134009480293288237914415406191633173028175865715531376232994523264130495096589427374632019715237070863121509419129537923426125422292138968037521380205026665189032594772288360944855452343207783073239450328291889649235051022667620413833393610747944566620472697360318743123576452796193024313511052134662043260375543018678038885504962251317429214322799123391358098853725137307718221933374905873815408199426283154583974033335264947448140842276874230086734111876213975091655730398722041511084487536733797914324217117266207475041811137200076660016038016404338072127801929058765568986129583181384921988096866935532573330870896215593423011023227783407442661849186638998326776343177586784146118105522230536781772420498944536491438637039760253108539245076933094702019953949465516302112693404076317212225562584340647379022468404108508215429702378569404390662706278379484225995714987639798925630182212441171100405289678555456198282606539370050150593605935837605253553389472063316930196736195617169211091032535078242738217358896365322677641404613049280296232392491499855628009111909472333368444661885713775765818922406211408567898538365179716011899085142154428307374640814339340929211218544835297902972019580215103025563006195514916633410094244171313346363945220525890086354467338407822581885062500332591367593769597017966732233867675541144320372070773047395181665318700159809816125995971614260858825922010403379301689034807392334267481612939933265787055949624473170818463157746065449650517136557852605268580172502143074211496628508124165237175797706471087369023153183744805231010271865185217151838468929081742295412140588172106662372156719964740455126052499386902987871171158343492753036323127135767818553394689322029025147309468114439641567478499254650065592556947569979753968891630856921879692708460388614387183669288060886206414241288295149938512082969514185752255201364816310269141637420935637319307213144115680131118274436986814992422343094069724170097568193007228342715430414403410886512036774955824057520000000",
    "4514842400551177901940876653228153559650642956554368308998597829561219765550120610470120001626395641043731793599526523395497379040583947164292342852224289736952863703543752945010671838485775528094359931551722592806904072408136782252248968679801528029508130711499502764724449512294199842629901930658139188346584321775363586134167993627780305817180217786122687578678240565480900020173604269926014779046705203193853650213315410529437535967126104780992236246071789158931584950038715831395103586905938998260514010239334343811344705108106695959721464125619146322083068014974632348459057195392863029702948088305034507724099354622015106503638098054827322478160259354261446831225161696447188758588142714977142322297186270860085943151442904631209209064123717661847909362502372888137567455396548705272174543240512960576796992687163033586517049979804543096740730419977922893476364030148811188213239785883502539281082230709680179318542731529119406465908882562734013750694262668286948768620490530884564517088319088024292448647976140407259781749642768058097661194260452462016456615765159150412311066124615504512782178354607961841125171425094947163256548380534269564370843299973706500833962506901189411142112483649320062866448177861595163704803810899272902033960023967126472524669710875672986663791229662613347590565221492176391097350095575683866542131325801667128389777490545148366333912525965033573836724549021759463014029328844549562206544895916356322701371497020488669752994669491196226754456325335160091542781265719483229295905492098082682685164432436892987093226928697625973243993306624478735113330900125547370631923721205194266655847319137458123301070612770707263278801552422417606320981289558333138526047358045586575272809761631390157914307350309477480192386205745531661191255022460412156712430228215120178493590765207724147923168288529240402758853747603768863156725031336052306520543104314156226583378863740233484353685049317724861053057502616145255719936120617946280885116651344003360070532338040590297557480666983766616040420228782004368739461008430637079852856476717887999841510327829333377386266008946709534443245638187990363619326877500241824262545022346690522943988625788957350697365994810840000000",
    "59091224259882742456866648061839981677954573375197502502955834766541055011424173164256686193812144013338338230914983909306081728493818464444244065415002603859075337348698897407084619252904044671762096785445333749322476586786370912218313325007223341253106525089158626154770395562563721930583647311621044071059680510992488459195495939446620918323681736461371570250615953247685293668535692663555359183924872925638691168537432843194476783136478154605224193322352026878687388551386834247538063959711325676102782593943801480588879268030197019783426957918862358387202938301096734619341573502074078265238131256997799404623850946926232540785561325522837780720182767923256699113484247575158430218096119524525170754563007805345689701581136370315092162257522308336532776184958868829368856153059733135850900640216879298107702450923353563993019617700421196425474139044324577173810568294423138579269982669189975998964784270434043659056381783608842413349161392762913843989807024855087567606800247274723566142926320227171193988137672786763044551560197970771046632914249722453015381760602088734431281998753397545068864702613030879856842736680839607134221515773210116766061940887566260459885761753917326051170079206295877353086522505739303296503957491113024923904100908929512744916731252153203429375548939156487167533339612997155041796748228339685382940416555917359308868616452573391656671521030386086013161392202796894839217881395977007471282663564453284956601569279141332211205189773122538608200433922702292735098411302509169323020930866530947130997401174378563868062912542868320301631089622438875838483156569335679932009106841724031820299431942560352458084875718328243533703282267795665349002554599599712594575971876410390903314674641964145882809804498383929456414384702946149435721692363840014425035651984702116155633633722795741383339249385270649504310934976481663065920788383672698920433289188315360121364828999368114838806899150854260896546090325952223723277881141940700367452724036164772601871403607183667566659602964782905105831344634203891897202118151817749173414447911211426186955066063566032533823069169205166445460140941014208102451248930655847485733019861791467570381948071061853154079657562880000000",
    "377325884322359297203460476031284044104956979487636620099236244578134942274137261519575341993201618833362305387705050150163414466391965710902403735119956218681318842790633696037230095309254864508720931800193807901403150886653316922617079966974250487402740328823919055777155667423264977205087738187872224069262650821785681895227377205542022470892086762130782185693251058825211312558733060790215049443149771893133297437578762149879402665851147011801093514339833029732692824232983969611059613659441667195425725283295630853465622468882840978078836077720547900047895472117431035268272647707261272120168403810499067811558860849445278688833742923540442594047906678994207890711141355075159004934711431798050827440397605889186953377004535897890737745628824678338908778943104127597787589553361874732716558736304510748349313488708937320801785519525941809405925363174208951969303267379275719651833510117786313396413509217439143713650962521363528115306323513504997999644544160963786965808115346193958706751749557505288312350626511120936401983273971354780779878733925387025870503611697693705886788721959737512371211808824325732284999042172858234505323291533323099712128318095533847191512812182848112578802260164995996935190483607451336794329636959268586374799812170292610633348030011274042366846104194031253527121748519527717440470523464209334800589761103556755514361029663011343125858394014249269761059227427362955283751571712174973606478510373653887651391569487305959635260753295212804228068541320242403963323785566426227563105926434742493358992686822364257113686990648509797079130396914058945920193542884727078300150889950643648195020239640730656011680011250579222295644814342004638531211086100040057361322158471301956004465687132601154251512378670717481052254025374508502633409484588624801401291342642658820721157820414618366958329221616121335350703119214099943872044475013715396493402362650452918743801706810762683140385865269821735448430369715124534001665731182617560862932194019233946298392186072844619912159639184830199074135130985401401574966433471655089607563245250239627889173885612595602286344189769007988618488851628460233254553356030645663816585698254989231750114593012321239107642343680000000"
  ]
}

==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/diagonal_recurrence.txt <==
-26445223208334086237010465109241238069701973484313005912237429772685092209004487280700937218698711382130854917771534125391544387741472826231860087396604946016711126091792378058086356305897856212863167605902016196189417524255689193205969706731108202396810140212839478148847541062803879732400842159718393323927556734814635017102529814650913810374691744093170861104893061949589510099878516337460190145877376810882220004070375754392349207911438938587365960253146453654535942624582398388242195115527943689674851008935078303781387645896001943652169116681976242480762587506379741985852141024822622782003733012902691406787038913264638196773387384585317951860850088661420440357175142383636595304982235744500488521179584134277598890355758098703939484617117061765332121830173210011771756116209714787466011536547307248155136367051034023309499883631986700814740673697820886918161457058288560093231092767167771967353255338436121237940212155150082404910548518675925589526123115429325005311625176096039290487866677456839384298341200898305646145361015159259512279540923133707969192184758166958067064085475328636257028497052008575785272943478383891356648374771165698243708916073145646319981975058489262550574945737748898304286928065735992074538957234152553968857300561611932168563726614097945130479455983395834832883426354104377225835106699863164554272132327652277148992544837574255232726190103084155691469900414028111002343699118321737442958615396424490272858949155363156663100561824096894457101193219238236415903030065372443272910833446052199708857205000113696624568921422737218092168684777074794792334994313086655066831643030427000259438856237017974387985142867847257840131065756144724549199965887737933558320069300162410271393061329001807763516549805295174883296159575402823353856866559411789644650510164321758688074230216271786095213123923229195472697355070317491951844602477245072334635643253402243721521728872155530626156538651384904518020761468624900469201485200392618408695939916117414934267947672739028218657428681250117712280225196044074595985210860528008446015173641487272262477890816756319683190528677546464590316724963069758184400966286680186730173155546513865391498661250461487763294720000000000
-1015576818857049720710583131788169301763930139208157190506731192069472681739994869449570084252693458059672387149084726444481024923267537218263036063892658232428668225651541274871435024144514011144537022747915447078497035351383968671561253589239133660237681144740273430202692410429837536551615644530812841144354282610231363902945710551339023083172023280304590987157013300022531655475652223893656500257952298385903736921353319995680333516621538723422629984923494495462172528921670851037611191022125393553658768641234455015619411320185823175829342994726299364339361517077786477097026649648863011679430752193651440992760593611995457037491066367855400537892532093968052931366264706942637422016029305450448129079292842116401387657290993945880459152950127956786906717392428676966832194106733109337048236597879850978929898027652145698611322403622354175224642917516173669534612388647678924202509503379616097941806138723291436017693506571902867027867995452882710244791759078071685278597550461519608456440319476643674583396621078496838232885509147801366822769609093167537182976215033178373195285563692858334966390750066446802351976056211665529149119452192761289488837464817279756431625984456254219256411714314282680226136945445038889363915315187288925331708967455498448773848794304200783929781304566388668765801161616752749278742054463655536476781321763108428939613550721542229411986125858188642602490125433766530515206174469911923951608505625677664952060032256266485646855830963459084275816548914338794430062515847728753711614125965303529989146820990858353655367674186564471091718333679435889160686924282643372602112396506365025869825780256308355842000789591290956683529762545465189588701894193670853563731257842981051512136960503028981460111341086805522802647641734147537018838283109888149071642556096809984275345234952182511653326831933653198053016827982675430497037446388428367901299295341266624872101177662607394625206134536042744453212770886949202786490977310895430545273932420903885250868833078616213367639857761410996370903087647558047810901487532559374465110648819424908728847905155951922808583569856744464082654897004988817715512328179988133280743223292779276382743773757430016702715328000000000
-18390926815480762035143133346049207799830124637034259864962258569724789438542684192010834792509713929229973684809647035533362574239910229283003024874970095002940598196133197107671997017956951414945616876798979538790077275112386854540783000014036387795574635085428570933216448522908703222671658819183905349327329500191348197363675819074357122015706032437551281004913657805981390274390516081957823768103486165511549444268652668791405025620602525955517441905527393473918246243029794311895655211761180532278870769223611009480341053120965836492683385947803312388690710794662584134487308569777891331648279227567192842000538144749134255724574986925640600676030337316781187226963589125862629052545957129242878827705822814974659282033018322033383831752797583195414998108021140140300789632239998370391225858083157039123716840727208961516670518899227027499305179005563702456526032401623178540123303764296842541532127313842665256947988629744430241230116831120518048633276108338841699787403548572009527761097427087330113468247822981962635790899109591022711300335374283930101131506229456702806379623508262460132818455507720912707846750733941758404672641988323021877042630714664982421834608554539404461462424022244659157184342486093955423247972712587674194005145014363414602075078922077006714830228429721581479204015554785494103360920956044249309978836741263668900137645239509677716113197874040658370235969617326431458232574356310838731220968588102977288073582202776971576402173239077758301338902519092348510910880319657908404850535793083432407095607348798215432052241504018617543653292096372551120665016955856066253716083563720825078493656033137504092729526371528358788394895197676233848066796849872905350799357525954915222891137530099114382539758877568739250404897616867368788637202808652933988124433604105871583886438349652075461299745908072028415217447990512843960505015728007336348766837484316487282185096767312688628846557044531689866744668759511391443031780560903757680856245462219220829218502006693443599033231463149719938522582911455138561856634745225200498086908850588558049805451672416552845509686909352114275661993643704515688555707053085281932715867108969588596244513793453058325789526265600000000
-209979222439870519581325243212824781605707345735110883436996608789026285715099928630638856656279784222130724679046403938826781101473275310503755777994769657013486548850428209567899710656236277513833451730628342823629741452803371853776186711876822261540754186941542222210104532507309749998104585124795372276812339732870913055487532237280734057147931149202361481647247101606457042180743096802879647701081002341936009953953676474016047056712072630243506717441988990410348799960212793889682021041381368612955928032057758502804951422256488780193981099289673905891234329023361595321831574374958928170535700038832786461670736539946864190983384456953094481346274395959378398115876283319550739524270272297411523974424685223395830564227681214594473933158435971781748979822924003172658610065859060973569641858949097630115846842069174754602712693694881282353673269847673747618371754002543793267882792499170393276533368033455824268209685697963971007137458344871643593061721845135007869682344585553033290874573835541718238259760465103337592274408974228363201297789272189674986972284884015242751821466238420048412981125278280390988269608770034490207548589167048525713607802647546948291267910524090456639165220724031867964410045801789170500817062513431243151854511076374451538475208495976319654385015131737193925506119740684194635554319462097981488881585633289405573174225784035804117020482832649179828825839576975733207317170960164737582954948679826695387521939915077278817147526810618245704518720721279333330389859278074011198453199594085823085780745429732822548902587163107230462884519958933709803896704939237056452369135960156228462934971199919272366187064841898667406022867507714112677014132032281351093264235555902744197070747012074430293845951180588213832937448521440296487192163892823742718235708667646931999285292929577763532645291881962938921604148932309397331950715162903604012749147973523495669845459072392655616237145187583284220635033058850083070999081836725796309446247826917684521148557291914873936386533416438930833924007466147998871097628682562088839974664865841577104974524879470690533851801288443586571648319631084946524717113779258791303234047567410392042435064719685011395608240832480000000
-1704453300656801133788927707810689410865156673833046592492841192983969177293010821831971048458606774692174289560483364781542215682745368374732478060849050064747932315686019871754525280298930539894710516644278060067816450645608677957576859387759299234485953793530938907380217315070667782702559582131763836490002414390944170414183864502451599625406196155303228562691869347116431576074822845728780618067115129601148284372754523004576507248929547683110946554168699224356788413484389139385347892211578002381494582459975115840068677341638899040480798264353238907773320550145753909567194266167197536818150841783702734323958795370592188326279482429384875428568134618872055877346736271985093487954676130829426202853896457722548541719875580850023944169200625132834023262118704254811414225386538693116492462454950768925525257724446122277904331964305285640818062931223298806777845257200522846282419092549189257544488031211498912238458834885970363262707258487541451634774518185432517005601844320298932191395782464577601426129871877542210083117384227955109412635722816191407277446218630761607857950863297271802042607720364581863046008973475810542512154474489005259817083769370846056744079759921382616743627511115506681442128916777863451671831795136435049736627034011373035465330264879329072470485199959253815835089347100572883877100592955394235974101822937311140034014074382742544853352294131974160890269050966552706370222163433056299764814541676942315886642317888083114214479888676093744505303513991698008219189770112762375821698603293688980932035715933146415662609506891491190989061779085156273113616079154001502030687094601169682542239925362612172580288867885515871763997072843071288146832345121685910797777872865581757971603312429195206779712103106257797970408208556203939690870358323081898697955717658199827598278662124919366306389763853881255838776736572152602310316215162646582074994708451676142653783911555161749020495637645541156730135890428271072829170279300672650955048391166308168074183257064760176310610117769126302972282655057205888363248417936155179301355137668654955626208905312143903989167022305007086524990366544652326574472571313763622568380136906647144179909433027449743756461855504208000000
-10511885913084468860221533526631685862060286829484190867221063972438915353769073113300956529026573391809619789956056395327555286354156262570336765501395321291470358405121536949910463695884416985161528628177349758983578214555568318026100402566225617537721922997676684200289574015489243563904985348412725085976480187102352200981775173431811560837163710481227657051286528647265673787225150963591767629439150120937037093551233369135711453460923052855380927490241743467775345421973067498590773267885684991679172674790412931120789738959817559337399098313380861295822787057951770764792197458648879825597443431840722526407091523711909067287566343462538767234176310642707081769367225905468238135910528636136320738843314597210978585261348168799889013320998934773914358131451051391632939994105555627728481741435904907925436040046612509650029352395340962850501454333779276867817364633654293087139878294721139745548003823248635952733259541501863807059655233514741217689468369160323536725288483747824386262502519114337914840511116493555928803049451841307975359797812554215918196230438907535611971419006849729003160823259243739710969481505210616308285112536586427943396963614702057322412162321051010067612876362731449824825816935923736077008108702120923060369270811572076260522593232062285288262136972922071437203973084780135025736339697054207306738929162753120925387877359677206355293382803891540015669302688354641180666883986250955516789176559621506759742153425768394121646203329034619784089363863224097964839113004852896577733084504002741576465179442294031964003518775073516275817248164356118663147388306036856303823818321280846549731260602658219878076940971086891100186315853531584547323703497798969233082414953288458235753191978417931016124101605919704383440406231386328408195275308029928764428080247354516391679644989215089027324107736523533834912530291793275228536700896463122504626330508851016338011614382728362736376866514077495985711213028228492065397043588419790088273869457061177179542553004181359557722890517159276020900785506451745519896850506428480255794491345231032431079213600166547806967204473703798257589210451227259879334154023577508011299279138426257180297635694571767713718621153960395200000
-51388130451394370772157370693655615986906741425511402581398134942965857895017239478733300612806671553088309815157188638096245920865043345799273448791048655704805460446548876136748735012150610996868747330819383084036756097863716276516178195155386520607888352360314846034352445189406487004677173841277003364286188579275514274167126727570420589788269796766226092538830109616665141692630120647165579293298735140238170177638825230943844380872545310793740644938701216014253732460848883219024030783781156634007553924749118944637031655529026352012398859985943665384792455795899563740985362681476282981032701058971075841414778375262453634257727034574581077990637974021042448131046516333342234306308372039895628969918542370694282282545761898855185745056531158942095447480648878848917504055102723429591861723990769744752605000715425751879385132521298776195134044434744400072556076095374187702189544484905891797697555965543812532203608787371394331682451745096273650068041830395143532005197230353696694316451716903152982872109973674661885506406031974874324335150380928074178518879725840151945188183093693910586183985266860484814307296940869058053593373906086862980397699762508403622269131382349287713312478093780880524066983681203216247847879914925705854291553854642898741483639669921523447409285605061736922607645904231692547215442569063839517211199284015903571816580190688128798568638736497050638310991689585735021118490714762462215299776472952362497250037770893885074330089027199073694004769406588055914364017184771564852388505743645073410021303328405429139204766590404680370008309018068634733917700819280556281516141806566911047554542691506139497673520977373093496136684466885444120891516080544613651579497305942205112746131990209799520165357516484916571958066073181400858338975780441709318794451441778396236286016341230040156691535664403101529061650518402782215418089301469070525815895641187338055426849581304537594105805013096834084867561171849543450520502130539083953313032661732079541009666378299101393501831635394633016117533925147309564936497213790101644590004196696815972785303746746187721234906220066191770096541011340914006967221797120279238442408923327108511633951820296464792437625778181227200000
-205073443420372773241035807063907749761824672817302051727589939017206626566597226512008615163880916456225796172496479401187416285925120093820562792622628848000673493833903759372008310971692959754285330420130515945246490250034186157290649879066156531930190931654364711707955102643211345767439138642490428452214713767519576581803398331839150817887512390494161644906747309098546615234349874131251485259330476203622169563826172862604414265442891962107306402586938777454566941536861459220784439291105375104654610694389216468080721186542890975486308165309518945409993823087148439565832427582007014609989632798823295402274769857499610525462043417194908986711004053958530448265945369051101269389192464272085512546071153915544870866310252065577668377407835679700158007330348465103453090319116179275634595397019163010764152208143933006422051478627734029151007563060190783983541228336562545996779672135176239570247834037224095853900621176607443117326484540562266855456294788271302440624829633550481497028037792757246485797223628752560106490504008953810100501614745576648681226648048507141440813027588489133292335057298660720236691310963495153952007065395534854882984888749121459515799771994523723676970621564517940732409247024651699258360634864553527722196535203407026948884541455505412503580121694198772011144813350318691685178542911117784599637357506099748350628682965642376107666644206432429000335273962644971011345403113976824715128707724123406366230425947878373424272896434777373348324995613201411849647789479459779906406891361188053424438013873090607477726905616298870806032095354511294232818362961454545114949765055002916813889239790414218267670536134017415718047822349552198627709893294151091854981604851801041778524831522223024898372881080670226898145240410234815661952162633446820426530531021141137466377685780801950840137406389451185755586850170088049767304680396168766550242968521639563468287789757497213947981586386193894474072596192123921947552770270118404869251722805603086525261874327075722357198288787995735200981670227108860451662115833408834100155362334992469055592419531024494842343317571253393195104543561801027739915487753687355074039154571595532644674141577257409751439859739516178032000
-682667275093674810624497872847875677234063237297079507270740354485234281871116685120905651683133005023111978921234630637284612078691537402663344071823482601588608899492869479329756386077070580188487627527380917467688541294870596687794883778654564597569724125049164201184460130480176230154887227053587750648555083278172454299699546872074304280561711929237126232214958619967290043400433262168485529430994288621413349748107030476504678919476695472820032168163904203548423952735398320008942626279522872221995286245521131086480603152898061848253210590424060158489278486746759208567428185478942797759496804162233222215206289926235976179674641043414768365600849213140014572576897808016615830082833249441007577739337443670090074882751750278480338150001071775116774403581073061240685508307501014783960463089429109636119777281950066182303264039729427645127294077111769693703818647498122473579258367536804733794700649342438166775950536103822204438845325772224878702993528298975031344086504028436660810074578514730373878588756160582892289733731363255607976678419325297512056090024119851667119377743134953689440425636152472296162602846782970819228861856743618669650866590449241582690370983761351177531813373548924201919326994997682904157259365203398563524481005922834031651866474137883220370513567187376435815496262154510953417871659384134750375659276646315600265721612862567570211857833973690053545698947379473217686651714923466530188248845332106102971798260125672038070150845738680212060859153356505519317273692678403018886130028229221804105366289776634988607475451032087403968104737314234790010598431736128512867265785123128261608262273747327598928664075455305980248076612454520830808803761136539495367820770783605303774927185393903530831843354482856162204324950250832124678426736421000376887356716511997889293386806564704157214074876556945935761410385534994096132837764789816171060546784899252915586938952868301013990258623670390644478871094947267520635217344424282251714844486601022172322386469405438208382246167831785705719243355982366351130115277615901416591613114638318612872747626289061601081074204668625729002381141271841292164262174591567417467123005063333987878559697905928267404412386079230830088000
-1927258384033780061440681817803171476869644280763552271800937947679498701031684672097013344433549886580343702724025709067621494975315447629035648562861590762842818475694398549004687196228061892182750364707390919105211851097511456962807254577111188996247935503743105672081578356727471361491509314680359884302564038070684849405328469249123200629455554069820509443623607245067428872628842390976670623662841653870270862927790159079723671220788138204873502978449665530128277525319600586694956347359015109067172087930324010964978669780492059587963684637691154650613968841414371742946490437303556351559333000165422303320213984919199536999122466722168491607761179526522444932054430073743317737760372218485846399510611086027462931188318100961232438939001090543336373069647136771427141043485146559253120289511648245224589458397664930231537486104824532778203902143728197586658683919095893531122315098622560479629807612069634614790588951381919602654413628974946690728842306398286900374574235220351707815612513902832719652409642192385669525250239006368003738993845061625246568704699693112111292850453721554658575928898388371797605681822745985260189791568418552763584114763860108212743953614394479640212312125753306696518828955423197424766606839771575303619989664381991143522135513855763630450510037262780978530287220610606303587346716625615010529971718671394007176299497906536034062540374352391012686473741066297352658527258850267833645753170286237221829264634684045160483221702763496451998997455788824316962343288194127663762751408983702532531830524286259999131091160152182771572053920148167602999746476360282671453735379946053465823494696690064483523732014126654401187759450974857974342896691603227603654011569979362709961673134936713097704964851283712558055975368496664866073703426030361045738139491121066936188756644730303244763517614074419830771067848283748376011713824899509574068153095859859631869843608726448756651700062862495799988665486570664816793183979208270180030627729786678751032267606988707960366001543492719898157826294061531439090125350897890488715156547327271323033644380512881730587091828538535892717872099035466246484959195940245515940668741722772874138749460721701248103687602983217607101600
-4674682348857891076776028370581815250710003019582691312919916920499623209522230994606983668533805251408874463844342917617538507512207775995915011509096058561728639036674257951584525415234453633871213957531793700056556674565822287412425486669939593592705278305221703922597341049653512380406493414245578536790891949476832190087793004508368148674820756377663459528582234454334310607228708752192344746003222700441362450111424482407072632674280068404231709514275071481239520826205663683961133910028546738904377326039717948821375600814050572482887629310630537818935095367578525139277213788236956043603996038289044193602064271826057702608058421296908029227495765938528111944205573495733013044930029569823969500500595166671207403193810606976206045828601726742134512799463296923485342181262421745939554066255853537105593921236030975271718844772377481319561494270808366073682347754962146982643509923752439044117030725041759963853887300969685308761573442754417838039954241122010427345089090032315292067723498698753365452374711882605022015333330245966155523459160275501361662957643740052538522526849134834543782920751264390610034054242123526972158354571114135292995211032781782885557347688798806109003905776086935186945980396358685273548921765468718395076385814691902443804694790532689586734990019659248429432529531587451430494433349835223993812750494709450165630020158815136382582537287285295751757006050989388349165791453805805252497778852177861668113539749151942067601612756129168622789616835106573768311708821201369164640231651532059691522013498339839601712477375588275804412649099996312314915036405886127185461746563838108004975095976989717253075539916882541966847805393981577952601614576816019444181872449822313938061182613856883167494746001589852272161974554934782893059433071688929809853801043860129854283642570162513614898939005011501865751011380244526738816607380506517993153437725335745768886690848821037123791733338140737850042834847820269154707255252927691596272540362863978135882061789499904671226618970420899524075956903920180907722165196814792817021526424161889935184839079107445564859289649189552465505208000989315762149674470715088299602561905494105459623597466809828627450348709447622819510784
-9844434364910516652410589148165044350753639999217849113116988734394749013506011201223655306764595825013442785190121804646120904795528457860382429116116280064773528914918399480258660711366750612903087825324463153614646766603628924483416684178541063544749018733547613878281581068618124353499184228758088583582124964124453798977867618550438854981199123631172075711764979981043558229179126477255561718335201188082568944116633822768582431047194433586533324339319135724229992696924192254258003412725385756900790579302184795837960294756032700459688067092932214737210483647080972640138598704767527236294408035266159117255022295142286860150771827993611745299727514338537183035950717286335236587154960786920725808508280945623928714297798547960560908570572325047908553104158214336038248237647837566419392514841372817485534306451934792512639021023899426944728883803826619467991695035232914039708736408460361981768169900524743246446102960921708546270555258263375912659841676466336884468352033074054540583073538563847341683820462850900494060494828142593252159859275510259875664171514821059189928819450314460318432768034467616836907872807789103962464686181628856088125902106298754940040972327368828159073362444892935860358828479199135415486697669879615248033165533056532041282420209491134017944507350565275518572808607163517918926128968068371348353729784129511284535756601254246908911792115147194254760475217904806555087311699506811275054828921927819125371155765224714375655210634219516346356883007026943460812156807795728682228626329369796171515383338794580743655430551048443918202313328718426915530769331589467989232288915128779193426891331217100011212297705199974674882942260955826576621105380521984600746514692571580517591553592700095141560717165857486131218774827494438979363348166336648014928879351341914471358442934633044358507747978688429381770570127706239106580262282534160285255721029631396907300596779727432446493565151641756455420837320420475695638759783216214253112824533759336153227415808645648200481111482311467021296050407711680219644045315663215295934029695388468162340625229414667390698005546373677351544417448993252356528713437254260034760007500113538168379612752838922286344411644712568259397776
-18154017189472519009336348339905500116957526400934660129070990720923222493371487259651119253126390946421172821698648834960265267553150314753886791496320664920270804201302955460478090136929003837671974673351146989278889331802926307855433266260574673037026141588154712039023498211114256899791255082757554033862136023362040381982591076385904180871826099247138666989207681940278804549996744314623156110071779037454452668078364775662106571511539939080048276038412458303921238332399669735862339603385962833527085694814490343508126901057763542680097219329423761916217484044444510037619659051066548885576295515687632802042171588525892114229259498570954191337933281095827193264177854901259567328801585874430432807095959888871853851421836082755403998061075482675211058872905710205271399291308249612638232700457444416238987571856716601283495771118406400590214842399838337033880285019309177240702479344908929380719788224588592218233736823371695748324232568320800186574113053501131952840281258029165087700689790658407989305050057072854845556706378574018278948366500319086022939016767639146586531065647857564931157760533426808294362288012942138344579840598564730544511059519860894137116687618668394499272876176847168349637808358971842359097414524160709696243172294574056168390899356930150746428933082484038087115289051656367235354504040836844359803084458379405544267544848976130026062778387668385897546541219301251650936593211105662477492105284725138403239855003294977053068685956805633474429017162761488491591545550708366631843944948664690284008727536122826565291308144126011378790759219651021832583356996734286069373663747471424217555223518866020613152988862200404622036794513674455522965696146611073011221084486165949217331752637867332461317317424549285143363986491615813032935667392660196383828375455248085381548788750414698692946759643983602816174989985800200624338266409399562998679180457092086834942041638085711607347040758581886122065512819569355865450461187584125682832621736974204218309838164286619509862446706864171719782124342357614445409695874399934484750090984907358831174319442353938330537305647148259807382459714131736020375721544895743943900888308214650866562430538060854455419336763187869165133488
-29523973314228920070327096732881191596268240013507908979704554527559332412202185314166900755938035050874739868534016043683802230706218453762698732898796774067774029866206455824579091319720559135309239415286482716147128659576915217126447502132917272528514891121455685145454458471864014042042858887925797133044317663073146313677814778213211169640803766902973892147738668494350560198145816473929185791026824319378248435244250721411651474901538717971008755055346861379269297067181204812406308250681381454463619464337471785457469986761332019496941248459635031134448854695417312271450005933171592819879887520648498020819589527541438156129382064483282210100240068666648340524167245025781790531297421474045532855071361753070203450186613856926453256946970941676936467835090199742392501786610926596739020413771279682319387626178390197245834298743902409255016738850926226718604344717221436193510217354388453976333940511034023888525649985859768524336640799167739650475652264927153089055290809176693271001509632726802068738468908105559008028558931843136957325970528356917190639422195858120879506291149665500056509826110109597514885769318871154260210982896800185408804381444289962731829188565872557322416065013838028603140890755050676699146870335448268284922633975514768896936100108511477050859475673755396237723851177375945011440136258683958502130989787294813719936375576967906763520349531118370719527664151374585527215761037791928585788255774468256187094675671760643041488581640255036183345879969246865741101317839929984877322893932249216512047728641486977315222225685050560368598256101707283452818411812428159287212364337704961692426152666959349323205739319827376288192245730607875766846401654637765097469209685793353566671504573674722547325089003278465859802683844452665600794412522268343589401211178268220150812338629929287274397747888034095869039866400384583115315121416020312918555135030681278023380960036962614590105661204021232559262882866104284333093826832101720732522919744785240751936715385061311146184676279402497826618938004183114962339618520864951449794101061310980877207025342656422734758737111615747723165823990181579168742039895588889747771353746880401679767727700028210164135135603313001810440800
-42595753561198806167139702987557139921114016256699262210345212516108961062181682860394797162592893149911312770645957255830503958108159389626150534181585585793899005655374165178923910467684874678340622861343114733206828549312667443947011631489174016112670075666272986585538367588570072235687002088386571695589066935168185588971650196149631065334948391551689165168951483359192009076375327697055873949677690275692840036600753160285243495015731110747504087047544308240041326042579131026494959043421049637294764163009629538080236465427521540649724856960486741683391521911232826836207423817587242840122002829715550113091052133743413853146292872619357961464461720793638026466686990970405709098641698799754580273209128974108277894807082285080179406355698051345223322913619455989727747339677621363870339387797302847979229739712817016087354808622645213781402713881492412073926128839188048302274240571530166974148717977865545586757639058362729691038819285277761140418347430721070429103022462788652854588366611265615933297686587800293313944593614532288237723817531927245756388559933085429176238635225390376934595535123016650542702024824901978684084234085917656646309392094374672716013303120695792051342643733569968255758804888169779759541419756157882868825833396709526930461456576117121498276226071860486325530610200434891407152473679002878583702075038037248762594218536862927570126434397234052699944601252409417668866220378741782516283069413765299725056754336649731083433686337796723290322165335013559047074650847727595063433479115529373869736950164570947655197962992678691342846365931042777041685253089075000813912201210618314338941950958413573190156277789586979144613756004563399905396280363157553062612815434853672269899810222066433287707948568111317018624794260819003502719443614329705301995535558972542159776970004371811923509809794653940493664863599045727047580500316105022777531637503167718561640224109182466579051609716213168600503210072639882900672173049841283761641715176508389307661455371692670932962749655026078482562687873611554419587933030362888098665163856590021995402319717492638299927041903875714185936582948160251155133422744646129242307028808191919547710680074757913179476706388833644923635120
-54790474414826528139066150662111721250530035956786423717949437241296350193811200937168673938479617331832583453533486564743622605823578315286406826590099028195180093526243158018407045126400398093986897747409337279640546017877019332157946532372549038051897583364267882694404077055177034786115587577064537786203629020472217639712905293806842008303222047674428008604297731527569039637146535510067099616554169419540062182398618948224491139068858011913802202389208453982257545470619755719313988876117759403678404402160414525838887316798760971077229494478637912180299515683036721228000677127050536902952073162356208594334005554471669589168488957459778267337356325037013606925221343451378610588950280422355152802168057838675925072979123030843253186517344077649346916074358787006628651707606274930981722573603855461871855770325609743859589238209756756623039264736342769749851770077516549616534120427403397744669629964763433025549572320647700206156299349084309309800811837882321784744126790331247112361704193894196487066133328085075566159853158968145042687119869701711478801730124120042137933678058436561153554479175967380329954165521579282896851889976599364386328828042966321686386924000232824454320418867630249300969722496815797721762126911593543124299819251240954164590348866279707616087058944842759653632277856386821419622934077904541553136559811642792027994921741226537942051183881351647929756853564894963641148072069776596257839773573583951240088024290373201744993788315988311212362628159604412028007075687167362711605837582318556070721870222710667655465494942134555595931109269047538980743154122476139052193667760393477105077711419362948854365370431882517754936988726094547169052298301977267275909819728632622916825965915627826590064068467094384572357460496641871604115877418795073792156927806192256963114455437849492453451245277399852177166945397522513703813526340355495321081585801223911382136393217738802501821679228529956069818180558281100540683417958604559139809222006485577520843801774240676932434720987537485347171117034658909682466369435086541450513746269077474906027618313110513574117258118030608915997296208408856933580211804398100449415241022883377459327812837037875253199494942020465031540432
-63096918250352358319941606007156672173055446940462814450047165108427757226169868123820643435152181655001841334885729077581758258779501423626942805869907332325887301548680734264741829482107080233160113828192507641018007813425917005432468461867355406676712013407515232050053853048479477772827326248018749902087806173629356201365460581201955100482950693210589631532641322808864206394330521069975682888884320740702193239144021064677197574646705396910137275990659138725698849502862634270479251688762819761972479525536231687595760603128742128210030078491847997305224220880070012508256060731184676036912103088561132303568876553046296602990931867067205644264731199445222212866708962230760048697628570109908828434878292982402127114779020791516408052263814176167262965588984616559995700713888377202504082583348405241383489601948364548160821107338574111217947167000248438934412235659329126047716758119410151814754793904949735878716795923612955467908787323946831231706357920072847546336593273720516072342705526433950879935308617562735388708697204602744683726238372252673104747998008263894960236297860154889223777593667813561755470914381122027386015857333490537494564410660999989244601491192356109921923206770434572889453057601257071184180304182399020113320336430122546160628454300351625707818563692940183738535733713635588456633800818145113242614051628299756972490288364944707252367919909117495143263915167129719965798415732096461449682479824620021376416521303565146852808024775615138842714820667915308788680152901283315653198083909112070931340472910276328174594354253983336880688660864899108755418901260557811379409366798100278863651193820454300995923207989512478559237746661859719752638205496537996573962925824833706351314382422212192673456183976343533678959069333473437328737772726107009263424004454063803188818897492396002012972275035782011011631752044075601063878611789791965375373198505885503050276226469846393429672515445644604240829564450033929062021245250631589307000903910034525542912439843597866134603284259271499601888315607872769514593434862069270936544203762334352297023232143968344277744846515031768419170671327841922720299553887658054583050980005857541923180286553666158587818354679328809889131776
-65283743064129046846132032064077502265251042918510946746018325701835789320301208545995116898837856058973288302912301411496604187012747725495436290563139661762698784136122187387179249137002509229254725962533596684984173000096699008355252730549483220219020629564231754654948442984835548820766417499741546702545388532720200719369207600931492637653079714563743426919446137138710291898734977528599564608514009009765138403249735236829558377111450791301558424020175452925038063175274931218698850143079698878193934862576905038730267721407342520939363047009609327361496341124644658976349105880176820051435020705574739359886159979158649595245123939455355658668267760452750640490183996794265169063452176905706904713799002024102682856769324326332686456423127636156715491699139046818909300327845286046682824963592277788233828744195983217324520399625168616639643369280354950772277652965702101213025134085254813987090406009304084148288215255693729375498680528468232724356527814469919674745360410006800211446664123746773079862631032402551875198199512836304786242942189675849019438227053559033766302401325493037767817258752547101287789894964867146148914938648507280118147735224504053054456130505586137534050835668408348951597074310586587269121125646722662229828868484470865423030526500869770561714398192965678155553206975731484452985831835610574090543960696516121682426904762793901800398692375691052018401967851523221985256279039264371806054168462894768677937299254562103558086492416939163385877275440304104282131816511988822194451939230125302964223844181812499148420233380431460819641576077839946130430219108196917624788375683782760448846996131906919215989516563894716532460146688380665668633106481242623420355558543227116893738083338475816364392774061432660975047154762365305257358215574123360499226134212070871606820779759493987268109874476643278718241089708640869603404572418569410448901006344916613070390232082368857024718210538207512444016591806456991326800627452459019282169139530170863983506041214768835280284540285105369755357058479046533728078333624834885624937044924956376115445807400804067817631318124711083939633115789707803735583628175327824412516833774683927938084474556609513179499790613456539384496160
-60866449018268660928973948475709620493967667732437499180934607576663533347724003984292989139908600177088910047504834862409027995001942710837657449008877885162713666978321030693217555014552118233217744859316132507135567110673193173831599132858880988897041920662387006740754069521571346256125254609686754759331287552947628938038119971553042049786680226729197325880559451811532072626596569755227657438053663345071544563323906869222150102074099584624012286170879329492481287734286821657859546700240288459032287135273812686493122188280253908259574985009679541165038140006156623400102897736507729328544739847828568285678867913416862497737728797365705249873012834603135284064518940641770314925170425998813069258681422418244175597609194358596486718286630372860574314198000131221694784721152633509969937428770159298010198770793269969590328172842865587881457184143127121748353652424540591103469311664070220993307281914245192556138678974630321987196120023985032246754256774261050457703860913017104338570892675346584217149843300396102111042501548411418406015268326196084112689282700491707608603913043117211149530855969460617544333604033692595088957460129818619708545888727549599206452118811803883414188550803420101712313215691329557264464430297825700108562291293545663993689438213775169410210299991878541887407241440222050875611586960490959346809932252058178214378149174674152189905977310682430859152449347701991630952587352514878688674096708405475135034982400868666118161866377812387383230414963512489815085382432734268370597307608419696870391259102600863929951252909732974873373005961203181726445938389745950842511172338756703188529217029540071094834228633106851256644877095987931620669168497059819060175813746394473152020008680033166995522007303677487348792825980944916483262335378317630787458427230100647980138297983358816870290051928771011691134674869153075238694217665243153129663365608208004262321230249397214834965570702121889947084676859332020999892990641547652172630730262701384514479046122276014983755416278479712595463756011837178255957566532501239121695007064081820088844397030417439416639372265904956644359742812086032491633040574201754574708700592295294306385223192401414801168006403846293293792736
-51261656026493534506126390796995980098955035389410408615777317195407707061052274688693305251910971638275261559612132826374364788961053679689522716937334871350319476173819973555303080814038585281872980734129623393725182372304489487543408259948530988209595735699771433858249707072167377804510675208905600042005303590018365475599480404643509123003274657257149687783348985094504461354065277946059968101510495345741537545092871736705228329784054995791113413309527665160622730236823376911480536872261289264921154152808103102992836012797874418994947251514119507692762707799297212462771153104409836855997937280331068857122514977853939961377624855234603266608625715171919650669759389948865269283051417873258216037738373617173789796688786329637776469245002798134639155161329158265458943756312047806061944162777753323345893709990737340043927966202386221753367319629344033963120651339711750140355176642773826245313182026009106689148642129176880512629763542015246061004223170600245535740473003416192654565209859959667965710699490232650954949265842290502193874513110651125432551410866474203649055751417125423967476735056158680806409441345449867936065020415748025725253546724962590587016578012562170360179915146650767383169883919437051059278681475323353169436460078068711840780275028047948737076860665682562686985985099659248773448343220596264883154115537096849554018355703127919791753122209044889436406649582547592799171128158964176773322172927684884879916272396088933445231661021603684725736174254932372029869949529511638038559651957827688293086845129557990011740449771737465677951366772544659276534680848380497288968199192770165674098694687993188645090648466103198636575087865527377782233604016421628409371287958328035551399290888195033934400256606772198885777954713112044339515937383037884926035711191136003349178888512057985505191390369008929545997628967687484111065388541206674429964464351936682685757896430023790481343169343516269833729569678180076144216651483541913572116713226814179719081471126308638797895527468188521456162126669588228432748563566839814297429232669113040074019686416201392344879876267907722308317314162848822206162572625015564999465129520325576382891563769223133717368957990029315557644848
-39077051391356090358546432902606286842035459392420423386029115897877109016344687316693442385676919091118773203015424609445633835406975016852771605555462813298217826140306194746911670638278419686720414405412249785773441642262082961633252878587047203050174913700620581849100160980443844302045365320257365400230955258607502858608691703665517785001221174264337051367878623873006961055642027100006746399000933471462266036028467991741533954683906462195299058054920623674958742081699402467164033019853813336736301493457094844865460823339067125984490108237691050086966480153792118976044158900896881448686253325029145021770664311248801896151240543186260100194738394897844212063737522020891575937654838803593426348350788915168170353617539785440652157732169150998145880149838481940961904898605954825675130215381912356103081222127017878662781655901097464193596329250071776810239148831558068540219463643065511089823916129004271482822609033204783430335291298234688073702147442870129243811895618906055840338750378199667312637538429497491627985536852562295262167499659098862177893245538898002797310475304078182855750733919366052467763898507473883315873125811144495935109443256864254688808651564467473226959851193135748530882435997444787273138991872079539755757112462462551986784528673041786031738381529197073429746949569325724418193385441476731767503724561860945327769669744328494994430079237099263773428551887925431945632005781855882855580066720021320593383359349504628607877530664619147083467480871601852510649333030566487445555177042285047447113367412253394990652871065073988008931993739273398982450848342936141843250875839666716359463524184112238879293228997478744143857730283370219544212493007244329203279540252526491849196957648266876570003531214844668347539707414711644177270215840821107058497220630263236167314604009462593939775461696467353504362789541419040120470142407728031455445813060977971500623761126318466791568751594336327158308441061432179673920676409062433706549415729303261259211464122603679375049900995591599664123820789996756622927512953868373779507455562997700802675814872732433632819419906975703541265939232407963884817620690680804250926184304584045832190933551937194276966433759388639941782704
-27006165441849989273345192161657944939795766797659866636891928978643085227499733413720315542956497196101515834055057543069216941442245323707412031661233744394346912181530249359727235965160442556163915585396109995723113591371982722704676161603350877320727682303699050966051359822997062694265397055592854729573012361227084928250743474651919234764984845463541582400054309266063007157074117313221127366756337408490114771752588090790527850125722977245763945917206433834292598611972251038542017493249571982473391979739415192821136211543594590592298209612097513455344007477239617283421619423072284044741594985426208695839705101680970849769402388496968857981843695044138058506541232697546144478608799287862799981201462336533645100549872410772363146761465143403125915444955862668269663898144681803499590911959484583073614179341976383499972420226037483249938100156901932838626489849178693817440261159534316850981230731840552762766726420697791051073820714568907538951178090530679547179159313547360403386161120706253996931884204760432489928233301039264902519487633577006950670134707979961605836232141334866830718460374444636778976947481146148967035541386398811008083377790090101268324153565606375038179992994292275962757932255099163502847740177442741592640555790485571738225160185538518789701734197141618684867511025336900727528343137035140659935885546142611208086622104566985243834764936447747751752920314319192068388830718732995135313715930343233444437025431541888258231042736406332289120096619470695882593542494650630898682147601463156778009367126666583399165294394544582371587950354290631364760639469506597445080454863318397483561915762867495621772757702703710147913950326444964257702285805799866405540450959838124313130858868350885478730819906418860931013252601965417379521883874464221855684113435350046338219011419137255877510241380118793553823702953312450928565551746512535130664102686189825797225256442222769361271811640461617917230838927639180556434987798204249360840745554128149379035863702504591159232304577259284921631079137170618886488748162229313228818160251988589475606079564391436980767954801817694419610654577350540002232900692885425487759344977801068026981423835567624203930238279692668504882080
-16941481167316348213286872589746133383722178906434149249130692488311196414768474549333886557411506000913023503462376219391326814255945832743358091161271353069494763301434870229871395032925219074215395478353494142640670061312949928665524270652727282950519309136073282361680476445574465779470191001918412860397638286299293726777730467071594655464510792144473551277390349751217701277695547811065698378158730653856511077439662237662971280964803918728360605074263098019571027286788498777187997647436493211236758541283111364517317326263968003532011119194617621478879796632224653966752149027270016288530228232550072799523919968159498283400139755161008351491183731682318447209784959246030472990876563040844794172257606227579421012986970466959057084847168954883355828309680215384201558954712858450177070906677225905796480583874962722090085263358347638261606921568549215456636158578388340684753637847466604822763556681298961091626443798980931167583430026892361013815798568229572784628175242366305148879114352361321694850257836829723233655727967298380999141990318373480318751003698693781222877634840040980750762288132769036608118205971788739785647205908694991055747842256244222734136545909559587516437863722902372426708522293032414132868974231206308030865891341382997244356193026565813526145238571197853354014267466763701649671066317442475886387549857336654169237850594191514644515887616389421538949736400068480485200900088608785743466546173655162255433569314388378865457099513378087758133822842481875787048465910164933615709541226679960185083615536458208337227682665518051446802465856726485822034473651552273998676385700319093962115230962889846478587717205143393472814443981107342527903951248001170792535325515903802079761089430606619785302267294390079498372093636918122327460522519615977885838430789336744170899904865022507159237478039120170322934679763478157998756182312609473676689324617588796872660105122479941297867327807321339538555292164127665053247236947075614854313357665517833545210437026830418234757641575310466138987860864397452469229258879755391776876740835039550088909747042102757578412016502823992806509240964364539393340722733130546315757348457858868177165299871738074270516464084084296615861232
-9655382022651818813393220445205162662307844494323736931899085880330369801573375864303385883658140246920999954487423740571872132370870548596005847431099478274670791689687168769347903357403593876207955994199362179402208020355543868485097173025426428319612403890706685947867130238895757078120427147602361371324132395631580318405255006419607199208188608227238168139635404923019686305128850066537851231625204419872534171504529017941578427014059072249819497763752333743246565024279139341018698150440469296397292862044197003973688614507805730110986671922912019021145999302612172518078683940714738063329890310795143139336053118043877824388781409184874088982245215568109700902793966516668136409325043920435339757859549174458406508247742499649494083019569075894145129799971519162400125429202147305161297924235863308321912082940727340314575329090528807445158462063238638904125032533811868132754970169505046806633754920427811357711933146777436815262394082565504539127137018277063070581009977858783638912520985175882446615911984573298092784158281709339096783443258686112691822094593100673644200839330097234338445908986144032071002201458956840173734052641765355671496732919374925784360219485426874411163319421901226799649324327714189606900825639955562620871957219860292751624231310835439441516153783476930028760882761768798445144637125793290032608337830667744795317900596182190742835684014001075069003473685515574131345901777073404182276194490066350882005548631326882123847960674257683654891771587271828120453863870007277364530639698642624910324657412194144622320143382888929660013459309039838407650142768911211740929976421312689595869633477005857357545346363519797533080267970832475601664309863952011490805911135551544655906167473578922904323586231094003398407549378620066045541502781559149504152253001492047872615645396215469288171560399080756254146758851124284316996924009115705732777964592496965467641551980971904358779413033248411028023420495553944653488617084686790286397050212910032876902937094512467234897364767636131075877195565748434479210180191441802358812194156283721612138723480240168645853305683557510327081613465338410707650828127896562001271004594801586328641003263963684608982457048220794138054384
-5002097766113560852506008436900446551903570679331653570307835653601149624779633672121529974572849865366807625931256817610703165377233098203342860523645707251549075786976947653723568383379027040692281298944608323878457743467597958800474002990174819538757275668954391427485491512677350858950969003715196913428562586164696941840651360603452437281449368102115886561480273017468627683762668431027808693914107924933447958546322978192047712480368762958523922330526509583196967506854795715049855452334378561686078197978530380233633126121603756000241471706609402370562285733279526999404220924822520718833411640919924022848499882550233962262162145310557778749874052218904092344283317886626223072319490325710922919999533146381360937086287614753909849928725943732159985131905425473620053138790089932532093433286165398918853994152378083353724937642542270149064630510186304696385223941573873577233403337485093769224450280444605459549906429629256961310207670229179841049153285110071426151582716831005271962525225678775259422546294501969641208991558538572792088709848036735735662575553380571494071891836341060049166455875330619831318212178199948521101752109589205496429185476187036162173378853974266033412910227918614514259746915108111262950358286280175540666337021199674878720478340097625454318286795983653310197618126155132835740648165994401807836442368020236551768812086334152761465825302602568318437703597858823306179757555253138990071402526028043401337983446022735884078927418937034503116626135251147052022247293357254291198582884062131105589990041154326887154316635411317406992125121460233328727348013656291489671711419559141040821225890911984524853067828664857794721948160642641804934708975304339387993303453088926589984785778510578773462334130219095204787587882421883457198633884725289661706976165844037078111418486706291139141520817875065861409296807447179890590557266914012801629031620291498615202578001111544968461298074487675296390841766645326151241710351067455774216397571604136868855549559250359561188598082060107824243184737765141317489651525768153678223265590411087435396892471790109371503061916567847256866494881891202434640915081053735578868468592783419892826233887327583579377463175078047319693152
-2356078379372576967146407516192443791088341604454694769350020248191868055854046350293917242791420541007184000899896028485849377778065745223808048755734373960415998773552451885544018315202987604905778225559597230350803675866898290020164968115063809771353944725177294059691839599696510150860816299325647314642970372850206862998550332479001844552726463766316551313305694658434287793162273498242274316092853133396336380859435418604126332249338412339725257396129172494720660146866106358437916348448707782274826673048355523902441425713209001798229657074293371191227103869720420818958296336297128003967877718883395680592174650785618278999333429769391046975704153585475135632397332146845252005668813854864100620598194836293804960735014253700840092939823464797741045372434434701488914242865353489279061275234886862956348765090036076286797622540645726623992651723155047195630671542987130796846818141190538540755706152335874711345504161784373506625958531884899393341112014608165138387624903013089950722676699386491355438376539189819972849713221631771142230158484851794535821071790579530344906380717202976739455800180953601427088491491080596063466325895054057409350329297472267368250032137185479596708498249762764216594740495225881237554204798195572541997832357019679002883993300132006539202888761379418719896093243611985310383015473336142525996995686027573831498421710740648570250186385327591115668730773846174972499373724615094304928902252114396000281273033645601960015421105579701332007844453280056478009728741941726926854023723241316674497909559521764536140875736352749456151961669176088916238238223056871965400580677022998591285624894397121397431993726062762108794972719005759185892258044812311283053438181928828206202069113683923643303911121781648270176320327916257033499732122328890265648912443969970366566497395753474596664909544630091958438393073234103362994999494244644647990649056616705293915041284754986701355480673607853523737043476022494044553802035377004723922422107091460253168140217220662587517500140823825088120691859448784124047022281654780448585106929542347757242612242956702699364608101701878464127390687513544263852677417698869149012955134637242726647356342240727482299470154833874654141760
-1008851004571189327943460928994390030201543440211200515510965401002098829135048025520833761314830584930473893792339370060696126124147730878873356254496575486109299403406465143885010357124190404093117157768640997812831642083254293954090806770194591676112781403197926289292685326634895196378912487906887699763051513600270978422809322773116255565218523416991428820524883232519821727164240507847280618375080574579500404929435162040269716579367489967030906666965380276639840059945092550905475368544700350910047853778085381527418444192442283309202539130651887896863798370141136608494786325311099872437402697621866215618152650031597209483333842862428606184394224836005394250507578422027956809741409564507637106894923058319748004142199088408592243263608558586474694531110084558504423122390492067199294259966479462514496215857285664054847759875295565197219705905289357882119821628970079076590140807228114429700444649685541802088766359800058000401819932805467264622245788406254865432689204478778321495825503863626467221093661015580240897221306921379935276420192627709326178519648144654534624748443634975145022259521460777216133208754963157997291315215279800474667805648539342399782469503204148102652955724484232881019824049745227503201786639150970721461870633894144003913809383575879544821336636931270317729289084332053291610126657958763382631457404139407295751632952636336556609452163065112114841205103316039631725795514198825337913393618467491607076420530586852967456101661717303340890991360376185545955936148974612658057356810415265563646417706879500204659583663617136462180895491497307157994616495313305790427886801345041611118511329720405665033732381532015993402579079279158204110294128943452602693538121648078545816626304976646380901280358428710317992561468903803776530143405952642504013408468361222636101743873607459736582125710588047994680576211727608877263929393296569542876242711747503234067515611301611817153077179087616501716301267529734062739543514516556294748157701154700727113544989217487811197679125704206417090287494105917091179882989716109595149451897581606193172407620173313852525939719156017066895696838036650770644725052786575500958607838298148400759471207814331212125970787976124448779648
-392518360194149823777263252540023513075378212500961164085164797593472707130812416017246301737297615729466861493434990242235748277104516358363984984924915559602126225015804191126308309942608883957527434898744816843153183594437755187538500380930878293032433882374081521732622592018194534456137069934457296643964652890834251731009250340091299333560142138092704249055181739616036546061430598765866218618816617383788436835601741085699950791167029223734514831308550846238730948106753127487392121905455356820977903321551448578769582236331147617784447151151473271328808842087373137171671329725405078839987665938905501593840067457204485529737511449577390233978292928501847723017034737582848392427011041839449306948893446086691150765298666430688832809741674121042683559689462103607247810390520870708388572507521412755948152053871639968663179151221990070209938082129676881716161430319750745970407750358612962430587054758806456835815995842706850902480150975106771710268252435906916506229361434070107323989797400667275619909613132473886702953754046689516560361795186575807717082485504593632054359754643641245325263789317944976244311721638396482338621321896273961286754986912749362914720394420405486499349589723057859253764738924183838965973738338612912648699211974356241350784310427653403790882842233177175613022446021793074033238598348985951898023934721788121670726689539882452583541611010608379668152159059808042783830413374077920245662722010853996607381739553778776535667276168168956488852009191265304924958725901209581367848154427716515871993150821152858288033788645033461542474292257623091379355288549932375983586384217084675100437421096413784959014535305313007889074596240725081918971093757063434073814100036128745050515122275769117276142047459483022610234245008601396329954372854529881243925513290365343449249329454590675463359299979499817001672325146237177426526893631987829351352091703972477140849832359883241921350608193523649830497874465382205313629249554944209227437107419134627595090180720358490011804833406106547578231733307370316646776078046369772747382120823477429966542363956233665202902552044994978672460876498809505868246033124198476949976212706979556572992203196278801472558250230601055953920
-138652741418135799894679154234979279344811995017412520547928130377269011193446469859250298242605083198125745561489581382600064122468307445723392257761225485138982579751058854609881761778064875782941136501597668136056154062910725264875115975463216858306510993807569310509925713481463941519438130358922933038255223749846133864584753974244155537563370489352296735163904801240778754902813213125539871435209385808001544869456801670895092573993177497128672518175325946914068346328164375347831382937730185473384742224901040176360054762289470051321103782836867517823279946342551313813117291100504152852670033864219251844216314627500427319118189368982415255865320608262597397351912736035522060058857833325928902947203768187750439084329292325041252532102857616130050218896957211077289862337247139604515253946008793345870482172844348753523177922301803114739335097799364002349012368633704857609834050572995837047638378707876833991598278104195515118877086139328423795855443560436937577752257647328420473457882564143597544772863173585024482806900703584788817852751808239061638165270163385500105915546204010933685987290894223655102092546662312483938549285141839060217954275148415985051734923704816976093328702468392509883831404788461760363311941867197276245926840375540000874523987101891711818905206234952898650087773785650109217029453248672793249453192311620208296962619828651389797571799006054886567518136343744603673531387631731774213852503092591669788465388647581589774809965931224832486755753192881295772364767553600784070280508344937135037640885906670960210656110036631292788359876229473800274119943485191465812050285999180102306690585060464581702320516129317453297662276350658365757477244302522222398500227565386680489726698455201912568102609199905210860493865355100654856430264622843404340231094865152394160195024641310194651566577087277376482749612712604511912124216746090236940954390119275995680273012738276476712514762962792651777001671134713580556312176603860196171327514677627573457555133965165469480676318337999915369176420870136498360807892426072816560060784429821772567452681917932275796098999130034990873058951816211360292840066540002987853053309884205100472961817625257063740710407141818616719360
-44412530578700843688818572280717863829975732927184318220393881595553628794472318693879558873784302100856985841851702554339453615760776702717806157259861396639961276246357583311944788699727593740665835852599359887744264956563209448615753521493996018210950354305950953788889240518533237246618225705850378281673268622668176709277903081688577695651179996147034214364317813797111920998451865000098550186198551581270817026443885235155676126635001658137589520978955393642724456501695567880872006030046807388905940333236382319390434606666488194986672035103154068170202986507110947287507710608057311006654973430364807265094742950526775988042453157174667807701283944584147186324679677848002943349404262124379259749705526299791521011445829957355950579727713120009443554916864712852712512375869759722245870255221325685343864701128479504944793503192440129736782217344804489624789798299852680438584811705349258083105769829777804468677671657874688850749402502959093133874630164285890660543505659740108277672731417034223779937716098882220862515310835733921936067073933580458753436883872439932700754119290155486824263140071203768681674711987881197034533344462279627784540866667461671510895021046510470084437758991227159111237692292784451318097650777355054401405892751701066099912383566495349034438387020785421200361930207730689685496179465047612191552345229839408825093810374351319019044514926357065530979394320235114706808318823680491900459384885245752092146272451948785172173512052547539752965691484593327335618588927598932388614013816571760322572711079952215894334754573866310375501184201988363363403330052253576516318149083523834937782556599895715377895876965859053679355342286033963471240503815783070053647151583675967461731046345966091136397738878310553587783317403274989828798302483190533462157254520858294231844431427280994325450452318655656761044898648987576041605067816229901635960248074025340502118717593098456140296275532904130885678527133373101269045167592714716590703751999847967604459974282782318364444591019393982117348806092404565995967988767802948660460150971574902854300524997154671376513291451358521735740060267130700220581991527515612160934146949224031856365164184110492796936051211334969036800
-12878995533024841058978133807361009439615596013479898624916472240688312395298470478830621239068957592453950816889341854179545738480487101644388756349465862116472590154529772029941772933064196801041103546665100672681085966482303454652755664593408375096144167907796197433524412428984633426641849129035254827728434601740078687135736777033340565823886284620229408528888218152117927857862981752289627896634158731081437623394961378995375305054073181820343200436406211499044330432815462231997030471906366040989975237308541972325648213731059106728229051295521602079715018965835902872223482739807906373533843299093030199075867313219236400629484884644527248082121816479157433757281587835619900028803267108230117278348337758028777573262781230013701965985226801838767153599653723629062922847335652652112252972692865220787310517484218513676442402293435438075850942736715269019474801614712735723524615400555180463393866273214537194069309520606167805643702761047406298645351808481417004210605334868231921916510120549915798809513491171121182744223728852970491735564378381777266136654409612432960878435676256955607903747277712728374246701757900879249113344875357245522988519697391695293876575413365251376387464623104120696195143429313158486696882754050505347991754762184200428785816235514351430386580579379589468628948260363700074399858661142838363751906864511051200827026018240667061415201967598660536960880230688260562785010386992094603481816805925828403223768521792098687519147592840709188521403001541809308613745192094762651825602274420254452597883219162589403454429747592667372492713570079638750807065761958605112084306938892963358913318184524786634005007959785077852403295493115968513730481362105549352648030545572020803545720722688725366053040057233364882087501698170758533279820059378099857223943150396322607061934240593947950948891565315021211234883504694078660615104447883906367367875614246337682088886156768228031692787191645214849192660114644247928774853592095733550340354733465344944675704359385250462481179481396554607093788542562341503523532231390108675717185445845383036318013320536421090919379328710127915696382656615796694528634461364006074124850193219944935422856594021783697855371109653847310336
-3374004624896772711933259776400630968781889227190666286587807299771653815278709594018361091219395715421178494516011667697403936940856783370229988336304638061081278052276175426084604051105202001379429852247736802696672929657634768106770846815070941256804348199329083355709278463794390740566432554833537568104729779993846487227364693625164290082319753568832494583440601244374941316367888929901613384269669779382273030162890092270171877635715262149128585043165963034200621876204746377203706432011442495364527573845998282679893449487261568294588031012112996167311645442218128949792821953599615090159854340507605055237607830696678517790422314521390698641099875016888153725895029678162219233682875812295834192195724343453323631734671305376907826855927754643651043412281495117162084274419540025347783508406567990982661965892095996706026408302795091412128396572490349783458388288276924778705531689820520234186978440729567970756756355346690987960251522376209299589887627042742295346623877669602551692059762430520574569487807705437442942111243424426770796730725653630412464955904224984812731808433627461685023426374069224879087598109006347509295254957290187327897950907012476642436295989230303327007906186035965871681255924943461435229220638255572728869108372309230601108376010057419247325991824289229609724784026314496065643286204841608457657551815450216041622010617587869521108770849194758744170278235663870710391027837064218265120054466146638952635719848825882872609453769537906959443062748229042645164252302780236146664531138484176417561580850661133740394246158449375380960824982951329626322129409793581329798461689667519840548518915979907232453149077797167716256614334478090005435868810241864149269000953250736566159561373484091072411272122364451205660847002190026230548945556773495648481835057361523501026303259243866472150110300478566077709940908227894801266990431550764104873930444182163004538572000205815364144389362496819753548455129359120973265267903273541409910456544072273636574766813617546702131648473356714695331131314664974301041868258124580024974145260103040868175231161286612050188937079826009610055124086247227436907357744922139537861192521314118969405462937303197589919605458176565714944
-796440709343165683041873683426253383757504622078157567416827202469109499841766017091922930769036285924000875067485134182507968316750385954415652731108697066729162413109506337549828829112887050072836125890119012066321220302916431461915301945212063596388738709693445070932335729789797790736443983141614618273779532840287724318723122701298322801610117019854670860386693434820357848654679094802973471386326682854612275702138940746214862438058919949949136002816762384998077245507580163592706448330611515816527906028219247522275212445407216786349427102781841878087479442151607737446597892516543982779601897508513383611765266622222547383831077519524958500275348336153511766721870392077176388944855718871528353324619172494661995578240129662258590211537089780974064839796371477846402860589275651890626087770666187561494654661305663365369172259041780234994115935296337400265390997723773411903255411160284381115852323686676684936361451652655468265136354870005541341313460173876881367061657036630535559501302490054232486482847771973327932613647030160378177396378325885765105342135925118253015907800406331047795838135763550190284274932904276331758785614478615633878697286958759968050744968435672979661771553629513587018584916162350869935441481244048880183534816845891867266553588240252277622052313499967705244032495922226653188968032417670827301399931152059989979594969287977020981520769261372347824417707529292066700848170949282839042624481190517613713220946844054246715405280354237164280827185083808038716289040673488455084081516689029189050967972793434198615876001625648166175194034933010610219786144268998553149433913398347895233186651953287776658743036258060332309488575663540435707179806481689472060829124010535900766578257375382096884796521625593482931636897738159656091910209461072367254272619456766686520332415774893254841234945558796699088984575950095879929491652453219546669882813259400279483001358239559226021807942086808184511532715052104127034112132618498583563431202583343637244664501898880557757060841231729963537735421148039146269095599399893728842916405317434989214364206114544181211485348467032676710178140087308831551474179775132474739782166439486261601313613492148686149291312399937257472
-168847362442166300065210023712300346683686260901140679193565987789486254690345934136021852419617194925297842091951372202447162990374120136611467113441031807394592539743202386503869193515297047194994105264210832009365144307639520999060925831209317881661479242606067677850557069533636685724907315945455783341277295754067156478932347694001166207235033586608660361534297226328693244651885393008066162550875343219792272881052947852608119424480099760374491383876927891824883257078098030928370654123180648169937544991977001102535146441735806101310016833421414283259065165294994710690262611517823726209712015431245554805907583755232982144456895475644846310131280378150076603384909645776238099812053589025971043273149910080327750774268025780136162645765150481727177735711771284965837029967029139775305093153497579908174994158918601006714949269478217217359437154333723060383616847936982471445613182687397319334926718166083306569911043956539117980484756732553180639979505558560323457270261716607326686357967385350748208724259159914368980068414801050502169586246400299657832522316744971862903551975046977480422136610813709368420434978125420710838922483665911673575244832055446792317895837388232444414092747636317925093703550987323570348697887014221377039381680467138167920823035085514760747764290193872757431449637305926600727915012512012531228670752343235414164031721142639452529319630150288627132962412978187105584202948942693193645834358612309064163440321111312616189375367466174830217865756659752850531163695729589872442945899929612097352308123497281627517946084705345648090092285911646733982348416781735026948083891784875264953337021367266245554448191591152537509320079185327983299025106843777657554728595536052407210269824175276460789908518357712581776047546891585237078122373258868150057372155724067164242486046065855099817241226333941235748320081510234159650144916981948790595418611445747476840259952979618799033798180571162247402942692178835353600263047896829583235530998682503602759790915398336465335427692938590867011618314194259142568304055975943736848295723624059374553103742047250115768342366637893439908851300001299795979447038048759719919671853902119275781641325946902908079187736500092108800
-32021364034338594632932764040950618841529343904361164019423339553696378920401514242505028433363059895063933147345111907910172345446072341083679122715310816857115186140607290308018910322878923130549730074228648435808323362875718900912475098135415017400085578692617696577138618137916099269219128238167166850068694476879867878396925580691051960177833492002276260390007051044783577537861963064588545474286850502218042514418460507151634545845870349896339069176591860441355322552490895435154340412851609834354547604488572576327344612317615634288871187127887664930848642364038487640994995546164461808288058482579907755270495547249872782195340165401434570298842812145270268014504563406043561656070766581151950038209207623069043496061775954758061965529517882662675218861896441704047282251250534848560006029208880369603793193698858442748289580794617543929632881259475942771323192917777521168136037588525940592251137612411816985875682125620370139383172886727250993669614321428917370574520430432865231461216997579050985196510122079396021122662392673870481146131535914589095918542511447522182551110328017069625367051129874051054219036337888000565079840543664028905469806114223734832981768477835486328690256338668343873656034383014654097699935813051982009304465135986417372649470811905517626584628152753107034059254380889457440321672696580975478989034831533226384976902061388995489032544576915296389735166814730872984355949199537930270367322795624566748962853323385874908085859577520383610341409877042346348639347911244382390176806706461402678339827250257076101420495182491996325012195104936664282902478041330445366508316401695215146931273842247065148562972445470038096047109684510525428592169940414758228744115851246501665650928805927316669731684437562978387227735788479090246110683610709287896216175361917248065811502319716054428061195125167320556603857013417329520137990257350645253779871758433743356806387537115880787810991175497031213823467579759752370263946918674619116091134826026423096292049436182314877609743958136156778913032767349048205622412184744415190269739506623430149664744388596764121659449171746763857305052590010028827844573673319873763466210069924793679608225901400145039440433611264819200
-5406024544692265961703958449298005447680999549765528532712682822857375415993898410025177278160120303983412693795152887974869479853430342662807051509965216692588028415973129793479428704247621975145398518517455559227444960485902269176677211609949923240445731748444796779686186202790025361400962720444952244305857441183367780606370981655377478048561835806464369858300694536297674692817044222048477756147053243667741206129189047817399529231695451658008981743232620280444241349315907059524339237846660815736371410957001435800840694358524334007296509236913503355496961479893245600809075738136843064370026187386982068406175426679149850036935855385197940086038264682140079661700125774994218756362354130202130624275787504767778275477810205744606034225588582273281091295079262456909959245631944881674885215019304975904013879731321546500525078364302172593727518918444919612198351834652594900216460853028677543430103281182202406363178373051457353829414574018479860010739929838084415479378713687946828724264608874909113215606784907555078471417491296534639314055443375803832180322816215739000031038596835467233494046282093586964541250248843705000858593972400134957931855816912147901055485369213774267084909628280178746604738990445216020022239491169539302824370061939442975856151342451657509686348593225182836357083881060407524623551111152390594921583244034380158691878484138811412942646865388200067635351895221625038805193588249590057171768103466627792380795537247147946853747059996785591834152120212913383480197031622872047922002653330107518947005698364984342907260692064157244305142171678067953970546881271340868502534240315590521522122292940233087260159586836958830007242706007454658980121956628981480819267202916766127667657136367726010868778631054689110279239759770085223802280148329379475022319980833222044253098099025603911192402891171562372905413815953676528331729988121928772867431441052935006193047159630052033538751997868660776070222253254031552346117763685500688380146559806852897133319095192620624285553474876138959476984613048993006551136252152416679459129383201441800664465490119571624778186512616678389756652159050319731638280774194533065784618657674982763592996274596197140304979014091276288
-807648189880951190091786830603617320316955981866561709205120987694294141755458457422537945034835364970144631135457501871308037286870566451570637447834319234021534016813098941973146235047459378212407889579413543922526587991566196206125450648929855432595991219523872164871895096447930329519753553576429303712647025007699481428248232186594983746823267742519547476962503229062350969677644548928368466816161479852518538297823416221700672809894872645295930333412024829193723219959306083691872482195462329035321010402866793750391893194828996916317516498782628189687708678817817680063636853476289447642178960706854729101308456016480495884873970367646542880497155237283698484972312607134004718531480147046896385768189590289081187730041986788136570912976961295595979375162408929373921050738272010364086086142073650453682138500536931602056046013729198612743772327058102560623927793927222598823518776031625492541246253298733615014418289372489830249780487016352400716578544492661229765373990756653008225415425503904883053039199145292563392837514131717404120526090561492324984224213279285303197647749430006476219684754264131016318378755915993533026239153530132460954920759966015632207047225982331002477388334009179703153777161746936923131094422266070378822861654599138685825799466292975096383961774269129648325019107861362686118632271181524180242718843105660836867912263101215954888681072573107686552703809627952112870499959819946405735822716787450596025230683201911840928610765740078351595933781967145897762413782737061950235865543191991346422733130239531076677074800660343335292506089402803177113636250451079756884658738811575570042516553327958957638024257898023635925669182507450533692491335877326671450694680340337338036275128814255352431768579510579437759488467126614466356953212235589751083583550223870063381420669698854134705362400579019441082808822390015731228580630987969983160431513238528044320105990306760980562514150038874624944723203823312772172666188604908822060697256542431366232307017155633055615009113143490649701083243743963858285742764174120133486897601535443876127745838780891933767475697974003898219658403354718591139709188667661192907493398423605487698333167006789357184790082508816384
-105994836263152048746817466876572458034127183867464642682291385469131532201661591123382850832931335797852348243461020877835471278867732413341502695004095052173844403843448712140515907269331471483911583324993154591970919189681076845619364287634645838831222662335942505569122080474167928523033629672297701794101833228749415482397965318755089487220532370190100312417706461308379450179870963580422629886621636503864428240408076441340083696491751188027570623670890937748574570137899959035771392286770108504138646447982873125730131098194964220034436429677565049653672999970409490771323908223587252038388331093422993146800057084847394771628964623495601745882804751658827371539657277695729329383805012873932366397127030105990170131203880091956944711890877703297118119007456948278879677976763956670369962375694329752959608758981123696974253052909856387169411375790634134934363794725253292746952938245166332427666976338336724206056315235689253117507840808612241842067746210910050822588095500399767503334001624943326938544953075489314339476074286200184379318579030384927429247490164494714530289542726613176876011137831813751798123407111318921281754141826267420229675431608443206548760441467736850904335587328646940100340142698892748438793839232687238227136433058048586779991262732098137303431824729209474792728664627843785100912232747501724829575670223074866496089432877215649115536209123590354435666477281185059728899422515213786139993947530274308201405570993101058680912369068254897402312373966185618425008933988219709575489880802310431041264476106856660782301309485014030224046547037542767014271975334166987791039571867829214492651202013220486498255920401302025599879029085591884963660791625872602676844509908931730530373016117066156965537217947463249258366561066732679175869663376427462048742088096155338314616790184426216242154995268949212862672020631184511849859837127703000321664087844350241270469395460244270369907851717986215004390691523391392439497897490136873874581864171790114254574533959659494693611923923866922489132745844335363347013356981028384157705644275843621322529369478275615160722301391831491503641940587425346570882342640082519934609887107070060851947991233432863459516042198384640
-12108640472042713145240796193798975762256331386955961302990864185176845697958434143907449522274409439334769128249990934252156457832731107298067647632474384625445592354038412113166251602529087015738193868738520384875243649145746368042598637123593246668152330639683559143012280454623259451293443431681536806366360314303852890943510773476662608826610162892830243935917042034852297873176622296705067237425561027021351288474123421070074865866154808988251032958134943989213493369000940255585416650086173209819533686059178483533784304690624105850513839987522227568309488826602658937393772598236781364838338475803388566799195189898072919771342844485759815406005987931984621260678285841198241568521860805174344554984641474758501738746685012444908725323083658551195225003203795742984593270599658007374215141183369500945086350822761285292974394901439315249773306591468066358395670556673152685860157208822544467371837096632562761968160490328063869155756773509742770592914797175410001458046928221778411993023771846082920391417567064259779957334407798348182532715042533540256438640927326119175230306058539644791145887132290038450534921392481251411575117870886567496496412079228557640669633530035907231424668564780931105414713282204851824459927390089914590244947653449086166836610587362092291894939725974057702608783759285161785924106197933728296982307815383637098298542610476063738029023843435601523604584572179107354065880806743970650927773774410367795497916705508314583054429960021606133591037792986007187160085634679891222262746401864805322748065223822110531834477010046810532957377259985448230484353320961515566325237390370390347299217151421682925340967159174598253175945026045644984484413763816623936880719701977015685206786487780059933166539978049090781930250207517922989702069997624908301967604974462135779871188718561069597821498529284976006859616065892949634279194220667779051337729741278702644692493903190640835797666655654921083924679659938480908789933385589006657195160422549750430924685309420703311403440094177322067076964016551235814672510658196870811837744959339481936776275818074877729659370735644683700321991745141487442291342712273277656487255677912113273832802648907429798815079290896384
-1190238334143015432200354407538054225806861517573604643312277945373238428296501457421630599145187828437146732823921295580205736719340381055442386291135361559938325597637130894040960202590543958967664916912923415452989413881793997285355533317962119296691980229830900315147281044393510416918173519040579823928441283739864800911309262357151860094974762456673989066183315403782606208672723481177496339478498870474153936122862227694375992396356649872195614730594382499150755750714083897939371929470313882042354949259067147224782745439771489636947536731624268741010843483852043290349354820111534331779031785833548273190075348859931244915922064454333931000120636988635607383396345142344386876449372614708251359375279785845281578699815366294416836148922002275915322501183691751259202337155301431435652689921635925832779142608072335586935924313915616525024949556529906938482047174920431387748236916631445114271267410027480512803959087095844520713025899961460199627820256853592344448717892742272209916724593220598629544086771847331923402784354279498137890924067423078708095817179741807644620156268348366036445213654788602471869332687987005202209056419969161295749017338294519681198318200872198901708906697391800350365454533883050647318713568291779641217850391930796822382708114874649208428376021946590498383889236355304259910145061156634769780674996830328028702515932860722206377019891177921994439616958936475437864365050090636306481634675337641034070526331153603192201393411759726061019647467949122840641311433796907494658978481685672276974446148714043468152567615247975539384948560940812292312641691435473048855961331857581347566798516659204363023551988068672790698231144095419763763782797716161822674326790125181210008725971219604709092357208506489097560292158028871194367754232259775631479428091600738910002470782591949928090790520026984942149486222325352945898626694485931170515035717493077776024477239031132792187551150064028947734783659453454562900680269713783768303690068569814779118837020194104030917255948414381771685135866162433191566516838312672934485638827534530923336543800070957557097818410133604340737781939135308179340615546046032426907976308527613000859076734088903403742025112092672
-99178402731927774126232958858790148507194061155400354415015911182302878326783905759900945716362370223644070649141453415076198801516403314758532378361144019977588748956520690667949074528043321237038564688118877273351077615701781525966658309886092830067826162818803413939906015643002193285225455232465707359436156013306242718448076220331984770314371822025133355703907444774042882987336285504765077227966924925240754095528167746399199249675328577085162772110206681505922082799609156306103740857470095499841210468038905594864743392833352450043444519679702429566122541793250212065810934558024772464157360583502945882050269031183348919838910158825989269657817125705435242168848146223808145945573924056162306863850528554373573643641484711420904733044945882310108519404557803913046359843092433189773873806657710003983820789648765707393591569929028705264565686622947218567824549062360357700726565122369157898149663147637902486551335130619399253220786824433917399391092630851268544880699656878775727269524921001498066074834020217487289114267268181303322050668567314233342239324713438218329249506995253182933005470815114761545997991162834840442790809138247273469741193306293892659867913201379685776203387266096109558240681492219332230285894818539280611531424533616181344351032736066767013882165935467253143693326609032495960047710042665625949166836405342591275142252290964374994371592516082512622586636292707155579938909601738586602079966507702962657044929265949500691454591559180851516172861459794516966676248700266845711178860242615736941810648003702631858424174687313832835690028654814049415630639746655595218700715876097890039430444922242459373600762124055333396800016730587565039298961303624837220766417729856773038157949859212780078161751762709078239073981092526074698409150232380436424763512185017553673814701042798361144029346113475112853198147240807228246096147759114332177611590992066029115265524891634007183670677237366957287624244896326324032833562040136182010332289389135719569014623553208353562817417364078657012609738525516658775927670222132383946316735673030121121319134300020281433203978568775489963462513340478134059561945553752899945602738141228678216094963340467857570148233773056
-6867980416316805554332332940981444622959742310763021236859370422571463150632258444427932549178552059404784153602058192573999847353570077025782634170306946719301674008200495006516089311555191796180498929128324693965576317797321484165646435348492631013607194050410242680133394315617216770274994758855877568265710012249334127907837782464519088273632026076717981331683437114369297723696588099188304940319569822215399216975291968533149616846547043877980457441615899880851263212918956858637491880318414965845068971396255347152200911336418067924880163614994193003164943777150853549998170520039229687988712842560636497337369541029260535415575230770444194766559425098705044560272843143628234063651972259509431817517649552903013399686025178638857124032049665506169544238180846205312799979097222589993128966196049014009309325919129928418757108205489570989595446195463264660362763540674680467588414404904878420629003950151034100146523508881648680941569592926543599515743486892616945361934437590972380091343172275580505561842689443879311868934213572639121407658291573765644161687405649634054956566859185881718621811543974218479359539673948285359044288277558404777032298969861486194822274711386706565328567452709649097418402751179605460946148463489648537714750107419180412308835260011229762334145204437500416998216519075747177822366854766187622341772769731513400629679266695873556600539562942279236579868086255553267437936011422123266345030852480786932194523465631758468599454959948911703486577478854930523565652066718243884592158450368303183509046722206591610547722323660738195721015798736465157281068899682932352166254598950466266445629261868449047631200931620449582007320496712942928184859761111698809340626141910720399963506008610690765670249703469695940469732945125946147503721356019911768872448250748297871615597129614813247166985339113248908380100998112994675984191003493063146435505432814686559177911301641434183857508321367843841933073533567939421404766779116995419195744940990323683691387692312672137401659627049819873168707022811098120937172576275027510677111727100118537426370020223018106797415333929312495230000933618180502270665844369528711449602309035640918330565190783859034885109841920
-384554837147973259696026636399907559883290444292893186663038052811042531723592277758583370151234366510666461332375451948612625439505017083302396169688287064650493212657681598382152877473413340338121985942747392463873261084676500906764845823372693905144581259490378035545175783359566772779687993747291154281344717092302910651107412953811501951469976806203359338241305099598653887602000059465675271975968943177532157293117988314138139298584734951330298062368732607603154823403981470073798701505669667223748668305931575486785153923320143865341215983878264768520667087329529072718100107360655704211746440130428148249224480265757780070408604451683680762198961125353465474955776544854248319891170758874732443109671616008451411089697706919734386612976861892519908053884772972625741005721459438325493084287611756777194480851196708397358172429728771463641463249934824787845437808385137351385632001819910015875915897131078929907534096183730049547539711030647165153192085780049606799401445665605505123835778198528487732340613692870772543143785521300863883161322356280989649859688328795920634536399482417823250348889360125607360634189942492974770665423468445885770805143010886409376386042507929620657625142874154228916955663198249986725922398137898409818742229324489639294270854085751929133231229285505589735502707430021674889002772458679772059706662526757489282618987056856140621171596834739353456265477573417559110133704033296529594507466149602085322255796330507412272806190386719315264941092403284220081489317659849556020308790343345800421998166151159871102044744324427278315284523740250970842387342206557776620579149622548895520954631876260948028264818637983073477240911542220042944386203372517679341078074099888516203434158751175963348236274522638272256845489416081241487422297253692194290606248136470816844641315175808466582931089720868293494091949952162918733193566748229215608913776566879843845593361892017210411199363056783012275260553174261490700934215356502478869345779110714145483928097296266957432270390500151268744296841435815481666980723857047958352496755288202141571694991762900372560932781604121774288519645872045541613197936379392759872890609347555500947541759646171762608977215488
-16725693206978280956599395560042188666418684813988884084747771203203865797159510823337026537206743179278214642391973985740945610038096726281727410975934578338215550978688148905601701499585186520282346396627207189094756565282361836773651121575415325109804955468855664953192887498327605089648320880613790691844930122694490973290790369583932059367692502719316528155955916618897605199596909952535867845482689716442597662354919093516342337382435938374281991578619261184499110184054524534441611106472640503853334267733365599594765451882634611357995542984069119295272613795833522226033138045478679100707268672484208661275132257133293631533116273226766442108987423534890740767915610610868993915872000392687753578201061765722880677379480358550844516137161336758825931391756707410170939859702904807845058713332317621101405640190897841519635787613893010930217350098176347905771677809987428195401975357198870469649344046244623674948043069513834096178700416296600928416000810439692974637704995384568320017468548029746244028051771819916265571745334977460388443443225004605387967094415809337881645386218761917484647309667322133522711375129954254814128493176581022273376213233443080540380004770383695763613756110118147049040596214739372073234682958460568749487817294449647714146321396975415971246776819275170493249307545324631785806765147553239507914623340844098371567799347545082904886593750914246346867978854472502525800026275746549206509760144452204605822400488503682106992069422091775209277088133320867138308239583838531615441843540617060810418727293444197465190256240290894507833274552416784239004555865349735733864440464255089217374571697944483096580822357375070246225852865236650402718068806370943045908189200901469486359215041034741732841193250251509355332771388421049392313380235340426737836883897804671369900940000930982360020833553439809749305395242393456387448752201977473618325861152461792323597293329708633177340585261616835382122250177516798822525854283172898117434450834686920316804264231837430755196028447510564514389657592242859292336030059326774169454588441074135164099588168642762271250489738784274472548364332887444665877683520838392673338107366641887910099257830432218736530292736
-530117409095390031193575300835421788528631801541313207996763500464472660095291528410925069925595278558119630305635930927649657489604845840475100280534490094670079744548804340666176517521433569130271308961358307754848747969201748179243269437381619391351862217967513214259383633457185952837927745379870912703193935926271865971039673116589502900005991693157527096036318198578561699865466622376260123711710318024772797983476025321489841651938939128804576976237688267925162941303777449583484666307929177499630406928510557883675029018824894262773372195185779131633525942739443611318532506077521357847755709384567135511399088444805889032799197953003197697192833040855050873833105940815652296581613296545669159948976530613934495152971100452650801939212911225581938749653877688142933680843081806503614224541096490369855263980244630334392964034003593432421754334925094069247548320730842937196277769320700896288733537448469905325863631234691406560432662334919456802893830313000993971090929952619154576162300922978828205367264093005343490250864250578926322245957451227140482753624861501119935836083022650171791486812752373357779516451639238303122342461989619894121527518972727434878111770021418255763293535535323793148346407685997320031652095573872132362531952542866419589676552972837280088046579264088642163908179173643094294792213753759028114081746449536406104821606191393755677054477048869194250688885014640928788430526077259281387086630946771682059889892622525986688930048874760471694069141616550251783780974076103527041740949509578808655761371389107671789752525044285630116724751636993994029705324239356851004380770322166420272850283069626019329448517677963526858601727355686085421262031480342939672552342404793532561074793411647184188942775029324654137640833424744596194623189075893144865855757910364740072713585564881779420604650361664234029628254314978235597919486219306399340599505771770789946071066075348666717408999902943380267331038451726030804475844483890026128857512951409521728545225914416336938316717180313695205096035130803865897242334121578844087398982807803148206045862886399725480259529580583477684590159993451830645784666786861018506729746478202463753923769356056936849604608
-10890574585723855187539663389063196059954744069857730731503043850329407953630563724143481384289306054083735987742808906974247672395345417653070432946441148168388368707266976808485906501559076503764340074756486046256070085901147698398588689968762706879550778096933372764355532811708764362316797941289556046458283973486768369780914867608212642537035350825757621889353964254384431454162359868517238500796094503744780814727994721868856700990654695855694655956411631488928002227522706426574789308166959843679557937237755626668724388321767170624151165568286559086446977719763770466304441683934833573778347801531854872890404268708238500729537203532537991512710033251046167347652409619085766423193535055506620359651121091090829143925821660899226702197803115332673266142876064983632273255736651147019406179804455447364233776475244165280614393807392982919737530163209316451848594931212993775082872177500698738752399375497547528782028303072747679754804572837963084366119532421426238436698822729476767518578612292435663176931354560116556185274685410568307969519695991975999266382720283946623820908489598128954802507336251271531198367928968868082760728381950273758313634288964531034133007405027839599562596507421253268025614446649715265072329394232840916672459892787354040609678811227961567725437870810032422436522321439755329308426771621199823164056683481165306851490678795642058147085248331505206678936606889406909039624192234386046646021584962038549855516705452414129152834279601024362897891961780104154942423350777157524021447806182634705630014715287471403195434592383681104709515444080019320358309379138914943203972326350782037223334012732487953236182566349817187733425653789063080397663641052488003126684069979941040620678908316028626528715883208372965961079126231794125113251526975366750441479316278527700629225524118729773653914098706360479619684781655379727919569684837568290364015698518931130994452138262808474171723915782281252753489908773492087903940240441484941423706142221632159261635376978568828868641599662788718444780453689766650724685097710604787473976016240289149293859089487620162604392688276171580962983665894686577270064319593791606666608249561891447214569665000602274365440
-108830503818763116585268823847260453965025493691571236730559638488863986627063643379290704011124639763887590733969688826150362518500876950346942788575829086518500770131068647422937378981590777561347547989745175666729247754717571249482913309204694347846230871012241199534438879978182715040519765200435404591870561130023500353317379904605500783370637573943934353680577804851550753653187207113994417496589831638992092340478906399209925754722092112610271766372782366143506342461138244182587831381014764325360759374535035157542613427166360088629949922544473933214058476277166771919533766653767381066325437322909380279690160099388788152125910169002515245706397251811629196957186028483304330683002908734720901393779417937810372313507281886231437909952587548791950331498369990068529724552156096405240714001524989594143525569685326993251768632446554597560310862889754101569685180809860803403695672305340168747992988949789879496738479465701526072706242195104890975220778279936023026347736559241308656892393735737174531637472733249958148084104867452352237036876866607702441689047756632745647394753237736509097208938601371113660511757529551072978276681118141190308182520674120113739220991098515419929439780384509815505677482392271420339371687360216255597927720132812105384902098293857746293169847824346991795861468042879439166086318140333938480485831076238643267918474774048152323730480411721554162006026267888415143837089241606845100982381226890273952242764283155121096389614477015732232369211858811319406347524362999827089645086116063360462193195262147891867995140831102563294382838333065064735238673425226868148603963825321233854318546403253802833222260892149811343873992378772999624861571335288198456913347498471929663328938353767917212091374177030946536082886348597728928054680619181781507630557403945360426145803578729983645520125512634774434229207975980440847335205028558975892015431822461953446045564433212044848475987770430223607786021388232228442138281190708699020107485281798411130634722500598406095883511281407255443784278628076437339301521297458546959304503107005840395177549931223333609345637758937986433175234544348851749604913473250182691426743297620647149869233542410190979072
-30218298443162941936626125691144616228125157405391914079389005665677406643002677751411513916283572452502024042615915527798670825249562350610738236277142213633341086204379442648389970342442362415689298082622802006375090443293254568653582120214981472373912897700991894325527734919629168662977683318123684697115439594219912228740918290355700200146495155470708331075779952664695157713697549852225338098856484392265262198167810253244283275577408828851639129668559363009748386421831420457676958148742723535997138862663906764337367745842399465583359816313940684168300389876883935821323409718749750552251424362307982829538004490467212627373491615037658299232495286235967221189243505938282413468868103688083074023277094323773937866283060225674924921662949280929410334590073095908562709088815802113983353824522271059915673119926293708218814694628993527578095944094718162357959098711836070242086097601187555119172919457533486566546592407325511543610959047235524521040384897671368351189501874409853383770686335741046445109240253700420206173117763725004001132605335194356039596505573703406270371277011771960935388183072901917472889832317705537410088342148758448912928924108332794802158639140928008325231627603170079430690288387792419479625260610275547237465816325589685163986888781153416955631466905108135268385087620537919981852222561254624609716523146580104032541426407871132132068441671160867311688587409822724010456997423464430803653319485400565838700818304492680755179321514483822870485138435547269822117584772107867935649647088608738889934444350945840212651406531619377226365729691519152831731474093308116693580336077258043613260660311942758365755769689507820384313818134478154686210846233573583634370255901613696193709205013900761152040267492138257078160147430576090328745730183203874968368094931001347741754177251075337663185028215362900276897737103668489399313358407927726528903322247973425895896269126246053840694832084083386486153785605187405754703354573431707059926696209616655164188829896090996493287590147207742783850977684097637470947000147040888921548301450452068964913951964717508014009886648581615273685707475215081377921019358630210665802550835928910498051560485734344737863645477725444224000000000
-498786460940411626730791038895485545706881024701967187257910724283301398433856657235048136196352255235828811763905464057830735316757084960678968957553264417095384140559593858014354967143805043309943439128797186920098942421623614364404584656182437673120831055882659966818055312044002661334755948165956005373301615116066073963691233064359247843443292407959765256434637243876370270183343686856071368720807475136178526594715122282538885551604680403172316679766316238676941222719679831416998379828224584413131145522684186793620759851722738834233211586023206340267760261887569874532372722004120101443437363677453809498603985635396205579002115786339033963094993872168919304182456943150968408446118163048891612685271490902230498356769379014057104847603041968465272882533088611074428353405506016149132436685689235111889115701769194835432743128134444180309784086098917682371548864339038698208739667943936827433428876117823996702080103294389189931841330394627958374396151848678816297868301528181537548020899336100732930184670435930831950739264464116975368833521478073839856844021334663739861301273508547730227757552318629119797620058040032474149332643561544567094485732969182469724855563306243276474002424090707178746458494672996831371297146045299424725871148043138362395833939277637089704409719261944836854928968452838279454941277607156935356378320878764336653216198429190260100140028760445591321545100687694490706899549545235191639295540622744319104778910859567754888187388242870894814349680721089004566336118519458511286218518769992364527992883121136259992545522459049820259143662812685924529678234860568090824708896852568055647607928318794499496172729674963095728030973940061379710530851575616914362281825280770595061790798198867184841773499250948576164724312353242465100918189329171029102508842695625748565557311469457982335739569559392617560123603020347192394704148749560890372944948206403968764117784359851905365991925203603765279693757544856681932508718196000747464867524536846253516702268282602724718137445115306981044320715759367373185350091077102438439176329394162535957531080886178683353277378298500229779128623907365975117626666933100618557919803531705918449102274588583794961139965872845230364800000000
-4005854597452585031133714588727464331144605738512636356311025624730256214594799336634013599448029999047759449753467214779855646485367699737964548224835885780471949999894162559506967624736269559441333228497987555643853150579320807008343366747375682406720760845243637429672814215618058948580028635260592799102336227011867375242480100765538801190929326532230418558805606433162694396092059166203864580170003853224966650930101801362800884300302661713454793992140566189933881758600841528772245319129102022278483749846346661715071147510305887374240526538421085951851775034748809191161601273649480027264367992250143123935576876930339123028778123494551775650594710001182224381152515025356540825261956822233045386247948699393677449697732605754187578942300320803626088928066710070108399505710194436134139536194868751220460969056138363172495665524159634336783186897926026327397584933260907116122254763487524685294639175234488303841223206374015376807868420881870959106750169679296584124253245161357014303363684062944976349404790324865918816867541809241953739730238456151190335114578736559847536003229264202245677495226166409963558067441268157734351827082692316694728507462401046118800223686025426248451718491521529615129384770997860279393670445435748379043821857289307898572354620508405616637991654063287889742433617478915931781703035128605234955554765119211778527493225884825318476968642639643430629565922798828565350170471364215593887169378867693269823109747948088173231917063473533972487486174136998317278875351218072243178671684676406985999809597026699759108501274207161338537381911870989130051273842642762991533124253619206220323321947928060594319716498456016253713388009532421492584252155189400322714677983027873693406513053490833235271495787532224141186211265834591089227645681020844735899673098668031269403890935756987411517682561053763937539999250540492711654863726610943406762347340697025436746356043326039097291860363375601834923511280400528758107241990860800947649295182308584419643990037419961171773634956655968639053464569452701445627767349191857641414943724953870586671765890723610211388713269164893761834919663506230171488704403496590154012986431231147535348559556846813516049581755234732755815840000000
-20861203368656422284906622166965349763704173511078453319141499365870686250074721538982977190670923429260062087027057173793791771778323044625476718161608044543878216409905153655162985620845606827158536152248213596174683073688733701783706732140979190700177354184088760319314205168868272760765480606009682441730018287843749817644988687774104416330286474681123170801368112008079957963101344360143959274248481026346688763294372610774282477496438956888667244316716727338103219216601920326620765621363355827305204881904052404766329249782193840189078911604700368466141410256729481707458794815400131087619656407389953877942729064984988125954807910492510152724376060399336161874204868015479244770383764112609683811338658523755216971268666302141808678843935162520117915227947700441581713828586161024688131820675818590680578448423219913733607198572980887194955095925350226701184402571900557144568232071381861775769646936410052372284671359562697100374337955483992320079821426494751317871725460608736969192974054165899672233067397272115715707436321317600159653150276460714832010730994596524795891275383917639563134404219571097087633319839207698081279849153501471034807702215790853034783468701500755315994855705515325741843213039488841427328821964476319145848910733728952210354593632226690486868490400331228103230706620202855179692814981483167709104560770716631417918133000113081147572846135482404161574914283465551523373978675298545271319129968403343411736692287321017168471236718461794382242960177207802348570787077574545738657806347899940104025601813333547240699652966864431260038217480816593075212894588013939747263594463719637108671980461730120519137282833698351889539951978057971613506700110541483789288498374378689064537198645846720767271522774243315967975882613295343230724725970510888358626373040841524096473346682692538051739311701083285136057506790240579591962471613810834224362797910457967968258018943647400757384478653377212363917755899522087299811454092856313649756991281059685532488471773532382480892693577755633351498249086460434364617217343301247975657402612891007124983147542669689468573319640781419306144269860559907621829407218198038712305857769699370864597682178030081318721164092102699047409752000000
-79205981983283566859722813080557762911108516881180437255177697110732600886569442724029748724647538698243248085370438840942474334869302464841862805043720823799923325947773463361850970364806677922681275637317584883317040955435609247343123112419059938387783279085473780463531900695943265118023764211253286265338869673734620786529480995389992558559552086636353280930564632746142183895594291430814033504255231287768178673862416393984507457715435198177960199890454166100764946251223453851682594207570338632573265187077430901709868742163426128931128167095517981166730612778673378321019146450941513888720410766567425812969739062503593401082643353825103519481436590291009289074362852916321021968044350469370476973012467269912635833441348287910577717370729557393979338442216263928497383297025455020052438913417072548557104282092438504077418598812061820873842919920269138784627697189747802682308921468937420687608051244684491760210035692997074014787205554045792435028097810188014660019737819231863698050055090417530011874462792172229200676004392757058209737634724787798324826500102209387618531874938159039806608054965779041497025593174831004104132660305528685587676669526831862568139564607502291578769182835412786341161058785538336882144163143180800998180744590590808221840397400701616861063653695571993825163433817725679067086993842471003915943044740013875046206418321604965764914410233197033895349250637995569590855869738394821163540520097016203498839444508656497663978504480134477135902188300113055552507136565613173752970669558969423187368846553338534233573088795160564090927153782755277060523571841579739752636573669741163725593948012467754365683789898953636186604947958429878385489963459881547347228820603861253495100822092712101112819519288777038114177664671742736097445601484772405707662069255763940821067262600086645083281451281492098876091089382821843548882223084668281092997207605833692774812935683104962929621952790334640663722233023819833883450575670213722332031323566236723442226421308218645034550133860861685810969435400201942850223634473743571872237715782085776045216806804035819725268186775110612303859483112130701740320306218218564055100682189024396349744857502500518500610100573728981108770606800000
-233717466939145181359689325150367902866882166528076857115898643853940200709311782702146562748172526868431944515574158366269894136276038050087947575749802313820200563843883252902492682116678761709298727248106597125480231813576050802698312342069371853665714616254048610095471958673232662134820046222675777836122511782046321293363709609256368996078558051903304775341582428497516236400032366402556884417544607125855321924680550078441837368900913503125124816994731356244959043614768447793694622151440077619298617010035837075486931659096763441925022176559342063568190973832455791148353554480621284745182840301415987685842105251580094353680132604440838986768863636906196602243309457877548454127925362747737882649820278249346819721859201707692087423618330381542484625850827215273235010653500599014377097697883691688299618041878686179790501139459809868157997060275898115906709956478749488317739248650027351365148381944320551760030962438445812641383831228152373155042822443323295802984059069805993093375804221205436255997622636036750296819663406653599318458341821909335550859194525451184423080744146351975201837446286172790931711219334046449142941380486836314206604614732950404249012858951935049368162572372497974922217585979000818417368012686393733745458843243976969487452381211900182806360941437889677507996819080288195566182417142286457780361096056209335919891631299119762952414142850254528371875907798145816699871215668308003663807608516224541377360833661943610497108934417167844535416549087980911439303698129302939277542137486831955065469179534804588030491225439060751443278830354610055236929754785653372832437417887104364906674864947791069721405980275358242800442891598710120511545762125987642152723855176217571077880002873153061738186772544985002259776248001088851430169651002480683033649634088880524090538503623422707798309101479960567316919923433732873583029679465248202082155412281335078050316049663730766318259578121304456719341888445461609178921859364089292754248486798031808438453603513756144705689258988641003573139214650989028470337624617901522632527121729562939773603767677213828900204424875566270129967399207750790356893773633232877872177399267175397535773659008704598230978839000030986927440938720000
-557833950294474520569616114390558072643752235179204775506211259161910910965138961699219979633680326853498984546610814886675280052940201793375065759420050140670630407146732718078356266534759025467884743401699126712771666767980340763829215310575246338236979994712636448434170863720701262738677041416767641086236937162344631057167700844345338868929625320714762996707324909055995208803746798569540271293288605610359254884614389147050148369991784127949904914234889260586918364686248254204316508082325106477870391092935443827318421050142172882400956765231238412223596907529232056722055218682260149379690093109344926091690892838783040041692208026674902296828267050395207821055093081921489019398236821200371819423814103930923964670266384738915144065779028305621324441874637807719958676338788767763388604982847004639275697679222488728911998698558640450950082340252145698107776524430352771522194833029071985087175877100493666573586677917262150710386629389988813774732673667871009990164142715679407970461413847774462995956745718873489578576752355709978522591018080897051799997224722315014494638322262670778174367865389507143039856213569400903936642981537098811661868645310950379139425080192952169192199335419114804459007180320073300761150180136775201627162237695649725719936010373843802315850727867917855040068269788657431816396826089643505944347713351897792480568132851512558881832318723542207441365814022961314429669860494270625365652347129240952614562451914156170893949946129596471448804401384092746600346188423143348391376534629397916074760857199259987531650966330482723722048559233218990358518773910857746966583442160143346573327032331314798742603400364195565216136101523109342719334704555275274562966006064855445710363506224313109757247534128730193614400612877799133902548934785745500450934428312925816180416645638765674366681931798639940643659643935626178630702179888432255077141730652488012413676621942136080661340583203339982010646788203391260713784868499789832716514418581734037523727840751502330961552901524228268265205183567128644494405480530187295595546356455467783088167942746795891019027445449558950627882188327050978133473013909441294274328859707743016164943056269121353588532443406234823317510117956000
-1106497887943657914699028515399228080099165588880220120227953684296794243467620028127949980208513983889746627401600952741564579216993164863155415003274491343312510700663445100978402830204395229674843960704781604964415472564021260490314630590147205726914934343498551205977978491702793993242803905797456499738002378245432808312005894476523091148292079498363094709959145407155095279249615189893587742494361281049791871778997035780806745430444347535361737307241013792562917959342737710991838842919365651686883698259955331843706961327281758635918498901976189417192772833015869284439119172777433745278419804473831639623444954493458968979758670439541676902169712185050656207984240234192182265540322146747513749139300670621599382409809807938366829629154318160009796202532588023576406472658987126450561156724659618130561286528378887596095632281374900035719345980937853880639431762718866715918169045947951661506471974119120331117339269651459159059513211491139111791106482633560754273442018636650260264901173153991591840416982102957167162438044056072060211567840226628955547009192499249096336616968514042666715379301655084526716313809660923828815964949409281749246132818181472847679284880892652146671563557360859089439458060434441083466831283095151964276446919997659909837435930783624049518425164499400212106586388858413868102710306860383805795537170722775790948790014544789220548828643530062890004681475004036410232426382694118286519627411023239603301363116549795735158619391869883760338032910959755743414251462323993844048837706959424026248923047836974234949295179326860408255512628513055390551754408517324638524293018551133881015547677548939215307743022081902385085868742621611062256050718914561069063512815617569258719678565526901500450590628433717229081378551513290360683242173992431421709391847497771479348177831997656516848297150046618744715152881609714108838992890539870181820613190330351007804367425489567667199595841324239005335783873648059544088847857200338365968420196454071143965681101358555298583098596678036831592815886134959741505363427010481023729540113865096911161725984249014467325380883869757835559406346039102903520238516228308903722570604944650203842538013947271510235696195612985849821440878416800
-1859088326502169657529595527663423055241761181657630010406491355647618111321545514412883560071217216082900735677212583484045659897076018418945520153047797433794421288319358551645498337449877145221050791368895405639338574456534059776367425659823869217935149228472813643222407744359527419979525348480173423716400176592393154671106072022270161910269492041493223428879697033951248148204676260422583858738694354542482503587065282151300051695114942748453655950462516083937768954199518309029649814009693910165139141242577118507140355156889071233944927152405889541281852413965823191100947671315420004282875379881014915432313489329728158291287498774093657339289107599398980677199869660835373550148759140678030540020456293906230235968290007397281649859869992924266895258709091429210202839268569619952659745894295634653960053434943478844330891069603167117293296201040226266593667852501240227731304532823557680231245157931017537755717854125970674438357792184033935747625105183075512200236673331006114494639578963903482936454466395417526683044210411127584229513809200017034348542613071099435267471090842984385712850816634619700899409575028333044610033336828970267189588187378203661072516465002529749263784476717857258635929657342890675511453694897363483043732817394424857714735594694242704891819271678022577866405206599503033780027122328095591004364426168964491427173094845689062094698770174225611897407053362123305098967109999554868020302264597397480895743438851773535740632227738044883516614635742869858006028608663941889281949869456878192617938351631213621468817188647825220235756198209032669744891045359334880726935088430883787037080548773908422729515106128673245236498881374728140528850668102220080008090105065520659776884598976979891469403942782214472326964055167356793052499150860117029567714889102819578048607682770509410712262650633475909430577263619316189340365588401805946603334439600460277417453443612266083751397648378111831276406358831738053485068398944772227796533955921226551167229741152141666696005698379447269680175778027725166169442227422316157582587807045227889286356728710521854063114020279154377377401263120876336545115604435657897277612404051954804560283090846499166542195939407323568778582654404680
-2681461903679142363358010439972495404064491431083692877033575098536724543966450482676058130633441466830672562632302756756435265609029103055960598617939868547490613847521684119546102551000713339166227727165111728588683524627363183428175253153926047897842088492734466957675114271390238212866510573907145727865134015595553610794945716112065432604528200822041018176321604281017221195985810718015480822245340416835969538611232793906635402372591365803646805038657652639176636649265056332008755881256882508271470859036732134173906177435264134364134533503678289487941801604326752908851853526997687346925294876758251467018190071503383826954529101462067908984848619857535320579656702653321406037483146508025279901263391379532077379986953057289418477345241488620520097716243842056409795351131383767750781147616622855353318272341417845907817756038926977567739194728443049406687666641872474575045437514875457275872742449602125959869154387466844441668578519648409147880177560365610179747468816904194180503054365156128310857247733538561484529821984418618239970507337982715255082324483358386234640676018047543167579486957754087445839710426107141538593770916881937688365990488266989315714423171756040979492632403039593134427785513865945984348497402452217194884684551062410244174788889739404094776098317153420189709636005933197884445568120650095496689902740309738103300923769553581738008188807766362726958827458157331169723133108760655881767006541463277793311315891813505351735911319156465645533740304715453098332675428158558088931670683453258407023087973530886528116038889926373674673671882960751555734117716564718791439406010663979549221330932152848938110861764121598028390925321147647073794914930640915396873503796242274276263491725301846251267728561376664308942810425423819261315174474332233181298163065416815547152793843526619417725518820506986937369083682600794995214063576600868835306695949379668763964220266068997185159164087686155032527256638372250421936269067111617476942685683392060799903424067622513227835544124464888588567859686691048569468378290828162024999805592643986884107870399697633568380434681477685301678584010367642383323789899041449059368247678019372116360836513483043664732648823779957196288241703475360
-3349288901096603923819699017809906918516872902625356280856677110277026223258671220773298092406647368532103185347467182970928109651716093205717235982160399500405765098970827059808034387550742574584172722236476792472642815674678454753196597656055166280344050044540611008067673256799210791829148206855690346137815314434250504580078209267643974075659532361605769959719267821936371667568216244128147222442164097098637512268622635409365930246134970438256005443446313948561242946831872033562134502816825745664476910144966303760567643151986113571619457340738134736780465233626209190934085320939349019785916670287826938020648402061784320740047560592128346167828952852111176192783841568711262823555954369909577818389052313936036854896604854618415411013363344377435195536350160345044690125853624557845109568912107687191551079593284792760068790227798173060866822979667674636438466140559612201123940069719480068184823520246725988356691300611001092058376528373568701174856132260073311245306440303111702591783553785389560152230210707803573116679425315696820743678047658360165267873357091756929548535938735759062546393776325453586959445480145434627604234668251528781568069004577227606693164222735842973528118684971457688212046771900587317685277741858504859437125515855218070999549525375708944977068108721101357538208957670839643567245302411793914377716657380881028563516654143104487295094912904843807831200535934739084266962557669946700539411787448983515331053294702973561191579720145271639032112735417756047208866976838456564370811164625318394458009960046006378614529120362077758941541432043221129678577992569617751331947823700876263878944374055263822597871323002282449514783952364135244621566445985571753288021139751976245321034499240388868772501329108981329230743068887394709556719468628279331081137537143899954360958683100827437489485193591699038867170137781306108524916630048447811837308410762351590862315159146537498103256676416539010442440039703037164982562527531183287231369416529555097297816395532651169165019087419811649316340548736507028868769504486424913017653564252102506609494046634602333391605971641667266988523249868023644201761591770027254734139729481588065349649957990429683093908441590801566714463302078990
-3636989421955131673997405153494343253539445627040432038728836632757954108702890706984590372774663004813142784010102579387877862987436181021063886652949500483353170046251047107776608229805917837666222763879775875073410896799975560315170801305685428368578386913042353068380503230642861311916460481504511468597650486095720431167748238361094234410706789991764117973077044400770405051007592898382610874054981012146947475455112977906052692775192323202239133612875615194516145977158100578131231470670414230469250102902059846113790214209557359667665618798358212551870825473286264762581537957725725607827194468831866790897592829031012208848743702804323717436229236640968283202203262914808390352960628732174964529989949073249167051061880948510379625355615010014047555577405895604503529798573090309713702262560477520086889450976652954909938558435036861972138730294201135341829460228417235151583682444585277223324317591252321501591784473309711475004951096010067715036570860969094176838331798498247617396476200879828592360457579296239475487426727265003592388251213014213170686261150613804768555639089579970838826470956828873971178409718412839598844417170303476759655107963856814298720834067155717878900313524057727868880401196819384471504999233141215712017550504428850299592433540559752487177879695349961908667118840694263055560619161366963254534471043360731218046678484925329982164074026893621027696014438650919919825872531571829329650438944164023099797850446118398779827324762477293164817307462802569726036206612705596389256642694826508130850863473182467336943491618772916640706660286390998549755021868201895755225776616540836220878376388198835806092233934483374609645556726129644260823677594856088262823638509497984120516835048326797800004625247603558903818086966023881561153657844018871043929113604460902816822726733450510945456537863123239538490165869464738812168262741532565731596556241811020731231424601085829459568215125576469107357056073949478719013016639523293278634435918870260173772621241270145812204697568899111510274784525954945680290130062294312921014000420021258023625449014162559409507089297674017095136309777323907793584761194213359426635021917883004590907620835004236035405504461641242210686227128046860
-3424901956063365131268843271134457520529280171904601988030651221350355788075576410911010387911897011707770959254041772159115959169719073680510478493681778892872036464809018280308134199543164019279792368167385481380374092577331230227609340751753977801594829623693065015536219828252603024056916617397394517686522582725555831185062443317764425386715211925062129945441031270286990245525545745614141244613787462451648198173038785293478469743021840183522791807291065595286211418168209578095168668305542846703471041783771074575189724040795611583824533448227083594599610259872662786353683801635248166203307099489889305295416746473472659796560642285934706913238814466024943059855363907182925496728858479508837902557751026270559472483431478009781054763738224019731869413518031983699523385968789782565156644996430157008424189230160400931778374226194560584583396943863222135805052169795284085569702956746698292072130655904628087704173915328594946745010103218053926603362525042750924982955121726329395657841889215408868066933415641844544028669775013100247002517759634827127945113372455685899506276603999658493790007888020771141689526863434576813107654457870109712101706804904373770509416304215480884696891132548496948712834947010299446817146386044296984489606617041489687860373354987676231387670288517486509086947965935109598034677907052088483532282762420575827463524240446415516143844202592141224009132663866251921516992242338527315575011478390452031155461217629431785875024404782710175571951626896211603317188505726038973787971042133723580029069793351532353022702267279511172227979786481526729193094895578419263892556327863290695258826659395169226505794179783884219187441914698827964886740550650193292239833508641994472032788332661234076762570439185711304351759052637139454871791376748560239905308370624926777506097376326308373114735224617451560424502034399458900114525638514819215724336536080698657858804739367601762803317366324132452836326826359466283021739028430399554361814659953871657816163004925787739638402528542247014071219555840695343310331165444165542518745690626895714606208633653236377201806118934104113484346467880606174225577823029014064405433545322540413191090568967032995506416937923153345367850841223635
-2758506326277793480179863843295907322161883625513122976338727706730947921774694065374956704762105493464354408176687106491362895422240036751195509935676320984447931108170801427349969979715212635003807099165106069825714387317380977541633616113344534922465965252480495764387132802277425917957635766924524160904977532272220707292252659042069952794241751049226493643382420775131451435269621738355879342788181301829585488547431911630724842053377918563640984829753371319347146076956169589351621239412378671204514672597567499956684863458078424422233076467025916015678313833592828514446613794792524936218985147838576121010719730192733299564304798373119347207948188578239876819395238953659013303678941833604884799322074909406977526862746327761642492018019439254694334003050450003966943781851551519887277502277879908185661572806034857579488902477339762720755975077197703658897310804751742314397612198576320970498148264211828893516695237541149843152013388328144641764398950047092278116904422414527785517778981815910568810642364624710099462423324441741481620740269152339697699808304009496865725954856496451343329987888034599394380102662031213129588824011946914857275662927844492382108134159774524045067902188414607145318796135033932369079967062899498029942254974438534116052098558807624987017018491059677204249319446727004680362137749412317175295518896970889687039233429963151100431712258571281785069204945151757195158438874101748481708699846592700516324544445786213007033848433933092169270870350952574046842178471534506000808823955742735325711592190991472091927663574396066802681351563499587427511824278915573396355349472632628394186423838942238977342164037117489465268896372518165593187747190473203707898394154049248249642295677182214734452274714136433930488924947728210425332414344657536498373425499957869059908546786001763266330593770939077689135652498635093648365194380900544910058469590276770021727527373001609149058356554390903668076469875998168336812583354285788222120861589463206082599014507345814874712291130538376723193512630050717615351611023403983270977587604561156670688653691656158041182025931288566222058195720642092127155281202071280357927005022937428414267523567735353017493863735234710851920386473492650
-1825205695068623144311259512969643855488411861040056668166715288709458181528573358001668705489242884886591598596494428498408531401579487492072025566331449611390214833812319283175806250141799345682351130723070628413758364972044677776382226321178375557031725207963390620857699535086751765421681099673818651253250909308974353344095184782707916805058158775538752869560360790019523195874739813131709876853241272608854502627016516180918959240402775096874639061404163799929814405385256620145386565820587189670573445103163913716925385605161466818002415943684291896811662191324241201763308938944074756274966603006709960590643082726754641577473605437728337889146658253526752961027204838526701269008542149272022872637479860715012886696830149890246236174593712505682689982856359312645469405179177579402869148479658242212107396178383863893779541175820356638707610259673066404335745911524209866793451575381181584663182408544733919721133713421602188907892685250965381041399659447405856383260777731847632923059590149202075158695568487175670633405703693526753081930662281673568861131125746340596127539829363543783875700188582509263571623898732370868379014736367392675390036854490925810961771664694162917016365716243943773870279580741629288482971340236463647674249241609623735842295998088781234191730868602492651427640372525198301854587160501156247314117369135595910147032100120652070276198211367840494450307421320369429637570388848637478661446536500397822437159671102713722000226235681336112740465807339726664162964676849044831812184335730740698166979162097764589860209835145014789258374242587750707003942901712742921488737301362748448120341712271476568201563484410737466860442412360078641864272259375636383724119246616243764597050380759386704027422321625876266581221489071377325245499733290979639366396538510984787843579661492341221929092304406639878757071486256680687428334038479913820162194798900868024311523932235410652540844317930312351123676789658562753755088464389190512215426170743034062215248026667859914617497304251169755744040463013278529896419808183408577052601278394714668592243387893536417651505901604495844641862612454444518250145222901827401375302442713943019114487558665123170047626411112958611802933245660510
-868203287335973472328519993226052444700411617926389325308735735531168963477150965819242098168763995598396526947058512998899149268409992535438579213595774727999992008552483107159425154246724371217492875966680157213778791752137854949455306874365336216207539861120819812334109881204187153325292371621022465955254730389937720417137170496850915799402169480677206029315469958744258253772662638162493974716497805947676554412912818720857941158014041940899945093979051507404931481917083817514787144336042450449005141271061742599961567347873887505117150715369785181291012098387663955195627978389661848522428449813981704103481469880706443187977759534985440661266841578836749080989846930725730219058988065049362573829695096963807875327918884157369298084195977598215355480359562950897917054775072121484773622189802220683382980056153796779760309734694316116875907565009138758173321835645050273415723078051338501530362278070611401207055133777553218829745605051039413118397663709377693762262977793267680660677677100108146573179621465411514442066047867088850862551623513316728415990706275873398865893394229260784543262366853890922685414047832610761719857864984279206231668854155938939514867536399206917800992993271227569715740050971310840468808345140090757090060735351976243744711117578847363306905498068797577254522562304879971181544107822712242303885328445826390435922594381473169483309583313829069277875288668276628164507435616628168297867621214038191976354577075337571176146055566385766334567122688052736992523846897332475121103464111068412397499200250729689384581571602223620854797719663640882115184257254661610932526371683981194050538948560455924556669410241963336759888803342744838351790432398000999246030110833885688517806886893529279782801680356245102600693265557114278189466296140560492938019166622895875326707417038610245930324896555138463090413884266974564383103963564444341144985551448899209647090973307538412794283422352135012390255456640026742648921784131515062632895539791944820757943926470851647795720512227386363315874560808736068954981239415334283801510769567727915960655628846908139744643111249159655460135523480627425362754087536494791099173555662001397709494404002481910858077090798521662961764950547895
-90408878104701964661974794633275071420388375184974835598178448027150517767791427791054397647138836468970605739852288272710256921901141551561810258176774598724497038930822777598810372700779371755513272665161350538479620860481415557460898913511542194819541093115829699658410698667037639189314594608880952168998954566316392286764911408305088063378010977095005235839029324066162497236868377126504823125377378710866483726504027181226387893170083855191849865539839343393072989042534275821048210147684875502736384828384132843151748630351275858560525094353380048911335248208719901202500795994690674325380356644225366289279533626192107318115544982707631575358664707018114478712972159055069391848263435569394893671911924491157630288085453373090473417605801355054590605315976004601384138712214551216569625688412087405388983838041184129795942921083383565616153254841057020672905277064770042403981949269388740244428427605516526301968214314461523423065908425943639683111442775072273107065297930351901054315368075696375480094557851515380678702552152995525696643903635474639585758684850648027267558104835345579402617499312388221932469010190708198522992878015496655145155442969994902344316625332641521825314266032914606871408053712934907917403716934730466737583847729530343343603843510451545309617747915159093603910147874236961201819627434466262982621327118424151482436091262172462418212172155776940108174473304169768064566216782483448955191049414464340105643794242432262073225006270939421736755785154748623564883909093713797735158443373102766969702966023845967227551500856069963345915299662567659363302956729162605765703995510360571271318873825120464972087113805593126101727816805008270412154605499908919087642063243573836681682900248104101753426736805173212476236746742865969712876917061088095181152927812721866073211185344865491197360303033995166048079612215347647462177231777284853068610013472696477875718016889433128269737015719661396461062963913960898257187506522381448785121669342370429586477299548348754193107739677968716358034884204987754704419288969273861129918434974564570325995969367105912429535274213696492968681824778721752447735749926560398240445898659447797339323522747882077519723019480093003244696861888115
404454619535201773190072001436600996377219097972811477842341586956593410304693143043216359090114703514487821354218303902785240009795899797808159298866619714441285330928675527798911185346306038966330844819078950857519319298697514935236943189611303426855839512375928512525936246234663202780667825839331264508233757340650917135255231622161251776608638154202422657323398182916101966068722362228073589672791454305716515491071672749489910990651776452295657112782265568302885218766185410369543707439513453093735877224536138977622839117916233776310182184881497951163489526184439440200632921353949812072282828056852253792943689197095456938765106359820016555661614263802598223712487605713878149568924727336203159883007230388994806909633762813001398136322143138196528563083781896714211673758528716576794493422041276014835736243908707692455359231375569050536418350976029009310172668333601240051600646687778505071545859455203639074099505965145531617772855099561995401636402891787587913861675815970513649537702645644163419698500257046790993489239850855226026942057584723120884633301234229686696882163556837662263151214726397309095231185225388829454992448441297990535236068222539684125966871433460752886472838893956267316881931421668099214908624010781523907083699997607365716955462997978540669485339571752794047428547490099764884829525663119989648449962311569715373348656859495035322911266162347980646310212422428128680087416783453085986609936423247474175244743000791976138192411378508941934413359727860026134166048525326217494517544977664881868277632870039708883320314753619156640197568339691123760113590300095864185628812017763429678341347982180824258330561598371195967959946895187079331027365896139728428126948674713773242454323084597936346715025744431130545410165276188382418539428044895339058725942178227887492633222634005324544356852952079827998482722372589244444361299290064771688933622427176997813557226405173189337667456219849775918451273844361640268991279213838780402678595974487268553940970346633451731627042650185550168422687279817066847235803267793105914916734854353766664463232221948959899479217877670929887124253058708549757766984239626933485502673960160612067694877398062527484437045918000424655376411293160
617268981583354730624562906575645258400196610772069545671326786784246967176745515139116035063549374902130717873786431154859505533392361668455467155476291249555789134093456356087285914691057750416221125100672622012967833515278603858455864083989653166533932925846234437679675262869975931412793327017707373979647904043984169745816919171271461100634179244630587384094650119944382391972867458810633964806956876464515055235473633301073518314461332791338580029667744107574849542950586736719890162678762284204693182531723444961653445616140304960075760854408383608166641600707341993880867297325186830603146824509361008868711080440751903494116867380342860445674226845116689501901410106512605671176399515112450134853650065673096659819907255896533767131026433950692111421496986486204030054362008209376292187999251723019322388057012352697570726998192877048675950026796305771066112924850795176464512325675079321046121082518524968513508384344490823082911402604821052294026135656129366682542641299314087805666836625839291370710954007631624365178468717044110727549106564315333720753359823333901886494108214156028680992555684351667508744717956838837742967621856326349506421253637778189973866342665517557148845248368517485851102360571311674052214019754078656313604247218246930856702684916288279456917127522138342816825369399078574335456818443269980784204950363760135674702736717694609861723210183877342766018001276451538734975186361952163087752856544960871624250117492386645945747085277894035398884174002569275247103365659363371300171382606403513355938333265240103285513782756197202705134992397268971282697109758096168587291511593737636821258142183242210193486916658985154473977230797479542377398663173341174245780697819972476445247881862628633532477048452155396142180196581940855484655067957205856002448834407342085837157745561252830824139298983863900098589625932213823562309445351521225951988016216529727894601223981324905936427638639733655016461657268255649339583445639066929871994816320200658232802873582769693626035469824987577023880261805816329245415922244834622265971988742852537442963120999581910894050032307664491328406619967849611168027653797782349725996858777035929633561541905001246081829284240240953609220088961520
619273729848568859942129875205049942973550942520804038013378155196215718887594758583839571925810262760253783067391405660257626510987496968044392462703743234738144252275182064765656405860871258712948887421663549425873683551092540257993185679549815817648249458539198928188531167799180920025371572963919733044311432175068177064239979227235045269890045733427498497511574769739909443191415670660631293333688321525656933386792156143930232243347571619384187269794376588157627892501909099905515517256379623592443458421179949022682268543433623976358040806968254334140828389917082755310553825624719902050758842815965362649249390937368005484490522964333246292269711060400281309021179029053180174399395957414170429548702923318792248676741616933659245988727849597707881801802570574624289568794729704490264799471285892429530361401287299681489133247539707622527424931084872291728317772677317053099194641146979012649005081538921739564764741474205558828276420029288719377145920723129412278577768245978100584067722908156050933480149403296554448164723290509156212399321331266987173616904983685155445958705091888770117364609153801627640458287735701983314351802191554064959407248048711983724653687152140230781878556866232863678148936759464401330388654121578446852929226962477407683222205885025476663853064857915010662207199386620189977033038538124126327900787050185690469520332276340152861533540109417933468031353959706439508259629575630323747819385260140037229525891734227625943028914781934905798442799527154960025547721934538614466257769772054576702591629838017794874507437237765105372317243999161823693579215592974783227795754568000543773464742518366668153054741708048399360694400730127419222962681169041654196257878270499386386486460818867493965568610648451341776613704681415491458417756206808106335703986643793913499488912392577539552696080563054357980540752485549925369060733335138703884932100307360346439690206877387439836622567542723872521352332771317431323771032078409524990992650515756762386995250804946644593115889448837181622795402813606146738576405035791068972891665384075046613307637701446280542980994508089656164906058715423317944869818495837994018683798563318799276076675783320663223440341323251741999750949397095
505116680634902714272327892306174015654305650115023881957526110837755087049259755862707437200948870558027495817358526442237636590054921019541746109483103670025373101267232300552181489896374331997806676790265181273170508589026965990018455098828195269091325280063475569714147181212099508438476707619975314681765599934609980561987651089731851605351257367077127638501055153093782976018968039923038642390999779796211370347641878569736296938443741440703752145968986844820428081822918842625354961371791333256969345028585679516741752592525588876883772387159143564388476781557007208020028225230947501101678021847825208825455941131651783491769733346941425624622977798021650509963883904319485903199923774330574095654473886186886583993743404973043324133857486693545816430347885399505741543762109301208535324965963710975282053526887275712239830687079383643630881893435535042169066949642119938641496230133413175786860220651722268261567254748403574961740554862371233819231972209737488761359400491150160997541689056699539043665965431227064429384057513256781381518529316774056851345286106927800466878753391827876975635766840970469588692296965967924633664420221593757108293977008599934293027214702512057794134121547958342754248404559027753635528995936200388898854254733339986037169011670282039941380459133754776130500802212429902888792463322027828483577748216566446104445390208428021822514641897413104222473019486885453065887236726619947057256363203748724274537818687848084788037795737018945951637500000360546876392452399990996404313841351571447253847000965442445278886790449982251949669668177862784608568449518790212573432420046784544110403810705821032510028835065177620683307200792192312009521217795690402185772552859146326965599181294606280725189353123362698447870930648065773456838238874934960256608592397950087711823166094272934842298154664203053993112395591801712274117459513157043069785375556173615179268527579441100992463459704776489993872377370202673987957707109077761061163334896187552535692729351740483688444056744599855064226002866389635029616357273365624017424694795562001703082832249084249170128214204957811715391903950839998520770468922398157423136758025499910592675013338357038743831365798215484738065819461805
355923568622637310157807567556341561140637858364594859556262542905765788457018105256147821213346957224909665801580646874179033211038109316740459846415235959440933280618683872440498875172910754638654140061328075753317269226182820121005491332858469133507724065170949525069955244106520162171486978249823329907025406391008655870763498615959917795293122363880360594675063934361255073287869398816817789235021022314213811146274174324307267074932464111689253737948118754393985667970858675452379406695479897115560465917532996203020317055210184333636147691451626972905772494747956872573905871238720974085105326086570804214798096752386503540204355258643680324429045092876719648298246823070826468350774269632312762415908693757453980138615390808638556332158611613473861904007606367305852823526191051736751769839037100773877560183661938317159720307387356810047951046906157323102084325668894872531351106126294256313002203875139434274311156589601478373114419275807882342181688922582472380441255979819341886735258547455858224828356971468978034816770373926896379005838593128267227471741402983252108439832597344335596626788975065912397813047236991153272149664812740052288615227563592808686440776524924471793550206498845800617370228106334950775005258872652696510849003304984455949168499899272498518567015970464956743962081179695009835597041140384708194636378472294107003789886883625637460597013649432063453632451762448379179841677832582099559573139511965543859832449324073380924881423793628870422320027248597480045430805188241420701577032251201307314634683566326707859494443204080716431013370719855843410903163342099088349309778432927395631531863243478025151997449016437527083340065441410708963834240508592967569629336964530642348373653632782386991303784797470159344874433493104190867420791917719063025099036058448636427157970151923964606183086683741612088846760626839855403438600012288316300072590300558721085524114198990854360173637339636507748929114333110668138055081990022591553822046270208459001977630266979305868908989848120484296901634807052420459788751452530581281907930892303678493615479671635311338897349979313703944826579432827576649059935006500869982462605496541770596205294164798642855433957198851722774107456016270
222223491536823320742370813027966756677250783300166478698279088886933125010686279503373111808673426937334505658936175288418550431455736087820259725762569418343869201373565403703727495764943221496586746987940903267254440994521342604886532202111122486170899924491213611199313119541436000691072044793863213166307845855069592735289752946458165801980951226940798346674229247891888565892299817274748692281716321560954004097348991663061562263310562728591657149222832000363004117560694286285243593924601034062811712476155975822380083966994270409333411415382091470198912991133459720765642740659503179546253104219874260376203334044670716345074609193527204682000916788401091835158010276702163622840716921771923066933301716550624072632319567044177627981800650025831582751928115312728249371378544202546938327686002526517281197919381436491886731370772881436317970797164073680000195388657105434482592772647851376629932674767694497207143735843907385908863672349490868925365339929205703180778688701901276954736249200093291518527798786334380483181917723305094338932674257783129534224183931313851240500761993332586987898712962370413124383175088180570294069827967889278645643871968428272551126044636144304317625571095559046467877129341041320415883286469239536528578875326099025466449297367587693396569013778034190005249220163474025560180305806027596609666858444066439799841952328446406631681573644985986952810082516981759521670694240828102728173451535616856663692544009573925598802564527285873285066325195066394672630774156455081688835725685757419681866289541953937584252118020168206342033631543207082994246346895913842101675578829985025094271807529936105502567160105468708159342028688916517597871068370623698805425276074072868458522609807575883823110258054479159339238900892339523843019978932784734866100715218007011816436654158907016660112455566135466852849663629910868531493626730893838303724675367484931104864544704132924783041932960862692099680637768259212285910836307478466559715800975428207924835504519293713151555835259237850744426994421390867370193414627978547371455429295436130079713251523770888619534630367649915678947713804764011076050013531784959926588098432966955972828110584676299186466067783203443652861422440450
124486985941895244968302652055028602285564180755328381011799848538735811070905871473941666924522614904245810977335803998336808634625602160978919977790389740645231772414826033145271990971517081167106392985061688206730224461822829389652246780490885573086470002486160152274710599812711715048616395875397057021471803912580780008941700308325155732020561589598602412156577534333966445830471687287527333570390472312914034140469441241955318727851697517899947900130768011382153583321517391448557061422960031721949775770814988644625756364252488540975006842955899365495273908460581998193061589701291371315729066133775527269454302989410740793942942848645652773441947467640741944746025483312953479267466411594890468100783405519551155762914927405001635977432701158338311106473206194507380591465355549893680443498181480119297159612926227991769438276763237681235161501496199334840825707021442793130474836367068087471671256664474336276224569052157697359619740212207437672807088979485634170370685511580283684051960710509931224681448975810114638891430060225261092059951866120212674923494734742375602475980157894019858083962822632245388652103035989877519643771546892511676590949558303067588649108480091425382832966674780274683798720688482097840411813864767382058069578586155855757597064140212853675638288675184111896322160290022775352872593858904800784589405207189062069925734595828310245559743221398324691688502907340180313772731039108465327210757067091908670968074799189158067641136418927275039633753416663555101238614399270652591431757522928192856845168745164268870855776601496839739215065152074307991888082308901987544878096934555548590503375757719472096129832534893597993826619371882270122228074805201957405283504746702286829360831335598833087343106144903946744567927067452880004038869249792144943580600884836862347761175229791388315952249828517646995551874914550504339046050872387072661054323133267496350103993060924769348264802328286304808387914943504251685499807973917320491804192739674883629609738150079300698297486843489296202059908115364303910431665290829200640304703295542603162307326195815766455689987319038003533895271102721309547939346225385506354114635762137460164332500694831243795660634547351660686178299920935
62986882928353034976028885869347928668588359952027304422106219969082181898895014033998285315420922987949667527975871962281623427258751131708916954534626825019455031178521877908652896173925373568245259170703581561103069253580261559182436189751867322302447885648751899613249015943675683470953408575372506880216468066486748347739318257552498419353664044856567410053586114556582676471141190548150379131974581291998892251899184535057058578623191950939926093112962717508881653946161247639815262623724122036873973032249049544975569069064084303143046258172215189821280407610929862190861983257547584980822003020955137193179047493045096427097349780233993147679430215304718370961093616207962324514035996009001995993937646162681099727191133936465137446709431451884365099464223099363831744342281263187207447241231868830580380956234005090421690936740443898147260350348950397171484872369630114126123966442816105971795005669469873632451677293940254523181981519809612981822526399626409920115855658776104904373158813920344009826668258076187828321370614566741200835185952957817897722030264067184527525053409776605894055425465044828205096250160487089293886986178744245344454467308667597796086494465365256685562615434110859479200688318109831440328741258624559824014501427457144552736312141446964688155803219888550132817243007941353640926033734834898362518955145881106202172806921380590692937943867979552001288740135594585159035394271759381958922659515701039827712955417003003294354032816566399865170361855495446648155377388202551199198896850431990941379373103137668652981646971755988871342010400410482347691154231126271719611713185039782628816789648606629770450016137725857493817246510517880286065999021543421440089986356899967840753560507023521362022117545660669406960910169597762710081272889152008884638791881053910609981282595770127510126510622673525983176948893336867530260007757458937130146268010625097565218108467109776753117968277641403253672675781002228174311808669942796078723686538013045143951817880307364252900117145115307108145619618442786971872079045404284725637899175725237884917429036227233524731736199233683482172175062984067443016190005877640182775710774118036020069438884336065159213086553905346637946729305075
28888459412833684403515710078153794269315274504052643025911765641939687853269616257856482259332113851833448370437702786622366236473014160347110700406890536580547997821461711817964284386776675699577226022223580946845965592946690752270618036992335410571131238125265947888629124152838056974035525052788336720750994609345402065149938925831572783959587672470886985673490449328477399647849943535872846511527068517685702379940318250452264000356956478948689858739383602110339579626608378985309814451061724327378791554026098010825154622999630803931180322737625697283318901177391962676415729272849256898561107213251260951035259019833214112146489249827819755769306435190359714094371746944625918867573276219179109656026118078302183969185115316845385627727143951712592928270793784301158495913674230697619262113660715898366331086075246431493801813704532463925500749079470672512013482396058372417724561523096071568976359882270483820568297851862046306927099073154710308711741973233879495837610230607681134084664277111010407172626301721789558320502610229713131916561331751147179610986472050255677039081586230209549656910528320087488339222562715337474147894331626787263709650818795943671715640792672340387133415884446017878662084211154598159391413973941155123905335394314185530280335780144937124425749394867594347370624719383783861571399413022670383184020948990039053885247962568311917913290657574033922122772167812880266344271465901196396393988664032045222576884706479271565750185766123694065126174309120635543436236834557151823823374508307181762445438266017846654343641530865697730790460166223313407104932619793636718550716866236764376099601116810713519354621942527725080691282566374811255819637725520713496488465602786715055985170205026208404271605113384137729115198016283825256530452161682580382759822558371076720009607322572063729386072820764498865412414705861112142272485243368076318721109119224099557436763902056108427658797114978765068718401514251941483576444152181592341807340582968987350466607799800748956124250338141606862947593933817010019443710463154908645911781647700067326169925970992133270971889517778084916187909137772039655055461802439114627667370402289484650474385990577026615033615607226759435418775071780
12031516053044476390187917794977273935263882868832847472598096951574446423862855569438649043596065055466768586207199437211423658910204485908755592789541782970982243882044763790905824687718822497339240042672603319205646699417086706979725686158013897130631688513695313037670902409212731999248211255262595513474327126483413115549557962529064728404562581539290877931254626518785222678435359795295988917646111167818998230880311130334159144763892260101714558975746139728356598196550222788818451391680470735219005214461664787681739544203008459480339098721132545028163301315597775503700864240721945105897766769477150455306432227893740204336793095024053762104779304455446538630558113412781175025073964722114742390130303075954618028043733732236299865969682691560067956264875825391736169511605686801063371129298058561751491972631155957900155875375426460369606689308713881931691929192463313733548409828250332844941770153883378501744329235282410084383123702975944897261307045036648488630823132155578284185765991790219550394776413388688460489035504060139470515119148487886715514265258220618710474989948552156427227344642052797090359600455333760345985204600720326962586204464465774355347134744871759913986808602444910574873104673657175667743504641179855452891796825832595131133927346514025456898591654260194506205449426851039285450023715032153313162956650524679232098245705445362445601206398700686572694636945161591049767121575397203286306200563578582234447360167962609555852510943934987025586795607649967216628987636755232463463658146159678060849790802696726112027428612550384850091105119152350074039707533230149280322509285759872544845746162006360681115634580068105957089730491739835328634827426782437983686914222606270807873093830735556255927352319923926318955777388098143714367595795494075096752051068670461561194610143843846882141362046146274698708298143735577146896669103617489398206967257340390967249434556979120499043595938584930981427659459630297930171182230822104174354318137848581709765148881777752751012479674830601545293918221224751202969793681889250379803935964477818604891520408341458647318696395440198817912031406403171190919993159548445730519841054339812504210686030077254084008351780703230200028389923930
4553088651831214018751972233760187651285296305536472570970272768661061152511870453115945716500950737264392474148252000662628276353565071858451075076574120588695333730700910262091729473667279672897659889024337774556978115373232167045726151762796590260369507933871828698775246335481969886244807691948485183741683324215483599945300828492617297154420790322512880472765999758605686867075185435502455199727793058499705691940474323170233616006121206973368475215835320231273515513141833710328044611598212894409110233804652131292876590756561073539138116692644135116752823675381641396234587492748853870405022369893081297826758541090262303942893324555431376378439996076531987296443426369746399819158857752476744786336001661826977848193645536502793288728583256113990955557304991884226454077896293365907768720654589213998733860544694120169733569550820690739337587382982557897553153313867982506365398427856526507933034697082614285549132984926825662994695590552897444167966433891223544429764489102863691266557828303984818263955820749329346437878710984709602403131853664391986086031206825761205066509740410474028539888569792415030094754759472474481426318484861901792559620416329932319593947235574241564422337967582887065572576054238997018763138125541502329351504177682228031190640368909955047717161532127492574486263832114733258608137118970481360414906955882755300684494788736035203888289892804060475900112561296277466764331187015669326948168459344046130958591901672348391211143488831187438043119072815197378585103475667718434419148455911572613915020795249485547782923007528903045963870492854505877420139948636352262934859498246387397781479104869303709109987888967227744777468129122811178433979415256746192494643912639142099278795970358230216402902369123381936072509618068543871206688356725004279149571261301285722286687872076110539834557813151165393060484255728941812884737319495779240216332982791256522574011750549761605913184209658313969221373701179025106821116005661908595599166787684296730815210827971657697127230684327683840943598199587243047150577752022289211070494145260467359275669557037370888523713991646133015843787473803654206816135674275488111574637408396457484052460904786866321408348711467508732708751244725
1565266890468037253864382426153720723341318579193950588492850652398486829976976205115586796221320403652806957942258700072900218354338805411794632732408371835624015953222174493964794268739214912984070324468762682775913875856047406572109689388333401499380226571835724632564869612189581877566680580439098363287843383582477237540689322845611131976228544648575825905139550093377540332108889534322805956937799004304893412885251306048594745976321250289561435713805532312050498501487353402881730353387692611972688931419577345323146962181888415394615236687609079119204439218116763129178387365033085471273318059972502917996567759879469332440108218518435845082893483830437309038657928238445828588066645899675393237787245789276939640693845230702806962366573251531981697372357144457250124031873785330607044229557028168375422536518632676918037683153819672032021039985332681675448439832143791604078516628532628889543362475938384680330501324539628009648274644253897673089013093059281788263401670724665761520184721654690595242735480961239301846910253043605902670600289106758652259390939346637220936444556473544319307728417940215231265059366696979140483633585017054480517091105703944785632245939543699745646013205936362645242846090585671334322864038364726393991397159819103388134738043928933768563971585989190795778391112370352837131775027196903429496380209318904502617746475537200375299711994709050563789854147525696173591836675418668635504655254463100921345545238017456172075499622070733930894828102680535248358430399123182839701933967196797360342269355872833592834176103016298110867991764969508949794427536127680679920148889292997553880863840765133087082278612305099440269600106885478744103438370329810199766204984130951022669095209802217212029638825877565416064423562154180299924908607228153204688686817960066020264045308745400348227365036552891035521202248075397850610827972754211447189956541834079569679273352727532872832440023413362980258626373074235799044185362631984458213514948198696059828366663712142809910031285380990332232321586699477465818048524423850034866660269990465154866293626692504841084670979839395573879434011497887903009045900329918297412534788794524357931087680719938493452945499881245594859968418830
488412638057081839334893137348335615781124642838720392295388441330866620045283405429091907729459820652606195836087824772135289651848114102580949220086198651850000825034037817851645885056405703821426701202385750719910660634775097932052928194772656209264034612916316972285425557977627271110101747128336804138188486957317321336479290340395241372579319336718496692095043459634293005823886858785058867907053609974131518652621551475925303293460004792634467969538337272477201051938240523526097751487897953069101852372394365895553773955719598113869814129087886843517095630248250471629454204991202328161073185003653117658447727858080650216680789737393277935229172758585138199010542222638926762123965252130624662022621851341066104025825913860680489290550177467817028972835411891696046113159770899287088397985248450699061781562474334731253611147791738308896531921484049503360250079342635941676405052580216703875044464304907178598372174633378851877895207053766638780607686961463506256770087077352064569425328596308628739544181583632098518343192502778398372608576684365770023529617884976853133824440222461546848366365085387961796264434868154265462959955386345558091168623351003611487384977082977033623608113804550136125337022155569977303069246798834108819885507772079338096508841444787335316456316186517853327469556889915014204273536022113653331690261408998299343611516391947278214824557155451959385590151115427111470167475716641879699919974955641918368068030003902005597361220330327036459577109978992714199232829618299069877864858831673599803198345497163362882036542556929777915570786471704126186986731722374247666343625823710639320930777018918271825348153873661864698160033974812976453506590630537230397372637832989457619939219138710850775525258509245048175876591567746857407470696197256992706248987083219438450059872355250814680151999050261848253224943061466887274742540146494244271496825484597691249067944881864987349063171815526187831241423950303812510521991318035934499993134830275249844747996310722752839240372678748150235976378368448508264948264209658332620127975477824214874570403425723569389829928916088697618152302598706535127497801562000867150962120198141606399064353498945248404821741572803112992638428560
138123627336281261828623291015646793497507957703117544657150783601143818607397868892326145878017357963998912699695969604875356707955805646730170517020919259298974355881108266617414115358797420526090028426994664918258705879109788580075502863805209807397767315980670474833184655182027178118003745744146449053323603398260632066053906355321446309272992434476436174362956842595543318478234694864619202218953612462884119085196438129430568109736942696936872435922910658907262834497765870963729784048143434352915314146454810717472034968908671319996119448865497224443738632926376628185219242500748107923931285870500960526172489742314115118132422906132485327024237248932902439093039282337315341379160939560552469448106649612498617802952057280631952042131766374541342320329744673100401019176015602154693757341865981368439384490101432032598546314769953864761628879954720969008890702112340948227379451897105429546228267959424785662706363292865156414385551150586786496222468128198195406439864163300699850102126254033193433708733682661362499247894636767977431332603203209589425030167902979216749343877857601679318232841775430365667532115918239200252513806359783898668881035609348402318983535528358396510590970980976321665385733767177562106507501482964919690417219327528928821386699481321252398169441109145486237934461992122750845925997571239000338013504546925744232160988508906744488472016317966303448568918211637348140062384039458723421488663909390332925649826517157444196723051280795308602503437818920467385840922874567040039325960583987959955886349398756740897692536179368956023848823879144282661109097793984717822977217156632008572097852455737752260471034213955423679940409929063871992281884976490160688241465210699987046530972974987818997084202502877859052695250283785180509855790648904397913369597356215656003232512443304309107698201664261483836905116313360375645228297983931074502358000021635856088377169320418834918788903930439201968327317006617853745372155433350037359328081872818461184765180694854655620159206545784599450557550442564031021492562441367581595939550947907592239486371124043231948444990404992915931421788375741296893514878241829488800836129844648552245084405662153855742365748792337609711036903840
35330749594404395002667626463392798603930394199934592953426076898416870056640417386733103937089019568042795073875096206214128170643747778110307748949769374531901041576864950541159747409916203045589073970806148374483709918806910899604389417794049709771484924096952768610032773206740455724644625728371710391332197607852441895506811917932388488572398941016623469159548744543736552578521316484515235578629790726072794105919609275629820468199031720180715493012403449879429222182133358553660744761077258207423634060577578670088890842674087236206773228184379362370683696171115439006581242492475350643849934077818736753509732812074662419846778036819923632351033857417957062778688985508861890565547233790873686304451734366124834155108561152488851059435790181212694901449753715110714045707942887779961769185122869873990768185745508961595278316378525691287297016133455699895545598825604248521428331295448180668780631807981117069062470852034770390068995573087853540394243192940123805724355716252754431227672155915823757728387691463897163965458924128437483942922027653589799943396586758914337844712515416973962685325591653328854736294472574423968432532330430748885835628739793531220001557540430688751455053038739796477099757483039487141733409131815692589678076795090249203731305227947947611564243586902751212527905730253969434673712784946863342449048235333543744134775180786589315490258021303556221059467644569111895675742101679642843951083150884402823420147027718529663234754502433653632877636501125936040380762344250453399857796747351167811461291171585916246922216084006868399161950994220811259487825637747283106232819204407214944979085547617906335544034433478640208408198913321793369784412202635201555427285676563201046535582542995009519323418720611290748819211973307906237179273833291213129220924527451251352711797879664154636584016539401336448398331040960924011451545089787903105619290284684944979991541079193811210670607542290690109025507664151675895321581995267685382085757217951275225678649672037234786972793673759636105298065029158914297156609468823085384200134088433708855608386558009974510764568044134023895384110088021198576913114032145611297405087319229137157144638073145091861087998350789948763419172160
8152803092753706048692381571329302186734800773231722870717633264198937980677884362787520390701138422512592679617975234601171376712893801031939144210076480839129783837308690138978043699176399916699683052338052528759032935016751261758421822634554407457244851775936670143562283156333784376280606983154482871967603767037857336472095148718928240999894567253253347587030822763064927208600001848314850727511360351726977095987240263161845876587814670017005975271614533517566994688706884567908499583957892047539589684474897973370775219325664226921698283752161065422114931638868170691652169723908610057828531655725282978261719976977961546008979417472267614515906737427456252542426542657687217581782419808340933031551944269188532100276083255585289586801335216549338622106621181128024430392534206148599017623200566596483376042685775242121725449784486563612220500966505837499614210552345944397195099330903683616946223301933228260996868985614689780318293683410485425010512635576415959677961240230638540467461490612443113559615105056607429682417234312315455380429331884521531682573799300535584835142462041372690946566926153795605732060384900370481955993022829156310055072968867126085740444175679892975888701767194813505844425064651499759363886890434788233059095903151309412853182446718892170013646414290461699412635946664323039371990943157963295185640730144838808028890499660768296211923560805279273078303225538880902005357518886987496115239510796279415370559470238789208620370285825751789217736336418869515586527239954881646472084492438481283368876323741807967410315447226835704387197367116057644303255650419147550097596588309290475864488344688705797766184969004110399025656083503467910768264682320800332602586134220390004056950102631352596850310870896900595155032056130837844062506954037322106481988218625911976933202367426316921656569053830243829640794675708147985450646473681477565303906379601234020376870869771372776950601963279604835963945733551133002561492057704622645231764483328912076359893552421438040188085085927914028567580137024707284201086557240945115976861913914969021619525397628275078927046482182593760881330382481069705417937677380774262141455016024461155310108072930589446901065896148775285254604160
1691660788127970952250404718976055464737545892054439498135904692424134601692124255453412439337588696683548947708491362530419249480199275578697244898024809209514656819528250547068505381434303293140956397020228831993679114930268956627735009968675154008765454508752799325460120086819104413895885668827339620380436682581262592551140627123671461624344867861147128221929160837553125420893810986143464719660831373562359933534004747891321590587359327795127917209834785385774910268533378429867388030447072433173810655685517673011044337336780896817702148442201994837316225259555083598906583974429183494937405556514439270610578074536296695685609043583983027423146133106991588653148297795642854166122292495464807428693548593852984178843119711379789174847580720027664123272983097238638431268718047705226502172183217763808995486737653338130411739737077221101977342001449972205925673953229221177995672424338010375538629707458828299152062695594126411529827519120568821316802271035572118001868045297908860333244655225358345908697464492257581834971115715676802752853237099275715736445901846735513071237181765346737927886875893978557484965936193617699459985218647936739811185698867473564085107203172914685699349798350709867136836939134163775928342386091467600273209724626560182263570858664357987951650425048493783035010933946448066904423566710424539401935088783126358507666602702058124763482140298015158503378835873127538694503688573825937420128305379272080322442363283405015560843973361586190934444591859129727836103097845997735442986847257254631450444602909626117299146789820731999412372449784021213767461826198796957703918668231529068800507264094180116465813759803685540274311214367597300817528899279422410271911481152176132294040585747435184872502673924957254505647132527025262579720157656982359390999012726344415223682767712539374886536154007148752865822167485166419557939048292592443576309210914929558564253644044180562868958195858355337902235545638995388135147636253708207927921045016918459017027315903543563673291714350504037601553552188614846937727014440073927187880426776536530120743998838440984372993071413305813304078466034728453823423498508702730780988444280006166889313154309770601455087009431181558758425600
314361473400827744733995023904597851339529116154319436508452863090932415915479737680416413050549638786732079201865467597879754063412699272000700674725576044807597133764919940152497826627278149275388325126966331863431671761515452224106523431228104491769464827056377086920168833312407035591195116945554408455287726366858659083534024181788673470978048970818053120346183538317057868386411359906862960055603687782882855268291958042738493542841393380706822873454044615042004387068691883056077878837939409607376101182450278611997964836282850343734489247408545288072727814597865267863379267564197813787280261433056956322478088387624952493307079947158571848453400021138210741106499543449605724891492713138470189627650356830675612247432930305939450108772409101699514400328671524522792491998399489610627751850942320321200135757322921614735171765310297630543642839295995430983785224523259312222713522929142605432054877897134330425061060707804686193816039004054589477237218022930210485915950329156501941547101959450701977286918060192468036829323232220318737018430684990852134233193156722566526425398033840040016597205326351482900052553605826679482120131024272517459463013902601727767561051596643209946845110354582099654145745967717539126624327315247391166180276220980171131369098549351529009358203043637126090074058487817839470971467063001206210333977399031289449353996134432564218276660449175462861815044270900518985602955570540231572632400652128510021099925632250613878329502795215968004438468377300333181095140307131908019099864164650220286933644627589408419443380784114204290830490520954996533409474182761426874446473992366383591329386419565761666515765612953181167448160169988184944870502421796143515953304601018322387117240645191766613981131005786829126536110722912942685245341508620071675319390074505333465171485491436624777400170261556321518317620670080634153427882908378914792522453923153709983132986316676016091125703376071567775278547430014985193788800237545689290925541924517670956927195250077655391971215823078461691018788870404972547975824943558250303029459730723530934693158638475825664803555658354125850798358308868792110722976672809502402530506972951596048714534498909040240932709903074767866639360
52062418927802888368079001008133377590947768585485255969171041533907802721155055092835237850831495033713645986803503259489551790338095063396749625192582954185761132069620439687604043001011183510019902960354136893662845444281710491595123314741396956985710155814638137442784587208024036515402175022831561086342827240837706436931002530232276253203377576339252732255327024859508880021258734838824956182455400557856512693742446249940494618441372694741050098465003652494900916882075731409907909623790129021297341894056105729425989203461709831881509775082423458788584272665386198117572374209401720630685562556187126664453606378495651766026867567951121825428704782979794196459140207894174516228610390516098882781821399225173853450204533351322968192942762258159008783284670577527330052464372986775686301282228311369502431865978345531907896049385331060701548015382287519592496829461711811365534128938490274807527383635702899611833685574919726139780966128261010088843147802011285050345227546426777604425318862248472129793085152586257068406683393984656018471462746585852146593552763759084598261790557904973122277529653445302504878346351655694497299596472050238428219936528337543100059959607184981183664192744276790826429572052372720630286742503784872551627181857416148941797944939667698885209576826690376283142018417496713722998531280138237967594179102144026309826977017187824826198264817868157985360395431781918504877639892783017132861054262970522821634409179022416866144748099299806259521677666304590811284899528731660300991539589395097463527520467769976202185886251522237211802815535533937864142232312172871572130990861069538490700935359741929792456264501466133401056340032730158870946851737318303226366834628185110861682786268122891487503789021361961590045379409859828358088240486919488690787217611996219921377000642646249689592981314175270064964998986515188994008688001930218291771385778695607057684493062360063178271314655357823025097253473408043202065949164576731787845747678125772768183703016455524594488201187235357273537011543310170556347931234189625902286612577213640734165379459393679105387717391547717932380937622159997632684896941118179753377979580065031120986971119887497209891022142860419742328320
7638198858565878330837767202331392253845897888100367648325586066938445132306635211673988072827485439286645885920101279284616747136954194498397093985045954756854075193001005915932871759463649960012680747796120079296705646565004906772704621448087247895767399383311382360199886374479155156178942553148221349979909475242606558455476143459299230749370296056998046019924411953927706640836779946778438969029435040516639782572116797346136749309565846172488754165710637825317960046925732910916602906393037168121598311050306237202201379065802148413249236624298394401285974032554307650070223282360902969389519235199220657198176685653606725295089736707987604240396069600813237657111866061392475965903148391829292000352094552883808109695511133178097330905358425451591409441763024907855312075201984588244155487169053506801585048596691058949745936081127030192719545570522611731877404142675740228739421001588421586120128412623208244653489120808740569929589505850507619613380791227976223973882706260014905615757058602880644059378951222194802513085198988706055295064320460894319151044270386406961691120979745623257380435718271344811014883417013790776404885194438424117438409452450904148971910415956496699278933983249323406273834781366622737982585898395627315618045696791187851402982011625969004188104909283887992122622104658929306881597248549242749172740801797677892708864307080394022347656368528543090429064669334244171340536549538752155870520467901371621945164575886549126168501252981061989202717091753615985874519486989799852783685936143669720553545420641156014181825410516937930818571521490549758188552401692010702990593503346937571664909843511355896606437860317311491980521801525900448334135409950046200328032080809079191061554159301105015688595132471429405339755051745591652726833023917018799463155233952763060045518665033774078636128861339362598391752682702061026905882882906723512486602002073224066034797110751906641105485694476045616000621299826171041675769864759466259909194704458661653042827759681975983593500741096897769946939038299206243871843907137329503689669837127675532251505309929781821896556087887697494274225147127547329130759580914430028763047067912229015308201052933389987555399203975963316208640
985416526692384630403538112719970975599275501434778126258546666433925608740285709059622446731627065091185979172426622118030344046076233938024469962147949931275303130484417869713022161792546303723262545143713611658155049857257809882010830107280569521529718087170161925636190374151133831208556098971227605244793125145069865415694778628507949809060643077672450177066479607042843558665912868115826198619196716172885106786387503842223090778446902145257867817935514372488216484238545006393008478029089472454880179990442564141139176704764671024578996954268470985224273418381834359308247636639121918004949842432936377347944571062179090334467144611200857078132198779140792417592851464731041219071057759007908742141068670514183120719545147318910984062394668922097959301409635060986037530158984065547989283527176140170875974087688262526248744537335389776023230121264281785070424813650253055869461446663158066354210023330518556708274383967259759857414665370416102354825267863812341073483844856281903842323044501200141137175322813232663374652816735790614837206308489624412617875839658112585058343364323660741091196475871282982895800910981338810829769036793528007212862406500832168554181600509339145441051710860548637100132433060337563626386900208515900333934334385435743115204163725386623708332557314625377848292942493347923675418780463114995956580388582791014455033989883206971159961636374248375087811529744023522054649769547855314744951913889899733418794245283560156140104939991037117918976308848824294599444647889460378650533021390149331410880183866202736985499820231440644217916531246686172000969210835018260687172131323546158598939545818972292631752027530793313148494819426948448275460076051376789284629742454890665173755063216209144996868849232807904660223780081950232165274829929355186210228839545431174562584608624763653723252291669752825384893370895982986956118843826818000999679362827573466273179778934414402265728082695603831645522422708978424084483456861206154631458611477923493376530294153376080573423720185774406644170687056653902292609685332919105118952845933034535224112940898287120823091733962546980951418006423532503976158216873275852392535637263511565840186073820869526566054057939605260247040
110769284171388922449722112664320993857163976258640745716000192386156629640255801465510790427391321920909280113460538110773844189846573680401357479889350008680877014235378523268104497236349451639221136536696202743328906640721996574607063661703802763695871143305399987028561340879532044261839037987731326554591807115918104008520592612374529685382088336083077539172925595673353586386080997735663731143335995540958539426931925436081584300708368785033617313431651397927622364437875282450612080750432056944466376823180712258428971249123173680554089405169282288073990273027822924550166843604535577892301295708021244175314961028267960685097420373242684342305124188013781620614378018094193810748160841450433387959492594842518090021856335366691703207390742935337867177995472988882035145115897771912587537076178092404238152871505362139540742509541493800222490320898276516715507846025702760791483580652801971926433317587205082454249606114332937107697661140094745994825687992109583779921667452043560102371568181909133790161110298340008396652160652835448023633068818270466015823001634558464520178705938991236502439028437899476020337720011354983474766180569072350489675431612373894461948798900524762593135203559912562377554283758891848538243228093044193007856286421953600307838544296475228033962893092800582567987393559979128292333230328741344909950169936371286766422708550187095126908637380449277055317773383302535261888537257052347524489729792222081469832041091682522822724218178726849989853133136484691268462983802448849191863841549270291748478290527813416986573638027330882189298575981770910878281728078951080145693972580268118509948302962630966503914956258142529351483223845564234020389657881181735642921057614919477317982608511673070615904472146126297550844294941654293738325058930371560178299263926746575022771633540976936274524825683117027647209018998139192838476698232872895216380882076160974994335303903038364370737066239049362370067156533589099307250892054650432847369248819812613306272751903263878830612267546715870970814811824442343990254307832307430473734247131330213868134719326019721798179775353780232235389637609454267088056353151430248188205001191002510960286944053561930664298578571046510510080
10723785085398742461427531420769630951286643744091707552507163473133916869816743941897882660591164224638429320199563758281639785823612017110415844526241036536745779098098663415983932787228456193887966649803946181696982594044685122563358674740597103129503473355649995458139108082792850507416306681994577894672638399141847528607184114060420761217892567774772130251022365237027058328935175147560147389241279255710431508123087868777296827181527229830216068975307233309316093761026831125504617022866545141950149249359974577089554166767015387857735586100728719532190230389408692837736357558847124627442787949230189247997672938463085560478528279856640864381840465663921989316577789034173333059890447744256450026263193084282803639444606476335223634475505415592469151749184991057498292396157371833340316121969560176070376889744930142107071827720600092627766953848684765865114233410913289056153236761879409066981440519830317478428298875201808714620673825477999345157373555197105348493241270474898225344283498690771203944367843931186179641359612295090121120473157816874163402656396389351285334688993078795213869389618865039570284407391011702560984287639042075018075683451474425184351201821473847796504733991052833901766972237107367215764360245534577551154733434737463594476376002512494335174743627114350075111921223885067153647696818605906047647664506237242565571990782842578934409852896240902019267041887157447439800588574677858991677670991347978368639414652693934690517300113822935075473631531607911871997168710269972385679132020247969301682645742908156828777957406815272961426320199391764823196032643603898318986377251106140684213870596557432226441496472252374249221043268690742409123688383378799081623462464653206262366882422706644536781720530985756503165209708570400529679223793496145181797550485026860361361612875254892509992334449210049495620769835027971099916199023840094136024275398712855673569258510435494882096618437952299004146623052870218159689791189908771061823747345557897973019071070179537140047215594221680461416133995108702987995101250656698355401201346818572446181929873198281655277722176295297308197515473621248963454197317867202427762581860527264864688921478589098084598656129100795822080
880851178307781660808656404756455200124050094153746773126934248275501042641281353966037069285393580669200302776167066290733767293424806843870453884809127349365773893840308222180890588348609596137477325975488270298861591759880763974464483528328086887844016979880147411594121107852944513575033202733519271457404506805606007699139924075914763946696752034410673122768829532513033470406138231867501288159304354087595663394472818105114112981150115470697264220703159532628615016763798340097141023843937591524827343429445446333119397687930623550428068425715098122378845728008397849197898108353917819042447121435385858072256490361753901536285552189343408846498097419311048913583875013736913616244046005180807215468913505990974777625307316140120573081949727269681771326455880738411251683753463238576347973345965231760936371136583185961492449852505157953335404277905123321997153255907079669430774063171338203432272615252535653645539640699466498117613836675825009105509736577187584974845720499838357232362056237534856511002878836369805637826137078372144049680352977637348257795310487504756003886844899872069467428357921302110801786473370000772032922934408816982479753530216892769478615493537099590766028328136875415501354470820420484852657285060629063332431944300760490775548712972333005757215606980958408216702931819135722269198259889124502350869787674518051469222685838051281972999570951415827057194696452471251147974497211689517288150462994680557165892285484715407823814645907773661473983016946851365853380564619679380840602725857140296385531526387943014396991425813427367385147894959952938126383620484256117311789731517159865537084438422429221087467985695671654822854759007668971258288691493939837925761403913857421828970609095211922641724637032436637833736620821020388806017639986972049777182447538910443779099610143833983795251943008422876421368270003967513408125847185256124230738010407626795790604567601614500704749165030569625693835467337416609531839245191980071781229866724232383176135494037269615641767136597586875994715770935028035273416871820743045449628881385282561347537231839979742276244482275807019220627520638771010995263980268819779751422832255696978296515688418510341331222065671132446720
60179332174651428126380587308232965819401540201947147853290704127793675296065438189091635185148567062832570945039009680369092226991589785052167335792533859448934737825784270604434759600089921437889745698815220753832595118568148503635755521229193226850797797150094841752246003260854845447787457185245435227249881063081593059073318661844220312536861645876408418239736383816155638518683424742857189716078891617341791369635587712248806028546791240415269162146025754785815158650527280340440778538916778792946492210200860555018006040357601022966483451173300205699627804734519946317829874636302324412275132546030086037234165677055996943989059179424524156107136341911087774597097210898138459914208201870744010804776368209241929452267769290802597139004412166773155768467686971702749598069848069827608162708132484007169053703276807823310294492202520882666938815382889584965558918911966025393741914978923534198522446227563588221882562536599661984258048912251399745242659740871399801181009318270520554399903761765160715652158667287947478895464937524530585606860616161876542079946667644154394978915033396239386767741258668510585311393952948016948881726724358063086976353709914257302960766863576673535368158030215623544174253667992227677975675999706431507139255837615284663099689098754138612431523153595931585031506840443041369286702469136608870459703830226249330139952018317704031174603589436067396962752047239886460118487897524732794482738752597772930949826350145613231879550853143921451074758207634971166473500992346898051672803945264379024621131417872205324475369806654459957272092642904807299546426379193283176452531358540967410160949748095940022476600874583639626706410102004377824545317793785536013330029913024336890404112597788182480274101826454773330176674604858691164099642985174248266051539421767528029122538070086445234442217693245290533579000844984790793577095628540333017575981014022340849705304073644839845920278614248317828737301840980308754639030040257804840035199132149811526207539267433406580519873422119648286751426647364853884897886708014596970945921314697014557761478529857855346578990076010076109963887583305675932817791586631759714436040228855094625212847575500431444398972724175175680
3326998483859681760266666896982696291970993050003769714153583550894313767052042112137637352690285395353386827601447385498325621475471117980594833463796970679994258026273040434414093266622923764497100155346151024643825640228428785929676130253476154081983698336459673172683120229362895037153982597971786461301283548274292485485816667829057482168903932578248779756518402637716133486301627786305925803201594767975877102447189014360778899236955500104219383068373575800589894072093203013343344892951799388586571271851901181566262192678716855493164506503205904658531370048542038202884067969479745053041527138496463269767014277208274973532013783725996115779061974794371310667629686806670454725053729496456362008343373489545446302569052051411793963842914438257334565163169997794704161368547806842331559182892171335718787009156950334276476783189053646339750668925385415224523395756754624820094525167269105531611700802481266566965436712734262157095324946307768805675429894724437302842057358801050948751737662140643397790925572459744902219736959197074046726380593279135309757955675547850768701520319470508416441222545703865232053464169462120438565042300042279642325805450670120476016395322119063642161995572206804520914495403426441260115930210062632191357246223047035431527959118725421951331381265274870971491950817581937760302417351628406981089083793233051179811015614249808833916478822620691083206589278122619721124428849177267559815871011176039011224733461098642600490705536592062323577882733056059547473640203862976315585116860664411622951560023976367029037836989321073709713390543506886950405196477290824309584177829370162783281070598616865903338020897221348457435735679284244244516085091178048132838382915309754672102757425903716005717884454160483417072292345840068487218695203921753930566893249361580859609722690225046869476944259123966121792265284999052114547617562965170868839450247376354177123399302674849744499292201614147283334651062638430810132117248973200396410745766637321500141769442570677984901415681693631926768584857007349031228196609386450676824040913894510622024403036315174958402971958069279326962954462879867895584212175750132077234393996303612352597605602692554759417259880326758400
142981556411728877243599072634388628995370896152630189895719205715555647792332550514936090871488311623480820860126126814295056032275318098941132257577936357954304216838087303526723287000163480658180960020013846072462922249734361896787505430691207983160903385072655163725118622880643151263034652934075147781506467951915205379191163586630647574752332075448298915943778757091681643616603111110787792688792911164889740124140447021034977691255627555357904298426910113825713333956578835631234628149409920937907618955428666329394631970994854483159845970943578042804931427847607956894182372795373812613119502347321974879617563425016966825370310043749163914851058763218922083374963648036737462243541573559425023929418368928720532736178430082016311970304754157446508018471139382890338052744684299841119155504224964012808405916600193653623333422755887511841786165032346005235348720970380231891758660271334143060233002379040709748366216307682841056304665064104915266790284617453007578466409649551023790829247052642095248979857998471815166571171173236608252839485555617225081031698421762241844559377059696168270533485983819332542531283980378764554883364687142723329176982343308783221919078497732979836696662944951699118715222131816401737306871985112896101804982693971470109133249511559096782178320989060442640475741455535025867813785386642050295284890474314093455109460198871164648073058534059544266512232630633024775915379937249212881395101670423558472774779483708669604330163957279004069180521811824300647483127720984538936095694828873208387835647802929420635467987342293573177656878895625932970312863559972263126533476858728928674866922310537068972509591552205510074364750827081022540566800235599327061066255143169927827636169195732966526428379512139674439504182927561873612826374230834426414001614412915990714913612013707316983069676698544352025838314327504412382831210942442226005430943205953373210002222613101973913319319871300222655422871888682060970889210972683092749655697196821060343297909109281611092420110111363896060924753889298404490287292545972444604291163512834778533488874017430497858119085432555647089041884607161810605735603906113285088877143874272628965144667616839713909456042063626240
4481036159408106516737807566423482711435684505054695769725960646244384857118928386144529292595639572885856639835881573206709833782547504531780103719778764287618152712876485829111597026573976691868468335311471952971140615904345648546680470876794178612013837860944832840115276218554957255633594159666364987031258490925487352172833732258248521087056540145309137420480835473295715819792911146425710383095420135363601682221995831088426036793057469605697857927900766671613091395776827307763643524261202815362346411872598131524994420201300466477788322317418458355388753688000207991448409932992567729727329069709846573259894457524243289194663247137100943641761060965144531949452443082368470003597048957493471212281605250514103322797566347839347229231677863614407823518171597315547793494293197327538246715351398734195474444797927659663013041986580545872027665784855724289554706713633064002614790333774811317832664127016142791509727750129210020640512249671592272369582923991941587356925333946740087549087924045102266518104902898264770063386299300137558705634273652552869501653051294258194298066469288099850766069922319458399995492535928893910187931471296702424680607601281535486546675968670840042539784628056211292261056115526103948379290402274781036690893017947417428653061897322429191266241304388566696646636834070324134207570336558545729294086113463092290338248133852581140129184321868194218931916173047578203520162588165950496521050043398513705117939877093339839204733765731407165328410832123848085800911835941906027323038800112005824951634915326977740209403345115443573198145075563844045156434324548535688672001647511590993191505927929769759025186493884240293884249186420443043488218585167404943421908786101169840590335586198099653513767837262745110032013258886319792749490359180057793692366696059258329152190066947673756938523052765316435120178827849048591761753676651379140957196516912610716022190954908168974326764502419619631246502668397264472602097394470858450176450923813061687390475414700760231877741492087511953698338198889065680136716931087351625957137982419671859277425739233242790989328481428440955205477986357241844737948267030994290977905304434080232055294702474286214870140056371200
91087928281173733727485871722034606870391959212263267197041074555170572734903190607132047127851623232653030816528903699130063731196828938433955416637881710805665735840573057476756303487850488310197698740074456222513306413595146328343039083008989290853664267376022283810062421006864302069425513662746087507457410457139181096207127247052258124306040110581163791294499426189317346344089407642479678616853241730558462371913181854001285740407743746820105824092488290784636595008898395349727306111606865601620799759376030252639580525114462506746816630966156440739958187387936153075246189077272619867820669492916725000334915847402566010663229828472845802493210974800665607784234330265549806913933260383813269018785552474591000966532850256321178910794789643496695858338677825611593800337607493820817956934994997136832866723394246469279774643372623661842170592667681468500320614833462516784924423960124328407775117947698195435746155323314884219528068579080420619848265113912145061467756568036162498162162687897284926972115002085847835311136130897709337749291793198026142678555728096696065469035144218207455480023624454688003080517940536743607628457903889765998990439345433218785923465809964373949732902465117358240174930851111279086400530828274866863908801517939147755992467522418336824099184196758802350128483408204277801717414208028322273287832199285689661893953280471806516253447613284674476327346756106824306803732571970196606929388917147472627232791878770743402201512245853965623158462291685967772500759887121983230233990044918337393160787951357272213106625871859161107776768274738550888045931066430435996759775691229641479774578415605874718070724715508019654978586359315549479131538969735098915534600847290485180859109438215251805327628820557462842746222002843620117606537693934384702330954824251692053878428063268060132786108165239713296084671045792339867741143404623900730687225597276202056364766246304191702319952896697840578843749664598165867004172165424360758205220217767051192875824749530495756695596186815728603339996159544119939760738603608973667802793155364259356125937340396882992309596272916779637249095990336423901782205132879733555615187001415075772247839663288109485569128529920
901244372633390054013184682311603963277208245928015675476964923900274157628334548829723349550629484236294711391867560762980371616939142090044935897530168200688188866179960143760881348659107008108857874394777286008433518968247932054935865761010963895407438979466464920706285491099930031329116607543892974669468423632168547292788426050959570867823932195173688167584109493874328512451137517978490328513307962340138108670852381445897563718094437049987090556435198666945473758659396455681709654291221470010656164525428198008444763045011123897127484695031256949855360940498006834623218052767300357823441254460778546844216852957842877928731099457609853894348514758362029439454886229327319021969172721692691221501522225009965316289852874700094752267614157983431998914313007528107630386409045253629983285995608898869241195807257263711688489014228005204237749078833371568453948666750111701224993163745892292677763520579962783309933019547489826386324588799374216999609360213709608900508105663634982469775983312356940049540606705121122174907125792944308088398372322904899370518131431052468558341852317281825370054315863470430730276016643540467301040508863131031972082394689872581309836331991941487348048158728248076120364915907671539511082301648179224434355722324401616616383337240583059277861008771018436442875508594988761276516121323814195014786262380078725867477466055031031370716783097503841951210637981944029013699659025092837254438397930799739879540806166334285976638689143946875434740688173833760211784930985236256694845115614358752243251442540468159474984068533460432342625648584069890084566725728144900463581972665057208449204028941213713202949685178658175185908016624079861418551096231398554187626019665649391297658616883265632014031215688551340877938422171323781212445412255013573926949270607255563447783772097507297296649736316997127077853755441963006880337162502340319207926693862419646782296390960505891798299660719789789832851169461099079626650866081171117571852982160359041637010691623668918898179139534758291260011586807858248161153860288187664498311309536710015174762489027273552849406382440109997731671364338172404594548687464621864127896138755583866692278259901044772359551057920
554896386267386060040755540009549213169930539650926853130057854390558605135968379222307740500846055265015965816101112058754641833683249674206895262296521367038025327983937342351666063271120139476259294645105615000738013996213748574051926470478744885554694784437358325659980985228615714502401007278912576268782439604321527907831916745853561028236005664198216836164555127398065820326172679359268169020885654989216567337737948498096243965069679037173865788851446493956195080858272226980038625486790079893166452133338553246590134840718347673978547634981903916116452885503772000616283688894573677316058596788313481979441529294818096010203557841160001394423875403240303828160297197665468127774341519754818267670481987853125925818396988793419743216367972740703511704530030950537457783268338671626546946293950516591290137391642576268089102060135985776756801944022854066177437365334208188530058069400884581692240199961042868009048897256169273669479858790818825984352589441941608923391496352629529881811071885339442752976709322354653324615547679438044944963530063356136648448995049109768497757329603480107747256002205574252644279058742530711124532456561663774614606525718411511561758225513354035337731332570560921321337677721086074626275465356000645380723683971183064266428635791817303546236629901783120351815049909820351402704043484052116562194722036884330979868776733855567690506628013487532898336471126906060465756889973467386961329779250258630644250298047602796643539122541925927051127958877067549564171456748694626766058191376765584578722777294154137495967411023055616223328458278857929827462603224429580885530097678676769447146588416345305213548172005287496184799733927914134842777206776385625154784867529320334406588000277704029020768044314080430912076665384599267233042765725982342736056608658832745948089466643180677476319230520578235314330434898985778134471344501512807033697496441215449252425017640633528692673553836324477509616145331544563249261583772413550288526065796103996619851224864121693779305080864007171952471245646950385736353268668486659064563743711433201315996588253370572557334431227102041223259319133921073491370105487991952581620845685974753111330282918178122289917771787264718722200064000000000
8966595303088140397912806191365602771006175587423749051563645430647169981991364431455571266441597233055989666432661742694481802684695008852584535135876886672572466448527168109124028009378877232460794540948271521484079912134757402842358963564620994005725835387971954220977807429252034706639729535949104564186800146870247202337624235250219230958488392665434098356601433865105100143999305727047253862297479252174564329556296585392375066529426262221006757416145390352696693822391002164529280986721927666957924305245772952923115970450762915910991680056512627795898584869966738348878853429027759096384856031939726357003707294647895933416451517367703802465521030999376118234774366091247497404825415519990354882709907071638966658513412092347660224001618129971762790427393928776355998379303069066282188315073751616159077019250526713826592224393073482703282704186953626261926352542668322065242571590922336472111432610342687413311135859156987532406038107719299471688480779615117060698725815391983417252627646393532862777936415088170260672424872719464539615145631774875388085411270364398959888087346649731630536711514616603656241063215439760498941504482721440038751011424425813312553819727147107746421952282818806159182511414549421255579654807454019768367472435721137259388436062296048578133881514624979773269420345344441368355136022619612230093336951553635154941970148239637648266725107416884620500808926561244198526627122720303423448975011360266051804792946003011419296025010713422681368415752251264313323950125527182143357100575438476641278680333170968095487859675254462917712707465121717014023881138877399050100908043578348598829424626451818984205126710312043045989424780731485059454417460420917176822562332611894357160429960270136780928519064592501287327942124684741764299959451648240301872134408983069324535654629542379005687976780898548679488861342415598332261594997273606172239071332094131934302018254405236197680417686641650699647321806051786752469501589385411179356216049987335306512135692738388762851164825924968779206793615039152093150816004845182915961671844494557957500152137589207878377403951098380282697410621462263986403729517939688859844406128694923589934043688177317009938532245037893586109965696000000000
71348234566799819210882635936961545445388687201531907690320740842280275650719654747137845328518188913580296337590892827107284461418949898651780768787176594112722248535237855721340932064920108309027368150507996298986891184832069888478875233510933122917081560965761254265487228387554550619346303381895618627289324443920709808790594246510744832175561661098780544289114421939955965040811831059103932966350982759263373912123975993672215431692517895906503602977413000579416712556895069599304097437307534518652895317777550376479626737356781566469244234170383144561874332863827701852070631095652762550964265355786915224883790953920815211917061669283353356911363022370082294677502927046646693283093766568383244409324909481432515974471373531999308659493782841877074766877989018629524376244973906648419771507080049268667722671389581203297565488587153566299590996147227620283930327603412474231487985233260194899253964455025080186987957405353254789641212600739316833969073988130081531960583709411718652306123075066169899252899169868699502562935578278396823489113151061183092845682278039014322789137398370679452184240394419910597659120588286552660000191924286592063684090361991474578287479341170016354125442464908989073430994078816060537771312568568993329916014713407692867045730947176518577986554685334943375523550996962813977322484149975955674761611877775504762261177833961381898999946371643456185434325251090011129712658802055916594110709843451858812897153560767034270222022985083822800734937352582112309466637192849522815457963155972231217027360678827072396845185824810343900062124598549221646455409016574783993175184275644021276002272816688271506607163526446819337544323520842175914135695330176119559556981267506759485193913276318589171468558931018153934557506606687386535155314189810937230524201604401539195977402021031334554223582716223089247677848122592143817089135918381349651013088660665643591321673399397002159550662982591606209488577290145256937597595653730850288933220728784828909813130743889647892054422962887409392007493223163915826592100327731011463587801963877210388481853673874747873900577967480566492513762172037788363350533517375182957379763937850389593210206884283910749265980215694602755401267520320000000
375924578291202556996252735927951580298867822792373042098538467008327141477611299647125561202735499820395095221585033344908929550383228666398092421883573325986037329043148782098031566164397848152300651447688814123964791656417735091252748816442341192070867762679085829447845862707015730067910233290768102470521161162045777319980257201795214536844543770588293136231701407141564058100355638757002361233728888866597998029456333888896086236690621235679343813399117539662142072913619470907312500505241888789330032873286344913184300935615213323507905930205935522540938597956356972613460106000893121597877063383365624339000706582945178640497476963374794917339007761738541326755695206314165685658670442099064178699977948448164658534886610786124393305340371992956517176122825302552743527224993703104870500478988548062483019742467422777907664773983088058440455986527923791012756599363483719113810063970791096256522936489884975609421967588933843203661397049760400828458957142511441315224706931782900988759457968861831460829084507558980901872726742215445609062784111476067131626263372240326273559523762519536868831235026232468987399218689419037325117539567820723011976202473922863400623493568683417912014322057982118222539014429576967335014754954480193320057436199546184614148795603397246389299308606301397030667276643677964270892331106998421663447506830537767257587264837198448914655228224063084538445934339732168393405103553492280067323448397318165113558812126632480089487885067442946136073667862634600426191039691285249466366174490260669886118151076749453699451822191433735981163960663674702323072915563958878802798550988548176459403227609715822303131841953429294604272924571133185679452856788580792228669421810770057792782398834631985117828432035427618291403221798923686194935045847917123634430156774622303988114923428159019110754664990797964095179072857666041472941662526122564625382681034987506759973916245671179611903097140192528088150916650460644942663227904643347253598955296268994323115407920940679953683048553101449348930788905577415877172755667964262144697565734788719895097577716061805582464463291417413166220471255663626747836634564962730306096719438011902782796843432779981523550945669159160939319431598368000000
1495824899854914687605521030509873480127885444644812324901664460888887681709155531873190191103758545307875757612669964842124994510008647917397279652054320539315995308812398145529924719073499848619151090775715937748537288484655557772163768944800212154685692205220633192395279200159573764617366436349488864286101860443739955290345762943502417554149878484341525117641972458750235056479370465758188239677877301386842610645095932388356181243368355162234541113851023683017768338079101915057957731278404998633498678101392887329945825727009548502665954949685854219789101666853922985314773673649317737264897513576731634831845650442742419140262613259804049990962644339356293848854761880606942846428067570419470838691991566832078128609489606961271204507096240062956278809488365326762705011989224596708912807877600676087474057954776795453816441737185164950238020553531589635728800228575605561227961447349399452487297441433915384411623771319710627418425155207317763625973538568382884711904064878385225275134985518964109030915090693745998186937049920973211720028914947636530039725078666601343349860915831868913435867355384084540396557294876398857476281283688930962965615463890654157914095608773925107315274964069826405971548250332462954194957490103551476413799586451608283977354112072914760290875895586305708911363179282101942237480787233733093558267230867015222799798390675990964240601708700128652564791310224170081736405011713333081541632637781578577210277603284416603932846416954759687704207784683324494189998082553685509695577512948985249723496160423402904883798364336118463988149958505472436437236457277141271519451689415077795421088443681688137205719187443977807924048843956558398473766852057245797881338839727904692239150925991401337600169812331671890117357404925046628279975896618178895069818792090014728685019634425883141994200091804631432793233484930652484227144802973641819109676162970387667175234163345024711883309893296462040125873852598510115925248856632409551294180865114094212796070122234011098269429821581898196630382387873694018136314831240862034265315467094009255262013556847393223027814927221399604516693273057130300196200443449410790355022473160090481583820022248743525935864965584270075771577179007794400000
4886382774254138302866816081165725467365868604827312991885654115047143581078281928545030823430620191208631524300103529330210705734925102140249496815509317650534460771015475888736426456883014071824927021524790042511487996970549620433689672602713837474635022057452907825922581727957070885609183871270945043159285484885912209383672043683917822392704446833162170056852619640650831990151378755322879677616258623964734511469105072317458968326296127531918356215004142919821384185351088062297328668962758647684844372861994455117728023560119979774501436465972098678198680376204566680177500565056765128566204928185930178767749225043934260579007688197815968489479587648325465179220400488760088197986620251471260328458192399840122183694328696653947759163371304935284509197594937131268635904272810722235177047848690071473925484114027569074671056516229083725243403020326787001579726693409145449540070850877302472531984974560307724216328031828821421224706668958293967729367690752335416346118706298839224216777376893958270082361901922662477995572164644417213637256707581815348728558913380691452120697912863010646841854787414058420606686356654247391219414234636691640756565572646030570288364848460764447857014302472193024536503961260123664347538234840545329609530537823414502210621428782318058346577758335622147642753719953325793126912526537456416171460791054230019303686592630837253652564881774764495758218856487925813139365606038613204704856720509060554406737213819123677287394679273911629045288673372041009729872826575316408871426143719840357113603557953199640385849381250884733859266804614737522294922786361204071292610371364334884653017498427038881614277158493710847683470624988353272455699028269391498210365277130666613943756090592810208096547054355803661907208141447585075296901530561139777818058722645535338812565216231953547576863793482766385386917743005524237283318480247295053139324148763763819245559802809424784892695167778681308492206953050586799668443872045164033939310521653107706887603204985186529473238411479024816865176360668695845285553021515879598488125055999007438260066777702729597362067676822868329641068708799712978397490481556483678893265849388938525549649059161187062708840502799237533589148549580593680000
13930748918046334152111690548852887402662831127776077722953527841424306424599421137669535483720394110210919727663909858011038852856640452238885987934840834986593822383000156859811692725291312769473578112999686682519268585698589097265123055459854217762705293987627977262229918251937368919702045111915850539954188113541256704509384546330568880813519956077486322286945736664259496437362220633213187655493454395252464920270265904608169594529648859482250062334528934633159647141017834403605558542077678998933531621498628135214099808017165313843222559160323400850185033223481920266724984052392603652701013120314581950834554983220486843898359929985419661379290707128888176187306102827204274407509466227357489248937150718256988383964354061599303640089087646051080616501581188005848730536351705738949566579527622659035414868415679319646976412773783759410037369327948560099565430325892167897632782402941473136897408999480620806592274928693533898343121772938555355914477245621047334119827087594361324855547425031825476071324799716997091261905674424400816833149192727094886119389623497938108191449025114661447195823668904324389823857881565402330505878406372711459425407236291437688302299147416078215475446278058888389021172948386483819680785170989895882253375558821653727647996880622265488136538224010884097678587200428166227535300650695643498441368637106055934153669749797531205475082455057762869979728018347188456992053755417056937566676811373523054526336989267504547158410981827920575966846521039299727761898400961721761979812498805768930518901337292068098248371465266231024840945924444664286622873569483993488799610002307946145525749297207713095645969326753940743504887663497048650224424079114019019793753171796677033178824375719434116985532622038857460346953249458180217184783521348627040527044955433017509327468905830077945968740367159697847062163264188543036793731202437458961589787074860969342025702395126909972091099751938743433088826611345658509987294385148228193701259527548391059439076296984156858731087071083109448608918098485239448593458575676050644618207577392704353802830899607063114760357076108162792023847817352485038986751963936408403341132205513546396415878005377755936830609526981227719335321852366941288000
36118002138299355079107921496639142186366396254467022312725179900008654067439510825519715389628051872311192135062777992738744285902889210265054752034412168420869407342645730148402305916620314354405795821714128932331945861970803866614211674447508788068217416968672752013082700858237605372911747113321381410880740637098427534149476191468077710501957074321600642120999323567441141779580211566356067701730677200134941657596097522402819152806818826667898787818630960479188242224754148682419916456408418004159143651260472170363012020401373895858092992410906381587057242625941728391799783692889953319163258451129362771042554044169105110678820002071682250906927728270867227665010674578188743092864918056564975378103805445543387185066654426389791581742674170158487923132991241554029387479152699179466507632845786184071304326182819082193319119308818780231916891147635535102448631143378607370932242701055633080199646131862015012533113674624159292394232091990026917945247401917801128759091025499147785414210964306710377190795466030339898168206973246522266829512044478426097424438579542771339811264119831853592466054983021719661783391624182939954024520362424727024691840636610160495963082045659880252663377130246775621301353148142767152736054819789834538713185257123811665978909727667601927879955432520741423955241544700240978619614779963796091274333581850379631902819708714358767004047887546068718591298065066961705909293673450330261120975253934131900064310321239496434751555983439640322476825611826662499359606698422817119027280685914626573814106533239864051972895877354233324638586328124908146162880244133427170667600788479792648125527822040833920770241040139063483718519503257710410206172088805046736757884226866476297883690185135652991210198085145796084045123764063464092838444614501354408809535733251633694463551787816766483713209987187223042016867308754070772646014716517852240626645438572834470640298269014390119022290626432803602722008894444652832218147709183988196975216439548441596742743221753825099271790807948414762340749457763088219157640950989936911789446057855804306870908681617002587618332310433257830504518187270720264429637409561976496014359495960602655661672899704570595604166186553574547249212153185211527200
86733478305474083268107515333513081719627203175665654557226736701011293327290183760832893241795360992486627950203668610336895418641420550590159145990989776596047105805514673405132926718486917127897114952245174877571301900811871060877002153141164734573144054200336238920322576726138327641370739896206093362329540269321626247540505461504147877708256706839458732700685918774683774255238878397876526164680657017125470642750112830323672592182546907866039846727473527352998426695357003350349290840745564947060502533103043950679174701297972498373311320199989085979297311898771815569425557720108840340760865399665576380548079093614573406208373820664986336553796015050626724342237851274790532623596711023193300472330819871717426731916382096384277787359821829325753023705005002893015667652613062852512835546237671505999840270333236405511722772119418164931550943635206080185759028215927602631304654446347375861935734999354783979230580704470968363815261916044450628836347016837940115986060416154700217026488901520824619772452247375180208837119624979936785182317830379995767729936850516443240738178380835119577799800201553415658780306805460445729403604217079651040425546929515983389784752869156453792485070413135618995611625225973994824228697856035901199108152699795870579453161817718086350537066342491601429507665196214074755435673278961443440239082870652777515049307105239172717714929680768870742400419516973946161568789730080082517322610784041728367329656396515822017827590277004819066690478219801539984708518540236959148440999233914142366460275924403382645026300631873044995745701321998216757459791634904241188508383369183428752289144316111709590692805278105688440941777494210754532579644081417168368735328667215468412522953021414309793710576543728364321777503070259584813471484441749944658379274987851312478849135999686131969318964616673042645075371828003850267218806982917506089164305445625493159172987634074224326946807203130453699787023986135535975402453801292761472554338238728341110162240983055167751941679836658350879617541875709678648547584598246115925904030528098825988219862881127072781825074771342373181274709683525374281958843490583617083769339900963782982792943201174743710241998176868834340574561268724192641520
192684942793245453496117757838211287927291917539908554712509352711630772896334956098753980465220479965196955327238135702885670343716091998485454591438612526841255156028585455640574530636756384720290341760952987431244839882286355203083720527494128824483783096414827737095264951154085472425126254489618957342592949032216642700705307225949277151908656709349899701330127202332850252154294011898602714621722216644902148969485117435428476656998596178292387453569030478068018993948918384892492269611857509439091775257387197798926526432860976381585737163637799235686440705117098853449266797140921516509692553508188263368309534879706031491083178272458408690708069938114568344942540949007901996513408090907247139519277119261731913116144627511290800099495597989012643829463987223325000177379230652543774533999542895699118238674596013070131458282245922509965288924234180840418758972349976658096654965572822866719901934925254431488656885812586925525644669593038265553725520787647637488186888171934998237586236184945241884540681165242085616464575480147384309738211066136483886401863610286574352306289006147288187327316480515696894698335123429471663541590395022342817675319581046043431179082524235196863914647031314491668150225949641189363250452204331338457237936942053071912959528359525478691820422364356862518992565749212667624642398209573367672187073600406975469933721146321452695521508304658648972830318736511065311010954918291060206822057659411177496149876524525462089466967278219071789230312536913462774589268605214621404993622836501696440626411073497378642868047673029291273431751311813097166810271587156192999091950720606856333925215855637824046162829193931134604468933769517894059658425164059808229694534573133171654474869127416963949225033503766543073652336806375237920947248280989285791757196162959515738817147424132803444847825640874988305162690980422387444154814494412566579631009840339570467226236976814960308050213798974763598010861016475321131140184270653004003823693701098249738292607522258818069315425123036321492989504600018979249386791384195207488617463472817977682653058789704779932505091078469542959814935503353084523144430065481022575545136695795433985286250038125615952563561021620424292986915804237755558712
391877517752649999283668641289755240645360133508138172427675484940534411580858133571020664439803410900427827130682796214911670934591880361675326033182610712559175861418802032008387668213136760342075172966629506900712058858778231749606490359072631817942384753789967377594077706809979934913701241949075770607333674246002374677052574889397323740825754232238659051489233524778417550960045986017624023993252520063754398862265827516987397599355197713845453767498990679077597638246981406757191278221475784662284447123343722079295576933759460045515617269736739730101134192657952602995656109953473759680330666313526521737351615837533347506539426087312570570209200660929610070695951307496370890783786744048666475787731190890852453960182510142127337505693861676821445400971536173108925999269256958761050015331716685559908277362690819469442529001562390233400309760384213327439821150392366840295299962434062849444276016701572377625514959964095378295711952139698230632725436955513519632369184940521372372352413442058694317215841812985771689473547954303209727425756419857357599780666604911985641314248594044212434756723784795790011568798247444277469756602411387987844383499803204748770000802544527783839716594591617953441656891203136586713671100703619150050176020431178962646346026087568377022739386231560734538748776392414184111151610145851907761882048985825279551837789413754758064545029721611067950287408888553365241542677037230167739563402153786065815448075376052847683826397336394116901996860164362866392570602946187714099816351524845152274540126335606719221333747291566330621009970347811099561887759381615650307841667161642449240552153111467769995390924412531608760317438078432136498675570822021074607513581466120726371501476552169785068665496022745119476208748295502333340576127361024215215546813840989724464970230292893524982201204134283498800153824522150671622388938835616766234241541627279256394928146502073980061381735096042449340539785211610169407703150113346651960759853046739567392115400012135407798704959642849886625797730942029070437270007590364594956825364538668377954805982050735579647113311329737409645319511401797340911464890271831235747494601175353112051011412152535345194367888243042765625834590803559913553804
721945669660073867342944315061817462659695379113945054744837949136341650639018504506353804595266605126339763135907408233268527134689506645384176739877876627360618727600182311090921048308203067839347606664777657907427903066832201371501513912224189292124574067209702507364974832991908570129075959690793599350265228108075870130537245136159853678310366922107155228694605816424179851552366351400566273703972629819135194254560788888624410636192223828098395613227943034686682533183513032362788934627906405917270883886834216271819893969165716081049401592397307902685109247717372149352270492604113307064519628272304723324767209392529571971206458138249514137145861409343099273327836887351854828573221291031044406017300102513657712181638257116308024683841543176872092800026285572221615406890996600464730482600654970741388405415402820130655248747041415345398495011044155742827255865908872249417426573802634024797580443888336506722397139382412608785066211208064283281272311067176038985932454563419062792997644562462987274088576280631128440550628296851880055609490459875387114471465145056206316182186806323088970301676890505162704209110391803220957238882760644510667000677286709935628101544892705402182334901156213515234232076454340383486277739700378891581586695080934225458601249354355713806769917058775546528478760241934072509528269745556298673537889391199046570781333660662312308206316299490322614198770395304856749589091373174538402449223768593734481356517064933642484872697995044535836184390383653593129574205169938043762072593529547070878928437495476194301043480982692546930954029365196065112930013216860908700737180407673873722300569619504534428158413330350695094665146858709581722741257826033513871475668170664253564465702363724431378251350712765237324311605471127724251745570334800797637371208837627971085776502613319212883578349818486082952461778505209560868740635227015098370569782649518346914719206138204054387847190374444415124489190969177303627895632033419393222975623815528507616829956921245496638073497191365895279280455452966072348403294121213483317416819055747087054877034236604423841569572760773904223166963898845628147665821379400501940255491294437832094543997550981566950466470111203779061796031451490190571918
1196724481892367036175748041207768580309433774211352008465010800974349742439319599061747271337884372735996965122748611749429360491461377081808114615977783721995316541360909293133044336056138880711570812440197536869562198962343605270238606128756908752497406716631554529605263532876738546945395548859235635055488693213623949941554294061486380313641959188687826672139374765193977615110809570290292673289993804758469083107300313201653894487783213016528584762633223761588543526922336987744139677943811796947476555740631039984058232394852775458357089449963387644013265000900738590587730560793572635511461923890332193499666914135250675351163354638216048521437662105926026724683382551606246306997845893803616393665268219199067804031578755869036759048546838577349525498603602099229733274117447018078236943763780080864325175118153289797328901709966270880902213978407263143493140331383585675885933871084733980764061675463188963217739146538753195189070867961205169853412461780186108687053699968483226425780678219733212253877966739713707270359533022938495472415758889706828978619734332593121832210088722600048238862783714119165845112101656757744809838850799544191075165625175719029684758269520353983975543568809647527813347116964077073429494206663576552883040518679851899617621511409239642832793053620248680825752659411768864148009653435240673178573185000675316392534395449959623709236365043799343305231971560629217962756670260499584306331698397252626017498930080950616833279216417763667198984683345438882690025682147597377487499720026493237932327564625063128481644858168596946489964702877702897029866801373159261337463761950194452856658416108843513367639089563942257048829552136474720954185658602149976728384942603491100548500779757424794437510836440712129121289565905103129556926674919768889762374061466250316146817291503077466336394994537642751726063487063716879747305828165524636201638090274252734790979600868745233600349026219066918692607303137516851741473022433740103828879941057911744508017579057132947998464489483053749538315157197703528665097232428939286205632355527564804708127467839857768191579636862671459579968696796954516837810233015835943109833120979680357043819882048443200285644434009875847722800846849578437098602
1779948749970769364868906410538119791162586132070971591606013232910389806388647571409110286679183676081433574075294135626172749283540361167973694999681800583081712328049048431154193681208961395803869620363596356545666715279121537052445664160649345862151451651406352321989242805395188333479082124025130755195430684060646228699098676682585113113746414041741617677282968534191342205967074817194109212022430218790955311300995370465399651400624701916090300200051276750173794169140874382038723122621876802426513316704580931590095937283608216134313425515917561826837948116224433596830433639441969501079447163735770278655813422221046683463237325776989916137430292322612454339853374851257415473793127512742507256915230925222476998749626427572548380175091464458106610994435196613160401099545983496997994437152447991048038270530339408998784803612502791091649597367039046654609748303376525910731714486841165830026589000486362315921746520550337042332970297015322752684724101393881966234666574217763778884198999506025148248907185250310381263194381628169044938735763552751791251098497537559946398914100681852289487786743241222404118343222247757083925167950957289407340705911205506974905716022419621468306125132195323423654345548284947385701263488866102903461379419188309555672753182829822533967388322071717887851906572429610898702921146875851965628972988341067403290373269157954888493931594716410585854138087224089579532534637107232900916566277353545662163975242137582975030465129618544329947981062007600111418700489643221563097547685805263366539425855884931463351365328763835094451264443366768219149469673797793926586550325526995916178818708534258541570057955052610589667245668085333315053966455464981708001670299284600609870170011772831843683658330558403576093056543838489969765696377898391202622087784815098848648266686727215118191043402107717992700259409701412672210606709495729567925422141119808239019073581559498901744823980364847609273899012833986947528992737764039595008247326664054644531364554171833805137888144557869467329296565073622299693142985706534212766178349886196001546011978344163142540497849076691760152343282913609380859708003227821521316438544104329234041014809599795525856043516839899836716126101143810785808280
2375203981996906638156292017059489754632240727048816361043312321170929004457270027398786867734764247068714671144906921903568465910816829306584527177108154692522037985776086807878809053862773894656288859796224011657173215981231406060330419901832261641442730416172466173963960110619990806970754362464513653210679939412392284560533154820071445937970956046173352851307225901422789645051510761555477416885204328839542969668715113230065706038566021066113622506560280187666582147678287254446579684079882455263374833315423186641683474211285927742926357330525029640908399403605947953186251213139189182095935022466649033274518897174673409491680531433673130751243280226420349984639065091637639041525659929795213320968733451799695351129142157786968310619701436620876864663698153552317290236153696453564462509621952949409483179795643297804765649965776566651346201268568641949343968966421575913899579325697563952447195022970207952743603781909689646752303876820954185891523833942368492820180261022072123659966790573335970143719010447741202029560148253292508677248981114952989132656509482885337914355653436598179172435148792593525996852371002632693801355517562079651783105999747233118373207755007038997476886019410991833631356373174527838597202411425621351385555434849752383059876176736929737163878667090654903357250754112826852232469054891947562699972217967274049027210202312407562407329869679406024879124469794224586727284487058666108551280565353340946422495141210481894895280815223260775771158364121667704710597164302054154927587843942987575008626469523494127764649328211283388413388992599119925085028175799912704820346518603005473463917141228454725667201133052946315588358537500757030677265275665941479462890345231326574650442574050123448793834706856293236609057351708650825525442844737253721488884868356535927215921899954808283426932519400118736678351493428283477540023427891298150072903281658220105624588347204271283442180334842945723488581275585657211699825409236512812717777949681429430937505277427679519003332831389093628241712969988546324541861021045191115149976900548695928243233714337153152857937192299624156782726179243722815899283420608325584477884083744595883726643786655401282325766378668735936048905280057774112795151
2847592160907649130145617405783110623180937575132122772664369369072976813023557505792927399333810637235624287707918339494259239431928942753142874574590080750782975910384862935837655301875202329159462689407414882444988864757194726289289949334532333836549791673515300668173969576418791002685418706373333734567447233943230419513312197026225042882544594612779810702289961093498273718945903918194997251569870716305348486663525028807153523107807140548005754458115611396810810889864117571848434732013260674594665736496495454408965917548617212101886108809515227897035553611111988679133209526341046133315556398300487917140586160172203734524100991618216560607291083425117300992233717929191415328081291359611643006487911561492283415375216026113822507682803051783371620579285205429204639695485301308427067672621306576789667001827966230283126366955937495951856405165193120820044852890728512246247132741828834490250604363528834610941691203714881569616997362032027762984357435286478499476024597871009458759782913887637873462891230468978484683842920766615059018057234239088900311968744259854834129969443411136789538763411420261886189028040264143614503518849820997954120371759220450059202965913601701254735284106397587564760841990495626562588774445858693198538598210884773861475571181825271992864651229520606526894211734749679133903876522353695686097487183899445638433217881412853237373210057724243063230291199967350973385398888097959808809505542612564581772510566758541637064708592833809261792654525876949541486459857135750692933957685094748099074982245234561963908325908597004242664595602091336385207423756486727230963508982227669379635712626325108944314042497654161656396166078110430718858433253695477055474413521606645956777100747971992929638547659796733099874798679546165758952340260485122908296464635345599916797433634439859587363390323579822712583942308868718221695282994796356213642587098327318039627644929637902454749974219544093781444042984043541181043233323377981543896441610626080307328588128742174732244251694659428809694075120393445391891961089871528623026776567795049467169109446359429178951692521523517484123362131332873308634944369856453111557509512514173663912499863923509326809219535945943210034391900570004135608356
3073483634093806100841751275703853085482383790577763547957843037361786383038449214068984884908541293117230635677871093044107438251886703220493149204167288372541762471649864498950508272719895237116127592725804118773876853101570906657542676187453894027803967499073861638949718184818054180365688501725639124002223766090223167940011033180906429764850937016277014055019112709183736431507934603048519216020197480234626851383197138605291899738859348400901432088269744836283271467366249308611509404773154105309968082201924653141291705989340271354074310830512678513206437829626410528710417857189105282579044897467404072710791366733977034877086524627649312849214772499339233941686363044848121725575430654109154280237116079888568970810260893750549669711910762734548547751196672932525622013027996119208908669259924039355493623579110510284383059220823050883970235561509196185979271737275097902934521076009378855095981658005112978074456131723044326662508831919739008455288482521300687877808073311535395738530181987082321678059595173347231100693465877487378564910867720252967780004073503501335424288891668592658796222402093822870303941633768221525897762980858388556369484598413614344993470860448572293253099244050893275961974837043358918853951225491502054962631842410259449971503291534282245080143997027918487176784134083264474055570916692517081696260973196167194811841765596884376582698097539226536773986358300965713761487331296094594908751326097811875324416278566029039663804338001087243808208562853458473148736186054965652683952387864092023567160297775724500266637419914073281342784436341789504231202466683298253837084095849044027451984500597394491933301979794017136961213501371171505794240444084958877257257010846130660707942444717355390832524412649998382251425034619968621619653035583024518679676251090433840748808386185247943278790683829016440493099646656755202054221660531280442566005711941705134551833965894199796654326489132182278938337224546459482286999276965948525691719391258039052969068571543824155063484603199730586017050579548240769478279632550583858521412319907769348758326331370163147657537775797725429332593631377729404840501833116152609103656799260961161821860414238131363293710428713710680671001584352949758674314
2993167475656724531732215892730762436947023042941269735229503163621691374576717857556041972568515642733287852100652434988952760195353075230192265370356063849135130607456293878544155886051918963854240272220212845492754114486648262918335667853632066213074319948895084239356682764985533438199410970559821720071854040125829977702131308391552512576218314324267717557839453915788607073244501181799365466175674216415820835886610620428745777616791689469723768217473895913247701498881696231776511761357174200889434765968045127146883538746254533617541844546070330170185523844813559566193772933966053205246961923685305819762309649222454366460166334824585731911528859612683110992809143944399646598100344626576363894883083612198182451812816413377021346253592410600717039833621796860038919390791896826509665122027675288122952599400730854203666746480008817901795529194191303114449556975091513110475883763651427582718192077560555963083617917918887709163469636395819032388268198352012574170299400074505690935951361536596062899417468356878405659250600232535441887800171128778819630722689492774625184305603124658750128066333285551037609713572984936310985980994191102447988014235751598120135978840895920623477966582372100556411870439395058645032992231650825810737739413966865585112509244838681279231565694131369429788265484525521864012774607121906540868798176238174511768863774904252640296467921046539731818309276633099960412169804528703927995859812904995338493133873843994171563852058143806455918682491619232729317524048088624637795979322827300183894888852605889174414936058556642265703915115231956918672278216401622079129697515140064322554499451410315856061575462725843332812913935318740944306584933091313931371799013271790096382689055703985999803438230802780460771947303522805778759961002614978345919015415281737786567058183586242795984619265616811626542419009707622348507039435438274306411857616738030349767759153618274040207175016100348759020648948214811702484427547250109766230174550853519337082991593395717414536590816296994194508632603467528521121412195982706663742432375395401084651256282695306944977522975150311311823754920140165638550207244884813925394854717542344482585172093118991400536367648807345704085572404765881366058478
2635798626610676858745215107813438931908520720965828623294356845540939413519124606907120772901531376784156868245224178646821987270192781958749999676148171818858516723715170861611072132520839810334577516846493152018728497715531458080402472928379277895784279485587188364112761079977315051973022242669325490766090387892288723759249659495754382276235396494991096214891979182350307485219333786352385268436951521580955849831669869046619239363224022418421445836177362537426302680424491607729242929229989557630574131736783059313654856054133654105031524919216650477363157800933029437920457657790831008941801770021959817528788817931615728100824938041848197490485764436315298794753218829518237338500728790560118023615433386029819602445763924975242667509078969761872726874466479597556465385178482736663416098286060069403520142385365368161561835893541502134859422495447306525604299073081863334021298646098421949757564968075016140939606897208453761925541615793368339663135472455590731463472968417002180905037329157907287793788780393453784330377471491624243049181728054080799742394908256479101059385533483121675540377365905929387208674502469666024157843489399403075759633070158371144362633780306863802596078025230364002096301688682128945396588076718859538356064741952255104149958883575674012846586641015420548400232534835892136328700512481581549474713658778994888671616704178082924875540662478503566088958858030193931251013311315939039019930379184787598838485555574369242741622569485810872676412773904028406544983935378766365785466841052684967067061040487563027226591213428406721554437832880865799864841827639072614547860645588918035014307270508606080571155075500558484738366402568843511609769462196689849131404873011043451532139518018334368386193109487656935389276960436080242484973477681549282319973658290057542835599944884867599983230497616895511885967490261647382289705241281615179147662374865362618961489310208286289577556280612876926767942447926957909724050003417223022304607541010408004196290911204489671014173892509260559396234194181056243010957505014928283242491188903345441528085377227341404512251233467083265247556321886999486269616875342776453565597530657598166558613243343842734712845810138869930323757818819407929529148
2102878006114828809642856994717810224480900631854567689470426978422387529391214195468045128361431452747184655104590927807165228769539196866430434752728141572026881759932296380581146190492511411529092767734180835945454192229014214043546103101081373867098287934374399859511332775049203043850151719078224620747294778665603870157676716523531122269263929590431258461829825941488071817445580531740999392670048364509147269331569270889011348458206982904293294792113792328070323596295327789574057763341230020462507179142771509541209588164062330416192299833932183736038262042649126130324555258772818483259622603392205117855983998963221425493140004602262875519991892722998338592314301520827236359857280932044404183954921832247566023571299382023864344639246301293633235173439832912718566624486177618288235691682272396704114099527797425143049806072374672906012240746864254742671900312891547414139148135829353916992220459861885987565411319017977028235612504308571790435452458701420882107632760389997448600929238352619866049803083175130692336608566870911049192871946771673208970646721323874721212754706477125112448450437929330084804167425235845275723585337932762908983610967166448588688898583723931113629389937316411742356699919389035838328012130566637882862123370031472921359081747969123575559183192612592967313456158580092692788661702242085306897303860569130848614975169147902900094866611241690102492188418935227811686731198843899595895139807915968130909571684098777210133876809228608425851391347988102635717728340124792355895837836228512771244280034195266655731548945580249285113400473345555416134651995957498873595324453210987928304421525878496929843900101316164506877539868376180085142186268669372257661091400588821653664626716428699333537578859276998655352419606307934509631505832569674071175616763801319898317788102761612535069624222855861251662108972375210575358381562253149831616190416600101354231668511082334684955596083089576788364150998473151049582723923222544863889973327781622216629415848499509806178993144366689982331870412265800778060781174245348201917385963005291645812708703848984303838181251018338409567969285048586439258008947397133154757264550670576406429700576995462095590343938444076059334057917009374792945829
1522490724271518889995026690743466928465860386296008798141192861499921302321664237442404255489694998809819510837911279006966279537286138361233361698404999785330365011587897873667100496187856452873559283177277704864915127618517711320694947944965030667572210127419521293267313309448755482484333647992088371741531184889132063783831367915507944242587612429404786037989067100677825984874975579356867859064308398711509618187546616188235338310638287135410063882404480666340357646522512018285019296379954379633542178989814531940276107568419748004908138793795940853214248890286529975829923042493203243444531833047116353272256737675290617705262865322926798899951304042201354369375882494364006660149317260878113622260698191571338965319367177071542460945747623995578368684099780762000399646412328144287822181663119200691328552638425745841463846897315960825879762668738361740659165147496813511064124460258928911115898914819628630593776150584827276168189406520036233947640202864261030609952192842964775853416132020724840197327267224311422777691291997976251976896107921700508625704428610671612716898480803701855711305554308210139415926508178222513767414872277065178065452551934223808580262589282966053088088725067902964531158078990946053101654760774819085818099486663123790925320603873616833565505284681270332743676642251723162778631037713690655979644043577859643823118071957987099288789738569671423586427596389275381052970532691038772367545373409021142670480987238539913358667486781680443270602304701040185731774187978130840309705231340074059740919203988203757116771729582275303920639094855111411348309954315292083705570759468089514630941607426192380486157710921062014774557193869100955001554914982620967231753805897890711531567118493173442767002733802621768280855869595589124582453906777352104179621773196391641136721668729694164751165744890288936681198518430872250225088275918556595006151577671315514087025895724753088865562308218386820005177731903487493436429566419113291710541378782431209049009364722638336857692360740122544519929381469634558237221463881751972850795686646092114484460325755250846547611765576088131219465462443215364144614153834746711588317527956605322920871455656022332646566350865159825958395509490557070272691
1001658409379746052954706735980836578379116695334424130290696753998220352085627052782333643526079615975405027502329580523591421785365237733224472611677127065453469580112934418279859798539106624357723842741640687615113049138202069515922712036142390457072102139756813598020795110533871994065688693390008196541080173207464067427484777543258715357112239540191021197825526282045371876834099745627342260048304948847134933121402620850253575220954254466835581501619144767781614885319602133964597754916025392202549659605080588566515210180265136791493200189833334344916467521482100832324419327850865115466364588620323927424314716640255835466036869985613801828668981023317081800280037359253478911071043188000704326363333720842006814917014656049287569013049993493952472114305916653481749476514534448860598332128306809949137020707840159669786545500184733714616846439601709192460622475959608556752821617964800251621803410114258033001005997468307970683181651695278496671484857063053297375807221279949735576848958818199483927473918973269382963010335036561798612244709896879027400063087030310994823805739242224149219385044176773924339177880067265197952473100866366650089263874814337866586754472926109509422620314948945287350932583456479236651266639748466170154791075307790861820705570706669307913972755718813714066033391425802861088610289215208358972508747514655755485428145117023752594781700813362889216320566981752073342705646628402171997016034080854183810782269389517558213552908965431627736114209696596611187346241219414734683941135956730271265046717908373521154295196271561616643564894190810400337278758553631350530562555775355879653618505283465526294232302450974111318431705964429789238190741643003766335520514539687493459459664436375224281557483471330342676755362300157412504919079705528932914240092496608391269194401973645929174638301093668471892512752209356345175260091321261395116773765529676673748584026193801418402569613236730714994949285781655834499709644371010817700317738077354968276264994733852518953901155393457673153187048050739042756205747865449427688150417435768772921898853583439850787174270489596474666911930284195288600269767067167840007312324320121376735491083005430290969525414759353817167572036122261297503206
599458261640459371450828234831260734157482974371380522073420217023510346100828172260425231833691500775750564672035184126630537828650789132204651615981769932130863929006963526327942606014481936725313935227952428369315963014735156488361726670786814691088577724257606387108002615052576373325499093006164221962878910181774628543264840760953239802504640449362041752850621978174462039210996680298808237254529617423630995587456488841385036295976945602353833175351430699790594207297274952077428333882476083807024229968818085860987823855704996965395601103144733922735936084640955504682833184104186434354266337366993022928490846844044356329951239790067715778892930849844201368482831767886309723222990428659653664959831183422469035617608101732188844716738081235455473811822531441787986751583031845163860104186243157257429206583280009791616729370553686110326861541581495279501873652279590321460873044793286649758383880607339129489445465206126489905192860908631602502198302420584264952542552047841206911529579170975730199861089254365882802601316521469800361342552090255979683897562683169410935008871876057000175842041548565095255328847424910199282009219686607791730758453239402527892363812781315550235605740129734678500060369471294087422979971948823672082500025598053970708416393065074657912044359347099650959770436904882486633821627891225334907251275469179013520771616907715427635365264395666353322794135639005199556878410659937078054474745065066087290426104653778239973487589949671626561973306857928144890694580770242713349985262613699563193171212485544866740200720318356533092760950182905827574364866851868865626160793955434080948387857726676603116788155668272110263145947653645841412996809406278225007861090307059680761524043248096440944731832825878676909509839814746422555373503188870904365733940499780498297504057410482789053030091915293609450241700950637239103687118408596124965327450952426627672636609975554974341042089254495936620148963724253150648129989964988980572599207046713442245534243212892669301513144920706107391297758408662871409703977543953365597087281183404761008566212221630142840311105428665066446057812140426411185625594389154247079464496726157151116325384113773799742978512303524397380635447485666273699875
326577548632122251665546860521863676767094520187160037110320785778315537804670835281353691117959211206064179919131668876928460184022920928979770721791305131163689748456629378039195739867550892603433667008556347224214589337773668069838040580928441043717465111096904169527878288511640932997634344784571628336174301936151377772985812851685745741453323439004325629366154345093936597556285707218081225596798059339967480545138810689369761181414612876188131545708660535922356250866466230906155757982594194352044393691230084139071846625724536781699832531426676888048892587297787949498912373082559507471157417580874651030564934463270643872557461283990824070265473286045343052873053249710910445819407363212583106121019505571187404613538751801329186433722574319495009786225447119254470371007626841650449130430884346824327569901089655973129343982182501515208166245518143424146669604308520496994177390711366142246484303864097754207493515821317045493367007213997431206399342535343034028415500291517217534925174087914893465069664411813314716281854859309073096974099829856323088345113701114026306909448048729266980202350149008290428159547443857360622187196221325460272369186207244077293095049392692969800008089201487349812786633152868417055399118674436124662113020618765916814415419936496640285912789205667114269645852344056278534204387677261499443515942445531806889089682702122188621465450375291464316743627705908251340631971811795754050784268091475074207627474630258531658390213624903444500703394064244142119648667699165898157877202091594549533610590476626113845729084677789791441262032583473792461182529909772212702263649005218366783717540835592202759768264137949782497583358281204456829142326081593656606529360875794563371372210643687969117100626528927655568733957973730147498353073038135752346359969265295470333045115523126071214812335718822602479462461443072465495793949989242072183237065872731788988685141004987751521762120607791244603910931907928237784000434941638732500606024551446472934845384582119220599000366267696311871124821358178169823895467421219988521861724584607778441417566143849005427901657879497734510419718377175391971567575539975634745008346131043904079228647602774661422943284033071268131947189395587792253692
162024023988969479100259939785604512454020812518405304828895778023530686297633953988948902414926801888145156851678525364198862184560319678486268236080335163642532868268867628923806591128297866286363359747414066318233175406684958757158783612637477174391439231778476174915777754498462778445595659952425968477972521099756305271246613523736828884053969986370368189289912507097863345896237275742139710138156648140864076871174768520587453371130902999417759854024732435730832365387811014333930601589180012328463543541941413131639961563615652172906913227498509954682227740329096032364223426683971608148013086972013226988976546661545056348213053337408671061806978752537536518296522078992588998881304706702341640996280403064683115812437898422469995752124406237303841929337287990577043534725114616198580199786709308345015511678036859021166265711853452067830144653127386830104053119567731974014943240639594673096780108744818944329302618491684588795227399931563593553963874478913637673722033114982100172648545406935420508105701605242945707247416358718281399862121590024619048835178282911576131818523590792598783341972412875742478652069430564409358172489969240556587583283767289351995485854077757775213304025506564017223817808721331081767334850924342726081895100281776900166551274675763534629319548242903400550630479694834414721820880622044314003692660593482928640521426774021488675421263823882967236726548505382441782961477562850728892684993119803330995021720401012674108377339997991275574899053518720357860802062405160675192481342334455151405271580174290763388203674726543120961215511898986297792706074000733424986525278627241496589418564784432436309071272887950076467467738977197326254689222274402660682888018825529323411231043291120178124321678132273670591592371711980797453755957938395624210727856436132099152306574759049598050090087344822514654533467890076443252186116016474015058243585012300684287576338787881158615945301606040852356775974949240919604848563904300113314499670675604510130444387186301437465612656495991578027752740012485327885857859409558222293206661790047175447931225109825446287033675683871631533556576379686090353621034162917958167926627112804456549382328260581244301751402010073147449687439839166471152528
73211434395206691918027826713330305903998120084611611687047405251478632162510728358155832096818935124147751925752126423403668640202978071009706744708853722359032157566840262142873770561825610515559485416158544867807360999679323246021267906724744316735810301003631872783593281116301705470139688483720663505860086435177651323507415829571758560571274174006453556394449596121689725606392489396854480909607747100837020513176075301671124265167286726374916559109561966345622517853333279554573641600099660001087435196610834085320735380668110982949347307603110688647178735409756087867743526811904151939333481088628467754744502575825572739114403902048947839842151473144870885617623959438189960510239123447732558236643548327146081632409489888180585313615194271046921155955138108462866936585647585925367678558246781636147861957661823332929033224655405421103531475967277271421040915680283409966836919890820287055614439200416820595790217779867856135940362189138251400260453201277611026434953562330438868040280758151715488455672647816122532463090516185613292572629556308165410320615713141706867804661321448868219261790807009872490187892077421411027393372617466664006527464373903471653392836153960578793414476333329614737303077741175183465181401490985435425146607866289945067987870953793228880302322977197899587410264285323810318842014829647759398019987631503179639958518738218240072340177472138739119459578684033906548180474120258394750805301474464333256042294873667874150502922388137765748764271554205637432949823033900674014759979267101416580214110237413596525039603081883323706740578538328247421334277058537224044903418319349297643401650956533697598196573435523482329994826530506792989325379311481848752248258730501274300100180866855451904045258942535051546630552772131996359861829772687544701222525074289345352549228083687900978812147097912708955660644084761698633588230717546300444416444448986997146463685922744898254096063150366175151989928721942776365382431728813369682147847810786536185121357443874273229226051213520167540377358824006212235158676661440956437797417424096360271581458205238701296203596645472444586148557276516949455202667056315156858626413318233361519964240556563443568268789167274479041315526290327194274459
30122149254529415114810890309783461080679292637236369833084400730696054285780999817348194346912669336458698923490529119146802045178562058320657908051394961152916514608147798485344021308843467119670676309969562272695121175206994393007448622613333563518458367602476973758306854637451515738122857076203897802768536583030087771745156153983904838573856663924075903992866849035013233912754455423232995334484011390959675194022067477608511058278885659557632569899036131239780958568538296948813069388785666350478397142804491608914039798975468888618754563886501068130441367090798027349744143186728031714975495885445074870269371791085192517306687331259267508680939552651631771813715789194456463436891744865962197883365531162106188334424173563291747103557645760296880817194986662864536373082588323713320319417209911179600870214580450267131322685821247017103284800904599866634614695367447870143595861417739714792571526831095108642938086052409362397056733492214192407037274658984740803652761029071948903534360763114429960603085858435781113447028466702882488745789023793450972089568991312822189797938342515294332356058463718878443555548413038954630499828055925966448305746712641587035466249319473434559027787125092232110007773737237594508534967625921636401297723894310545614124217825245639519959260752324031148638908581267385075397809532792155044687890412188395158929270885494847147548551425875951774638863876257327568965919787761126054421607109195862871805947110030116200745539418927457431650506344957611323480639094979268464173165811843510945896555485779264152537007174171384478484434432952401654898101876081139233882816406244488757640706199242251104336783448498935387438871456960944794631220014947484523002446069441261819304503629685300045496639388382267360995644276143368065811034406517211656720292802410236099168406766782041489283660268631327273565505728753132797373557573812124932234207247236233485277424352614299873521439423759918407124836562157825379788886185742177461162183892548350081748570483416263627781173517452968381092633382805515412264198538832670275427604156598850953520123351747831217652988163843302690372134100224190921315220790718027573171609815397090830011152121907668533899974465147193644888343360844971268632
11278649368489782390786778658048071801710246079294281925134191220889410660281525031812374202762155607957394692775707168237266078382034249549131679504224312459870943695778470606565950964882990118791274233636012951842463126758380659550626761381048542220155041825822665099279140507159945646418705916795156290757471551547316859166024197325059639386683299272266715718458235524154048963512198491096628461024295027276855092104218257830518322537791499308751407333651346696858427599706038082147398958934218908499928167039984224599084989889954001831524064055722109048941067121530133389055634573164318626935973070814180858657204346375494626030102721269471688516181423881633706321588827173742501932525436056674110978660500680274762554573633834176421816732947292236596348042260667978617400471094349863476973461449160973033189313822281108082284967127605924465358286060006087154363675795560582802079503635887090932009941111252639290016801901449865892654378068307573583963771701389504063575691202903841961271790716531989616737638736103211143178709433542539085107035463423723085788117469900211494714088066468790920130495626148053708457672051985544873605507206236385805013835192016605841874479746839621535758941683297579338417902210488911538401166964325832701330838551839684557988915562109686341647616847359749824239709749731587180020240885320946628659999686498681789708297465440816789000210981689207874877262676336441299000397545196388566939421736272604301515807264998851156352672292058732524792956927634821861491367782932120939566433857369963005165666625781657904683655713281349738227179719131788407856014901225670957290021892481443845129938356991158312062037324077680055384912797636820916835920238652438580604747686851582710731384883858986548734221975535815360845464767519378705099354399045983909394445473651730390893735048539150155823197647729581857549583667727898749086498953448818875760881247401143634946572277120473360214162000880407954222358796258263118366921567269673172269255846219084806222292191826403649572963430478383538263972050110090071956795193871622975408617901239861560679273334564078016266709091444427056515050502256214654399377902685962251570877504709173286246542280078021009695131382355087494976875740243188828935
3839692290668550707767803971529004882457136195975428090003281289540746665980857410852578507111549545143112738461595321520831371585311186521055722795030978940231475840569001888139572999721372780012603504706688644240755503305935813850389159312321318429861879964005659394233315005592787875967584138268206363281895560835508833782842653076520248547848177896013712829899373384209618229707466685836244235881002375286819496724775880353238830900831416286481759554109131712567460028277140511857350509197878189735285655185347504856185483244947627179289806171242279474879285797231433524232093330182689024109595245230369679733506423154083848119934114607711951118374697091315572664456601906528216287056420576750907029588376930886333985003553366302700557170382858557469055736581029204286806615461951765900774543213019120978721195511998669180571678165267811496573802778147548537426129215074306450415844460155668572619423075921398434087798499853778779469872850454902602901182275120156468781176451292359870577394957945915702304441643626205354242109433353732567814294423094147251181729414960938571236945828405505977296818226865627032896862749796551578762998565629764651197344639575046131575269868498200450996796375104672204356051071408531602106378763072020139920040785824159217274837906400553272941671824244234446836900435379101466734480012115001204609808841464720447240152914738467462267848106216467556379852626889978309254282132212995909628967639290847378239063166074539612467261228840935723008875093289942281285023816376500690829032140364061750494229726010162942246009827154468395222207633988063791964853824495017156932063262502902875917603305721669093410558244556319994823778150886762623222530338377552095102916493171170131102783844022288973393602618136322402657530158890110479831355183241345352029199204649335411224737689797474891136161412645981835598548891586435655659702831160283069486078680660493868741372951655314375720660264410278547477718989957944953001722522182089221240659255350692690299040083797184025777723887726838378474790452048774992025819678633100755925392434928544751321742078629609956324871846192277957503942899515529297429608485825246093137757294339241620701870345343958645526736471489984977603970986573314442345
1186981937233806174609177075341899142199979173482585338600375876757828562822600936714209388236775852094636020561326702676206115296267775508022876939907051797044793676376519501516227575161467856842234200913803896823506837290172733472510029522027514757240586220638736643094074337305366596470117352872649699729529230833925111472433764419794833305335964652057247738837083585205612994987089877637731167606973402238237901169606689687568489085053992511304375345433542181922609322911061179220719846602987172967355827497974323050774580870372380480532677539050477191968380415574561733464746548070860333553065572987526098173294975569115786502795665017580645820412385403754061238823535343623643419923645673433043890141825515525831133125345327275314660919408393311668711546371142932855824081151730758360574934432935525078473946320161204898337404373141464573692181968927882631021226847349585889626484176711113202023208215727242144332254180237754794678080873383476971203115692846290579154717970079084197938850226170280598120884820959803079810890124201731368239725916964657377308700693329441210898913643601572276339242199312651590336920185261475275093784293915001246777592103079456673194519553376896372369008751530593402173888688379757809915589445892446811085117891362442741154364148901938580330558987002438723865009858922135769185144733296424719402726345368659949401964316367303133164864420288147494130594790746801840174349936351982458003976388898146021653681131039273460079195938590648197108336573516096849631501948357547970517892171828802703530316100148280419729135584954773093871689782235874106482651998133392224430705480961095728959358297203331682131919477473248194639201519724051030069985114238534659536558116265311771670213817862026460876776610633846629705720289445839498079033549436201964265532668419208308913325135819685093533226828134707537098853237184273494265828370518911946668949300782265738161091150267695311168173759171459713431158522713970290196158927952455022303873521346721981021840286360316409574848808175039150949262708672462471575789415496937821768955640451398905932097659173854649852839593993058675814614325877200558175262591560327352634472583892523217712221620280747540756454530115856458404538656245624634948
332629419325799639524890773418915496126051680372297445557849893193018038357960722381601176751030244576182319176028071850437023017806875572334214843510829376766307918247940659922495332889250643214651271246682261980282588108831838981794858789190952256854875433340019977973906450496137082925348123178305538669347978648757035888085372117389901769118675425339976721984530366434028948989789081776126140007012650575556915657677780888166107965142852678022958104332329132723826608427850979811704784881818163683277233284568785646168073517349729990819089212527536591325112947858564064991632583005260906940960733012386031603577626743458718911722774299275186259932533302376405782514129396455437986862457907635816581252209960181366840135120046627367286416876854546502113771697067951108729761770774962513864375404249104714831484634417658906552479722970174222015027479726788525108539073171899745109914117634713982067228453264323223744790048720826163424082780932219455793473043742442764090823457233880464478518306103269595578077987491675584819340319683174858997460220185947384477670445761523083741450813497258613440049313009365315846961612058770583831159267416912918294955680844966802411288651578149334722641004158715996425399875900353696478573319292681176725734033263382663289649399993579934568484235001946112251910465024116448444440007349765066286355924138576286808493019274776948615960887146255921509242726579303080572237358422584523475634996219024671453585391889291160619249754585329208024198112788098056641193804270952264443554136180568303723701121880366847609461040131767893559750257067922952694904941140666035965592500319890317730959217586457919099649844379452515962481501609035225448378727062629293690235259680887773863275754317837785829136192703471824324621572032929025409419818859515172954166243475423160832574254568438922201695493759141874469414465380921382727836311488997283881196600717505737213660609255383654794937312764970822912852343426054790713163915750761706262579940738517974364642846418627134844453705376389177353783312704746392301080129280426949310171744291826748250061631916493249677275788678364548652449032713242857298706602545610700085358501284890539656762663199301566860421855326225947894322013299638795536
84315167757574063499704059675954725181758720867154943388889802747818394960692980078197579703807222363569386473003382809051024357954191804103310851259806224384998578242495010272144722528840509920786540131597443201034241235226595983138620525222351811677302650806234875547428200765587313844061244417262528668245034126470572386095168023000555343892246656160539418068354163445801858381135086911323629641568281397057759527851684441678832857987429810064722007806372132255408066660299330098623418496224602886985894711774964698642998401258340237729715710244149067265372222264447285524512061395757078696792235960926288066348630389491219601039154231666260136516047275000825815156398497386488171679261332543644296368637633798088336083386454779406985783851030271094348500296054482674864650602213913512203972172681812902915947044371995311937913554699570770927619367303290314764080343500940869273861789598929109331032571894982029556331179978982495255511861053027263135179223849665135194729227780613642738718187875580663800317797952006286323348701991621560808587030163926323937984440724405331955369726360470969977803168697888134135241663720609812774806161751861410458743537938718808817305984779552513897973120291818414650184935656244826477180052532242828711410935711237916689676835512041487117208073852609843222052752419692099255272057293911407862876183222766116713454825753881065832454236718625767265343708344287055065957831860978197366260449145268755704022140644047195352284801481244779846800166970565270966825494635525515733998038536927497914576807667740783864656977448815962284763696325655942117022383518023854542392797215930490760880650020202088689927897382649590812915492214158820363729544613155279894406151886376008360188558350445722751431941213659421859497279711767703614735125012088288110321460661715887134661344752057798425717151235845356137508569222175124822442154823084794148943780269440982518655660940131750393173734444876608064139555073840771690834742131946947964595126410680027581749062460843709983008279849292188567764117534319885146507806670530924235968271470189066275443798097216373872968859832243736303903631054793627434940276322392344330514449184221242135866370768453531708494369414449964782785939827665157342
19280129446418501308119052011570399817934226788342519442417965209690750017953762887195659719786183530914426071350382524344018703927250474611150365648905050215296800998889939903480549312492224697327907120379599204676305496804848511353711735758812626291867682800262122814409342565694008780361284160828454518049913497163829934684036832108972432543500343901485394816037729108777458922670822685159132630068088010863818662306051013421973198429257900355195030825033395979923967049247220086170764229009573474243848543689901463953094243076429430309844847422109205408799436261079333244523687942805356364000540238484453087243034177321776354249612569192088545056393685156073517688644701898607753092660270661217358708375167750862751408480645619229372397261160087241869377601321924329617239724643676278772158636369123836098894727626916368629670439289456044781483201888187383682494948536269755821003255033035562019689722122456838623011090610511358976009126474733585383552948663975869862353654415084779340592854104179788975548078761272794101219167655210287352605332560345711883139722084748652144638301300051822049690943464410528530787200904713244489096195078882883690109913621908115428255626820978287792312436108514552203121152245343903819252486512839176735161654219749458273362410505236668369139242466199599994075573648799749534818168458433949411695497693278182673196255509301664417011971803773244016280232234158220976458153278002552455872745191456439512784129629608575141180426789893030809963813396478210043648862010302850912697780044435390606936217040612105493824892055977740334391806824266623700715257420540698158882237466681914959076721914954900531110342408665533807951746393204803224862636866627572385089453340293719393722638363879071548638707937349794880824113212606292261367302261252712192321234279160657783177761624314150593872303080242267429984945348633823423080209560437824784600501866440804632992493570557172547875400125748109221815451661597846116114358600049511915343634252567612633140512905388169960097825283600348286356695692949505431747326121203344300008104156684212113381865214541587896317764648510023181922575052354701113551988328727418629875161570069999059671123757460743356723255874796966859686240499408459888
3964038501490065492598933979541589054294701049662818646099982753288953609443410389810742553765853108705502258712845483331870808666022692443750298340196089179887828158952685248277358060754583523330806240677102275015718804155441890715948735510930635123376499515121196475340713666663191559463640748136302054040728355058810173103140437326044215508659820313147257624399104198911114061384002270889575994004643499715179748451630580181117810891500670066775662650142526229421254761972556547291024034285416496631232427801406860627453817942442567791297584314731437131041982842162368246837793863606256548984172524324997212647800085327837281792706266956097084483991156362997932689182692824082442949283901528522742042877653324430213007932964699013946636851174579349893272713517586528594855883520605240989420082502609032826989491314498728989468693288355799180344107455563377112229590167572855968964665354768475573663391028864723138402449162331565016028554020433118043584399737014899611072031511466387236233401524233805043017948690804138651435229160474522257759608386062316472069537377407036735955006208460105987464273808572455509296317287186172472063727891322634007641332155891253854164541067107015126718679871738750126166539444590717226981903379668917495006856877320829973177275663254906289840364276610088881215821253761125930104608082488461832230342841059360668578311560008338042472925977585834148549488254149288688636922851296546968870066162478621475935828058728519543685226252461077257822807859989783294196103500375949244773308217954613950511572351915462826911502607778089584746866410810006855219718786910900708738810877746733452096208854427342645091115286615522702450152635561563718899959516720115436764053466744563882867520159568212459823904538864621733272397040885369061700556320195702454475483007989921725497951141593496948558367749277878817782851201076016988275381478673622623494170912518969361690330835090458795002916870452260780056705327897680292407501624656485642802411078040281130069627806445749491420401437747274663989699976571968762466534896816273105028437219076828097145108778043125751675133260253486324449130880503928201627765198508559506686857463215774775818226217986247734203502752896167857097801227186637405
729857778811103549768994388585231641522049871358571691958967701323357581340076887401562270802355745363065564955084766582029200939953804293469056969724718724326955900343814873305250148528134768148136315774268036214588088913540588947280671208628212401567762436563861116944777452278075189293205440564963062263228389493384009556970842034254109401841578953839492167855441726358089099266102782645693513293601632301962264458769476156051099284058925143828347281816676627843601317217166465957752051133940230355479337215896153184460922792194097298130121373982553134298791295880201253340002067196826334861051616295564964501428621206564079089406033622359451810829351170253121423086684758075722194349248195238155373498868964886443380282891469324791567611217965491038362143055211510570990252533745919461146406857646763679883837604118173593814985649230414639736691782936354919948151423762350281686652766019318002867132298651951377354660178265094557119939672066261382338048157710740224200798717610220620496268082086819832954178797346856401657107700081533812174585787630157529115897544046945689047776390749713717833703189784438695899858635376973097508839582711590314923174785639086402007175686824578573493539629816787907256491308288396582287721596046016102540821582587537026528338492319164708405292779639662202598483657073116621920527763667565347139189352704450757878500629607095206352538899843552789378407764226279879926860232654720304002886062139888066157903735373594434083814099260725083869048278084892544337802103652993579450761630796039306398388886089868728261951346387491385512713817765801804513031016015458191243237168141674787655047014463641933067565089906565821928185277481793475271180719897065307649399977635517240428501550288077175476875159096343408404602319282744937883346624934621476411247960275388972073514781452333570767711711980862104448753301979222095295958507550001434727668926550126752264653179973811478375036236080341248614898149357027758380251325729336082331251002299317097541657726109181843646795578710655058471791459013639525386764151389863783136683433982229502168904730578617683864377598590282784570967175930447330140176587822497862172661671434631284269474776890526164267128607582941018543865960419349614
119750558228341693315411004611600800537763752385282188056010549795536243815903257684230904193228502707469362332365940029350335264705752651373973349085191156465930531168371864403746057773646198065255982636169359448028554110231713466290171461428064658953265096742192325592236990629823207383575158971457907458596843591821908306027130322399382136890532209890055275935462138865894484492445085931913273977744120261163569061942468791277378657993491708895439107967322076629024807449684966306004097492400088141360399232948137723299327323647537145232472373847108255632030565970704728694630206838574413252060915379911007051380757874138576718245535011616970809252500636464341313054093256307293420994169952599813959468495906215890652084097599187649712970546454077977247870555987563948052973401929420395547007506244948209633156319583777649767402644304490456025207563209479308097891131754548139402863484514574046385745538056905470324582978928159358403627387718584040627914998509191087773462348402946178187211503806056216793780325141738090460006858163095615466413789677676450087112729806125827622620450990521894118169279136652104110840443825985039684970461642225382755098820607415891018215144235012009992966267736996981695033326960070712126897352796317431680860732130638274539241971147235105072672276865739801130144195994471971819420681413406471487185845301187916732848369276761667689660709054841814984878367495619684092329109476420094170662098292182846335079693564083949489611926937451593164288275919660806939574269527984299568027399881425803922162057609824942907205683997804324655120911847031434950131659794419784961595947269380851923744458266070571192622764148558393330839450574064723920849777649177204506426256658708991910743834883429538394703240448845946211244841112876312619004158317674613717343779256619283431361641790859243005997659217819549136562200929710747451624599636601199089375188385048350181655938032430299862225644038794810849769718403978825405173809145450312444618215543346959440353412037323364705551367356447101059465699797624019765774908228584476381878646167866971539961266222325004437978361571999346519189875459588964193329111009492343368617732413087187886382299495321207536764202350494991740365942452108504
17403998118524981044005159504906613866173198818543053434358015216479387241996895906355456022812899141325302561618219544006636893892738851021124324926401223673060649854967730976315634689063566235901479713306796827655478216233604695183392200868488437055269771645648506169772343953240015199778793577656309703086378811295228627437573834317507306848687580564985978381159916476194218828758141798424757350882477386045729175325339767415563246332006812972905014088506325218116467849467767256531176417721794227993634449347638543678842206598898305017038948283227091370833118381644677480097439191603401089935336689379576082748519444655446363170397938526168177759384563776012815053496255093841936954947094005898082226969490024115807668618010992969241371609768753006071748060571765416864561854693634960188942733691543534109412141346160645004387340166722916892100370271934937795583620635116722489035406051413137016101662651501828592066822518978062036169621550168143139510784501847199163434862667033463577614429675282297964923033914137168863548429111939880067272645370720995175922278440249167461885151364917869119241873910586017382963926717703107544512603982709538742737600954495346588320386211851775722138963915361182866274257247052531206443725543727557567153652774921234880239314470827425397216002724914700696899182485665550552178718825476533684184420213680194709076047751530369869026091368115798954541527679186267449037793371539870251690491485507807288392563174751726432207449546082608840624361320546482850208610209138347091281058316734829892946154435203421016585319379736125122037043155144928740988560415336533054949234117030782379451073412337677342841802014626184625309136964247942317444392120232526367767977323978847780803795709101731254976689505718406136905064914651076030775357126235542866848122661201565945339464367894780021446769908147163036467416196039287384479329384613787335034197992456365678607775533345744934587958087940962611620001960104928955265557605713070981904937765699832007886085521608339183403019582353771982156272230963927841759407030139997545727190415572449488944679715197302187161332752045654819151591372963705281660399930302027005215442806263211885263970599748825142799742155732984552538171314162576
2224057423167025727605808823917017788756613135625658533498983410462589588875843352762772653371452784612406215506844407309152047434492426259397824873488853615642641787079282839947490230617856405098576008831446535065166000210524626424976847071360178370304274465594209354347513594878703690494819523237294275055551953659156372345911477720693063855680968976672371437754886919053869243820795007164206177042074879061997032976221520843918180030662251653985574201373906184478069594791030619796575201450563070384422695758519644065116251937701496858013169600813900516169181746913826719861340530811400928240789686920596168235908502193336239849319801378753253995330798815590660476939751831301651285309524359817970708806695978172818488804101979743984672483497305583545351197770592295314454331806800064596613897120299112072348739749340923372284106568488882005669305683611749569050496856981512873220212390873150012768181805805419024783633589016591038186885161636971532017535612824875369596569197270570686548559486901629839441163701388063851276061322672521920325517423397685717117838783790030979053121383496613303441030087910810551665595521606880378539580165803794107110864765518322661047748402881090161223935236331382316213072263644664295858077501169560732202051450646085590054029819123833650841830673130005983483689197182158035145894599203876219802307654375955371008953404465218221535730670189891349804608416732475643890464168705145650788136594570961584843502577975038451460458469112352428196221157988673735478309791204368529597318891301792307357840074012952912549687983310594325343096257452332478336367328852207346308281124809872892340466425866896396097951514320760250873782118436044961443685893782595862517968147219148701573046346815102169771893407970294160841999519498183348212399716243074611023613864602577606886522440514413191160389936010031357227484139148840345239398588269855704415770844919567923867924767168926926011708231763124384147145582391058264729885894883868038051962499994835303618718915670856453006251923934707961110941024704372483746416002457863704250214332824830940345496410195201525398037264361509441691177213344009223626678288895182218437058333797195114030108940091750747087437633042674948563797349490032
247617049027497185647659867915767878303070207562992348251678813809694451248312412645193061405737277902002251041756191927995728524307347071730880273627135572171913712547818402866570136000308403111895564515662601317019352521292154365101159852743269655620604409565573221360818852338321814763010861539096978448859309448691082810565208847811517297220818473380498923798956700543555740583900759745323123332517295082395299131893084474388025364216550630081136232048540953120128470232837687836999647356018651890548200488334547052785962099863145728158936459878942646194142625164112512415067867898815657402636907263182574189142206333361166671723997689743614077048801869849784049082297859513076627934984446712379889330394576559734526304544587079906965506868308384004204880564865755629736164779421708712208867969249439892677470049230443011077149911283002793800507936055005996424652133567650014356983328833874977838135194936973309778005061058579202691695453471191180485732985421080397539992902377217796376384303240467894177503421022767467183041636820218599673595122224823155407063161084793624753647704704761444762064958579771083759926989677125275695383144402889537218899068626328379528729326236986678759808921739219201728812097395348264697018398087114070676869452226578457330807612269649359844186002002740654104894918785007675164622583195110070885510181072977503942505054711811066425435526484827070712393109130072058367159671059557550883547369522765339139097793666832389782871974987818618828051935286740387400303415086574762661925000137291306858480954257813483671969993519741332800063462354133583633176346239672611059170390936962004747273620711714508489168626811013789641050255726199096690820690669801429697045503524948322703057823570045790935291968742295670788881204446283576402224359451797027702663486196233838347552100412308589701070269303553583194664097238633427463607732935746357927152350465878814003089534574080370296436687764700134942336646967104588629664871361673279546715437350858964708223077029420813959848754724091314601588851115187837431528607340978919802711512243047712879493981213794722966801320144033566773706110495918228591630559858138404215806210911257684519298669823347682876572630744358548532236763954592
23741904207233574097176054967694924795072112904025389884874736266507301434894248988950895958552223632460690492309409714001154322504544371825038664621382571839817698546617593738527055261900074245551784855405533234486543570881099145296917203475968112472705692696907206792382903270108146504588224074975350222155348922948162558320015255869878686050950056238843051739963792426808420087161047534750745157158927097295585887565545097109751492824841916465567453170721577491613999324202655837896061200016798916018388884894652851944956796059714263650387067947667155803298127183269735006910129257623459253058141373896381971831284022469395068323202207094600381043251409446342774969004252258850174823023234132346913019843638941192848488332426645399045424858876464865354590858948541379219721971189862955131680563367944765553033639809988509353595584577996298386403946059258262365909504815246923416585658455628833259895180399758620046886103432496546287720154869682306309330347194496367498831366914649246778434428187247532770599224606768478132586514596964889592785978030756914543912241930489555701792301250439437758172454268475399655640436689744832813493672032127547386190915300421518531764637671746084338434802586019412333781680810469340813164773281616789212238345692434221203814016096913266581541457459628364441130824151857665848636933307579373048325902938523253233015644873875399667697227692665883263071632154960363743421875083383656565858630547339422236713505631186663937827309459978671574371729242159110707916421006268289725547376893594922764180581002208808573989114644481527278048681322543540065587174295845460036514379700316005423642580029652361845893740509871079208704916782114528217382466343908634281940272929478120391229869670243003446844878864315527929736604803420535159175902655471683349761300779664936667169409329010289064692679237972368033384556455919007102371620359366808276667969888082953103810197896049752408371207516292354153418842756983503286388258349203253230256170668502756621651087198781906972864813097382455779182705165789601852282242276097527549154508249542690120109879528481676102975072111697997891199798668758617099948339996573195654036054803069479197031867268182889331198628321948040262416591910656
1931309643907234778549334434741538913994271629292637238769681201893283989790357285744304954953537796117944120807318499197822579792911747583572374913628088496531942337264316851164650868988673667973234541467660470257291236917222776480335037681842282735952525792810695953856106768764653303814908277510802683980895785217777083498562030413656890251215919331229890323739783969627772280895669861164509541782990950589540618669262731082769319402709837224873131822472427755633204636146748821256219548496305862352844535690870244387241177164899183648403490873965843102081081385430180126908765461595194181511700252188972924585029783765996605417068786603616537067935832114724747549445266639643510929031483774943114575773248389409880287894119471995215442408997105493847681379559157374321817676227392900387058742019145516184663488406013588374241176482086942571729956066748681788782058376326920082837500191339413669830288829284419112290316896851886878090804937272415116211103015006837420792636592679907941950973378105361334173051995996805171918484325390256772651638125654697033226899861382886644803420219325265979849354803458073907119557922051593012053402059859336399512403656314774990659897732727247967946508839663504481192347640661120244649297968150723513614724483102667183056042455247035309084517944337292291689253853131542154332938927859328798046216814658602052347384015814395892042525816905717936352455661469950318358274943436433058666836177857067490853258566631270165878818477347479800189318543550050038964879091694834961650209684856517822727169723936454374668411540711074517308813607808128316499573748900175648612176795289591628391724103800280787700975079756971129972659070886592836881145944622723624905434294860396589586480105270104231871052607246569503312912196664105357975613146706830456725811536818195129746181871496028000907978094211537245707772972962528998119015227098796742108742108391252665698839591975067777138084456777900122341714207244089892782266696209954630347479981790188264997338991854407217597482284826606669598045324579009136366231762512330968016171282532768751004610562789790132848477637504463573146240019111083326766019998580270454385135623339578003498673414545385438193012173174382030779936781824
130664853016368062919146647003685977613961516806680537347209024830896782059605637322609766883190845402986785879072941731683036099072803659032567334565159556854037523946485508350450223629246168397381054953739644805292406495005259446515253952230123088128506173473886057487938714026646485821212653117950109151419735982766705105474733496583331667176915191254551320012862440786886608088625125734611788734895735695223465367563703252318549059934639235041455564717366087582413546920063723065619935034448074209715730081462405821995957570900404192863356407652423221461213492648922305946081178268321213240146451386096698894535365534545498964937301769310546168996180168466218756393377539098832129029973336791910118655751196419718584375580001413517793273391724808207891698732010491887341901282400487933810260098566074482710755354609376431027294251114954212345510317291608221510197968781504377637809282827312608989247416766101062297239567308434674175255995241236925541817629855329020756250872118764600577100263771953214096633115725653052740733413126077430257828793472728364790101071402279815760219531435578024688996534662834006852174888842468264515342082091079474973441531910082502271602201115023224458538071619105638260216761692333845793606663334446996623433191752294280934288380155066086729146408976727316873620649362619713031247970296687240708878126020593555367997719080172334609634669034353844888352414527953584904622498280110505495271778073265148687940345000882842073876279830462598536988135475757132605784800986458743243630592563171526056739245254748199856785492527379825585203004191513727427148144568645916967636740233958287520630354088891450312383971953689094596939116101997574035345912990350692740596443615350448713950224042930739687814892093992963951171430194713011178995991611384397974853838477853604121815401010224713768501600620466292878322923284899344272223423313883370516237687917511372891716388230202269175936001951041004186769405318664965113426519721798894341769181916700216069326827720805855985817069285024109082957965828668811644781721310267596323032805213179833143242762396746831920587713372775259014148114956129412593214465779847899826602771349137319047664284508679926840673003717257525117117659904
7153367588897631060751525860231439435967300926130501284826099971051472820135779051076773109556145340217140905652704573694365902686739529990758057342226544607988020396646544428704919729788567102340967553862754482347063292460421850527084642185288761072784959525691167258554736858358865064998226197960408009958737157402862054469686582356637864589777830193634506390816056052364783686340246960883874905244723948260693754559875788878455627759417120889501369558828254902595108502380147884048628905232773247234263023349911438909721178562996596938245616216142267944825250032271262863992693419223261763602194407947626679354799704959005000636556714135139417300360333884953267243174291343450487034848520230700155324366299497770192176197406721960618006476195451635011224546621100206626195421745908656578112445380571275232202743352022702814838259650989078737332615989701041708063425994268238433081291005421500613982358967113438675703731130277902454054090875651013561982573416848547520721218017859270144847193434998622526648011491522649131670941368141331957166499390171965070360059633842333939480862189043502079149975593452358056312590351567112436861854910189755852460110180701929199087183024978986040309286171978999956469814467095597142900360056939842404705171837699316713104409846306007076262402318926945102244638501774116357358993324301336152167728209697629259004064595137925336333037472648815562866143196761757729653809164370057166214503672707951397282379139010624182838911564073298628789729598646566802908684959245999956763041471544392236846872224108999670236012288407087752594150481361849437127099092962755448229522460318491530162762778785360531413805656431404261846421710265767675613459792375576782481633561256147023261337936847783732548917298782716922410587566608092098907751249512638690322291693555570988835824841465566272448649555470682996802934798650879547872963598140805039142330512012689036503030283519982513427698707561374256019556291284976700607050426769962874393794895312890077558278589368187583301687198870045418195710054792521385521293895208631428107213207846148539243631440334223758158671737973348399551191960094592701639472485404145597330894565863572481983120862146076859814585944993677641107325440
304419948296004440766092634394176656529611049438601009413315778260197727544361824173113042417920517011074067536506664038562498721475953445349054547404256447237635061294869417977630639795343760523098643289273354587504569457274633894332592773769793741161653214972348378036020219736448176021987658066435143046613704699011014090010063618417845562194119553947899250164627586825288183907476932381766938083542300811903404761560515469653515989698260704630436677406209087542269135274571543266174158409230753654267756384867306101882617365802565019724312664270261402700752382529747881215505773176315538519281949269641694545255498929269776220048852403483523473325937903184302953094735298138670042456354850848791136280929580083251598629468617540225010316035326780971825708814807351850430002668840954958378805325006283754681728764533505551789923415768174540124755388660690681291488844911643999709250361556679517443257205868015343825402072227767424291715940517526773496227247294954881605174691855406892708244877819019795539654640411981570653475575001916766130264186701326375248053062327775870473359309055268945861298215228789119050476800383541747831390354467223111574982120017712293870065165447414474018586351843312323523697559474213070273077766201322549512941013850703354152543110576344805849367703317250562552975248053668273239706826468332334139674167342839622935229383466733653013827107688067241712061382774674867132831689323846825352723013727404862867290475966138425649095968457195582513173115165726611491741241081227151060319069716503050461207818907957633298181949515652754627430129031094998539135455009489281492120890350627987739036797514583315395019282271990030445954573722732881461587436146513739060617641107916022375012453985227161911986475146435630633951091183168190786699396598545919694110285643388169727066827210393387844317818955343609675235203969070925545099509466498094520570811074601367353587161190817692929040900537420901223645987531861661868113578040956359798919587997401181214889396114701301603429568036994464338308041354435880953356025802776570328988651351934097043750470377908183775457908343518564600500968447220424290807078713312876101423349679943218424323065673076439263180649982025726329837568
9447116259042732728074012866998001130481547703946225727669342260120155708283843765732342942688408405482617775502672161118846640523643616104884541505599586320486011315080950667919007078222157250014659544550246965492063943830401214564647167305645711421953041304074498872267021567244631099185213677449192800157886274203162338680592026689702290348643911157819968727697075088375671702629169598519253201125671202528118701911406366059379176631070545350571215438647129103267219435619763431739028835454441767432877759388773811045466616208964563790585861409590431222898562429704904160101370860652416327824059049281769986682914644089098860569382326580857386218449282451325659156834836992489078818259556453858255654857387062308318660905498058151347140207612093467359046995400536380860967653201390324484877815496135998192344846617978669801394203206392588841835030575382812724898189416309851976787334976422610623558565352171884807976967019497918675543892663075208886197053783268143566054655855930133425303129932955136228883432877268892303846240901077689966044177259940169652081316236584683145249301111090629352428669696660433387061252752846343132106075518987730723414238001844050038941122111706822738869218804625203091504718962627715286603676662563950327689137061254087455024365318112815388192454930168497230096208470161664214256966732720074387569172023066946396184212551169631445695100864230391565535902797838326014910108775315161433391208665587786487485958686499161990147901566017348658731182717065433596343164410657526217439341460307662499371239872720695839703155668584697507329880921364211813015926745464351454638030740354516850155495325587570230311091124825503204511833186303605816159460501175263110880322245984061920536072952060805889753670883596162728653676961963903996286478304130732931021824921885011674008799209178393810082098447362641016060871882715972845177037544213470997173434341841286323957362471766510840921179864604262934074893070693107158018578380905043968569704821481099456158408796242894708809558971456609371988958506139701123185658662168796162077005283611429162004332509615865794290715048045271396868122402882037061022822786796464359036639954932753534715001162315323404532342620435617458163712
190154084190516718578144225235434958203970629642882177054387557314209191218109289941365102450867717786525674073704627432582645000160836549743811937479960799502182737203884690111009286036006189820635943654353812529950849445033500067173562998639979290016676219504764075224389608563546475315335295950817987919494993814642048371285029592469243323506975166300404421424665644448868727057907271614183216827972785112355970624037103468205368814717225837141416846690389699813097996729002772686433333486736020307377573887715985861592498690946492322638015587225215464272662226728030726030347428364497436838929078334503312059055863666208115860413406387380136259938898992252538531731204483456298729929524177521724140890908692393109238409555378508730946112955780815223520209367037392487873712863508956785129509474486487899708435824110031068035120106200669590870903621345296186010670907359521498505319396125505366041168275588194644083886833905409418093615702773081641033744919330643034504077011276503746877990062884745097576030789238376267467460948932291728886295197473413187147932007842751825460967058603806359129322526041972716751766280304324916766122486957814418478440522647042750565290059421149522580262876567812795183767516951776222069020795118458577159566856429681090785544200289605195305833452990687981022432597768372864280744687187395855855983124609849398805433593023219294825452993970283522207243687118130894646970797674796052375026405047023607183754457876978213801310738515763550920763658746526996287145951928992613701253771839525766067172647346329282420649414337838872871166510633838639787236533763453859060709892141082529369586252867190816739001986274144614268730082887176236921282874015100777118046668759985551978437748361078648776705709513013906796148644430552217321237262461306244605554824248428338970372632233666187015848670255414305846013755447252846322654242020548217302979481331985202246400195763154824252014120895645135374106408667920648144002102150727518088844898634599001256263865388188713211953994156093101919084695387704910029785875712640386448832402503021392429013496257656816539667320515073797660727935226106719505816286989975314448054605841343071460769252690118429107433882535669009944576
1862992961870612519572795496079396118286660443353765333323743112315936447582575014882177047852174812475664568769347709935233021271919186289383465938548205217994892443187847589895939794728497863552860173902615935557088008930029586080750674890655158801284204355015002678382459460240083922710603493696133279804129396901898712528654884739831806867785327536420302532822646452358413939799006367119291009714098432155419595794055864822254004322149069007458181417592928769213881704597502223751425159838950762097863170788228566176813041126504804233613374961659263056939169667110758840013713914293088205401596714424404296735835792448234171030812965550904195348777131666406734754884796945736750842903103658466449150500669832055323627782340017000304418545871744343537259724598383839653719884334489663029536234615629087705443475487594675038546388205337846765643284732613316621133640867406091960884250026578611547012759953268071591533859394215379080202282491710063827387272339917688718930267076476940110894327578702352623718355503953932593788635721753563493245974711559107483280959005310232300163584324952955425937886793241657367462092652914626899438978955602206804303494301577466758582637152450687173381543766836239598704939350686649251936517891705796729279655135177160741270275176926546368535021025776223781211746303838145044322099831240524452421068884857971424861555387232668752550538184187406004436349618475296066581813228866073111581095766734182878986593327734796061707141311436958566266769575887282086461578352550255548695057630888599118006105023646716471207310606852658460832975665333119287361904304349695067070421676457032499375553941399433662641488059064567031133099497991559573686611048199203053380593533812502896438927021231315461680166148949207793576680463099927090851365970603219200087385925462512587362083015800757532170746689725112719414180393106860766990672587604975176868109016841482368569222628007261388028458357390810707348047898652258949084591453219865747587810338605388732965221319808124276482588158221201149050577891173428447333871513108927589774479182881479839446283785671798096690351701575508424665755516638782012354992083631797984560222443087850013966619349808129709180090222784452190208
1429273399321736854217218990299516803100263045114955779110797609917547489993341852174610730307533090323658722613912738728737132293047113804037882625872824046064705513275920496570045766052022180190905388135887934837630424148793763041498759174753556026598822165606625501197664094613195841071063119347222723725625099207231916231270763074378354286012475740640020214182387193106392247475302373313352682749484244312202383836302141865676981958716008858497691385640495591306668904951323898723552441605728842084997863688987784013089547671849852601269348895444501497550541082478738604960097473381742067679795281716269168642524175685295423444722068034864796899297880490978447988686192226223853016568663791499179922708180162993171376753878589032346080714443087549405380987210037763767060582753082865806403628164861564527000441013652403524104202827665650839765587437783352006614036916860806177730119878639439386326884196300433464535087161593193962060661709844148507979292800352617427415952129926929615514662642079490573435400450592521519935356783126896084123873676871947184339173722316356016330454515740470901603774090003574618041627725204290008317569856532078502263437725774923206489320052546284288761966830161514703498277004086409966823688084613032829011169066570167406404108873367711254140979283587166259174580434396408291346569942254209633586258735556414964409581294517892408964051281616964430595718683754612846003970849876741536012711324351907852591316472145016512805651606970856744281119809569796290949699833300178154466662222784730105978901054630515725358895596551599399154033049571877196176720380691825847327990329379459851360838577612444324201030339916345359280614038063190212449748052035941341549533426455055592879651156337487602711017691862667253645823441925053900880807745840011972570020062087911080001806817621335119672474023546352712890077863385575004658325000347159845134242787960746970739483829772087911555367298483310473466064715922755114455719359051999575938613827345659395001308182471528237578116387232872177915624230249393734508116538704332711122714328255390540048255234266119189211522832754485982275679164378640102177551481300639169069265034782634626869952809657429277992453845534731122663042278088089600000000000
22856184131413495395844581376647528668487831134437663977284851605469044613255444276199414523464042736000672277564266220976295786577846121305935951559402874407167388056100652743897135976178256243810196863770791044496913830112693711808223832821935839155317317107007404781545920207489655273934598170829022845038303954171866278675238146613735132281138354167204233012395958721140126007888005832205843952833642411414351818810670551313728860170571096024385947478452370206828969611021203507663392991054457807549990351724659077600169235622298260070342802899351955781275517613337035251313787086378179908268740736766023321139693590965784734022132948005602973831637274729282773579104744826132284975824436574085365410841043954297833588447631233537445420537179786613202992476217025837823181404992393090912545838000541021995565208312335353116899359013295479454198737024432581033021807841348556190913740159914328340766353816600444515154534520345865953882020379046148539450123522384752681920192036395941774207553366725806770959945547520801607308398265227074967676654461683541074043279155560285719236343295592760674504817734751977286936433754122868420572760386014290782492702404062024981351920804408937605646066317070644724066890842754832357755602901976949788637281203535761531155296588886688403818774234215083494373938764969217604764192126394123898650633435448129534413670874877437608633860475606357198020108868107643032727483265835916515363731431916147832383005281439051666702441127756718689510270413430977145477660456183545387651783025838890843747595963409851278508499682095139238850033595454001555634113176124072162540976493087327237468090657781578413356931076832905448749012753188931475787085091361867706341029783587015150181802073253299216584766676593516242172970272367766494190939213527529405484843232451837478978807188127422304911353953239777517263843061000663562760168858682078776966662408267248353564475047167858343051116893823789150447651497837162619766592432906118247913263054490680833898981443648719980923282745324521139996085196486975499975901055540787719541947132967752434231620070079258612383415312403976746731816790043558145426444736097122497441458815714888510613915958006200060718072538778641973947248867479288320000000000
178370432584006320308049315035279015567326287182746644025578295541868961930153446414056409464941919971913422752254414267279078768567826370691750179450346278958927777056272351182053782511160018186593865202654157190310549162494933520314236946391396637261708161332159923975053230930145535171615022437259352031302982959048123225168367641371786645177701265892763273438799587050715273853292750347051881128930467250760912909839311323887181594044809253897659079282110191926088403174407897466321021750984889514922139803938571404941413720810241092372306772660854065899362466871298396871166611313598472335616901324680441646393808960125773980218983332396699005645651669398983653215888502005428621840611010073165740298007102382240202220506634454882521818806069951104084974786159540587304216042279997895141354979078597011485842551991956001167262773634818699498504706866562452802987712985856959729623862945226755226537865379907160580046689724898360108544554104120207217520086099591548197779740147115037831748503313532677736353428814150723624746005559073978586210386932397263450134251574779707673182517743236856407461004759989407193029628292094850195690382437714150115687494686740449999000392750671239594984321125166737963150094296844319970856283986233872399670335567799862912531521511741325566287281036821434243356540849249764997093863988004013288810755277249492739267081273150379674146871301672733281678352924914996977826173079990974588877963896416328061983560015763733872911731689766992186478921275175797644234263149032615373522211955047701640425182887917969575607827996042422436784731046645721235733811876810527739162013517402088570810629007241341802344502648932593372650229912574548042208991106126043584732648722846169699476325430701321019473907638419275863051173510403455584085992147748099407888380537957483979614347460826187149534978491661794715966389882165653245642561000874308620777710660238412410863620936686531158359897723315716066019828161816781488124907795624027595720739060276096220646449303913439835152031951813684265571012042333633790166567237993677963190715305167950344430363742633330315385923521171316176645295977865029949732111759007615783056357783293701535615688136530934783745266727591093318848703984562670656000000000
907116391035554291759104589381556763317718071297086161786831070656781036557323905952174139962297526147308639640377083428417955118486445834357647913201467372854518790394236625541157918465943855090058549308251725872262668398481263396554674604846451681006752675206628486795236156309231150488904365762631109888122818129418900103933655554928702405849594856114128769101998837176023858063901670982462123325261363326790359309910675331255144086051149519689360519494087056680387177078505551566725140090099810704343358745271574582557659688207403355488554335569506792854705910610214982193251173320480337572904630983500652016101566385013984490057016790407159980897298507146420029679095849008679681497209923593838649630609284174435023992043785238550908090675566393309846741252080182137538514184708477960096811532586131502134835640028670332091559920097959287228270829602825600219883036330919556189049544346960396630861499024357547988609022089979309067257509332598290420976949888546688020947520180767049344043021306360648751211700164885375911191759175748632372994426887002758150575649398549490366138891672635791256560245028426238875111751761580436484159006652592029665828621805045543088775323036430433641281364883062920932705695308548520809924275216634256040733376778119425930280651602832276739420021040235846460876021372545937215859680513532729686721919928849429922387441852871066227413514091056288010990333499965311934070277537813621168585873795216167179760624463878718312576605221211418518382571012502965003773270514136667002113042582320979248186316133120839106429928581824358546102031274840197100074461170022375395313293648094206987007226913324353221862438268415134677433232980807351106560690943669855304779018514812518941569417001721882087638515114765179589434092041229490556330345824529271550519826318793251961262789235436510041626219068896619191762703657719370661709754100995028143702587262449532742309106489233508875420586629641403117498390890520586927151580161907813543928336043343807287975634894143464894604276077763791547004880272839008335898791774010130561040244620655127720418299151400568305780730825748854620460815258014449680594631984354549413353306352349174948610404015608964319607652486595950887420543915497419473600000000
3392102635426391256992013767602613850743940894274363787119149093838406734085234281336437781209615329229397637731346220019772237385369385282627479520962691346527219593923139384854200159870968835430970643549764606584435862257218049364382769590964354579341680929011001825850044365642237806112677801956329810572094713571946915129207464609590412152488866141194999985626918252912867833141365696447074071508600172676412723193094366012259445452642656083418779723633418227367956581404479897287994369782926378260160156228147300909039791427685492781284317614817742880242920294848241425761925195880522019014039377133462385158714742490441711049365647372846526353979620812556400329932510551960841427560513743081980633994997394209791461378993539517604109461723049677690093291890970352759986253742844567452929721164119791627887731361024976015845205699043598209695782935107070185972358140590534082405655033179642786296513584498219831787189320959111256753104970422613352481176095906719255478603894351846048112776254882316267843967221663686310605969794383316085674141646793064524773048190592931559917596814399668066817218234827743940075223163566510775398979301777650219200599281448858176699011946091416130534880670517771084372114086053195914250738566384333605527879978497096888190038145657401885019518123469139866635495657857775346577047791889505207568370081567707111699731859148837161188636058877266711280168240847506697347941788390554414236913595143104208554782778590321485794909786357082616429564979830936797692939235225045386642141719946682361785083110549554734734503713353553584653376781942077077670966454391812994002085265826139721150777451495913678080358553925106298930547351687180097830169220720993609870917703730011618234196947332067403011251902631670055113313998999111597838583268546725899880999116846655129456463537623201389453786223050989606306410951504458551016090618961776267865535353217318056034614411425674506790704182129430460038820020472467265420828967607402110372175625614492373387741268155701951743070628529715469434955390105432275238389348957905378242922755870783684883066255776738658795574450399946121981209627700255162452371296846345222620126562589019715990043050855403054481565952327026569152607404254584920407440000000
10002395910491657123084142373787212869326966844643823875875329568945929663981380935978422343808755852097416092372994929310849387854397004851839196697720078743915116407818933004975608317500329208336727705485253479118672145797358288041424414424530780879348850359982106672761596528631831848222642550886262103167231720258090332975615630661807794944015377790685760121701010435647001873261530519601023110478958783385362385171799227420213004230074589300093241069825234552198256363653960774356194094999235873780540668171315744401928981582634283141910742462870298548018603669352712438043821147179131046546129667606671774761725527808741760858482539812659762389540727908716558894576545396615879384350734862167671773559997424686345726910328279835242027848780395592797828279084546999203630374751013144447948513687500263772375289240828335139550168326590745499598671787459566856447482713939606083203250694001815147883643706909501539799325008486452369899846073267438816072458845958118160221735622956593881927766587384436835288575469037873712041784823779048791425504438756932964919932880163315386888567794283749286922595835982488640759007171891738205354051521349174229963217252901192737196542571295412708505306237362726905562205063586990565332586952133281397021750520028734798471413296302617552959792828072264135150075674606400209432975728001483444964934632223202193127001598656964801767403669174332834596171157947573086253277025129918364143873226014361235365793185438703115589137884971073914192556722954814102819961037664334042840360418183854401884002410395587182737841228234531854317759447332873737119689379592340642290171773968448105064230664722754688148254327655763096610365515191820170565938610860268859888203507671432824748771331847504414530151107146065788666666300989622605565430958318159000309844664776935307820083180242056040047758688744033785944551585792361685608550538106559206923894237561622461304827646272022204737470030320040415291167898973994558090203621818008300705704958700874253346566829027399960935113838110915322957862301407329036384970832116842042145844802376431065402688079102303749450570129911290982777639851944903150227384601203808319636329144242608118298708770048548687364965023222686922038963712868253425199412000000
24443484623780064438365204812803713972185922069390810446383748943946102377317627260764366672999116670592043549620572874889218196234391032059831910536565530249711382403999828873917669683010883798093006184393475183196297734156883260192843829909346334737840791533381589535132221787466250931923295616674458988297897017696705044609943716782564108009491513045016660477099463715400538204203138381437740303212641477809439511679181975237629604073334895246994681365247184788535971601258778613913032053913893383181757084750439114088729795760633351375805377863673320404157485379813500270837087874083181048410695223915657528108614655808835763509469380392077575823773086682486494391072849274271376487483764245550301085514429252264330666765474118225050098625166371695980812629759472644979744951566117891600880141805203835516847566308218064819071117086326324162161396687912333606177893118253932080289899945186092128093887049322530557106625117219254941497368424635098779989863966557509499879130770745944953238699071055086220384435867486416430241695377504588930906378118314513034319542863832341917780103166415714255921620084980512400662517763683047956084853385779585135347325961483723104983790215003367976756258070841211446929129488775357537461493900958032068820010901765761743439022187539084735996284530319324811564031317438994158487996616339466690860612899074187147325341888402582790259004228902624255268084320054928597774858183241395064109206424443805303376269397375859953404228209318329283657644997048062102011893761339060567126965708651121088786172673152476488626449080350572410129682967826211453325911453768591249374681561975883511199189168941617747358843344585424521087463915023881802557497786479583116295881365653967340859317610193933415614620170144606304715947710959237031984487387504050636325297296597956672333777803940476660627877837933379817577900693499299134152216189486244352680359782842452678225648212183154777843888912281551182541366422021076718977992830685249100482561878549994707765560960079997394177064656533019778136398577255577838107057862835192611770740509099788833397382635242969594791008627279358745046002058404107297545096300251778805341358143909962515831457419953615456412519085006117557371044676361641670465767400000
51595264041058552188594696028007368206543440990268432580676450628847381409910936454310986626189228503397281629623119630315167751762155877122529017937102656755632961454860339109868728053682519590560218019435654814853143029620901699682147464053300833990220285752913501023770809316425309872826869649480338804667477217790959808452716852801158623533226238831328308128998995985252508777805049683994698768004315337606214085253095044288526253105737841838244203152545885534557355760754857299996463357395553201179403659126566743164902458507381151975094768650652772803699345255936852062546156831480563948540536012439373808524458470144258062533837759131269123328470347453918135877872682085587888992930768773312132448403646287002945779023853244978081656427524449602230911831868511855582703099412129551684701016332527535881048726802807337971556700792666809947308379898216522300861941232748964137649885848866364783016990080756205950648166776523331406688256821386453158618446911617838392405206761528897602316598504394126767859592399654923816628012355851604591728332691182182851783523156916877024664538992166067463970404488829668639918663904381711474805714674242500078437210209622693620538254126480856447935821481091581579094481512230620447031306775348601278505113552228237348042209230247971659184960373448333074690808686378035652649873823196854289861393208820294797699821082753435136385186743814020787463342258586183678116813990449053082001032303667482555345350287660862272540930844177728745791134836710137103382984041606794834679416422863873562461599850075022853904273039166360565306548448677255737205839129800544368086642825455574537372145415517828440722572883385012743031941706581840832320802371475037541341774905942170687388620171180322773552793837834102289000422061814627042180474266275045250378112836597140041013892489340476620218820774051972019935675163585910112532454760412464030313992781870760493393108292427090954436779001384048684120000613111970731131514385519552360148598352217713859060617451327900928317008160888556310301460804622077856770425674176738902564544259645366262313884707974422037562265879730887659089483156645560871642580389351567898876342800918614552461772374618838847156629194781778777112712958934551331063776840000
97628617501524672313529888066682121639592316275310621668769107313376346322769279260421099558509863063330461104685364204445575780731444764182234533853297164990095611911430455848202080977222886941760446745322678460896563877647276498902568382035539766880648576965885878423006924732365416832592673100146828595693101743328075847175893063932131269819292004418443799638345250563823646063133067580868117903939823231342589353430653925484957420716050387576565794512268172610292210599729084150225375341111008391449276436787125903713444659654404233822771803828735407248671908856354605392668455006623209230295243537112888077120051948975930365602356464423125615069627653631066544094721049532467621285033378662346031559886378901286884500036418158719845309751097654066470465789035837249322120542102560182145163481242843939977127237466618147103046367719730364461486664810327697773845115173642383718435909914782421860013657907567617682760165879749918963545372490105688655477753961133101061321972698714539243228091660141293877173826376082929073850601137505330605824826263592427234961197689321237897916781552990353485775406338818529399711581491019041812609884071106089102752994333875992400500750301096679113657713357901653836200443914441102283729614579838376034496250793115636542114707072066015234872277882224250645002336304375845015263674522821005265757081369997781062369539837737331369365112780093482198197726224599500630279917133694182689580116752129182442524641604087167414906593771613992219453972365089491485906092524421270321228228645231379214785792692136932473252751283063119417823087984219841534987166330276894259619770267977094980727342942870591470792129083259327207825850463273844716833445159368915611442693845174216588751345623269023609588387935695162228110895439433351413310874916433976006044586831049590075091657454525549414780911297709916299658914018923580472865321702118011859245518091966157733801208091528457555357731077024297633298409172337123673620912983875462877935569528946755334667026994320425153863395879494840849307382934908037067732684640140132777270362333827735689074575043582646752688097766146378911619390637317161480522090191894935972920015879479366466909010821071423882558337101674076554578605169514608511216551830000
170878006585671246448560185641859298333921760090893989264869983957850059627488523469453953519465587571858775108688545048616785331250016373306734550971030534022173802317749185549579785045922656781322998276289658504181758670951863928112895786424422687239941229072148733212268155753292532939078121609078579782369963678487345799813257066311018282624912725995203425814925819959778778699336608588049776301352401232759960403951079943717972790373860914635478172055439304549399447863475796749075157785301168813937698504299539017939543493371666327160463572547920195603248807468325751454608508368295070962417791435438203915458557642684624336016897531260542723178568497129201329001793748697997073172908699780325157313594637643942127894162448094132386884114055161325960182681593617778351528429718351518573296386849230918658506797350341059328551856743200954949604372582102223997760356341751866796618441105558510493192516074549557565152647188915011721980882563317485206931066652500571892441750811020815378399947695649839356511389933374721500844118403287054215412877699347380881803429184049800874380285905155934057687829995880403389036573714450934659380384178234386653479263955738346659919107175107987343450908779222063107006595731636574635312276698918460481033527104388508660373807692277227159591888853276010296267378143516435111404043943461226778829028702658535041350664342476784639524366396295923005785351944189579388302608617830291740201471353365815739659983667790341078330080275175761970584281545863862808182544243399520276933037558026694777657771585546276476933229301888311470795581385307271837773502816447187586023663488702717873128279237636808113287658586605105076644646039707972902031441525116040666725176880875100060019566372635733633824123405298361653728371707620524858353450506480245698121144875341754782747355452250016717561377120277887588694077707190658073602163820951163401932559918389696246133353761762715531160798019504772841384054547882688249386874665307135357588313336239678363512971098384458916189857131843950884323278640444167170683928133918403686237924873783352002267312371127416977048679867552728934212937548079497666795253964797728074789878001858528998997759686548286948394920436214125121236258308366949143635126837600
282314133741653859784609085706170550768560827415991492285523606589115003746294915176184889203428098409464104826528644661628303537363249467683092865378141765488467668610932189243086760383761004222067331386309545696889168625991760974669861718367062583078924422990838797196397711900611528283198965613684123304604701959415824881651722941347898990851742497857336378784204371358239900911502335002825179901105966277427813182972770117907727588688703935525426556321090691628547453035379133028359359387956748985888331063195408994577264669869614689935947061046792569296032929919919700245081846455646036194632639265902574012715852551134582029812363471868992028086356110671391659245316127912579347216924363670736912849767893124246213315666633304889913261116878470927100772510151859866923163311395551728416585057917373741338411758298979884720401010032352939374873903493730948097627080255543794644714716400326620620195077671071895890259135884308616309172576028124549721836954782998178403416599734886722937275422298655004204397864668136427617306297312982716768687105311933481386188074229511356425635635339684746457872274385700783599561043079408366536905239666114576967564102857693285001806639863276861108811725905148640913456948723056369263932645797515407052691334415950679387490096365002569083465554767387402215527125495001572984564608902893031630270382252762860105590089982912013272345798702514053909212450333996643557892583006535064364622264315137922524310273860222804576538226872189714772735847848481737771815438923369414406388118215911488902572017331507672578524396368081769891417236045225337734118907444684941883547673899006705199185837153988760679040510914011076796278961540142612451833960128959742195739573303934068708877640074907469991985050385157209793482518246871895335637830444428856738037977901715852821972868930306505002190868832265018520648056768201112040100281198168451053948819171760986696649795615495940610157610776989435061346059591161621750830050516709127304233270833004022128058906168194294215030293909059371211876824656088072283273000748206505711257677138647247658838877952045440312523890216762191175606700984919533586480231423323513543843119734019237512578084294433103753272444864911053642735446123867263789268080895900
442638234253454260257165065758496527351874455980142224372769301033585586634393361303051970780072054284239295591304183689267602023220938961446549166097461629758050203871372696116186800811527224232072298479478872423909345789145636939790843083305881692683098178518266435624262042153197070477643573428198512321370793715412892820224973546586413912740095016834220012051892982583796997925400033019503634360424030533347349360962929851701471845701560209603948574512792657880258689017537483546123010012372430277238175754205403437323865471822354525343522639696492474104651437514916174222590533811776449675095809486802716979361479184326459187212339337560019071915067366511613053118050397550621726878067476502694570564989449655855158181604101888386579249857860305622131041943098725437052793147217547260232885286705877624458296921537109604677987510249776590129054242524147580759214796920081071147728070493960440930115172561686711227486165716393902835607908199877001387446296806408797118374205735486443294360813112425378894839116864711695464815889028075001293269467025250459187452993781267628830773440855869666869793567045037140727329830514081781657012604252644853297532531526470522708464184917094423620238983385485880300300640954605779205827355002582582841100798093121691258992099063276795678749357557540238326546726533083354890475948684729007630649632001908481276912452416573813216782932557529530593721360132439741021888251455530719726441672430354288109273290033765802997060124156502429505740816016838049528386855118965832361458007361583423609490870458968191934295136971590323325915851717599248695879657954029397071825026769487508700933611016175647142817522427435207496451601468295356984866606135968789923931329457491808511020543747793316278653961813728720797976956517365256684427377860737709857631513169853854408665239533313774734737606271162468693152454088550333993533779650712729599336491016565106412116036383984198553131573783827816160038941046684384302234402976355046357582335602353987046281165294300014364252733625160692826878936815151213192843973237411133707736586506284658979749471105819301771268653430985448205371424332055807644387092707525735129506593493487551700883316060823721795602540164605338039467288974070922528452327211300
654061654973458013750367850177933509446282160463945534851384116385796817578789266791722179313405672213193114341655848697237065342445954586670166627729907869510939257998975093321718724320031901354275127758026305988741067472730418860505037325023919927812157483823966816275313260323612594899898787892168413663118935730670889199326775503887083421654966253028111646408766702324568669694570486716572388793574051829019796765111214190756410175540893166949253182314951453630525787119302238657913651016950391037039658136040025007356986292762705325341228294027389798469956725054864838313420827241899439118521368277349896395887179361889856117453779282888439288829149416658615628441319631163130675356075798582422713819695539460630113777755878159576459432176940616940202234320658384623505893273625275325016471241966117389645042479686968675770096594269444783354468299467539986804257349504681608194102822330617257586863711240852646516367668413920365115147185356746182095824297086356350634194352278857849164540392666427931582446145545915960827341357967347844630000615833168760737923154196317661283242145780745525794640563954088284103086573929200377130973179372646924419560356156077116512745115060442822447214547073158010709888450549610266635936422688529354777287620296643255193487827604253315396767013680736134213585257575005433027336086588244898847859997493829070384394091156874133089181287578599751476835536361175298976129028479676091359825290184785301903800085041706495490900489489395255187038140736841041884596033369750595943939838446162525409357071902911186634776814404077359371737575160677362717856052341882885366210145294731002013046211505213001075955157814372188371040386954887092712005966925799495657661615013682361732684654230922355712861338461158624594744891254287528895936668151715890574240689106164168653268593318366118678779447878418278805809897735586698039166023670917878753264338262834754677071479579631946555938694772798825446110631581691404849913995594846510759785127181388510312136296687282859479864607535682803085041673416088124737781015330105549375018741656947723382356291607501445691577643778638197675327076895587553803605891699395367831239525013666552383659331295142473564846133174159916024007286154332012182055993469725
899836848812411640752731163245413796249305327080818635268001872961203219928206239537608065941641711489400277893956548211867611924002350848814391100773697778344546721875594528185677836259365261845180114158509802933598677663966662617333649902747614745349109460588330107339427639894739352847396093845206033441525473447009508138048782398771324683977752864910024779971502119397897109269520492363614461557115130293565025261220305073256807019357811871887579438203442070428148641464293227492125010088668703991473856752171542690880045944876906453788340740459935560847541580943935931488409255950506450371776997972539654471033914662307015420497395083916255530457030321832221372294932689046672358066804595556109829013541345173794218309154282282279130599781524677611986100683312917339066806457213431424751775185889579760747469561726461576529130370794836906450005875833070545250069394769294117911476455036596328172831056134907849813839984388014764266681149342853685021568602382185472864333358673293203062770598648913420860412376258054536391791993244236297502292557949801232430550461950830151598585191908423319467008208353187284441965526299774715301511715496201757350193128048620774655326035209312027254871857793159998733282941456919579795873828038641009125607850240897653541349742437029601079117633214078853563183147149361864804912875071272980038188322698385298180448495261705505777630536782669444968817434969652506661183617159245319834417186584404233075058596112905817942641254972854609948868260907110967061453357464435283642803913358483835978706390700586241035972793021345859214378868253517942733110756007219088309446203907612433435008236411631945691712652272994061464610143347929776595107013325178072570310577159064121460865708274465967498990913699513444349953596644712946174803356724603631654475864811543173820189413003367703137375600181277406119172619667285695633894642944395547478239544815392013242912586325417555409544447805835980190988111654275354025948557741941535901536264513529365217672705057030554279562699363277862039422350643252839568562369511066395316130517735813506346414412791454046997695313537093916208797806363968237204305595628997166063078690261814677294615739786540978690211924813633798518865142304911429466565965745175
1139729861854336235425895447296523641542343636180429872414499345659904335668279619515791081773860233464645346692353939223987689829634732477883572348883625767548726643071830310083242696401599399111006830342149723666190547406863248967025840068825688544350270426820144475331639010997027909683011849419691360182114921071381672545075242001065280355875159019153064853696981234169067712143338181706706415500302899059618724729669915441677226683132550883339301879426551321948184098493944841455975955758549189983494280546998303938723846646135292326536634946083309679352818266664465631284394578030074862356795484922706823651101852829271783616912631917921693602799337398375757855733009501733889435872156324628556922910301582469226154502908784192640506803812081344572335685931826454161772613310666286469501891981004796732373706628887272256176445384646579228115898688723249149449563521027384781200181154615639224354460819737267553878222413993378409383295681343332082815242567295799477630890511389491234734450269291454251736379345272369644810948792247312879577415004044011233198276739271291565455127968245972077641114091023602385038255437267650812892981019979019675335056411766411300421934085992094516576789815757837821405516919993913437757485510843345955487350844197261858108749706280097796596075674067205519649064872600384454560558047907518095684086818903778572484485206094176871196471128414803785262994477219867920284382197966913056095871199376400766630537329382010141575545166586395242018054551111246506864394604374708198748667144366037764433294662491738014575725894173553912139446957853585516385553077721368010853993214484807600625728630327450047309282377848337884935253016353913920347599187881793240718235188011667929014561450560850816280466858979269383583387273130689069684176545969415138420640017188388169566095784393347388831811967916647438273189896177330688231784860124777722746992596729393824110956243863611080138958195005077178160352741150887859273695574766236078407515590318030465975136015234817755108039347251357331812659785577035740634985124489066410051177875609723895708580910850623993525492739494930086794501420054213902555107907704119458457994642713746938821678144032881125487707260633144752713007955965484722166654208933300
1318738642221432789963639742776800333362958947342998509626857111935307966768657251546817753163520808912096031367044577340937863506949382619816412395065644847443223086062390493046124872102383467026854560375663671069870568172978072303821498684882046708146521474416544177082655432132570139691188069227936896096896474985264087351865037568585565718540993812571254907998595301536261324634600631568726140119690529594003864215025824705085069925286483509452177075663346953477567902464019936201731786036907353003984352899166204222662538645903038047766962823265816808111431333881906617610574791329431931306953672148524696733276867782980057852668896957330306352002987225831213638753221884487570013867603853961380244165544128265608080916036421710016062897010941016801960849692347212814041280118355844693369995943534183634996214195127179188306327404277129741754394249426711246290779297811467720633222520800360339969763430863359685551902728131909026159662432671043907529455474534837593639532824685673306649291295959082732660367581570205266510894734270380383164293015132704200267179038585759493333305983837229392284772154070385722634500511313163646674129716507423009139914253380788738128781713030769108828434133759004893293114042623177729780880776772329561160876084538311652842338585545986548415656044405629468424388051215095792116756135755415247784270352670491447752595127315607276903677362617793434873668424671607623545654844803776015978071453636645973797639861385423771525345930976222800283971895407852040536233864564890797554297812440834218242002744623652440911470508607301494811484221756851187608712602241186811202987258402281013195338021864514950294516599083076783035405991849809348438586600942736728138594926185115895641853930661441020651471438226070785774504923634363049859064608645064449687489001730488561917712240971103202022637669264062458775754719679905398078061227772606493150910889623088926076835787267466619174229675096801290819258361332052101986736841672590481573167536260432412230458452307325970598036431895335325966738483088936228194127683567366465427819373340881077267592968312534518935896041237216264068228793335466349164024014626664067472840466061457914275504549108032736635864018967678478093918774988094328010877029717225
1387890197481459379136776945752730179213050172856446778434710855733098905590805111580124654796550101286946390137643276405320160641732934878697808228278313720183243581078725374030528552735615172278325998671288141415765392492908517895826133089661564362419238052561044483216629914603887895564107783808912712218392222142803587902313531314182221596221953849344533917755168984407844565595166839519165913890106461929090881074313220217889093746481139500910333170915454111982304546819684620507877761310603278904385853898541289568097348935004124339973677126907382719249911192390503014097937962129538849489375020553893240664467164840283375594143018709762517865449729780454990548581357909974318654012012573857587520610812426567772941541723236813730294986629644516156590227182423610167530448666559488208165312707789046822000674748594298018836905511191431254389776951925737216294809219525783597411508851321032645314695099843936021224452678910298922936450716501920426714051516571318038093245473284931850025938138989273455825308692141213810504390290976796195135994506269807508008253105527912628093838868693721035177510330154354303294923015073727645879125686054808544159978967174390013980013534635519467358957795196768216718915467780706504375167973727288856817024655253281158202186440389231068147549768855231782144461313649673308233192444315006989048502743603667061944420083190569239337239075207220198460133963748902549467922590077814420821032723835503897980828005567179033685776608562255026597469396625022276011965288277387687156007155369585624707256593391118843035553898812573117804498183961466905693636120764970678522973205466943858709380855160833759149971121260784543730551189231314843418543503522821105213539742376501314621291563655131234777042533469805850815289136471178409986218834253883872236656396679963201420937449216790259840150628315880914592768939123125305622440236914355882241197590550416336554952939183595337252351711694478183889360628074825459855019319186415148167654267180798819724879288223627121529284639623734783642112266867189419132672641978852733830901052184682531372364133328215368024778563573398401588879252943883569380601876231849283807935627996658282311848605726009414328962173461160770680367056955750911683079520016450
1326136110867799504174021512511671285452834828178137422180652071948793477341221886354361192658487238783985889672664309474681934349772211669629808046128380227572890090436703929721456532504677855892002142969629757628342318706035652701094311881400192406124196393678406767935102039353396551798102268416474414049345451139314410340079226113295089737067041602431926871793207002208761360957866590797075336012362769922477687972457835269569325922019908386083217128570353375737329693319677049471612903469210150211512335098527438830400353809655450198498780757422465343873061633878530431385230633833715447939923260705292365087886007106753224116831767982230137057721791079824358839527443003595835777138293680894382267498231843756313436295279122189166131121656410206923930628731556413190873136124734898214658047491151476753607592055828520831438534727285234044197551714954521319970274360759291587878744459309928494757526576536764479369304116953760326295045994654825739605913595707551158819583988678599345485163495803611992207972098146746091870137503487410735105162147740531812774977123382527355901781555508409477095700360444489717245451107817296869709657069846696361797310789860642112716905669261336286638552278889935340099966940784158958622406771656390251624922495172324483843660401656238211799093922792881116239930080947358099186466217443599156412853054772957271145046299714170119700114429438981407129460557831298050258801748877014409199506838894193342866098036461668245958592439807250971916574717221499383870186032214331031958767028409744521694539275202298457430846499625756794847427676799014211731866859132234031982027770382313579746024253618931780297186202436716067097465291778493738035342687881807372201957612542346918747114798006102836705397088195957239729923036742601677425136802358638479353932090833222944371626531772649861826116584412239414253488448172159503258193545851628062705086357570760809297633232956226154185429729671382690150807502761336049944515436422708226072346411780623110569243993026568549076701822811131343722303591999282020737624266323011582273248886477509841036381171398567510736663968791459678176694226166131769789058272494987715290806964378574637022830127618817256657134540282426145319382475611891972419536770774500
1150021545743104138142119400938062423144208831055831758507901176860808174013490709390046081286545039933259880622139785473600927903249723434796349948525168114209981145296211815864329329571613581231728290344367645713570274814556786770621833126516418610191521173016674310405964137274228703795768624449606364203218253710979430253449956137454270221844093948543803463751811546913352091745272476787570990841451849199341371394136319425499469017621243132361068096734335801892776375110686332866398237633233935392673378157577417354918678333582876501841251405069371280481499991211566521574437568220527238162005039838317850172827311708977968777620237663893780483017356653412506936460017098352741502147678090384807079140132659607639915526716223533169494078469539985334076026682083875446974230730071051819379293495845807296026045337593555825639716800174320934266546325684286518346416049330442959677201596966824875964520748411004026792460650659301971058923014258408691801272373770109540583511929855377706793683666961015443710903176850059089097457926670214384910338874293112274709456873301696719003627651279284641012076343232116166387782984977530972873823936233048028158123087444814095259142998213494099720374805969506055836214330816181000465872644793844866069761044446077349104755390097145767088878336617001527402992186433604488122527320016733786812505705703647591760328261537322276022536348932474309242571648702995285108878607314086838352177437804676265377040274053494077414234885838669648198334741892331630045525714920724420539576396614824730276868921045609498910140021735599319831192083984020587455802707308245738979778570639641692831469958687760430163275736393685810985991062392712630472584045806059295492846053240589692261588919266064065275134065444281869676061452008268850881879375232458555761224898752041556302659953103053790340086433731472836414052698371840709541665427810218899179847945735798532653093561570197552635067699014656174128849352249529328951013919446202344897804685880932603229065232151143306870663796874572726346608871333093871149045815993455153007521760205981536644631219831347685649445807836033627682440538773206037567117592626187696070940235625874962653843362404946614914489372503464189592260810206510650071355621986075
905519440372050416168563059217026080217512567945232623548845738330642321200500515124436679094071033357939378039853880473416072191043771016483723044015538011168715184190132519135033336101826946180565027185836992369597911509209886895811258866571903019032200352515754705532210689744074320825246924657958108382802531409183768324412042138606696339632674274129773530769239723849895991686819141284207738066889327128171728694933365244578004844731443465644211201588672446768336150438566677024672204755849513510711987337871208235771312895246511213202887694087953423951282541357901849958877780524815819803366879073889798493429684689485872017023232859012443900734060981474254857366702737288136960491111063922388137602027223477119496903823318146059653967054226732721081948949756987756343093729060288178608240106377336998156621263948086241684825526746602317076548144087772935748730334769277303995315735984796487780066198646378835424017877539940738632270061452518777193820379114451842112459548310305270910831905416483114939367231742778884379357794563672473885187813097136407892505532143011012526178505597228563469934370761545109784749199915309126315752847532615068236188000952206732050316876743282178164565653092311105078874107995146703244879954675372578970626155534219203394371425853933992149288751591289578611254853513945877294555202884545656491273510643121845823206808089921327551012142553091722222711773172580406653345286690405811369262193910392355586430736895660019923024164813566575460867800895022780044625787124272898081117158570444503916062934256944637921658082589470133816339578713191302622913198815737927918833994125621446807834039059249335089743267224356665980870510398737316078330216740047174601813356494467222579166817360480953629493020648046988196379151792180066544199032789658445066320738136136302538199187574586339998710698156311871921802754778521451164683896997631065240499355176880262899443652318182628006747473688573339984420237210363295912245694404414916461767447230791048365646374786562680648254983206299564209158748127911491285371375557439684134405686153573471221137418227917734148848881423448443765878778060976730159611105895711641182196350388491389246216222046495454136605917062998816916273831944948629798558275159275
647881083657841251358056285277753822582928533959019316625680705254697634041321647101933949270796966553888992763024647254728927602847506139657237070572382843189383752865131770818953882953233891318941857547227552423012380634507300399138302151707467732847436449119039472473830288554329544298350124639589305818001637762430435808529905426092064542945925592709397589291187407928267782451451111677494113555234872921569386313740866539040895081127630312872399657390651513733748190611093243458396424862519765378794478263012951373370136871145466548139294261922105237736813964192538699101369325875636289473402444468399961639936256590629741171963314095222630106998506721621021058225406918730492733928516852604823005696573051003802268617669962289093211241252092518485327094022309700642811158829510371161871690963148262956670665350089176820383605986027739432335256747000926559040142588806609141136656677246340985583587907982237439645349431732397853785468830501172482336403508974973889818658551150280282471823438492545549458932174221440267539873523178224157751734066886477305237972100200510661972008018744762289818182476997678934929225181529422700742095873051419433718832181882911648349714283913111288262992816681586316652216024551014263129667215000187909457538509272675556301378411187962962091904692107266004638196379829984148914582115450143823670167592951519834900639259614566995421059924649255700505950945746114555326869996736493528272438705144108299658653622099352758685790406618205437721731956770251261362550878427751995181026923834204041914269171202489715164277669381999417960824483160037788434176233569514248916432087103387033253201287745519572797013768691379122912322722725400019749325071013912042469444531439947614187315606512871672972395282518765875712476177261456548370944212152531617263754994691788312375480711831179870720498761718328124855408836877074465097168465156168583125441333103981467470737993845483870133361130198468023710425113347481794568429595914492018199946315769534475181264548307511038618286150798693057095835986618450494798062617403468394887982044550946828252446428096878827993755813262033152055428834113163066868889568295430985068158539936266258131374608459875592245197360693659826429722307236953545163493924498175
421555895050290231734869487239115892330069233078556288587992473713910951732333483548997366159006491868802902309365702262793455880329488050772483870025733266633297597014990422352607220610406121983073674180670668210461748212557660588130210360911743805353864289698250293834217294303570973002498089687884940792707250777171023679507002053874560924620602238805767061349354415758396942280166563031561913529667341072335321678826470401484216778678901979175074957302461248533718099731360110397002227785959342412385982020260789302426724819305896761237338230093589346706200182903466873126734444992849562277624592305556837022311065300963101689000944099523068153342860941773151980448077153853977181828871978374847205296305108201846691458400774421289418319768059973347442497576711946925608296441652676194961518151841812992777178416069206304380275825246174492377083798824020240503657567881641909683060659459608805568895960404371315277231326687852024053438360218185724144529826722074070517590697584940794044409893568884241841163146271669646297284465065601586598162165976891113274074849617337083067386518791126807885463481826921071442478584527390435076573883891867087514707265972107513037242274876277665659308815147040462938598557318793367924550812425802677056280137813684818553934701273983685500789257786208651591170126879904598887991880220796126591209100141111313998734434398663899208487946290914390117347522117608897067881387366200542658757069561835594722227455743884203337910560188050146301651059289176542267949887106183769665622123654489890064759666613925844408191345301398966922297371885239946872703962931818361602527121041481995803021796626388239514807181028988694675917220934194027388400037001491126725027807240771111357313747364587333655424401955804599208907746586606582933876097378514787104673341791220177329926209367823475005308815066396025811675178967831927288539149284325583501983513370539396688126427704971033736041301480449501131802253650611382536350267391953518615880972187787223433078634811473347875519556276342783667520818814757293778852614986010161551373517314626775309367598132823433801988227330000890947820719358496114208209866609337555764415765829537974932978361839198808118797150307054834188561615685056884580443725240825
249626735369455956722918384219040988010436028319855839099704213674750231859037362707901450135064829294324853030123051165459912563372871696456285274451845251319951573255475601373042806474492302077469467938918614557783951363870443680347479105849769270818600207811869108667154033163995078790058535360958252652688942408151429750925284394410378663780784360149522923492680339574654244573500989854281953526103547416345242982160159594391859290904474801329980850502085688411806881702136237266575947773974236562602431990904395248883581260067661184334173937343666765165327036169115315733750088739951179562696301256934630969847834119693068960895117803887929567154368553485388321391270124515683944420104798390218364474299883713714551833784148397755929457136952732333586174766333098608813585920623311360930306235464624574017168761735265911553562164635564550519676163122337577257703629840768850810864712820893924342655123731494622634157243808697549732115244146716388567645334943619640141209123841296364102592179512526968874284380284640657226151283667484094608298829807479636481962506641637456519110417693809144027355409322449706911832872580277222865821365718492551962489266266089373665744744352784319393310983540322454862900096507826785082860709412021656054858480423669095688339050643034446597264480299141153775909567317733823777982879095242337013873521262502142711588951918970929048576975433473238313990772870633407938793530714882791560179884562811533293039564910054407950228868036781869384328521898318885590384797247839756452731051489917771449657971489692899199722555608270227762837258027168472281267388997372605928459878270532412463126146662334130354692900217135119730582907108156956453053529507691185897493438503538342737439125390377485836532280592301688192523839609970857899969639682219815030618590027275777558116974074829730744259305886521093546371822757321925314541606803090489331384690045575673045215935531492162543391272124718264462303901518672709289230701713419331295318010229775910856646756502501259082161023012036464826184995268924806527262283866104937763269275548256330146301145666019942270004404892872577372636851974098924022794039981868189441957140493632012140295074727566206308671685303573020220461467931428980314125311731975
134597022487125637448324406282252155933419336795268616931103703837916794762862137135556969560219348696061999094410480257233419805506913348868246250926615180130212111881640824645487348889330247252474402076043989296225833234151259980779148199645489632655630565822739498040477008280387018067836769915174504795287317067143376438840541667392725476894438348323706290888502290040272275917526942660575818918750790486433088703598459144983860989028504498313421150322533783171454174653453713131220309063450815470383399283242032774468195300205101980523433929263435220735885235247835128791827552999757914041510557882105459949159852741790218353429733451993816261495083813101988570028985113504233528600614187126942558329779835356157510772829628505317054947088636305936160240062295228223657333186162468668538993179332974780547823824281045670055007624599606198523994174365553540433819486724459777377438651601648160114535778566306257349428867613602490925270472838698683827765986455292108771876774220252516296289931960025963776413459012451570613539931421065632968429824817163660098106585202804698449054736558440743073428543173354661198647160401833554356262781799048313255521780468053744526702214904783338139936505149921890461385094831450794946634900640521629903024334937236597155982906081804657093250628534771649070825701744450764118199129168517965192379898409952961996203383220340402904788792534673113288162351016954039124577947616169707051942639082969549181030717181516169364223549178306717409488865686973616773965100044585651854729316670395666924064656444814234386635671527778074123801136820087410311032133110095717750310499279083374295053172800972345762425530274165059980352374096856154777616908856300724557099179830551142051550373283018393066747280857605686116649152038856151642388914868914297370598186114288932158756542818910585396517118720749202405508624000139551944690397794646224572455544298234639141552584710015990953228980228179081881904725588093714054680357109958967731879101740114725718871891001066520836008009235640974106067258640756204701019891519992716680315179768502347510053598125049852774158272953040317115607069226655661303563303297544123831330609628418412496171299271774911429420333206167653745388626400303878796591797194200
66102360778495270096666891814410029900903430459626118899822038099195860339906941164037074763150312441788935891116935662665442437766035290216104031230600396975467889577137441823725858579849620331887687139246358319610330197159269018773769320393536930334018292266118642117038373495639477515888005895401875720758431805071258908687041555826282606053874749002026353075682956069953272008129864226188575829665895237893862539599644391681359664891986123547070378499527993928137053054638974214046386715940871361352830109039340829289298478981205424182075472512304366413222304216096385298988696884648310058618825783763401357043002361237282184070971344522790602213747948538444354457468434471497498191312866552753165783564441545450101178340355497692806851758425423658126743009808072438466000152795472866491405042238973507570065127723779348237121090257315841046893638370804129805410869101867216513187245325742021548836864839090226380425442398912513888231961642672862497493314823527926312316096573820249643713287086067864153796745537144440812966790164878937581794998550991025808051378228201266841972351711972288392090035999310400392185879120183185118711672570355626601249478692565493103332679803112309085402888941965159013804690179681605726334712340082894948746130275121847234210365551156719952699291411505055081962415393539708403998663571377968964434446632334792220722125055190458581474120887718800406497866948886275480059835337329430341181430238564216357512539600919636011040471067005709503371539633502590030300621287424326846275399047641679724885484204074980442137650349460083586585558464774273241275214543425471949036718226974687177319572453597341671911052968297891983347631220233604006814550134102538191223228966766063276877288229658850002292355802670716563157486527552961362548344237533749258698159024698807528773423173876583372923230510050644232129137242206715541058372290045218533046713224270725058000214806233684328190483800927057877315121309194565494452871922430412921135378240484634475507312796542938728643193173587483238206238423047666186173620131847895799826979596964619118896695161649621255354510904273487142324681150897049373225739257564278132129224710784464445443798295336001750184670269341448824397449720317781621622246443400
29569691465638957703275257478876005635932446715845428528471268596843652523255601952621700953953185958543524729780140422975891270982296024609071736568239102835702581719491935523152742179156082567261645024064614524336115132769018800360615909731977787501223373246291328500651709923256266171443756776555228341403391867220434556575251937129209365733581432412359009164238494367075246867669639635604462712838139183017702039640207217942132235342751219775100127710738278440032451512975909362997507593909368434780139787562011302175598039784059482038163701420865100653491079588801910925431747389026693475112208261626764418799724286621731840745593738941471752499405024625188720265996561886662255878269082001011937189000365244268910591284407808927493579509010921300876020113123007315413946682940362187491112585888689359609813705390750563859606334103169907085025340642583604035736843271916696433090963856418032949433282333827927923704995473804822758068013075545432258060456566819914129361027969813834927957921706386977033922775167391877355135800455925012381997628582831881274249453903243391243901642241257647953184858428181842637604079112997205170659191886485560088460839924439905732338555362793918955802774879190142071647597408355286643760447513707626743065726349533003565720161848234463603338482323179457776871908859637492790495769251360350636260456410043509540608980786784665535285787578384421805337993288666294648022053573741708179360954651799266289884495462431298270229876846800321855238374499903832280183735946029415180491309702856703933748813158444430172410253585298876245397473516322046040338249741162651787639746307505265866931003410245022390460691135715368477496648260972366836488048215910876662544083516007132659312292373817642964293736024847348649122910984988726267412591434373538601171725704170555659056027835407925786059245742085734168275543659879924785349102940651695601255820568719257671428883973493392476508538155059497304337504885841699207468168295686431922440013651202390597409794351653854690624271465513714389958785673987880726023858442238792804539939599012480699642215159265316065089427206187429039713220956791086103719667475437265138873138628245257656615454638276963552983187235317482113092289142106499138805874423150
12045036750035035872505164212395832270512636089067628795311413559417324092953046513256640251181773549961134295317571756899998157070366695985370022154247720240802780295083623731946550404701504224012858025207874080097605654204886779109063117913785489640106524128169817318163721899768839235711554188796946741575374819283438456852584320578179482099474497475419424950528182825351980943501744170661323026171645487432336216551300773245569869740531741625892336171995446018876144461293551571590739172369835515072279240862852009130206595146734122314015657883882558831261914845785485054255053772451666319059237040637648364092324901250208987190303013788021449260356173145537486849469580904740195862636192832041883528802674685640196555290325704313197173361619227436401498939457625533191577846145360721662546748642973149372529905292074366379657116641416785467634760726694393164428442541782874331752284349259104817408819495974104177029289259332659057161213356833088657792476414173697730096953904176352651796206683737912034036003037741532887961435369046615213527898597312829970901453145960213551952234086170943768494384407144611200503339478823996295450712318909006724668966261473929555435335839259669191843230492683317290612927540807462091477120958221599044298522005274374023785536120162785430647192532124080919520988389970920624481981282091145683489391717926606419607551661161491517851108643402899539700176461212095675552417283382820600765510326548683300674739602680455183571138363603476600810328779827715007401543055945645195631165857787364835328787944188919449873108767895979911033203946700832428007374644933292167029749932680201097233408781222411553348328843665716677052953830492641005606250638284241297908956835332824765275132381209149518421120698579727601551143660142799664144190710098251500431403066306169937526011370131261090974045940708442060302112227889829401553109076057564794535550279190895466859461726764396776976158146705618283675894387922588055078142444180556639599488616062568383481899193320258867083194519731335807290793241306300880804126928874190944595224571983082658208588627347983404631368943800935183557527240895191665619100520207148317155031807197088081338383194087633474681138517129801423377437721649374684070210771125
4465259363036012082808421320802031937360704898389078337350224330810763633851356315627450181713789593092676590278696437639268306814039590072437354041799817946716468079666026086200485784128332574933457110438827242052419791789381300264558631557067562183899342518930703791272207761007985371388539644793903864326306609182136007892344980420505440828440998259407581840528940094101274613006070315094189228245432044280794576685449839417273584381599481847752044009165617323223481645380671980240243323630262247062972227438251823646672652589466264241441344037947543197436864037344835562521794708191014228532625026780522306764554379681245073340390779468789223195598897725392658623956576278429586176734233665116628130928329106250080138392142142102480372332429265494541058720865452363803236573011555700962341497502432883259695452254999353531562016608151999602914506075135447639178141294847906032631321812308878412314348082316809527053812516001547628323210572867158539530696096477656134075883049478168466889201338425612538841762515502758537123404605579208281431012913581287947992971702897998723910988887056408542055962240689860551459340769098914227173708582461284012486930816135010243182631199826662549257945875817580796984072802813179249306245686874118686581762318446593278387514797742148766133236015681290532725064141558894851383973891498343485167365726076979383681798665468634241077974862652878950184166275286585429719924697642053499520455549079043685381871929986545843398034239958946783561147283857096419341416081032811451967705077622226410553500521452829530749417239817076385099368064416476559694956672127203585827721885573467524440348181572805100722928964166085715528658820128650826017160250198254056655697434870011588095414608374027508569593060318553387716600101418058329232668940483027066427920236087931920057018058980903596807220925452301060226137837522569368853937012895794695255507569349793493167028272904294388410027957626115099881114535727368679356209714829416588031623324350042364440302127957140584575988766648699483799046295228037049681451245867110061016102159361329892812809476563261236228417993462159568763027870467726621860714105431473610580591624501982946175050077511335888768251348629374740097572343254082393125060781000
1505081634846799251001835704509311006968084058116613938521390689056785622074132701626895956322499672505643404021057208700717384424010841820185374182465464652184484618901030983002796393466047348568493359236848775514071404747049527803871033470838526706792327750083106503315510359116762513981672408630891498311006605526347809078827511585325586329797901311136488109949614383282191066627623183602688359633967732942631184626256710008205143142525716769390987087023888240534868659442232984628684750795001937108985878514581888977308851859395796902496375669386139805111518092346502239615661032148374783981960618874007790032264954725837992452264623231369408137426538650240846942255976051273844346837613186845018231156621750945426229303320388379152382362426320762547130384727871762138148209267694664244453992710101831270940498134801424166576149874969234126643972734928645919866156595644511862783557783740852299206288442491740791571998441251155522691370256772216620011893089402273643618146411629876521423030200170532569107066558491705878725035543460844247984532748081130862076981301258440410972326795423514361160739083973330572033641574608182914683666042880035398501842042299634063387456742767593915219575544743324966283629049915066281779416719773909181029794812151172123232665834577444851307621531591004935956957443261721002998293958775924675941075959865650056463947703087889419574008649290295070078864851544275823935278579795331119910446668176460674441197047070304292384943278517145707160408785105075042139960264294990215267353522574387830042069835054984013376717255036310052309939589941047454560989251505271037188364083599117134870135324768762321421805597983167614809825351165094748715834964733195377417271696584250522794817839487913389906432812447325605723947425873915460964937826855718901928697257035092921166456096198527461122833129521080907403228017755035759490825165519082069187806891077764475430933560486837252712815416020695111259148093457257297205693104873833458193959204808067108782380099561558422332519385770564005947772965814129822518165271675602482142081174755639294151502577653672604809780858724067445308178518462593804869831531036373937639001305756583525696161996889457173550314361197162206435614401618768731311386930125
460664352403130216037087637484795361229887545606607220190527039768735231396809502416794770300480172238805785727533845636140976562937602608427409386602709367433778328241535144832055828408408823910814759797578431544319365243805690667396800205801941296417962488867731834379743274282144964625733425095522961150372911825872305440742668490352018800324573162194206550288748070478455154701926755420382310686894676614830797661733305274002911057599811630042803602690337939293887846277387334074879440087807847138989465212300989582574265792092004908079249910597961541102660818305828746130845461927528452389163418102239539676388626576786261778767832818270609115730403186006193365544870368198089112552815786058512951473891833756228279127370374273023867226421817992420984333648328271949689809281140693568041899120082252751562327989269954216233063880746217911617858279146238971643616815737831374080982150213943479658226015843992190592773078725690155748340549632322012442668932075121422377750713712515409384461880659014358106147200040228502732437417353593624918532324090167997983182309675419306073458836006399575621060685722485286153782421020135633298516961338961370349048955997290219905892793127498433467659555064682015270914931145245935594928130050818531386907554068217913601848625498271924971445773815980343139814392331071114140521768602067404257452594159789631500824403917278490490162631533968232620491354767623372776012019277199416805700450552540774869627879128496098475666012936500913007861764822921147330020237811314640616873573345081374057807513521697414354234362134288714004474253955871225323497044124730526385465368011196270052984090116069253469626573329491914932692963069163498799854153460324506915722718404211826910503022765508505188834200491592873363970292867385678043564290207703703648719271756927991322570632170898747707640208336288022376872593447149718095865345757131635057096130660151075782374687038966397855033420747536421701070150942461859875746433456236182039976454509883369567584735543148255619878267060243978738801005862094244671253327531934286177660915460720878228680069057283274076328022439029013927759408142328784052209961464935778285251329168482720185358603194556987868126181895508889873545010808500317702080870775
127814096188819403021972254873680689519701729415647997446183645217114675789973795305079933222511223117796579150733405203476924969438187414149220392771416584649540792441719511119143042400462347229302633690515715696683982260488024265230736561334734801483318826969323691688385689811542345237329037556536091237282803380421107718996207181814261329824165463597737811421141922832352831726654570829220726678956849158999567059023077509485533375177708095628800949105593423956562215858254281448461079102548659140925090871375898982049808807904737120491126322532600188634548391138394392181830409421027103502830004134156540800863570953973219708109813983396628539849376378005876633909885414808436508737395116780208498568416413948239302828123767606348145982014225593568508869534983374879517071794277615520979461794597627505433840365632438640020618940957912078019591913009092491442154730768499185443937467183535670497322108132178946949870544076534343743404655794028512156510962051472740404816565132866751266314774186824416571869298798891337915855953974828946525516545839975498763346736870852812151022815936993815836330755744931557789949330063684619905458092320486103705218668740889547624868874155327426367276154522628564890338619330187233027166255341934096995587945858791267447380344505272687714182907497007447141030826831823898905555008974279498237844752223327864754316857013989245801167232339255948753343240977913973090226192035387016335625970413361048666689266233701050766121835669920693362952996649402226577292494041533317266699349966165102585372522404431752367991604682065419645878261645586995714046670272545103288115029574751176712902264815629694614992702892137408289236053616843950655906918380828406207040184700403947814088917397485599323595394596349793637615335266416526114707635893900317664485209083625429935805636432670045267708885965808397018115749895586596615461468078584996961991621409313245752166697330394864028616535060656434051052980253981516714066006521296118657581635495116811315837549850809786723770343683278733409806417110573084399210541141197358734055848657022042338173082674385537921058443330256482704806328815782064705213454826560068004133426839882279677556234071955442306097586363386142308352194272095835509829968975
32077547877504402589305105587249240544589748269196565071706377074287079872345396786315399508095661464450763853540543784600739342651735887994383788416937103958382766874052058289536115109756467532020849837934514786606636093311283241688499542504656651809384470937990943925061898332959084816746385013661799768841605565181994808519872630377730333125826428060878464323126307707347883546168875228296632488804101682686128283512299637123754433399058029033132094014364827529417666987608676072613288112983992414384050892318946875546460844862007678602687205415986226211894714015020269330498391184510507035477070802746911783639305286676010354804468722197680723215779176363914023175552206769236732932324454620015057070523086002384255251610954509655733182876722303648489506130631603482047784953806160515066291061569847236745296247364554010909901483952216520572668237495657307946879192698683606987723139340950016584989626105141682889074544614954254408284738235777062949206280133686807055577370024439505045910494595862165329272776680263466296441321630210082350271430062376288075466771770796955861110558087982812371999261407252623640049767528250219289227020588388041097295699658863680099043286776749746310940136796412242080291664023886262422417110446350383220836397254350415157106615625407817876169858045827623051655764153692752528690304137009974594192332709572054772190675469135435597412274283695790229276044663914244142699315460869740344875985172420460303670259798279461639050272702475393130083206450082378223982105797135528139726618404649467030821361600316417908394618877220230397931698809602306133369128258228067067719673433532535352832224051429460413058287589511183191225924779645394309631073633674010577350910594317684668381370706905459795860273838179339655486087793055920863041529331788475509224730949435639998834268783810266169450751331783424856331977190558773814311743170984204711832937396466411791791619736124358410550861567602504265076672545934646737914327642900660348252674209309642189255205975919059360793673774039592952809071599565988408773131103545222892638827568964450357881753766896208663498909595256467686430352304809144330675194290530446043826537588242908253795845121275552265702474534965539223103259179165378476322471575
7262435036875613298090845346393779123198685825653387225126097012024914036544220033345014293209432603358535724113948854681536898087694371973377964361093201972128913782332385932131881584714005907233995925295568313613950284285028667559177167140680809283531333096983197325648074952626096797917503099191760479595668549511095933239282640182467692406801530502354294634592415210400552132539137125949061768032428010692918333661403028540963661860902656074867720168348102427763380508520034992432994290695803545046635526556213062055653312928197970063864268669834548460355170061505193524542729878170055516301332591176492310418590007321073837982982676326333311565685953101671251712256560869741636361738186675355841687910284183011519066178002404663812858549518997955883582584939384130332566540095512150747630544948054741727437669264596858421027828619064997413259446162799861946329272030271694982219422222143093451337784524924369357298030033649806302848590714792376247479446561440985759774180030656850289255274224652073917784859479922325148112988227261122409620387363002374380256812773221336769297477463166507376222020364986697964625764193026860684276218825062909608579198464553224548299000975505509630573464818495976180591616723882414681195814057082770312990215083001357772790392383592633479824253370190318978042438827136702630341820876648581370489650297732181671386315641124389208403001470892781907442044341250740736814495864142297597597623029244455498800863791205583879331231851236172695776884260427424403319291673150170915032256961482506277674174194981115596437642979783131409509118575709420681649364196390859231701605940086149249851332503380274339130564304400091087900268088723956108764731559696829887007999219449909763454392706815865655348920997502910620725376280096882161648549136358875026738318081893392436320385764501788822209106955178436954354540010550638513516272787808905875428926258490241801814677996530182677212885335821827795748104746967862518693534434006817323102219159707252368732563916434991254376590119943301306202590326553332469715439646167807705117778078443910760702748111413715194930995620830362514283748791290757893162215790624076326161514179743151624164055207761519239012809127100100623904841094826126989923656650
1478382373150032918278382627591374450840559215396565335454499464679565152888884960353687886351516376636082678943988568642190181954066346320792102968335796548762012826993997985852615806239354713450982322642376655552805037006101356529660333292672090398624375407013268162718516407243689162897490476415401532968731284546034134558851135511388145290768521400632426109305463631852052486125594909187920137571939162269505811156975425841819868475530135131546830331427525837063395132292467913455941848160712670841312160449820840136346845980271925421425370572114628957610144608265646834597372180377816377087906149652018172571779422051447849277961652568849244084437362549788151427585433851702282504428301756870378137882207978173703376930009330563257038804814044654758904026917429910464516713284187346810486429470000808538472134308364179118298053919156319315367863229362727101148093497107899636890364302964738311980591630810148950350674895489973474603539213695247737860994602909525031263526237915813247020057368117275212394557945418593112179170674754604051298702971302709101171670874820565797013492100435722396219377908281362653990269660268583063064900312480796345192729821738846518695663039726362506088927514518826398209028015669411775609145786512381209577289377073950110218393282412197490696797934794264754551897051141425873954615666052218181745249440846028321149970323414016194312645319260683557639876017371336867387488419665810983892335237175210038965392438008578575124043064890907735681585235459449360083617457329284443683526106929051210843978152257645331302243639633352962101508891125434999656791530936456335653685435260952197532357634974310546499487836128509567505789064772448264584665823451630915980154292963616818020795436269588158499375769777468551057824470909714380083376157449644306334866402965415506724885590311921477225067531415639540352421449815254046685883058642332212588866253821900300559342064653676830163112264320733078090425186216310017099152905254958535735608441076791589054785941602218502624344847530104665919066985339392590002775064900071385317763119024392204289581974896981261341052980288621992528390070471416234558106217999176812858493834024181983339094365994189072833412081425280506374973168718438231745366950
269503274054797754295772940698253021516612814153336453769132839165463879771556345558789689644346141967785256579810682545854181960612847912117116276534272770697028177449315193337680506717795676446662607890276032974789712422856445224376856254721299378476072888047514394993186237274295388963306080608789111233606733141016587981178854292212223347474511648645987725427572509025196563441855508929372455139836516508897504082357336546977367926806961722685486461760996517903313464025802877390174765996412530709726122401039481388699463762993425965997894921071751048605964588762948338076257169831663395100011915008955503440014154841535625401356313449351529918418961854464394823841922991014541748500860735610053401772294447513238087370237479496380237232797212279147306586846231688830480794769233194839344829358604937027451448821091367536401124449884019743565682509238353914185268121371877294809436279926118037989448468104554537136994939032252735330172648101606597066561932271987498850201900528605730555062059668937549633635632829282230862158693821162515561924811216242054756693516493408780280054696841721971268619850428220400901421574958313793718686189405791899877062788649240390399006849161759259246335894674837423043085290282709465464752382923367858200426890747199346169773360031431305559491799065753150361794853787563892772674980286572898250543410985401368909513173346670187484725658142808592723820706640107356469225945796714410856643958529481103799209602378517109724654663511879808047408836857896659727797212377368910245414643324803724720225815403268019267550500218073867386424644786465304829572374704248186928075553230352798759243258495978339387246937853023526802975322158718051705156675743127674739388156548417890600449175842362122562681299156914589652171984725279217561361531736261113311949999011498147115938098076467099232644638761090569731794335204650007640615067842489264631728416503204377555770934042563721432972768540631539269134292017076779351325895958099758020217435596106421598519067828140495177645149093579125913012832610924842049048413653149909451649834625586399847260609448972810017057519572743290676313519755796087211760822677003658735411867807313763670449266513710621495581874319332638726091985109361126088099700
43780561782648891975394860197071642417627053423261807046004583920220135316048025902598613218030646165413890212684281147786909135744271875532319223943680168099765421243964820651256335455510162815202702214059458955608200629620414686133737419088682929917897521425887513039090999212989293814065253476991862782654019145768822491786033726093276277753129784814832068526361410621656993944556092203322733591017672476414943776126136752315052736219160017848265476587379288247784969464640333337355190472715643966356577689061551897979265944511274533283160907779083500258334207009256967599523275232611290667390613366184170171886445233987472605386538588696871970149397320981762826313165913562551593015943918090792307884833518668000904971948211125539952430289434166971313385504504324667224566901520626533654398190842692487816149021403159823481664254505263586408480478715693204542108269667009641662828998916250075376634131552900996529407532325252623809989174289530194120140331922515414549454241648709598688528407012838007414981271338331310571651489916664740969472129671391783864721213306365864352945960024828709775836719642392494806954204085364954122604314955255803715355944557812755976134178181545024377742772271085872465347055879185211430505581970655106150837934580263083901608725574209506519342372174856636342888222294848827572784741494799481506857565606887587311654059985615794435568268202984064601893434736291859590877721693988837123015246786602085938234032755812143514161987842545329438739418045950991869307066605334465618860752466405835933038741589572140562473941475603240305201082974026738751651864233330129213582265838576908865250210177187609849097612356052951820933846236565467484684562680824846307079913522067360225811406592796018082645798490994360493573098948062507262367542065808645756566300739714402501299093106493001148520446712833254961256677047919560971633512558064190629778491246224217085877208669412014061165055023020846961053984542395587710966212996939884329659565929879469428126445829852676281774342320573859279772496319578967525558645975576066386621883957746358932169422662703551303134911086047320523205085973653662254345802888513691955510304709417319678662533726721315819912042374238697817539904070650563569475025
6299887972592538668842265961958505233704599957076190662899154931346113733400752763638388296443966357076859065019475045361706301222093831321814632659263079701719961353140512101284991095418655458871275336828760166478280363050170423104095922286716539828051960159431313852859640256203580690398036294676664344401001289586212574165357106533153137581496792742556525063332678262090146133694099578501472980598686873081945087875451717336497399739701121237674557388843085096433290474811924307025360915452310184709555794857511095326753670591282285442643403773397493132898803067671692497454723843350519823118988383366005741969062555398413943945263098056458380980550849559751510739862425580909647963567851443999372964356089379735808399878199307404623598379619648591218020265324376672557516644161481218857795184550308708088120780692823131524387521486035785797646447887084097698443393392312998994802033293939203009864338196412269686993968107198099304105386604085332315191005204568009132320238096768814394940661503320032277255007603809315423195003978355436663295770334684390618313574570698167759550803082863290654030433057659610799961292828228624946533568154753451061646129707373039221789618104571133690256861613269235925562400143004669007107184544491546661352334691856773931090059597197375960181274239759074792309904974332626484559311261852468285537482550650356864457391069317907567249584391920136547028985303798922602058755600556735511297530202348213236936011828192304249083154287499676143304836287715287567084057998333360672725942704658040859746835176312053744141809089124063895146316492508095036651633378111436794824946750335924756263422090076243897341746792344230224129440556142424141152478144402148192275003121327772213385595934554082197892663222472030816896430201818465832504086878028214786845140368709129660753315618205726526157077586681832187506166630279052722655951228282533684916515133646436168816910044909406952434074843582474544731253899358645630309244020088427018264422511277004978384575220081043704383737607681740809552232328366171329703515313076370867021972981766258086910173217847322485247815571415294209278140218222621074847685149218600107890323666144325016250822402806791680724088120942298295433576813333847130758675
797100185980874457134338293698364743961589225376175403505910236248111760878553921585655322310193035357618657477350802408920985648651448472137329728280785248054516619955409757334899630125743144989383822083368249897798350042876533629046593448338062336496122200146778271577826706388746374690389909100120436875140767585431002985032253354239059068452838138859823812247837572537010709144095582069991825667138441264541777543258129127006882077904547704065391022986413928697550535146855437465176415002790802541809979859864520952353451944472622316899984167667793672227289429791023859885479695859211851985384243679605117324068812675500790270332098419667170200443241762183768595307667643045767512416757051118952001422976741071629043788822779843231123744267990366814090784632435815798714344311896993780497422270955606826120758167062716395312893233647745031435156390521892065789147871543798514659640500917647068210249315733455447808343327557124779960435731551422229873708590755460327210349392548642722141589829290066530889292218502453291410363380958571692490631175406324768293642963313259273418656695012407981523616462239539419432721121003572429448866638060512705588094781725641517748095754759049696608385145848045811374572799433367663059857063886063360071064687159675164752827704830574913003418150181317437191111537023276596740413304035618299007551371047959497330859065019708006134787408264580559761292152403973402708601533799096473598887575367317161058629702112004386243676058419274816046671890042369199005287818809234242805586260084564718197435245475280255571055010271727649069424125166000028631773359061424573410668684275436510665757622900521395887813508537405500421694314722933824967300107429392457356151000566901540875277113710685216098364776519118784639047281037710155320536550289872018593313879998561657458098095796999398879331235462181196363229421394930964568989230198790465121022272449504809684140492705171183209831054677099963566139990486731987175940271980729673606132501039982404602729100929559454741407121715506781835404516608099322180182645774845380678931613553730779903793856785711352154136846097240458059256828572499666103043128564714013884031453926034481766983551197996528893485873747097348756922611481243056922625
87868824139501533288749211453649451933808045873931451830668229164026212717643588526409370527793337041591270132052372616383413537480722829594354514521549458815933342959018028382890443864176613647997191088038533124678561216846920310164647070068011095012049328962469152169683474348597561044328424249665115724577159155473421466723305405766060893946941295337847678697811435012289382951328341232287680656614759972843563124860564419219941454379509526467591776145563421255671249314064424068926982989756867843224423092976740970391051331795261898874634081203719026310989579887047894790683967052031644406167298373130326621963625633333200425073493816130506322826594842600401413009156363687295770018799634884563941435688869048021002743182709390830390438642393873977231433556279736029634345654347552305269189184517517675673618745225802531668049427672887249711944366011888259893825041606987581000746853413589209781293602109773464534042792518359289342514353944765181045273062285178642010434192988281204089344367188502421859282466429677262424310746335838395783973357453742389997895006316761020231680312247639157531693703750384721608746573485360884816962139006755388457577257673792774606146032012527959801612920899123734285605230681699496007895753682633229374303980284170883130834553405682179447240416649950457125363953107724243443823543239425191410272050141158246099043726771691064422590998882071880237738655952136558790427106045761637190695367894973282399638940968358648182912705631040192773459106159715478013371225993576616356503058941601189328773764916996744782810787762393107217017891793429128633147058537167482880479828531862898370078710632631027170178705093607454244835788077429934562226678635802715174060411252844060959582289628349077090572849854123120381854049860108907063818623770760528939262803342954198823850698882693248852697004208193970729568662484405298898801394690738896920679101541396754626146698623829977077167000488624991560269225193593839630542035198740328843067189225969977951373004694686991008691159247824850866553276561176925700988089932640580631532184671733889588785276038039820713958668154591310136666477205863884913403584084581717834888995322357012775972721714067405013702095206500141864946428022538864322550
8341854558598491540494320059454458606796122354145091516804901073372794344107522039555968450412601554182178196738722498932459042045951561862454380279170964904270990960961361896125969864268445412960722801994200183473878598838727271680352662141630387234439015870169090333509353828870956582974007999353164048614861880498673640065692531747818555381776255193590880391367977757597941028044811206187713128361295298794187471400646708831551462021262428968908823524729499516713548238968948090059885780151163850923393489327569452554975648251617842171664991785882114088359844322342781832033723609284440524606742421552568097158029778113906654009555113119643709859882967943163045618701765568652482363538044213750697295661140282836574194224440294771234177980935426134001526828020504248461570533946264775933983630296687927081667779580320089168744929763519860967317836157455018510132803012876753498402113195178875760504166800515404608806590532421112355365363340092388573577922170870617827545198599066930990326136955395441372668910669881851326603276380464833842249949178717653607467129698287855462665361082740303915884593123917296984798551329946736406621239930105129026517311599656270756633395100300566095462664709482746092555160392536793231417273328069621224941466242821321268733877336261036887631787885693171696151971321506380795244201083262330696470141354845477919541345884442235045098548090244196461909545155972057029958564641252790798413278174332858698058855839441036513772900110238695872962177758618316793777452694056527393938513681767902081846697496768079306355162344931156533586896096695022254605199693664213963893723895108536093282683485469974426658206244877453678250425918955889040300448892419991004387937408431725540842047827801544789533586025446739719391286730135040744026292600360085862018992554439948281124660627635054384757195523011886980066669964428668686583886407686289523492689550677575431728649156958465102217135299221408174241798932044977505057987938189892929052646973879192163937661072760660511399829101466124656909736721972685929203508756723102139310732815856802179799147469053824392498711967688556591281727589878822412920134234071958626961753071276954052029479985742339344769389394066461255555622583933071313600
671890401140388759887272868326026985968957052588913496966371445303303334660299748756249508255126740925216701793217153024781642827410140757029492421717863200386000079083218984921114711657840021754005773650299865495785018637767418841450647960866644487447338561100041895741645612506384257593347504877983729828309147649923615551055884607675562386270346373224094923595957922770125487839932554321731152173710284581613463792518367817639846752462613484590390921260983321139777154051509780471587315399293897791733888226620067141859134866909778126969151038382471203846330598306819489302575461749839192725514421468153815729475781607197321088891657646911927453204442816709755556284450615699107032654583300405634165158819483434811936813807680334903923577220164385173903036378259211178935280593464444904605940017239978848453551083132836650929337037168159899877474334073216893979415039894224279347066744605623012006686612978433589695927869173307345602932750609276662917155553153362008231523995367241975303415718338117581947984930359303661942482238630180978578134165179735765312226332677034790251825664889711545971631238841646220724340429033383212238370161529712251859591656093628712963422205624159062684402646492707745245295895440948877370084385407174559554076105695761233432047311071637651062444415274516811603247494935034290833775119979204507127403295927122984031190253884511537692928393959105147724603396249199538716297594474194171496639824992927613902322657713307634071600869300518586746094001798028163124354908360440628874233748358234754068561473297365115823600256284221913737008478756700052929870756179495780593463176550346530952618180085594135577888918816885449113086913058656698847493274169123561143366025427036460145379755573491687245848772861898496326264152357203281129537869481005431826628847843469688220442007631746894137041966989759722480118575027300914377518716789496520504823066740783212829218039571130368321525711643229639928281864419302982107640705342023952090290375949841329973891568268511742553425224532328707730247583819594706515737978039960506089931877588169186667606877970513913090026717179580400704243220059269590162815430384378175879349045477717706993922629349863020768710687545617254141217098417998743200
45010381502310347239211520202503721487325664046048187906807805847780150169033458488496362617387702206303330714771305742007640236067720467960082706541937012488826225150948993834939190845524281427981543265553175262923634932418472444597629789204487341199798955265986651485199961929563034422405378601212476513255200606074965558039300494265708444552359856693960596539544020064532255378629412503234940144432564935285117896615900728087261611122221123981308763227990949999939478193317288466250057506806665114427125257988370746631067355850524262389338316465790919376660157624908010504610637719338531742957614697591047445928653824469900011357536842295464506748048325650434023127197273300042376025116188495188264702022902474507821846884231796998328731358519430364856397461326989521603620584060597558363077760042601678090342737708002391235651439319390506899235380465010951961457147328196401248205705246647347084831874700269170278574143349927188238212144700387593848067895019891387715685096842983836515944585482238056476786694670712924051490130336590934014187773769544323714555977476387272221271508926694250769770554502476589123612719935518406286128674297043395672142933403598162958216005638289392689842185243290108513005854286814732847207501690171589769601275283932644159710941836994629806430077775298199027361781544520172948475226148385303792025469464043995341457372432395124017664818040291858202557693116574608750464222753775741322491237215764202263223488751164593774205969798864708880224175872877019956246639367844200028681561854991539812961573133508429528099722508719146728313923119481234268485437773518802665855091698955647633928784714665963200546394309670516865510232565132606510263763390020185474399050759288524376007432708368068048324548645477032722147354389920574709493895223096294005196669159677649119661177373385219961618799735814312039884669440022650665926567403160632104800003639480590738383194278159820518984374969633207139251821969772422135436739968522721755336552781875919524258106492821921104506672283992953995517196809848624428109346437074258393855381879780752562930335214397351487553281230416604421975884842566712703308879611200235336640723503737209249735708546988623741530977113887416735784104026845088800
2439950497977519901194937361704346517671714571422909886352548476485034370191157720710619973958046386320430422013679136433747765311505366113616963603783637994905291675354385668328050639830554958466491049364328881839512782258764203965365517508756802621634763656089432199462523937973983613292434135271139839383976523130229374145303527891128060543325942198987319228987762385341003454904640535337750451585155875027986338661235690930946960192482885817210903053402867815999880289477741998447437698240930215238741935575954432091441571201891422709945056732699199750717695237990929196016482017404341433705971065900650983736354184012400547673049444160613690175051851294919106378219838404851051039969612261416049671388473667955044970540119418301010666966076714691093520208943470094587126000588899157770686507996785316229206102410180713034568035457974588279475789335450302937029597848932949641318914882538355385473087124373198205400468061064555392138069098299242552587183792719866157320736852030693422687940829662141917065850297830345851712958986400127530103208114308581608666907584551921889853546538672726725224369793005993601074225233415951131493087081386094717017413886235969566474606512307011534096237477037524298723203095249317554376958000992882407098916276679572152368754170867879573485117864153165207834109156737594049411525795077572976356262585757765583112955345317010333479735746230442173775073069726458777302828711101980494973783693458886127640669392435308025123523978987739023925870008874289977482779222910642851195082515377682344699759379830147061463720175709415885320917426130815572952272402548810628903301528836078624615513008870260775123681618638635630358219678389480897266016353880393633790259674847082472077254230119033250158405055480955750707445085572399596852378057818561582609388110279343449006997308301169259405244409370237704392655366525076312785321249266102032187706810472986577738715194113302221171764285937109202262450319027611564827202159604325388145297488845517411286350364095759540670151949856209591705195790248698346437528741804355681047273452438853804047270429874301794129687641602946722964001392404399377324330074198376674901306524394563517947178206500427952363682759879363485348894397366750400
102818339480594547816556661105763979414586119809578284128077582494245464967721139061212296395567024556802721013496789109187515719456639408761041035152180049399303442212631916541903394188761444036604969845608637784779984079736082820257272645204515319030915515299867773374189867511447022273087779371129652651209847664510429449227681653803299928022125300179408251992931848246515071573580742464163661770439067072782661159622117843183910779444960298611361006130816307514295276666408297491663004739585938808561552711439371013704063289952840287544290241712254536421231369189436981734224374193315591043063462897035615251551903892755905296620131475713896520924380749390519826662093859446235854387422907450046065971851921379515433201774175161225078492899318365120369320632515863333686011494906339260072208270989119609983608635793440557048532712008123202739872223822393161210062364659705810050096183784859573204369436655107414080769219094232927696893714943699229486059269393968067162585968366944334069833611937909743263852167809614415624857315426815485304350175022541564443907515150043157060153748953100466496301852982687989679303675111173376750415475498699691474752933250850716200691312557751863394852212524088605554697192875178054055223985179105257761373039631152995343648615941651086986589431760028362302956908517115120157355319787341036158883266396658009406436768477956252857076362451604581177743526218104037943478760309649553538116865556676566775590728454875240519096576765141984631484706526790277158148035296269343909885497070343614649187988099593600312688069765024471793834235632267132454789491106517713276014408729466696780902003463824229790721039546259595692013371039801990286703323665289201250872477589023648392203503160784535637838243025576599541742762348564253385414856314797600538676077488793744159449419610456971134291152186309524936422783497547925735831350021454818039492287318516561508367454891501750832869652033333795217242230271821593116260447987409540996783726392310965446220625287732236255604060884238619302432792651079512059368264019793883727694844868932745747073486988978786008013684823255048892179165617565581387009745287158782640305251805211187547642972363405659303875034227562939427730570169836800
3159624253845754326596346389176729881972001735092600403471556646905345918201716057628857441339267675574019416554030307575636603837821430024901904825634693102309988373890832398520023305246334330382510152024240082707247004250744272071230886241380452059636162649355995521191849171095801635768953081848730707296996036408627390700946803781283623326233039471209215412673529863804054232855399476785148472661407876177677506204212798087312967147350724221956007189880930325209344334486102461710163836135141785672650143617541921969568505113359654319025630803655485012387708116128896271516625768825197769707094747478005618916303130067580622447435121528856101016173677882220814082588489517153676595922282212405969004061637680129619791919622422310039167496289434705343319883873071179008264261625284362389521104917555680936507331386990957792000719150304154197647754138032894298206130411964158346421862196440000686746388242657587375266724903015493844328403827050545941727507566457321235221770710321671443102467874438309321166095164769997756606298051829134887632526794274343669101182002597688493248580506808873624165285755804693239349181689405853023636625297533798394563694351745776727382624562980289266523217061470227452054707778680708694729738965702909247346601565011015930256046617755095747364573889507903196810562912638077432801568356067645850817381439324789073272723336189773410330938296540473514170013949116065855805660977967062746313713925037495002433473269624950570423364377086887426668859392458895809362672795344817826759130494269109761779146715232971697912784242829060001683602185632415409153218963078054221781691764503926988882682481107959337860300364227659917430969724059474896781598490797778426756391297435685930677581100595738031212919602780671721380464286482226767533125713339943961340925031775840644254990131942251051912145025959093279338624967341409560033294659438768965530209785846661749678929099836527544422427205077364631899473889769955606857409214664923956787960411308008832397515920490741676780986018164984949378767228286550167689937055343389665381819607502634053111758386548068478746594390795961299966968233063877722350175119988442057766699607139670459677450228365084303967673365389768068258623196153600
62978668494947410014780978471856210548687227598488768453914459722287221002163636098285811596860036121543329082647869889544541139767523118271533178778416747830558216045457578299522601013063164350541323090601706641764160941174835605050822348266265565800942210426201389357745656843635617249958273233926838603368931776396490926607020085331476636329581390027118027441370820947061455831084729407835811967919265660083713035835961655651953623403964203887975304972273026755793573462191681511249929550990054871599741178807475510912124334361170688472004110167249115070238685493177527863779341179368217498129924165018266074008933526144413562767662874401713674981049654175069015042784978245473101815748069175352667961100399722218336253803701879464584695994754357082794827462623360572005500650893449565164222510782569381783057978183616110922137885560453174245865059397851975799400190393385904373465196410629132823181088429276005144170428463546952438307885060239803678270153332329751093967715068346397755948632208489754991604707309027525133334429154332299891520845870496367535772979962908816816714514622625588502726673881244648713449035819211682752581291323358359528984066426622716507356014829342150965156584982214535778210048769388553562845988681683730709792723996160356840140528462165800394976152019914566088158422519773257364127438261504668088286702290609823947726734303603715183231892573783676608474033716177016520004700396245296941369333725221224472928675516300087758259428067910495892150501702738904771785057550843469999700503677387300941966932917616857409924409414637334182134892004144806644627975298219982018151076841308790888522032238495908350629136682704666723366587600946621324024320090487773577056492054368058973250539207819606341564601864118922660421952341727891356199345902521330823070293680816051522582511604800482035487331246804988870804091979153975344329675453456279776043318376367879448707854432821183877391374537376589859537877699515386228557102053087515778849035202998846382334685174842994365293970039221377104770299577941379864808713413940286673633618762786425088596518812581881546853024118856266893919740835320174591759034578778200558896217411633931029898364924097750757974716829766523667404396729600
611033227952770646092259884652425711627717780095317006818596241815271017686696668476398616490049496107299403546729489883221396791081405814259693292072067248197001739644130365264532840566068072405722591486565703159990947613796778903444182948532256661344801166577861032862815663281064144351998184098020785972340877464732850130098304561508447763171634757473021281799315464449218226657428065725818552366494094696776418278209634964549785180504881375460338524697250341495378793809284381588844031219298495787557458575446863394554735721625774235143954285428599960004146803415687456814717003760246042340976453022690172486673870784317555542152751010776923713596796432119769876915424162815475688082592994570681332252547207566249491879512101807069371816198355891906387136082001350843217744135141485101768837453121199306747665703176541959194213978567665833590530078775591015832653570835256121027191462939127112173481077850527084360705083102257848860863097007782555835865606234336939927985501778932407580689069450020123267063447624181581378279549196562703877361317565095975385272383726760975671718902301526210589994013583717493493982989255074652870791731059046388811070158512805881145576202794051229369990055561288195496612327098628821096258095440773500559659315385778890952522749641815702689394545492730165024727240858469237017828491386358913462342862825445333780938019033461231471686715081511774993042650092491277006386851545415214952392939242543003184278608028471112701691553786080195708886310475590616870279047797437524899940439477957949737459798804453829730807680116849684109906388018989187069812889041824168574733411079115990552602587579837754457843168737379973826448723983653394998048905795630458903855058919498771051013045555677713117192938094145015843373197702556620141116918348726665687118726670332688916254422749687429683917369509403282251426755926244909353480043983274083826854679820849225245891177565090676226321281354385254019322567580268482967720969178534698799068364362834456293870194747982890431099027759270708555158102314463299860462587811852894712195809522133418457091276214876405802428479837327393843140110730869667139376218961998157135826960197342968019917320476534206745253838567947506367336640000
627748500996861035184416121892750250767968824375938579972519669747291667091625187633335394912254413165762660917504675839376332722053497366829631098899048867942387663981749147957078008971910541724294688144043248457575464899080134955751001459023688091583006088738567234953897222354871059630073027331000044577616696419686239265747596979087182675518652523689744073541892974440903129070638875517264753978947166222573246372762978005645183308416736709455137883687164753269264414558105239923129630893241776748907321562142872630932615734625650297121311122434297975999607041527248535548671733271577722517223557783563237136280132434208696703339218102403972768712479530181136148767167792562404746609609239725792806678352870083826253577739191604871789780087161923222295110526568249941814807363772961492350272145290604586336116157034644460338659926597136762645512350604201803635201097031829607493917735076875354607072012079153027429618886525885509664477730325943027538206888740077034762723539932887324336062839015442432721130585864772145273859057205558962950685475845667075598677495884127090848928698886860910845810745289490646467679725072404128416065047275608884550915907399169607636519394171417691687391856231784967726065597220774012785115471157265802948979030177559102282628144200005683654915859247273935992746412982855048535569839388486015748651519755119813313491601442117990292190394574079658129584782681337621014924836544081618180921720672084217464880954836807841718511498313371810484297610821920414808031623164670335036260608191689589230006875511871880159488348517720864908362953095771410614418281947649296007114812601391012580884652712914785785130613735092767463150472264541507812244585895511625331737045609085745543361377416307488149565404791600609386467596844494480145574597124436726157738138773351631682385957961777690348036286789432913474630844832369467538316502555995832505885261263608359353050770409290721641353056610633384380296148857294205188557510807243933058849478459809334914139554633402545715845809807233441109647591792428524245255363827026445575852702696196147742509574482864133445524850528642566007263968117771498970143212505562040070638599856564490071089765709673126571178386223182591818082060766911025152000000000000000
9954271259045372750638833078386762183471560108403883949982502530727639532347165912839179473979669691597129404595792384566136536143734965691096010212950816125554406504903318341033468263004078137482748904117650471680704098798705524135795560884442271783606177484475696641021361979629626382768304052523131042971357990526361047150646474277576698136065217407317129477393690926996677909309168792479352393397210212711643780253450863755205020924096614761572086496636099464374402229647631299202051865392132265446777966520899833675534845337671141323591644229755877534609798705631305249985276424483737147583456756223449108573839253502842996297218432139200217237032239338362743618501504389265147133388774173289356422515800238790279849688719632828598911381763119506575596590963597008161540912802299532699864418865092572590411779560080455519585328011211039543124655388619167644666664559107531190389047654935844581430259682502497355391854227053258881749176392294025904545505777242109204166037789550026671587034147402987511967115042340826674924464116698572727497974906524239287762907437793930533232989771109238016286169948057497076108704075562943513698296916862096889047440458690379762272174115451732502262098110025195346527552331165204943753726780602753618217836330360666121706769637524948750616966003427273361248638399730150733508661685733988238564887231357784801552453404841934103174325569167698906676517545940328673826809170914178048681586251121920114349411655269983347765355219628076562375504697377172255503805575703147366209606300906618239185131012694050992752263368318418345666768020176641204680420796205902474169672064139656068933834803430419280720821888730293830343298388960237768277051654069269220058411871395967890305005169198622309719787853614034594215770315922940076912343729979677196119220657223339990322191533059341508874432697887997326424874298162155138770854671091784642336836444134199476942660232820303248656191723235802751203765432253697017652302931086122775339327132979065089119930594796387523631656010737475871859553061098354687816410845370732825898763334399131787204802310196996593665074062741380989389417055757276437928909629228953555325602136866041284059701185166344577030309632149666097052379422490134488422400000000000000
76858411245760616624325245010259329830661788292527255614934987379779163304267407728353170486101493626345561174927815905964440661792107398539486919905028162769154139604022245385350621334138707877517733885992634496469646696889092935468532249035523775687065477270535632869676748999305118630988451607490674265115273602055581569155838138833001983142786466950519164099170599381998131205909099215647161380009820186913386031511549325710766727087407720814312801380330566876414695483972329508531327061850218685795698742766198361660464425473021505696323303251396439499604807126328434996721431180149856857851234212777629669023531571311118393145222990937743985198200784963511650405426131410943899490886484948227718505621148385385606286384761645649937709487228821865096532938462508950794008013162232460061224264389035385060601452497327406959989178666703927597607379236187213978607570085203727725096607141935158906193606167922018674730045626628297956176050616774711175508742949680317598206352610160063721495479984222981312980414765640319860263812694893297927251326400494597350009107736165772433194915979919078289421032882223020418709027689212902939086327000668906383592391484552072696515480438222596094210846477762707317824252137663839732020140449546479856185037202133505631077292748890797637144971980558056808126114162318854459173802233256492586491514267578222692213344092848814722086901239937317125663000054633577554652893425897499431709941516778716218779473833282583876039675007339431526793486300990025658181000314959785405756411227045708327905160367267141501121600419063139840443293306249450606587370180600897253350356721578833812621169614458420110445207337448094692861587756156819289496079987097208094023033334425187955716138295758879704103921804533373895206718085754063824069376177151738578756344762095331248142949348750227451224078693444005382277180207387078857707323503990359359323809247434802671378974241021037281500462257008361592343135571420406157376540500190242063111625089251156534298350142381828742833726979927802507385527804116958077997748899608898418278881700119293360174112775075528818183153329240884943229694976336352147702482821454333792491173891831118798197273756120891783273495118237375492748245248601107859886899200000000000
385106660103697774895568651287312653100754843481284691869672884527973388472306893063629555163960537380953142317017408070518233204966161744074064760119861586663293354546602223314070386761701175069011758032495221310837656200957416171676421097124271821495683881266445710548319315461074244564959798945171336510820774328225306829267250830187825087466245068898217308899088619066623930379992286647177957195715255168310339968040484683056668483893407552322887610437071316544582402727363379624005816251587016475153312181406423201009743738789561768476927494263145465193743458408843020870137784467528430297915029751842410693404935449899212490548508077703609385227298865919711712840462410665882787419024533004971303708130338682366754836240745018648986769480259638248889457485165405902181527849756427858319876909037625743882765789331782786367568799547407073359185155083635292915482113893027370818792019594145759735254679114712474074855602214129870131198386077870265429898207109570747453916803306243273939308565667323879946637277950543085203298530106803505413140618490497360297916630716615058720199014140183767837147739882136638749120952615141982843305761973850141681075258059211179003062921904912692297841090138361779317337203346182896081960276951701000909556076198312749443958950780271685892422141654365432255761593381804028395284836887592600622713030930267233117616873327336821178406618560444165447839265429195907101545989167739154526689717651464136685982923271685999331928949883208001934406826299362688744365600467401329495692353566457881838086798241711093431978097394154778382727923697356872076259262497646932976915306544304908350330974588538322832592000622828959926906418250698261626325803270070646719116932267860192645620054127711420642333255170550101199932494493229471220869017986536757636691371665486926171968676207728385828677127434770380234181366892871369902911941447461894584250844055245350591551602382551650518055676496248018970250091142464448172569783448650438316573681566218552817386313500884361746813214910249078712746808141057805324526488313334452306935034953582811251478219482451763971479015506436384197884176542262027039298278024312552390692511724628577055760477366311631876718605251496984949299196094785606714659390720000000000
1408094079211561680721595639929781113969280226926589792927011577008577194275831006649668765404469102531838045596462179287646036345042318320037908856286583673818815200845523682704452228639731628181463823354968519100796473846933291802788550667689407181031668974927370680470382863701520725489825862265760023410274755326122594064839610801004253353434509372300159641787931539950202700667861604913462411777033539804891721664647319409069056951913693028641044862714767668824530556264857613617174565749924381840586605847886382735261916323423945145886611631481497253489014110450277556325418480202564655655520700355406207391440447529586304619705115507398313237969210315121013876565178983959770782799955694860967577525729894963086837575594121952586095061458245054903169067456263577334507403946536954238333273288982216231859197379994626251869089269241398507283454356104373306767891761014267972225739566110549433261610633012282765060415040310706943657075454693577195325041950864864898969141567513552145025875269776225294103773860333313027358542302950254568917738663615188720295497009232042877967027127711616336255554962838865427898597295457711259323387638158757000127404551911379372911372842520553407207877556995231404631054593394769186573691981251399178306637385007817999837904832117562189116563574976676513704330992487625091337462752236364659123760217412638245900840685115167883706422632850186913706067698518273992218395530259898526344748965820832829083259551353755069273663017281358378425075915738244808927685172422986005343076504580667825284976887014712032962071008145987952123929288117202934281743399841458194183388945216925805322256978574182329143152731200528493849421328696769679915432900431255152913481435250785549124737208694770931630500937251924554668445723674780118662453105785004737970192984345414078898319326931593897516039456406464789906364633095188384225502943197188523559312493795964085273097523872345917948176894651555989375381962821912904193852214311210776308400888709338132106201310086776209667849343463732454305468006381881210317453584447151207743473076201025392885476408419019721975712789008205729445443975241519388230038604407768064435381697436594013453589681452353738019815439732053919674500190866341965449721436992000000000
4005549720896751383048864214828677561738807569771570818293008722365605897735478191017547416778764577802782649684778538909688215463521135001950656274199820515275700225677782747809062017995421402547930118464843608990808495065875461874075905106673293344500415067281166657631331687015741253339824217095763741620008089283569611088527752537353338157896940196860252048640469320771009561516570993717860479141945706947291743969337323154443800974159487051936201044330497261376357614176998883430389471478681451726666169110254089165879376689028063576050245346537674708878928423453786681850856478266749959770179391993621014209703726173114624566982885213779460847240512937228672897294627224061758418036251009272944608135395009925579867276407829119294742567556347941240698673745909618750885695926614044373487648502840057506507623419972944345593892222255540893669596252072330455275044539438228976046281033205176565077649910970256900994777477581338316119496700796034983097336351229561279311186649949650127824767563673422492262897795077547147403927690673468675681187326629012001938667029002260071257056479634228178274000887255065894120953074846134025648090936838533802141580022846683081616119681283037761599170930382700588977433596664347379454785357683813715051384005137945499909097972311682262792694814710121901192201059874377266336275292739868467950546374119663931239961207344275969932229308758209918556448147118229575714819773216196456555282320151947617779281741750534169132846993522941608014364439166777678181409504515515118308912140658816255203836030592162044149592894063258714733042491846406575650001665383320651194739707474522450241185381167698860799828325195156633535211546916864321652411105470950761260483395155580696154160035547268570162508816733426095883495629943192085497046223657302056033882311341461917288418751386956492059611355309413170088309111110612456220174031805895480429894348244928681054095080879752091902660262085256417121572331275891766990164142777428886353800610038253603525482072687668038754242072920125000507147536165615651266938355070991836134396452528214424908548191537537745843976309686163509872290108592900913031594757393702922820886656043531956728437318667597516424955170316249333077345304746672320283498580083200000000
9229533020230564435966250836961714812377660655009969455400756428757277654607561804821804033849587711055200121400239002832603153496873517148753421701939259515186516413777594142346208734408537283653688934338583608638422600961925073407842047017556993823097352770013983736723152559047602190066998546720683216231945733876282360905859161000550198987384055510590583090779108258293859382588188552313401862596991897573405358168506163605118864827544677339894729620587666643093448595491607547753489639782301563590667070841713715453729210584173752297809167560757499434980191014740914338612041522207451959207636450393735441662694653919309189647551843345868435441296785625298757260978834820731431503530902275033905480005920238185105299054224629724158373580473152646632762711731870266523113174692868091208773269356224882445927886413750447301614802032105778033352555815819455700920003918127245656682498166492337880064583766375263325397958529824907830507547842347794605670680297533411321568912687056751751509111107421248620850321645818168520134703104572379806101284753501061704638040897015264669680991866699638851675069976995382108783871682540950460292875749984534757095793628100177045703163938587434164064212075483043758090979677992007669689389783493080567199759010163789245263290996985714089578917065615299303779953542131332702767184177524641175815119106947072603213395661428401321758748007830558431800444071142542317971890713464885498307659253105298141872703466537263414669426598306862495147026456172326872668746038128584394485522505095590383651481956936362852619639918597501936836582504869746870729533676552915823672450741790557240058910361121092261632454995467663661059768428628156808185171310255665721161958448091371501263846015110402076759957617766130897236890949962218223840388993397542298938923816350644072565575472832708466169940446822432384829790024667419960396852959673920877176994401272292369785330870236762119256213878677221445371334942477453140247643709713588783556622564821075026035856683569197432933250791667928056377560473403597601414752446465857721227905783080914693437837542615854626596464773050692465305675949601310200038814861945820025134478371751861804216596685303098571373165616245305866652443309640151890680366604822080000000
17708637312254310977099914497319108539803945018994660718804530594476846446716059761048271230384331008476939482294001169958554387139627144162857510846171817316240354487124648530298483931640366088177220654680058219632812035337745175397668140657385252665266101472140746343851879322809724130349509983154889614529526939067458630735107136725811116493850310742356680389740461375798843429931993606026670698938182891937104875097606065948075403487031200401324651564513672485878383784694567564347740809139442549648359534824669835963919938626605695406961228093145956871586259838785560355518622933266536000903828965048177675503617159414916639282710021318958546288721660947110714333001196116691885695727372902396778645744027189244553255205276470202068894094452066152367594328482554567197603508875462096287504950358223331916347201400898801956416090772952307229103343249574940370044091600697551678940993631276641255539345729837029774537506365757027307923195267947945513029888120619628348110097887470272521829839978088507697439528893689481423291399629978997871051734844966128915640841252112339705190899215856775592733561706827949815606047160191866321223174922420951523891125488495248721556202946796962884370890067789010571763553755159259856316086505916276856065012950566915706592989106859916891650651966241532045307408831960113252604377257002155276936557922355445483303282908195749903921744227580133227049963612928449325060262073410155481173726758762974777167250643143137528014164163699844451445285997941382402762194718035553570417336069265329348311722508112247088867407251747177856724858385335652836225020060044482740856179481573006440185890483351153577554147793596365910643905288865709170022866389471095849457915397563670253053296746681013677591438847503526833024904584385823197125899083475399393392771069412819945278757862958400793473487186974960884252164076064229634669330151477737199776771876025205694284375972394113356504647968844435520268222522686501269212400663886953599312859751768962151626234811751365178848183016337646528104308818416038657011322565261015480548353182976533067808694008889213633825698715085370781101591293335497866139428376804861142409817912638125602432971610352457494853222068584867831250257234361072122480764658408488000000
28865968723066347721214265436766872135736484546503517099509297878473556970679825326324930764460509927358839970311186749546961363236266611399646366079511261379327276262355168956725193498813681160717231769990017760249485060679754117000940078236733105108001883337407394079380279054899237106079952332601253870570329751820734699813813761666514449913904107516866729726335513126742337036379831452297909338824529194145702030463665033364048538930961020174043154677534012935643672390734873081105373420366096498812276758634410966451583026635934012986066252390201468330681577244678976249150231477676589975104082563227191912344162268442066940468914134903451054249822763567579903407182830815261209216127365573370544762780648287412929397306681306073456889498927751667929833039272405501135954558637152613514620964879773578790914139499369745276238539466417279020425784281313301719732970301710214625727918624837646729025001815916165321205937136283118364727055732472981579411756559564792897673122505271855087778445466110831373402080072815787610132304797072721966623474522764208633779653456079082598502886438514911377475827822271649572642401168948911673461942994365938288197659527014226476764550531524000299648527682110508825982481788538012013456611185626268875664962445178480933300795637738441020715203673777506022264856835910627736321186375106852275842238569636654926108014270255888554165924753722964175320552557629531982356515540912477021616324588650439997814122757973912211939741377565097705159792892569279254120379411150625996278437003035505719919566203780694647669364204001186967959716647211317240508073781890283126488636153019629889082779918738596795019283911046062252012457132367036487314168889373056534910105724550766747106039416091581013673056322809173733671656457769188516498211945275000863650345355991948662465493756950916598337353649638773167322944522773248472732854438567969370413916971086441503036770164712780407869279034511878507427965257004171595069384039668928749383988021800240842796610805749361426204069624054451713607043424084857836430595975679208276452930933069241501506108331512947782165302317510494109828397531588318826029939862910248568578418935889689709524061240694553736358419604938968461694129455208796091845527006836766800000
40584549759561675027234825935009239676938749295859862214831224028977280448322787126911912803682344364284745014913562257637177033431829667546654601723449737979830567576623693052920818796667537735168164088739636359541005658127227424037230215170433073982392692727165488874491213032598051004322285862234057216677023135393419218340680898720065712598229961745660466744683374600125364283882980680855013969891574470544621866035968494239593397220332108559535295355454141151035866972269610230092035848233840142865288380587478193671951190334324352874130583417216696848217542442739529666743908234910479212557937849198928927471369278819825602361772533170410539102666210742630771667521875642332502034743118107768716609463004473124414361075478252964011308718936817670652433907343481541584368871606122521765059013593192420433666266444824597688371646210376007416775673828466770191783551714931238337145755911264271646802442238316275638440033077773708856184859939827313067848007612069984656536524041354953250476805788249465595950005293611661572135040128179534216186369633113098811823941513015117520836621966809820458492962448787050476148130140652849169641122937865174622394578650818450984281035138500776929140761737197571037348043330556615123624649421723066254710121272466183225235566881565443796080596683346684386682060976418226038625757478508572143260866389608350807820538241810544133524792243233688001448917351135701603587076056920594598402057325190661407732834766689525253248231773542819941317071960129091206307541101799989556095562899788577977844933062711628968848060059302741153328862165497735777347339273238342448202287114467381855899741226865329881803676747250294291160321839237888851296443030135121210681160961313593308271453775536113621527595008206201056641739974206843140103337200350791727050163636341178358061441435538306825396729513223990243678921980764818056496412971489619413029085954056243471202829468680965487476991501705980212452193414106256745576227506525919898200306768100806161727138998651444416521925146701530287985322953841650776631505062116718041335846052890217194620869678656812483169769580489109998040023166974852881816322952369258944285087344988600313571254235451043278334066277501516647741624419496741941754727737115258280000
49799743108822540746289030463995523405666891463455265732865972875049525152652851673534477776495073142315586514885578003611669388912907199067379247203594188813791747385223424619787701516159283957089414729817408241403323059222226259987399320695486435080872638808883787163569037379026440734252476316810014860233849160369777277779548006580375120689942712323331952253672101605676219688106335199415850423029519773265420509177424517302293294891917157828212670700490861788173289262537582694533083408241919784338527189179292481162100194848995975500292607690186484444052008311474671251964244975620196113904274567552060062423889642173817102578465237674136537366607535511734170892492239770589858099145412598270591471720460787159805821683940877866234007551088262054761103463774851939590894558325650440557968811758560704604994062125217728020717505441903483872916164390479163032764970573173527336728625719360903576625792517021338677698147514463101987968910430958861453715597742391962970884664992538226543275592292022644916998640677542215606916886865788993620389777730605227451671398104635019267949185065364890867641768925812283057437319485863601779903272381729203112540347672111132522307136713624668787799399728383319019076180897156609814386284362927958087741322391200543359724310440257055905453744558571676112277164354279059155095643627719251452722927779136076205486536684389265757237686861293802287251190111533199412841751874807188960852628620576073080219371412735879413915817706830238952504492499621161432312929669426874715747455123077080459859787830689677977846825079705783524710531497094006749373805203007809296802772863059584739914592118060257352308609336060875183991801083595643265780380001628876613609257691788667494519320541764165053456393398258985319012988394598347387753191647436197224377293319884140091482928668946125769370314341720902801337273857380507130019959402058721174436769068070254824734669969764511038386321760146098763132648709409504280738893765800631413277760227220254268446946359034324369905228874176912094892696582146902945115892165195153172567371960684397605191244185237101633325520127379842105448497773176276663571633555809911903234987606182701084457199442014191864013964497396170695226124389419772497995055402646154460000
53833978031726454312087791271869801754622340292775280085662808481051874910634589845550177400888632838163679773648019193861660315675125871943744941917208479612827141921242399088925634528510417388259422017142048604984175017735304019537423330928156689961995194886778206306622547693111028265699099422657928268849260011245410171046221156922009250764019554739112206389707190555066965985042357120062210584913659331578225150457990025573455030067884361913349587011568568768412403243671583579931776907205395518943022982672193836095708954034197184555123981344958396821874760709859700283301480121598194933931993709965260769116747263549783161749192897635519958209371053917819399722358659551378751411221214222969687663617888974599071253519716409090635542467644868635889911405833210353464041563520574020331708971646417563672600264602856659706309080749086669098040359681387753081089287320792664622467964928796074481173513247622242359142187484854598412248836361076696473452658704816444343516940694247582506930361188731789124617864891901062862654000162893696314607788806287338573678149926816291452727444010163510056123194903752115164888712692172621557440879820052461035662319321368030540841158828134060015115954488181594163659060868108268869803374185947583636333279572285559556746826472835221370618469847386178166393768795414893627239250363025008102429102933026056829528920551281613376240218833121113739275031659605361723404698915361552771442923899554099445118314528953592725144569390912061894776029824545042357928654624210604684180640044163067365674419220690179969167641310835813550198737401732633026257019603813779671122070621684460605697714804928414059433280044479361130909435090299428459221489858993620078508113329022560405198039092834468978674608787257945116431499052985847548717231007026060562024217999156206549043170453302833115221558776952134321966593354722620461926718879806208864876154118970509284876026918941728262769139336339819721009643201213133469130138982712293735083229708224689064760092634758391577916337185118286576018256405292787239401907738789315368819140877186992289184888403063359129189267573078911321898856239145566299514162764211899942511489783972798542072050505765273469609804363056974781065341850245092269126532801295739450000
51658437624121883394549987164484023762642169650684292598499328867690696641513744664479812390474738475837277502575128949799904393683133134378166711775341813843259717872523482494250917182226907748228766251491005204030664667855950793762714175442955945132639808195503719328496230479807655038297505864005255278042116865504349220537841009624490077169437014729886921086385388523215563319527675592376135936166446906224550003179833320117468800481202824927290208881299255516495715979613397655713867424495759262598086327437920663680853722317951384090553762416977045992391224405537176751077063997681879901201907011903013999313012209645694626729457366029380967785267107581856728236258648129781377194071224298212769987365257500901563793115435519163959581904349280230606843653962892541169001151553010459775994673178521698475006309524041679809606032256508670719509369267227874213865104658454315290283686850012559677287892041699597161447591824121177130277787017770706039300465938059114209163413023308716992164358279510197455481590952943401418089025204686762490675714576031914341112102295653097505755910746649787038220506192285157651462801782325371698249552264357133625065150741769144817039808529315422016610890846362910086280388492181210943772810359079670438368401921007882131321603260817795647581438044137406263740108305341086036697984168023664227130920367011593028107870537529791179282180565510598444064655540284130516156482528050152436194896843382129443544047274511836325546281061017589458351136043784710352720882250238959038088541240477552541632644630482344991212050337670036706886577450939774870598964915977641115913930251801399158323318521493817833733945052550933698626413004920941343525295256311574448283057308782017391062115950463594221249349400870510649931745907680068652289208233332769192782212664944222791896183579751492188760192770589840434477989546312002031979030263529258227189430487608918457425886035219024258424781977490869842253223117290087614186154477719582119784345703474983239409299571109072119351759888957290146111788183222226148042266092330980575201249714103903224933189950885907560544537242343796298406343756539107860286607200124374677762042943117747130670336856883044899063846946477408254696231955465206646727727643490227405000
44276833571400813952045988602684551228760322762443617745588210625973297984463860713645867466262463615276940374456137310854998767291026544501871253074826495868191330834751864915615828175038414177626380426419615401438999253322428614330946693083688467481155654209367187501552187227540493023526284918484427012793743435675787906520004953731136996738179037479476484399186296410656604258373007039623366687002088717257364022788025454017955999296026210764942731424471578091998136783116628056365443896534925653094570688873180824452335855324355961196587091720904482123034057965349301616303413519425561146946372496791688518707121652155805550789231929667414306883439812748694431255743404238190982544864959485148600666228112545333073351793342060806228680554598493499924981273316561160804484497196847018259457851226030482310728575345269010674182185042971972998834719945568859406555389260278387920610289955711401473784910993426565966334755983407101259663247723080275744320283189895297032308048968383179665105688326216208958284419450836273606900272482624692784751387853691955390952232382938129950068676144323606080994359970666868119944821460660256156599883394425050541150740248123330889158962790816686946254122206978013744217421635585738964004669413982795539842630715404401499387198515948996618865585218203602556595256568532752196084343455440619679104406485683315926005916835955813187742358539609320025327503548706372258374965752110183468266114093867135749034302816184905439109258631800595324489685871385919645230154111246674072382991300119428004065885950592565555570849659044573891817966956756393755148194771513129329638348793379772842475063153989200686518015902264576546798950127496284904039501884799484911480712983315193178549017275174073014495282507808120743897219506064461795831287643759035790271985868596133071053452147572986579149441669761327711615311051534168559004084290897823455227391988200379257614728996240485335896315092801105972515102385519958390878081382851119875324885348040427650560323078241619364806430996916223832466317403900480515547674536549904761652523064042858435754896851590604746151981208831105691965062270526848031461847542219345419377840135084968209683902974546754160754525633646881830062641222527690067511056852305206247500
34071161921957492125560639630085080317703746179627580838337457746090280697228240956899846576830375584564889188052339555424717938775206643520058301303644332233713619996768627781119815613851903189550422721678244613573792775686242892990759941896896124683768680490524873420601833011766665613295384268725335813666581493828039712534301641968886862081090423887472782218733672903411145015126873777515059184608492730738829893810831176934709882306415360839910342569149905083381878665355352665417663463726235490733022987802506306552925356124845456824647808516871649530526184633815140084086931307602358016425601969784865243037791393379042693211610459156354177067234585117951291312376488840024751367156690809695949478160169354150051497051365846193056371160469473358704100039513742044760552461732743945274101609085674159470362137256665756709300636417341779237838137489389251910164217233681740022303537261081886145028553136024693585046811614879044022151889257151734782079685997444251855311598005572307956541836989726050923033235309841941766417069938925707294705566753902478694341613670765448466960104945336508299164854972923524069558892447399450269890374819184522134244785490065816349095159190753722573464676150582971649122737242840600630772013882254665514085178363032216883749632455802062973260132817868394828616744378157714896392450877753374077792749186565136430394449402951984538585208421912591766428732733776115169275541466054899480430201825124879738283021745661909055326206781225984830827403270271746879546832883042095171900464913496542765432738881987496901318883281185140311160630222153120634998203979733917886242077862323589529106069655619821877951094395078060875240469732593598532543095143403838376922331134257312559408253136381596333330307404742508325834717879332226421046536716703525043683479282379275019332107907343729938633327842767340467639010247813284920576522113686624346329077165182574100858301869759161594850687567232196632252451215658209069627419278918542151737723973197609450902554633126073478687482752171162518217098502108178972118841063174849283982842763023325337108797917160160453195374530857116239365088639598479118608115127791155823253035803050937147130790722499679650997253768036787009271816339311032424702930644610614731250
23638378831713590488316176865923906998407956406159692009326719362969040119718167763110356858145816514197880077858377869480687941264114518148733663318728976303473693724311778911080312470284575828862264237829973087068854183282294678643034783573872071629360595970780101792886536484617798468108061128266973859626025343328698811809690922519463194572497224877135842191898345048450050765696070805026154452610480863222788911017780700859661644586792326433649283361416603441425660201460241317416236003833860870790620410528602494706853373607503643952726980514181165557108048364698922646438626604126821696154968988790223376792203110340773962901957626657294645646803998394657194434466368250127545317679485865530945506543760973584670325187005579269387502764696061949023158019809214421588684612096602509878220533770536376154627907165052947013177923673366179174974424259764259665255404034730272766679491451119635119838203727449656384636141830424048400866049887104591701621705106017282969730803731065087450167630347354919491254653424048385674090316951866323866576145457892440481435827682331914837112344367347853348557819088490197227339223224305749332189344212948565408457053979536656631502632934178420650137520018964365968780406625854943378269000192408856890841957223462514050311645368328668233753219347996259357209584175436931133629978626409579105589909636607461621016683929391612057392234090023232704690196590249483681692337002930050018991815520193151617663006690396511015557160121309395719218636025542294467465825919158612765830964471268231960727898081523956930619205953387081485340020538630594450011710445868592344549279009633943518320839768053384766526470698899211705839554513068691705759505513909442264595583499892070455411849581010531349923871599330952761415161744536147568877038204978959128813314643696580126141554260284670403979465032558060263108949639855727370321446051469672866550147833269993848802601387193149270434584824095518073802196885112770281576704557050503988417938274245899521052862933461822969629496198447168412233363929462227212202447693417296326787337857903171627540116362168253744768890265090336782320434137748844638873545578094535912183643958288970094569391461649471669142420612494176156885054628938049269603590939854768315625
14838892174289923607446335334785294922866202006811531376087907930302597418378926441587270710027184865024707385497978533966612620259499987817039195388942197696106519825207766398115822204483223902382680968422997658051555221608199072771553664799838922696604280946210881560977040692657447342454034443989992907100267270367441545365028356477931362998382268341962334672174531012418717905090134458746189825356848275192954630967135060216724882658633271867089644994004659795673954973273296860986588896974716131113283502603601854168423432397376649740918642571159412884565950651359730213639685009028031897586812540288036639017301127428577899056717864280116256820063045292305467165528791962715166945519263072452627269676476922229689801232858079002933188208070556810010789966096856093910235830023393161192996451782226735856871113773520464781118048210259543887155862830921331101168251165349330185113361949200015849313094558214675423775742578833675862769805071406354518572032089461442474663222440626648457668780817357043030565018915906799684015189036946651970180274292516081098227987008890077250417780948360930081249943341530546945134172892602303407607818583250507896193931752450670345331627624065255164819147850242037265773347211137916774552482237333040032559263430670759899275085136982787499411919430716039863733113429093235033797556911882769146111183612834256074165579873823206596282854380588606231806897193781793860948089011133050430164874320718153405513714147010958402448674122788254634067799704541711447367700909679965985532196444115752121586571419029329679300244871351677012691508390933479050090021989214639210494002584670665490057483981810991236599448584179519335615466801545834716856202498485068041006921673142894715445933660906743998815186723395679609554459817548429440980256957844487628370170640037816985776553462657512243933125411804402178744889313046090972238643684652590994759841165619967617643854724434329197042686455403971395075714039579297144766396280115692840963605373000570995218695164179202964937000824693482458413161539914233535900292330149353838405492196634171645577619168907408138840483363075885561483721830450696640506842947766969570098761061489246905981172638483654088930229475064486921972019555722381220227818861488071550625
8452947966660885319689932728443992161807710842182213893346002482797385832589953737641847044983455777439198588519548701822068207716863618586640623520962741666805839708480124924834963162127569762214259965339847973050911525313809769175734079013695237825895874767907672606278078193368959042644821991742766661225533438446773365993343760055654730226656867382340578078214697566112498547980451092171451780760062037390278800498514945199612241097275682900841494171834440191872070276700129384322345000884079920761105788022619323563831228294324714767242263023516583346301382291182914617621906158988031938382875598275628946756534258287015700191722633589101954513445476336424384297682865573786934965762908224880742841847572275571973184871061092480111758641581507802277951942618719239033152755435557342744061379172184728876036238807370232908324616079764031231601254564140874583389817026597280688100727103994368957682765640750713739182158683164805847641604525531759994719468971268664119563704362015272994272915724713668868533007394224917052897103455047555048761581970752890517265699008587731803637031579600258273599238316663852259727862786370104120741568019889363165573468225558464908527082520641593270664276445496814686689448515519937810143253495281166189584963293267389470135713077196330853470967782865419898827180117083898118320202145437335488680365020458867750708114836843807631772486100572699850386783231060966916166288971531987526115787885893113119745003429424615574019177014666998898820147285844315858729516489085708277558125954001452638514711210623156235469461673658270738548162914866313320034843927289722805943913960991576457212820897944247754590359313738620141603205651750317090173306652256769400014574848903242442182207382519207370221411326667125356743551348771334456401359318846172930088545009948068493787663559086196468238171951981116550630755593985663583187795027484743392572630347200459265161173996716684351106187162716915802595745459743395428293912359931774159989172492186209652737879889570875231081941687571976054685668178592380543053711220888883244091248604818697824089503873276891429998514159671555367155219969593812002039931156115547015537830615656600568224366960864095076142528453946074007499573495694614975608559104240172377500
4380083140719428817638557482718166238238302695779253312098866615950609834571769746260066041364132408033169695880790261883786368215104486284008294874295642002640398342868383350456473286164866265887679918644218188855651124644849681057500615862002271797133779048446034883620059919018313749548626849857064731999486596325723804267385280631233019705565186891810982946535830274301934853227557577674853987819066446492918225106409107320009465250433627959010775609353733312601602295133532035373208492811025133333383922615866704928548536878920671454285382150826432189962878181804601692424460088368981021797247730250279769144969618942238492608208838289082097953258812477719894904840051865065466579676029793022531318915731017953216764475966525786703652205671222229031040792283522248320077665707295474919700763631950149808683652030531758077061309193483764140166755832257793217410530279386457548090043328062082616143088450965427605962190611685414240522074258743628077054926492551624439199730404323771207852741046315168039672223102715393528605349835010069996827746272630720626696507863074518208146605908569175681496295173267050041845310934797039154738311368863361588536310587813550047764670732266579918213373736154067770348106355194986025002365722934393036156111749633726490191717905270622268630018394072582844369628495034530801575853348323368315218837531428796353361017662254291284613850109872670781241673553445880560000872652982361304648415994636804972367569194777821602164102082717641202902230556501157332993412468413473140953955127018155256208108623234006925020713243181414384100594864297372953290151482183290036711931204831424406566622511825289820594392558855108601089340228035166908975924930287466615153079701470236019330443993039484063931464088889018091256934969481447264500534942502197407537623383037112479106807847477794760830187503335230101467582080253423904741597433917563622599139699823020623174618737594960928519102870940267223535296810331503527182698807416721507114263634043122350677681291136507916001217935608582545350311647667561685682966368869709809681341584461956759502715424455496830213152222972369961441754522344196430059257638624434299752451786604427785367747110370716586075731944347883368254307902435076244997762167271815005625
2068575792970324203800453802174751733179708874187030735521847353389815508207218634019294739257972042837882322854874438899080487785461178096564473219876151084023494982104481356114425107657207015835337394784165131223760010068061112229206643898770794834254646569213528425949834133726889666961793056912159914892788420663819583348215317523883497848583315830412660493219517414123733058289470231153321586214410903585334926231666407331067673666672444587858753721101791112641277204733336236902098456506149699529153366635550875227691812071728400213283381014891531878720722282155651592432898265403159268948634274104487066942899899850840427885817416161795161839106679155972830311149967014090360879139069968688951633905802506515419806436877676903814817859279327110635256171800980125213520742994001544785492505766651610652034171033345465658612761671335215907974987237212360019336355903225604670446012527310395675835112548595756702530298719101200783020808208271237991194191304547267309932311726910899656165381192149020334598960834251490112560350744799138704856896729499798273559515761455733396158790261008264160022284982977325317616212784327342410271665507679392280704467376449022262441465096137534333314924921077556130800671045101362411577414096069283212783724356642562475171093514193418313653351103344345919961705023335899426763506011359981252489361152694118141900261539415306343681933516706904306704692041075179085290810608289215954654964704714951648669959189623138810061864064148606830318885453211968407092386803151457956501251657719137253758023184271083667963913534168810838677839374097463408677127465341100972123141940457222618873742751151953141137279973998063734237072161077278994347242685989309941208284277285827473976572757210582942529098720434448745793008051473834271932284191896264402289561152609376441692858684941613890310981674634151191512508725960331303069523011002286331035011959455018333256423004099665364039300862929250682033644541975690699232553723044089025278168293578891982341924826669419365212931363823625456422446378373477462185612282781672230189611601825340530448608789608452872844238688453674074632249273446881944002682834490554410787451325691451036044449787837716878272338326686283594434522175869376015420407713804404596875
891758539990756013991255081935377796630986674897272046393501020336078724159756323172059856131980459758498258745631323125322293527454330263510574743516750297076781637822016932280506916536257304884433882889498108467531570253482139600681515303309773472428198493228100709485609533385727397927368992548808090747117100607280572845325727653078462288584734582461250018035721160598150142565608408733787464844406900370688213000716012586019160612120553483064690322642347439730153937312513926483026382669630759647939450597903951928592773686277306360141207556368929998180798581218082418395994304063554340979651331157199892299620657705879728959295252547036386315306397049493339312862320927848145845774269899342311625150104612279192566029291256703017656926111239458720873142497758063409832965821705485513546543573962413485263464089249668899531989374752128193117388604079187976150337299382979101913836160782683833476545793939086652603045926517571925975260927460574814731408693717520136323305978686051680376035372714626809918734078059381150349908531275114922891376759883409976127064507179861561090477882002193622754966174545479376712478999382793956707583844566230177829297596506338787695556362620411791193607232993239241437641814154267495708763075409164222242796239395809893822121231411313926042844663994583534986278731439510597848389327185085888380784445385981968233565905767406733261954807356767093798049838867700884953801375446905647838299209900585512000646084661518605707977075753120610226494312688722307669261003251392833927334607222806898233900357597617296104241364455626676149140808608091269968090709123072733477398040225432431365622464842404584969652611181296078330249548862452574145257892578801983835136849825257161763325330707252696281285275688795408690358151143900189341767306088877844629244844695635317466897667811579504978251957606866272541230359913682298282367936880573587546438631981260426123788367628885835581955698989991537537617969941761655875537791596992569465788691466217940826725674397965579219108565542690116096470877772745513706380537273183128614123369148270675858586871801896793985903040536486293903954006120431745744050571160483527384383920220121507733045720681552342745574429836658628766040123779990194782918828597628402500
351335446121527888464958169147965643572103515124586171850756664055738279798661395042164343611041540531876937026627173885949963107512538058646629221346870857043514797003242740389149278401951919347188327862071003901002188225498019052774391037760433687912324857913094031418548212975832817162689899714662185116051924403501152782733870250680348913161394058561997602292084317671339699036928015166608976876754585162210868393385023659008518102783197822251011094341675115348128239561791193941047322551402620972746725818713057526563334296484515442242438447381317278218172300146140520085378018522047834764580912773548487506920698489120614867803064154884324629114402515517603097774038410867089097051730106478768391469585886127979701870531484688651730045594950182234121674364883353722309828488142351710203749580547669936688168556718769399519524348530677855869819080243828534802499436798933672203823025652212674591375248990974650201443799765236122168356867234605035434235490231317974963633723327372418030792211375467012943739920701121398208204046344100111557101531264176648538300217914415688201727590789232297496650081124621714609193743663258633647991702382338272438091323674861511917464229779150675022199025891240408634987970866284041978804386247096133922301220813316565589736890247503189946735796332838817768222720553761718728985921317605619929717676284519633274920397722331566939598954447488029971763902456884900435711261577592811896815367869569542628045344089284620631636069209191167525826351008188152594496427389215279128557357139999522781589086700249817353087728420111923001724948499286081026965008402395819670332106483051179925143828193552912990985097408343095790846607462899366288915876038826309024774186774081328967798008524762331951271038658914573444637052297804676838585983376863628823654406358243242906644930253293904148836513558016351616287723003082613280409262401714771692327310612826569925442197647486702825538816203712432015930523405702950032625922576671301247723856933106064536710491655897701578257973150107391183056635693722512921658822051417560052080866913242296610124162378443335757906628154876938712863445117928362255601989964298607503802218048276277027656521210418191233123878977999790583215598868966145327201023041579204375
126607481475827106427076469682608421148057277748934145050521696022238758940533161130081464293658962313033383426225333417971527976704403865810056319350762594255549742521099702670418638621964760268791921022913523742123732307536893846251207887628600348928590783178988303005034577247449852875714292804165415327570260993425039739393054608603430416352526404483047741142746471147471010379381187862221490030795380803485782229579392235544476076901014759519445113118462892150988360386408174703855506043909240756448321178127911460230188826763304540803608561875029347688538869131013314542465270804408285379981631863075819065302735293339393178027743584612341852887542115363918145670578597543801063533090211770711263049787931115188135026405934361240904664382808992897140439400696835790337964299774765857987374388231959808908114791360092599850857622297810316479616084197022500105233480005111384954034251360725248536875163774272346941482525452879226055416084051179193345459731958473039205298043469353626120744633022126911115199259775015837089182753221783682495049426788515950949856765422200292385021608437579603231264119682254638449677933038043484747753301767382335253096862349577302820648809973994629300315707996387207614889450266042200083834728235823817433956363764045699271345920845355159134771343812811642611870652498424730352589109189741943652917752443367965596716229319651804386221657181727415921532715723865154926272684743052804016839370050141269180096575308359762509664407882207061856471726865274755032558521957647960525422859871857097910446928092334070153295201994214160451201247217467146018914109930064842679685812687581886084507812989631590867317693910850607487480965512173022395539549959213973140522181787830056063589016932589877054088774138938722791129851589165315576894510911383745634742905961628236351974380495681509107684522628758170034052361595668342081719890323272634774568887835798636756926106501945892191246084110022425247593787246040839814168835970471231436135315163567737251688977842248714400851674476771966231263839602412921892614774537189490933809674396383494406036859234022615167551637002776842434358831272895184199961764501171744627223618046675812439584517231662458686939310674771588641065420035367462764199698481678720625
41752537331925785355631949920333988932862353699901884625790914890664028521678532773457177589418416361037601745037015039299597404847619486922652762025406101406835519335780891037699857403098333080744368893685286624861251092227910000096499905875532774613641169481653143749268024668458653180931046419546119048902188782263784984834237853659913474120680519682852359296021529748713636583784335244818496429887388462331215071538653580951705209505477807442822274808965468374607325133161601642929903051785810621109137845278798248246907614613068283945533436338398774429100197468803363367904730885655139600229902815615374724142381057713943691621948247062302187857383849107042400884979203043868505594565021040282432107018748040897540261491579697880028728326899442869172067936754829957994515489523303552725975444844759791332945895657603230074573999136500485283458626729904333288327493913514514153029303498655025814264581099264630044127155805690957034844831417372005047502882582224582078745566848866606161134501548390614358342087129636163039510376597817119000872218922313422399675607944447434565540167131197962194591365051572703143158787535200627671576463727768578342974677981182681714283232139990685510241635726806570720192078240742028677903468208307674091112503593402251948082738411119399161544637826041677180321931324662958961472723649429003212932064929633325966947555115100857969985179598794532188048306571610764382695976676289318857983709726825118242535126344071654429360149262033553931740253792050510375151751602450353828901796688111062992259933001294623193651105190669682370813335810489014721579643877414638992352947526570878240800342054492842232664912762656440774557896870709361163813301888371988224212305511307625527361974779580925239239439550926102914562377943351673868499193752979253770655330090511176321069635070431422612600210682016536049354729368464072724163430442109659693730261474525406165566551483239462545066065422875388900376977989569690187132071533692018232541710614669078618671679873366559663534611136255364093869747548050639169196429548750570776483575524426233832926790606828626515499395743970908431598209457932827560263527731873305386707882845061807417845813838662054564980079759299993142098800779877353808857243121234575000
12603172828319090432011916858962623184780834859300838441214745041223308658404646769499399394818322636685293144635297028196232081424328114001253546782818667488822857502737149621305350042419672449828689865638924934864481148542555816750463109762489062859543763770043383935263790711920129552584203267788522071002208608252159070418738417668293984189343727055047546783738930178621061736139409813343628370438063814579759885079816641832555726104572410157255715951419677518004659914461808654927860961084142512625859614097755793399942557268598456585090599862909352122417932696762822995398555697875968833450446106057391256395416223172446895795981956950384348527848079449829258170685347076383673797256509143844923542644595758835485944993384804163376634910493465555420897921407697978624861787164177951491381241274038884192901919490071190653151195394295619944224345382349986833184394517826092283071273093318545671327447097250228594182113125975829824223208542518781274445967588265971912318485415905564100230786899492885742863634057680726149495141311568933966897286217942911059159715259886491052655266183910378633721971644727213265074544844305377469028163679845183229373974829830726376416614446133428454730271351955622465462114139899207782180426638941610286661086188684155234721539327477470440796037000581332876724308002400575534675515353918443927796551770647266485502342203838790240824984828406169918073216716589562800605739544206060242082125883618573311529530244496714201944617231091529240503602138959263276194256984541858470921970253692888860893395549356984968227618128239134100988139774838820667912879470557608177498694244421614156927904639715122493068508806637362209724011060093571904175210871338648012150532863365597137869921511721501062401070214291933239557277255505306210238478819496986823584951282644548997613321624010933468673454060460398701295446679772852991316928073591153856733193953831321376797725924771678032994435190965697090638695891878208350871496583906196117727808502204373209567361578673200692377629415170114139349876912854137659486669042666773426559052235210363851403561975448340354035303652824952327879405422414639034095049119961850193390289106537107740415369753752686072725000594120071172802330271607847144683017720658588750
3481796096825233073573199719067384811582040193170303994966670404717008710223252757673506063649647284641707209951774624771679989390762850567347841544779596196690999814354982947840806794653068831601028401780304840415044744147406142834474513839338871899579894963534762195272514106867696950385357698409466964202800971412320350472123259165954724478211581264425604391418686104973316905047474137383760171369908446702102626902406223731650133746737040959565059030784135993393112383557699423293196772809596016718982159529357640246041998000519490093703933126193884600444689232390101010980860478367470970019914400190777155815507395579056208226290549176329853898219562827684048734501692066635742205159969991242078006301552152228637160084968814096511940325049137896641066132404599955656233961711898061145055715729922790039715324357014030452556684283590555190283286281616469704243848985556426539739613566088949439354862343954124167684264219387283879373513327847248912511402344678550211768509248399313664024393698742847929902271553633535664352617930582387754646590667911486117951737858733038500962959127378814634218630853455997745627580181897348716130612496001291451687954247044390802958164073367707112189745596580730496213291180463428640509809970854909630088135980816168112601918001114175374877692437422025189280881483133353665417684848664226658780356013099191211368931225807841816668539367923830507629138428297192964735628342196886372114304243358482254051827186827340950044835227882789955815849532619480594263812693522882570924417698595462321907041862583778843324607188944354902757389800108837075647435041941313799485254383679759606626942820767405103188426888717293315347496198284106817157693509632678544488698720198003171993815285853323263724211621751569952000304548499442905405975604807907412504407745152066839499170068436172312768181921105958586964204890598814560606159492356822294276509508634549376921769942358108395450451564518641254739411456719918449189225781456154529640022308224886371061739627058110350222895535990716705282490237913196311679554436175920700946283528424101669069687427541623384212295573902249391366598375304064445845888464147758458304525467472177962707455797882220605826167626514813141982847220997263397418859728583112500
879974586834429606832333815875827316744824806544756014906103768863555341860382826101612018397707285185170395003210138737950972989086498410921803693808108039530848667777431830238302525557870991281461070507050604202678032250694627255237555763738275753019244681547818894655137443286387699189371122009212692332992221524336673746910942100910695155692777073713344171900016490472630327400648428572519571553301920474927237081871106706157867412176506295965240456970705182816197681719747750649057753248281930780781445062412319130561560364465624645432575192289960336369610039964119183815658090435718676299828318654865268467123990175664322986555777510924842356697530413319157543311763604311654974474548347629799019918287181477537931879852660145019177136588111013416059317174087520947745240598161190047734196851057617317444390192722733845206395667740266608387682091730622887716692634940130700432934315253575949979914225418556078503118392361276353156819391709250565904772939715875629692031528303516052896733841817303929535419420157956566461041604906810528496145834753772802977154195031730970545656127937592198508123366935281720479449405386112403744908219237143648010783182508072276129938922009590286948816703109584965279455782028479769747086785704597536249087806639637344860128111335070174753436044093169708666139459206802970358657754233687909255229640935249319467734371230783828023476201890193841457753699887359763778347385759261180596372929625515580880533548066429993967485714952003508057043921680803449661380748841199571098502695008778954265694697083797988203446539763755666202780145144555595429811283415020004430048068045091910977373748213722022541023749481320845251930290757294179388845359231903936437750046143058927373159206058698152207119279895180090194402977073016590648326018438325966472285042408549746882082747529226301948572060528808884447221140204108953021080910394371129191673227623065906370604487795474009268840329433112138680550218168851115237978200638130685600840976077713125174342191342570966341348458320390974891394369528335720458784442674312509072444229656375999260520873176586707684509682871875897737750217156132448122083132830554697397549319913465032385644186905259050363850594492885436889224077803999459814401831444554375
203309062701609722002422190138953290170075405324386338150291956126225166104487849557228463642155695323519538048604771679442065267043546852943749207739335188223608100765465148762676275072617961301485091336989531584370857420746707209049711644729063223011725498895141729614794029495020582092356274180606796808409944776941022253053737622029159562281631285690484761451161198190600250769033130495831906901013419957332384684972588299251076689137023116418183629179921558332203410809287544770014469154358506774350078432463899498424339695274784536831347416293617433354511746597672314577392661607235522904565050708707464727449954758937192299366087006803268710831904236855210738441754215403886758843946107062797982669202274248018389067427595711032193392554869963408331493025277509233288827268317519393397509292145342437474075124897242172958259525797696359826057894017591055711620211022832784662312679007908895905137630531840287513689972343103095925435358295994519447248787785621336384703013733019300448439392310793575671544123723471578392213350185902484452822208083236689746458280276001432683666309718510184812713306461169450179815363020986685268367866340721956612568166627784864673458618703360455140527023328440799833400645084756066403330924209770531467507480580829125437657628492447736009646418841608344590334018778478413197536547974850624753540405400689364984529793304864730479851518792123710400685837391999081282611729548873208483249133416267553495428315352269178776153410784559195110005835993192541546764865636330887780684629956439691157226923075696553994492957472360320010062603710260258802573290199489477209052467823827780020415811952458909016070649548277702268001406936181608271081497147724129703450355388994211713741643938838356714546571236491132312524193234172310814865490684696796560611576977508297022381649254659573909632019518590474627258800095156622630839965648360387885867352901527788949600489188802113627759016941235267236099478189427823660877129213846599255076437912632080723886853183719728578469484413536434065259983583566317706204077578685242337539686003564297775080420370633482076406532123686405780280324318428271860572681022300059163057322217458198710582179249904356619508564051624414368361818402037872988293765450828125
42893489047959962277167727129281457997929373360399410316172115639568904821362149738211118278520846784495867781002259852791130653346399458526917064878147460133448764359294727809862146665496366411868844796134143823152239048200118294897901796482259352576384344390700787691421172437378629320437028456437929737125535095170863263329911040002371022079327257161405210446057868713197859648287144766223441624539765303340775453949947149574333268396174931528748755160270810453415169301840436714243499228054285406477809624696313721925223298484302107726770385667959346424245270147418971333510153874006262053192743272133914063780317434065716273745624611484522500634645484919204889598635245954179617793852888272530681752934312715798181862875894375883739893238255466130463052056578327806747437939738357746343783343770513170297770263055662192930812826787837548009515580831959423057192492451121723691801461096872900545964024969562516406122596314595754677638734514282906849103407387039709695803037261952356188969365696104409273368008022759360876929264871550861068792237809082725317416033364294942759047516756281597518631643572797560866908621952858315536293670896111269714135792865811357021765978672386665748137652637960885199009474125597808287141496278356384698199238513480840874290651839966984111343868414434238153492120093503062274021767426392839197233872751594370416345297536822517037085408456858998358836474668220653270981681695681262368076415780301006171128647789226944965639150641121529127769863335489627671362948024663826947461865591933198015668141499484983504478469802955740909630311186038645866154794745829818774948951490264518512442651283876865245027137654638666983859540006331078026815872760441187933939621727652574089450799888145733875160912460271522758249617347603798061323649651403846367214773211444977954662210028084558959524538428372867891039327863785798361858037125306659024106677244388240197115311136689910001021241020128839605165414277640846259812381425643589182227751865650493893096312034322210687248694155534040316820784112589116173518277708036618549244963644297096179786357506156256582514408143076938841016581557162991646291753884016688174783268842269574325203712026522460055682960849401633414565015285900283596045736929487500
8251682607348281730222965318761539627195158314912093366857974376699202350520687130997333609106041998718187254937296658491102420380195884179718379382284605176841453342647606134513337936893774484384897497993868510050927415249929759257168887530302646920591122977219538357843007626047867971611088347328479814440298322480892798848240892779512857693709512956657719332146010643762213282043575106765448789948406762401952781453630269518626363914287727164597014524672174163017636088214236898220233784649289591826247873451609697231170267883981438540345884930892897223810382014540360253083224781144072419181633151716149458164816401577274058660071306339847512232986738109265241472588495669647190385016125037571468867679324544337065195933395515165641437746986402937929534656878574190927102630875958792050506585011077100276845932246636875959128628707430881246642940826546573204688670099098808401995775171660659881208091879933589637912127352195870481053869959645731546263931010769955126701796011822571801535738465312177802133801524790473078556371102703782420953159428631007643349639611167591801359596469569319467599003479574769802100125090913708909943547061411187394105354343565048432934321873088566359689849823848542570992084861171161064591892523335467916632367424925792575316537142923045604503810261504579591454970930063258536670264534246522363139176082667306105423652957743143898734413846906738277172136995283144111311473163558625047806650201222081802736645645540543720563689529009138341445601158279885258984335340649383465566109982244849869518865129799542264447661830548075746110478055402810702267282338812134891383221930154192776004935966936509086285356660437152716833313681829569082998933151575922614291258405787500320612727453775231034452260474934026374495434007909437239698372110059453688663625186273134072080379430493843260154554741342497915136304074076432496825145316274632976323570875734209683037245098178052841587933882141171317387148215379666766578883206728033806026355082853297435796233487167505962697520677983644808186331170099383408684784278053407083301605681257254433787077358004542768939367189128770293894991750163886509124147782713871009274461049352224808724978850993226209370390025502055826246605614990839407388578928257500
1444784172538348605463243233103856124509442402935495241567542631736591091608734427420945778496984201390400974106002545090473217085824624503026628170842661936746832538281571362920263768803134601167802846876443301236560199176744271128898287032325798198313469510059192013952181609780992572695656546309838122886281493941795542604269846386298701481855982571659461460720583888288791606085662948244705194954676595787353774645644706517585842402009134874531060866880101481663854140743054588433255019203129557447746078691903268887544363067918984620648209837816145541266144730111803302231216502659341281033310226889528627064420964983520706373034719209569358780021764609251678518441927318364999350811071271120588948257085438977578634041458670928968239189520645038937875430286884654608368025426763544059100523431866223508715338212880244732751802723683655857388582642347536400247079597404930794101808919053828419088630546747466949747158017969759560620606921273969331509995546497372685868728110588521051888295008861005921597168313144155710463007565193321883806832683782025971111896846124724525488916627601287481558602972486582375457717852791072536713908307280810603625597977806701609556867809853397288950241562833170632009759331094978024179603190434288085858153104375036522239097208091824942985175083874521190680712524697342921657008540367592109459344111549849853809199331200060735496705195243899152172040798147266553530561000912377785890343744159866981492194902344338860432853684905770126576576634051412521933482543645682353946547049795211185556711614856026919185021762573253410895456805682465954165555194058561650141084647126419618408657311014041147883294908738369840168969426811353164122699028797861100925261819821326063326992651435570548215669714421419626926478366571519147281577699640289703008526007547133341898615912326134886554264435780347397694636014098146882970088942162630849397811444627096472446838214307827528652248410362716606822019858444896733858394408572429763542253682319810776566199160117123258715966368226200009675681967812965965295357490971334758362737963927428374933917153627557517557070223996838411302130718396726132060479030197805920929866330317959716019703211019341034412145525069673752784639489075165436856511818699375
229703983767887828597093376585505411115909624666831692689299676611010325505227193269126209646506146752455638296778069716516954178545579461187779855690643716159457442552226477515330131525605193525238754821133050290573852954578892738766871075158135454797596555751170564508173826724223919072505784921731864508033809571259591145956940470990343742949055916676474866072232397520196702301981379245596166929148208075944742512168167249457647073751245749562878829905700486285092154924633207730570141395044565169836824620199812062614675856484205470662843339580923509720147199860294931449408029603209569598731307469101730872406856912853449543529860007048624207441487583330301306785787663001616343278670551215531621550755079046960005466215289073485028323431745107799030037017146352012844191272785716432657910758916721035921910576922460178428046761556165443691680218256348484699769019550122397607396582078663183187402089802728825228272583264218210359163110009643774001940266899884262888264641264647189192367724508522294291899413423396609248251451814128106150442277220010172802430088865464721478371956640883159264753162762631315710560416840811992660148342952089503760693260751024838322669219441564863554578878890470579444706675918808033207887112184914946567084451749047541093401885652282017669150341488623381152653956896049070771211922818848897781373568457818358288674994153590922992207142817427984200296883924347310268882329300325961203904457409438992630229974748227339703678101120432732056826384946895076347263178335248790621914311169543660547698638321318820320886777711983795696332187280253080638760093826085436966568766496856056175981464879432035225856936858742016431322759769065810841546863050287136668919235737130126988351846195029421494005291169707944627280794663856880833647819140101714577225161609324879251128354423774275486734794723344309027603851310828786242798039050364287549789709458162446605848613270632438839785131242881953606770236851323868123232099864204348726554589289140466341840434615762960178065690924503400352629873745436235388802642139507412548883441070049719344841629683073227718614685650038334301546966577009849106405817096054046466295504337308601011901353364652944085937426464058136729362130212487079648552984331250
33068124717496064017386129277715773656383734494318449575776940930164954152346830990959773286585316276745309722660720252873961443762318384018889020938605638612981987440914317725448100782955103483991155589152201439609492886547294881461274328536645144795735202587328940508875953783737738054988377115307274327723736587811010370042113140648465798849354533911454084076973907864934109526452676626806308542626268995110546562396104808256040593551226023516650187275971576397071915840199297084435883073431687514212088170314264392549686787042363884812679662652308936121172044141751204033299931317794236457075499162904236720579683609218170751498686931613588958571491462905686586130552594082303888288101255070289047776760089640954322858253560210532072194552628312549244795532356639023820934040222594711076457973650790793311999757412377183075323452605346990398650104148416118099049787770530434247548100096248549220404090491742362582093775373894188251654632123857105688230986358781431500895681750016385597474946758143586107263788857532983975549798499204242525738429142261337123436823025829785619572101883457238767323813716042226476822795945119671075290514242778770757596415420387856854762021427601881405207504312264374217070733420200020202309081168471725819272610403980602582360166926016150697360079758015057963206481545286219823656711784466921404059969174584865199997244653123417008602546069544729179983263277474694122070002987468652838095151825516629115645149364731687853863698927501797790242027184950872685356697181609361983884839791111869424631538870535767868786254422174816071970406660291958823463432780143477757932796233408650029387288656736565086802777304813414529734536262817679094959518292679710668521314888893418319042079041758205840024802186375842254300261554770305154679957121720579036763083334587766715332995124377149037479659518297578260250535292563872300829623422363039447414816158717638145021728611030519542822007536838522155046804410354015077311323265998124750444741975663086075960168856689923035718017251966758574905319580300010424226558907992028688529702359872801044428231092602423950425554514914327109615740308486421065293140730642419713429451924624340660782160312883630306797522007132180271758511747559556169193989679375
4295697219202435334514840078928388864426633525355494066829157793745455867837872671558852640608135989228060555383195457348490147493474241489267002221871944379774813362794653422335552513676447192792120301933760401368992982769879720980964078600237053092926527204753675818871205744921610410882846154328930865599339644906462818477876111021629945156695305596461186432965803317837487587215144620785310128647400897032878505305527393173859393455255608544788429741296780336042393134617993705219138969329131224213971168513822326516993366018241049941429088785781125276877308088126402263486976086251291889355942180760742994765624201625892587945569324126786495306460637603704450565556657695771737155739451183971456508293189674924516576629329517811857164253633464675924556514265384991705421103079207436818609573877817053608196964521791675169894697558292042243122874458794524502898550646862616294581004195753645998862305487479072318265367326236681037220746262664887138173298180211122290259861034529982176349522217123130560410868599414051674798620177219082638019418541076139203136880256390551040982462284532821744358475450869185127059722507507177767689750701654260854015974737472497527545687201916092790563513890390518461715042411909914899229953592493409798570072183337938863213390608883121582903354726907092355532591977534678352845133779320206629422182441086489708537912722159009283252690628331176061344832265411122358342522254772753807927653046804240454005945320229362069853875573133889606124731777497373558888869564359487426833291854343569220550127514561036816742886680549298760307433457762191030497768735881654908337337928129755890235152072587887265506155954088440150603742883209301110547004654091051668880384590856517635835543048826614353842452649199246208305980348969166495645040785974138524122156131377389138072622439888972747658638759420043660114009330898834711389440513788849311554519009455861116761875637944776724959981636913576875605465275002792877000823201725652818775972807484203018347644439165988318946739149210822775240628571363346763822975210702679835694514356586519806110691473410521144217785002217905765363383326779571542442095364142907002655618635674768085324666996760395047383967683289596982680294791158243466688366602500
501459431857175783269778069599591657048155917007777403303320058182079914686431336184122201361921335640796045587737081399857287125021403153384387329506687228028614328803591661498351468635814587717666789161963886678868776357975551061194707442677242562681415695527401788566271323503151820251398454250869078960513872422369380672630896358995433615998134421536868773808052958248940808411633318050736601226885232672652701840793398413205952458931423638059472843542196798214633961344621011297077186802744408295010836296889340395238513978468842573884658957744067867441478766203994680352013857005774254673599198316842509948694941447827753358847802053547485199178422656244132246874702874923540208497639092932627567257019450101573145947386068041575884079254415207448509989084620279485250791003466267994483585098318527230950367156148927966441547040220759107644217990772450540071396990524984201543364109600738287335060920725964824456142948818880318384006944585748260140297882950879539838941087592117339383458627276669379058895858056997657757583619764171007167690193632442071164756656107859507820929381526401827921414972114732083781142528920130358158656381628038772008644005550391764789263330967878050193576873193903739368684909662960200313609637572423773087796301566974678957831325611197913603015661192692378536616064293349443544374349644929014814892973553397750099069201579386280778209467220784917286944609954255614615911754114093821048575761870797811959433951056842356576263704635728162077282807208668455015773347877469472528762018865304019899898326883235213995481269358356092237964862692424867781303146072759165623288672239547446676479998390931482922359815415555245239325795247627849806798932950419892681401480568608831676925314149852809860245560455856745856467288556883290604690411165099532609497519030404467545039928946801574660864526248359645432365366129076233217808944377179773538287416486296283181992883458392694595519841372505527173960270995469761514657720983831499673440041324117188654081063062428461661390367705427272143356447382009822051392427033649623254830140890012706843317910371854495676754718169143215117074633109743495639811798577343429737502639229236779703512398275511711202294726019839130175628698078204022246760537500
52339745438072870615017241507940359135162494950221486309055136169413692602475217315590250012497439971144532276151000826784306104741799600619420552049874863307717571750876902241603018948834791801031367879601671643934675840672720075111667084684375230330654663479369412690371298747202857595211349842553552818516222517790518177045231605757717401667011443348592781955859365827540254949119750683254952443966476121597582086236139557512103580795039404857523720797438531818013851162700738643406702079299199972068403587947885038090948027123040029030531539590776793140631274659624869302425999130918355858020423307515841212078597464748557634682749378502909729701749183447388326714961061965816405115708917858500722152560978172050237887481312930723736862925712033835195060833046397179366424399673272308395856070927082671889600952013427841023415741776859218275677501898555397948186539258767770289734808271695387031500314425246050532072861575329880923066235729691155905024798928811857449365448076449787934575600559646942250135370203925822995596727804218843330511961364427646506660714821138815650764912195699862299150277399312641557763928787230199475875486189908582253999460527419319068663902498127198282860368308780529818632924261900140019889207631507418002827249041820400720664480560796577099759654418246709982363578043044793453819757434743335630887782137240635135756852016032868298869281299530200905854571808984184190366551869998030888115049663592595554746433917445863889855040578470527115829806665001483955352896343059021059115337476209920139644673050904181165773375174362449338234468451721430737023280046888198672329482674332041897709522948696785590540095418261363971495451799114272369399864776791232121739406877242930545355444755025733418945712428169422724293777618221343306250856219411100176706500938170784257761029446333484193756666821037427751581615387126929150625040655324899029910368534984145941598211510936474710244423210848641808489544511229382728815223630131645438350783625142077435745966886353926924219758835165190788811872695122509116937103943777074812248158964412665988775306594147394390266817428702565255910764674702699243423798124755916053011333272046154379698409235460482519053722904563208471040044726592848115844325000
4854742454239732804863861054576833814693295013024109281448965152332926811573250874311886722016225164415539323033295123115675881543751155746632138645552607892159713332562028311923518983893372703415722143318422925886969018299050698184775682892396200142546411372888311468201504091335878457908240319419684944365431394251184813325448229043348207807279673369282793591660964502197329504188832252128359198776716398247533292470487978857018243470443998222387505997232098370255220742564187502607902290652753794476208442558840545607674778912987994994374272906607342894751477418727020233426778425901111407900861494750694375188465575693169934581057258621600570767982156652811438211516657756160998713284559061565240119241797194015622424536565512210747481446169482184470657982254253248715880674281277309342675364076158121940943625357130588910726821012711503393099227057127475949173711777995299367849504953123749581495602812645343672826060073293720876915915017286739913256509588632919332452672261165612916896449487535662118131234779606031537425288765367530610407235055851803793735909865812433006530732417139282019286414580795373840892790412674420251788145843667901296369223970203627354074651077078984505505394514888782784439303030805091293862002162480737140867153853682589751356074401580438721368115116257159275917078337952924121141250213557773332817018716417301637346705155152242577514810158914685172619413188007713387960658591755553804589129730805517686323413292861187211316044442962168064693795789368444876391694742586145915622141279438771990819371209772018356136004788346143165470964330863759473916225729954655377263611437806880411603862763914540017816072532992708671577596437255838061500968363134921401649703974348356038557303074838417882158971458680054479013459447495799195154520058309276168430186550200755556886907714511291950362461045811724960543535131294632915663956254983690734437420517421913233302112188777518998169549970857145976210506050265665790199279243386573349292864260488827324463119172754875790503500540313584698283433900748448981508085656354653201390940253612374695549399615137267256650402903847935664022769500594162572587018903858988591345405408909282011493155864758121238766444759924665817179724349482717320557252500
397179951310547662472435077074283451424720281650722703427022972062701128846267767497046977956392567332403599593867422734371999544085529840308576465788608158275445244866371085132281977573996290921477024024342214057634469003857650355687378405432135436188606618578819306403892842311074098105112044035282020317597313419479173036902602600968385188682499057582891961567613503536529194972159892261835391263162031672653034722799908578070480367156980375742431923212910460337350161569711634397600245256156900309314486673391546431552121680281301471751249214241141669796593623751238697085535466282252955826050659114655508878248346649269155269708331510066746967591823233812079137066566996949503625486283230449989550418353942110797554264457591338068486520156631949107516822615226515303486165336220062541050224946375651550125671321742537940695658848501189758072570285593086704354474397676850857106455873180663875805599197893527765471304986144297684497248947132061057609015118123655963534756193147753965079712401865859933160331003399606506006516516215154784038461373682500052629359025557361547913600889784335132934383737875096566397222415983731520597794648706241100969663258534229063982490321438930364735517536683962459081780577295231942993212316498633614587561943268978350663986367771951362702713531897667879484004244145502071312659252679469469749610331267147516139605507613634713064679609151606483773089060100766956235521122884849721675235309830363752075008171581330742624417118949520836833783678288980856288907870694842010244683164559837629609969163765898411946259724153211317306659185274599352085870133207620839057430453063748609686505558822460603274822519461453909750859648263586275625015419880666833255821697286641869909546093490446725641862459564344844419587072577883767574394771784373828952394239261619294176523469638704085879282043599013917791570252652129923173731569204131800151352026149269435288173091042380523648321382759660226787519659998655393322209103495369584761501534122379580401113989578426755811828800342729840366501569599182816736689364656090880985549522747154468388531907826385839440564824473883427509726301115013601351327773016293979858518420410906621944370372579742877905568133314585162775444553320948502927113125
28396439240915911616620469792980160238253756209965046342412446937991544303991815082133969336758878167686696967448416953424948477069267565561287473426106675557860151817879496247438943986062872855078792900580962510889598660077389562523946568444331163548580080336256034606169620013146019592353854339053327503083087406690680136436323415493618798636664875501958651992097938728014881688327284333464865264536341589020244394912186987709305346668040140359584948141402127551891804595701945469944790088756099703428055551913165841451782408017776657531108169841909874119968085753672531958322534297806097652938768424699409008226817166512942591734237928866857147879252059553244225851739833609285331277459678716171646779204765768888758996576661954370780923103969972727663777925182405064181466397114603427405298160568723997567813329165895170016888300467460026734571456464071785619381003960489832236507755288399676680168622889992539202577195551066130097811330390812703651138613774098535901656463229472369594352714250611691813530118908992134910648883312561848257309295722073393592254988723854974669961319480650526794333102446210354334581987903753262845535183421101763975269892980830115990793345520329980842487198546721840452339703474435569050884265038469877110671720272561935272260589881121889217598775878449173537511899206521309798497966359380964536665152721009053356512060877949603239828770320387176070945248353566921149777296051083453732380758632845082675258482623487355650041218284329493351136034939617510164282257829363545634994863297962305318119967029843445914120344462647143118992819117604791190423592168450629529799303292906463528523045434982488737356866575264986090348487250406833758947940752289377757511004230870849028635677731106119787210861105727110487663335765129966743067317935202056955457963072621271761707082355329860544725251375768551237676586240091169408976487992809771080429165997909854415937721140756904715177629956637340112086482631477864934827512538109502856917548713949633742439781162327540679917395513395353699763384008686549805155114932518322816228860786640284336082067767037909997488583084735585299065562901958477095517984707304043498203984781230362544297894020257275414162714735779878297053381372273986015903750
1753548663986914285390500716138972829945670198659950136993080313190528570401138108647826099760779229332263039285001671658437218212319614417702592775687059352613910368410260736102780468856679908502388378606216234229950620332147580605131042164093118713352397700150380393046351299990821127619996165465600809425274987101194155995725662139720381062093258250102649327997074768931093799551764763255795457882110522817457980660161068147671041369134625614595914392250205604589824582966346256265162776334839646286636118833759321336469826179241743375648371426035521402188059591833237878843507259592097920301898582690974427846740002768570060418437310798767207647564308197637240791501928232533742263922837406824925445594466999725220571351188141672958624553184077567905561781867770844149541525358126731690760872291939983609165687342380859355690763912819487702319562632424592371120203702620137444675288279909099209863566546579286544099666597061226478223324564197806331416243996561284605198112916860119618315702781163992131555113298060170514175986800735525408384764026879853724650836090849469403295563950359106433779350278202615133394665034359330390519230720000278895315784066284543082003637801038235640059464821171411720583480132292120336556603000851781348693391925067012814938004522525549457075626764604282052376866494406535298609255150272288686329216830209130585695385184793580919383970740565557948587847040718575331499650543891166822754438315421039817803806722053560916302126893087832080203526457611650309324006586722450345074525471193884475991917881601827018648908139500159315115851640609533473166235115941605890586674117583762159132383433195224747826387438430081308798274880609569250610701679377352156250791558937693617002311921749306842496580068765948001872079377589461320344522938390378395559412965422505635319979014045238919774246926402168199755813441494651048368922580761418846822178754203477254025622396412615129464951780053686901760737019189407523876753640856258261149528664378974198180583531747844781184479203596542515687856211487837451665281521227918047983244331564858952431152676541103994764286057616282655124251396269840259922196186955916465871102213998593558905411379939609177091386509546869486733218422444629112528125
92132140569476340914572539984213237505695242042280661612096252869308195010947718051570996443727636425305858225075929131169545743545368626882137858611139586317055781343070885504321945586480632452849018278688548854396154619492219361483029408902733085387284898516248235564836811036109021769982637247984188847056750102177287499762159793864393310175205606067229472386463581377322824177889402076760635958159786883970360812453935626466872680492231540179544008712563661997829897379717218255249036962458525061365114998157550716550201711692514124977247584251731555442458641616933189147278739492189019309504224213165018909017368880796038377834715462910567245269269363030062346344662558043033364084663128051541846331512957138354121962545805222199606824469976431124518615028438663253848899871127988553335014997296335941415522164068569600874244572552095633835694393796080037290014210397729193980230320123909500354583753957842006014711779755850135695058042103540302252721869355509705096374788537906252128096154055470244478224760837723258481228656198865227019464919851321464497046588220924757491751729178629309146348441881133486330648972206272585455430570477515465262530762372818822038246632540313370960906796685593801350404621326451385136621822372043259774882955753606911000479294825373770122899579520600675016116763851908884148258973774432796514234747778491422885336458389269664009058739030933711271177594789399068248367568404448141520548534823025035628631862833883883088665513563344459272981775878753527439415374786104042901865677992152939446897341256148944789107534922654403581249532079195716818001914532100782138008811931761975923535722229990317195615890833040655596650256685027290802940950773619518806724039612615131022177421501693867901009313255606831165024542639492953767019747075821059465263267131928894485874823481806699866260378571401273794894057624819081635629904533118010968472156973171538591745531981148577858075685246516158446068678795491912164614027149382919978679316110361178212091608660895686998763517782745922940688887663050520297467006897266188250434509325085610330575821866484966453111347578743903611024572856455865434886071069866107422088148282615145141707491682310710203177824382481137127143534314232163853750
4037161685026825183167894301410843957475551994104528224519281150741558026910852435383649871020699901205439732286611464085095157855774359776578887837211616192276467053714816435910594586567588954939983518414096311953482517237200601003310989819863603548653288206514234180918966171225162070760856840679253668625661556928236190804526396775985137413607047244548170594121018932396887856079410740835243859025880700271237396515801571075322491373011230347287808472388844147305189788283842375337409804646229922983956484193505195126120174046923365480154592481120006553893320165197512187941928200021373179967271397266475719628195759261616586646760854693280803939568924685948071465087845609695045439733445087695518536923379570937950421226835503658331489127317799986899069765377412308882518537701050696950774135631610210742991913239381890713739783287229835656201825269390456315662918739006003963149285106139488162459922665257393645374439065139797258724736704476151854996044830286874806864293319215704293479985295307389920151978136880605273687097123962301687377571717364642313877721274921057072920003398230418968567955797284600074772578734924126922893204075865639277387030295228578623234703597361625082024000021453217132308876591494155466184517887323143525105929120136729206514318769165001390068790017741125080110639965405490729817258533193917839809748426753529466710639988410968703786281412017572281906018930605825602889384620428132552338487880745913245211486523680638544599907990695585531494140122147376167509493886174176917740755558334980131653919869518125591685695037564517892964840965466437857667816877464069341225566451600335281262774455179610632624387615852846487491318783600487906588513292584249616320710324606095844601750369369170471041828998923072306883633825113381186084649963852189201786272445762543760996230885330510314386007617385888210235871533169494505526641646685854323376373426443342676229552722418536330397088508884443388619787554931878779872890869604896203389908623259954677753752319662962547501466083197741190480356851728645601360618542364583835385549822211833383458737739746527646209626337300222499084336934331706136768068267367108820521366265898072136534509185442689252622290431334536811228865045464698505000
143533093809989992898317856014701645202020134112282112191512006026436610980354690356697080748295582224606721855883596481261053857986681890979896546795961695238154470105322336374901023713639384348315329141299909113081067264599892968759211828018428526818182416360814872060944698518041985429450384068230155298349490038405028834235705689526589922908578878838681291566723794228840726834884754503207237250979033785381127886546708102671513323120537641090280689230221534882813645902098519167196724336121563519815569592843663944580050744080237524468576574879756979506304110823257037743809981541219157496489663860625929682923146230912281499068775443846945278858935379926782960072217784677905649934593170525005792251009595344915149036012764246558317955470951261120773117376396782614123969526546923596335467327100765242435514563920734471969918420758776039353437479318464474798168220723388462108639034471232002568441256458578245911986541129531516626310844314213990167993437272203694089126601169084268691667736937002669816406869035806545596424336796445035778319584819718514780209226483656260253738784136690643975423978868157389794076630892254969139654966822965337147286612710976550280225431613377133508122069496607223338092671438999377521966492213979209209086987239542364400573444531973304826227307240397831699869974440229712647569267470144342999432878840401828908785143677301644036072232682823608040326476909128714591355032701001524824658677067928708223102787633313118043818433373916086642036505480124594789977303459740207468112494677243407888265142806523640521982549378989365559566537263036347365039988500790878571647821630125329180108510274255397571122284396387443617204814169108759241129923153251349000135045409794285889576177533462664932022632263030023937748673625171984719557503114799497046797769920623791077595644671746130824475991851596231545805282609987330330663881742296418367415603180597576788023321656444608404069142967807078054139007366912433305950531050713402466236102677993514885486570272668134419612387827394975143494174613021575582041422699564330268162316872863831739580297652164334728246979838080305179661976287343021912044293570329923608579640437187387810249815433635996008880072643366460985923079577897407500
3977144936860217784575435308758356463815537420838965318950091095577497813458338926545865590753467975705536342960744669621270899797213690944890043551026986911030955747381123614979494248580768602619998222820649104077792411216919002564921671683806124300183746819207203505934364750940517782561490717513636800591460897817753369873336427893582648430533710355853096412652934423612252993314073001115588267128287063197136563715296420460265768269042284530475656698110794953216276805270193049750233250081512383789065813756710559090754390093363383708615590676534938682826047924567514677917704179061223838214709715706005697183284515532656478112975081998970700325731330053627149277935660767299955674481842603972341110008944743567376974819398177992740296053825351891757938090769958301798044276678313545386232233355291502314742650194197858231627499759965198630727478550822291430045911325772615661204638576941573407739325729640869138601056315043633578667476076289424178366073410332082734977801792374567831801626114760364050423259554384893526150589997483713311993681072311286434218692620959638281398258877276003719796351087375051389076640034095350638397670833038299028921602720327953939283552503598836555804583993918905989945272868009102052712010385559121912277873710462654683754376769513230028127740170734522273346073981647961240266917609610284485027257068205256721857213622736909814620672170787999602263668581129859694281019015359231249477598499330785056713407704611267640219410443373110684727482023634593436267887884804545208941722045549023975307374559323690073210096627273846397862624825152205758180718105000136426048106694309322007326804836628071713487150655311999480300965816078733076627571300487245401540846132459048514730272658111545675125875502419349681704125816223881942675039167896571968470705651176499556112556809564215097030421417692565640450888541631430177922267106824915925025151475004350390556542626218954586543534584034107926140061514226358083815943370598083835603714237418376567677219151750910303992896476792241047614328600355859044250507902359103141568567612213055726061475015676889070286833582268846100582982994794545178485062391248561205266946565433868538751210782993345525399819485763097518676037380410550000
80566643313229118216032594613035296344371811462986888567546031215956609588921583040662862588775393574515505893721716191876839139917544029371377627951528629562598942015607084177645163872166901219994859306169906027605232195957925220639526424447664463181400446685534523263710555245113619067783915474359405797031467013830407749536153675341928712215902156294606344472196079514118244741673509011886550297965974979655216127658320936570886144423641899716062828889611598928764723657444211628982190694749901259585798243526623668541983361661394648184986294961768689323764037321376794494293431967038934370074071319188389699724474275495077552417795741138591533348591902608324677919807092570041302054489723101725043726696238671709694761235390506896140660974148083742798194545627178215078109220250430031030532447795015464119823503551864101142730146136607259043662414023194589236426947880230920301253978207334305809438647591804641465252741779392048573840443450900693262284769156446316824713655129549638238089172960910854951628114523637971492068807822319720712225115306376164718389190390557161906658070774902818461741576102404447794215230078502501204145585181183563576087253309075521823938147886631097786208615148065231528144018741466295487272285917567460554738088388865398336390893465260745504829480984312509039036885884528039855056007051155033013748973019908410271104850644599023693065125534239394261150907683278828265626441895925737978850666514775408350978797952436093586158893956827057499350763520870453623632486860726200745748878916382887750777580680783930327490022901294160112901253370300629064510438641014918759560884577996022383060009497894876339252248980107316545585915975883783786986940258378670252520903752615264792793960158325249848360639936788531393985363291926919968418683224687096501306502019297142633653256168066494166847573393377033081467621752472633186199406698036268199415418119276129113542393836283119779253647190182163966766884558635340094368429570463515499445555224550500665368919270498457163175684755754622723028126883743382497866493055137106998962326433243351850020789301660809138953999607307548773176147073048237369816087693582941038204883129872504870936825462266855902608905366266149018619211319480000
1061182307488243670446827893495160435653227303968340214922615986535038874385587554192543022167027874000846166116969804633010291253466256473053551731533583143579167270862804527667544120120226635459472244063097499444900310144621905150006418195743346908871039214260514604841911488993382045407762034414474965026419957917132694070301703706884043079076803544076411414333575000917526016071999339206477302195020790969819036160557250251741970055534875550207522193391194657491573178709542072629450447337931994353168748044670457764176783465712311090043609425594900050291745727550356098431051371250615905765022713405978106576101234425400044858479829200463919147269376880646865993427928681250670925050932737189447043002838565539828889164348269784338197201920699502544519472767637960284472774625421386272395487061366593871205993871755411070169427288531099094853724811446628221034906059141460801405496220514270029111622515524204899348254824162329756566577656254788824749975159961720787085146733632355751915535209070041880240201388512804276832637873652349116290125340529635000373808146220878295801397573103152743564482748731419979687054903318706590666406866237786410675737114766287479793226617652945766139271957465008210912604770592791051978211587848176497865814880310384239337916178020936911334018516735560511318360871327224222595667739085207827201334280608482563763233125157565970918358357483025723962061624395928098733179836121570401928014538368872836752693204651919812230024540925233824745222369928618676070540496975050051559260816121595100083731736967907944675387725684086173819489236631014411612781850595236330351070212023000886390988812633264098627425380249663803575440321165920570763026783882452494770613943118634101028790726627527807418466522751994207574436357917493492442444383066719630393371558546911325131691663369184195788507824647238498528857590744122108507373494062676113840399788027573709544888305932474556995083922220455730273328454155020338119074552456952100796937112351403841428518745732557613373577154514041365720956018845664036159958918205314335106613004144051078441145319243188264452865060742735315864783496255742328943457999496985365074601011165654519682024582686989330828817161236844814734602642800000
6819706469480742500059359582347056144326516762364864721918445024390153846706128244673776468543699550622551902232946080387518875342455227110180494985138127244131785325830672343950202280854077159137254601481706270876187140965710660653899365832108438766005121290619997065858013500733497845093434083745200051843886130989093473999347643333345522393128011453631221724265145763282102081148395993236245429151095268054970522538940201580413795926168232728546691324180920472675906552625006080226096691113206892958701535038004955606899283512037384548457896994703713220948236592335714799600959592587535711044834967037223139994534642785944306891514585727954926362767502084872636528170187678239462605058278296533257629683016254203462445884905579941265294893566328392777582006039807333679971642613541072543570972401891975658086534949916893371099999318761602846960087792809392446347654680806796041976175291794273674048708730464132445564314828710598263606305642159893202502332834509927031275639245605805477363611324567114434085136821517936069790964952514247085143341376581495805319569295411684964537968717383380487144026842074093051141146963190585095734497946560904870104277344627049069477623401735943721864315380828015688724614142785446778519262081171613798994946825099451215087073555049011440626366743985268871204380017782531690385373371801557689144387424584007149359666245332879636312630864718672008678971225582511593082141569512726900795925304142193770438573742561453116444299008812906412696981732385894558941423759834576006102874824877969115917440211265710774004195898238445040581529020461797061571141121934056407289909178977673716287289203976728801797863112351872792315088074674122407399648811566123337123542907564191974046683701274976931090637423661738745899315029928536684778990721754460770857066727992082319920244067486937711326121908569063962986829602291115631362726454749493490062494330391793283888444929486567576897686321088254882288974328939868123297255640742421704015346576650483471379086407638413621681275112837949056250536118228424131528231092764765907844615382292492905384513981705367812546206377910936802391045706700640608237568060482771019410215439665571579567716267463279415106567199024283127993407480000
43332639806692540982518471260851570120990075443870318394474332714418249908612176095885473214972358997254334422509505273587337133788655979752177459291030175908746898094598711728324539911493153223034061685532084248327868789192548502146875886025362859953432583092745436973691311359732032293938336672760005757052074128521388926371327111370396259090923857997362875238615702705236488408425000754290551993126394695682543557862607985513849663984439450470866881136603142147777412079260405890038002526071779318505607638874651669543153779252400684826531898571855595187175687286210235721579307796349819081338932714752054127558635202895005362952629684991822588212294069181227989024768393228481670703570070093042244990673406847595746668723921489692964684562638039517776527424482824848282195196679137764179566529283569098998800407826268985963960920024360819677806294055602721195241172340940237822555594277607117074536567112297087018883857660626662828715247029789936653781804923308580086515186832124968063988289673079929016483846886568508621003101768025393722196255637879514782986070188898689909247004457146117342270967829398056282507441815451481414830219715265254683525018361684952375268394904464337612728603054346730446811757242387096503086903032090993164615011164265811871089179870889033714770998691136208287946614231198772769132853002850479046452102510324142192902034647785817363628213914581740412850225762595571687217235925920073674276087046540851014667902860568676186657684474720829986263807062111974429140939548118160958651133694461992736867859810572691181404625123600483440533670425137467587071801528561061314913791359815753943852818491480350230589507381554287216012321533898834961574628859508927692608933290740442883708311782443434810537081238435470382386889867990365318660838147390364442584475287419330122707774942274067124280940467955303074132634596554456616581207774911663052195091844036725178686332510212714537090805556899182386857101483348496672807179224330846700083410266763167839205398807238760002756330474450774841354922621822270623543785406819207463614111780957332227540141317592418496440311576989068042292345641442769230548166732240299038464311982416924982668538460646564817327465440626729222144000000000000000000
685000730727155754598215982674278137524964682278964925408609107333813185161804006351934364102022862761299651820942234000252832358197464096063839125775035366564369422414505768319841662368614921125668082215857461504656788776847323502924532599675856776099721857798443762094075255186297449961618904717389904054122105760324235973446337653743839534514720154045918278143424834429941362738744061578629425716909679850890660048516782844639388783718905984108604441862783579352007888906520245474491183343685401859332991807993167321081211818905572318340744648662806131842419715497472703667947433300018694656760458929209128091509297295174470409946046862689003336834142857299010928638631925841761300952104898611109559266373701911306893448639287409868272809617303903668076410215697181594694527245104994116097835540279334575255573144065978819979807572325257489216221377644350878270152850814147850130088806015123447278490647640262929809352784141012159303626104947296616790701299506353469440388039933806306648877692603577910729283018286152665784380263271852655814834970798741980791617539565538219110509046216503284533306738150988782033715158164426108612549463225559842364746237971236659315174245130434030771792976771594050838030844471756630160538142921516199579293227274947652918986462306984790904132152330097635406351494154692973565030852222114940961992052321130975913892237150891070018978617690308983493517590439262452402650008845304288922799026156038917286908190558714495435902739564549905493750074256553183487646516156212995983230442807784214317690283843544494358519751502115894264118041427562854502539068061773050618427490769005004540584011813389288423431800344305837598877566439506134189225785475698505285640828587872006459784824015987995916401519631119298894224656314561071190387036710096933733243862602082907027828412671526370022380400025714927120277334925149504956488444809245566787092497940718539273460243785916705715388373340052514462223652908362733479574249423955765871062506152538760154944416522216655191331956276110629107937699080850166780198737534916871839564975814862925359172355217178359947495809476629848201892374412213738846003197166708664700849067770518308595983830553835166518361139361132059664056320000000000000000
5272195909116730500226034369943234876827686323794031580131101710593700852811256784842419872650502765107190777260115170735383290808901811255797583272778544125636013327157869110277850193147511911063026787904851028793746287819831212489164035220567461513971579927173163541652635523276938764974163204909323548673571289449422712479344335935066600134915726699950532334928885270289438590566567911517248441045780302291165264345573993821273882394128278701740783236382072871837384183871179846248656167274912963585148234272579706982217621426778231029079146156577530122973468331748679269993065686672337643119340412559975178864797329457828690958673367000888468406096306768626160640662493859283895929929693342581664499438417325065238361195746646210257416195208491676454502158037832586303352307132638210660261372820894843156930148597408500706205570642333809149402794989940230169679997703120297889659135291251502618008888990348371512323218256645396855257122748395359113590105074397033904160112089348862263314401746733568960875601247200613168225028051180346214780478597366229067993482727201909655714783578712503236464157853093029702008578632747618406226241977445810545681390495367083670461830957894805332461654959273801665910691023276827159704140079700709493714147748034704385565130136625401571391440277641442737529559163627784289842563071136606275493982319898441890096726822393316433309900596702172575773790422294461795838027412466866160031277048979295134687653001996994379620630585166777926977206792503271966027357230939777488318724993228740459659045165417399181492158266029565299445522588158078779266679032155496470119953232410502233285701616429248321662657815035621279174257346655986674351594953263576000879509811047967493101263595524306508472790469396936460903818512016484378504414109334586556272852103481295205489482118395140120413768502190798731729479140727546018259805865442450567656505832419747063621891162848520775381714595598391837440865911810091441358879429046192089211125553857220444953280943850904314947433600149618003040410907060708855324487488226918896312239134935495943478645119280677916848774682786278720827758625144222836629831740192320920689151910938332085471524857940730417100431426847714398185459200000000000000000
26330924916365031376969266991058847276870993989521036050608007166510361010720999840640140721114038781124947389759586436393246491552594256036406052895600098440639094519508216307705675336436622595597888637956328622747000671378779737711018806145231978247329130472257350919989292003280926239880749688503506466047788270196724336217429079207323747393470565634929543846558120055068514936867541865285957191953765561717402477727684196050154922709826073220537362794614411642524795649944222957644331802534948782861970300472991355276018298373394197997721410702173373171382362207852633831340210346843584336741056398146536070010849664259017528552459843715586987984323448428051557255021752881622192792706819164691869594668793894706869884576518659466416793521143360547858028773835445085506243814516384842752988421054750709394636021084167246556569680654375919876832733337880115367033705005636931621735795192109077049522714810272752112043350575056477656725065882150477550425151115236289544711271103503310078023979989939851558047915038463878417949943788693182342779241247438496417392496839983279925950909680593378644446717960011629157820980440649837096128871178228292787161495699011891578022818988856986547275337641462951212201134818836831559393590116121358158474265959873002681475331023526030533917637808202090367273652938606439418268326538083985705657080167040250800227099514554882017671395983521436653679915388232230218804150125566683491546119211162577603878658992726420056274384094860374087870684433782293759092492061061592191286455346755519938899940967478937273435689899662965708506347989528462783921795561372809901284288581782013503748396567480921127514421357050952786237462219900630798164584361860039541838324907496440844361385675583016789711913337716638273887677182770597926098317991879038301449193409542884018546500887352336053343119086409980319179889657996450127196734147196340544024235486714419603396851833207736847019396405783949988447241656520990308093862582806553113120392582815431715565296760905310207121767288832398418654799355709832566060400613317720978677841939106667653569341044669199756865527508522038287358075294953133071298382973065912292003259600027480038970955841000208679029097474677492402140892153600000000000000
95955085972884182939373511231717343097996591334977672486637610766268430513516972458654368225535863977404352015422889355767857390534827629569637119601635912601398770280404787423941701842275171658062143737478767695850601134301495235460568964471464573089241673425524632065362030591640367519974901146451077695048008738342562457878520853908396093954584779850922402151963009499140556171594618342303017578247526092478736116278798260594570480968664053642775269297916835593378538080689403355673299911805469301076963960732921614244163378718544673253354915427204978536008041626143899156286912271940550049799197310030895250649771859468083389230463198651444242608525049287406111723060242893182454951976957458726958021230339276484398880028703234786715801247197503519977984577664803241804661168452983299580350793100334830199108470627556014226551495194223704820108166076305487859599800716637935589042319948242859768496116615242413852731524842234231625246616599327825970007355310912829316541563226505647336946002583276716815996479893413679133794642699934810168141915325836399506720981738278697250757267142396273535514080591590654624437313645037284800973922094342404368254652320447439628681196142132448680516833914721430497460184587291831005841522590507218179756534355705146719295947900280174610018274304964412759881517572167332908417442635028419254484878355063122089364628988795428962768019898976579593845914589208054218254946367620511605765805771679089173771226936520707270636764026564824396043261339380661038313433076583132024264601290096155728054505134697815660451241582267332373989094743882352685772617448739007428534213121294632234522881379257160306285101822843531714374434332721623140641287140020700553251498439371975836983629719839593522292748108248730936135640408119545378974555438892091972998546752897056680231112799768059106054692645092790339922586981302025299086262922347556329702725616117408581549415745347105369347203704700933490838478570554648404392902938766356689645760034454483484802247836942338359540140698878025714553196580169637135454297893740428726733544809568844436750166460563990145491971319327156750558696521966142037717758019899175216563476760279882869814860401265199134881516519100701337472238747040000000000000
272029449099567178371586375642804624449102874489167793593285852942242685582037899714804871824806102245710580311925007821070898150691120764151668867717992097986702302397254790315424938346050942107178414843504421341074971410046740836379400612502268363367880628851704236159163770042849013914509948821553931457157514846034355547186962150634734634763319680469359445175031870812367764043597656741901201596269736502537477743240323079155286754040122618147668970354394098613178361979996191937380193185683711529600413328510788436319069379406237793678178293227993270554430070125488229084634803752939698925142692758636037579549567438410861522979413857587679242905054120880829006012755043536360360430633540011801989664306904403997300338280948255029250289532313210648000538269381673984614679636650491098939240269269046798020280960864680259925104673465956274416628651315650207246340868565124139719132962384508035080940930660903290545042339845389762534454738580012612634623536577206431386643465319781828092868267665241286887851071899171820453250832102818153055390253036905113684713514873955398249683308696534434642709452351489457396824193458481431300587943989551987084992635576421265789221390971909914000429408362946865678351847006153666434898308245312676871282758479652441934076237151831126161328438462192440539841577889328332761572523389353489594306575960433876570724291954022614333050765826889589390100762183366117561797210063307327575392536666600523031359486782807149433374179286973925503272093112465862965752203221605575705279985970183511874090840517498251105804714298273290104719705289241446791834352188454825424929681092679000641415180741598987257283870444355006802346854357379589102235022811392356320573268270761870283718427055205429723883992064790375986645070384956558468794790754537487354781336549440012081057995381775293013502913975896757768317674433693446016515122510074274451599907158752902313921907133998285319004613962625258227323246514003393126866243548931568226411743351729552371863441168658003882364114162493866659219802134378958690081511253649581765484028593622900984724365277382836250896765237987649106562268065621561691263165974962577614133583088388380896321625911449884743072429457328038178241125037952000000000000
624621844056243046359992172708438348230840907539525727351810384379455042965642734664950832605914892766100941920173019087876916221533817721134636292955613126156090609894040423233710017677878816049395730494272698419007587825558212215086297705113157990500769806110068460559623475023366417166903595424089529591276248047130075194966713319710535994556674760899489500248268426486786423720395657635374609466733521373279371958555571762003612332391672718507033568339610394568816921075505057670411089730222794866144750289172912372412449661192991532689420156374241712148737010743094011382111857679583942530950225671618135410873717487147692559829239482101059841227319650550588345085000762060558252942266079324627011822163032668760539281910676743958135948331768513577082869271021555909842360184373649512810000303910966795590175703023971760135225585584287632347418897758263312695684124051930330051108696159877082184768821194770463097633424443952912221876074635349821424313158224525890824647552523439508240011520198265470875641345760971128721007590618647313052526699623158673381176087902269154898100889744801242722691804046518739935768864961688430464936755576659451065160170918252209769407457696186396702915022940452734997389693707843009644261947926876928819996191250097664338029752530146981914629588772697927479847865299721404146495586340322724579508441223308085981382532884301223558733518673639637067706082798962517446890749578502423666983430277028610381952873153128783986123094762915636206031723052973825323248200093773161431355630197496760840099859562346043701455349797065300080742377605059319130043368352940266771994757637437051768722768950887462668346366799104304200003520920502812035539459439339762789745611607201640447713435000158420068394605310367233105276742341552993717847660765487136792190640359691644045812246106715073256437081660011306886546129763395794165216895466588236764295971306526502589248550652744955559529874021198282126453811964368686060261341689159454376527563004419378772002912257422474161276968398587699872942327519144455981811528422691504463395617602706237750330090220252832133793302347003746614768477972831105378514362672046463001872534744439259875683033124505112315771844663737911812980341702130400000000000
1194187085764668671159553289116699466427066801805188799143075480443325196290599372920237542752060344036335136622968862723112413341472701177473785303112002380017051136305960901919225132256792129164095545604560496857826597571347715040700735635060783259815002224780804826940390065149256949449705466194186184832089189899857204467261101709472035506038248886419296370236704463051227967802971830849804384632528346115647219687895377760339680105882999614175958266570903546454362714853774897160515376486527624523990394809725079743788394888724014006268088149629659938542753105401583066253758277362052924249276350565335080531931705683359208180502722226482373537211913909578669370153202357250074513620320018624587037467772986777080351759356088499852180818771749963920839971662382488756329958421090129782074104229987102997644584345935693266149157166985647013468695428492202435017007821408789569840835182496345898197651676658014189544163408736543365698110839450570667910163339220302669673521349930633427436986853856490836370563078921058048612026725808267605537870870668941019021960817289455682216714649279087978238536210224624828714817472319419905472129346379230180210528636438142180749730384033120574373248693854166220421974820453732994109107689469661606125443586474966436318797292538419966933520486720649142484187271874677517441613368124163056465728496163379555775468250291387553891582914935257850835979191049187012112794027606183242540950547069659766145903456725834240587932270810335807142934927677504971936105991617949460611771331850606190347528371821722958871315970306801686087363323190130256943960696420890962045315504992110929393006722224860078306172584656450750257201239042807145032089274770090087410736844279721481136046224073757382351170180097525898718890442836240419791924742968073553563675370523499181045346718358075178396457127878127307316000049922472149984274980832761295113289312139890321398007677256323047252833774263777525930941325942226632237890547084607393912972993548327334167054369600556997042556519372123802485237108490811006962586669550500987368737732148624006747133815923106911703291129605669098569161757447640071242731575210780281951352079728128221910187879235467090007706057903511025986748349915267440000000000
1939497711413956723123137199116073462435251872570271860475526287862954884477016653218735782755331905177060696508429783377040251083454730489300957836840116491083188762870603386672836995753256639931158789713485999165765372431327784174724176788764743650914804692114318802983150457048683922203996952748566693608699068472455684463028634415653171565778901761280488200981099473963048595414234891599008095423582071634689533204414801590066788524716944580219995324563247599560268977402881918423200138178249487602037688525187499504745846164494347660101293351190469966388479454979919050234606623213945395064369487851481296627925410742847700755940718417629437142481710097986009115644439975466727060722383801749464057328993379692789755653910660176960105023908212887914483910427485371917994957675559239305503283696556718750811256787809691937641033832165217524744326083480534173403883190541782781627864341802615501367980365536147390257326394998392216132087167151782243647855339017971015122147315337848114254281593173837618655380683844765291837672242715019065659014448449741468098622292283668389472168572148051569748662619938046814609336806962553837397948481622551456345108579907646986232491294407753095191612904965190772527593134183112618511464044502582833564897193630744981482696133376441400248488360548849089165338461273672813923368668938412276665321586674492010414227672079955952924721018609144014751033686159487521620253420750613416533226178396937678045289305814561890621253903024024172710141336316390850380229855953735079074416595808810246659374634445123758576443580058877305698834190887830632896248338646652975448640451250477150710198904639544653185523012056686662367494516473416792541290162634951359465736688989909494225830112104448487969094854642485309412326581829613489444339362993393311474475425252864485572307085964773391296298476845472945689742973048487612649772697188598022583717215130111975239462683146553069443269876537258813181560380320453667116777167207144386829735144049501031398125066551280023180115741357647599501429361933540044545617847707232867605428586056503140157724598175992281702872822299964872961968559836073636719987651251205901201245404386695982538962321205810564888586650652427071489289981596326741000000000
2716726317128218048447551251964102623269570189848525331118344298944665931383841896705816509886654548758709356987861569555233401480683607286021271717157447069721148960424497470350805637588599985390341723080007970074123259877456761125440930137787383634401464474950636702675792216846226537873267199661950841865199976629637920182108857066811475706273611878799406719483082631183461624586119691426312884919559672993990867642240034662585165192654391823604212625411600243941316714360185194130997808503453678527552480403728878900857536316891031624510052863235331579821282287868774061526168472536861522317871073476629587021473630449988136481292007124107492187255779419898084058598677729242075501598731382918664729994303629599657503670706532492046676629703846192587711110049781941869627568270863752452152393088998605824856911994643726220547356832312369488236054416202571172782355091677031614079146636802022851609505296102426835906723139797038376818124632438623436130037256633195965055432577011092354383649135913083756246270805900539249124888601856988153864736221416413748294337256855495064196492057870877381501513020534460285999049652005989135801970858816278159139642628880583901410092499472869573379632285273957018427553161811718759654421934425524742157226426451735999614375228082414906688235060829933074655242918288398914479291181477815392424745371160141792328412803598333992429260168426008583898830538368989282025193630808756237843452441865093437028296837727144630670828802692973582468701232172474440241271371624312926046392537123365877888581813525585573884839055066003668876075435695976649899949698292374672071053330874734460297745295941054622084147012924328927335984015996634949431383587390828079729235996792811502557298004796947905145376746007028843774239963933586273639798294996491757451437063400970143852936934135853864037802136088829131118234604862355324586513092491410312286762869940371579868133888400506860884632581720674788929155332073611230076122781590412478876361323352662635246615504890618402501727194679975353126265887438779611799148501160147926657317282637483377253383623794717533212335694538724594061419140940948108832927068038804402903967486246150545212230437224496906905624773852187651439683687130455908100000000
3320935232183022122170628596893325224756192937697765025570792214951878296269384868441561348899219050240989999293602051224109700377013682611317567823349225031177887655355822733354668637971358650254940180984267612566184136498430870744582508783804294246477557145566866525387778032000523063526783490467517751108439089097881594333089422732315916495410958748039523987361680879215218189037545849472238581142383507528021167125640454889575469110239777936938385619063405826744906281873922729715191829230249695685684043668476597862117650424730923373606272346370343379601588114182896998713040193501094933546237793538130533347647647941263472208912502340539113900268643952747253661572236867520873814155809900149394230532215464174894419599628918454481076996099645467441735937681185257532524935801221196307052148523878463718282871142647953284386256712490959839235331529707030350369051221395098332662052302276904152972570956117096320421250340037099481788229476648606108701518016160107012073061289408844644794274769992253006231487124335970217776998742097018423803379674182080621933439077962601137021526300981630912004395101200118566931983048473240906438821451463762592324486856064390154191034760331151959523093227477948464178261124284328072114566519626771407412839268224198270731531007395157941900560456950365462665351266079013811624884781060300083470548198335215261135921409017859712918624353591534465756166661915849444751200482167703903729083690932980058127873666817101956529239517054020091435986001899005847349723923054463902957627592811796388577849178549984953788347768216223708775873821071588605443780824722204999839540187537366594043485722973266186315656971380538908985727675323236439338113251894746834036567843880245247218210674038594618106999331177786859118921401604137484558829307419280608270643473639329414167393207372056224052187220607754345340197162342611378901180141979511642659276220238435309265507563924984917652551019673738219344647617822109383471413376428091287631974216440476461898984120935613895770899105625753836257474819619937480624301867629509039664087638850714575823964745200647047640314678918740503150895818829364564076921500811452600301351807710996528781934382192207635836941120054543673179349796656981160560000000
3576053986024834178123746809914381241791223758175963834061489978875675298174292604072929686768544733662217376936407582043119709957295710518433621727214019533297017290896295186292341145178800163894412644237430624786265397607123226556470167607587372066539843726764230078947870022385222712370057071408202702717840797487508883511560451532509900718546259153620066407027382577483913080340790242301680423870847967607710132077598674776309771931768335592662021350447856308175039791957887409459909173518420614459425560087621275525770112902097684219089931489943055853286214088662138271539201894431474114134754373033162092810970216221791618950999033737500974266165393684141187603469946904303812065906916025116160603903682652805442393404732952174652993880667493032474052933216989320630749160352582015202444488834133345183736276362427249472275867857424416811875996273482416984252495846689859435808831931836223148261299849934635450464738275988666112364414702396179786372884093245168268780223279340519771386395046144501516738596898489271044071887929560725902624161716212548803442319187352136842556065519660202466690382235621546605334360988947630383548636422718010246707764525445552314374330993975540650323335450379743960898011604708753857618229247730428865135535281202314099846612080688256545957300908198761068201420414324083907149683112294867802628075413304436099804159310384902255398179477871711061169819132230160720909626950276388221403621024199612434256784222042962111379872673211666692029391369761995071870216990939813461958462432287714720029435251621829111971056507095533631592345963209770150953447426394105624471866470099395350259779036557502041998966478572442415409375609279285785072974870985923362748579084268293478467544783288941743986656410057752120621407938866406976017190854705840099857602199746688997471020107139353863965174737833485443061712535364792236385628086167744049223140987759816593853027696992154769382942324294896986424704432213225479180060746767274652463743872790284272307306032633920757387384655982041997813399945501938417082680401145378156410465416603727674771075532601509953680968634116879231762852586021739541113887468377866183202777880251373094562346820764191252656534920596395772088533862456536394860000000
3417978531155169518114326386575346673429100023497638975961535421274805562623079371700747230787225783898461530006074724349379209136344063030728263231589188585471832508923775793643841179356577230532728028636469838208986321280787277186210366726742858765665205410066720764270436134203025654037434328992046068068862333858527197921626550169411784672514244678003710811528916932676736756957988294861079455644342746419767662540507817336603688712252805081936588808056109704490978774790819891074457770699154533220392746426457892410807085076833133069400669519845480367838852103420342656086981768352367945295040831337177334348410154576238580098034608669489867955041562664303222690302143326374452610067851994231325720560837989329907910981209407407888729039063443186950678439876072832152378675742525767610301700611654930439036398226376120905245778710123571086532322769724324288466417694078134800069048284881476621419439991367370109322729669222649541363080748913187245021870314203127248082733155998205049588896457653183377929924706381426038500837337850476781317609070094478412481839193453604554921002859217699706376569019042342260041218596074285158468105646491341564546420594098741939923778577931897124757842392938595298207393488988354678399308689226236960922316931586570444575361660839020906881638407944241239681418582329343315346577385956680293994073715503436682538460743887956569384167596114898208454183304338414793237942738714457008614782955793594482990828854251416514450052346997196463455965525560900351682974331269980180261469188667592602067693065907972949695846545034697798305180302821841930601814076796148136355907995140565520878534013075876149885801155817504023018016541371354948913105352073576578341761621823393167448492580527468853930025386293930040503918515782891348370601769010399831235676556626124336958726267416248801954374272774857762809596170333226855291055197560211528186915218171315440870306586602545744147245785139171056248994104639095790673321832489481660757170123332732774618970085385576713485494338618513543207399009455495695643391408759074632779046319261345330543846736771587980584764158086350387849721107662887616073889025282684937784560189734675670700755275838899748127122455792430492874067287095656633025000000
2917771753503933157678570891182430843692197475248541890936853942272784900700077017713599049256413349676598568602138358970785488605629342611218938266736700495161790346809503177377393458833061487821873920283806834573435239599746027664166591536755976203194212550184348944986894006237065090598922760053506826214664298572269576574048688579190934274937101579914312296403266034306041074444399545645903109954625522665104365928418716591851245512746481712161312215202172580199394796349611532755567958527215763783570842432947098016257156088682509603589813785473195678791477460147731694756634416405355090518270754191739838503235367787822980866383672607080490805951283700281361517615403535152912438305387268529291891702263628994577346872974818380547722045740991615429637668560948879774037880308366506424383077957806449476669789726836993901015163770102507060274793461023415688755860064203348449122119084407105135566509897808852163356519924402408179199712066202637498632622988480520267760582012561542123227620013841809537541287225892571076001027212455015916586027540444364366155694644029655128072731552240934344947812680717129299665110156379559876485639197038089534593555301038683265264673262289024248933776205726920519361459982811151082674859260024456031335347593247316997569397930353555883193735679480632395408635958042997725344659538876552819413994529941448432526479197509722887255814497409276016062705307752087869498607398355937338760526898250323054809877542472740681225146622133241244621545922153857133280799804883732163924343610021552443327161519977935097897651890135020199330416993546711774710822299119983329752425122367338490654806774915136612658925678032183679193116245248134670913133643593457013080518148701936354241944737050310480414865343492844348121329343439340786434571424007981319493156158071303299919614725312357489466529076904409897248563866040105913961229195327497709168635921643951058665715245398294889671302378092173455133467822228293306337979613346874694549216321127127312993279335165440372497648960926942132365259760743808492929729771342053754639934367303863835472704395742271508545936036763711971757714446543951546794892311546953079168404192298627123853371544871913126576874515326389101561307841205366696482500000
2236014881937572238223915876902209516754342620892434773725551971194363900967415327352917030481247098576658014361881464641254797470551991803614571502534316072556939052711826485522854232983364649994522401430809383130466939692367284802763768526690753635750428556164533075848979412907446770125746888167425990401018039847872208736488590631994201652434494104528239252846667365900626951937066676253086111872129160665921823486271446114957006753829762438595591194446815076150759893036561558110886378225628849659447866161795299585634792507733776937670716247675209991181935753483036290444987001366354302051600553360306463636421997174598933070405575363416004181504332466238630880852376301167451849374545281577423779090161378395433503323614655499337752536603144344839913653603519736558363779930498581550931791362387676731909287338216812555234113427264657227883872799893225263574302021923361705210880649016903475646390651572901038262518647558724911991087322163471348765299169106011009256779527628109378929356899779788193689351738114460797461601731287398102215035873760525267551168698497239580005644370764918636391039887482368270918953497640423160197056694037807012414299900401213554112485897253861878304617959080053928147456984679102995016364429155619771316859838670501028959626332445361328278984221157773527638475209178656874045196237452157509896338863680811648258512017742621112890501001995736616991792825138387626481882385082658154995739771474524977456206031056166301626348049330387397239340718989565960513318032256800429517837266557869631562138160436863513671914488955906528257370598583234472134479636669676368207684753767699305305448076537762315268957305418256856906498713503884179586729028913838104186019548915744276286545503648782120421462249806191709445461547463499892498924295810703782164550600154840085634937164102996381052693468388370020461200610161150829266209845930828658158645534889411425068016583962350033166770334664452287418706451691129241940294059229725485845085800490616474029245598189933500788819832593919188994771835379906880572709143463446673373066539833171467733748460206224620408972217481481001937136837253066205600869546287266067471268376024847693310166267939681525330987637434102182438992696659544431735000000
1544844524492335956741468607874911517300756885649453821212762444507755756750191521235461477344440650327328998312904137794574762984182522057283260703507517330549643789483634056120934576862501996746818160462924745567008190834096993912380889002850780623227811188592351357685531045138926677068798159857076281408838508496991555167127517019405956399911612069557269589804129176438498834215164400281940862229226232244166425671729988327631598082874580920527599995074194546661521573096344332888683806515967835701790883945619546644135025999610106457918485803346015524755366375367227200364618455240651482690259450037216665184425789823953226710868538543686671098361598585378763809696686827580846620756192092008185455114157687647365684218248877246631740345657528492060950374664606710644873636036657342163374540980663861901252583824684649152495596128049208966213708608383933706216450932520488029095660141533521710167377747543168834368412509413336344536836591748700364493628699170724214187270293855868825630199283718880659614584457868155031071831862259288848214749811133660876523493195151866024127931270017341975978679987794836257743233668691560782022154413503773619113667787235753316744385995280356660909458864598963546117550740105585873102807838730762077126330130352808949989633618890502348722169567901301922889462168384372581366231007290613794573341874127988638967328193535809273969100433960685410192943149335036071198849594136006671573017311141954034350656173657107978648265749022587582864855143529709355359196341542956511231093226520739878786418436715988565789582313020052605566108680054658807976437149174276629425616138165299746972297801970049385348592113518630724047784281141334387214070942181155225343895135425163509314254971955181663406722929267594169720817127873922322681342396184970649837700800024950555224344146606081397060036184209354527734830598832774275660030596028152329362270250037009800930176040586037569597723118123582814571501421202726603549442752630867412299331344612914607662309134862281631081066184181209769973833892678304950389973957709820398104321464587529153504807036202257011876971416890426027054497279978685934658651890379665655019243579292348238549829347505961604019807571154295564146119242255975551972500000
965638018431280002967605635837285389791031547275559742401134855426277658294123721817476763023891405475875403906341336020398504002738617804520512561511789628413213842141666168982430914796026752819947846719831897250003995457493829069572380356178679979616111715008954713288229698059004895593891396481037921443154859278549411151962344995545044158389158075786973136735269651964123277192448383418651957753058496443635685202422141373018938950624156075593651029490854039674724459253948279328224985613149819110464238510668698993122426913573261747582860877243527451347875139728116010209268288495922471647048767468564856138419337553908212614562668835765848307801530979470834194769750378939201094445076319365879464842107073290574524655616249069831559398336246574769687794551517452156800053409558806445677306820452993860811460868835353929229052356498432535295211937247271907914777706657071375362815475861948041141307948724317486497664840809237222451447287570923501885725779798514445461335461960226720143819814862324327076592061135071593657954569712803143292657545774009898675453115387099687436557904322587592455150205678005545497063074012899289368829565485867053698749571032009534715318612921330180634295454839046531977353665823627653279983466518436354340891848736167401146970731760607037521898346645603328582895671597928192594346009289407422853218080277858265101959094915218258562785978302971019708736303229814875011058380495478292850726350011165158229512684519643699299711174707033274499225018936176905281337608052196116115259081651234394400673738553638374833686694570074156560999737982021108131579738566335602795389156718354950872521682351136840283364917016057580791192522832771088824841181117493680700710697223848544230977450800989088028889781348128487472485200533586801321980107233249388707419630920481210688759744274692201186257465188836019055779049146843891359176923125574832209049717667103090140989673504345548007098319125977956460328640813241385920049946467023464630269590952779590810386941532537703340243888654824873725574648213244767460250954018232550206345450668083648314416863610073144782724927853969193120201490297052996683668358611940148327302183667993907602328969690095612537307101993783247687663071646815314882656250
547688218228923552831878116750787567060762493729311499581886397512007173918405762276787588388958135282569356495758106213155106964740700701878579910494783042779706974482248689838645444508930110207069331982347983440070618445014365673344138296540863269677206311215211271574965247060318755513956325066545881143557134682117512875283509027383000661314113610762919896548782408972969978919882816110102387780184708041266796252098716078656371357112581655515586127146961262756690529434252350887751589133304099584706526902353375685507185277827613472262360657624160774285422168809769548685119319928804481993205870711431593869916535000655631831954544316190627816412286113525253814587472866974142098123073214050189265440208840284953889256655463135327293272829788313564243055809318822034577616136564834269531115083727029824189382441710176186956111979484030797923604602976339296266307410355204651261552290922843312820654401539781808720346571498782307607506648669035437099006424444340990809480846097102712741684613458088186788810845282075937557378203600626712981945152321887215280208375897012966948107461820804280148114937571445331641438637094374935802101341632033219496657753622567233407065293652423437090707883210834006490569445311720341723673796849778669191652507429279604014447289581231934158832046630998165940579372551189352390766134233750911070035663161538388370044733423808583588344122527958512071249201242088432851291321895101093456432814185773100903199376539749555738986999367518243347665184396164523881396891557923085505552331398400260475147557647701402835995079675808815638114628206986775861898667350625013285308554426218631459033364803247738029708462369519179286036353435763883414512647670932204028992499306147000298177752048731123223457901156408063866875091010004299496742019095873966714003159203332652485731376116932148796269805409271164043788574025916945616486387205383323066861984438274976040292343687526049145952317731050568835327315249502620330073448667945696210430571808601465491903712606233306732067641147984697251053054720475803049810031567170197419195392496088504700502975798171730512651409205937507192590268287644321538259818943728126170298278883908264672522939635378644516041186655349001380143921773630260863203125
282544284629061049788151696703664679397530788602948066286941797075890675716325221273308473976066324284123977152990208632934641010836736404712072356216611076461497300980677152861257429685160761475755195141489846078228094333435081786890559174047755575283991864372378520422756804637894394367742471558443967178434723958645000802901862369758408253555089662961345506906025309414498447795784077062553893511347600347672136480659591273966479920752497537817820068228814684268540890106304932350849917592823138218838643844924472136620287026558326796520220056718732384612557127862751050965409791691734842078685325221508910440798359864497161533310030198408775907596139666944285784969319959883331739891078446317235662023433263960678209595414151935922188257022070047684736924388886456944070733448206169826995323329215123707927851314030724152478110199449780837493897795957397263332265861595305620417864870032791264244941639049810000991890929436221121229731690917721146306893594212430037801984729139917525351574812213274555359649361820420936452026033320498127496684677470753411501119969045439611446425398443240064435854810919145247965320725987696419874030051426497235741740649595241435800744860681598798121868112864187898109984843526885376971121640610754114194739171362599855938591056145210505910604939598425759010390730133537270816763963852082104652588594373751565044017131262716657082493642966012172927621606572843615930993763062814285868673609351179606731159338983279754450632180119067520254325368569462373460633507763844758721062527446822801573123790749935549982052543640066165570458691921934253031399228844030678565586188752449722247900322743432997031876634443447286005579812610275019824402195923460107110076200085223920432633324464338642820523546223299868296505743239862886691198171147316510273596817729137325554878882553094612104386024903256698552588669324410812950801431830902824959949146925182246918837999509644783853832692203244108950895066179744571165128557092900235908987471472264678582889402868763297624592133967063615956073158523733816655218147222340634844025614405842404501707333659914306922774551825761502545037959194180268390170060023250261594521436928704320951365108767834214494648502745766148089577221225141920545000000
132837697671287499604510499211608322577583586613235152685555133129889778755188468160970025844732947861802346457527153249104524045438499373047305299372465607183217929720972416609965087376114443872252998382195736499980632711290603977056850805344184112383831330972623624941890814454341628414335078571062257243051522351222353204735462287451671798199411117700362874241101994330553498047775983886474316894503467979939891479545832258777240188860920354929105803839272933846744526523489677717405279244181966631132926883129716463671977380389407282341893411205056032286698679320253166967592920714076707655468690264611033992323285576219511948353609812717392250689284206007965760922751914895920843716816643879042564389202324196527503894914041721005010420336287103707137598770722630658717020726450218805540014583103938968117251424271814048138543973742451576778243485676651138459023108024232427501311732707205105276054782594965480167890130728445075304789434891652060107797581854184347302393201456265341502008475331908102559387021560491161553495068965502905460689996069169046054106678480834988429756021924452662222186123296494902463410843575020283115204907855052664410525116260384451938372353397604985730577778255428896086667271294456777842758499790870200718795978001159658743396828219214272991717884016975580817875085211729791626639567424701235604036617378293336027094421071672833446109390364829818111898630622198652530540822875625248990758899857150829425848961013747570935279158104287399336497465563534725543316940620339287738495842308150642450427735318791680318313499711070942089203326888237274711509585076543199801707309192853762227689590091382680480732639806779401550410117856091198177871917122305393706555317657406795646188036998955714010600542361060629753505885431457460379007633169088065789632134989851090827930033155122271153102295494298283180007526540085620660579910066502575153374683690275294045240452249958794857053822932267063778129706804010365955697295170260709616451789427884361644345715595111831116583853328398092311252585923008835506631313840068373548909240111602164753091206828764048330441437133711585357880693504666734130254605784921325577151139765037099013413962657328853190655295887723594950380360794498823568359375
57004585618583034903438165828162153384797794339923035243767074291325497269714925096402088894346896385927958613091275493655177754060309084708518986925318460065733725972699572865845351095369690171338731567027303111438326876925815445151736925256571159593203207118720614373764144078335341553455038318768926249266032762605232599263172360948382660774913499342115932299054958659969514174756575253670794833336380033531301716747577091562016110981788928767166883022732613834897776539532104551666091574509337816008432154811296111199326911773378015453222422037330327059059823101609576469982806893662718133756005877966958339960005644754546802112450541413243776045837457627095427639696231772038818311767992158698105187670448259947164242091163214244285926116316942791505028746096886206154485077613525668676451180892168603358226153293193532776810942772823764211759868207254078568140155787642267641188087449912895905659095917691842496312880800207418363462039861698033102599017244125335541469132868409436584237172577701548697981894175387499362393709905324822987480276064843117926446984506387886511387973115437164127489491476401252155027820925811942233428331342616944158549737397267647233819413968832759082268240278599865934212922663573002783905047602560682617722097746123426287163223203542011833371701122824024575625169599887742146415757784561383901921000147778682187642639425005264317510268703244641015993459028118820202204382421483027778184733304069234284710342707244134494254530142076244115908746987527929715302262118604088229409295509082922640756361347356955127991119036878646684406768910323878655289919080249283807040429974390088552806265987743931253297385156924755941585476868281542545867193711706973872656009473181599233651591846199222194786711426273517254353706620896595705520433570999992632485889256003616453639831987465616498473241037069553856134971497081526001675284075094485364860550453648320981107883405114649519821818644346998638575959017630226340220749429842339242210388754392296177119830922015977542450887616053466505115048861237504427359661926721759610969297965418312506780777553745794903245562910032676916874279039601446517637410085911918823025278266429626840135818006103429079064346064508651560855709086057670288593750
22354456633324182814604564039163922566066229700779596336911619924932443899228886553427930493269128190617681552956176165283474774173390545893348065029904155032515913095790627723966379041890371412161493532242112325096576520891661036017201676466621735874123901028350013101774460219638689416190897363927874812648243070005262914777728841510206662294754193533772153027172298206355793488256798999823757147544317482569144802026731515155101812056925725096432714253770923717089604137636320303651702228426638696221987113869009460407372760242427518285430461727527341778105163854198480083231738836891774685656792736860536551764328531178203064520476666473867760269825314337720706105131930870839830940824292103481858131727230133346290805488338153283501934775423398729276484652377168020510229607045641155117825728063645250148263455654853411851725517015597795667220224174504828657017925459499540542945956707184747253930804043131215476095866161199264315120045328285377282929195692553435058567014440654442479832865654985886287546908321077485629656338571326710174311640776702434889838200080526528985080712287889915514047541644271321707480253042936798247149984964755258404640959845804569393860598460827651051676736855299617758508149500161263693927388093668216738910486097005370231042850412432804186833523692823700259858302336608001796421642255487778766370508608628980892577543492378377996632489223705370390125581947340269255237657586284820976875838676913452297447959602872472773662632185162087027410738352202392976500218705644045132004849491272557362424107670050195685380054037302269695041311445927397963347245482341429962225596702007433003636736737710699471776124254459781837985047836548048991338605578831124283347263449923242358416806813675843615638978201254234335237203646827443456773345995012663759766793692493919238205852612606687299291696877021880162720251770540706551664629271981682969871681941547084807528240119781350725784418044299965854588952983061058571433586016017912272692309512825293504529493238228906806876064259686931474386192327177785055388870062509369235454612432536075816407913191544059410404324721146816583882781616188375742293696416652759414461226901587375435877812990435619864742922423512462544134007409027299464375000
8017672598990562511992719175118437255932756443954824161690100611870284578529274697751342028969481536953664557460546228804936349261145225334735283253341807631353521984448969076882231017910601555739013874194124596325546764272798380532061739574897396657072652673924186848401572277017496411455697289360137588645888728748927122551324908739390338550706916003626404600819042350697513402565260323304546817846071922712847382428146957910471792227146924679343551409723989357349849725957739976066105376369650192580136275812482028523919885726937000877782408821781434506044883859573933977895605731495749963880171887918529687907162854960233141277041701731091187109341045163234320105163381268005045533317228422081461975413224343687914777424106764592069178678849222644849351744817971051313886980282155208039450322858135361798151000084154011358599179918074348906859415862441423858900365581422291493760074766599677288619859181328388072238664652373018643815144456198926251381614751709916764563727855313451844407918336761419247056174275965366009331714886446190507732273023074330777745170984440601664735607349940497386947335265749815183103131915259900331710061400298096142559973266434671452258964325578369612718550175349149811115378049728550074689339382500229628010318991262951915332984151218499234333187707970499281834819230130571877553166341719481135949674416157918861651581616888571488996765830439597113525017375978579212330906152354598433647481351298296534628112032763055013571510239413015608333722729394550453735473036503447293736665546957246523165672933478427821508476130315591499270036149888538872688233842165195113020635863310998409986021309291904604113499664165066495029196796591040136664410365140063239223715759941675141050251410564459533524891382052541198535720821389724291645068725069207776831294988690637731341307467695339493095513529872038102764291952618149845746687707620358413015864476450159900094539730343063200123031622634466749242562415680941996545612063727992150763614671299615559866604944147517700150046917901069974566921357318340916278771904493335688263932799764724440436061594853529758255733167623837215900455505421368741435203705381609751902248426414707911963830785834754129763791122330168102753708494571957964609375
2631394334108790804429922865273975410870881615415460998530573482389338955379335351810057071543958910457294225626455836873484314840212650066797689896600915744087577032537855957212708191657354897221054166971484520677627233323899096151654180307186717794459724371230953689797162804011110718123052151243610223718386430886566477089967957970574696087588775642723911617396680248674446879852432900879703054191179483103591498740864328117365075982305645503906448601497604096755919494750544660620992321635023830566968796874739089717659057815516761982365972237315168685867432399881719387168142011752906409377242667860192200040634995184017482965206249405397342750593817305144582244361188636858648732420043532534062647603782500598827058444234843755460343759617433744989997302863993865856243047461635679419046751092455977831802853255587205842323136883678400754070661730459353038852740888622707741700668954319540716437898630259749070272013519660367334007004468196984306597526031918353525555363136056193703017931333011632701229703978829456903165651589825324914500487058856536204052305916255278439933791661359715634003494730922965860698812959320458246715679391293346744475312113869643079716430666083219284562913191345703879502856307615445794830004055903340163703881032725905074873080166725741167185519411281604494281736912412379635498350271868719474991627361505807671582858807767774630570209895189165188975649466824716092361544610447022135449720946765256341556142834683960247543061073153579696474621077002580129318964419038126368746379925801283978479006802116294369081995769519737678609514128554468316428777678331335601837076729936543013571843108581955371566672122614181560731674983250330956456642484194380135513761998864302898058741115491194638906147010938221202446879236092967922075395490871145572579070707583186990528529127251322220832074252386624055149827119793590734121496858700512877861295432072327133367097665860693937907992655817806666913781224876409734266753562313772956971638365692089699315359356513812181033357897954451184221427451652678879648123371200066871397488488401294941277558148845883314597043956147568858764839626294577146382563021093873485704728251885313032740151049723493265375587019333062718271803898939658427265625
790432055346795175280653052616707661409572077657991900411973932498319094326789141060540433674712187385974242088962156298935375213475037094607501608210393842608111179902947062537669306141055837723309898507590613320863699143755490210245043277796075642367147600569568317673127166006909953971909245285162411907400311264871254723915660718624544788625931252596976753346985118547518233271703855515533570203180747980959846657143700858700400740221807818999651331564628300809412614029937261699627865811390695717370217671711880405794621252408415554421570839033706017475499119219689787189649982011686635524823284732451035035652844146821639690929393488961288016711469806156657575258996034015201121068151378366015511408179053483810909236688768644727456457300488453533504434812874570858206128118911008436392160587730927380498851229539738118815786173200906833576114766995269292462681534353467198490583942973887294665112403498053977285098047349164042842953132311130442867654833738628248581095990438557026137850087172424107863206757522242235373262189073676135186749275042941021206640598117377884454382621104194960113918740494303066011286070933448236184389790045405812771135094051562415301888067161036345302685246468914255369220021370944100619180852655023505377971402852655110988946208136693668961734341161194086845589176212276042112577518004519154151319277623159605640396933091667527356718429122967413949032727414130857324743945948289414681490143084635231298101454716454710181909493983765611691809764570046146941735288713982605784984112682246052408326004321590609245054049280126571580427304462131017191479289912830188915517117526213971495544426216334828145919408583426511264386329465905551847292280733971098542755204656414715036715341292847682967740019020228205659455182346580649984785280277000556581989832391359415062803480839082580988918328015415895032003660639975201611740317534717147028401017600125718826417566794338626525600768442476054836076490569371814827364588967481716862939493506471109953204723359188325033318243029204895857793209203041081001988643249319971085941471880767414252493577396868553694161881594085584439109467898564796801149256101060103210926635892344506922960876835577589849897063773040026031951131756157762343750
217288739835089589078212562609302466140794356646201195918369467717062613273959998742224849555376592507787591571856183312627992264244797062540305552396074903609611719109674843429446408684460004908667722989986542143000580679148017229013387162604970435999850540110506955177714427464707440017840901503064820798115822115552295474682570210941146296730699094905275064873510492178770864735235800186687399956607975347812949608887774506670490594837834407518528736838852917151665762403474944897711442622616331120011525165810966022478766000318878804230575775490158024665475351250351703455708307304771381985426843638599141795289926249489481851781541249348675137544377332141596896939606985777639410837918678643657934061209965617272683945702067632785602887022476009183496927634371910664785980701280721710605814057167836091367306148895051554682330681456721773952045825984185467624304976802134477428365874035603594940415297489356829092863659992611097356663926953054004021601289794934403954655854065447674836659631289627063256461268956350474530900445465717765110339171793414491808568458212235913145571697055611225457919876733963914950212640838900734263258696855720660858140680087970287964061575051151569803275238581907503709829671588362615963528318967891387742916819972641553876252184856666820163200739889509560618951884920744033417090033964156592626330920732523782096214256187748864725261473428046166081497068890299466562497320408394531118859427272677606164399159794035429808280927086002605057747892623940655985438285339263145516502766986220512271073210755714192991302630322985957011361718789581359674831156656680850605818882474145900581664060100687840154808189268239753935840341956297115340649808208105671734230311466520877117379209548092673594494341117481562714787737387584725723250264040153510782681189203855875601440653304865182859591591531242968894284442933124210373861382404631915593558332509734982029578398905408600484346101468859835151265549143351155475341531651035944927223088598197679336105272789624416379159252020611765176270896540117079381570738722321308147560977470059333681204875474601436254522738308540353236430006668721099383900440266610666891720547986821468146393870589006476082197286513928164254215393002473323906250
54641306007900299033463426536837829892163504300611197591048913937424992762868240951665002687233573298645351079665541789677193511023195782593418231540055933181443993859368632525035417830837391331036448682307462824509701802929491010814761885252558028296707696694209390875831000527783290227347047116094740010990692724886315919449238741680011134713227042463327327057819107063557624134331721805865206674755624722143071794596832582670711918745277855728845716869437302023756483399442190780441116939625189204522810714785488553881683009514556670026692593584657451998709010136018198528611611480455791179959284945396989245975594469486748980178186303277127200775833957956517982894652813767221555266277635232145823937284398623022000213236112977609778612027108108766983432968036810299260785050615562600501193107147004534116758274211937445337804782320595083890860041949033018871372207107464757758775775556017191180287669675896019069731543086163903185252078029715401517543601130149789723795104926856984110239509140793670555038591809407920384633784190820702476777966353216078693364724503386544634967469571870782352018715070182947768625681545509320755148549082332305753774624246696637149678254940382130361934609413841992287361723811350430144734451290403710586395427883520698241064221444945687962868851060012856890652679530771504006080629305735504477668545750535597350667896975459964370682299390299544984355659801339701425479068722577521142815994359357441117443534533442077158497952144010518099353907908391081366969888123559166391210266366476952713507795088872532662837909651612447146270931565451099313391115285200798900020490331992573928793033036280143437354080204726920435658818411236006159417266020598255055238796095995760278582848131670094637550733898185403046082680105776251196445628749903333653588773664897188474378931370456832142517645631915280351498479817843264397926812917938388741478318073180371548908759351990939910196006434042652121092264689095689496068196071039940093949326691384441713011812917802548807416264844838027306330668049123927761023774871743908133520776279057348060604530206833295227055139493520987201605733434309013041108067089122165262758069435355761477309693324568015732619487724487266331667782582772332500000
12560089494636263985351603744615766784252876937621062673070207818025277198119403271999124244282134608123252600710300980947993439985529386588801186202957070185016520272989506218953223680000539569613298448267061113969553505584468230080477693817915641614629094453006122562083923742269746846335519280356803001439073658540491055230589594902484195317388549391534539941496116377900441084777659107534587517871081179210276956140798670611866802627905941537690294723942292106949506075363353108479821092383826302433289292873947625050218364969243985102240591520864321793736565928476025124155134215555821202691529262336193751149262113293609825541538395308509471381583906015614431463651550319574158190107603674295793799916881611026949164304987403216142597053649815253395093937824774622151939504557712638037489697064929787492381676398347480163961018230935336953661881673731533075939091402004616019493367585137888216995968988630123355846832059127223844692840914063087129851027544637817219799485608455149513454913209371931191900977632669074429010994308898354394474889378364227478350526526313330901081235275458588235453586101496209107300583027867878857152071736132544836539248843663730305765440856835382377933893528713389074616232350201709354866041137183724221090603280045259219143809846232571539256606847680163116634985744637086724534135372810488546827796097145160839830961158403787149760903543831949478105806248454265573694339380433292492724338952689256000156231700261089588526526421591755579126040834835603521816348103333515906466337030684147903408273974292708635235381832348506236295877424972394189351529701992613759416179185986759112789653301932860803057512078722377138362606669393051450520531429183297740577659214053057751144269204129243808190839991531254920950699687217086226471103350268362358068201050275976937379528136090937760607083571504941213907987546365255402896909071976068287815804382134268277403550450536157039952163429360831280666300902731787987123045752768845682749987464566753944435322155904851530008808447921794643483803780213104838213141794251879100601260232086072309830215354674859250341616329140613349489734294407082752757071153225636545128740113200288104179574608244609342798475403307012544749204684893264843750
2636213706997409953103226926308145347806664872776528801436822986642330433743762324866294417122744901980212547241204431952333682557693986926254781695580869901659489829858620135661182619463159499250233608092443307221608022324606066613265726190479852599597802535947930350486309800592657727177107599099579899047177128410937994356368354237763551215155520368922093227454904807662673234105643804350192860133156842510530763147806266804536911686269285502642138499723892168503383321859355082869663656575004800297472904470591952077306223854541747877589395928654874312693126647544499525404462765981140647736263015406041269614849617419098821366797984893969701670285791939820450449823298268372854776397095606541382819987000956698111708110540462871504371568432247609205444060348651342289618873447088650586489023321556662943801190656618939706750148793924894647989951607686723589112206174312336230549707475321620217286063830956311408485836881932888288016148589564219509261382345509902901955208302014694754163701847363379380879201616339720368184315739986115255522393594090386529276768456305612536119104020887402293630994209406064259845079059972416732884897875685730959924912870177387672310134601932940266434901722821626991157337672348225535275840286217637379796356486442412601538141200715357095541586650096768354991141969220611927403026745040889294982548262251763900621785408784052150976759969222034182264327589211575200323225441835655264993575156030874933925323761930483072597153034582823836711210294994769500610048604771915409040651921319421744244280717752652970471717646339903488245110140199028610869984036949204172319086004320151451619808752234925076977272125052279961491912607745332544733075826507851384918610235728452109666233060511618986291915190660677571252930347650130870481211959946974826489201398619867163144649618676744132999781453234276217524878159110236791658944532707791627773319555583587359597757814934519171664063054051191672676350800540370746479547933139632052455588501482560537878557294056518523340092055286248205254630612428222046255046867195790161461674892408739840410567746575631095881026436118871839836846820759229586095723153628416673107666790362707399951175496454945219594904420158037309605763104619564062500
504490952308066951898043491618497181836252668180734072370517172154117828649426532279324720771328972442404348048311651910316213528073013850243473302542984474441812599273773756414910765646717428022250877071974614272780666334149125520367882345012073666930867658666257305268007142487290529549527407238309079614611919171772453636391808580156319251229019313950174796257432809302622737353483663651946322655956882627609891047617627170961516755901056906936653274397353785932157148480979490328179672142105744821624703164373236854135368244788500777365237102854271613116591722073404487231400282669664262172037028743435568988570513114600157458499149821528114676433931660136875081019136686320962705117560467439112088585441373758448865389221304669388005804501464975899432503554767675575253951025978230796096222463080525472699595059237487224454635324393085737234038024752240290786777072070447612642900702315633154839337413393513849311323845850970543273137540348343254103188848966190475637298697963390464058272038771966263616886555982945589889563956331837571491234796250488961997278510269473611253951747925695796423834935461374005045818097169794603287130846631725867319169127083485294003422838956388225663412168626294293783789330242911169827373970655492217981387296227135114079946088172711130160358891714841982319167951774886861359952789284328572393177189912367948783042024542838973546257497207148849774339980655224068719048661925870714907376250871208658808825536390271683174223262007599122928004110061796499382681581241908952044972023578194721423685599184406658528430290705477902562793112713394098507814906646215161398920507052613725528098485142528041963771235344268777059418147724963504988588813833418502519991559758504931512687402367462214051998446727232049781171217490318286520330401219760505967289402897640380389340302693305237832139503229990704024943795373594321821347872130565691951859300854589966411096771717087323445608084818115216017400041271787969564091730642501605989890732811374698154574567806973348483247830601671397636753281329573029744879999043121239269341015571709199933094267847855672035411792162698174400479987352487195111775944318557989427631089125875789926232657522580980324867130776794035568010404617423437500
87862600382738046403908585819382255492183912715861018264755758780521102476378777063289106966714994503233746489054651130579195590655550752839159715114877444678381849516001927598792341851428317835909209732586634086288425449089717254235659848484663187455893340344579692154177262835617072149461468232671285130916939623720607040014097488855075673625733103924972143637933685939722349874509344722177037474784172361611818622180294596036519500293143193931791401082899910469495024512042945767102613144404462609882928623345911216364021172132817404147212145742482864230667448671293343522336389096345918336813385933976803930594496676551199536709564858109756913871291070647543710663649206698137118116678723356176115277437436657302057291065969230812852659568875524865431673037509968816861924591345575932322647716220070865377601623322939674177547979872953733964348508430835909955955323403303974294426511352277552823743998883011899590874087200928690055432803134999578449592895803509179955610363857438669333113606784018453621884683902526584815204082765330255490448032795877542116592420997259534103903567959416298491806204662555714254388762022984716313898295732048737042831368594852992787666298689131987457720735350870859600706063801317118728571246094473984753332295860185725980062511090883053654034001748747200610856801186158576876110250163651542668194284488179198781618989749578799723068269443602338026126224131383212580438196665845069776683698273944036687642015770711827312393654457915360212499053646753581039781859249032287493816672209770732576117488982812908171914021102105402694830709778383545171439468473570086534719918497802345424783454897090191189393332652720831072070336559894300430218799018741684260631243933146205895114227523223487160831271274123849729457236105259467893285386639351809484384491190555230089825258727826446810232601168345042696626289920244233817639172377281543082742823968802536053551550782364490543934795848887916951670206659613968953796877269786104723835011068975462620087136176274537045714884314064760167067752521166330958413961038322390228214265700628048369814591880889591295978105800565753709213473396194851673792182760144172747527356301406278089953384796238894914035101549042679014247624151953281250
13894041842956162476191000751237080146338843944642646221251714248943543208592313787644327690937421149764228519575330828649064755511773863284293181696655112616887089567627924574017653891736727641161952300639795217146722335517434785056174648895209817181609312130201063040197297390345875980676869781335010134175030297292959885072776819426169334095697857279156181205079943229620979309245577332694676933735691167191156028207041597542508815241092814249808389092976000202200670179395198538097763696820778253530727084002005519655991389649047357506385248100166030930497844043795618740705145869135883102331457063238157494312825391111371837802611477137282356975889211762256805374675627504164590224423124726083793356792576531234515226074522993187852732625545131935373100372051794946336179078309313705416560359646907298997731211962881079289431239357930303484699086228955058152400465685234859918111424978379710720834605624885627958824378402809390944993255764377877494653445341491828499507649075955250035838183080244921858786415379886702597592706104973253612186991201065726095217203105723207786440418995256628222127423455606265886778214865145217102650013167041325496777247451978620533946696060742398933342510409594721608949847335771474705964173094469129448614050466540840556904924395132881197572887935882369046528640269074993368276898301805510912302220216944987648465317934324517510158527573513344742752561522403772194969372673623329900416421402714094551821450464620898540715047456102710479595893939578942216782283998975479240437881310251002141777831350323265498007379925244692853384903087630117319589972295086853790067490044544481974691663539218478524531358268800578233046899716189804480700155324656031237343442431337985627810404459007577941004352042174896667343942895567795282692982233345195520442362086475246059624757957265408704338404303895447767001431941441931691558992402538548492717957126272341467402848440035792969846222919429082795867303678769374499969830457004537728459755596122653786820740459163810375035620411448490691760582416843750875327389160368861350885628545029733920402761822192358403498050632563281182881409895525561336684328250350397340043908383693235027530833681228978169505529688530585803533541821509531250
1989287884802539546912801030332814221517046333532863275041119056711524943143188146079479385922890745706243513679407880797030257406424853265360591552344867409044631078561658236715456247695696990455688401037149306185793749033844867023641671263241112555522529498178496966768940395411372193523778487585103687243362974076449650111911836328181270371823855156367415697412301626322523028666483850791435972006589568710352968359071602152803282913237443999376421158808980177031834261318611754225175965813308497532244342054415107175159567424164188620141573876454089948077663904651508635707214707714109461921778648668557663138409784903338167222519685477513376873337615526282833786740023530904301402802907102476593708300071912895791924896443078261128079538781165307648780357590773523770592820834249733354824890772106755128219565206170478852114956082920745331440826076894684144097794455645236572755719671193040753067758674718520194092748637075514022506516002444001546391440982304823194125212196435938988261205166842050707509515270749852019547536226563090737740807197298538780331243819628727970741807551107339688265008899690235299698986645808708104299312120794708775133322076255047668443155227930747610613214956424835642567385392305335189785738530383592253390145274631146438535699126000047353648177008150463199611053788670354006264440678622676404319005768751723167342525370635108258752786292938224599847616346158977929136066536582379099206124850845164816380303131479334218071326830513960099915166708824523278110669447792949395798044940814975213540483030114990105695865717077301402316070975786100672935759518032291323235002722569762514505318394828733091704525090976975524783190968496196540035062387583418484076467935629488159297987919967216472242727273851072255226151040390519426963513468168362335076831298476919543073870125901263246115068385879921168279559359084204805154905902145430856308992131217316337755178037446008010359422348365734280438505205970637597197981158673160015991424268522423145015428036046513755290395781088528943934304859850909982061132410072198071175001514821489375341991293443420828431129582955804982343139278271773005151781496101369628902047558953583851852810557847249275296635638134396428414675717024218750
256991607393659264761107874401927118747518160478461379924728259175285470790537585470458479270611519064901105040319267317818816045871111741867078966152404137140578731532926125383297210149330668381307821464027691665074725533967031742821199183803341640772855674901600248312029205380472159828139231710946023508865421100978727818798571072193863318125116950144139121919742906206190314404375653724508619680179336404043377570269331499579637067519766239184485525941696612419332784271723234294141820628030296229748228650785340490287548319835747724845198790861710992941058789111960284096672653435328412789962618851749641650340840154119087282026750809386797782061536463476666291315736142615501341960727797848021255989030885847253538564256374876426272022488428173190452816221522484831576980832183973672245944907149105508340905419728173460915643176938287704550826811711282498993628818563849383923937875701125406660910590732639564036678628744478848190243614531421796906560539800757263389142634696567345642547000153977821660639054196236597645407226007241071474759873376628607295995786158737312489297899236054098363483229716640472421590265509401377811050600130780947661231241052654124249977579529867127268119513942741697675109678124950496662491784398436907671090324616252675017660741631479720295591314713501358090525436229768038257135370373102553921999261158826113878553745152792798285360055615881927313414625881133748805998245206971135430746740538395899095882536095887065055039305383697721222687470297080255532835644749456676488942391146890110272044558990901565883575596597755902825632520946356124506194174964319419995337828158658323152613137164564719894803520531131305798858896544337078682398187235706583368320916026446716021526197826506780438059555141881914563688508172677366099395873653373553503769670499830208460996778314416694957553580467640418047616991843376943559150196119652128520972453055786671981516845100233334699951761674144383347170340507980888018556198523692894274414464844341385932957008468961133468707792475218388526856216867222641604820713351149854332940406538166666615227797667373950085925954797700946811023996696557463480306117780714878593532844082507575259473197929523187296272939612844623464754682819453125
29832367456741907864631781435489258651024803031923557939228156762891852485772374698383644389513677989278613247846877786552021837715480713577790158780663773913966798000967623062892098383255898013608070861531819593509680044118423041492770170830516495489368130688564342662297742797787091072086144965487816179344912584351568873437934524106379244419909672649048915688876363200055193770307345364303737559714445640852880671394127991881232805401421771932869290967165688954374339628939043243958561505829538115875248893906440584072712883708089171460982626547419718636033936427800553544301680710629775935683118808814815202160508729597694947013148862469433712310534555916818760044344340233470926758361030791859199010114749858277805347410699173599962972728720322213311642159304517919452631663986851606739367803520313876862666213055642705836147314007931966377499032928916567263494639334611458253289564744100449691431560087014546900929649915063493051789053585768541532475177542939684055322722043851729986412556529670307435096225304576669622079712634094070635520527679595165700259279985238095440629081491435914318646341907050218240834029599753602428872813677702466779121485848126695591607828813037135385975121514782708534910653380837158154687559315257839255043264405924434637065218199717458062537539505827572717287380463972680737757816531253455494095276226181469148632080785205608635688007763078455666109811871287208177520433522331341692359542007550411589770959955221171618222002812860205963252404907395746642028045577517456885929285765952590941253406741157097546075721226345852364367368578787376944238437091177436716159716267508211561854769575327439877800752961285564645234566181917844170921873586701340464699167250150539448737058572546411865763293913122148308404308000104360758489143351522610251468178646095474063241703839571009790190829593380165219844259018840786029646263873912283501973503836672469489796813964364892540627469704620471774811663410812657029116662901440821438181163336963068842211228991017638041949793043751167841018430603311239268232939331453209560283950011101019304355418528949484351544849455743258442674601683214475555897456503110881781112303811026450811393078428809456376858454951379260254702716529062500
3096134445903254225072792933832820485317977735919918677481080690949842784383905561781567842209035909111043904907207376918060023983164773408237144771035463986368596098534410702157492250743047486449605222037231391121513261252617994688079089493333138455222540311258269377812237813744971460393505911916697859447748376790154943574580457302404577661471981848589439898397472271415343063710003653388367005868516697833774821792187959910794419225362958622567890550302443364524814471088062390829983290085310672390764849492105787073565354115684260223578338657894431112353834525208375416411751702010706471861887842677297980342235818097158144351427530489788276521123053575510865919854027687303250022081906994293096707189005503659869842305611048295704156628255793274517525462102049831555025898977884258551895672178355942245836810688355858922182584749574292350386180062652074092861883276086271341250285686070702290945686828622736003201089219980392696386561016577816636051790803615102555928379133461082183337984422501277323200089311503301379710006181921191206859246238687457664262147937239068551367886317559009518333659072992403129629437584449559049038136717221229923281599518000361658691561053670075886069829637204511597561465113581812197277417119695481559765972834988204477758472649914062927805294246176923140432689289216130241655467845944638399804548361189476270586412616566503932200654940603222556738196364090721441253515513941992474348919231991635505838856754251833263989285460612111821880713920773753909593287873956825006064580838310635162898676562115114614052281073324561843194677283308808809432017690299721409089958718139993624890749986762106709885536298420812980822315886881404534533318649528875924082545795530099224239700411955471876861071819712718673914330210311508166784430120710888026095678627008866656855285490852956571696023390362216305908942257761275491843899086191112284056180437441449462181990513186577920479473793147064837532244298868922513585916849391766181136956741708244958083501372213256996218447754395104984222229864988473714006425375014981990925909083288271619208606734778288201802005392855273528016120662258179423010225803112917662298114992930626337815272799367638059501837694324748094362340425546875
285535800561346223090636125920585746765358891106663636126707822165152411586682720586203766697052388738487540931946326374875992331006923125272837753327639106876172663480889201340973983684499060059057021273524361648511152439548319999723324399036740276081144164616315351656661305375314421556191864721105853695933770559090057588412626819896764849267892609660535120188229005462853399176317086662018249708595914624355602760789664384562515249778412462396221096102529593459274920089912524688510830651517813026167685996497754665596712467547283270193534496987069973786298605296965968405785061873316192364245039434051486036303502281712381618749131364745590153066438652760143019562794390999163854869459054089254390507922449333896431479167022586233834441752624691096409453747613899391292420310903173982237663384955257917547742873092906381608159131122833402873934397630420818066563563086572878753456200458029487442109759669261421301470828104705157327365595732705169000097380767514138760303123206745660767581046995625872684247196868998170584369243372167941133742757708080908997398620015139627134546325681137684513492601573477641695742865685141985378383968775573633777840821481213390656559898859759031535303759799350568463593258281008144016920707620290628154944415802391491664858103302815733437509622494073683338201930101999277157728357402243871082317975821674321974535975790143501271528668480776218951182187541288495269135666574100400160720640451938492074904513009040724599492254341386910874792919624647459611952723469231390880757509193299937441141586944816749562070957002479483407045873043778745050644888492426348491819528946209153546579895185459419139314946188133935870569235058342141898334603956527506648552633543818150112276527564182388281352702324521109733004972103151161516603763267881035997453735122120464727607934488265189456497696152581214245357528291129287835420577920468394770761308463651423337795900647946290154153384532788391422384303019498354993610982237552849188674740667968665578939117121785398366760193020316227926295162989880577402223703370677063358170128654920635983698115921350855350425503032809462098483897538913217691020748357859176072157119610487631491055560052789665260270294875970596582021511093750
23225119918720147662402694900386809303117048867493256772124474060168879710200178985837257998091200703218621005782272534620499218572927654515657552085427954314607581767157713002699799820653079844187587227759082798841705864181615468427603300725044637905371144119291726805806729391917135489192167293170313977054314291853965115006730144443469089560261779722534787428116536702743452677798952158321016363050048869851893228018467219835846192367225137175111853468025005917584141425698620447342549860553482923728916808008788017746435515737297577805459613668233886853860536570656304593148189353765256219651689869264030873855784367119691839900103863217217136214781927002430973971340609582057127273516857374891675354303539952423659689903605934351697086359070765572359693608614290323213083497410785640611957917676756716423580879588890470409323157487301876320016272842175179974919861189209080140224517675183855972260013077045819747453092728657200514600569165911236573713688031890907568573452619766660407468379928925532285255112194937679848093706604365786464242235092918299192190828993540298832010821318307812100927815066834549732393927117567497081768872553138034139219630429174592064433068247198762283111180200604629066180453005883977976095384263222365014121333507435479475172684408516611143961287388039550370436586248001485689048509890780580973178208342059766435931305548971927706464068145954856895793881537898685431876920045857421862252368374367057486197605887490211715460008937553085007895115372518308970323616555092212186663435789380478287654656166545474777083441680960397533441624822432997479004130533689838418115721200128930026846827342834915038737961729623340039077372728481225078952536822986385663158007849346764998148476626648642859743456011455334459290779145441768120573871603723251078858856347332549650000760066691935237683782654914396685641890590534971919963249985004221820066914634544424246382690103544731543685801222547811831966858213954891544832181527887705229354964711129411287769246353310129517030406759769343237394554730039803591932262535194693484348570066784289538955979285010458248220645249817647996091253969334718163347212157412542419248889626162477523278958697566570873949417206377349399248996562500
1650749387966557191568975689563985017090684493478325362125797285398105599283731692075982122232904314616964527056454059133366720367064649295294432497205720747514707124374738700999652508159705093131807941626100720591261708650879505997707811385402802231858236332810309626998407092678942337375096079324945550929319199469983348813635148073344994083945979992346415050168287841725348053082947445796784644527077116497998392112288704122286026753353771726689955785549933281114302596990683749477679112031022908745866901001001198452275782929589503717000911906935944926889135302062732600137701759858991187712480261308659955476725351281432217501569139243045604664369911389165492218645262968117425794345762279431648728714973322310279884189376597095345669004102161936169302366033572623400753631497805066235412145760581472219799417114199741623358289366192448509158632462240226641033691213187107554397441734360571340861493800954814220146382142580362501025537985818657109965480775674799510376183197486458896411195569336502955155242698847196172293925897032747505523419023539456775557719416900572191414663649409866051247715282145184150653078208991352912979731062116296270310310379045846232834866406765356924565431214657240066289602395628515052786638234959926058258470776794485009684380235146413400830481652381020224915990767592105755405929232351255627193590798475627861187085245534560774885403905663912960249381041937835981231096553206764343669460539332516692830659119459529188257945773110067467160633997535068262823248420965606116873689481517370477459632616060406083272366831336365415026527136505083958123567716139863500281962782094805782593212124764686227273077124662710677409319071042015835540405455304589855587438710975858539678869988068994759637546590986527717624104982052554341518896782503677338881520914311972067947716031037764269172900519747004752258284087124257463887626909140340522155614134096915469694738894477577357130340215828166284069748986008222842930043162791756513196598061940370759360738868830350026391683875976196204447461300843278995429135482319101389802633410659535752793545342647958833486502069459295176670561591171463429328272353320642372268439671505839711461383430231666157686186991241789571739463984375
101333319168032837359737075727523788047318349692753115870352784671835606793626972494049175794398354463856065214191893391997269548410781437733125029925689042484939955315053104993174940639402422614955396661396534241405921286041924367792357548081586947572995812082630150000961759885504584050746486191892932145691246292531854909444607490986767491937527124854107517297350210887411915704701851688182655680350666098783896365798770737371373785424943396738491397023112894452610316583024299521778083639298119167875256176991868780132782006772483053356909458894573911443398684436616567844227735239560869539117416527791105149704528236922046687138156132409003960315979020476299389327192797633699830713697957799183846700232590047043470709244517743194185086246253154078876343146334272666491645877016915830783878990576988878905644546689293798639659313054948224663229737866820336432322798910193578270382120410340557303684261583829426275504554041405545523547814404791455994033186902475879344635678707397712444706122782151558295512723978555253513563219434170472296361154820708327278373685989835846372487462094792352835519968932503685651614622686323100993186672113378284591102696242603706216912985867074749532532353271200588060522834194603856239963770265440445623274205903928996967017873017751464735154258772309801678815038424200115079831598943256788629101157676701089936523224462989689375480774058306511728820327583487087088437205572805921895141735573163416242905370537851878759407656536998596200408259372984482658606437097446422180897353588515919128505661780187190926151415524336153172178843761886216889976540643875825818254118069847022028044068198035951941863741087620354556938979737056636887138319946066058699199319370782756095178452671586338625544338182744754793002125150477243389783535748124003643843825382327891355673787393496438147084576183790266189455719406084280109637605166487930119203732399039521627975506718425504901724319197022936697329693970042962381928303073939895158446347471625748159273053365002732124525507479449171469936186555900869309662749227117923459330240120222062092458527445141195584418485674567131328580291236938351022908523781680430693436184951364530649634219269091201289183593251360265112201953125
5292167756089846197106007007810227875939420033064635357493707937554336407396247677035182847982675752312379972387503312979632923723932549109153361259073358152477713672602954141586396422753395059445509621640059498425484980421360796036745296265766097812588514521158047740260723503468853390493352528147687047988163134041550512726213411437999926793808199777007484103577703844503959298934087060701989632406556846076633766492674005777781239229603310254119249649290105494743153138654916674399876591389595516788373335654612742478006792440265361370622012189670100954541758739293765605350710196442397622444917094662824091451096356262052522587814585948277929939084870764802269218013151019133585197061521141739375523805511337280160090903029364625414323755708526840365081558103738357006051497596933959146168733786121252767531260716053547912364746404758247191007017517908910506487753719591409964846273586856292883472298036198014442361710950489405556048086296852266619757471269663810846245407190063452003135498971194568813960484450938626306426551288811842179019295788922058492594932087135309709077433577236824139703214319717733010894594161172376162845619171277669191959034816637831395560819725946383273178385087435520152317526297605068388759557314367713485634088216084180323963453393525078789591905391542235004573369592586270235437851835122037515405793818013526424442736465710410829167890803235492816015569567131223516715107347735791076715405649026269507616349141980362431077855372224584760688339649186498774277389641199259694732726471442608643561178091667896223755925954006580190918377584584897213053667062051767535216813088574442989400441066632814089377359286055831289902767672054264817893851811910547239761695020237903467150045888590108344725114172406243578500684279072196670806961495526798883625647594871773955824312136478769640322271412105460534367524508890504633933292106548852890543664778480324685665192349820192476658307515589693088176739673632619256135276920901572291941607910988062164190295440006225972076923400741259653675368069141490874375818656683504458588272694711712821984661352131090288815717193705171500393658403436788853966617520436992237076249613769211584807107897368697372839942588797767657852031250
230492940218636417463488696598538372104134564803952362757433722245554506146934890807742959629772557192907093020380411286081626359715892714521708151827050868952446562183624869766970406490924021148877330385388163164733146426198396863831773734481829028339024967564414272354184987882308537839506331566745147930193757589609795795812052796488063098076243894314453891533385612089526962336208774351565285939054207543926018274740885282851828898264296832176451862009238363295943851506645273989278330016510205579727707879452479616144896348618568919417611914279226688280944302245874532086682884185768967843604221596560820639955637045963252064703535366537304678579229113646096754099331728042157795891918114881940624182576365318162226571706816889674018361351117547023761748296751112922128855453217473308098146072499950839394656122771733795039629234357145366980968526140206728074189757351829412896236152601316124053224277041496569482483178157377274352541244089848887130514547803376206858234462507468825203364891822400090071948319547527592721758127995580052369140829174978128056408962339113141559466222781996768658472824542523294402728904154359294419317571182146232128216940835884599256653329888383666355733209053673974792989451468421042613631404826537628803303651090114937779164883488609416533017587180063700159251222350336556759658550932184453796193550963474577772994039447912344265953572129861293986217196677879973946667743437107605582216036732385879190276895871633328207087981330914324509185980542392202257012223610066866661241090848477891359662866590680386641510149133762998054415774573389159323847050454164573549102182700328722325911024477384619093381620362075684477674390361199400992638412842752114436275192184759275251132406581824586460270462505422425391369308777573425537133008487342551938922853630910519008235418909033515456085062297615597343861417856576533286231142680251713489023223247764006957251796886758783938311018795046871907497055210802133759528004141515224137032510859754914049432557557265947325840037718257935134510528426617457842871867073305128382454731681270167281963136329984663057654444817708086114376842900589271473308408617530710439505010609723988342832067535458825188173318602853155896562500
8144489441284957025600015156872890547231922176717302479149887045460751420200282017031008187796063010778498598941018248353482641193571015116329189849844750378264769528346651176104299153797802866224045402053793134199129975891933173999985739594080640774227804470117847315130694724500401260326053981682843298834432256263924662244947978567841043298432619382420778848151075847738993019801689184133461402276373368168449382992084650178078531303941409351504914434810055567900032479883626662640900332999165253701525529493563893870224399040216250359854487902575723026899943811043641715562055173472438349971649124053285605194320343844335661957555502460026475841312364426895732478936192046129732482179571684990944553418713411632935072736133748204017177236209112430888483108110436881507871813629983513812387393293211954777276848119321794776180622406034254062344750008115264208083409819468715611642968737140383374578334862807003104363812528772006400176132908751283751324213209728217432278764634878836795198679235562894431971571290040294283076173415878589069535709193666143622177664609410655898992591675152436603869911111977845054695993577564350071364565213220780111902148391159902555952132414035659349467222304360124211796144671727675713361941706041244656913761987700267047934822616805068025888446383927201005708086352530926192448795420368559476368058605909361795838281451826246100304646546625585203304306143016630460606162753828123131329067577351000837440146382601739250613263347024627829388971524227285218730236446224228171335591899077234099746643783611287014853963959267403810462420330562246155929970343708321656642567217867168840580781484528348004666485823838878256383242776486135122616812571668288717929176691586998689388843448768568180693927673384594614188086891944547918850948021725354461304511122612379187544464327553089407285675331343691079264741302623634562879885407337406116783061066453616034151335929994091261367394426210912297329960032896256481171739326538311085647247030643267347188040511927868806876042352262508999272202104964529929418135627725239218529380089776337765512236690584126506963097918449771969562316964034906582065581833120283872298262084635920513912941026899370381238688237729061486562500
224277187894269943960076304819668610596740699799437154084105608169122970858960889009410167812079786412786844826682373723801414141074770096136139529919252823646447645046055401652511940867719400043134009480293288237914415406191633173028175865715531376232994523264130495096589427374632019715237070863121509419129537923426125422292138968037521380205026665189032594772288360944855452343207783073239450328291889649235051022667620413833393610747944566620472697360318743123576452796193024313511052134662043260375543018678038885504962251317429214322799123391358098853725137307718221933374905873815408199426283154583974033335264947448140842276874230086734111876213975091655730398722041511084487536733797914324217117266207475041811137200076660016038016404338072127801929058765568986129583181384921988096866935532573330870896215593423011023227783407442661849186638998326776343177586784146118105522230536781772420498944536491438637039760253108539245076933094702019953949465516302112693404076317212225562584340647379022468404108508215429702378569404390662706278379484225995714987639798925630182212441171100405289678555456198282606539370050150593605935837605253553389472063316930196736195617169211091032535078242738217358896365322677641404613049280296232392491499855628009111909472333368444661885713775765818922406211408567898538365179716011899085142154428307374640814339340929211218544835297902972019580215103025563006195514916633410094244171313346363945220525890086354467338407822581885062500332591367593769597017966732233867675541144320372070773047395181665318700159809816125995971614260858825922010403379301689034807392334267481612939933265787055949624473170818463157746065449650517136557852605268580172502143074211496628508124165237175797706471087369023153183744805231010271865185217151838468929081742295412140588172106662372156719964740455126052499386902987871171158343492753036323127135767818553394689322029025147309468114439641567478499254650065592556947569979753968891630856921879692708460388614387183669288060886206414241288295149938512082969514185752255201364816310269141637420935637319307213144115680131118274436986814992422343094069724170097568193007228342715430414403410886512036774955824057520000000
4514842400551177901940876653228153559650642956554368308998597829561219765550120610470120001626395641043731793599526523395497379040583947164292342852224289736952863703543752945010671838485775528094359931551722592806904072408136782252248968679801528029508130711499502764724449512294199842629901930658139188346584321775363586134167993627780305817180217786122687578678240565480900020173604269926014779046705203193853650213315410529437535967126104780992236246071789158931584950038715831395103586905938998260514010239334343811344705108106695959721464125619146322083068014974632348459057195392863029702948088305034507724099354622015106503638098054827322478160259354261446831225161696447188758588142714977142322297186270860085943151442904631209209064123717661847909362502372888137567455396548705272174543240512960576796992687163033586517049979804543096740730419977922893476364030148811188213239785883502539281082230709680179318542731529119406465908882562734013750694262668286948768620490530884564517088319088024292448647976140407259781749642768058097661194260452462016456615765159150412311066124615504512782178354607961841125171425094947163256548380534269564370843299973706500833962506901189411142112483649320062866448177861595163704803810899272902033960023967126472524669710875672986663791229662613347590565221492176391097350095575683866542131325801667128389777490545148366333912525965033573836724549021759463014029328844549562206544895916356322701371497020488669752994669491196226754456325335160091542781265719483229295905492098082682685164432436892987093226928697625973243993306624478735113330900125547370631923721205194266655847319137458123301070612770707263278801552422417606320981289558333138526047358045586575272809761631390157914307350309477480192386205745531661191255022460412156712430228215120178493590765207724147923168288529240402758853747603768863156725031336052306520543104314156226583378863740233484353685049317724861053057502616145255719936120617946280885116651344003360070532338040590297557480666983766616040420228782004368739461008430637079852856476717887999841510327829333377386266008946709534443245638187990363619326877500241824262545022346690522943988625788957350697365994810840000000
59091224259882742456866648061839981677954573375197502502955834766541055011424173164256686193812144013338338230914983909306081728493818464444244065415002603859075337348698897407084619252904044671762096785445333749322476586786370912218313325007223341253106525089158626154770395562563721930583647311621044071059680510992488459195495939446620918323681736461371570250615953247685293668535692663555359183924872925638691168537432843194476783136478154605224193322352026878687388551386834247538063959711325676102782593943801480588879268030197019783426957918862358387202938301096734619341573502074078265238131256997799404623850946926232540785561325522837780720182767923256699113484247575158430218096119524525170754563007805345689701581136370315092162257522308336532776184958868829368856153059733135850900640216879298107702450923353563993019617700421196425474139044324577173810568294423138579269982669189975998964784270434043659056381783608842413349161392762913843989807024855087567606800247274723566142926320227171193988137672786763044551560197970771046632914249722453015381760602088734431281998753397545068864702613030879856842736680839607134221515773210116766061940887566260459885761753917326051170079206295877353086522505739303296503957491113024923904100908929512744916731252153203429375548939156487167533339612997155041796748228339685382940416555917359308868616452573391656671521030386086013161392202796894839217881395977007471282663564453284956601569279141332211205189773122538608200433922702292735098411302509169323020930866530947130997401174378563868062912542868320301631089622438875838483156569335679932009106841724031820299431942560352458084875718328243533703282267795665349002554599599712594575971876410390903314674641964145882809804498383929456414384702946149435721692363840014425035651984702116155633633722795741383339249385270649504310934976481663065920788383672698920433289188315360121364828999368114838806899150854260896546090325952223723277881141940700367452724036164772601871403607183667566659602964782905105831344634203891897202118151817749173414447911211426186955066063566032533823069169205166445460140941014208102451248930655847485733019861791467570381948071061853154079657562880000000
377325884322359297203460476031284044104956979487636620099236244578134942274137261519575341993201618833362305387705050150163414466391965710902403735119956218681318842790633696037230095309254864508720931800193807901403150886653316922617079966974250487402740328823919055777155667423264977205087738187872224069262650821785681895227377205542022470892086762130782185693251058825211312558733060790215049443149771893133297437578762149879402665851147011801093514339833029732692824232983969611059613659441667195425725283295630853465622468882840978078836077720547900047895472117431035268272647707261272120168403810499067811558860849445278688833742923540442594047906678994207890711141355075159004934711431798050827440397605889186953377004535897890737745628824678338908778943104127597787589553361874732716558736304510748349313488708937320801785519525941809405925363174208951969303267379275719651833510117786313396413509217439143713650962521363528115306323513504997999644544160963786965808115346193958706751749557505288312350626511120936401983273971354780779878733925387025870503611697693705886788721959737512371211808824325732284999042172858234505323291533323099712128318095533847191512812182848112578802260164995996935190483607451336794329636959268586374799812170292610633348030011274042366846104194031253527121748519527717440470523464209334800589761103556755514361029663011343125858394014249269761059227427362955283751571712174973606478510373653887651391569487305959635260753295212804228068541320242403963323785566426227563105926434742493358992686822364257113686990648509797079130396914058945920193542884727078300150889950643648195020239640730656011680011250579222295644814342004638531211086100040057361322158471301956004465687132601154251512378670717481052254025374508502633409484588624801401291342642658820721157820414618366958329221616121335350703119214099943872044475013715396493402362650452918743801706810762683140385865269821735448430369715124534001665731182617560862932194019233946298392186072844619912159639184830199074135130985401401574966433471655089607563245250239627889173885612595602286344189769007988618488851628460233254553356030645663816585698254989231750114593012321239107642343680000000

==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/results_10000.csv <==
n,A_bits,B_num_bits,B_den_bits,gcd_bits,scale_bits,primitive_X_bits,primitive_Y_bits,small_certified,adjacent_det_nonzero
1,40,57,20,1,20,60,57,1,1
2,83,122,41,1,41,124,122,1,1
3,127,195,71,1,71,197,195,1,1
4,170,261,94,1,94,263,261,1,1
5,214,329,117,1,117,331,329,1,1
6,258,397,142,1,142,400,397,1,1
7,302,455,156,1,156,457,455,1,1
8,345,546,204,1,204,548,546,1,1
9,389,605,218,1,218,607,605,1,1
10,433,675,244,1,244,677,675,1,1
11,477,743,269,4,265,742,739,1,1
12,521,822,304,1,304,824,822,1,1
13,565,880,318,1,318,882,880,1,1
14,609,961,355,1,355,963,961,1,1
15,653,1032,382,1,382,1034,1032,1,1
16,697,1093,399,1,399,1095,1093,1,1
17,741,1152,414,1,414,1154,1152,1,1
18,785,1228,446,1,446,1230,1228,1,1
19,829,1309,483,1,483,1311,1309,1,1
20,873,1384,514,1,514,1387,1384,1,1
21,917,1461,547,1,547,1463,1461,1,1
22,961,1518,560,1,560,1520,1518,1,1
23,1004,1590,588,1,588,1592,1590,1,1
24,1048,1659,614,1,614,1662,1659,1,1
25,1092,1752,662,1,662,1754,1752,1,1
26,1136,1788,654,1,654,1790,1788,1,1
27,1180,1879,702,1,702,1882,1879,1,1
28,1224,1926,705,1,705,1929,1926,1,1
29,1268,2013,747,1,747,2015,2013,1,1
30,1312,2079,769,1,769,2081,2079,1,1
31,1356,2134,780,1,780,2136,2134,1,1
32,1400,2229,832,1,832,2232,2229,1,1
33,1444,2298,856,1,856,2300,2298,1,1
34,1488,2353,867,1,867,2355,2353,1,1
35,1532,2435,905,1,905,2437,2435,1,1
36,1576,2517,944,1,944,2519,2517,1,1
37,1620,2585,968,1,968,2588,2585,1,1
38,1664,2646,984,1,984,2648,2646,1,1
39,1708,2722,1016,1,1016,2724,2722,1,1
40,1752,2788,1039,1,1039,2791,2788,1,1
41,1796,2841,1047,1,1047,2843,2841,1,1
42,1840,2920,1082,1,1082,2922,2920,1,1
43,1884,2999,1117,1,1117,3001,2999,1,1
44,1928,3069,1143,1,1143,3071,3069,1,1
45,1972,3150,1180,1,1180,3152,3150,1,1
46,2016,3220,1206,1,1206,3222,3220,1,1
47,2060,3282,1224,1,1224,3284,3282,1,1
48,2104,3348,1246,1,1246,3350,3348,1,1
49,2148,3431,1285,1,1285,3433,3431,1,1
50,2192,3493,1304,1,1304,3495,3493,1,1
51,2236,3563,1329,1,1329,3565,3563,1,1
52,2280,3627,1349,1,1349,3629,3627,1,1
53,2324,3713,1391,1,1391,3715,3713,1,1
54,2368,3756,1390,1,1390,3758,3756,1,1
55,2412,3847,1438,1,1438,3850,3847,1,1
56,2457,3915,1461,1,1461,3917,3915,1,1
57,2501,3974,1476,1,1476,3976,3974,1,1
58,2545,4084,1542,1,1542,4086,4084,1,1
59,2589,4151,1565,1,1565,4153,4151,1,1
60,2633,4205,1575,1,1575,4207,4205,1,1
61,2677,4267,1593,1,1593,4269,4267,1,1
62,2721,4353,1635,1,1635,4355,4353,1,1
63,2765,4420,1658,1,1658,4423,4420,1,1
64,2809,4478,1672,1,1672,4480,4478,1,1
65,2853,4549,1699,1,1699,4551,4549,1,1
66,2897,4630,1736,1,1736,4633,4630,1,1
67,2941,4688,1750,1,1750,4690,4688,1,1
68,2985,4749,1767,1,1767,4751,4749,1,1
69,3029,4810,1784,1,1784,4813,4810,1,1
70,3073,4887,1817,1,1817,4889,4887,1,1
71,3117,4963,1849,1,1849,4965,4963,1,1
72,3161,5047,1889,1,1889,5050,5047,1,1
73,3205,5115,1913,1,1913,5117,5115,1,1
74,3249,5184,1938,1,1938,5187,5184,1,1
75,3293,5242,1952,1,1952,5244,5242,1,1
76,3337,5332,1998,1,1998,5335,5332,1,1
77,3381,5397,2019,1,2019,5399,5397,1,1
78,3425,5481,2058,1,2058,5483,5481,1,1
79,3469,5546,2080,1,2080,5548,5546,1,1
80,3513,5597,2087,1,2087,5599,5597,1,1
81,3557,5676,2121,1,2121,5678,5676,1,1
82,3601,5737,2139,1,2139,5740,5737,1,1
83,3645,5827,2185,1,2185,5829,5827,1,1
84,3689,5895,2209,1,2209,5897,5895,1,1
85,3733,5966,2236,1,2236,5968,5966,1,1
86,3777,6030,2255,1,2255,6032,6030,1,1
87,3821,6090,2272,1,2272,6092,6090,1,1
88,3865,6154,2292,1,2292,6156,6154,1,1
89,3909,6259,2352,1,2352,6261,6259,1,1
90,3953,6334,2384,1,2384,6336,6334,1,1
91,3997,6401,2407,1,2407,6404,6401,1,1
92,4041,6466,2427,1,2427,6468,6466,1,1
93,4085,6540,2457,1,2457,6542,6540,1,1
94,4129,6600,2474,1,2474,6602,6600,1,1
95,4173,6672,2502,1,2502,6674,6672,1,1
96,4217,6728,2513,1,2513,6730,6728,1,1
97,4261,6824,2566,1,2566,6826,6824,1,1
98,4305,6890,2587,1,2587,6892,6890,1,1
99,4349,6950,2603,1,2603,6952,6950,1,1
100,4393,7025,2635,1,2635,7027,7025,1,1
101,4437,7081,2647,1,2647,7084,7081,1,1
102,4481,7147,2668,1,2668,7149,7147,1,1
103,4525,7221,2698,1,2698,7223,7221,1,1
104,4569,7307,2740,1,2740,7309,7307,1,1
105,4614,7379,2768,1,2768,7381,7379,1,1
106,4658,7416,2761,1,2761,7418,7416,1,1
107,4702,7499,2800,1,2800,7501,7499,1,1
108,4746,7598,2855,1,2855,7600,7598,1,1
109,4790,7662,2876,1,2876,7665,7662,1,1
110,4834,7737,2906,1,2906,7739,7737,1,1
111,4878,7812,2937,1,2937,7815,7812,1,1
112,4922,7889,2970,1,2970,7891,7889,1,1
113,4966,7945,2982,1,2982,7947,7945,1,1
114,5010,8027,3020,1,3020,8029,8027,1,1
115,5054,8100,3049,1,3049,8102,8100,1,1
116,5098,8153,3058,1,3058,8155,8153,1,1
117,5142,8205,3066,1,3066,8207,8205,1,1
118,5186,8283,3100,1,3100,8286,8283,1,1
119,5230,8338,3111,1,3111,8341,8338,1,1
120,5274,8437,3166,1,3166,8439,8437,1,1
121,5318,8500,3185,1,3185,8502,8500,1,1
122,5362,8578,3219,1,3219,8580,8578,1,1
123,5406,8650,3247,1,3247,8652,8650,1,1
124,5450,8724,3277,1,3277,8726,8724,1,1
125,5494,8786,3295,1,3295,8788,8786,1,1
126,5538,8839,3304,1,3304,8841,8839,1,1
127,5582,8900,3321,1,3321,8902,8900,1,1
128,5626,8999,3376,1,3376,9001,8999,1,1
129,5670,9055,3387,1,3387,9057,9055,1,1
130,5714,9118,3406,1,3406,9120,9118,1,1
131,5758,9189,3433,1,3433,9191,9189,1,1
132,5802,9275,3475,1,3475,9277,9275,1,1
133,5846,9352,3508,1,3508,9354,9352,1,1
134,5890,9421,3534,1,3534,9424,9421,1,1
135,5934,9491,3559,1,3559,9493,9491,1,1
136,5978,9557,3582,1,3582,9560,9557,1,1
137,6022,9627,3608,1,3608,9630,9627,1,1
138,6066,9698,3634,1,3634,9700,9698,1,1
139,6110,9764,3657,1,3657,9767,9764,1,1
140,6154,9850,3699,1,3699,9852,9850,1,1
141,6198,9931,3735,1,3735,9933,9931,1,1
142,6243,10003,3763,1,3763,10005,10003,1,1
143,6287,10065,3782,1,3782,10068,10065,1,1
144,6331,10121,3793,1,3793,10123,10121,1,1
145,6375,10195,3823,1,3823,10198,10195,1,1
146,6419,10254,3838,1,3838,10256,10254,1,1
147,6463,10343,3883,1,3883,10345,10343,1,1
148,6507,10377,3873,1,3873,10379,10377,1,1
149,6551,10458,3910,1,3910,10460,10458,1,1
150,6595,10524,3932,1,3932,10526,10524,1,1
151,6639,10605,3969,1,3969,10607,10605,1,1
152,6683,10689,4009,1,4009,10692,10689,1,1
153,6727,10764,4040,1,4040,10767,10764,1,1
154,6771,10844,4076,1,4076,10846,10844,1,1
155,6815,10926,4114,1,4114,10928,10926,1,1
156,6859,10952,4096,1,4096,10954,10952,1,1
157,6903,11033,4133,1,4133,11035,11033,1,1
158,6947,11112,4168,1,4168,11114,11112,1,1
159,6991,11165,4177,1,4177,11168,11165,1,1
160,7035,11244,4211,1,4211,11246,11244,1,1
161,7079,11327,4251,1,4251,11329,11327,1,1
162,7123,11401,4281,1,4281,11403,11401,1,1
163,7167,11490,4326,1,4326,11493,11490,1,1
164,7211,11565,4357,1,4357,11567,11565,1,1
165,7255,11622,4369,1,4369,11624,11622,1,1
166,7299,11733,4436,1,4436,11735,11733,1,1
167,7343,11790,4450,1,4450,11792,11790,1,1
168,7387,11841,4457,1,4457,11844,11841,1,1
169,7431,11911,4483,1,4483,11913,11911,1,1
170,7475,11968,4495,1,4495,11970,11968,1,1
171,7519,12043,4527,1,4527,12046,12043,1,1
172,7563,12122,4561,1,4561,12124,12122,1,1
173,7607,12187,4582,1,4582,12189,12187,1,1
174,7651,12244,4595,1,4595,12246,12244,1,1
175,7695,12321,4628,1,4628,12323,12321,1,1
176,7740,12358,4622,1,4622,12361,12358,1,1
177,7784,12433,4652,1,4652,12435,12433,1,1
178,7828,12483,4658,1,4658,12485,12483,1,1
179,7872,12560,4691,1,4691,12562,12560,1,1
180,7916,12646,4733,1,4733,12648,12646,1,1
181,7960,12704,4747,9,4739,12698,12696,1,1
182,8004,12804,4803,1,4803,12806,12804,1,1
183,8048,12874,4829,1,4829,12877,12874,1,1
184,8092,12920,4831,1,4831,12922,12920,1,1
185,8136,13001,4868,1,4868,13003,13001,1,1
186,8180,13082,4905,1,4905,13084,13082,1,1
187,8224,13170,4949,1,4949,13172,13170,1,1
188,8268,13223,4958,1,4958,13225,13223,1,1
189,8312,13304,4995,1,4995,13306,13304,1,1
190,8356,13372,5019,1,5019,13375,13372,1,1
191,8400,13407,5010,1,5010,13409,13407,1,1
192,8444,13486,5045,1,5045,13489,13486,1,1
193,8488,13569,5083,1,5083,13571,13569,1,1
194,8532,13637,5107,1,5107,13639,13637,1,1
195,8576,13710,5136,1,5136,13712,13710,1,1
196,8620,13777,5160,1,5160,13779,13777,1,1
197,8664,13864,5203,1,5203,13867,13864,1,1
198,8708,13933,5228,1,5228,13936,13933,1,1
199,8752,13997,5247,1,5247,13999,13997,1,1
200,8796,14089,5296,1,5296,14092,14089,1,1
201,8840,14152,5314,1,5314,14154,14152,1,1
202,8884,14229,5347,1,5347,14231,14229,1,1
203,8928,14326,5400,1,5400,14328,14326,1,1
204,8972,14388,5418,1,5418,14390,14388,1,1
205,9016,14456,5443,1,5443,14459,14456,1,1
206,9060,14539,5482,1,5482,14542,14539,1,1
207,9105,14598,5496,1,5496,14600,14598,1,1
208,9149,14673,5528,1,5528,14676,14673,1,1
209,9193,14762,5572,1,5572,14764,14762,1,1
210,9237,14807,5573,1,5573,14809,14807,1,1
211,9281,14857,5579,1,5579,14859,14857,1,1
212,9325,14935,5613,1,5613,14937,14935,1,1
213,9369,15018,5652,1,5652,15021,15018,1,1
214,9413,15070,5660,1,5660,15072,15070,1,1
215,9457,15161,5707,1,5707,15163,15161,1,1
216,9501,15254,5756,1,5756,15256,15254,1,1
217,9545,15304,5762,1,5762,15306,15304,1,1
218,9589,15375,5788,1,5788,15377,15375,1,1
219,9633,15445,5815,1,5815,15447,15445,1,1
220,9677,15503,5829,1,5829,15505,15503,1,1
221,9721,15575,5856,1,5856,15577,15575,1,1
222,9765,15608,5846,1,5846,15611,15608,1,1
223,9809,15688,5882,1,5882,15690,15688,1,1
224,9853,15758,5908,1,5908,15761,15758,1,1
225,9897,15801,5907,1,5907,15803,15801,1,1
226,9941,15879,5941,1,5941,15882,15879,1,1
227,9985,15978,5995,1,5995,15980,15978,1,1
228,10029,16050,6024,1,6024,16053,16050,1,1
229,10073,16112,6042,1,6042,16115,16112,1,1
230,10117,16183,6068,1,6068,16185,16183,1,1
231,10161,16241,6082,1,6082,16243,16241,1,1
232,10205,16301,6099,1,6099,16303,16301,1,1
233,10249,16391,6145,1,6145,16393,16391,1,1
234,10293,16452,6162,1,6162,16455,16452,1,1
235,10337,16546,6212,1,6212,16549,16546,1,1
236,10381,16619,6240,1,6240,16621,16619,1,1
237,10425,16680,6257,1,6257,16682,16680,1,1
238,10470,16747,6280,1,6280,16749,16747,1,1
239,10514,16845,6335,1,6335,16848,16845,1,1
240,10558,16916,6361,1,6361,16918,16916,1,1
241,10602,16988,6389,1,6389,16991,16988,1,1
242,10646,17062,6419,1,6419,17064,17062,1,1
243,10690,17117,6430,1,6430,17120,17117,1,1
244,10734,17186,6455,1,6455,17188,17186,1,1
245,10778,17250,6475,1,6475,17252,17250,1,1
246,10822,17316,6497,1,6497,17318,17316,1,1
247,10866,17403,6540,1,6540,17405,17403,1,1
248,10910,17474,6567,1,6567,17476,17474,1,1
249,10954,17526,6575,1,6575,17529,17526,1,1
250,10998,17624,6629,1,6629,17627,17624,1,1
251,11042,17685,6646,1,6646,17687,17685,1,1
252,11086,17765,6681,1,6681,17767,17765,1,1
253,11130,17797,6670,1,6670,17799,17797,1,1
254,11174,17893,6722,1,6722,17895,17893,1,1
255,11218,17958,6743,1,6743,17960,17958,1,1
256,11262,18054,6794,1,6794,18056,18054,1,1
257,11306,18110,6807,1,6807,18113,18110,1,1
258,11350,18183,6835,1,6835,18185,18183,1,1
259,11394,18266,6874,1,6874,18268,18266,1,1
260,11438,18331,6896,1,6896,18333,18331,1,1
261,11482,18393,6914,1,6914,18395,18393,1,1
262,11526,18447,6923,1,6923,18449,18447,1,1
263,11570,18534,6967,1,6967,18536,18534,1,1
264,11614,18603,6991,1,6991,18605,18603,1,1
265,11658,18670,7014,1,7014,18672,18670,1,1
266,11702,18736,7036,1,7036,18738,18736,1,1
267,11746,18805,7061,1,7061,18807,18805,1,1
268,11791,18896,7108,1,7108,18898,18896,1,1
269,11835,18967,7135,1,7135,18969,18967,1,1
270,11879,19040,7164,1,7164,19042,19040,1,1
271,11923,19099,7179,1,7179,19101,19099,1,1
272,11967,19173,7209,1,7209,19175,19173,1,1
273,12011,19248,7240,1,7240,19250,19248,1,1
274,12055,19302,7250,1,7250,19304,19302,1,1
275,12099,19353,7257,1,7257,19355,19353,1,1
276,12143,19412,7272,1,7272,19414,19412,1,1
277,12187,19510,7326,1,7326,19512,19510,1,1
278,12231,19569,7341,1,7341,19571,19569,1,1
279,12275,19630,7358,1,7358,19632,19630,1,1
280,12319,19712,7395,1,7395,19714,19712,1,1
281,12363,19775,7415,1,7415,19777,19775,1,1
282,12407,19858,7454,1,7454,19860,19858,1,1
283,12451,19913,7465,1,7465,19915,19913,1,1
284,12495,19987,7494,1,7494,19989,19987,1,1
285,12539,20071,7535,1,7535,20073,20071,1,1
286,12583,20124,7544,1,7544,20126,20124,1,1
287,12627,20236,7612,9,7604,20230,20228,1,1
288,12671,20271,7603,1,7603,20274,20271,1,1
289,12715,20376,7664,1,7664,20378,20376,1,1
290,12759,20436,7679,1,7679,20438,20436,1,1
291,12803,20503,7703,1,7703,20506,20503,1,1
292,12847,20569,7724,1,7724,20571,20569,1,1
293,12891,20637,7748,1,7748,20639,20637,1,1
294,12935,20720,7788,1,7788,20723,20720,1,1
295,12979,20778,7801,1,7801,20780,20778,1,1
296,13023,20839,7819,1,7819,20841,20839,1,1
297,13067,20922,7857,1,7857,20924,20922,1,1
298,13112,21005,7896,1,7896,21007,21005,1,1
299,13156,21093,7940,1,7940,21095,21093,1,1
300,13200,21179,7982,1,7982,21181,21179,1,1
301,13244,21207,7966,1,7966,21209,21207,1,1
302,13288,21280,7995,1,7995,21282,21280,1,1
303,13332,21356,8027,1,8027,21358,21356,1,1
304,13376,21416,8043,1,8043,21419,21416,1,1
305,13420,21501,8084,1,8084,21503,21501,1,1
306,13464,21582,8121,1,8121,21584,21582,1,1
307,13508,21631,8126,1,8126,21633,21631,1,1
308,13552,21716,8167,1,8167,21718,21716,1,1
309,13596,21788,8195,1,8195,21790,21788,1,1
310,13640,21859,8222,1,8222,21862,21859,1,1
311,13684,21947,8266,1,8266,21949,21947,1,1
312,13728,21992,8267,1,8267,21994,21992,1,1
313,13772,22058,8289,1,8289,22060,22058,1,1
314,13816,22129,8316,1,8316,22132,22129,1,1
315,13860,22193,8335,1,8335,22195,22193,1,1
316,13904,22251,8350,1,8350,22254,22251,1,1
317,13948,22312,8366,1,8366,22314,22312,1,1
318,13992,22382,8393,1,8393,22384,22382,1,1
319,14036,22466,8433,1,8433,22469,22466,1,1
320,14080,22553,8475,1,8475,22555,22553,1,1
321,14124,22619,8498,1,8498,22622,22619,1,1
322,14168,22688,8523,1,8523,22691,22688,1,1
323,14212,22782,8572,1,8572,22784,22782,1,1
324,14256,22804,8550,1,8550,22806,22804,1,1
325,14300,22902,8605,1,8605,22905,22902,1,1
326,14344,22934,8592,1,8592,22936,22934,1,1
327,14389,23017,8631,1,8631,23019,23017,1,1
328,14433,23095,8665,1,8665,23097,23095,1,1
329,14477,23163,8689,1,8689,23165,23163,1,1
330,14521,23231,8714,9,8705,23225,23223,1,1
331,14565,23299,8737,1,8737,23302,23299,1,1
332,14609,23380,8774,1,8774,23382,23380,1,1
333,14653,23475,8825,1,8825,23477,23475,1,1
334,14697,23514,8820,1,8820,23517,23514,1,1
335,14741,23584,8846,1,8846,23586,23584,1,1
336,14785,23658,8876,1,8876,23660,23658,1,1
337,14829,23731,8905,1,8905,23734,23731,1,1
338,14873,23814,8944,1,8944,23816,23814,1,1
339,14917,23892,8978,1,8978,23894,23892,1,1
340,14961,23976,9018,1,9018,23978,23976,1,1
341,15005,24042,9040,7,9034,24038,24036,1,1
342,15049,24127,9081,1,9081,24129,24127,1,1
343,15093,24202,9112,1,9112,24204,24202,1,1
344,15137,24283,9148,1,9148,24285,24283,1,1
345,15181,24339,9160,1,9160,24341,24339,1,1
346,15225,24394,9171,1,9171,24396,24394,1,1
347,15269,24467,9201,1,9201,24469,24467,1,1
348,15313,24541,9231,1,9231,24543,24541,1,1
349,15357,24596,9241,1,9241,24598,24596,1,1
350,15401,24681,9282,1,9282,24683,24681,1,1
351,15445,24741,9298,1,9298,24743,24741,1,1
352,15489,24814,9327,1,9327,24816,24814,1,1
353,15533,24875,9345,1,9345,24878,24875,1,1
354,15577,24946,9372,1,9372,24949,24946,1,1
355,15621,25035,9416,1,9416,25037,25035,1,1
356,15666,25105,9443,1,9443,25108,25105,1,1
357,15710,25177,9470,1,9470,25179,25177,1,1
358,15754,25257,9506,1,9506,25259,25257,1,1
359,15798,25319,9524,1,9524,25321,25319,1,1
360,15842,25400,9561,1,9561,25402,25400,1,1
361,15886,25460,9577,1,9577,25462,25460,1,1
362,15930,25531,9604,1,9604,25533,25531,1,1
363,15974,25595,9624,1,9624,25598,25595,1,1
364,16018,25676,9661,1,9661,25678,25676,1,1
365,16062,25758,9699,1,9699,25761,25758,1,1
366,16106,25834,9731,1,9731,25836,25834,1,1
367,16150,25889,9742,1,9742,25892,25889,1,1
368,16194,25985,9794,1,9794,25988,25985,1,1
369,16238,26028,9793,1,9793,26030,26028,1,1
370,16282,26113,9834,1,9834,26116,26113,1,1
371,16326,26191,9867,1,9867,26193,26191,1,1
372,16370,26281,9914,1,9914,26284,26281,1,1
373,16414,26351,9940,1,9940,26353,26351,1,1
374,16458,26408,9953,1,9953,26411,26408,1,1
375,16502,26493,9993,1,9993,26495,26493,1,1
376,16546,26525,9982,1,9982,26528,26525,1,1
377,16590,26602,10014,1,10014,26604,26602,1,1
378,16634,26668,10036,1,10036,26670,26668,1,1
379,16678,26722,10046,1,10046,26724,26722,1,1
380,16722,26810,10090,1,10090,26812,26810,1,1
381,16766,26878,10115,1,10115,26881,26878,1,1
382,16810,26938,10130,1,10130,26940,26938,1,1
383,16854,27009,10157,1,10157,27011,27009,1,1
384,16899,27070,10174,1,10174,27072,27070,1,1
385,16943,27156,10216,1,10216,27158,27156,1,1
386,16987,27228,10244,1,10244,27230,27228,1,1
387,17031,27285,10257,1,10257,27287,27285,1,1
388,17075,27349,10277,1,10277,27351,27349,1,1
389,17119,27429,10313,1,10313,27431,27429,1,1
390,17163,27503,10343,1,10343,27505,27503,1,1
391,17207,27568,10364,1,10364,27570,27568,1,1
392,17251,27663,10415,1,10415,27665,27663,1,1
393,17295,27733,10441,1,10441,27736,27733,1,1
394,17339,27766,10430,1,10430,27768,27766,1,1
395,17383,27839,10458,1,10458,27841,27839,1,1
396,17427,27937,10513,1,10513,27939,27937,1,1
397,17471,28006,10538,1,10538,28008,28006,1,1
398,17515,28074,10562,1,10562,28077,28074,1,1
399,17559,28135,10579,1,10579,28138,28135,1,1
400,17603,28193,10593,1,10593,28195,28193,1,1
401,17647,28256,10611,1,10611,28258,28256,1,1
402,17691,28342,10654,1,10654,28344,28342,1,1
403,17735,28437,10704,1,10704,28439,28437,1,1
404,17779,28501,10724,1,10724,28503,28501,1,1
405,17823,28585,10765,1,10765,28587,28585,1,1
406,17867,28640,10775,1,10775,28642,28640,1,1
407,17911,28719,10810,1,10810,28721,28719,1,1
408,17955,28777,10825,1,10825,28780,28777,1,1
409,17999,28855,10858,1,10858,28857,28855,1,1
410,18043,28892,10851,1,10851,28894,28892,1,1
411,18087,28958,10873,1,10873,28960,28958,1,1
412,18131,28972,10843,1,10843,28974,28972,1,1
413,18176,29078,10905,1,10905,29080,29078,1,1
414,18220,29138,10921,1,10921,29140,29138,1,1
415,18264,29229,10968,1,10968,29231,29229,1,1
416,18308,29320,11015,1,11015,29322,29320,1,1
417,18352,29401,11052,1,11052,29404,29401,1,1
418,18396,29457,11064,1,11064,29459,29457,1,1
419,18440,29536,11099,1,11099,29538,29536,1,1
420,18484,29604,11123,1,11123,29607,29604,1,1
421,18528,29676,11151,1,11151,29679,29676,1,1
422,18572,29767,11198,1,11198,29770,29767,1,1
423,18616,29812,11199,1,11199,29814,29812,1,1
424,18660,29891,11234,1,11234,29893,29891,1,1
425,18704,29969,11268,1,11268,29971,29969,1,1
426,18748,30050,11305,1,11305,30052,30050,1,1
427,18792,30077,11288,1,11288,30079,30077,1,1
428,18836,30162,11329,1,11329,30165,30162,1,1
429,18880,30206,11328,1,11328,30208,30206,1,1
430,18924,30271,11350,1,11350,30273,30271,1,1
431,18968,30337,11372,1,11372,30339,30337,1,1
432,19012,30411,11401,1,11401,30413,30411,1,1
433,19056,30526,11472,1,11472,30528,30526,1,1
434,19100,30599,11502,1,11502,30601,30599,1,1
435,19144,30670,11528,1,11528,30672,30670,1,1
436,19188,30747,11562,1,11562,30749,30747,1,1
437,19232,30798,11568,1,11568,30800,30798,1,1
438,19276,30861,11588,1,11588,30864,30861,1,1
439,19320,30944,11626,1,11626,30946,30944,1,1
440,19364,31007,11645,1,11645,31009,31007,1,1
441,19409,31072,11666,1,11666,31075,31072,1,1
442,19453,31154,11704,1,11704,31156,31154,1,1
443,19497,31250,11756,1,11756,31252,31250,1,1
444,19541,31313,11775,1,11775,31316,31313,1,1
445,19585,31387,11805,1,11805,31389,31387,1,1
446,19629,31447,11821,1,11821,31449,31447,1,1
447,19673,31558,11888,1,11888,31560,31558,1,1
448,19717,31636,11922,1,11922,31639,31636,1,1
449,19761,31705,11947,1,11947,31708,31705,1,1
450,19805,31773,11971,1,11971,31776,31773,1,1
451,19849,31819,11973,1,11973,31821,31819,1,1
452,19893,31881,11990,1,11990,31883,31881,1,1
453,19937,31959,12025,1,12025,31961,31959,1,1
454,19981,32038,12060,1,12060,32040,32038,1,1
455,20025,32107,12085,1,12085,32109,32107,1,1
456,20069,32190,12124,1,12124,32193,32190,1,1
457,20113,32210,12099,1,12099,32212,32210,1,1
458,20157,32299,12145,1,12145,32302,32299,1,1
459,20201,32358,12159,1,12159,32360,32358,1,1
460,20245,32435,12192,1,12192,32437,32435,1,1
461,20289,32495,12209,1,12209,32497,32495,1,1
462,20333,32577,12247,1,12247,32579,32577,1,1
463,20377,32638,12263,1,12263,32640,32638,1,1
464,20421,32737,12318,1,12318,32739,32737,1,1
465,20465,32794,12331,1,12331,32796,32794,1,1
466,20509,32887,12380,1,12380,32889,32887,1,1
467,20553,32972,12421,1,12421,32974,32972,1,1
468,20597,33042,12448,1,12448,33045,33042,1,1
469,20642,33087,12448,1,12448,33089,33087,1,1
470,20686,33154,12471,1,12471,33156,33154,1,1
471,20730,33228,12501,1,12501,33230,33228,1,1
472,20774,33319,12548,1,12548,33322,33319,1,1
473,20818,33400,12585,1,12585,33402,33400,1,1
474,20862,33441,12582,1,12582,33444,33441,1,1
475,20906,33522,12619,1,12619,33525,33522,1,1
476,20950,33603,12656,1,12656,33605,33603,1,1
477,20994,33653,12662,1,12662,33655,33653,1,1
478,21038,33712,12677,1,12677,33714,33712,1,1
479,21082,33780,12700,1,12700,33782,33780,1,1
480,21126,33814,12691,1,12691,33817,33814,1,1
481,21170,33916,12749,1,12749,33918,33916,1,1
482,21214,33989,12778,1,12778,33991,33989,1,1
483,21258,34075,12820,1,12820,34077,34075,1,1
484,21302,34123,12824,1,12824,34125,34123,1,1
485,21346,34209,12866,1,12866,34212,34209,1,1
486,21390,34265,12878,1,12878,34268,34265,1,1
487,21434,34319,12888,1,12888,34321,34319,1,1
488,21478,34404,12929,1,12929,34406,34404,1,1
489,21522,34491,12972,1,12972,34494,34491,1,1
490,21566,34593,13030,1,13030,34596,34593,1,1
491,21610,34666,13058,1,13058,34668,34666,1,1
492,21654,34745,13093,1,13093,34747,34745,1,1
493,21698,34799,13104,1,13104,34802,34799,1,1
494,21742,34868,13129,1,13129,34871,34868,1,1
495,21786,34921,13137,1,13137,34923,34921,1,1
496,21831,34975,13148,1,13148,34978,34975,1,1
497,21875,35018,13146,1,13146,35020,35018,1,1
498,21919,35094,13179,1,13179,35097,35094,1,1
499,21963,35150,13190,1,13190,35153,35150,1,1
500,22007,35224,13220,1,13220,35226,35224,1,1
501,22051,35320,13272,1,13272,35323,35320,1,1
502,22095,35383,13291,1,13291,35385,35383,1,1
503,22139,35486,13350,1,13350,35488,35486,1,1
504,22183,35566,13386,1,13386,35568,35566,1,1
505,22227,35634,13410,1,13410,35636,35634,1,1
506,22271,35680,13411,1,13411,35682,35680,1,1
507,22315,35756,13443,1,13443,35758,35756,1,1
508,22359,35820,13464,1,13464,35823,35820,1,1
509,22403,35880,13479,1,13479,35882,35880,1,1
510,22447,35941,13497,1,13497,35943,35941,1,1
511,22491,36041,13553,1,13553,36043,36041,1,1
512,22535,36134,13602,1,13602,36136,36134,1,1
513,22579,36184,13608,1,13608,36186,36184,1,1
514,22623,36231,13611,1,13611,36234,36231,1,1
515,22667,36264,13599,1,13599,36266,36264,1,1
516,22711,36369,13661,1,13661,36371,36369,1,1
517,22755,36471,13719,1,13719,36473,36471,1,1
518,22799,36551,13755,1,13755,36554,36551,1,1
519,22843,36609,13769,1,13769,36612,36609,1,1
520,22887,36702,13817,1,13817,36704,36702,1,1
521,22931,36763,13834,1,13834,36765,36763,1,1
522,22975,36842,13870,1,13870,36845,36842,1,1
523,23019,36890,13874,1,13874,36893,36890,1,1
524,23064,36935,13874,1,13874,36938,36935,1,1
525,23108,37007,13902,1,13902,37009,37007,1,1
526,23152,37084,13935,1,13935,37086,37084,1,1
527,23196,37161,13968,1,13968,37163,37161,1,1
528,23240,37241,14004,1,14004,37244,37241,1,1
529,23284,37355,14074,1,14074,37358,37355,1,1
530,23328,37392,14067,1,14067,37394,37392,1,1
531,23372,37494,14125,1,14125,37496,37494,1,1
532,23416,37556,14143,1,14143,37558,37556,1,1
533,23460,37644,14187,1,14187,37646,37644,1,1
534,23504,37690,14189,1,14189,37692,37690,1,1
535,23548,37766,14221,1,14221,37769,37766,1,1
536,23592,37854,14265,1,14265,37857,37854,1,1
537,23636,37906,14273,1,14273,37908,37906,1,1
538,23680,37981,14304,1,14304,37983,37981,1,1
539,23724,38047,14326,1,14326,38049,38047,1,1
540,23768,38097,14331,1,14331,38099,38097,1,1
541,23812,38190,14381,1,14381,38193,38190,1,1
542,23856,38257,14403,1,14403,38259,38257,1,1
543,23900,38337,14439,1,14439,38339,38337,1,1
544,23944,38401,14460,1,14460,38403,38401,1,1
545,23988,38476,14491,1,14491,38478,38476,1,1
546,24032,38531,14502,1,14502,38533,38531,1,1
547,24076,38598,14524,1,14524,38600,38598,1,1
548,24120,38623,14506,1,14506,38626,38623,1,1
549,24164,38718,14557,1,14557,38721,38718,1,1
550,24208,38794,14588,1,14588,38796,38794,1,1
551,24252,38838,14589,1,14589,38841,38838,1,1
552,24297,38928,14634,1,14634,38930,38928,1,1
553,24341,39022,14684,1,14684,39024,39022,1,1
554,24385,39100,14718,1,14718,39102,39100,1,1
555,24429,39160,14734,1,14734,39162,39160,1,1
556,24473,39213,14743,1,14743,39216,39213,1,1
557,24517,39292,14778,1,14778,39294,39292,1,1
558,24561,39373,14815,1,14815,39376,39373,1,1
559,24605,39431,14829,1,14829,39433,39431,1,1
560,24649,39507,14861,1,14861,39510,39507,1,1
561,24693,39577,14887,1,14887,39579,39577,1,1
562,24737,39661,14927,1,14927,39663,39661,1,1
563,24781,39705,14926,1,14926,39707,39705,1,1
564,24825,39771,14948,1,14948,39773,39771,1,1
565,24869,39867,15001,1,15001,39869,39867,1,1
566,24913,39911,15001,1,15001,39913,39911,1,1
567,24957,39999,15045,1,15045,40002,39999,1,1
568,25001,40058,15059,1,15059,40060,40058,1,1
569,25045,40152,15109,1,15109,40154,40152,1,1
570,25089,40217,15130,1,15130,40219,40217,1,1
571,25133,40286,15155,1,15155,40288,40286,1,1
572,25177,40341,15166,1,15166,40343,40341,1,1
573,25221,40431,15213,1,15213,40434,40431,1,1
574,25265,40485,15223,1,15223,40488,40485,1,1
575,25309,40580,15274,1,15274,40582,40580,1,1
576,25353,40644,15293,1,15293,40646,40644,1,1
577,25397,40694,15299,1,15299,40696,40694,1,1
578,25441,40799,15360,1,15360,40801,40799,1,1
579,25486,40854,15371,1,15371,40856,40854,1,1
580,25530,40925,15399,1,15399,40928,40925,1,1
581,25574,40983,15412,1,15412,40985,40983,1,1
582,25618,41055,15440,1,15440,41058,41055,1,1
583,25662,41143,15484,1,15484,41145,41143,1,1
584,25706,41210,15507,1,15507,41212,41210,1,1
585,25750,41283,15536,1,15536,41286,41283,1,1
586,25794,41367,15576,1,15576,41369,41367,1,1
587,25838,41438,15603,1,15603,41440,41438,1,1
588,25882,41524,15645,1,15645,41526,41524,1,1
589,25926,41586,15663,1,15663,41589,41586,1,1
590,25970,41668,15701,1,15701,41670,41668,1,1
591,26014,41732,15721,1,15721,41735,41732,1,1
592,26058,41817,15762,1,15762,41819,41817,1,1
593,26102,41876,15776,1,15776,41878,41876,1,1
594,26146,41928,15784,1,15784,41930,41928,1,1
595,26190,42015,15828,1,15828,42017,42015,1,1
596,26234,42065,15834,1,15834,42067,42065,1,1
597,26278,42120,15844,1,15844,42122,42120,1,1
598,26322,42191,15871,1,15871,42193,42191,1,1
599,26366,42260,15896,1,15896,42262,42260,1,1
600,26410,42323,15916,1,15916,42325,42323,1,1
601,26454,42411,15960,1,15960,42414,42411,1,1
602,26498,42488,15992,1,15992,42490,42488,1,1
603,26542,42563,16023,1,16023,42565,42563,1,1
604,26586,42624,16041,1,16041,42627,42624,1,1
605,26630,42698,16071,1,16071,42701,42698,1,1
606,26674,42767,16095,1,16095,42769,42767,1,1
607,26719,42799,16083,1,16083,42801,42799,1,1
608,26763,42892,16132,1,16132,42894,42892,1,1
609,26807,42956,16152,1,16152,42958,42956,1,1
610,26851,43009,16161,1,16161,43012,43009,1,1
611,26895,43113,16221,1,16221,43115,43113,1,1
612,26939,43187,16251,1,16251,43190,43187,1,1
613,26983,43234,16254,1,16254,43237,43234,1,1
614,27027,43303,16279,1,16279,43305,43303,1,1
615,27071,43371,16303,1,16303,43374,43371,1,1
616,27115,43427,16314,1,16314,43429,43427,1,1
617,27159,43532,16376,1,16376,43534,43532,1,1
618,27203,43585,16385,1,16385,43588,43585,1,1
619,27247,43660,16416,1,16416,43662,43660,1,1
620,27291,43726,16438,1,16438,43728,43726,1,1
621,27335,43792,16460,1,16460,43795,43792,1,1
622,27379,43856,16480,1,16480,43859,43856,1,1
623,27423,43899,16479,1,16479,43901,43899,1,1
624,27467,44008,16544,1,16544,44010,44008,1,1
625,27511,44066,16557,1,16557,44068,44066,1,1
626,27555,44122,16569,1,16569,44124,44122,1,1
627,27599,44213,16617,1,16617,44215,44213,1,1
628,27643,44271,16630,1,16630,44273,44271,1,1
629,27687,44379,16694,1,16694,44381,44379,1,1
630,27731,44436,16708,1,16708,44439,44436,1,1
631,27775,44495,16723,1,16723,44497,44495,1,1
632,27819,44554,16737,1,16737,44556,44554,1,1
633,27863,44647,16787,1,16787,44650,44647,1,1
634,27908,44714,16809,1,16809,44716,44714,1,1
635,27952,44751,16802,1,16802,44753,44751,1,1
636,27996,44864,16871,1,16871,44866,44864,1,1
637,28040,44931,16895,1,16895,44934,44931,1,1
638,28084,45018,16937,1,16937,45020,45018,1,1
639,28128,45099,16974,1,16974,45101,45099,1,1
640,28172,45189,17020,1,17020,45191,45189,1,1
641,28216,45258,17045,1,17045,45260,45258,1,1
642,28260,45310,17053,7,17046,45306,45303,1,1
643,28304,45365,17064,1,17064,45367,45365,1,1
644,28348,45429,17083,1,17083,45431,45429,1,1
645,28392,45514,17124,1,17124,45516,45514,1,1
646,28436,45555,17122,10,17112,45548,45545,1,1
647,28480,45651,17174,1,17174,45654,45651,1,1
648,28524,45733,17212,1,17212,45735,45733,1,1
649,28568,45823,17258,1,17258,45826,45823,1,1
650,28612,45878,17268,1,17268,45880,45878,1,1
651,28656,45923,17270,1,17270,45926,45923,1,1
652,28700,46004,17306,1,17306,46006,46004,1,1
653,28744,46061,17319,1,17319,46063,46061,1,1
654,28788,46140,17354,1,17354,46142,46140,1,1
655,28832,46229,17399,1,17399,46231,46229,1,1
656,28876,46293,17419,1,17419,46295,46293,1,1
657,28920,46359,17441,1,17441,46361,46359,1,1
658,28964,46403,17441,1,17441,46405,46403,1,1
659,29008,46458,17452,1,17452,46460,46458,1,1
660,29052,46525,17476,1,17476,46528,46525,1,1
661,29097,46616,17522,1,17522,46618,46616,1,1
662,29141,46663,17526,1,17526,46666,46663,1,1
663,29185,46781,17599,1,17599,46783,46781,1,1
664,29229,46825,17599,1,17599,46827,46825,1,1
665,29273,46879,17609,1,17609,46881,46879,1,1
666,29317,46948,17634,1,17634,46950,46948,1,1
667,29361,47062,17704,1,17704,47064,47062,1,1
668,29405,47123,17721,1,17721,47125,47123,1,1
669,29449,47208,17762,1,17762,47211,47208,1,1
670,29493,47260,17769,1,17769,47262,47260,1,1
671,29537,47307,17773,1,17773,47309,47307,1,1
672,29581,47372,17793,1,17793,47374,47372,1,1
673,29625,47436,17814,1,17814,47439,47436,1,1
674,29669,47487,17821,1,17821,47490,47487,1,1
675,29713,47604,17893,1,17893,47606,47604,1,1
676,29757,47653,17898,1,17898,47655,47653,1,1
677,29801,47723,17924,1,17924,47725,47723,1,1
678,29845,47824,17982,1,17982,47826,47824,1,1
679,29889,47898,18011,1,18011,47900,47898,1,1
680,29933,47958,18027,1,18027,47960,47958,1,1
681,29977,48013,18039,1,18039,48015,48013,1,1
682,30021,48107,18088,1,18088,48109,48107,1,1
683,30065,48184,18122,1,18122,48187,48184,1,1
684,30109,48255,18148,1,18148,48257,48255,1,1
685,30153,48345,18195,1,18195,48347,48345,1,1
686,30197,48423,18229,1,18229,48426,48423,1,1
687,30241,48467,18228,1,18228,48469,48467,1,1
688,30286,48551,18268,1,18268,48553,48551,1,1
689,30330,48633,18306,1,18306,48635,48633,1,1
690,30374,48697,18326,1,18326,48699,48697,1,1
691,30418,48773,18358,1,18358,48775,48773,1,1
692,30462,48869,18410,1,18410,48871,48869,1,1
693,30506,48929,18426,1,18426,48931,48929,1,1
694,30550,48939,18392,1,18392,48941,48939,1,1
695,30594,49008,18417,1,18417,49010,49008,1,1
696,30638,49109,18474,1,18474,49112,49109,1,1
697,30682,49183,18504,1,18504,49185,49183,1,1
698,30726,49267,18544,1,18544,49269,49267,1,1
699,30770,49352,18585,1,18585,49354,49352,1,1
700,30814,49444,18633,1,18633,49446,49444,1,1
701,30858,49487,18632,1,18632,49489,49487,1,1
702,30902,49530,18631,1,18631,49533,49530,1,1
703,30946,49610,18667,1,18667,49612,49610,1,1
704,30990,49670,18683,1,18683,49672,49670,1,1
705,31034,49748,18716,1,18716,49750,49748,1,1
706,31078,49818,18743,1,18743,49821,49818,1,1
707,31122,49911,18791,1,18791,49913,49911,1,1
708,31166,49972,18809,1,18809,49974,49972,1,1
709,31210,50064,18857,1,18857,50067,50064,1,1
710,31254,50114,18863,1,18863,50116,50114,1,1
711,31298,50203,18908,1,18908,50205,50203,1,1
712,31342,50273,18934,1,18934,50276,50273,1,1
713,31386,50350,18966,1,18966,50352,50350,1,1
714,31430,50426,18999,1,18999,50429,50426,1,1
715,31475,50506,19034,1,19034,50508,50506,1,1
716,31519,50558,19042,1,19042,50561,50558,1,1
717,31563,50586,19026,1,19026,50589,50586,1,1
718,31607,50686,19082,1,19082,50688,50686,1,1
719,31651,50761,19113,1,19113,50763,50761,1,1
720,31695,50840,19148,1,19148,50843,50840,1,1
721,31739,50896,19160,1,19160,50898,50896,1,1
722,31783,50941,19161,1,19161,50943,50941,1,1
723,31827,51024,19200,1,19200,51026,51024,1,1
724,31871,51090,19222,1,19222,51092,51090,1,1
725,31915,51149,19237,1,19237,51151,51149,1,1
726,31959,51238,19282,1,19282,51241,51238,1,1
727,32003,51299,19299,1,19299,51301,51299,1,1
728,32047,51392,19348,1,19348,51395,51392,1,1
729,32091,51455,19367,1,19367,51457,51455,1,1
730,32135,51525,19393,1,19393,51527,51525,1,1
731,32179,51562,19386,1,19386,51564,51562,1,1
732,32223,51680,19460,1,19460,51682,51680,1,1
733,32267,51750,19486,1,19486,51753,51750,1,1
734,32311,51842,19533,1,19533,51844,51842,1,1
735,32355,51935,19583,1,19583,51938,51935,1,1
736,32399,52012,19616,1,19616,52014,52012,1,1
737,32443,52078,19638,1,19638,52081,52078,1,1
738,32487,52151,19667,1,19667,52154,52151,1,1
739,32531,52220,19691,1,19691,52222,52220,1,1
740,32575,52266,19693,1,19693,52268,52266,1,1
741,32619,52358,19741,1,19741,52360,52358,1,1
742,32664,52395,19734,1,19734,52397,52395,1,1
743,32708,52483,19778,1,19778,52485,52483,1,1
744,32752,52494,19745,1,19745,52496,52494,1,1
745,32796,52604,19811,1,19811,52606,52604,1,1
746,32840,52655,19818,1,19818,52657,52655,1,1
747,32884,52717,19836,1,19836,52719,52717,1,1
748,32928,52763,19838,1,19838,52765,52763,1,1
749,32972,52859,19890,1,19890,52862,52859,1,1
750,33016,52914,19901,1,19901,52917,52914,1,1
751,33060,52964,19907,1,19907,52966,52964,1,1
752,33104,53054,19953,1,19953,53056,53054,1,1
753,33148,53113,19968,1,19968,53115,53113,1,1
754,33192,53154,19965,1,19965,53157,53154,1,1
755,33236,53245,20012,1,20012,53247,53245,1,1
756,33280,53323,20046,1,20046,53325,53323,1,1
757,33324,53383,20062,1,20062,53386,53383,1,1
758,33368,53456,20090,1,20090,53458,53456,1,1
759,33412,53528,20119,1,20119,53530,53528,1,1
760,33456,53621,20167,1,20167,53623,53621,1,1
761,33500,53685,20188,1,20188,53687,53685,1,1
762,33544,53768,20226,1,20226,53770,53768,1,1
763,33588,53843,20258,1,20258,53845,53843,1,1
764,33632,53896,20266,1,20266,53898,53896,1,1
765,33676,53950,20276,1,20276,53952,53950,1,1
766,33720,54023,20306,1,20306,54026,54023,1,1
767,33764,54113,20351,1,20351,54115,54113,1,1
768,33808,54204,20398,1,20398,54206,54204,1,1
769,33853,54277,20427,1,20427,54279,54277,1,1
770,33897,54327,20433,1,20433,54329,54327,1,1
771,33941,54401,20463,1,20463,54403,54401,1,1
772,33985,54471,20489,1,20489,54473,54471,1,1
773,34029,54535,20509,1,20509,54537,54535,1,1
774,34073,54561,20491,1,20491,54564,54561,1,1
775,34117,54645,20532,1,20532,54648,54645,1,1
776,34161,54729,20571,1,20571,54732,54729,1,1
777,34205,54788,20586,1,20586,54790,54788,1,1
778,34249,54870,20624,1,20624,54873,54870,1,1
779,34293,54955,20665,1,20665,54958,54955,1,1
780,34337,55031,20697,1,20697,55033,55031,1,1
781,34381,55110,20732,1,20732,55112,55110,1,1
782,34425,55158,20736,1,20736,55160,55158,1,1
783,34469,55246,20780,1,20780,55249,55246,1,1
784,34513,55325,20815,1,20815,55327,55325,1,1
785,34557,55399,20844,1,20844,55401,55399,1,1
786,34601,55432,20833,1,20833,55434,55432,1,1
787,34645,55515,20872,1,20872,55517,55515,1,1
788,34689,55602,20915,1,20915,55604,55602,1,1
789,34733,55666,20936,1,20936,55668,55666,1,1
790,34777,55712,20937,1,20937,55714,55712,1,1
791,34821,55776,20957,1,20957,55778,55776,1,1
792,34865,55862,21000,1,21000,55865,55862,1,1
793,34909,55975,21069,1,21069,55977,55975,1,1
794,34953,56024,21073,1,21073,56026,56024,1,1
795,34997,56113,21118,1,21118,56115,56113,1,1
796,35042,56195,21156,1,21156,56197,56195,1,1
797,35086,56289,21206,1,21206,56291,56289,1,1
798,35130,56374,21247,1,21247,56376,56374,1,1
799,35174,56436,21265,1,21265,56438,56436,1,1
800,35218,56480,21265,1,21265,56482,56480,1,1
801,35262,56532,21273,1,21273,56534,56532,1,1
802,35306,56584,21281,1,21281,56586,56584,1,1
803,35350,56658,21311,1,21311,56661,56658,1,1
804,35394,56757,21366,1,21366,56759,56757,1,1
805,35438,56826,21391,1,21391,56828,56826,1,1
806,35482,56876,21397,1,21397,56878,56876,1,1
807,35526,56937,21414,1,21414,56939,56937,1,1
808,35570,56992,21424,1,21424,56994,56992,1,1
809,35614,57092,21481,1,21481,57095,57092,1,1
810,35658,57156,21501,1,21501,57158,57156,1,1
811,35702,57215,21515,1,21515,57217,57215,1,1
812,35746,57294,21551,1,21551,57297,57294,1,1
813,35790,57358,21570,5,21565,57355,57353,1,1
814,35834,57389,21558,1,21558,57391,57389,1,1
815,35878,57495,21619,1,21619,57497,57495,1,1
816,35922,57578,21658,1,21658,57580,57578,1,1
817,35966,57642,21678,1,21678,57644,57642,1,1
818,36010,57701,21693,1,21693,57703,57701,1,1
819,36054,57790,21738,1,21738,57792,57790,1,1
820,36098,57818,21723,1,21723,57821,57818,1,1
821,36142,57914,21775,1,21775,57917,57914,1,1
822,36186,57993,21809,1,21809,57995,57993,1,1
823,36231,58072,21844,1,21844,58074,58072,1,1
824,36275,58141,21870,1,21870,58144,58141,1,1
825,36319,58221,21905,1,21905,58223,58221,1,1
826,36363,58279,21919,1,21919,58281,58279,1,1
827,36407,58345,21942,1,21942,58348,58345,1,1
828,36451,58415,21967,10,21957,58407,58405,1,1
829,36495,58480,21988,1,21988,58482,58480,1,1
830,36539,58561,22025,1,22025,58563,58561,1,1
831,36583,58627,22047,1,22047,58629,58627,1,1
832,36627,58685,22061,1,22061,58687,58685,1,1
833,36671,58787,22119,1,22119,58789,58787,1,1
834,36715,58827,22114,1,22114,58829,58827,1,1
835,36759,58900,22143,1,22143,58902,58900,1,1
836,36803,58970,22170,1,22170,58973,58970,1,1
837,36847,59062,22218,1,22218,59064,59062,1,1
838,36891,59132,22244,1,22244,59134,59132,1,1
839,36935,59191,22259,1,22259,59194,59191,1,1
840,36979,59276,22300,1,22300,59278,59276,1,1
841,37023,59366,22346,1,22346,59368,59366,1,1
842,37067,59415,22351,1,22351,59418,59415,1,1
843,37111,59513,22404,1,22404,59515,59513,1,1
844,37155,59571,22419,1,22419,59574,59571,1,1
845,37199,59608,22412,1,22412,59611,59608,1,1
846,37243,59692,22452,1,22452,59694,59692,1,1
847,37287,59738,22453,1,22453,59740,59738,1,1
848,37331,59814,22485,1,22485,59816,59814,1,1
849,37375,59913,22540,1,22540,59915,59913,1,1
850,37420,60004,22587,1,22587,60006,60004,1,1
851,37464,60048,22587,1,22587,60050,60048,1,1
852,37508,60099,22594,1,22594,60101,60099,1,1
853,37552,60153,22604,1,22604,60155,60153,1,1
854,37596,60260,22667,1,22667,60263,60260,1,1
855,37640,60330,22693,10,22683,60322,60320,1,1
856,37684,60382,22701,1,22701,60384,60382,1,1
857,37728,60469,22744,1,22744,60472,60469,1,1
858,37772,60527,22758,1,22758,60529,60527,1,1
859,37816,60616,22803,1,22803,60619,60616,1,1
860,37860,60662,22805,1,22805,60664,60662,1,1
861,37904,60753,22852,1,22852,60756,60753,1,1
862,37948,60792,22847,1,22847,60794,60792,1,1
863,37992,60885,22895,1,22895,60887,60885,1,1
864,38036,60974,22941,1,22941,60976,60974,1,1
865,38080,61044,22967,1,22967,61046,61044,1,1
866,38124,61108,22987,8,22979,61103,61100,1,1
867,38168,61150,22984,1,22984,61152,61150,1,1
868,38212,61210,23001,1,23001,61213,61210,1,1
869,38256,61315,23062,1,23062,61317,61315,1,1
870,38300,61368,23071,1,23071,61371,61368,1,1
871,38344,61450,23109,1,23109,61453,61450,1,1
872,38388,61531,23145,1,23145,61533,61531,1,1
873,38432,61601,23171,1,23171,61603,61601,1,1
874,38476,61675,23201,1,23201,61677,61675,1,1
875,38520,61749,23231,1,23231,61751,61749,1,1
876,38564,61832,23270,1,23270,61834,61832,1,1
877,38609,61916,23310,1,23310,61918,61916,1,1
878,38653,61998,23348,1,23348,62000,61998,1,1
879,38697,62047,23353,1,23353,62049,62047,1,1
880,38741,62137,23399,1,23399,62140,62137,1,1
881,38785,62192,23410,1,23410,62194,62192,1,1
882,38829,62251,23425,1,23425,62253,62251,1,1
883,38873,62360,23490,1,23490,62362,62360,1,1
884,38917,62411,23497,1,23497,62413,62411,1,1
885,38961,62506,23548,1,23548,62508,62506,1,1
886,39005,62548,23546,1,23546,62550,62548,1,1
887,39049,62621,23575,1,23575,62623,62621,1,1
888,39093,62661,23570,1,23570,62663,62661,1,1
889,39137,62755,23621,1,23621,62758,62755,1,1
890,39181,62823,23645,1,23645,62825,62823,1,1
891,39225,62918,23695,1,23695,62920,62918,1,1
892,39269,62983,23717,1,23717,62985,62983,1,1
893,39313,63023,23713,1,23713,63026,63023,1,1
894,39357,63107,23753,1,23753,63109,63107,1,1
895,39401,63213,23814,1,23814,63215,63213,1,1
896,39445,63280,23837,1,23837,63282,63280,1,1
897,39489,63321,23835,1,23835,63323,63321,1,1
898,39533,63391,23861,1,23861,63394,63391,1,1
899,39577,63489,23914,1,23914,63491,63489,1,1
900,39621,63543,23924,1,23924,63545,63543,1,1
901,39665,63634,23971,1,23971,63636,63634,1,1
902,39709,63737,24031,1,24031,63740,63737,1,1
903,39753,63799,24048,1,24048,63801,63799,1,1
904,39798,63840,24045,1,24045,63842,63840,1,1
905,39842,63942,24103,1,24103,63944,63942,1,1
906,39886,64013,24130,1,24130,64015,64013,1,1
907,39930,64099,24172,1,24172,64101,64099,1,1
908,39974,64137,24166,1,24166,64139,64137,1,1
909,40018,64215,24200,1,24200,64218,64215,1,1
910,40062,64268,24209,1,24209,64270,64268,1,1
911,40106,64337,24233,1,24233,64339,64337,1,1
912,40150,64408,24261,1,24261,64410,64408,1,1
913,40194,64490,24299,1,24299,64493,64490,1,1
914,40238,64557,24322,1,24322,64559,64557,1,1
915,40282,64638,24359,1,24359,64640,64638,1,1
916,40326,64689,24365,1,24365,64691,64689,1,1
917,40370,64790,24423,8,24416,64785,64783,1,1
918,40414,64844,24433,1,24433,64847,64844,1,1
919,40458,64925,24470,1,24470,64928,64925,1,1
920,40502,65008,24509,1,24509,65011,65008,1,1
921,40546,65044,24500,1,24500,65046,65044,1,1
922,40590,65123,24535,1,24535,65125,65123,1,1
923,40634,65177,24545,1,24545,65179,65177,1,1
924,40678,65176,24501,1,24501,65178,65176,1,1
925,40722,65255,24536,1,24536,65258,65255,1,1
926,40766,65309,24546,1,24546,65312,65309,1,1
927,40810,65388,24580,1,24580,65390,65388,1,1
928,40854,65446,24594,1,24594,65448,65446,1,1
929,40898,65508,24612,1,24612,65510,65508,1,1
930,40943,65597,24658,1,24658,65600,65597,1,1
931,40987,65621,24637,1,24637,65624,65621,1,1
932,41031,65721,24693,1,24693,65723,65721,1,1
933,41075,65769,24697,1,24697,65771,65769,1,1
934,41119,65866,24750,1,24750,65868,65866,1,1
935,41163,65964,24804,1,24804,65966,65964,1,1
936,41207,66009,24805,1,24805,66011,66009,1,1
937,41251,66126,24878,1,24878,66128,66126,1,1
938,41295,66176,24884,1,24884,66178,66176,1,1
939,41339,66245,24909,1,24909,66247,66245,1,1
940,41383,66312,24931,1,24931,66314,66312,1,1
941,41427,66393,24969,1,24969,66396,66393,1,1
942,41471,66483,25014,1,25014,66485,66483,1,1
943,41515,66557,25045,1,25045,66560,66557,1,1
944,41559,66654,25098,1,25098,66657,66654,1,1
945,41603,66719,25119,1,25119,66722,66719,1,1
946,41647,66800,25156,1,25156,66803,66800,1,1
947,41691,66863,25174,1,25174,66865,66863,1,1
948,41735,66947,25215,1,25215,66949,66947,1,1
949,41779,67008,25232,1,25232,67011,67008,1,1
950,41823,67087,25266,1,25266,67089,67087,1,1
951,41867,67179,25314,1,25314,67181,67179,1,1
952,41911,67231,25322,1,25322,67233,67231,1,1
953,41955,67317,25364,1,25364,67319,67317,1,1
954,41999,67353,25356,1,25356,67355,67353,1,1
955,42043,67434,25393,1,25393,67436,67434,1,1
956,42087,67496,25411,1,25411,67498,67496,1,1
957,42132,67625,25496,1,25496,67627,67625,1,1
958,42176,67685,25512,1,25512,67687,67685,1,1
959,42220,67750,25533,1,25533,67752,67750,1,1
960,42264,67810,25549,1,25549,67812,67810,1,1
961,42308,67882,25577,1,25577,67884,67882,1,1
962,42352,67945,25596,11,25586,67937,67934,1,1
963,42396,68037,25644,1,25644,68039,68037,1,1
964,42440,68095,25658,1,25658,68097,68095,1,1
965,42484,68127,25646,1,25646,68129,68127,1,1
966,42528,68224,25699,1,25699,68226,68224,1,1
967,42572,68317,25748,1,25748,68319,68317,1,1
968,42616,68412,25799,1,25799,68415,68412,1,1
969,42660,68463,25805,1,25805,68465,68463,1,1
970,42704,68558,25856,1,25856,68560,68558,1,1
971,42748,68590,25845,1,25845,68593,68590,1,1
972,42792,68680,25891,1,25891,68683,68680,1,1
973,42836,68755,25921,1,25921,68757,68755,1,1
974,42880,68809,25932,1,25932,68812,68809,1,1
975,42924,68861,25940,1,25940,68864,68861,1,1
976,42968,68910,25945,1,25945,68912,68910,1,1
977,43012,68960,25950,1,25950,68962,68960,1,1
978,43056,69045,25992,1,25992,69047,69045,1,1
979,43100,69107,26009,1,26009,69109,69107,1,1
980,43144,69188,26047,1,26047,69191,69188,1,1
981,43188,69233,26048,1,26048,69236,69233,1,1
982,43232,69301,26072,1,26072,69304,69301,1,1
983,43276,69388,26114,1,26114,69390,69388,1,1
984,43321,69435,26117,1,26117,69437,69435,1,1
985,43365,69527,26165,1,26165,69529,69527,1,1
986,43409,69617,26211,1,26211,69620,69617,1,1
987,43453,69678,26228,1,26228,69680,69678,1,1
988,43497,69725,26231,1,26231,69727,69725,1,1
989,43541,69796,26258,1,26258,69799,69796,1,1
990,43585,69864,26282,1,26282,69867,69864,1,1
991,43629,69915,26289,1,26289,69918,69915,1,1
992,43673,70000,26330,1,26330,70002,70000,1,1
993,43717,70065,26351,1,26351,70067,70065,1,1
994,43761,70120,26362,1,26362,70122,70120,1,1
995,43805,70208,26405,1,26405,70210,70208,1,1
996,43849,70280,26434,1,26434,70282,70280,1,1
997,43893,70335,26445,1,26445,70337,70335,1,1
998,43937,70413,26479,1,26479,70415,70413,1,1
999,43981,70453,26475,1,26475,70456,70453,1,1
1000,44025,70526,26503,1,26503,70528,70526,1,1
1001,44069,70597,26531,1,26531,70599,70597,1,1
1002,44113,70667,26556,1,26556,70669,70667,1,1
1003,44157,70731,26577,1,26577,70734,70731,1,1
1004,44201,70817,26618,1,26618,70819,70817,1,1
1005,44245,70877,26634,1,26634,70879,70877,1,1
1006,44289,70924,26637,1,26637,70926,70924,1,1
1007,44333,70992,26661,1,26661,70994,70992,1,1
1008,44377,71051,26676,1,26676,71053,71051,1,1
1009,44421,71135,26716,1,26716,71137,71135,1,1
1010,44466,71177,26714,1,26714,71179,71177,1,1
1011,44510,71285,26778,1,26778,71287,71285,1,1
1012,44554,71367,26816,1,26816,71369,71367,1,1
1013,44598,71470,26875,1,26875,71472,71470,1,1
1014,44642,71537,26898,1,26898,71539,71537,1,1
1015,44686,71595,26912,1,26912,71597,71595,1,1
1016,44730,71675,26948,1,26948,71677,71675,1,1
1017,44774,71721,26950,1,26950,71723,71721,1,1
1018,44818,71813,26998,1,26998,71815,71813,1,1
1019,44862,71893,27034,1,27034,71895,71893,1,1
1020,44906,71967,27064,1,27064,71969,71967,1,1
1021,44950,72030,27083,1,27083,72033,72030,1,1
1022,44994,72116,27125,1,27125,72118,72116,1,1
1023,45038,72208,27173,1,27173,72211,72208,1,1
1024,45082,72257,27178,1,27178,72259,72257,1,1
1025,45126,72347,27223,1,27223,72349,72347,1,1
1026,45170,72389,27221,1,27221,72391,72389,1,1
1027,45214,72436,27224,1,27224,72438,72436,1,1
1028,45258,72539,27283,1,27283,72541,72539,1,1
1029,45302,72614,27314,1,27314,72616,72614,1,1
1030,45346,72667,27323,1,27323,72669,72667,1,1
1031,45390,72776,27389,1,27389,72778,72776,1,1
1032,45434,72834,27402,1,27402,72836,72834,1,1
1033,45478,72889,27414,1,27414,72892,72889,1,1
1034,45522,72993,27473,1,27473,72995,72993,1,1
1035,45566,73077,27513,1,27513,73079,73077,1,1
1036,45610,73114,27507,1,27507,73117,73114,1,1
1037,45655,73195,27543,1,27543,73197,73195,1,1
1038,45699,73266,27571,1,27571,73269,73266,1,1
1039,45743,73329,27589,1,27589,73331,73329,1,1
1040,45787,73422,27638,1,27638,73424,73422,1,1
1041,45831,73482,27654,1,27654,73484,73482,1,1
1042,45875,73531,27659,1,27659,73533,73531,1,1
1043,45919,73591,27675,1,27675,73593,73591,1,1
1044,45963,73642,27682,1,27682,73644,73642,1,1
1045,46007,73732,27728,1,27728,73734,73732,1,1
1046,46051,73807,27759,1,27759,73809,73807,1,1
1047,46095,73878,27785,1,27785,73880,73878,1,1
1048,46139,73934,27798,1,27798,73936,73934,1,1
1049,46183,74041,27861,1,27861,74043,74041,1,1
1050,46227,74082,27857,1,27857,74084,74082,1,1
1051,46271,74131,27862,1,27862,74133,74131,1,1
1052,46315,74221,27909,7,27902,74217,74215,1,1
1053,46359,74294,27938,1,27938,74296,74294,1,1
1054,46403,74407,28006,1,28006,74409,74407,1,1
1055,46447,74468,28023,1,28023,74470,74468,1,1
1056,46491,74571,28083,1,28083,74573,74571,1,1
1057,46535,74594,28061,1,28061,74596,74594,1,1
1058,46579,74711,28134,1,28134,74713,74711,1,1
1059,46623,74775,28155,1,28155,74778,74775,1,1
1060,46667,74820,28156,1,28156,74823,74820,1,1
1061,46711,74922,28214,1,28214,74924,74922,1,1
1062,46755,74962,28209,1,28209,74964,74962,1,1
1063,46799,75024,28227,1,28227,75026,75024,1,1
1064,46844,75069,28228,1,28228,75071,75069,1,1
1065,46888,75132,28248,1,28248,75135,75132,1,1
1066,46932,75235,28306,1,28306,75237,75235,1,1
1067,46976,75285,28312,1,28312,75287,75285,1,1
1068,47020,75371,28354,1,28354,75373,75371,1,1
1069,47064,75438,28377,1,28377,75440,75438,1,1
1070,47108,75499,28394,1,28394,75501,75499,1,1
1071,47152,75576,28427,1,28427,75578,75576,1,1
1072,47196,75661,28468,1,28468,75664,75661,1,1
1073,47240,75723,28485,1,28485,75725,75723,1,1
1074,47284,75777,28496,1,28496,75779,75777,1,1
1075,47328,75893,28568,1,28568,75895,75893,1,1
1076,47372,75925,28556,1,28556,75927,75925,1,1
1077,47416,76001,28588,1,28588,76004,76001,1,1
1078,47460,76048,28591,1,28591,76050,76048,1,1
1079,47504,76134,28633,1,28633,76136,76134,1,1
1080,47548,76195,28650,1,28650,76197,76195,1,1
1081,47592,76284,28694,1,28694,76286,76284,1,1
1082,47636,76332,28699,1,28699,76335,76332,1,1
1083,47680,76407,28729,1,28729,76409,76407,1,1
1084,47724,76459,28737,1,28737,76461,76459,1,1
1085,47768,76566,28800,1,28800,76568,76566,1,1
1086,47812,76584,28775,1,28775,76587,76584,1,1
1087,47856,76687,28833,1,28833,76689,76687,1,1
1088,47900,76762,28865,1,28865,76765,76762,1,1
1089,47944,76822,28880,1,28880,76824,76822,1,1
1090,47989,76895,28909,1,28909,76897,76895,1,1
1091,48033,76915,28885,1,28885,76917,76915,1,1
1092,48077,77022,28948,1,28948,77024,77022,1,1
1093,48121,77126,29008,1,29008,77128,77126,1,1
1094,48165,77195,29033,1,29033,77197,77195,1,1
1095,48209,77282,29076,1,29076,77284,77282,1,1
1096,48253,77321,29071,1,29071,77323,77321,1,1
1097,48297,77414,29120,1,29120,77417,77414,1,1
1098,48341,77518,29180,1,29180,77521,77518,1,1
1099,48385,77556,29174,1,29174,77559,77556,1,1
1100,48429,77629,29203,1,29203,77631,77629,1,1
1101,48473,77702,29232,1,29232,77704,77702,1,1
1102,48517,77780,29266,1,29266,77782,77780,1,1
1103,48561,77868,29310,1,29310,77870,77868,1,1
1104,48605,77959,29357,1,29357,77962,77959,1,1
1105,48649,78048,29401,1,29401,78050,78048,1,1
1106,48693,78102,29412,1,29412,78105,78102,1,1
1107,48737,78123,29389,1,29389,78125,78123,1,1
1108,48781,78225,29447,1,29447,78228,78225,1,1
1109,48825,78289,29466,1,29466,78291,78289,1,1
1110,48869,78323,29457,1,29457,78326,78323,1,1
1111,48913,78419,29508,1,29508,78421,78419,1,1
1112,48957,78503,29549,1,29549,78506,78503,1,1
1113,49001,78572,29573,1,29573,78574,78572,1,1
1114,49045,78651,29608,1,29608,78653,78651,1,1
1115,49089,78712,29626,1,29626,78715,78712,1,1
1116,49133,78769,29638,1,29638,78771,78769,1,1
1117,49178,78850,29675,1,29675,78852,78850,1,1
1118,49222,78934,29715,1,29715,78936,78934,1,1
1119,49266,79010,29747,1,29747,79012,79010,1,1
1120,49310,79061,29754,1,29754,79063,79061,1,1
1121,49354,79144,29793,1,29793,79147,79144,1,1
1122,49398,79225,29830,1,29830,79228,79225,1,1
1123,49442,79252,29813,1,29813,79254,79252,1,1
1124,49486,79329,29846,1,29846,79331,79329,1,1
1125,49530,79397,29870,1,29870,79399,79397,1,1
1126,49574,79452,29881,1,29881,79454,79452,1,1
1127,49618,79563,29948,1,29948,79565,79563,1,1
1128,49662,79608,29949,1,29949,79611,79608,1,1
1129,49706,79700,29997,1,29997,79702,79700,1,1
1130,49750,79775,30028,1,30028,79778,79775,1,1
1131,49794,79870,30079,10,30070,79863,79861,1,1
1132,49838,79939,30103,1,30103,79941,79939,1,1
1133,49882,80032,30152,1,30152,80034,80032,1,1
1134,49926,80082,30158,1,30158,80084,80082,1,1
1135,49970,80130,30162,1,30162,80132,80130,1,1
1136,50014,80194,30182,1,30182,80196,80194,1,1
1137,50058,80250,30195,1,30195,80253,80250,1,1
1138,50102,80344,30244,1,30244,80346,80344,1,1
1139,50146,80445,30302,1,30302,80447,80445,1,1
1140,50190,80493,30305,1,30305,80495,80493,1,1
1141,50234,80555,30324,1,30324,80558,80555,1,1
1142,50278,80625,30349,1,30349,80627,80625,1,1
1143,50323,80706,30386,1,30386,80708,80706,1,1
1144,50367,80770,30406,1,30406,80772,80770,1,1
1145,50411,80854,30446,1,30446,80856,80854,1,1
1146,50455,80948,30497,1,30497,80951,80948,1,1
1147,50499,81000,30504,1,30504,81002,81000,1,1
1148,50543,81074,30534,1,30534,81076,81074,1,1
1149,50587,81126,30542,1,30542,81128,81126,1,1
1150,50631,81215,30587,1,30587,81217,81215,1,1
1151,50675,81293,30621,1,30621,81295,81293,1,1
1152,50719,81334,30618,1,30618,81336,81334,1,1
1153,50763,81397,30637,1,30637,81399,81397,1,1
1154,50807,81444,30640,1,30640,81446,81444,1,1
1155,50851,81540,30692,1,30692,81543,81540,1,1
1156,50895,81619,30727,1,30727,81622,81619,1,1
1157,50939,81668,30731,1,30731,81670,81668,1,1
1158,50983,81723,30742,1,30742,81725,81723,1,1
1159,51027,81796,30771,1,30771,81798,81796,1,1
1160,51071,81883,30814,1,30814,81885,81883,1,1
1161,51115,81987,30874,1,30874,81989,81987,1,1
1162,51159,82043,30886,1,30886,82045,82043,1,1
1163,51203,82079,30878,1,30878,82081,82079,1,1
1164,51247,82173,30929,1,30929,82176,82173,1,1
1165,51291,82231,30942,1,30942,82233,82231,1,1
1166,51335,82284,30952,1,30952,82287,82284,1,1
1167,51379,82357,30980,1,30980,82359,82357,1,1
1168,51423,82411,30991,1,30991,82413,82411,1,1
1169,51467,82524,31060,1,31060,82527,82524,1,1
1170,51512,82570,31061,1,31061,82572,82570,1,1
1171,51556,82661,31108,1,31108,82663,82661,1,1
1172,51600,82745,31148,1,31148,82747,82745,1,1
1173,51644,82796,31155,1,31155,82798,82796,1,1
1174,51688,82861,31176,1,31176,82863,82861,1,1
1175,51732,82951,31222,1,31222,82953,82951,1,1
1176,51776,83009,31236,1,31236,83011,83009,1,1
1177,51820,83080,31263,1,31263,83083,83080,1,1
1178,51864,83164,31303,1,31303,83166,83164,1,1
1179,51908,83226,31320,1,31320,83228,83226,1,1
1180,51952,83325,31376,1,31376,83327,83325,1,1
1181,51996,83386,31393,1,31393,83388,83386,1,1
1182,52040,83420,31383,1,31383,83423,83420,1,1
1183,52084,83526,31445,1,31445,83529,83526,1,1
1184,52128,83633,31508,1,31508,83636,83633,1,1
1185,52172,83714,31545,1,31545,83717,83714,1,1
1186,52216,83727,31513,1,31513,83729,83727,1,1
1187,52260,83841,31584,1,31584,83844,83841,1,1
1188,52304,83891,31590,1,31590,83894,83891,1,1
1189,52348,83976,31631,1,31631,83978,83976,1,1
1190,52392,84012,31622,1,31622,84014,84012,1,1
1191,52436,84085,31651,1,31651,84087,84085,1,1
1192,52480,84157,31679,1,31679,84159,84157,1,1
1193,52524,84209,31688,1,31688,84212,84209,1,1
1194,52568,84269,31703,1,31703,84271,84269,1,1
1195,52612,84366,31756,1,31756,84368,84366,1,1
1196,52657,84399,31746,1,31746,84402,84399,1,1
1197,52701,84501,31803,1,31803,84503,84501,1,1
1198,52745,84547,31805,1,31805,84549,84547,1,1
1199,52789,84621,31835,1,31835,84623,84621,1,1
1200,52833,84707,31877,1,31877,84709,84707,1,1
1201,52877,84762,31888,1,31888,84764,84762,1,1
1202,52921,84830,31912,1,31912,84833,84830,1,1
1203,52965,84926,31964,1,31964,84928,84926,1,1
1204,53009,85000,31994,1,31994,85002,85000,1,1
1205,53053,85091,32041,1,32041,85093,85091,1,1
1206,53097,85137,32043,1,32043,85139,85137,1,1
1207,53141,85196,32058,1,32058,85199,85196,1,1
1208,53185,85296,32114,1,32114,85298,85296,1,1
1209,53229,85348,32121,1,32121,85350,85348,1,1
1210,53273,85420,32150,1,32150,85423,85420,1,1
1211,53317,85462,32148,1,32148,85465,85462,1,1
1212,53361,85526,32167,1,32167,85528,85526,1,1
1213,53405,85600,32197,1,32197,85602,85600,1,1
1214,53449,85663,32216,1,32216,85665,85663,1,1
1215,53493,85711,32221,1,32221,85713,85711,1,1
1216,53537,85789,32254,1,32254,85791,85789,1,1
1217,53581,85859,32280,1,32280,85861,85859,1,1
1218,53625,85928,32306,1,32306,85931,85928,1,1
1219,53669,85989,32322,1,32322,85991,85989,1,1
1220,53713,86078,32367,1,32367,86080,86078,1,1
1221,53757,86126,32372,1,32372,86129,86126,1,1
1222,53801,86213,32414,1,32414,86215,86213,1,1
1223,53846,86258,32415,1,32415,86260,86258,1,1
1224,53890,86350,32463,1,32463,86352,86350,1,1
1225,53934,86436,32505,1,32505,86438,86436,1,1
1226,53978,86497,32523,1,32523,86500,86497,1,1
1227,54022,86539,32520,1,32520,86541,86539,1,1
1228,54066,86622,32559,1,32559,86624,86622,1,1
1229,54110,86726,32619,1,32619,86728,86726,1,1
1230,54154,86778,32627,1,32627,86780,86778,1,1
1231,54198,86862,32667,1,32667,86864,86862,1,1
1232,54242,86967,32727,1,32727,86969,86967,1,1
1233,54286,87046,32763,1,32763,87048,87046,1,1
1234,54330,87153,32825,1,32825,87155,87153,1,1
1235,54374,87219,32847,1,32847,87221,87219,1,1
1236,54418,87327,32912,1,32912,87329,87327,1,1
1237,54462,87350,32891,1,32891,87352,87350,1,1
1238,54506,87426,32923,1,32923,87428,87426,1,1
1239,54550,87514,32967,1,32967,87517,87514,1,1
1240,54594,87554,32962,1,32962,87556,87554,1,1
1241,54638,87645,33010,1,33010,87647,87645,1,1
1242,54682,87759,33080,1,33080,87761,87759,1,1
1243,54726,87825,33101,1,33101,87827,87825,1,1
1244,54770,87886,33118,1,33118,87888,87886,1,1
1245,54814,87959,33147,1,33147,87961,87959,1,1
1246,54858,88035,33179,1,33179,88037,88035,1,1
1247,54902,88105,33206,1,33206,88108,88105,1,1
1248,54946,88156,33212,1,33212,88158,88156,1,1
1249,54991,88200,33212,1,33212,88202,88200,1,1
1250,55035,88277,33245,1,33245,88279,88277,1,1
1251,55079,88338,33262,1,33262,88340,88338,1,1
1252,55123,88415,33295,1,33295,88417,88415,1,1
1253,55167,88452,33288,1,33288,88455,88452,1,1
1254,55211,88502,33294,1,33294,88504,88502,1,1
1255,55255,88617,33365,1,33365,88620,88617,1,1
1256,55299,88695,33399,1,33399,88697,88695,1,1
1257,55343,88711,33371,1,33371,88713,88711,1,1
1258,55387,88773,33389,1,33389,88775,88773,1,1
1259,55431,88871,33443,1,33443,88873,88871,1,1
1260,55475,88925,33452,1,33452,88927,88925,1,1
1261,55519,88968,33452,1,33452,88971,88968,1,1
1262,55563,89068,33508,1,33508,89070,89068,1,1
1263,55607,89150,33546,1,33546,89153,89150,1,1
1264,55651,89203,33554,1,33554,89205,89203,1,1
1265,55695,89304,33612,1,33612,89306,89304,1,1
1266,55739,89378,33642,1,33642,89381,89378,1,1
1267,55783,89457,33677,1,33677,89459,89457,1,1
1268,55827,89559,33734,1,33734,89561,89559,1,1
1269,55871,89636,33768,1,33768,89639,89636,1,1
1270,55915,89708,33795,1,33795,89710,89708,1,1
1271,55959,89750,33793,1,33793,89752,89750,1,1
1272,56003,89855,33854,1,33854,89857,89855,1,1
1273,56047,89941,33897,1,33897,89944,89941,1,1
1274,56091,90000,33911,1,33911,90002,90000,1,1
1275,56135,90073,33940,1,33940,90075,90073,1,1
1276,56180,90101,33924,1,33924,90103,90101,1,1
1277,56224,90186,33965,1,33965,90188,90186,1,1
1278,56268,90272,34007,1,34007,90274,90272,1,1
1279,56312,90318,34009,1,34009,90320,90318,1,1
1280,56356,90365,34012,1,34012,90368,90365,1,1
1281,56400,90461,34064,1,34064,90464,90461,1,1
1282,56444,90531,34090,1,34090,90533,90531,1,1
1283,56488,90588,34103,1,34103,90591,90588,1,1
1284,56532,90666,34137,1,34137,90668,90666,1,1
1285,56576,90746,34172,1,34172,90748,90746,1,1
1286,56620,90826,34209,1,34209,90829,90826,1,1
1287,56664,90897,34236,1,34236,90899,90897,1,1
1288,56708,90959,34254,1,34254,90961,90959,1,1
1289,56752,90997,34248,1,34248,91000,90997,1,1
1290,56796,91083,34290,1,34290,91085,91083,1,1
1291,56840,91143,34306,1,34306,91145,91143,1,1
1292,56884,91239,34357,1,34357,91241,91239,1,1
1293,56928,91307,34382,1,34382,91309,91307,1,1
1294,56972,91347,34378,1,34378,91349,91347,1,1
1295,57016,91436,34423,1,34423,91438,91436,1,1
1296,57060,91501,34444,1,34444,91504,91501,1,1
1297,57104,91561,34459,1,34459,91563,91561,1,1
1298,57148,91621,34476,1,34476,91624,91621,1,1
1299,57192,91711,34521,1,34521,91713,91711,1,1
1300,57236,91787,34553,1,34553,91789,91787,1,1
1301,57280,91818,34540,1,34540,91820,91818,1,1
1302,57325,91872,34550,1,34550,91874,91872,1,1
1303,57369,91936,34571,1,34571,91939,91936,1,1
1304,57413,92031,34621,1,34621,92033,92031,1,1
1305,57457,92102,34648,1,34648,92104,92102,1,1
1306,57501,92166,34668,1,34668,92168,92166,1,1
1307,57545,92231,34690,1,34690,92234,92231,1,1
1308,57589,92349,34763,1,34763,92352,92349,1,1
1309,57633,92425,34795,1,34795,92428,92425,1,1
1310,57677,92509,34835,1,34835,92511,92509,1,1
1311,57721,92577,34859,1,34859,92579,92577,1,1
1312,57765,92628,34866,1,34866,92630,92628,1,1
1313,57809,92736,34930,1,34930,92738,92736,1,1
1314,57853,92760,34910,1,34910,92763,92760,1,1
1315,57897,92833,34938,1,34938,92835,92833,1,1
1316,57941,92882,34944,1,34944,92884,92882,1,1
1317,57985,92963,34981,1,34981,92965,92963,1,1
1318,58029,93017,34990,1,34990,93019,93017,1,1
1319,58073,93097,35027,1,35027,93099,93097,1,1
1320,58117,93163,35049,1,35049,93166,93163,1,1
1321,58161,93237,35078,1,35078,93239,93237,1,1
1322,58205,93300,35097,1,35097,93302,93300,1,1
1323,58249,93374,35128,1,35128,93377,93374,1,1
1324,58293,93443,35153,1,35153,93446,93443,1,1
1325,58337,93505,35171,1,35171,93508,93505,1,1
1326,58381,93558,35180,1,35180,93561,93558,1,1
1327,58425,93661,35238,1,35238,93663,93661,1,1
1328,58469,93716,35249,1,35249,93718,93716,1,1
1329,58514,93816,35305,1,35305,93818,93816,1,1
1330,58558,93849,35294,1,35294,93851,93849,1,1
1331,58602,93948,35349,1,35349,93951,93948,1,1
1332,58646,94031,35389,1,35389,94034,94031,1,1
1333,58690,94119,35432,1,35432,94122,94119,1,1
1334,58734,94165,35434,1,35434,94167,94165,1,1
1335,58778,94258,35483,1,35483,94260,94258,1,1
1336,58822,94336,35517,1,35517,94338,94336,1,1
1337,58866,94427,35564,1,35564,94429,94427,1,1
1338,58910,94483,35576,1,35576,94485,94483,1,1
1339,58954,94551,35600,1,35600,94553,94551,1,1
1340,58998,94604,35608,1,35608,94606,94604,1,1
1341,59042,94689,35650,1,35650,94691,94689,1,1
1342,59086,94777,35694,1,35694,94780,94777,1,1
1343,59130,94846,35719,1,35719,94848,94846,1,1
1344,59174,94880,35708,1,35708,94882,94880,1,1
1345,59218,94966,35751,1,35751,94969,94966,1,1
1346,59262,95043,35784,1,35784,95045,95043,1,1
1347,59306,95125,35822,1,35822,95128,95125,1,1
1348,59350,95158,35811,1,35811,95161,95158,1,1
1349,59394,95295,35903,1,35903,95297,95295,1,1
1350,59438,95364,35928,1,35928,95366,95364,1,1
1351,59482,95398,35918,1,35918,95400,95398,1,1
1352,59526,95463,35940,1,35940,95466,95463,1,1
1353,59570,95517,35949,1,35949,95519,95517,1,1
1354,59614,95585,35973,1,35973,95587,95585,1,1
1355,59659,95659,36004,1,36004,95662,95659,1,1
1356,59703,95729,36029,1,36029,95731,95729,1,1
1357,59747,95779,36035,1,36035,95781,95779,1,1
1358,59791,95902,36114,1,36114,95904,95902,1,1
1359,59835,95963,36131,1,36131,95966,95963,1,1
1360,59879,96017,36141,1,36141,96020,96017,1,1
1361,59923,96094,36174,1,36174,96097,96094,1,1
1362,59967,96197,36233,1,36233,96199,96197,1,1
1363,60011,96259,36251,1,36251,96262,96259,1,1
1364,60055,96347,36295,1,36295,96349,96347,1,1
1365,60099,96412,36316,1,36316,96414,96412,1,1
1366,60143,96458,36318,1,36318,96460,96458,1,1
1367,60187,96522,36338,1,36338,96524,96522,1,1
1368,60231,96622,36394,1,36394,96625,96622,1,1
1369,60275,96700,36428,1,36428,96702,96700,1,1
1370,60319,96764,36447,1,36447,96766,96764,1,1
1371,60363,96845,36484,1,36484,96847,96845,1,1
1372,60407,96919,36515,1,36515,96921,96919,1,1
1373,60451,96981,36533,1,36533,96983,96981,1,1
1374,60495,97017,36525,1,36525,97019,97017,1,1
1375,60539,97090,36554,1,36554,97093,97090,1,1
1376,60583,97171,36590,1,36590,97173,97171,1,1
1377,60627,97249,36624,1,36624,97251,97249,1,1
1378,60671,97270,36601,1,36601,97272,97270,1,1
1379,60715,97377,36664,1,36664,97379,97377,1,1
1380,60759,97432,36675,1,36675,97434,97432,1,1
1381,60804,97503,36703,1,36703,97506,97503,1,1
1382,60848,97590,36745,1,36745,97592,97590,1,1
1383,60892,97694,36805,1,36805,97696,97694,1,1
1384,60936,97731,36798,1,36798,97733,97731,1,1
1385,60980,97831,36854,1,36854,97833,97831,1,1
1386,61024,97905,36884,1,36884,97907,97905,1,1
1387,61068,97955,36890,1,36890,97957,97955,1,1
1388,61112,97998,36889,1,36889,98001,97998,1,1
1389,61156,98075,36922,1,36922,98077,98075,1,1
1390,61200,98186,36989,1,36989,98188,98186,1,1
1391,61244,98224,36983,1,36983,98226,98224,1,1
1392,61288,98329,37044,1,37044,98331,98329,1,1
1393,61332,98375,37046,1,37046,98377,98375,1,1
1394,61376,98443,37070,1,37070,98445,98443,1,1
1395,61420,98518,37100,1,37100,98520,98518,1,1
1396,61464,98609,37147,1,37147,98611,98609,1,1
1397,61508,98677,37172,1,37172,98680,98677,1,1
1398,61552,98737,37187,1,37187,98739,98737,1,1
1399,61596,98800,37207,1,37207,98802,98800,1,1
1400,61640,98878,37240,1,37240,98880,98878,1,1
1401,61684,98927,37245,1,37245,98929,98927,1,1
1402,61728,98987,37261,1,37261,98989,98987,1,1
1403,61772,99048,37278,1,37278,99050,99048,1,1
1404,61816,99124,37311,1,37311,99126,99124,1,1
1405,61860,99202,37344,1,37344,99204,99202,1,1
1406,61904,99285,37383,1,37383,99287,99285,1,1
1407,61948,99318,37372,1,37372,99320,99318,1,1
1408,61993,99400,37410,11,37399,99391,99389,1,1
1409,62037,99457,37424,1,37424,99460,99457,1,1
1410,62081,99493,37415,8,37408,99488,99485,1,1
1411,62125,99606,37484,1,37484,99609,99606,1,1
1412,62169,99683,37517,1,37517,99685,99683,1,1
1413,62213,99756,37546,1,37546,99759,99756,1,1
1414,62257,99837,37583,1,37583,99839,99837,1,1
1415,62301,99902,37604,1,37604,99904,99902,1,1
1416,62345,100001,37658,1,37658,100003,100001,1,1
1417,62389,100002,37616,1,37616,100005,100002,1,1
1418,62433,100083,37653,1,37653,100086,100083,1,1
1419,62477,100163,37689,1,37689,100166,100163,1,1
1420,62521,100224,37706,1,37706,100226,100224,1,1
1421,62565,100275,37713,1,37713,100278,100275,1,1
1422,62609,100354,37747,1,37747,100356,100354,1,1
1423,62653,100473,37823,1,37823,100475,100473,1,1
1424,62697,100544,37849,1,37849,100546,100544,1,1
1425,62741,100610,37871,1,37871,100612,100610,1,1
1426,62785,100672,37890,1,37890,100675,100672,1,1
1427,62829,100750,37923,1,37923,100752,100750,1,1
1428,62873,100815,37944,1,37944,100817,100815,1,1
1429,62917,100880,37965,1,37965,100882,100880,1,1
1430,62961,100985,38027,1,38027,100987,100985,1,1
1431,63005,101048,38046,1,38046,101051,101048,1,1
1432,63049,101113,38067,1,38067,101116,101113,1,1
1433,63093,101145,38054,1,38054,101147,101145,1,1
1434,63138,101228,38094,1,38094,101231,101228,1,1
1435,63182,101289,38111,1,38111,101292,101289,1,1
1436,63226,101401,38179,1,38179,101404,101401,1,1
1437,63270,101443,38176,1,38176,101445,101443,1,1
1438,63314,101509,38198,1,38198,101511,101509,1,1
1439,63358,101568,38213,1,38213,101570,101568,1,1
1440,63402,101667,38268,1,38268,101670,101667,1,1
1441,63446,101738,38295,1,38295,101740,101738,1,1
1442,63490,101814,38327,1,38327,101816,101814,1,1
1443,63534,101869,38338,1,38338,101871,101869,1,1
1444,63578,101955,38380,1,38380,101957,101955,1,1
1445,63622,102011,38392,1,38392,102014,102011,1,1
1446,63666,102033,38370,1,38370,102035,102033,1,1
1447,63710,102124,38417,1,38417,102126,102124,1,1
1448,63754,102222,38471,1,38471,102224,102222,1,1
1449,63798,102268,38473,1,38473,102270,102268,1,1
1450,63842,102327,38488,1,38488,102329,102327,1,1
1451,63886,102385,38501,1,38501,102387,102385,1,1
1452,63930,102448,38521,1,38521,102450,102448,1,1
1453,63974,102543,38572,1,38572,102546,102543,1,1
1454,64018,102623,38607,1,38607,102625,102623,1,1
1455,64062,102715,38656,1,38656,102717,102715,1,1
1456,64106,102766,38662,1,38662,102768,102766,1,1
1457,64150,102828,38680,1,38680,102830,102828,1,1
1458,64194,102884,38692,1,38692,102886,102884,1,1
1459,64238,102941,38706,1,38706,102943,102941,1,1
1460,64283,103015,38735,1,38735,103017,103015,1,1
1461,64327,103097,38773,1,38773,103099,103097,1,1
1462,64371,103151,38783,1,38783,103153,103151,1,1
1463,64415,103243,38831,1,38831,103245,103243,1,1
1464,64459,103266,38810,1,38810,103268,103266,1,1
1465,64503,103390,38890,1,38890,103392,103390,1,1
1466,64547,103436,38892,1,38892,103439,103436,1,1
1467,64591,103513,38925,1,38925,103516,103513,1,1
1468,64635,103592,38960,1,38960,103594,103592,1,1
1469,64679,103611,38935,1,38935,103613,103611,1,1
1470,64723,103692,38972,1,38972,103694,103692,1,1
1471,64767,103753,38988,1,38988,103755,103753,1,1
1472,64811,103790,38981,1,38981,103792,103790,1,1
1473,64855,103905,39053,1,39053,103907,103905,1,1
1474,64899,103964,39068,1,39068,103967,103964,1,1
1475,64943,104031,39091,1,39091,104034,104031,1,1
1476,64987,104105,39120,1,39120,104107,104105,1,1
1477,65031,104209,39181,1,39181,104212,104209,1,1
1478,65075,104278,39206,1,39206,104281,104278,1,1
1479,65119,104371,39254,1,39254,104373,104371,1,1
1480,65163,104450,39290,1,39290,104453,104450,1,1
1481,65207,104523,39319,1,39319,104526,104523,1,1
1482,65251,104577,39329,1,39329,104580,104577,1,1
1483,65295,104640,39347,1,39347,104642,104640,1,1
1484,65339,104726,39389,1,39389,104728,104726,1,1
1485,65383,104772,39392,1,39392,104775,104772,1,1
1486,65427,104858,39433,1,39433,104860,104858,1,1
1487,65472,104898,39429,1,39429,104901,104898,1,1
1488,65516,104985,39472,1,39472,104987,104985,1,1
1489,65560,105064,39508,1,39508,105067,105064,1,1
1490,65604,105123,39522,1,39522,105125,105123,1,1
1491,65648,105188,39543,1,39543,105191,105188,1,1
1492,65692,105265,39576,1,39576,105268,105265,1,1
1493,65736,105345,39612,1,39612,105347,105345,1,1
1494,65780,105399,39622,1,39622,105401,105399,1,1
1495,65824,105491,39670,1,39670,105493,105491,1,1
1496,65868,105543,39678,1,39678,105545,105543,1,1
1497,65912,105634,39725,1,39725,105637,105634,1,1
1498,65956,105705,39752,1,39752,105707,105705,1,1
1499,66000,105794,39796,1,39796,105796,105794,1,1
1500,66044,105839,39798,1,39798,105842,105839,1,1
1501,66088,105923,39838,1,39838,105925,105923,1,1
1502,66132,105998,39869,1,39869,106000,105998,1,1
1503,66176,106080,39906,1,39906,106082,106080,1,1
1504,66220,106127,39910,1,39910,106130,106127,1,1
1505,66264,106189,39927,1,39927,106191,106189,1,1
1506,66308,106274,39969,1,39969,106277,106274,1,1
1507,66352,106352,40003,1,40003,106354,106352,1,1
1508,66396,106418,40024,1,40024,106420,106418,1,1
1509,66440,106463,40026,1,40026,106465,106463,1,1
1510,66484,106539,40057,1,40057,106541,106539,1,1
1511,66528,106621,40095,1,40095,106623,106621,1,1
1512,66572,106683,40114,1,40114,106686,106683,1,1
1513,66617,106733,40120,1,40120,106736,106733,1,1
1514,66661,106822,40164,1,40164,106824,106822,1,1
1515,66705,106922,40221,1,40221,106925,106922,1,1
1516,66749,106957,40211,1,40211,106959,106957,1,1
1517,66793,107034,40244,1,40244,107036,107034,1,1
1518,66837,107129,40295,1,40295,107132,107129,1,1
1519,66881,107202,40324,1,40324,107204,107202,1,1
1520,66925,107277,40355,1,40355,107280,107277,1,1
1521,66969,107356,40390,1,40390,107358,107356,1,1
1522,67013,107409,40399,1,40399,107412,107409,1,1
1523,67057,107444,40389,1,40389,107446,107444,1,1
1524,67101,107503,40405,1,40405,107505,107503,1,1
1525,67145,107589,40446,1,40446,107591,107589,1,1
1526,67189,107679,40493,1,40493,107681,107679,1,1
1527,67233,107729,40499,1,40499,107731,107729,1,1
1528,67277,107802,40528,1,40528,107804,107802,1,1
1529,67321,107878,40560,1,40560,107881,107878,1,1
1530,67365,107969,40607,1,40607,107971,107969,1,1
1531,67409,108047,40640,1,40640,108049,108047,1,1
1532,67453,108149,40699,1,40699,108151,108149,1,1
1533,67497,108215,40720,1,40720,108217,108215,1,1
1534,67541,108292,40754,1,40754,108294,108292,1,1
1535,67585,108366,40783,1,40783,108368,108366,1,1
1536,67629,108443,40816,1,40816,108445,108443,1,1
1537,67673,108513,40842,1,40842,108515,108513,1,1
1538,67717,108615,40900,1,40900,108617,108615,1,1
1539,67762,108689,40930,1,40930,108691,108689,1,1
1540,67806,108728,40925,1,40925,108731,108728,1,1
1541,67850,108822,40975,1,40975,108824,108822,1,1
1542,67894,108873,40982,1,40982,108876,108873,1,1
1543,67938,108908,40974,1,40974,108911,108908,1,1
1544,67982,109005,41026,1,41026,109007,109005,1,1
1545,68026,109051,41028,1,41028,109053,109051,1,1
1546,68070,109102,41035,1,41035,109105,109102,1,1
1547,68114,109185,41074,1,41074,109187,109185,1,1
1548,68158,109265,41110,1,41110,109268,109265,1,1
1549,68202,109348,41149,1,41149,109350,109348,1,1
1550,68246,109408,41165,1,41165,109411,109408,1,1
1551,68290,109471,41184,1,41184,109473,109471,1,1
1552,68334,109578,41247,1,41247,109581,109578,1,1
1553,68378,109651,41276,1,41276,109654,109651,1,1
1554,68422,109701,41282,1,41282,109703,109701,1,1
1555,68466,109813,41350,1,41350,109815,109813,1,1
1556,68510,109847,41340,1,41340,109849,109847,1,1
1557,68554,109926,41374,1,41374,109928,109926,1,1
1558,68598,110008,41412,1,41412,110010,110008,1,1
1559,68642,110068,41429,1,41429,110071,110068,1,1
1560,68686,110150,41466,1,41466,110152,110150,1,1
1561,68730,110213,41485,1,41485,110215,110213,1,1
1562,68774,110307,41535,1,41535,110309,110307,1,1
1563,68818,110399,41583,1,41583,110401,110399,1,1
1564,68862,110446,41587,1,41587,110449,110446,1,1
1565,68906,110535,41632,1,41632,110538,110535,1,1
1566,68951,110625,41678,1,41678,110628,110625,1,1
1567,68995,110666,41674,1,41674,110668,110666,1,1
1568,69039,110750,41714,1,41714,110752,110750,1,1
1569,69083,110824,41744,1,41744,110826,110824,1,1
1570,69127,110910,41786,1,41786,110913,110910,1,1
1571,69171,110919,41751,1,41751,110922,110919,1,1
1572,69215,111003,41791,1,41791,111006,111003,1,1
1573,69259,111061,41805,1,41805,111063,111061,1,1
1574,69303,111145,41845,1,41845,111147,111145,1,1
1575,69347,111210,41866,1,41866,111213,111210,1,1
1576,69391,111299,41911,1,41911,111302,111299,1,1
1577,69435,111361,41929,1,41929,111364,111361,1,1
1578,69479,111465,41989,1,41989,111468,111465,1,1
1579,69523,111506,41986,1,41986,111508,111506,1,1
1580,69567,111582,42018,1,42018,111584,111582,1,1
1581,69611,111650,42042,1,42042,111652,111650,1,1
1582,69655,111707,42054,1,42054,111709,111707,1,1
1583,69699,111800,42103,1,42103,111802,111800,1,1
1584,69743,111855,42115,1,42115,111857,111855,1,1
1585,69787,111933,42149,1,42149,111935,111933,1,1
1586,69831,112011,42183,1,42183,112014,112011,1,1
1587,69875,112061,42188,1,42188,112063,112061,1,1
1588,69919,112132,42216,1,42216,112135,112132,1,1
1589,69963,112186,42225,1,42225,112188,112186,1,1
1590,70007,112269,42264,1,42264,112271,112269,1,1
1591,70051,112359,42310,1,42310,112361,112359,1,1
1592,70096,112432,42339,1,42339,112434,112432,1,1
1593,70140,112500,42363,1,42363,112502,112500,1,1
1594,70184,112560,42379,1,42379,112563,112560,1,1
1595,70228,112634,42409,1,42409,112636,112634,1,1
1596,70272,112724,42456,1,42456,112727,112724,1,1
1597,70316,112786,42473,1,42473,112788,112786,1,1
1598,70360,112840,42483,1,42483,112842,112840,1,1
1599,70404,112922,42521,1,42521,112924,112922,1,1
1600,70448,112970,42525,1,42525,112973,112970,1,1
1601,70492,113045,42556,1,42556,113048,113045,1,1
1602,70536,113115,42582,1,42582,113118,113115,1,1
1603,70580,113212,42635,1,42635,113214,113212,1,1
1604,70624,113296,42675,1,42675,113298,113296,1,1
1605,70668,113327,42661,1,42661,113329,113327,1,1
1606,70712,113418,42709,1,42709,113421,113418,1,1
1607,70756,113524,42770,1,42770,113526,113524,1,1
1608,70800,113570,42773,1,42773,113573,113570,1,1
1609,70844,113641,42800,1,42800,113644,113641,1,1
1610,70888,113703,42817,1,42817,113705,113703,1,1
1611,70932,113772,42843,1,42843,113775,113772,1,1
1612,70976,113852,42879,1,42879,113854,113852,1,1
1613,71020,113942,42924,1,42924,113944,113942,1,1
1614,71064,114006,42945,1,42945,114009,114006,1,1
1615,71108,114089,42983,1,42983,114091,114089,1,1
1616,71152,114150,43000,1,43000,114152,114150,1,1
1617,71196,114197,43004,1,43004,114200,114197,1,1
1618,71241,114250,43013,1,43013,114253,114250,1,1
1619,71285,114334,43053,1,43053,114337,114334,1,1
1620,71329,114447,43121,1,43121,114449,114447,1,1
1621,71373,114499,43129,1,43129,114501,114499,1,1
1622,71417,114559,43145,1,43145,114561,114559,1,1
1623,71461,114651,43193,1,43193,114653,114651,1,1
1624,71505,114702,43200,1,43200,114704,114702,1,1
1625,71549,114769,43223,1,43223,114772,114769,1,1
1626,71593,114856,43266,1,43266,114858,114856,1,1
1627,71637,114938,43304,1,43304,114941,114938,1,1
1628,71681,115001,43323,1,43323,115004,115001,1,1
1629,71725,115068,43346,1,43346,115070,115068,1,1
1630,71769,115153,43387,1,43387,115155,115153,1,1
1631,71813,115196,43386,1,43386,115198,115196,1,1
1632,71857,115260,43405,1,43405,115262,115260,1,1
1633,71901,115339,43440,1,43440,115341,115339,1,1
1634,71945,115398,43456,1,43456,115400,115398,1,1
1635,71989,115480,43494,1,43494,115482,115480,1,1
1636,72033,115542,43512,1,43512,115545,115542,1,1
1637,72077,115622,43548,1,43548,115624,115622,1,1
1638,72121,115663,43545,1,43545,115666,115663,1,1
1639,72165,115797,43634,1,43634,115799,115797,1,1
1640,72209,115882,43675,1,43675,115884,115882,1,1
1641,72253,115953,43702,1,43702,115955,115953,1,1
1642,72297,116013,43718,1,43718,116015,116013,1,1
1643,72341,116090,43751,1,43751,116092,116090,1,1
1644,72386,116176,43793,1,43793,116178,116176,1,1
1645,72430,116233,43806,8,43799,116228,116226,1,1
1646,72474,116282,43812,1,43812,116285,116282,1,1
1647,72518,116390,43876,1,43876,116393,116390,1,1
1648,72562,116469,43910,1,43910,116471,116469,1,1
1649,72606,116556,43953,1,43953,116558,116556,1,1
1650,72650,116617,43970,1,43970,116619,116617,1,1
1651,72694,116661,43970,1,43970,116663,116661,1,1
1652,72738,116738,44003,1,44003,116740,116738,1,1
1653,72782,116809,44030,1,44030,116811,116809,1,1
1654,72826,116842,44018,1,44018,116844,116842,1,1
1655,72870,116936,44069,1,44069,116938,116936,1,1
1656,72914,116990,44079,1,44079,116993,116990,1,1
1657,72958,117061,44105,1,44105,117063,117061,1,1
1658,73002,117139,44140,1,44140,117141,117139,1,1
1659,73046,117210,44166,1,44166,117212,117210,1,1
1660,73090,117252,44164,1,44164,117254,117252,1,1
1661,73134,117299,44167,1,44167,117301,117299,1,1
1662,73178,117343,44168,1,44168,117346,117343,1,1
1663,73222,117408,44188,1,44188,117410,117408,1,1
1664,73266,117504,44241,1,44241,117506,117504,1,1
1665,73310,117576,44268,1,44268,117578,117576,1,1
1666,73354,117644,44292,9,44283,117637,117635,1,1
1667,73398,117695,44300,1,44300,117698,117695,1,1
1668,73442,117754,44314,1,44314,117756,117754,1,1
1669,73486,117821,44337,1,44337,117823,117821,1,1
1670,73530,117889,44361,1,44361,117891,117889,1,1
1671,73575,117950,44378,1,44378,117952,117950,1,1
1672,73619,118015,44399,1,44399,118017,118015,1,1
1673,73663,118130,44470,1,44470,118132,118130,1,1
1674,73707,118161,44457,1,44457,118163,118161,1,1
1675,73751,118260,44512,1,44512,118263,118260,1,1
1676,73795,118331,44539,1,44539,118333,118331,1,1
1677,73839,118424,44588,1,44588,118426,118424,1,1
1678,73883,118523,44643,1,44643,118525,118523,1,1
1679,73927,118589,44665,1,44665,118591,118589,1,1
1680,73971,118640,44672,1,44672,118642,118640,1,1
1681,74015,118704,44691,1,44691,118706,118704,1,1
1682,74059,118767,44711,1,44711,118769,118767,1,1
1683,74103,118850,44750,1,44750,118853,118850,1,1
1684,74147,118904,44760,1,44760,118906,118904,1,1
1685,74191,118993,44805,1,44805,118996,118993,1,1
1686,74235,119071,44839,1,44839,119073,119071,1,1
1687,74279,119090,44813,1,44813,119092,119090,1,1
1688,74323,119157,44837,1,44837,119159,119157,1,1
1689,74367,119211,44847,1,44847,119214,119211,1,1
1690,74411,119274,44865,1,44865,119276,119274,1,1
1691,74455,119355,44903,1,44903,119357,119355,1,1
1692,74499,119460,44963,1,44963,119462,119460,1,1
1693,74543,119508,44968,1,44968,119510,119508,1,1
1694,74587,119570,44985,1,44985,119572,119570,1,1
1695,74631,119632,45003,1,45003,119634,119632,1,1
1696,74675,119728,45055,1,45055,119730,119728,1,1
1697,74720,119785,45069,1,45069,119788,119785,1,1
1698,74764,119870,45109,1,45109,119872,119870,1,1
1699,74808,119960,45155,1,45155,119962,119960,1,1
1700,74852,120031,45183,1,45183,120034,120031,1,1
1701,74896,120079,45186,1,45186,120081,120079,1,1
1702,74940,120104,45167,1,45167,120106,120104,1,1
1703,74984,120189,45208,1,45208,120191,120189,1,1
1704,75028,120262,45236,1,45236,120264,120262,1,1
1705,75072,120350,45281,1,45281,120353,120350,1,1
1706,75116,120399,45286,1,45286,120401,120399,1,1
1707,75160,120484,45327,1,45327,120486,120484,1,1
1708,75204,120549,45348,1,45348,120552,120549,1,1
1709,75248,120632,45387,1,45387,120634,120632,1,1
1710,75292,120701,45412,1,45412,120704,120701,1,1
1711,75336,120793,45460,1,45460,120795,120793,1,1
1712,75380,120894,45517,1,45517,120896,120894,1,1
1713,75424,120964,45542,1,45542,120966,120964,1,1
1714,75468,121051,45585,1,45585,121053,121051,1,1
1715,75512,121110,45601,1,45601,121112,121110,1,1
1716,75556,121203,45649,1,45649,121205,121203,1,1
1717,75600,121271,45673,1,45673,121273,121271,1,1
1718,75644,121356,45714,1,45714,121358,121356,1,1
1719,75688,121410,45724,1,45724,121412,121410,1,1
1720,75732,121464,45734,1,45734,121466,121464,1,1
1721,75776,121550,45777,1,45777,121553,121550,1,1
1722,75820,121580,45762,1,45762,121582,121580,1,1
1723,75865,121646,45785,1,45785,121649,121646,1,1
1724,75909,121745,45839,1,45839,121747,121745,1,1
1725,75953,121816,45866,1,45866,121818,121816,1,1
1726,75997,121895,45901,1,45901,121897,121895,1,1
1727,76041,121935,45897,1,45897,121938,121935,1,1
1728,76085,121978,45896,1,45896,121980,121978,1,1
1729,76129,122088,45962,1,45962,122091,122088,1,1
1730,76173,122154,45984,1,45984,122156,122154,1,1
1731,76217,122228,46014,1,46014,122230,122228,1,1
1732,76261,122280,46022,1,46022,122282,122280,1,1
1733,76305,122399,46097,1,46097,122401,122399,1,1
1734,76349,122437,46091,1,46091,122439,122437,1,1
1735,76393,122538,46148,1,46148,122540,122538,1,1
1736,76437,122589,46155,1,46155,122591,122589,1,1
1737,76481,122659,46181,1,46181,122661,122659,1,1
1738,76525,122746,46223,1,46223,122748,122746,1,1
1739,76569,122816,46249,1,46249,122818,122816,1,1
1740,76613,122910,46300,1,46300,122913,122910,1,1
1741,76657,122971,46317,1,46317,122973,122971,1,1
1742,76701,123089,46391,1,46391,123091,123089,1,1
1743,76745,123133,46391,1,46391,123136,123133,1,1
1744,76789,123194,46407,1,46407,123196,123194,1,1
1745,76833,123264,46433,1,46433,123266,123264,1,1
1746,76877,123344,46470,1,46470,123346,123344,1,1
1747,76921,123376,46458,1,46458,123379,123376,1,1
1748,76965,123464,46502,1,46502,123467,123464,1,1
1749,77010,123539,46532,1,46532,123541,123539,1,1
1750,77054,123582,46532,1,46532,123585,123582,1,1
1751,77098,123642,46547,1,46547,123644,123642,1,1
1752,77142,123732,46593,1,46593,123734,123732,1,1
1753,77186,123781,46598,1,46598,123783,123781,1,1
1754,77230,123867,46640,1,46640,123870,123867,1,1
1755,77274,123926,46655,1,46655,123929,123926,1,1
1756,77318,123976,46661,10,46651,123969,123966,1,1
1757,77362,124021,46662,1,46662,124023,124021,1,1
1758,77406,124098,46694,1,46694,124100,124098,1,1
1759,77450,124203,46756,1,46756,124205,124203,1,1
1760,77494,124272,46780,1,46780,124274,124272,1,1
1761,77538,124348,46813,1,46813,124351,124348,1,1
1762,77582,124420,46841,1,46841,124422,124420,1,1
1763,77626,124513,46890,1,46890,124515,124513,1,1
1764,77670,124557,46890,1,46890,124560,124557,1,1
1765,77714,124612,46901,1,46901,124614,124612,1,1
1766,77758,124671,46916,1,46916,124674,124671,1,1
1767,77802,124758,46958,1,46958,124760,124758,1,1
1768,77846,124826,46982,1,46982,124828,124826,1,1
1769,77890,124915,47028,1,47028,124917,124915,1,1
1770,77934,125004,47073,1,47073,125006,125004,1,1
1771,77978,125072,47096,1,47096,125074,125072,1,1
1772,78022,125133,47113,1,47113,125135,125133,1,1
1773,78066,125192,47129,1,47129,125194,125192,1,1
1774,78110,125247,47139,1,47139,125249,125247,1,1
1775,78154,125294,47142,1,47142,125296,125294,1,1
1776,78199,125356,47160,1,47160,125359,125356,1,1
1777,78243,125428,47188,1,47188,125430,125428,1,1
1778,78287,125506,47222,1,47222,125508,125506,1,1
1779,78331,125556,47228,1,47228,125558,125556,1,1
1780,78375,125610,47238,1,47238,125613,125610,1,1
1781,78419,125690,47274,1,47274,125692,125690,1,1
1782,78463,125779,47318,1,47318,125781,125779,1,1
1783,78507,125850,47345,1,47345,125852,125850,1,1
1784,78551,125907,47359,1,47359,125909,125907,1,1
1785,78595,125989,47397,1,47397,125991,125989,1,1
1786,78639,126040,47404,1,47404,126043,126040,1,1
1787,78683,126131,47451,1,47451,126133,126131,1,1
1788,78727,126197,47473,1,47473,126199,126197,1,1
1789,78771,126251,47483,1,47483,126253,126251,1,1
1790,78815,126330,47518,1,47518,126332,126330,1,1
1791,78859,126427,47571,1,47571,126430,126427,1,1
1792,78903,126491,47590,1,47590,126493,126491,1,1
1793,78947,126534,47589,1,47589,126536,126534,1,1
1794,78991,126617,47629,1,47629,126619,126617,1,1
1795,79035,126659,47627,1,47627,126662,126659,1,1
1796,79079,126701,47625,1,47625,126704,126701,1,1
1797,79123,126766,47646,1,47646,126768,126766,1,1
1798,79167,126792,47628,1,47628,126794,126792,1,1
1799,79211,126918,47710,1,47710,126920,126918,1,1
1800,79255,126976,47723,1,47723,126978,126976,1,1
1801,79299,127047,47750,1,47750,127049,127047,1,1
1802,79344,127128,47787,1,47787,127130,127128,1,1
1803,79388,127225,47840,1,47840,127227,127225,1,1
1804,79432,127327,47898,1,47898,127329,127327,1,1
1805,79476,127389,47916,1,47916,127391,127389,1,1
1806,79520,127460,47943,1,47943,127462,127460,1,1
1807,79564,127528,47967,1,47967,127530,127528,1,1
1808,79608,127616,48011,1,48011,127619,127616,1,1
1809,79652,127654,48005,1,48005,127656,127654,1,1
1810,79696,127715,48022,1,48022,127717,127715,1,1
1811,79740,127790,48053,1,48053,127792,127790,1,1
1812,79784,127855,48074,1,48074,127858,127855,1,1
1813,79828,127938,48113,1,48113,127940,127938,1,1
1814,79872,127999,48130,1,48130,128001,127999,1,1
1815,79916,128051,48138,1,48138,128054,128051,1,1
1816,79960,128116,48159,1,48159,128118,128116,1,1
1817,80004,128203,48201,1,48201,128205,128203,1,1
1818,80048,128280,48234,1,48234,128282,128280,1,1
1819,80092,128341,48252,1,48252,128343,128341,1,1
1820,80136,128385,48251,1,48251,128387,128385,1,1
1821,80180,128466,48288,1,48288,128468,128466,1,1
1822,80224,128564,48342,1,48342,128566,128564,1,1
1823,80268,128614,48349,1,48349,128617,128614,1,1
1824,80312,128702,48392,1,48392,128704,128702,1,1
1825,80356,128802,48448,1,48448,128804,128802,1,1
1826,80400,128865,48467,1,48467,128867,128865,1,1
1827,80444,128924,48482,1,48482,128926,128924,1,1
1828,80489,128972,48487,1,48487,128975,128972,1,1
1829,80533,129048,48518,1,48518,129050,129048,1,1
1830,80577,129133,48559,1,48559,129136,129133,1,1
1831,80621,129192,48574,1,48574,129194,129192,1,1
1832,80665,129296,48634,1,48634,129298,129296,1,1
1833,80709,129363,48657,1,48657,129365,129363,1,1
1834,80753,129446,48696,1,48696,129448,129446,1,1
1835,80797,129474,48680,1,48680,129476,129474,1,1
1836,80841,129522,48684,1,48684,129524,129522,1,1
1837,80885,129599,48717,1,48717,129601,129599,1,1
1838,80929,129693,48766,1,48766,129695,129693,1,1
1839,80973,129699,48728,1,48728,129701,129699,1,1
1840,81017,129824,48810,1,48810,129826,129824,1,1
1841,81061,129916,48857,1,48857,129918,129916,1,1
1842,81105,129973,48871,1,48871,129975,129973,1,1
1843,81149,130075,48928,1,48928,130077,130075,1,1
1844,81193,130126,48936,1,48936,130128,130126,1,1
1845,81237,130216,48982,1,48982,130218,130216,1,1
1846,81281,130284,49005,1,49005,130286,130284,1,1
1847,81325,130345,49022,1,49022,130347,130345,1,1
1848,81369,130461,49095,1,49095,130464,130461,1,1
1849,81413,130509,49098,1,49098,130511,130509,1,1
1850,81457,130569,49115,1,49115,130572,130569,1,1
1851,81501,130624,49126,1,49126,130627,130624,1,1
1852,81545,130719,49176,1,49176,130721,130719,1,1
1853,81589,130782,49195,1,49195,130784,130782,1,1
1854,81634,130862,49232,1,49232,130865,130862,1,1
1855,81678,130944,49270,1,49270,130947,130944,1,1
1856,81722,131000,49281,1,49281,131002,131000,1,1
1857,81766,131051,49288,1,49288,131053,131051,1,1
1858,81810,131106,49299,1,49299,131109,131106,1,1
1859,81854,131222,49371,1,49371,131224,131222,1,1
1860,81898,131290,49395,1,49395,131292,131290,1,1
1861,81942,131345,49406,1,49406,131347,131345,1,1
1862,81986,131427,49444,1,49444,131430,131427,1,1
1863,82030,131481,49454,1,49454,131483,131481,1,1
1864,82074,131538,49467,1,49467,131541,131538,1,1
1865,82118,131580,49465,1,49465,131583,131580,1,1
1866,82162,131677,49518,1,49518,131680,131677,1,1
1867,82206,131769,49566,1,49566,131771,131769,1,1
1868,82250,131851,49603,1,49603,131853,131851,1,1
1869,82294,131907,49615,1,49615,131909,131907,1,1
1870,82338,131996,49660,1,49660,131998,131996,1,1
1871,82382,132028,49649,1,49649,132031,132028,1,1
1872,82426,132124,49701,1,49701,132127,132124,1,1
1873,82470,132203,49736,1,49736,132205,132203,1,1
1874,82514,132246,49735,1,49735,132248,132246,1,1
1875,82558,132339,49783,1,49783,132341,132339,1,1
1876,82602,132395,49796,1,49796,132398,132395,1,1
1877,82646,132454,49810,1,49810,132456,132454,1,1
1878,82690,132509,49822,1,49822,132512,132509,1,1
1879,82734,132589,49858,1,49858,132592,132589,1,1
1880,82779,132674,49898,1,49898,132676,132674,1,1
1881,82823,132716,49896,1,49896,132718,132716,1,1
1882,82867,132793,49929,1,49929,132795,132793,1,1
1883,82911,132872,49964,1,49964,132874,132872,1,1
1884,82955,132927,49975,1,49975,132929,132927,1,1
1885,82999,133057,50061,1,50061,133060,133057,1,1
1886,83043,133109,50069,1,50069,133112,133109,1,1
1887,83087,133200,50116,1,50116,133203,133200,1,1
1888,83131,133242,50114,1,50114,133244,133242,1,1
1889,83175,133347,50175,1,50175,133349,133347,1,1
1890,83219,133403,50187,1,50187,133406,133403,1,1
1891,83263,133494,50234,1,50234,133497,133494,1,1
1892,83307,133576,50272,1,50272,133579,133576,1,1
1893,83351,133642,50294,1,50294,133644,133642,1,1
1894,83395,133710,50318,1,50318,133713,133710,1,1
1895,83439,133788,50352,1,50352,133791,133788,1,1
1896,83483,133873,50392,1,50392,133875,133873,1,1
1897,83527,133960,50436,1,50436,133963,133960,1,1
1898,83571,134012,50444,1,50444,134014,134012,1,1
1899,83615,134103,50491,1,50491,134105,134103,1,1
1900,83659,134177,50520,1,50520,134179,134177,1,1
1901,83703,134189,50489,1,50489,134192,134189,1,1
1902,83747,134269,50524,1,50524,134271,134269,1,1
1903,83791,134346,50557,1,50557,134348,134346,1,1
1904,83835,134434,50601,1,50601,134436,134434,1,1
1905,83879,134515,50639,1,50639,134518,134515,1,1
1906,83923,134571,50650,1,50650,134573,134571,1,1
1907,83968,134611,50646,1,50646,134613,134611,1,1
1908,84012,134699,50690,1,50690,134701,134699,1,1
1909,84056,134755,50702,1,50702,134757,134755,1,1
1910,84100,134845,50748,1,50748,134847,134845,1,1
1911,84144,134895,50754,1,50754,134897,134895,1,1
1912,84188,134972,50787,1,50787,134974,134972,1,1
1913,84232,135022,50793,1,50793,135024,135022,1,1
1914,84276,135089,50815,1,50815,135091,135089,1,1
1915,84320,135205,50888,1,50888,135208,135205,1,1
1916,84364,135248,50887,1,50887,135250,135248,1,1
1917,84408,135339,50934,1,50934,135342,135339,1,1
1918,84452,135415,50966,1,50966,135417,135415,1,1
1919,84496,135476,50983,1,50983,135479,135476,1,1
1920,84540,135560,51022,1,51022,135562,135560,1,1
1921,84584,135636,51055,1,51055,135638,135636,1,1
1922,84628,135677,51052,1,51052,135679,135677,1,1
1923,84672,135802,51132,1,51132,135804,135802,1,1
1924,84716,135865,51152,1,51152,135867,135865,1,1
1925,84760,135927,51169,1,51169,135929,135927,1,1
1926,84804,136009,51207,9,51199,136003,136001,1,1
1927,84848,136078,51233,1,51233,136081,136078,1,1
1928,84892,136130,51241,1,51241,136133,136130,1,1
1929,84936,136245,51312,1,51312,136248,136245,1,1
1930,84980,136323,51345,1,51345,136325,136323,1,1
1931,85024,136365,51344,1,51344,136368,136365,1,1
1932,85068,136471,51405,1,51405,136473,136471,1,1
1933,85113,136508,51398,1,51398,136510,136508,1,1
1934,85157,136611,51457,1,51457,136613,136611,1,1
1935,85201,136663,51466,1,51466,136666,136663,1,1
1936,85245,136694,51452,1,51452,136696,136694,1,1
1937,85289,136781,51495,1,51495,136783,136781,1,1
1938,85333,136803,51473,1,51473,136805,136803,1,1
1939,85377,136939,51565,1,51565,136942,136939,1,1
1940,85421,136989,51571,1,51571,136991,136989,1,1
1941,85465,137056,51594,1,51594,137058,137056,1,1
1942,85509,137110,51603,1,51603,137112,137110,1,1
1943,85553,137193,51643,1,51643,137196,137193,1,1
1944,85597,137283,51688,1,51688,137285,137283,1,1
1945,85641,137361,51723,1,51723,137363,137361,1,1
1946,85685,137376,51694,1,51694,137379,137376,1,1
1947,85729,137489,51763,1,51763,137491,137489,1,1
1948,85773,137581,51811,1,51811,137583,137581,1,1
1949,85817,137639,51824,1,51824,137641,137639,1,1
1950,85861,137711,51852,1,51852,137713,137711,1,1
1951,85905,137786,51884,1,51884,137788,137786,1,1
1952,85949,137859,51912,1,51912,137861,137859,1,1
1953,85993,137911,51920,1,51920,137913,137911,1,1
1954,86037,137968,51933,1,51933,137970,137968,1,1
1955,86081,138058,51979,1,51979,138060,138058,1,1
1956,86125,138134,52011,1,52011,138136,138134,1,1
1957,86169,138234,52067,1,52067,138236,138234,1,1
1958,86213,138299,52088,1,52088,138301,138299,1,1
1959,86258,138374,52119,1,52119,138376,138374,1,1
1960,86302,138425,52127,1,52127,138428,138425,1,1
1961,86346,138531,52188,1,52188,138533,138531,1,1
1962,86390,138602,52215,1,52215,138604,138602,1,1
1963,86434,138642,52211,1,52211,138644,138642,1,1
1964,86478,138715,52240,1,52240,138717,138715,1,1
1965,86522,138798,52279,1,52279,138801,138798,1,1
1966,86566,138856,52292,1,52292,138858,138856,1,1
1967,86610,138926,52319,1,52319,138928,138926,1,1
1968,86654,139030,52379,1,52379,139032,139030,1,1
1969,86698,139116,52421,1,52421,139118,139116,1,1
1970,86742,139168,52429,1,52429,139170,139168,1,1
1971,86786,139253,52470,1,52470,139255,139253,1,1
1972,86830,139333,52506,1,52506,139335,139333,1,1
1973,86874,139395,52523,1,52523,139397,139395,1,1
1974,86918,139485,52569,1,52569,139487,139485,1,1
1975,86962,139576,52617,1,52617,139579,139576,1,1
1976,87006,139650,52647,1,52647,139653,139650,1,1
1977,87050,139734,52687,1,52687,139737,139734,1,1
1978,87094,139804,52713,1,52713,139806,139804,1,1
1979,87138,139863,52728,1,52728,139866,139863,1,1
1980,87182,139942,52762,1,52762,139944,139942,1,1
1981,87226,140005,52782,1,52782,140008,140005,1,1
1982,87270,140056,52788,1,52788,140058,140056,1,1
1983,87314,140149,52838,1,52838,140152,140149,1,1
1984,87358,140205,52849,1,52849,140207,140205,1,1
1985,87403,140264,52864,1,52864,140266,140264,1,1
1986,87447,140329,52885,1,52885,140331,140329,1,1
1987,87491,140426,52938,1,52938,140428,140426,1,1
1988,87535,140483,52952,1,52952,140486,140483,1,1
1989,87579,140556,52980,1,52980,140558,140556,1,1
1990,87623,140640,53020,1,53020,140642,140640,1,1
1991,87667,140716,53052,1,53052,140718,140716,1,1
1992,87711,140765,53057,1,53057,140767,140765,1,1
1993,87755,140847,53095,1,53095,140849,140847,1,1
1994,87799,140890,53093,1,53093,140892,140890,1,1
1995,87843,140949,53109,1,53109,140951,140949,1,1
1996,87887,141002,53118,1,53118,141004,141002,1,1
1997,87931,141065,53137,1,53137,141067,141065,1,1
1998,87975,141150,53178,1,53178,141152,141150,1,1
1999,88019,141206,53190,1,53190,141209,141206,1,1
2000,88063,141265,53205,1,53205,141267,141265,1,1
2001,88107,141324,53219,1,53219,141326,141324,1,1
2002,88151,141391,53242,1,53242,141393,141391,1,1
2003,88195,141473,53281,1,53281,141476,141473,1,1
2004,88239,141505,53268,1,53268,141507,141505,1,1
2005,88283,141600,53320,9,53312,141594,141592,1,1
2006,88327,141664,53339,1,53339,141666,141664,1,1
2007,88371,141724,53355,1,53355,141726,141724,1,1
2008,88415,141792,53379,1,53379,141794,141792,1,1
2009,88459,141881,53425,1,53425,141884,141881,1,1
2010,88503,141978,53477,1,53477,141980,141978,1,1
2011,88548,142062,53517,1,53517,142064,142062,1,1
2012,88592,142173,53584,1,53584,142175,142173,1,1
2013,88636,142239,53606,1,53606,142242,142239,1,1
2014,88680,142334,53657,1,53657,142337,142334,1,1
2015,88724,142376,53656,1,53656,142379,142376,1,1
2016,88768,142454,53689,1,53689,142456,142454,1,1
2017,88812,142481,53672,1,53672,142483,142481,1,1
2018,88856,142578,53725,1,53725,142580,142578,1,1
2019,88900,142658,53761,1,53761,142660,142658,1,1
2020,88944,142672,53731,1,53731,142675,142672,1,1
2021,88988,142771,53786,1,53786,142774,142771,1,1
2022,89032,142833,53804,1,53804,142836,142833,1,1
2023,89076,142895,53822,1,53822,142898,142895,1,1
2024,89120,143007,53890,1,53890,143009,143007,1,1
2025,89164,143059,53897,1,53897,143061,143059,1,1
2026,89208,143115,53910,1,53910,143118,143115,1,1
2027,89252,143200,53950,1,53950,143202,143200,1,1
2028,89296,143267,53973,1,53973,143269,143267,1,1
2029,89340,143344,54007,1,54007,143347,143344,1,1
2030,89384,143416,54034,1,54034,143418,143416,1,1
2031,89428,143457,54032,1,54032,143460,143457,1,1
2032,89472,143556,54086,1,54086,143558,143556,1,1
2033,89516,143629,54116,1,54116,143631,143629,1,1
2034,89560,143695,54137,1,54137,143697,143695,1,1
2035,89604,143730,54128,1,54128,143732,143730,1,1
2036,89648,143812,54166,1,54166,143814,143812,1,1
2037,89693,143869,54179,1,54179,143871,143869,1,1
2038,89737,143958,54224,1,54224,143960,143958,1,1
2039,89781,143985,54207,1,54207,143987,143985,1,1
2040,89825,144068,54246,1,54246,144071,144068,1,1
2041,89869,144141,54275,1,54275,144144,144141,1,1
2042,89913,144206,54296,1,54296,144208,144206,1,1
2043,89957,144291,54337,1,54337,144293,144291,1,1
2044,90001,144336,54338,1,54338,144338,144336,1,1
2045,90045,144418,54376,1,54376,144420,144418,1,1
2046,90089,144517,54431,1,54431,144519,144517,1,1
2047,90133,144584,54454,1,54454,144586,144584,1,1
2048,90177,144684,54510,1,54510,144686,144684,1,1
2049,90221,144744,54526,1,54526,144746,144744,1,1
2050,90265,144793,54530,1,54530,144795,144793,1,1
2051,90309,144811,54505,1,54505,144813,144811,1,1
2052,90353,144891,54541,1,54541,144894,144891,1,1
2053,90397,144952,54558,1,54558,144955,144952,1,1
2054,90441,145040,54602,1,54602,145043,145040,1,1
2055,90485,145116,54634,1,54634,145119,145116,1,1
2056,90529,145209,54682,1,54682,145211,145209,1,1
2057,90573,145299,54728,1,54728,145301,145299,1,1
2058,90617,145357,54743,1,54743,145360,145357,1,1
2059,90661,145414,54755,1,54755,145416,145414,1,1
2060,90705,145494,54791,1,54791,145496,145494,1,1
2061,90749,145589,54842,1,54842,145591,145589,1,1
2062,90793,145667,54876,1,54876,145669,145667,1,1
2063,90838,145716,54881,1,54881,145718,145716,1,1
2064,90882,145765,54887,1,54887,145768,145765,1,1
2065,90926,145818,54895,1,54895,145820,145818,1,1
2066,90970,145893,54926,1,54926,145895,145893,1,1
2067,91014,145990,54979,1,54979,145992,145990,1,1
2068,91058,146044,54989,1,54989,146046,146044,1,1
2069,91102,146144,55045,1,55045,146146,146144,1,1
2070,91146,146202,55059,1,55059,146204,146202,1,1
2071,91190,146278,55091,1,55091,146280,146278,1,1
2072,91234,146366,55135,11,55124,146358,146356,1,1
2073,91278,146428,55153,1,55153,146431,146428,1,1
2074,91322,146475,55156,1,55156,146478,146475,1,1
2075,91366,146531,55168,1,55168,146533,146531,1,1
2076,91410,146579,55172,1,55172,146581,146579,1,1
2077,91454,146659,55207,1,55207,146661,146659,1,1
2078,91498,146720,55224,1,55224,146722,146720,1,1
2079,91542,146804,55265,1,55265,146806,146804,1,1
2080,91586,146906,55322,1,55322,146908,146906,1,1
2081,91630,146952,55324,1,55324,146954,146952,1,1
2082,91674,147025,55353,1,55353,147027,147025,1,1
2083,91718,147114,55398,1,55398,147116,147114,1,1
2084,91762,147163,55403,1,55403,147165,147163,1,1
2085,91806,147219,55416,1,55416,147222,147219,1,1
2086,91850,147289,55441,1,55441,147291,147289,1,1
2087,91894,147373,55481,1,55481,147375,147373,1,1
2088,91938,147447,55512,1,55512,147450,147447,1,1
2089,91982,147537,55557,1,55557,147539,147537,1,1
2090,92027,147613,55589,1,55589,147615,147613,1,1
2091,92071,147680,55613,1,55613,147683,147680,1,1
2092,92115,147746,55634,1,55634,147748,147746,1,1
2093,92159,147799,55643,1,55643,147801,147799,1,1
2094,92203,147844,55644,1,55644,147846,147844,1,1
2095,92247,147925,55681,9,55672,147918,147916,1,1
2096,92291,148033,55745,1,55745,148035,148033,1,1
2097,92335,148070,55738,1,55738,148073,148070,1,1
2098,92379,148164,55788,1,55788,148166,148164,1,1
2099,92423,148209,55789,1,55789,148211,148209,1,1
2100,92467,148275,55811,1,55811,148278,148275,1,1
2101,92511,148315,55807,1,55807,148317,148315,1,1
2102,92555,148398,55846,1,55846,148400,148398,1,1
2103,92599,148456,55859,1,55859,148458,148456,1,1
2104,92643,148563,55922,1,55922,148565,148563,1,1
2105,92687,148613,55929,1,55929,148615,148613,1,1
2106,92731,148709,55980,1,55980,148711,148709,1,1
2107,92775,148768,55995,1,55995,148770,148768,1,1
2108,92819,148839,56022,1,56022,148841,148839,1,1
2109,92863,148909,56049,1,56049,148911,148909,1,1
2110,92907,148936,56031,1,56031,148938,148936,1,1
2111,92951,149040,56091,1,56091,149042,149040,1,1
2112,92995,149113,56121,1,56121,149116,149113,1,1
2113,93039,149207,56170,1,56170,149209,149207,1,1
2114,93083,149246,56166,1,56166,149249,149246,1,1
2115,93127,149291,56166,1,56166,149293,149291,1,1
2116,93172,149349,56180,1,56180,149351,149349,1,1
2117,93216,149464,56251,1,56251,149466,149464,1,1
2118,93260,149523,56266,1,56266,149525,149523,1,1
2119,93304,149619,56318,1,56318,149621,149619,1,1
2120,93348,149662,56317,1,56317,149664,149662,1,1
2121,93392,149758,56369,1,56369,149760,149758,1,1
2122,93436,149806,56373,1,56373,149809,149806,1,1
2123,93480,149931,56454,1,56454,149933,149931,1,1
2124,93524,150013,56492,1,56492,150015,150013,1,1
2125,93568,150093,56527,1,56527,150095,150093,1,1
2126,93612,150138,56528,1,56528,150140,150138,1,1
2127,93656,150215,56561,1,56561,150217,150215,1,1
2128,93700,150231,56533,1,56533,150233,150231,1,1
2129,93744,150324,56583,1,56583,150326,150324,1,1
2130,93788,150408,56623,1,56623,150410,150408,1,1
2131,93832,150505,56676,1,56676,150508,150505,1,1
2132,93876,150572,56699,1,56699,150574,150572,1,1
2133,93920,150643,56726,1,56726,150645,150643,1,1
2134,93964,150648,56687,1,56687,150651,150648,1,1
2135,94008,150752,56747,1,56747,150755,150752,1,1
2136,94052,150819,56769,1,56769,150821,150819,1,1
2137,94096,150871,56777,1,56777,150873,150871,1,1
2138,94140,150958,56821,1,56821,150961,150958,1,1
2139,94184,151029,56848,1,56848,151031,151029,1,1
2140,94228,151099,56873,1,56873,151101,151099,1,1
2141,94272,151155,56885,1,56885,151157,151155,1,1
2142,94317,151202,56889,1,56889,151205,151202,1,1
2143,94361,151265,56907,1,56907,151267,151265,1,1
2144,94405,151325,56923,1,56923,151327,151325,1,1
2145,94449,151388,56942,1,56942,151390,151388,1,1
2146,94493,151473,56983,1,56983,151475,151473,1,1
2147,94537,151533,56999,1,56999,151535,151533,1,1
2148,94581,151606,57028,1,57028,151608,151606,1,1
2149,94625,151724,57102,1,57102,151726,151724,1,1
2150,94669,151772,57106,1,57106,151774,151772,1,1
2151,94713,151835,57125,1,57125,151837,151835,1,1
2152,94757,151942,57188,1,57188,151944,151942,1,1
2153,94801,151983,57185,1,57185,151986,151983,1,1
2154,94845,152064,57221,1,57221,152066,152064,1,1
2155,94889,152131,57245,1,57245,152133,152131,1,1
2156,94933,152201,57270,1,57270,152203,152201,1,1
2157,94977,152262,57287,1,57287,152264,152262,1,1
2158,95021,152318,57300,1,57300,152320,152318,1,1
2159,95065,152382,57319,1,57319,152384,152382,1,1
2160,95109,152414,57307,1,57307,152416,152414,1,1
2161,95153,152535,57384,1,57384,152537,152535,1,1
2162,95197,152613,57419,1,57419,152615,152613,1,1
2163,95241,152671,57433,1,57433,152674,152671,1,1
2164,95285,152727,57444,1,57444,152729,152727,1,1
2165,95329,152810,57484,1,57484,152813,152810,1,1
2166,95373,152896,57525,1,57525,152898,152896,1,1
2167,95417,152950,57536,1,57536,152953,152950,1,1
2168,95462,153032,57573,1,57573,153034,153032,1,1
2169,95506,153079,57576,1,57576,153081,153079,1,1
2170,95550,153167,57620,1,57620,153170,153167,1,1
2171,95594,153234,57644,1,57644,153237,153234,1,1
2172,95638,153270,57635,1,57635,153272,153270,1,1
2173,95682,153366,57687,1,57687,153369,153366,1,1
2174,95726,153466,57743,1,57743,153468,153466,1,1
2175,95770,153560,57793,1,57793,153563,153560,1,1
2176,95814,153636,57825,1,57825,153638,153636,1,1
2177,95858,153734,57879,1,57879,153736,153734,1,1
2178,95902,153798,57899,1,57899,153800,153798,1,1
2179,95946,153870,57927,1,57927,153872,153870,1,1
2180,95990,153924,57937,1,57937,153926,153924,1,1
2181,96034,153988,57957,1,57957,153991,153988,1,1
2182,96078,154056,57981,1,57981,154059,154056,1,1
2183,96122,154145,58026,1,58026,154147,154145,1,1
2184,96166,154191,58027,1,58027,154193,154191,1,1
2185,96210,154331,58123,1,58123,154333,154331,1,1
2186,96254,154396,58145,1,58145,154399,154396,1,1
2187,96298,154493,58197,1,58197,154495,154493,1,1
2188,96342,154556,58216,1,58216,154558,154556,1,1
2189,96386,154598,58215,1,58215,154600,154598,1,1
2190,96430,154678,58251,1,58251,154681,154678,1,1
2191,96474,154732,58260,1,58260,154734,154732,1,1
2192,96518,154808,58292,1,58292,154810,154808,1,1
2193,96562,154869,58309,1,58309,154871,154869,1,1
2194,96607,154921,58317,1,58317,154923,154921,1,1
2195,96651,154991,58343,1,58343,154993,154991,1,1
2196,96695,155010,58318,1,58318,155013,155010,1,1
2197,96739,155126,58390,1,58390,155128,155126,1,1
2198,96783,155212,58432,1,58432,155214,155212,1,1
2199,96827,155286,58462,1,58462,155288,155286,1,1
2200,96871,155356,58488,1,58488,155358,155356,1,1
2201,96915,155423,58511,1,58511,155425,155423,1,1
2202,96959,155510,58554,1,58554,155512,155510,1,1
2203,97003,155588,58587,1,58587,155590,155588,1,1
2204,97047,155634,58589,1,58589,155636,155634,1,1
2205,97091,155715,58627,1,58627,155718,155715,1,1
2206,97135,155735,58602,1,58602,155737,155735,1,1
2207,97179,155776,58600,1,58600,155779,155776,1,1
2208,97223,155908,58688,1,58688,155911,155908,1,1
2209,97267,155994,58729,1,58729,155996,155994,1,1
2210,97311,156051,58742,1,58742,156053,156051,1,1
2211,97355,156155,58803,1,58803,156157,156155,1,1
2212,97399,156185,58789,1,58789,156187,156185,1,1
2213,97443,156250,58810,1,58810,156253,156250,1,1
2214,97487,156327,58843,1,58843,156329,156327,1,1
2215,97531,156409,58880,1,58880,156411,156409,1,1
2216,97575,156469,58896,1,58896,156471,156469,1,1
2217,97619,156541,58924,1,58924,156543,156541,1,1
2218,97663,156596,58935,1,58935,156598,156596,1,1
2219,97707,156688,58984,9,58975,156682,156680,1,1
2220,97752,156748,58999,1,58999,156750,156748,1,1
2221,97796,156807,59014,1,59014,156809,156807,1,1
2222,97840,156896,59059,1,59059,156898,156896,1,1
2223,97884,156974,59093,1,59093,156977,156974,1,1
2224,97928,157062,59137,1,59137,157064,157062,1,1
2225,97972,157134,59165,1,59165,157136,157134,1,1
2226,98016,157159,59146,1,59146,157161,157159,1,1
2227,98060,157217,59160,1,59160,157219,157217,1,1
2228,98104,157261,59160,1,59160,157263,157261,1,1
2229,98148,157352,59207,1,59207,157354,157352,1,1
2230,98192,157445,59256,1,59256,157447,157445,1,1
2231,98236,157488,59255,1,59255,157490,157488,1,1
2232,98280,157600,59323,1,59323,157602,157600,1,1
2233,98324,157661,59340,1,59340,157663,157661,1,1
2234,98368,157743,59378,1,59378,157745,157743,1,1
2235,98412,157776,59366,1,59366,157778,157776,1,1
2236,98456,157854,59400,1,59400,157856,157854,1,1
2237,98500,157926,59428,1,59428,157928,157926,1,1
2238,98544,157993,59451,1,59451,157995,157993,1,1
2239,98588,158072,59486,1,59486,158074,158072,1,1
2240,98632,158163,59534,1,59534,158166,158163,1,1
2241,98676,158251,59578,1,59578,158253,158251,1,1
2242,98720,158296,59578,1,59578,158298,158296,1,1
2243,98764,158359,59597,1,59597,158361,158359,1,1
2244,98808,158448,59642,1,59642,158450,158448,1,1
2245,98852,158537,59687,1,59687,158539,158537,1,1
2246,98897,158582,59689,1,59689,158585,158582,1,1
2247,98941,158636,59698,1,59698,158638,158636,1,1
2248,98985,158738,59756,1,59756,158740,158738,1,1
2249,99029,158855,59829,1,59829,158857,158855,1,1
2250,99073,158910,59840,1,59840,158913,158910,1,1
2251,99117,158977,59863,1,59863,158979,158977,1,1
2252,99161,159067,59909,1,59909,159069,159067,1,1
2253,99205,159134,59932,1,59932,159136,159134,1,1
2254,99249,159185,59939,1,59939,159188,159185,1,1
2255,99293,159222,59932,1,59932,159224,159222,1,1
2256,99337,159306,59972,1,59972,159309,159306,1,1
2257,99381,159368,59990,1,59990,159371,159368,1,1
2258,99425,159464,60041,1,60041,159466,159464,1,1
2259,99469,159532,60066,1,60066,159534,159532,1,1
2260,99513,159608,60097,1,60097,159610,159608,1,1
2261,99557,159671,60117,1,60117,159673,159671,1,1
2262,99601,159730,60131,1,60131,159732,159730,1,1
2263,99645,159774,60132,1,60132,159776,159774,1,1
2264,99689,159845,60158,1,60158,159847,159845,1,1
2265,99733,159919,60189,1,60189,159921,159919,1,1
2266,99777,160004,60229,1,60229,160006,160004,1,1
2267,99821,160076,60257,1,60257,160078,160076,1,1
2268,99865,160145,60282,1,60282,160147,160145,1,1
2269,99909,160235,60328,1,60328,160237,160235,1,1
2270,99953,160283,60332,9,60324,160276,160274,1,1
2271,99997,160346,60352,1,60352,160349,160346,1,1
2272,100042,160445,60407,1,60407,160448,160445,1,1
2273,100086,160528,60445,1,60445,160530,160528,1,1
2274,100130,160579,60452,1,60452,160581,160579,1,1
2275,100174,160661,60490,1,60490,160663,160661,1,1
2276,100218,160682,60467,1,60467,160684,160682,1,1
2277,100262,160766,60507,1,60507,160768,160766,1,1
2278,100306,160860,60557,1,60557,160862,160860,1,1
2279,100350,160930,60583,1,60583,160932,160930,1,1
2280,100394,161032,60641,1,60641,161035,161032,1,1
2281,100438,161048,60613,1,60613,161051,161048,1,1
2282,100482,161147,60668,1,60668,161150,161147,1,1
2283,100526,161212,60689,1,60689,161214,161212,1,1
2284,100570,161281,60714,1,60714,161283,161281,1,1
2285,100614,161322,60711,1,60711,161324,161322,1,1
2286,100658,161395,60739,1,60739,161397,161395,1,1
2287,100702,161464,60765,1,60765,161467,161464,1,1
2288,100746,161549,60806,1,60806,161551,161549,1,1
2289,100790,161644,60856,1,60856,161646,161644,1,1
2290,100834,161727,60895,1,60895,161729,161727,1,1
2291,100878,161768,60892,1,60892,161770,161768,1,1
2292,100922,161841,60921,1,60921,161843,161841,1,1
2293,100966,161936,60972,1,60972,161938,161936,1,1
2294,101010,161979,60972,1,60972,161981,161979,1,1
2295,101054,162070,61018,1,61018,162072,162070,1,1
2296,101098,162119,61024,1,61024,162122,162119,1,1
2297,101142,162216,61076,1,61076,162218,162216,1,1
2298,101187,162304,61120,1,61120,162306,162304,1,1
2299,101231,162345,61117,8,61110,162340,162337,1,1
2300,101275,162454,61182,1,61182,162456,162454,1,1
2301,101319,162512,61196,1,61196,162514,162512,1,1
2302,101363,162592,61232,1,61232,162594,162592,1,1
2303,101407,162635,61231,1,61231,162637,162635,1,1
2304,101451,162715,61267,1,61267,162717,162715,1,1
2305,101495,162801,61309,1,61309,162804,162801,1,1
2306,101539,162861,61325,1,61325,162863,162861,1,1
2307,101583,162933,61353,1,61353,162936,162933,1,1
2308,101627,163001,61377,1,61377,163003,163001,1,1
2309,101671,163083,61415,1,61415,163085,163083,1,1
2310,101715,163133,61420,1,61420,163135,163133,1,1
2311,101759,163230,61474,1,61474,163232,163230,1,1
2312,101803,163298,61497,1,61497,163300,163298,1,1
2313,101847,163375,61530,1,61530,163377,163375,1,1
2314,101891,163424,61536,1,61536,163426,163424,1,1
2315,101935,163504,61572,1,61572,163507,163504,1,1
2316,101979,163613,61636,1,61636,163615,163613,1,1
2317,102023,163641,61621,1,61621,163643,163641,1,1
2318,102067,163723,61659,1,61659,163725,163723,1,1
2319,102111,163785,61676,1,61676,163787,163785,1,1
2320,102155,163886,61733,1,61733,163888,163886,1,1
2321,102199,163957,61761,1,61761,163960,163957,1,1
2322,102243,164010,61769,1,61769,164012,164010,1,1
2323,102287,164073,61788,1,61788,164075,164073,1,1
2324,102331,164151,61822,1,61822,164153,164151,1,1
2325,102376,164243,61871,1,61871,164246,164243,1,1
2326,102420,164322,61905,1,61905,164325,164322,1,1
2327,102464,164373,61912,1,61912,164375,164373,1,1
2328,102508,164443,61938,1,61938,164445,164443,1,1
2329,102552,164484,61935,1,61935,164486,164484,1,1
2330,102596,164563,61970,1,61970,164565,164563,1,1
2331,102640,164642,62005,1,62005,164645,164642,1,1
2332,102684,164683,62002,1,62002,164685,164683,1,1
2333,102728,164767,62042,1,62042,164769,164767,1,1
2334,102772,164828,62059,1,62059,164830,164828,1,1
2335,102816,164922,62109,1,62109,164924,164922,1,1
2336,102860,164998,62141,10,62132,164991,164989,1,1
2337,102904,165051,62150,1,62150,165053,165051,1,1
2338,102948,165115,62170,1,62170,165117,165115,1,1
2339,102992,165198,62208,1,62208,165200,165198,1,1
2340,103036,165292,62259,1,62259,165294,165292,1,1
2341,103080,165364,62287,1,62287,165366,165364,1,1
2342,103124,165419,62298,1,62298,165421,165419,1,1
2343,103168,165504,62339,1,62339,165506,165504,1,1
2344,103212,165569,62359,1,62359,165571,165569,1,1
2345,103256,165662,62408,1,62408,165664,165662,1,1
2346,103300,165709,62411,1,62411,165711,165709,1,1
2347,103344,165761,62420,1,62420,165764,165761,1,1
2348,103388,165816,62431,1,62431,165819,165816,1,1
2349,103432,165932,62502,1,62502,165934,165932,1,1
2350,103476,166001,62527,1,62527,166003,166001,1,1
2351,103521,166034,62516,1,62516,166036,166034,1,1
2352,103565,166124,62563,1,62563,166127,166124,1,1
2353,103609,166168,62562,1,62562,166170,166168,1,1
2354,103653,166223,62573,1,62573,166225,166223,1,1
2355,103697,166285,62591,1,62591,166287,166285,1,1
2356,103741,166334,62596,1,62596,166336,166334,1,1
2357,103785,166430,62648,1,62648,166433,166430,1,1
2358,103829,166480,62654,1,62654,166483,166480,1,1
2359,103873,166555,62685,1,62685,166558,166555,1,1
2360,103917,166656,62742,1,62742,166658,166656,1,1
2361,103961,166710,62752,1,62752,166712,166710,1,1
2362,104005,166773,62771,1,62771,166775,166773,1,1
2363,104049,166861,62815,1,62815,166863,166861,1,1
2364,104093,166911,62820,1,62820,166913,166911,1,1
2365,104137,167009,62875,1,62875,167012,167009,1,1
2366,104181,167093,62915,1,62915,167095,167093,1,1
2367,104225,167130,62908,1,62908,167132,167130,1,1
2368,104269,167214,62947,1,62947,167216,167214,1,1
2369,104313,167277,62967,1,62967,167279,167277,1,1
2370,104357,167375,63020,1,63020,167377,167375,1,1
2371,104401,167404,63005,1,63005,167406,167404,1,1
2372,104445,167500,63057,1,63057,167502,167500,1,1
2373,104489,167558,63072,1,63072,167561,167558,1,1
2374,104533,167590,63059,1,63059,167592,167590,1,1
2375,104577,167695,63120,1,63120,167697,167695,1,1
2376,104621,167752,63134,1,63134,167755,167752,1,1
2377,104666,167837,63174,1,63174,167839,167837,1,1
2378,104710,167897,63191,1,63191,167900,167897,1,1
2379,104754,167943,63192,1,63192,167945,167943,1,1
2380,104798,168019,63224,1,63224,168021,168019,1,1
2381,104842,168086,63247,1,63247,168088,168086,1,1
2382,104886,168121,63238,1,63238,168123,168121,1,1
2383,104930,168191,63264,1,63264,168193,168191,1,1
2384,104974,168268,63297,1,63297,168270,168268,1,1
2385,105018,168349,63334,1,63334,168351,168349,1,1
2386,105062,168433,63374,1,63374,168435,168433,1,1
2387,105106,168488,63385,1,63385,168490,168488,1,1
2388,105150,168561,63414,1,63414,168563,168561,1,1
2389,105194,168616,63425,1,63425,168619,168616,1,1
2390,105238,168636,63400,12,63389,168626,168624,1,1
2391,105282,168731,63452,1,63452,168734,168731,1,1
2392,105326,168798,63475,1,63475,168800,168798,1,1
2393,105370,168884,63517,1,63517,168887,168884,1,1
2394,105414,168915,63503,1,63503,168917,168915,1,1
2395,105458,169040,63585,1,63585,169042,169040,1,1
2396,105502,169083,63584,1,63584,169086,169083,1,1
2397,105546,169162,63619,1,63619,169165,169162,1,1
2398,105590,169259,63672,1,63672,169262,169259,1,1
2399,105634,169348,63717,1,63717,169350,169348,1,1
2400,105678,169422,63746,1,63746,169424,169422,1,1
2401,105722,169474,63754,1,63754,169476,169474,1,1
2402,105766,169588,63824,1,63824,169590,169588,1,1
2403,105811,169657,63850,1,63850,169660,169657,1,1
2404,105855,169757,63905,1,63905,169759,169757,1,1
2405,105899,169830,63934,1,63934,169832,169830,1,1
2406,105943,169874,63934,1,63934,169876,169874,1,1
2407,105987,169919,63935,1,63935,169921,169919,1,1
2408,106031,170010,63982,1,63982,170012,170010,1,1
2409,106075,170093,64021,1,64021,170095,170093,1,1
2410,106119,170140,64024,1,64024,170142,170140,1,1
2411,106163,170222,64062,1,64062,170224,170222,1,1
2412,106207,170292,64088,1,64088,170294,170292,1,1
2413,106251,170362,64114,1,64114,170364,170362,1,1
2414,106295,170456,64164,1,64164,170459,170456,1,1
2415,106339,170521,64185,1,64185,170524,170521,1,1
2416,106383,170577,64196,1,64196,170579,170577,1,1
2417,106427,170648,64223,1,64223,170650,170648,1,1
2418,106471,170680,64212,1,64212,170683,170680,1,1
2419,106515,170752,64240,1,64240,170754,170752,1,1
2420,106559,170815,64258,1,64258,170817,170815,1,1
2421,106603,170872,64272,1,64272,170874,170872,1,1
2422,106647,170953,64308,1,64308,170955,170953,1,1
2423,106691,171022,64333,1,64333,171024,171022,1,1
2424,106735,171103,64370,1,64370,171105,171103,1,1
2425,106779,171165,64389,1,64389,171168,171165,1,1
2426,106823,171237,64416,1,64416,171239,171237,1,1
2427,106867,171297,64432,1,64432,171299,171297,1,1
2428,106911,171405,64496,1,64496,171407,171405,1,1
2429,106956,171504,64551,1,64551,171506,171504,1,1
2430,107000,171542,64545,1,64545,171544,171542,1,1
2431,107044,171677,64637,1,64637,171680,171677,1,1
2432,107088,171736,64651,1,64651,171738,171736,1,1
2433,107132,171802,64673,1,64673,171805,171802,1,1
2434,107176,171879,64706,1,64706,171881,171879,1,1
2435,107220,171967,64750,1,64750,171969,171967,1,1
2436,107264,172026,64765,1,64765,172028,172026,1,1
2437,107308,172121,64816,1,64816,172123,172121,1,1
2438,107352,172214,64865,1,64865,172217,172214,1,1
2439,107396,172259,64866,1,64866,172261,172259,1,1
2440,107440,172327,64890,1,64890,172330,172327,1,1
2441,107484,172369,64888,1,64888,172372,172369,1,1
2442,107528,172439,64914,1,64914,172441,172439,1,1
2443,107572,172490,64921,1,64921,172492,172490,1,1
2444,107616,172601,64988,1,64988,172603,172601,1,1
2445,107660,172698,65040,1,65040,172700,172698,1,1
2446,107704,172741,65040,1,65040,172744,172741,1,1
2447,107748,172812,65067,1,65067,172814,172812,1,1
2448,107792,172889,65100,1,65100,172892,172889,1,1
2449,107836,172960,65126,1,65126,172962,172960,1,1
2450,107880,173061,65183,1,65183,173063,173061,1,1
2451,107924,173112,65190,1,65190,173114,173112,1,1
2452,107968,173193,65227,1,65227,173195,173193,1,1
2453,108012,173262,65253,1,65253,173265,173262,1,1
2454,108056,173338,65284,1,65284,173340,173338,1,1
2455,108101,173423,65325,1,65325,173425,173423,1,1
2456,108145,173511,65370,1,65370,173514,173511,1,1
2457,108189,173550,65364,1,65364,173552,173550,1,1
2458,108233,173617,65387,1,65387,173619,173617,1,1
2459,108277,173673,65399,1,65399,173675,173673,1,1
2460,108321,173749,65431,1,65431,173752,173749,1,1
2461,108365,173811,65449,1,65449,173813,173811,1,1
2462,108409,173867,65461,1,65461,173869,173867,1,1
2463,108453,173966,65516,1,65516,173968,173966,1,1
2464,108497,174014,65520,1,65520,174016,174014,1,1
2465,108541,174104,65566,1,65566,174107,174104,1,1
2466,108585,174185,65603,1,65603,174187,174185,1,1
2467,108629,174237,65611,1,65611,174240,174237,1,1
2468,108673,174316,65645,1,65645,174318,174316,1,1
2469,108717,174392,65678,1,65678,174394,174392,1,1
2470,108761,174467,65708,1,65708,174469,174467,1,1
2471,108805,174566,65764,1,65764,174568,174566,1,1
2472,108849,174598,65752,1,65752,174600,174598,1,1
2473,108893,174709,65818,1,65818,174711,174709,1,1
2474,108937,174773,65839,1,65839,174776,174773,1,1
2475,108981,174855,65877,1,65877,174857,174855,1,1
2476,109025,174914,65892,1,65892,174916,174914,1,1
2477,109069,174991,65924,1,65924,174993,174991,1,1
2478,109113,175037,65927,1,65927,175040,175037,1,1
2479,109157,175087,65933,1,65933,175090,175087,1,1
2480,109201,175158,65959,1,65959,175160,175158,1,1
2481,109246,175258,66015,1,66015,175260,175258,1,1
2482,109290,175314,66027,1,66027,175316,175314,1,1
2483,109334,175430,66099,1,66099,175433,175430,1,1
2484,109378,175503,66129,1,66129,175506,175503,1,1
2485,109422,175559,66140,1,66140,175561,175559,1,1
2486,109466,175600,66137,1,66137,175603,175600,1,1
2487,109510,175693,66186,1,66186,175695,175693,1,1
2488,109554,175743,66192,1,66192,175746,175743,1,1
2489,109598,175827,66232,1,66232,175829,175827,1,1
2490,109642,175882,66243,1,66243,175884,175882,1,1
2491,109686,175987,66304,1,66304,175989,175987,1,1
2492,109730,176059,66332,1,66332,176062,176059,1,1
2493,109774,176096,66325,1,66325,176098,176096,1,1
2494,109818,176190,66374,1,66374,176192,176190,1,1
2495,109862,176220,66361,1,66361,176222,176220,1,1
2496,109906,176353,66450,1,66450,176355,176353,1,1
2497,109950,176423,66475,1,66475,176425,176423,1,1
2498,109994,176479,66488,1,66488,176481,176479,1,1
2499,110038,176533,66498,1,66498,176535,176533,1,1
2500,110082,176622,66542,1,66542,176624,176622,1,1
2501,110126,176658,66534,1,66534,176660,176658,1,1
2502,110170,176748,66580,1,66580,176750,176748,1,1
2503,110214,176814,66603,1,66603,176816,176814,1,1
2504,110258,176909,66653,1,66653,176911,176909,1,1
2505,110302,176951,66651,1,66651,176953,176951,1,1
2506,110346,177016,66672,1,66672,177018,177016,1,1
2507,110391,177086,66698,1,66698,177088,177086,1,1
2508,110435,177167,66736,1,66736,177170,177167,1,1
2509,110479,177252,66776,1,66776,177254,177252,1,1
2510,110523,177308,66788,1,66788,177311,177308,1,1
2511,110567,177349,66785,1,66785,177351,177349,1,1
2512,110611,177418,66810,1,66810,177420,177418,1,1
2513,110655,177488,66836,1,66836,177491,177488,1,1
2514,110699,177537,66841,1,66841,177539,177537,1,1
2515,110743,177667,66927,1,66927,177669,177667,1,1
2516,110787,177735,66951,1,66951,177737,177735,1,1
2517,110831,177830,67002,1,67002,177833,177830,1,1
2518,110875,177889,67017,1,67017,177892,177889,1,1
2519,110919,178001,67085,1,67085,178004,178001,1,1
2520,110963,178068,67108,1,67108,178071,178068,1,1
2521,111007,178129,67125,1,67125,178132,178129,1,1
2522,111051,178207,67159,1,67159,178209,178207,1,1
2523,111095,178291,67198,1,67198,178293,178291,1,1
2524,111139,178332,67195,1,67195,178334,178332,1,1
2525,111183,178399,67219,1,67219,178401,178399,1,1
2526,111227,178454,67230,1,67230,178457,178454,1,1
2527,111271,178504,67235,1,67235,178506,178504,1,1
2528,111315,178613,67301,1,67301,178615,178613,1,1
2529,111359,178675,67318,1,67318,178677,178675,1,1
2530,111403,178685,67285,1,67285,178688,178685,1,1
2531,111447,178778,67333,1,67333,178780,178778,1,1
2532,111491,178852,67363,1,67363,178854,178852,1,1
2533,111536,178922,67389,1,67389,178924,178922,1,1
2534,111580,179020,67444,10,67434,179013,179011,1,1
2535,111624,179088,67467,1,67467,179090,179088,1,1
2536,111668,179147,67482,1,67482,179150,179147,1,1
2537,111712,179243,67534,1,67534,179245,179243,1,1
2538,111756,179316,67564,1,67564,179319,179316,1,1
2539,111800,179357,67560,1,67560,179359,179357,1,1
2540,111844,179411,67570,1,67570,179413,179411,1,1
2541,111888,179516,67631,1,67631,179518,179516,1,1
2542,111932,179574,67645,1,67645,179576,179574,1,1
2543,111976,179636,67663,1,67663,179638,179636,1,1
2544,112020,179700,67683,1,67683,179703,179700,1,1
2545,112064,179794,67733,1,67733,179796,179794,1,1
2546,112108,179871,67766,1,67766,179874,179871,1,1
2547,112152,179943,67794,1,67794,179945,179943,1,1
2548,112196,180008,67815,1,67815,180010,180008,1,1
2549,112240,180082,67845,1,67845,180084,180082,1,1
2550,112284,180194,67913,1,67913,180197,180194,1,1
2551,112328,180283,67958,1,67958,180286,180283,1,1
2552,112372,180333,67963,1,67963,180335,180333,1,1
2553,112416,180409,67995,1,67995,180411,180409,1,1
2554,112460,180479,68021,1,68021,180481,180479,1,1
2555,112504,180523,68022,1,68022,180526,180523,1,1
2556,112548,180618,68072,1,68072,180620,180618,1,1
2557,112592,180644,68054,1,68054,180646,180644,1,1
2558,112636,180668,68035,1,68035,180670,180668,1,1
2559,112681,180747,68070,1,68070,180750,180747,1,1
2560,112725,180823,68101,1,68101,180825,180823,1,1
2561,112769,180905,68140,9,68131,180899,180897,1,1
2562,112813,180980,68170,1,68170,180982,180980,1,1
2563,112857,181015,68161,1,68161,181017,181015,1,1
2564,112901,181110,68212,1,68212,181112,181110,1,1
2565,112945,181171,68229,1,68229,181173,181171,1,1
2566,112989,181224,68238,1,68238,181226,181224,1,1
2567,113033,181291,68261,1,68261,181293,181291,1,1
2568,113077,181356,68282,1,68282,181358,181356,1,1
2569,113121,181461,68343,1,68343,181464,181461,1,1
2570,113165,181499,68336,1,68336,181501,181499,1,1
2571,113209,181570,68364,1,68364,181573,181570,1,1
2572,113253,181644,68394,1,68394,181647,181644,1,1
2573,113297,181739,68445,1,68445,181741,181739,1,1
2574,113341,181783,68445,1,68445,181785,181783,1,1
2575,113385,181838,68456,1,68456,181841,181838,1,1
2576,113429,181917,68490,1,68490,181919,181917,1,1
2577,113473,181974,68503,1,68503,181976,181974,1,1
2578,113517,182038,68524,1,68524,182041,182038,1,1
2579,113561,182141,68582,1,68582,182143,182141,1,1
2580,113605,182196,68594,1,68594,182199,182196,1,1
2581,113649,182278,68631,1,68631,182280,182278,1,1
2582,113693,182335,68645,1,68645,182337,182335,1,1
2583,113737,182419,68684,1,68684,182421,182419,1,1
2584,113781,182469,68690,1,68690,182471,182469,1,1
2585,113826,182559,68736,1,68736,182561,182559,1,1
2586,113870,182616,68749,1,68749,182618,182616,1,1
2587,113914,182653,68743,1,68743,182656,182653,1,1
2588,113958,182712,68757,1,68757,182714,182712,1,1
2589,114002,182763,68764,1,68764,182766,182763,1,1
2590,114046,182850,68807,1,68807,182853,182850,1,1
2591,114090,182903,68816,1,68816,182905,182903,1,1
2592,114134,182995,68864,1,68864,182997,182995,1,1
2593,114178,183062,68887,1,68887,183064,183062,1,1
2594,114222,183142,68923,1,68923,183144,183142,1,1
2595,114266,183246,68983,1,68983,183249,183246,1,1
2596,114310,183315,69008,1,69008,183317,183315,1,1
2597,114354,183393,69042,1,69042,183395,183393,1,1
2598,114398,183415,69020,1,69020,183418,183415,1,1
2599,114442,183527,69088,1,69088,183529,183527,1,1
2600,114486,183579,69096,1,69096,183582,183579,1,1
2601,114530,183652,69124,1,69124,183654,183652,1,1
2602,114574,183718,69147,1,69147,183720,183718,1,1
2603,114618,183794,69178,1,69178,183796,183794,1,1
2604,114662,183844,69184,1,69184,183846,183844,1,1
2605,114706,183902,69199,1,69199,183904,183902,1,1
2606,114750,183949,69201,1,69201,183951,183949,1,1
2607,114794,184034,69243,1,69243,184037,184034,1,1
2608,114838,184080,69244,1,69244,184082,184080,1,1
2609,114882,184166,69287,1,69287,184168,184166,1,1
2610,114926,184211,69287,1,69287,184213,184211,1,1
2611,114971,184327,69359,1,69359,184329,184327,1,1
2612,115015,184360,69348,1,69348,184362,184360,1,1
2613,115059,184488,69432,1,69432,184490,184488,1,1
2614,115103,184537,69437,1,69437,184539,184537,1,1
2615,115147,184602,69458,1,69458,184604,184602,1,1
2616,115191,184666,69478,1,69478,184668,184666,1,1
2617,115235,184788,69556,1,69556,184791,184788,1,1
2618,115279,184833,69557,1,69557,184835,184833,1,1
2619,115323,184930,69610,1,69610,184932,184930,1,1
2620,115367,184999,69635,1,69635,185002,184999,1,1
2621,115411,185027,69618,1,69618,185029,185027,1,1
2622,115455,185097,69645,1,69645,185099,185097,1,1
2623,115499,185190,69693,1,69693,185192,185190,1,1
2624,115543,185251,69711,1,69711,185253,185251,1,1
2625,115587,185300,69715,1,69715,185302,185300,1,1
2626,115631,185366,69738,1,69738,185369,185366,1,1
2627,115675,185465,69792,1,69792,185467,185465,1,1
2628,115719,185565,69848,1,69848,185567,185565,1,1
2629,115763,185637,69877,1,69877,185639,185637,1,1
2630,115807,185717,69912,1,69912,185719,185717,1,1
2631,115851,185759,69910,1,69910,185761,185759,1,1
2632,115895,185796,69904,1,69904,185798,185796,1,1
2633,115939,185900,69963,1,69963,185902,185900,1,1
2634,115983,185926,69946,1,69946,185928,185926,1,1
2635,116027,186010,69985,1,69985,186012,186010,1,1
2636,116071,186087,70018,1,70018,186089,186087,1,1
2637,116116,186149,70036,1,70036,186151,186149,1,1
2638,116160,186201,70044,1,70044,186203,186201,1,1
2639,116204,186270,70069,1,70069,186273,186270,1,1
2640,116248,186316,70071,1,70071,186318,186316,1,1
2641,116292,186392,70103,1,70103,186395,186392,1,1
2642,116336,186445,70112,1,70112,186448,186445,1,1
2643,116380,186571,70194,1,70194,186573,186571,1,1
2644,116424,186617,70196,1,70196,186619,186617,1,1
2645,116468,186712,70247,11,70237,186704,186702,1,1
2646,116512,186760,70251,1,70251,186763,186760,1,1
2647,116556,186850,70297,1,70297,186852,186850,1,1
2648,116600,186953,70355,1,70355,186955,186953,1,1
2649,116644,187032,70391,1,70391,187035,187032,1,1
2650,116688,187127,70441,1,70441,187129,187127,1,1
2651,116732,187181,70452,1,70452,187183,187181,1,1
2652,116776,187263,70489,1,70489,187265,187263,1,1
2653,116820,187329,70511,1,70511,187331,187329,1,1
2654,116864,187410,70549,1,70549,187413,187410,1,1
2655,116908,187448,70543,1,70543,187451,187448,1,1
2656,116952,187507,70557,1,70557,187509,187507,1,1
2657,116996,187586,70593,1,70593,187589,187586,1,1
2658,117040,187676,70638,1,70638,187678,187676,1,1
2659,117084,187725,70644,1,70644,187727,187725,1,1
2660,117128,187815,70689,1,70689,187817,187815,1,1
2661,117172,187887,70717,5,70712,187884,187882,1,1
2662,117216,187970,70757,1,70757,187973,187970,1,1
2663,117261,188030,70773,1,70773,188033,188030,1,1
2664,117305,188059,70757,1,70757,188061,188059,1,1
2665,117349,188199,70854,1,70854,188202,188199,1,1
2666,117393,188248,70859,1,70859,188251,188248,1,1
2667,117437,188325,70891,1,70891,188327,188325,1,1
2668,117481,188371,70893,1,70893,188373,188371,1,1
2669,117525,188443,70921,1,70921,188445,188443,1,1
2670,117569,188484,70918,1,70918,188487,188484,1,1
2671,117613,188537,70927,1,70927,188539,188537,1,1
2672,117657,188611,70957,1,70957,188613,188611,1,1
2673,117701,188721,71022,1,71022,188723,188721,1,1
2674,117745,188796,71054,1,71054,188798,188796,1,1
2675,117789,188883,71097,1,71097,188885,188883,1,1
2676,117833,188984,71154,1,71154,188986,188984,1,1
2677,117877,189056,71181,1,71181,189058,189056,1,1
2678,117921,189132,71214,1,71214,189134,189132,1,1
2679,117965,189207,71244,1,71244,189209,189207,1,1
2680,118009,189260,71253,1,71253,189262,189260,1,1
2681,118053,189285,71235,1,71235,189287,189285,1,1
2682,118097,189342,71248,1,71248,189345,189342,1,1
2683,118141,189377,71238,1,71238,189379,189377,1,1
2684,118185,189471,71288,1,71288,189473,189471,1,1
2685,118229,189536,71309,1,71309,189538,189536,1,1
2686,118273,189577,71306,1,71306,189579,189577,1,1
2687,118317,189659,71344,1,71344,189661,189659,1,1
2688,118361,189761,71403,1,71403,189763,189761,1,1
2689,118406,189842,71439,1,71439,189844,189842,1,1
2690,118450,189907,71460,1,71460,189909,189907,1,1
2691,118494,189982,71492,1,71492,189985,189982,1,1
2692,118538,190052,71517,1,71517,190054,190052,1,1
2693,118582,190116,71538,1,71538,190119,190116,1,1
2694,118626,190126,71503,1,71503,190128,190126,1,1
2695,118670,190237,71570,1,71570,190239,190237,1,1
2696,118714,190333,71622,8,71614,190328,190325,1,1
2697,118758,190386,71631,1,71631,190389,190386,1,1
2698,118802,190430,71631,1,71631,190432,190430,1,1
2699,118846,190558,71714,1,71714,190560,190558,1,1
2700,118890,190623,71736,1,71736,190625,190623,1,1
2701,118934,190695,71764,1,71764,190697,190695,1,1
2702,118978,190750,71774,1,71774,190752,190750,1,1
2703,119022,190820,71801,1,71801,190823,190820,1,1
2704,119066,190907,71844,1,71844,190909,190907,1,1
2705,119110,190972,71865,1,71865,190974,190972,1,1
2706,119154,191032,71881,1,71881,191035,191032,1,1
2707,119198,191072,71877,1,71877,191075,191072,1,1
2708,119242,191169,71929,1,71929,191171,191169,1,1
2709,119286,191176,71892,1,71892,191178,191176,1,1
2710,119330,191290,71963,1,71963,191293,191290,1,1
2711,119374,191342,71970,1,71970,191344,191342,1,1
2712,119418,191433,72017,1,72017,191435,191433,1,1
2713,119462,191494,72034,1,72034,191496,191494,1,1
2714,119506,191542,72039,1,72039,191545,191542,1,1
2715,119551,191644,72097,1,72097,191647,191644,1,1
2716,119595,191720,72128,1,72128,191722,191720,1,1
2717,119639,191802,72166,1,72166,191804,191802,1,1
2718,119683,191888,72208,1,72208,191890,191888,1,1
2719,119727,191936,72212,1,72212,191938,191936,1,1
2720,119771,192028,72260,1,72260,192030,192028,1,1
2721,119815,192103,72291,1,72291,192106,192103,1,1
2722,119859,192164,72308,1,72308,192167,192164,1,1
2723,119903,192244,72344,1,72344,192247,192244,1,1
2724,119947,192298,72354,1,72354,192300,192298,1,1
2725,119991,192365,72377,1,72377,192367,192365,1,1
2726,120035,192457,72424,1,72424,192459,192457,1,1
2727,120079,192537,72460,1,72460,192539,192537,1,1
2728,120123,192627,72507,1,72507,192630,192627,1,1
2729,120167,192666,72502,1,72502,192668,192666,1,1
2730,120211,192723,72514,1,72514,192725,192723,1,1
2731,120255,192771,72518,1,72518,192773,192771,1,1
2732,120299,192869,72572,1,72572,192871,192869,1,1
2733,120343,192957,72617,1,72617,192960,192957,1,1
2734,120387,193019,72634,1,72634,193021,193019,1,1
2735,120431,193111,72682,1,72682,193113,193111,1,1
2736,120475,193212,72739,1,72739,193214,193212,1,1
2737,120519,193270,72753,1,72753,193272,193270,1,1
2738,120563,193330,72769,1,72769,193332,193330,1,1
2739,120607,193397,72792,1,72792,193399,193397,1,1
2740,120651,193418,72769,1,72769,193420,193418,1,1
2741,120696,193463,72770,1,72770,193465,193463,1,1
2742,120740,193521,72784,1,72784,193523,193521,1,1
2743,120784,193594,72813,1,72813,193596,193594,1,1
2744,120828,193671,72846,1,72846,193673,193671,1,1
2745,120872,193728,72859,1,72859,193730,193728,1,1
2746,120916,193817,72904,1,72904,193820,193817,1,1
2747,120960,193864,72908,1,72908,193867,193864,1,1
2748,121004,193943,72941,1,72941,193945,193943,1,1
2749,121048,194027,72982,1,72982,194030,194027,1,1
2750,121092,194107,73018,1,73018,194109,194107,1,1
2751,121136,194197,73064,1,73064,194199,194197,1,1
2752,121180,194279,73102,1,73102,194282,194279,1,1
2753,121224,194327,73106,1,73106,194329,194327,1,1
2754,121268,194426,73161,1,73161,194428,194426,1,1
2755,121312,194507,73197,1,73197,194509,194507,1,1
2756,121356,194545,73191,1,73191,194547,194545,1,1
2757,121400,194608,73211,1,73211,194610,194608,1,1
2758,121444,194703,73262,1,73262,194705,194703,1,1
2759,121488,194748,73262,1,73262,194750,194748,1,1
2760,121532,194838,73309,1,73309,194840,194838,1,1
2761,121576,194922,73348,1,73348,194924,194922,1,1
2762,121620,195026,73408,1,73408,195028,195026,1,1
2763,121664,195063,73401,1,73401,195065,195063,1,1
2764,121708,195141,73435,1,73435,195143,195141,1,1
2765,121752,195221,73471,1,73471,195223,195221,1,1
2766,121796,195275,73481,1,73481,195277,195275,1,1
2767,121841,195379,73541,1,73541,195381,195379,1,1
2768,121885,195505,73623,1,73623,195507,195505,1,1
2769,121929,195557,73631,1,73631,195559,195557,1,1
2770,121973,195654,73684,1,73684,195656,195654,1,1
2771,122017,195724,73710,1,73710,195726,195724,1,1
2772,122061,195789,73731,1,73731,195791,195789,1,1
2773,122105,195863,73761,1,73761,195865,195863,1,1
2774,122149,195958,73812,1,73812,195961,195958,1,1
2775,122193,196037,73847,1,73847,196040,196037,1,1
2776,122237,196067,73833,1,73833,196069,196067,1,1
2777,122281,196128,73850,1,73850,196130,196128,1,1
2778,122325,196194,73872,1,73872,196196,196194,1,1
2779,122369,196278,73912,1,73912,196280,196278,1,1
2780,122413,196328,73918,1,73918,196330,196328,1,1
2781,122457,196377,73923,1,73923,196379,196377,1,1
2782,122501,196441,73943,1,73943,196443,196441,1,1
2783,122545,196508,73966,1,73966,196510,196508,1,1
2784,122589,196593,74007,1,74007,196596,196593,1,1
2785,122633,196677,74046,1,74046,196679,196677,1,1
2786,122677,196769,74094,1,74094,196771,196769,1,1
2787,122721,196826,74107,1,74107,196828,196826,1,1
2788,122765,196871,74108,1,74108,196873,196871,1,1
2789,122809,196944,74138,1,74138,196947,196944,1,1
2790,122853,197011,74160,1,74160,197013,197011,1,1
2791,122897,197048,74154,1,74154,197050,197048,1,1
2792,122941,197158,74219,1,74219,197160,197158,1,1
2793,122986,197233,74251,1,74251,197236,197233,1,1
2794,123030,197294,74267,1,74267,197296,197294,1,1
2795,123074,197339,74268,1,74268,197341,197339,1,1
2796,123118,197412,74297,1,74297,197414,197412,1,1
2797,123162,197446,74287,1,74287,197448,197446,1,1
2798,123206,197531,74329,1,74329,197534,197531,1,1
2799,123250,197603,74356,1,74356,197606,197603,1,1
2800,123294,197686,74395,1,74395,197688,197686,1,1
2801,123338,197688,74353,1,74353,197690,197688,1,1
2802,123382,197772,74392,1,74392,197774,197772,1,1
2803,123426,197831,74408,1,74408,197833,197831,1,1
2804,123470,197916,74449,1,74449,197918,197916,1,1
2805,123514,198008,74497,1,74497,198010,198008,1,1
2806,123558,198093,74537,1,74537,198095,198093,1,1
2807,123602,198151,74552,1,74552,198154,198151,1,1
2808,123646,198240,74597,1,74597,198243,198240,1,1
2809,123690,198320,74633,1,74633,198323,198320,1,1
2810,123734,198392,74661,1,74661,198395,198392,1,1
2811,123778,198474,74699,1,74699,198476,198474,1,1
2812,123822,198543,74723,1,74723,198545,198543,1,1
2813,123866,198609,74745,1,74745,198611,198609,1,1
2814,123910,198683,74776,1,74776,198686,198683,1,1
2815,123954,198754,74802,1,74802,198756,198754,1,1
2816,123998,198820,74825,1,74825,198822,198820,1,1
2817,124042,198880,74841,1,74841,198882,198880,1,1
2818,124086,198908,74825,1,74825,198911,198908,1,1
2819,124131,198987,74859,1,74859,198989,198987,1,1
2820,124175,199071,74899,1,74899,199073,199071,1,1
2821,124219,199151,74935,1,74935,199153,199151,1,1
2822,124263,199245,74985,1,74985,199247,199245,1,1
2823,124307,199292,74988,1,74988,199295,199292,1,1
2824,124351,199352,75004,1,75004,199355,199352,1,1
2825,124395,199411,75019,1,75019,199413,199411,1,1
2826,124439,199447,75011,1,75011,199449,199447,1,1
2827,124483,199452,74972,1,74972,199454,199452,1,1
2828,124527,199597,75073,1,75073,199599,199597,1,1
2829,124571,199641,75073,1,75073,199643,199641,1,1
2830,124615,199750,75138,1,75138,199753,199750,1,1
2831,124659,199810,75154,1,75154,199813,199810,1,1
2832,124703,199865,75165,1,75165,199867,199865,1,1
2833,124747,199952,75208,1,75208,199955,199952,1,1
2834,124791,200020,75232,1,75232,200022,200020,1,1
2835,124835,200084,75252,1,75252,200087,200084,1,1
2836,124879,200103,75226,1,75226,200105,200103,1,1
2837,124923,200231,75311,1,75311,200233,200231,1,1
2838,124967,200317,75353,1,75353,200319,200317,1,1
2839,125011,200417,75408,1,75408,200419,200417,1,1
2840,125055,200502,75450,1,75450,200505,200502,1,1
2841,125099,200593,75496,1,75496,200595,200593,1,1
2842,125143,200627,75487,1,75487,200630,200627,1,1
2843,125187,200697,75512,1,75512,200699,200697,1,1
2844,125231,200775,75546,1,75546,200777,200775,1,1
2845,125276,200812,75539,1,75539,200814,200812,1,1
2846,125320,200874,75557,1,75557,200876,200874,1,1
2847,125364,200915,75554,10,75545,200908,200905,1,1
2848,125408,201022,75617,1,75617,201024,201022,1,1
2849,125452,201129,75680,1,75680,201131,201129,1,1
2850,125496,201189,75696,1,75696,201191,201189,1,1
2851,125540,201236,75699,1,75699,201238,201236,1,1
2852,125584,201322,75741,1,75741,201324,201322,1,1
2853,125628,201391,75766,1,75766,201393,201391,1,1
2854,125672,201451,75782,1,75782,201454,201451,1,1
2855,125716,201527,75814,1,75814,201529,201527,1,1
2856,125760,201587,75830,1,75830,201589,201587,1,1
2857,125804,201654,75853,1,75853,201656,201654,1,1
2858,125848,201757,75912,1,75912,201759,201757,1,1
2859,125892,201825,75936,1,75936,201827,201825,1,1
2860,125936,201868,75935,1,75935,201871,201868,1,1
2861,125980,201971,75994,1,75994,201973,201971,1,1
2862,126024,202002,75980,1,75980,202004,202002,1,1
2863,126068,202085,76020,1,76020,202088,202085,1,1
2864,126112,202141,76031,1,76031,202143,202141,1,1
2865,126156,202180,76027,1,76027,202182,202180,1,1
2866,126200,202252,76055,1,76055,202255,202252,1,1
2867,126244,202367,76125,1,76125,202369,202367,1,1
2868,126288,202448,76162,1,76162,202450,202448,1,1
2869,126332,202528,76199,1,76199,202530,202528,1,1
2870,126376,202587,76214,1,76214,202590,202587,1,1
2871,126421,202674,76257,1,76257,202677,202674,1,1
2872,126465,202778,76316,1,76316,202780,202778,1,1
2873,126509,202836,76330,1,76330,202839,202836,1,1
2874,126553,202896,76347,1,76347,202899,202896,1,1
2875,126597,202970,76376,1,76376,202972,202970,1,1
2876,126641,203032,76395,1,76395,203035,203032,1,1
2877,126685,203087,76405,1,76405,203089,203087,1,1
2878,126729,203158,76432,1,76432,203160,203158,1,1
2879,126773,203309,76539,1,76539,203311,203309,1,1
2880,126817,203390,76576,1,76576,203392,203390,1,1
2881,126861,203503,76644,1,76644,203505,203503,1,1
2882,126905,203558,76656,1,76656,203560,203558,1,1
2883,126949,203687,76741,1,76741,203690,203687,1,1
2884,126993,203769,76779,1,76779,203771,203769,1,1
2885,127037,203773,76739,1,76739,203775,203773,1,1
2886,127081,203900,76821,1,76821,203902,203900,1,1
2887,127125,203973,76850,1,76850,203975,203973,1,1
2888,127169,204056,76890,1,76890,204058,204056,1,1
2889,127213,204115,76904,1,76904,204117,204115,1,1
2890,127257,204169,76915,1,76915,204172,204169,1,1
2891,127301,204212,76913,1,76913,204214,204212,1,1
2892,127345,204259,76916,1,76916,204261,204259,1,1
2893,127389,204338,76952,1,76952,204341,204338,1,1
2894,127433,204397,76967,1,76967,204400,204397,1,1
2895,127477,204474,76999,1,76999,204476,204474,1,1
2896,127521,204570,77051,1,77051,204572,204570,1,1
2897,127566,204651,77088,1,77088,204653,204651,1,1
2898,127610,204688,77081,1,77081,204690,204688,1,1
2899,127654,204757,77106,1,77106,204759,204757,1,1
2900,127698,204822,77127,1,77127,204825,204822,1,1
2901,127742,204909,77170,1,77170,204912,204909,1,1
2902,127786,204943,77160,1,77160,204945,204943,1,1
2903,127830,204994,77167,1,77167,204996,204994,1,1
2904,127874,205092,77221,1,77221,205094,205092,1,1
2905,127918,205157,77242,1,77242,205159,205157,1,1
2906,127962,205212,77253,1,77253,205215,205212,1,1
2907,128006,205289,77286,1,77286,205291,205289,1,1
2908,128050,205348,77300,1,77300,205350,205348,1,1
2909,128094,205431,77340,1,77340,205433,205431,1,1
2910,128138,205509,77374,1,77374,205512,205509,1,1
2911,128182,205575,77396,1,77396,205577,205575,1,1
2912,128226,205676,77452,1,77452,205678,205676,1,1
2913,128270,205753,77485,1,77485,205755,205753,1,1
2914,128314,205799,77487,1,77487,205801,205799,1,1
2915,128358,205886,77531,1,77531,205888,205886,1,1
2916,128402,205959,77559,1,77559,205961,205959,1,1
2917,128446,205985,77541,1,77541,205987,205985,1,1
2918,128490,206106,77618,1,77618,206108,206106,1,1
2919,128534,206158,77626,1,77626,206160,206158,1,1
2920,128578,206243,77668,1,77668,206246,206243,1,1
2921,128622,206313,77693,1,77693,206315,206313,1,1
2922,128666,206357,77693,9,77684,206350,206348,1,1
2923,128711,206433,77725,1,77725,206435,206433,1,1
2924,128755,206495,77744,1,77744,206498,206495,1,1
2925,128799,206565,77769,1,77769,206567,206565,1,1
2926,128843,206619,77779,1,77779,206622,206619,1,1
2927,128887,206697,77813,1,77813,206699,206697,1,1
2928,128931,206791,77863,1,77863,206793,206791,1,1
2929,128975,206846,77874,1,77874,206848,206846,1,1
2930,129019,206917,77901,1,77901,206919,206917,1,1
2931,129063,206970,77910,1,77910,206972,206970,1,1
2932,129107,207019,77915,1,77915,207021,207019,1,1
2933,129151,207124,77976,1,77976,207127,207124,1,1
2934,129195,207174,77982,1,77982,207176,207174,1,1
2935,129239,207219,77983,1,77983,207221,207219,1,1
2936,129283,207305,78025,1,78025,207307,207305,1,1
2937,129327,207354,78030,1,78030,207356,207354,1,1
2938,129371,207394,78025,1,78025,207396,207394,1,1
2939,129415,207486,78074,1,78074,207488,207486,1,1
2940,129459,207520,78063,1,78063,207522,207520,1,1
2941,129503,207582,78082,1,78082,207585,207582,1,1
2942,129547,207661,78116,1,78116,207663,207661,1,1
2943,129591,207757,78168,1,78168,207759,207757,1,1
2944,129635,207819,78186,1,78186,207821,207819,1,1
2945,129679,207903,78226,1,78226,207905,207903,1,1
2946,129723,208013,78293,1,78293,208015,208013,1,1
2947,129767,208077,78313,1,78313,208079,208077,1,1
2948,129811,208148,78339,1,78339,208150,208148,1,1
2949,129856,208210,78357,1,78357,208212,208210,1,1
2950,129900,208286,78389,1,78389,208288,208286,1,1
2951,129944,208342,78402,1,78402,208345,208342,1,1
2952,129988,208395,78410,1,78410,208398,208395,1,1
2953,130032,208502,78473,1,78473,208504,208502,1,1
2954,130076,208613,78540,1,78540,208615,208613,1,1
2955,130120,208669,78552,1,78552,208671,208669,1,1
2956,130164,208741,78580,1,78580,208743,208741,1,1
2957,130208,208836,78631,1,78631,208838,208836,1,1
2958,130252,208888,78639,1,78639,208890,208888,1,1
2959,130296,208978,78684,1,78684,208980,208978,1,1
2960,130340,209052,78715,1,78715,209054,209052,1,1
2961,130384,209123,78742,1,78742,209125,209123,1,1
2962,130428,209192,78767,11,78756,209184,209181,1,1
2963,130472,209235,78766,1,78766,209238,209235,1,1
2964,130516,209294,78781,1,78781,209297,209294,1,1
2965,130560,209389,78832,1,78832,209391,209389,1,1
2966,130604,209430,78828,1,78828,209432,209430,1,1
2967,130648,209514,78869,1,78869,209516,209514,1,1
2968,130692,209600,78910,1,78910,209602,209600,1,1
2969,130736,209689,78955,1,78955,209691,209689,1,1
2970,130780,209763,78985,1,78985,209765,209763,1,1
2971,130824,209848,79027,1,79027,209851,209848,1,1
2972,130868,209938,79072,1,79072,209940,209938,1,1
2973,130912,210022,79112,1,79112,210024,210022,1,1
2974,130956,210083,79129,1,79129,210085,210083,1,1
2975,131001,210153,79155,1,79155,210155,210153,1,1
2976,131045,210222,79180,1,79180,210224,210222,1,1
2977,131089,210305,79220,1,79220,210308,210305,1,1
2978,131133,210405,79275,1,79275,210407,210405,1,1
2979,131177,210475,79301,1,79301,210477,210475,1,1
2980,131221,210545,79327,1,79327,210547,210545,1,1
2981,131265,210614,79352,1,79352,210616,210614,1,1
2982,131309,210683,79377,11,79367,210675,210673,1,1
2983,131353,210769,79419,1,79419,210771,210769,1,1
2984,131397,210834,79439,1,79439,210836,210834,1,1
2985,131441,210929,79491,1,79491,210931,210929,1,1
2986,131485,211011,79529,1,79529,211013,211011,1,1
2987,131529,211109,79582,1,79582,211111,211109,1,1
2988,131573,211188,79617,1,79617,211190,211188,1,1
2989,131617,211262,79648,1,79648,211265,211262,1,1
2990,131661,211357,79698,1,79698,211359,211357,1,1
2991,131705,211395,79693,1,79693,211397,211395,1,1
2992,131749,211448,79702,1,79702,211450,211448,1,1
2993,131793,211522,79731,1,79731,211524,211522,1,1
2994,131837,211581,79746,1,79746,211583,211581,1,1
2995,131881,211671,79792,1,79792,211673,211671,1,1
2996,131925,211721,79798,1,79798,211723,211721,1,1
2997,131969,211812,79845,1,79845,211814,211812,1,1
2998,132013,211871,79860,1,79860,211873,211871,1,1
2999,132057,211906,79851,1,79851,211908,211906,1,1
3000,132101,212011,79912,1,79912,212013,212011,1,1
3001,132146,212082,79939,1,79939,212084,212082,1,1
3002,132190,212153,79966,1,79966,212155,212153,1,1
3003,132234,212235,80004,1,80004,212238,212235,1,1
3004,132278,212311,80036,1,80036,212313,212311,1,1
3005,132322,212368,80049,1,80049,212371,212368,1,1
3006,132366,212424,80061,1,80061,212427,212424,1,1
3007,132410,212505,80098,1,80098,212508,212505,1,1
3008,132454,212583,80132,1,80132,212585,212583,1,1
3009,132498,212660,80165,1,80165,212662,212660,1,1
3010,132542,212748,80209,1,80209,212750,212748,1,1
3011,132586,212834,80250,1,80250,212836,212834,1,1
3012,132630,212886,80259,1,80259,212888,212886,1,1
3013,132674,212982,80311,1,80311,212984,212982,1,1
3014,132718,213064,80349,1,80349,213067,213064,1,1
3015,132762,213158,80399,1,80399,213160,213158,1,1
3016,132806,213216,80413,1,80413,213219,213216,1,1
3017,132850,213250,80403,1,80403,213253,213250,1,1
3018,132894,213342,80451,1,80451,213344,213342,1,1
3019,132938,213408,80472,1,80472,213410,213408,1,1
3020,132982,213443,80463,1,80463,213445,213443,1,1
3021,133026,213488,80464,1,80464,213490,213488,1,1
3022,133070,213574,80506,1,80506,213576,213574,1,1
3023,133114,213687,80575,1,80575,213689,213687,1,1
3024,133158,213709,80553,1,80553,213711,213709,1,1
3025,133202,213826,80626,1,80626,213828,213826,1,1
3026,133246,213862,80618,1,80618,213864,213862,1,1
3027,133291,213951,80663,1,80663,213953,213951,1,1
3028,133335,214036,80705,1,80705,214039,214036,1,1
3029,133379,214108,80732,1,80732,214110,214108,1,1
3030,133423,214217,80797,1,80797,214219,214217,1,1
3031,133467,214275,80811,1,80811,214277,214275,1,1
3032,133511,214360,80852,1,80852,214362,214360,1,1
3033,133555,214418,80866,1,80866,214421,214418,1,1
3034,133599,214455,80859,1,80859,214457,214455,1,1
3035,133643,214534,80894,1,80894,214536,214534,1,1
3036,133687,214638,80954,1,80954,214640,214638,1,1
3037,133731,214654,80926,1,80926,214657,214654,1,1
3038,133775,214759,80987,1,80987,214761,214759,1,1
3039,133819,214775,80959,1,80959,214778,214775,1,1
3040,133863,214838,80977,1,80977,214840,214838,1,1
3041,133907,214936,81031,1,81031,214938,214936,1,1
3042,133951,215017,81068,1,81068,215019,215017,1,1
3043,133995,215049,81056,1,81056,215051,215049,1,1
3044,134039,215105,81069,1,81069,215107,215105,1,1
3045,134083,215128,81048,1,81048,215130,215128,1,1
3046,134127,215221,81096,1,81096,215223,215221,1,1
3047,134171,215316,81148,1,81148,215319,215316,1,1
3048,134215,215405,81192,1,81192,215407,215405,1,1
3049,134259,215441,81185,1,81185,215444,215441,1,1
3050,134303,215521,81220,1,81220,215523,215521,1,1
3051,134347,215612,81267,1,81267,215614,215612,1,1
3052,134391,215690,81301,1,81301,215692,215690,1,1
3053,134436,215777,81344,1,81344,215779,215777,1,1
3054,134480,215812,81335,1,81335,215814,215812,1,1
3055,134524,215904,81384,1,81384,215907,215904,1,1
3056,134568,215979,81414,1,81414,215981,215979,1,1
3057,134612,216052,81443,1,81443,216054,216052,1,1
3058,134656,216082,81429,1,81429,216085,216082,1,1
3059,134700,216196,81499,1,81499,216198,216196,1,1
3060,134744,216259,81518,1,81518,216261,216259,1,1
3061,134788,216353,81568,1,81568,216355,216353,1,1
3062,134832,216375,81546,1,81546,216378,216375,1,1
3063,134876,216413,81540,1,81540,216415,216413,1,1
3064,134920,216523,81606,1,81606,216526,216523,1,1
3065,134964,216594,81633,1,81633,216597,216594,1,1
3066,135008,216674,81669,1,81669,216677,216674,1,1
3067,135052,216728,81678,12,81667,216718,216716,1,1
3068,135096,216751,81658,1,81658,216753,216751,1,1
3069,135140,216866,81728,1,81728,216868,216866,1,1
3070,135184,216915,81734,1,81734,216917,216915,1,1
3071,135228,216968,81742,1,81742,216970,216968,1,1
3072,135272,217069,81799,1,81799,217071,217069,1,1
3073,135316,217148,81834,1,81834,217150,217148,1,1
3074,135360,217193,81835,1,81835,217195,217193,1,1
3075,135404,217274,81872,1,81872,217276,217274,1,1
3076,135448,217341,81895,1,81895,217343,217341,1,1
3077,135492,217383,81894,1,81894,217386,217383,1,1
3078,135536,217456,81922,1,81922,217458,217456,1,1
3079,135581,217492,81914,1,81914,217494,217492,1,1
3080,135625,217594,81972,1,81972,217596,217594,1,1
3081,135669,217649,81983,1,81983,217651,217649,1,1
3082,135713,217693,81983,1,81983,217696,217693,1,1
3083,135757,217752,81998,1,81998,217754,217752,1,1
3084,135801,217795,81997,1,81997,217797,217795,1,1
3085,135845,217881,82039,1,82039,217883,217881,1,1
3086,135889,217945,82059,1,82059,217948,217945,1,1
3087,135933,218024,82094,1,82094,218026,218024,1,1
3088,135977,218072,82098,1,82098,218074,218072,1,1
3089,136021,218166,82148,1,82148,218168,218166,1,1
3090,136065,218256,82194,1,82194,218258,218256,1,1
3091,136109,218287,82181,1,82181,218290,218287,1,1
3092,136153,218396,82245,1,82245,218398,218396,1,1
3093,136197,218425,82231,1,82231,218428,218425,1,1
3094,136241,218480,82242,1,82242,218483,218480,1,1
3095,136285,218548,82265,1,82265,218550,218548,1,1
3096,136329,218647,82321,1,82321,218650,218647,1,1
3097,136373,218722,82352,1,82352,218724,218722,1,1
3098,136417,218800,82385,1,82385,218802,218800,1,1
3099,136461,218876,82417,1,82417,218878,218876,1,1
3100,136505,218949,82447,1,82447,218952,218949,1,1
3101,136549,218968,82421,1,82421,218970,218968,1,1
3102,136593,219057,82466,1,82466,219059,219057,1,1
3103,136637,219155,82520,1,82520,219157,219155,1,1
3104,136681,219221,82542,1,82542,219223,219221,1,1
3105,136726,219251,82528,1,82528,219253,219251,1,1
3106,136770,219360,82593,1,82593,219362,219360,1,1
3107,136814,219411,82600,11,82590,219403,219401,1,1
3108,136858,219493,82639,1,82639,219496,219493,1,1
3109,136902,219527,82628,1,82628,219529,219527,1,1
3110,136946,219612,82669,1,82669,219614,219612,1,1
3111,136990,219656,82669,1,82669,219658,219656,1,1
3112,137034,219693,82662,1,82662,219696,219693,1,1
3113,137078,219796,82721,1,82721,219798,219796,1,1
3114,137122,219833,82714,1,82714,219835,219833,1,1
3115,137166,219936,82773,1,82773,219938,219936,1,1
3116,137210,219989,82781,1,82781,219991,219989,1,1
3117,137254,220070,82819,1,82819,220072,220070,1,1
3118,137298,220167,82872,1,82872,220169,220167,1,1
3119,137342,220218,82878,9,82870,220211,220209,1,1
3120,137386,220277,82893,1,82893,220279,220277,1,1
3121,137430,220350,82923,1,82923,220353,220350,1,1
3122,137474,220408,82937,1,82937,220410,220408,1,1
3123,137518,220519,83003,1,83003,220521,220519,1,1
3124,137562,220603,83044,1,83044,220606,220603,1,1
3125,137606,220692,83089,1,83089,220694,220692,1,1
3126,137650,220730,83083,1,83083,220733,220730,1,1
3127,137694,220807,83115,1,83115,220809,220807,1,1
3128,137738,220862,83127,1,83127,220865,220862,1,1
3129,137782,220946,83166,1,83166,220948,220946,1,1
3130,137826,221044,83220,1,83220,221046,221044,1,1
3131,137871,221107,83239,1,83239,221109,221107,1,1
3132,137915,221147,83235,1,83235,221149,221147,1,1
3133,137959,221193,83237,1,83237,221196,221193,1,1
3134,138003,221260,83260,1,83260,221262,221260,1,1
3135,138047,221343,83299,1,83299,221345,221343,1,1
3136,138091,221391,83303,1,83303,221393,221391,1,1
3137,138135,221447,83315,1,83315,221450,221447,1,1
3138,138179,221528,83352,1,83352,221530,221528,1,1
3139,138223,221608,83388,1,83388,221610,221608,1,1
3140,138267,221686,83422,1,83422,221688,221686,1,1
3141,138311,221781,83473,1,83473,221783,221781,1,1
3142,138355,221817,83464,1,83464,221819,221817,1,1
3143,138399,221906,83510,1,83510,221908,221906,1,1
3144,138443,221986,83545,1,83545,221988,221986,1,1
3145,138487,222086,83601,1,83601,222088,222086,1,1
3146,138531,222115,83587,1,83587,222118,222115,1,1
3147,138575,222227,83654,1,83654,222229,222227,1,1
3148,138619,222259,83643,1,83643,222262,222259,1,1
3149,138663,222413,83752,1,83752,222415,222413,1,1
3150,138707,222460,83755,1,83755,222462,222460,1,1
3151,138751,222512,83764,1,83764,222515,222512,1,1
3152,138795,222613,83820,1,83820,222615,222613,1,1
3153,138839,222667,83830,1,83830,222669,222667,1,1
3154,138883,222692,83811,1,83811,222694,222692,1,1
3155,138927,222787,83862,1,83862,222789,222787,1,1
3156,138971,222885,83916,1,83916,222887,222885,1,1
3157,139016,222978,83965,1,83965,222980,222978,1,1
3158,139060,223072,84015,1,84015,223074,223072,1,1
3159,139104,223106,84005,1,84005,223109,223106,1,1
3160,139148,223184,84039,1,84039,223186,223184,1,1
3161,139192,223248,84059,1,84059,223250,223248,1,1
3162,139236,223327,84094,1,84094,223329,223327,1,1
3163,139280,223367,84090,1,84090,223369,223367,1,1
3164,139324,223482,84161,1,84161,223484,223482,1,1
3165,139368,223511,84146,1,84146,223513,223511,1,1
3166,139412,223555,84146,1,84146,223558,223555,1,1
3167,139456,223640,84187,1,84187,223643,223640,1,1
3168,139500,223698,84200,1,84200,223700,223698,1,1
3169,139544,223808,84266,1,84266,223810,223808,1,1
3170,139588,223875,84290,1,84290,223877,223875,1,1
3171,139632,223951,84321,1,84321,223953,223951,1,1
3172,139676,224001,84327,1,84327,224003,224001,1,1
3173,139720,224079,84362,1,84362,224081,224079,1,1
3174,139764,224139,84378,1,84378,224141,224139,1,1
3175,139808,224208,84402,1,84402,224210,224208,1,1
3176,139852,224266,84416,1,84416,224268,224266,1,1
3177,139896,224362,84468,1,84468,224364,224362,1,1
3178,139940,224407,84469,1,84469,224409,224407,1,1
3179,139984,224492,84510,1,84510,224494,224492,1,1
3180,140028,224622,84596,1,84596,224624,224622,1,1
3181,140072,224657,84588,1,84588,224660,224657,1,1
3182,140116,224737,84623,1,84623,224739,224737,1,1
3183,140161,224811,84653,1,84653,224813,224811,1,1
3184,140205,224876,84674,1,84674,224878,224876,1,1
3185,140249,224938,84692,11,84682,224930,224928,1,1
3186,140293,224997,84707,1,84707,225000,224997,1,1
3187,140337,225066,84732,12,84720,225056,225054,1,1
3188,140381,225122,84744,1,84744,225124,225122,1,1
3189,140425,225171,84749,1,84749,225173,225171,1,1
3190,140469,225261,84795,1,84795,225263,225261,1,1
3191,140513,225313,84803,1,84803,225315,225313,1,1
3192,140557,225388,84834,1,84834,225390,225388,1,1
3193,140601,225471,84873,1,84873,225473,225471,1,1
3194,140645,225543,84901,1,84901,225545,225543,1,1
3195,140689,225585,84899,1,84899,225588,225585,1,1
3196,140733,225653,84923,1,84923,225655,225653,1,1
3197,140777,225700,84926,1,84926,225702,225700,1,1
3198,140821,225828,85009,1,85009,225830,225828,1,1
3199,140865,225907,85045,1,85045,225909,225907,1,1
3200,140909,225958,85052,1,85052,225960,225958,1,1
3201,140953,226032,85082,10,85072,226025,226023,1,1
3202,140997,226097,85103,1,85103,226099,226097,1,1
3203,141041,226148,85109,1,85109,226150,226148,1,1
3204,141085,226230,85147,1,85147,226232,226230,1,1
3205,141129,226317,85190,1,85190,226319,226317,1,1
3206,141173,226385,85215,1,85215,226388,226385,1,1
3207,141217,226420,85206,1,85206,226423,226420,1,1
3208,141261,226498,85239,1,85239,226500,226498,1,1
3209,141306,226585,85282,1,85282,226587,226585,1,1
3210,141350,226676,85329,1,85329,226678,226676,1,1
3211,141394,226756,85365,1,85365,226759,226756,1,1
3212,141438,226805,85370,1,85370,226807,226805,1,1
3213,141482,226856,85377,1,85377,226858,226856,1,1
3214,141526,226904,85381,1,85381,226906,226904,1,1
3215,141570,227010,85443,1,85443,227013,227010,1,1
3216,141614,227054,85443,1,85443,227056,227054,1,1
3217,141658,227102,85447,1,85447,227104,227102,1,1
3218,141702,227161,85462,1,85462,227163,227161,1,1
3219,141746,227283,85540,1,85540,227286,227283,1,1
3220,141790,227314,85526,1,85526,227316,227314,1,1
3221,141834,227422,85591,1,85591,227424,227422,1,1
3222,141878,227473,85598,1,85598,227475,227473,1,1
3223,141922,227545,85626,1,85626,227548,227545,1,1
3224,141966,227614,85650,1,85650,227616,227614,1,1
3225,142010,227691,85683,1,85683,227693,227691,1,1
3226,142054,227787,85735,1,85735,227789,227787,1,1
3227,142098,227853,85758,1,85758,227855,227853,1,1
3228,142142,227925,85786,1,85786,227927,227925,1,1
3229,142186,228016,85832,1,85832,228018,228016,1,1
3230,142230,228078,85851,1,85851,228080,228078,1,1
3231,142274,228181,85909,1,85909,228183,228181,1,1
3232,142318,228236,85921,1,85921,228239,228236,1,1
3233,142362,228293,85934,1,85934,228295,228293,1,1
3234,142406,228374,85970,1,85970,228376,228374,1,1
3235,142451,228471,86024,1,86024,228474,228471,1,1
3236,142495,228501,86009,1,86009,228503,228501,1,1
3237,142539,228613,86077,1,86077,228615,228613,1,1
3238,142583,228670,86090,1,86090,228672,228670,1,1
3239,142627,228742,86118,1,86118,228744,228742,1,1
3240,142671,228865,86197,1,86197,228867,228865,1,1
3241,142715,228887,86175,1,86175,228889,228887,1,1
3242,142759,228956,86200,1,86200,228959,228956,1,1
3243,142803,229052,86252,1,86252,229055,229052,1,1
3244,142847,229122,86278,1,86278,229124,229122,1,1
3245,142891,229192,86304,1,86304,229195,229192,1,1
3246,142935,229235,86302,1,86302,229237,229235,1,1
3247,142979,229284,86308,1,86308,229286,229284,1,1
3248,143023,229327,86306,1,86306,229329,229327,1,1
3249,143067,229376,86312,1,86312,229378,229376,1,1
3250,143111,229450,86342,1,86342,229452,229450,1,1
3251,143155,229555,86402,1,86402,229557,229555,1,1
3252,143199,229617,86421,1,86421,229619,229617,1,1
3253,143243,229681,86441,1,86441,229684,229681,1,1
3254,143287,229772,86487,1,86487,229774,229772,1,1
3255,143331,229844,86515,1,86515,229846,229844,1,1
3256,143375,229923,86551,1,86551,229925,229923,1,1
3257,143419,230011,86595,1,86595,230013,230011,1,1
3258,143463,230066,86605,1,86605,230068,230066,1,1
3259,143507,230145,86640,1,86640,230147,230145,1,1
3260,143551,230231,86682,1,86682,230233,230231,1,1
3261,143596,230304,86712,1,86712,230307,230304,1,1
3262,143640,230358,86721,1,86721,230360,230358,1,1
3263,143684,230470,86789,1,86789,230472,230470,1,1
3264,143728,230543,86819,1,86819,230546,230543,1,1
3265,143772,230599,86830,1,86830,230601,230599,1,1
3266,143816,230657,86844,1,86844,230660,230657,1,1
3267,143860,230677,86820,1,86820,230679,230677,1,1
3268,143904,230762,86861,1,86861,230765,230762,1,1
3269,143948,230847,86902,1,86902,230849,230847,1,1
3270,143992,230902,86913,1,86913,230904,230902,1,1
3271,144036,230952,86919,1,86919,230955,230952,1,1
3272,144080,231030,86953,1,86953,231032,231030,1,1
3273,144124,231117,86996,1,86996,231119,231117,1,1
3274,144168,231201,87036,1,87036,231203,231201,1,1
3275,144212,231255,87046,1,87046,231257,231255,1,1
3276,144256,231351,87097,1,87097,231353,231351,1,1
3277,144300,231436,87138,1,87138,231438,231436,1,1
3278,144344,231485,87143,1,87143,231487,231485,1,1
3279,144388,231562,87177,1,87177,231564,231562,1,1
3280,144432,231629,87199,1,87199,231631,231629,1,1
3281,144476,231693,87219,1,87219,231695,231693,1,1
3282,144520,231770,87253,1,87253,231773,231770,1,1
3283,144564,231856,87294,1,87294,231858,231856,1,1
3284,144608,231923,87317,1,87317,231925,231923,1,1
3285,144652,231986,87336,1,87336,231988,231986,1,1
3286,144696,232033,87339,1,87339,232035,232033,1,1
3287,144741,232133,87395,1,87395,232135,232133,1,1
3288,144785,232181,87399,1,87399,232183,232181,1,1
3289,144829,232269,87443,1,87443,232271,232269,1,1
3290,144873,232347,87477,1,87477,232349,232347,1,1
3291,144917,232424,87510,1,87510,232426,232424,1,1
3292,144961,232478,87520,1,87520,232480,232478,1,1
3293,145005,232546,87544,1,87544,232549,232546,1,1
3294,145049,232590,87544,1,87544,232592,232590,1,1
3295,145093,232699,87609,1,87609,232702,232699,1,1
3296,145137,232740,87606,1,87606,232742,232740,1,1
3297,145181,232816,87637,1,87637,232818,232816,1,1
3298,145225,232876,87653,1,87653,232878,232876,1,1
3299,145269,232931,87665,1,87665,232934,232931,1,1
3300,145313,232993,87682,1,87682,232995,232993,1,1
3301,145357,233084,87730,1,87730,233086,233084,1,1
3302,145401,233125,87727,1,87727,233128,233125,1,1
3303,145445,233237,87794,1,87794,233239,233237,1,1
3304,145489,233320,87833,1,87833,233322,233320,1,1
3305,145533,233404,87873,1,87873,233406,233404,1,1
3306,145577,233450,87876,1,87876,233452,233450,1,1
3307,145621,233476,87857,1,87857,233478,233476,1,1
3308,145665,233585,87922,1,87922,233587,233585,1,1
3309,145709,233658,87952,1,87952,233661,233658,1,1
3310,145753,233728,87977,1,87977,233730,233728,1,1
3311,145797,233767,87972,1,87972,233769,233767,1,1
3312,145841,233850,88012,1,88012,233853,233850,1,1
3313,145886,233959,88076,1,88076,233961,233959,1,1
3314,145930,234019,88092,1,88092,234021,234019,1,1
3315,145974,234098,88127,1,88127,234100,234098,1,1
3316,146018,234161,88146,1,88146,234163,234161,1,1
3317,146062,234237,88179,1,88179,234240,234237,1,1
3318,146106,234269,88166,1,88166,234271,234269,1,1
3319,146150,234359,88212,1,88212,234362,234359,1,1
3320,146194,234432,88240,1,88240,234434,234432,1,1
3321,146238,234490,88255,1,88255,234492,234490,1,1
3322,146282,234591,88312,1,88312,234594,234591,1,1
3323,146326,234690,88366,1,88366,234692,234690,1,1
3324,146370,234752,88385,1,88385,234755,234752,1,1
3325,146414,234841,88430,1,88430,234843,234841,1,1
3326,146458,234891,88436,1,88436,234893,234891,1,1
3327,146502,234953,88454,1,88454,234956,234953,1,1
3328,146546,234975,88432,1,88432,234977,234975,1,1
3329,146590,235089,88502,1,88502,235091,235089,1,1
3330,146634,235115,88484,1,88484,235118,235115,1,1
3331,146678,235220,88545,1,88545,235222,235220,1,1
3332,146722,235302,88582,1,88582,235304,235302,1,1
3333,146766,235374,88611,1,88611,235376,235374,1,1
3334,146810,235441,88633,1,88633,235443,235441,1,1
3335,146854,235478,88627,1,88627,235481,235478,1,1
3336,146898,235573,88677,1,88677,235575,235573,1,1
3337,146942,235650,88711,1,88711,235653,235650,1,1
3338,146986,235728,88745,1,88745,235731,235728,1,1
3339,147031,235808,88780,1,88780,235810,235808,1,1
3340,147075,235885,88813,1,88813,235887,235885,1,1
3341,147119,235957,88841,1,88841,235959,235957,1,1
3342,147163,236054,88895,1,88895,236057,236054,1,1
3343,147207,236127,88924,1,88924,236130,236127,1,1
3344,147251,236156,88908,1,88908,236158,236156,1,1
3345,147295,236264,88972,1,88972,236267,236264,1,1
3346,147339,236340,89004,1,89004,236343,236340,1,1
3347,147383,236365,88985,1,88985,236368,236365,1,1
3348,147427,236479,89055,12,89043,236469,236467,1,1
3349,147471,236533,89065,1,89065,236536,236533,1,1
3350,147515,236599,89087,1,89087,236601,236599,1,1
3351,147559,236672,89116,1,89116,236674,236672,1,1
3352,147603,236700,89100,1,89100,236702,236700,1,1
3353,147647,236796,89152,1,89152,236798,236796,1,1
3354,147691,236854,89165,1,89165,236856,236854,1,1
3355,147735,236964,89232,1,89232,236967,236964,1,1
3356,147779,237035,89258,1,89258,237037,237035,1,1
3357,147823,237112,89291,1,89291,237114,237112,1,1
3358,147867,237223,89358,1,89358,237225,237223,1,1
3359,147911,237258,89349,1,89349,237260,237258,1,1
3360,147955,237333,89381,1,89381,237335,237333,1,1
3361,147999,237372,89375,1,89375,237374,237372,1,1
3362,148043,237449,89408,1,89408,237451,237449,1,1
3363,148087,237534,89449,1,89449,237536,237534,1,1
3364,148131,237597,89468,1,89468,237599,237597,1,1
3365,148176,237672,89499,1,89499,237674,237672,1,1
3366,148220,237761,89545,1,89545,237764,237761,1,1
3367,148264,237816,89555,1,89555,237818,237816,1,1
3368,148308,237890,89585,1,89585,237892,237890,1,1
3369,148352,237957,89608,1,89608,237959,237957,1,1
3370,148396,238055,89662,1,89662,238057,238055,1,1
3371,148440,238118,89681,1,89681,238120,238118,1,1
3372,148484,238195,89714,1,89714,238198,238195,1,1
3373,148528,238250,89725,1,89725,238253,238250,1,1
3374,148572,238338,89769,1,89769,238340,238338,1,1
3375,148616,238428,89815,1,89815,238431,238428,1,1
3376,148660,238465,89808,1,89808,238467,238465,1,1
3377,148704,238543,89842,1,89842,238545,238543,1,1
3378,148748,238623,89878,1,89878,238625,238623,1,1
3379,148792,238667,89878,1,89878,238669,238667,1,1
3380,148836,238771,89938,1,89938,238773,238771,1,1
3381,148880,238805,89928,1,89928,238807,238805,1,1
3382,148924,238893,89972,1,89972,238895,238893,1,1
3383,148968,238972,90007,1,90007,238975,238972,1,1
3384,149012,239044,90034,1,90034,239046,239044,1,1
3385,149056,239154,90100,1,90100,239156,239154,1,1
3386,149100,239219,90122,1,90122,239221,239219,1,1
3387,149144,239273,90131,1,90131,239275,239273,1,1
3388,149188,239374,90189,1,90189,239377,239374,1,1
3389,149232,239467,90237,1,90237,239469,239467,1,1
3390,149276,239511,90237,1,90237,239513,239511,1,1
3391,149321,239565,90247,1,90247,239567,239565,1,1
3392,149365,239657,90295,1,90295,239660,239657,1,1
3393,149409,239708,90302,1,90302,239710,239708,1,1
3394,149453,239764,90314,1,90314,239766,239764,1,1
3395,149497,239824,90330,1,90330,239827,239824,1,1
3396,149541,239828,90291,1,90291,239831,239828,1,1
3397,149585,239908,90326,1,90326,239910,239908,1,1
3398,149629,239997,90371,1,90371,239999,239997,1,1
3399,149673,240095,90425,1,90425,240098,240095,1,1
3400,149717,240177,90462,1,90462,240179,240177,1,1
3401,149761,240259,90501,1,90501,240261,240259,1,1
3402,149805,240308,90505,1,90505,240310,240308,1,1
3403,149849,240373,90527,1,90527,240375,240373,1,1
3404,149893,240423,90533,1,90533,240426,240423,1,1
3405,149937,240505,90571,1,90571,240507,240505,1,1
3406,149981,240619,90641,1,90641,240621,240619,1,1
3407,150025,240672,90650,1,90650,240675,240672,1,1
3408,150069,240721,90654,1,90654,240723,240721,1,1
3409,150113,240816,90705,1,90705,240818,240816,1,1
3410,150157,240877,90723,1,90723,240879,240877,1,1
3411,150201,240967,90768,1,90768,240969,240967,1,1
3412,150245,241001,90758,1,90758,241003,241001,1,1
3413,150289,241054,90767,1,90767,241056,241054,1,1
3414,150333,241114,90784,1,90784,241116,241114,1,1
3415,150377,241187,90812,1,90812,241189,241187,1,1
3416,150421,241240,90822,1,90822,241243,241240,1,1
3417,150466,241286,90823,1,90823,241288,241286,1,1
3418,150510,241380,90873,1,90873,241383,241380,1,1
3419,150554,241413,90862,1,90862,241415,241413,1,1
3420,150598,241500,90906,1,90906,241503,241500,1,1
3421,150642,241599,90960,1,90960,241601,241599,1,1
3422,150686,241654,90971,1,90971,241656,241654,1,1
3423,150730,241698,90971,1,90971,241700,241698,1,1
3424,150774,241789,91018,1,91018,241791,241789,1,1
3425,150818,241866,91051,1,91051,241868,241866,1,1
3426,150862,241928,91069,1,91069,241930,241928,1,1
3427,150906,241980,91077,1,91077,241982,241980,1,1
3428,150950,242038,91091,1,91091,242041,242038,1,1
3429,150994,242118,91127,1,91127,242121,242118,1,1
3430,151038,242186,91151,1,91151,242188,242186,1,1
3431,151082,242242,91163,1,91163,242244,242242,1,1
3432,151126,242349,91225,1,91225,242351,242349,1,1
3433,151170,242421,91253,6,91248,242417,242415,1,1
3434,151214,242485,91273,1,91273,242487,242485,1,1
3435,151258,242557,91302,1,91302,242559,242557,1,1
3436,151302,242619,91320,1,91320,242621,242619,1,1
3437,151346,242677,91333,1,91333,242679,242677,1,1
3438,151390,242727,91339,1,91339,242729,242727,1,1
3439,151434,242801,91370,1,91370,242803,242801,1,1
3440,151478,242902,91426,1,91426,242904,242902,1,1
3441,151522,242984,91465,1,91465,242986,242984,1,1
3442,151566,243037,91473,1,91473,243039,243037,1,1
3443,151611,243138,91530,1,91530,243140,243138,1,1
3444,151655,243183,91531,1,91531,243185,243183,1,1
3445,151699,243249,91553,1,91553,243251,243249,1,1
3446,151743,243305,91565,1,91565,243307,243305,1,1
3447,151787,243364,91580,1,91580,243366,243364,1,1
3448,151831,243441,91613,1,91613,243443,243441,1,1
3449,151875,243500,91628,1,91628,243502,243500,1,1
3450,151919,243568,91651,1,91651,243570,243568,1,1
3451,151963,243640,91680,1,91680,243642,243640,1,1
3452,152007,243706,91702,1,91702,243708,243706,1,1
3453,152051,243794,91746,1,91746,243797,243794,1,1
3454,152095,243835,91743,1,91743,243837,243835,1,1
3455,152139,243894,91758,1,91758,243896,243894,1,1
3456,152183,243977,91796,1,91796,243979,243977,1,1
3457,152227,244023,91799,1,91799,244026,244023,1,1
3458,152271,244072,91803,1,91803,244074,244072,1,1
3459,152315,244174,91861,1,91861,244176,244174,1,1
3460,152359,244269,91912,1,91912,244271,244269,1,1
3461,152403,244329,91929,1,91929,244331,244329,1,1
3462,152447,244384,91939,1,91939,244386,244384,1,1
3463,152491,244466,91977,1,91977,244468,244466,1,1
3464,152535,244517,91985,1,91985,244520,244517,1,1
3465,152579,244592,92015,1,92015,244594,244592,1,1
3466,152623,244627,92006,1,92006,244629,244627,1,1
3467,152667,244674,92010,1,92010,244677,244674,1,1
3468,152711,244779,92070,1,92070,244781,244779,1,1
3469,152756,244894,92141,12,92129,244884,244882,1,1
3470,152800,244957,92160,1,92160,244959,244957,1,1
3471,152844,245057,92216,1,92216,245059,245057,1,1
3472,152888,245137,92252,1,92252,245139,245137,1,1
3473,152932,245232,92303,1,92303,245234,245232,1,1
3474,152976,245306,92333,9,92324,245300,245297,1,1
3475,153020,245440,92423,17,92406,245425,245423,1,1
3476,153064,245492,92431,1,92431,245495,245492,1,1
3477,153108,245551,92446,1,92446,245553,245551,1,1
3478,153152,245629,92480,1,92480,245631,245629,1,1
3479,153196,245748,92555,1,92555,245750,245748,1,1
3480,153240,245810,92573,1,92573,245813,245810,1,1
3481,153284,245877,92596,1,92596,245880,245877,1,1
3482,153328,245947,92622,1,92622,245950,245947,1,1
3483,153372,246025,92656,1,92656,246028,246025,1,1
3484,153416,246080,92667,1,92667,246082,246080,1,1
3485,153460,246121,92663,1,92663,246123,246121,1,1
3486,153504,246202,92701,1,92701,246205,246202,1,1
3487,153548,246268,92723,1,92723,246270,246268,1,1
3488,153592,246326,92737,1,92737,246329,246326,1,1
3489,153636,246378,92744,12,92732,246368,246366,1,1
3490,153680,246460,92782,1,92782,246462,246460,1,1
3491,153724,246532,92810,1,92810,246534,246532,1,1
3492,153768,246577,92811,1,92811,246579,246577,1,1
3493,153812,246718,92909,1,92909,246721,246718,1,1
3494,153856,246766,92913,1,92913,246769,246766,1,1
3495,153901,246850,92953,1,92953,246853,246850,1,1
3496,153945,246921,92980,1,92980,246924,246921,1,1
3497,153989,247011,93025,1,93025,247013,247011,1,1
3498,154033,247087,93057,1,93057,247089,247087,1,1
3499,154077,247116,93043,1,93043,247119,247116,1,1
3500,154121,247229,93111,1,93111,247231,247229,1,1
3501,154165,247287,93125,1,93125,247289,247287,1,1
3502,154209,247337,93131,1,93131,247339,247337,1,1
3503,154253,247409,93159,1,93159,247412,247409,1,1
3504,154297,247484,93190,1,93190,247486,247484,1,1
3505,154341,247543,93204,1,93204,247545,247543,1,1
3506,154385,247562,93180,1,93180,247564,247562,1,1
3507,154429,247643,93217,1,93217,247645,247643,1,1
3508,154473,247696,93226,1,93226,247699,247696,1,1
3509,154517,247829,93315,1,93315,247831,247829,1,1
3510,154561,247834,93276,1,93276,247836,247834,1,1
3511,154605,247931,93329,1,93329,247933,247931,1,1
3512,154649,247999,93353,1,93353,248002,247999,1,1
3513,154693,248083,93392,1,93392,248085,248083,1,1
3514,154737,248186,93452,1,93452,248188,248186,1,1
3515,154781,248232,93454,1,93454,248235,248232,1,1
3516,154825,248310,93488,1,93488,248313,248310,1,1
3517,154869,248372,93505,1,93505,248374,248372,1,1
3518,154913,248452,93541,1,93541,248454,248452,1,1
3519,154957,248535,93580,1,93580,248537,248535,1,1
3520,155001,248580,93581,1,93581,248582,248580,1,1
3521,155046,248671,93629,1,93629,248674,248671,1,1
3522,155090,248715,93628,1,93628,248717,248715,1,1
3523,155134,248810,93679,1,93679,248812,248810,1,1
3524,155178,248898,93723,1,93723,248901,248898,1,1
3525,155222,248942,93724,1,93724,248945,248942,1,1
3526,155266,248980,93717,1,93717,248982,248980,1,1
3527,155310,249079,93772,1,93772,249082,249079,1,1
3528,155354,249148,93797,1,93797,249150,249148,1,1
3529,155398,249194,93799,1,93799,249196,249194,1,1
3530,155442,249246,93807,1,93807,249248,249246,1,1
3531,155486,249297,93814,1,93814,249299,249297,1,1
3532,155530,249343,93816,1,93816,249345,249343,1,1
3533,155574,249365,93794,1,93794,249367,249365,1,1
3534,155618,249440,93825,1,93825,249442,249440,1,1
3535,155662,249544,93884,1,93884,249546,249544,1,1
3536,155706,249618,93914,8,93906,249612,249610,1,1
3537,155750,249686,93939,1,93939,249688,249686,1,1
3538,155794,249772,93981,1,93981,249774,249772,1,1
3539,155838,249871,94036,1,94036,249873,249871,1,1
3540,155882,249956,94076,1,94076,249958,249956,1,1
3541,155926,250014,94090,1,94090,250016,250014,1,1
3542,155970,250101,94134,1,94134,250104,250101,1,1
3543,156014,250161,94149,1,94149,250163,250161,1,1
3544,156058,250256,94200,1,94200,250258,250256,1,1
3545,156102,250330,94230,1,94230,250332,250330,1,1
3546,156147,250367,94223,1,94223,250369,250367,1,1
3547,156191,250420,94232,1,94232,250422,250420,1,1
3548,156235,250505,94273,1,94273,250507,250505,1,1
3549,156279,250550,94275,1,94275,250553,250550,1,1
3550,156323,250582,94262,1,94262,250585,250582,1,1
3551,156367,250644,94280,1,94280,250646,250644,1,1
3552,156411,250758,94350,1,94350,250760,250758,1,1
3553,156455,250815,94363,1,94363,250817,250815,1,1
3554,156499,250915,94418,1,94418,250917,250915,1,1
3555,156543,250991,94451,1,94451,250993,250991,1,1
3556,156587,251092,94508,1,94508,251094,251092,1,1
3557,156631,251146,94518,1,94518,251148,251146,1,1
3558,156675,251194,94522,1,94522,251196,251194,1,1
3559,156719,251244,94528,1,94528,251246,251244,1,1
3560,156763,251327,94567,1,94567,251330,251327,1,1
3561,156807,251396,94591,1,94591,251398,251396,1,1
3562,156851,251494,94646,1,94646,251496,251494,1,1
3563,156895,251600,94707,1,94707,251602,251600,1,1
3564,156939,251646,94710,1,94710,251648,251646,1,1
3565,156983,251729,94749,1,94749,251732,251729,1,1
3566,157027,251769,94745,1,94745,251771,251769,1,1
3567,157071,251848,94780,1,94780,251851,251848,1,1
3568,157115,251923,94810,1,94810,251925,251923,1,1
3569,157159,252013,94856,1,94856,252015,252013,1,1
3570,157203,252050,94850,1,94850,252053,252050,1,1
3571,157247,252148,94904,1,94904,252151,252148,1,1
3572,157292,252231,94942,1,94942,252233,252231,1,1
3573,157336,252290,94957,1,94957,252292,252290,1,1
3574,157380,252364,94987,1,94987,252366,252364,1,1
3575,157424,252428,95007,1,95007,252430,252428,1,1
3576,157468,252475,95010,1,95010,252477,252475,1,1
3577,157512,252550,95041,1,95041,252553,252550,1,1
3578,157556,252639,95086,1,95086,252641,252639,1,1
3579,157600,252720,95123,1,95123,252723,252720,1,1
3580,157644,252761,95120,1,95120,252763,252761,1,1
3581,157688,252849,95164,1,95164,252852,252849,1,1
3582,157732,252905,95176,1,95176,252908,252905,1,1
3583,157776,253024,95251,1,95251,253026,253024,1,1
3584,157820,253085,95268,1,95268,253087,253085,1,1
3585,157864,253171,95309,1,95309,253173,253171,1,1
3586,157908,253243,95337,1,95337,253245,253243,1,1
3587,157952,253317,95367,1,95367,253319,253317,1,1
3588,157996,253373,95380,1,95380,253375,253373,1,1
3589,158040,253441,95403,1,95403,253443,253441,1,1
3590,158084,253537,95456,1,95456,253540,253537,1,1
3591,158128,253635,95510,1,95510,253637,253635,1,1
3592,158172,253709,95539,1,95539,253711,253709,1,1
3593,158216,253768,95554,1,95554,253770,253768,1,1
3594,158260,253847,95590,1,95590,253850,253847,1,1
3595,158304,253923,95622,1,95622,253925,253923,1,1
3596,158348,253971,95625,1,95625,253973,253971,1,1
3597,158392,254054,95664,1,95664,254056,254054,1,1
3598,158437,254136,95703,1,95703,254139,254136,1,1
3599,158481,254217,95739,1,95739,254219,254217,1,1
3600,158525,254309,95787,1,95787,254311,254309,1,1
3601,158569,254368,95802,1,95802,254370,254368,1,1
3602,158613,254427,95817,1,95817,254429,254427,1,1
3603,158657,254522,95868,1,95868,254524,254522,1,1
3604,158701,254571,95873,1,95873,254574,254571,1,1
3605,158745,254681,95939,1,95939,254683,254681,1,1
3606,158789,254711,95924,1,95924,254713,254711,1,1
3607,158833,254772,95942,1,95942,254774,254772,1,1
3608,158877,254802,95928,1,95928,254804,254802,1,1
3609,158921,254959,96041,1,96041,254961,254959,1,1
3610,158965,255032,96069,1,96069,255034,255032,1,1
3611,159009,255066,96059,1,96059,255068,255066,1,1
3612,159053,255125,96075,1,96075,255127,255125,1,1
3613,159097,255204,96110,1,96110,255207,255204,1,1
3614,159141,255283,96145,1,96145,255285,255283,1,1
3615,159185,255337,96155,1,96155,255340,255337,1,1
3616,159229,255451,96225,1,96225,255453,255451,1,1
3617,159273,255521,96250,1,96250,255523,255521,1,1
3618,159317,255575,96261,1,96261,255577,255575,1,1
3619,159361,255661,96303,1,96303,255664,255661,1,1
3620,159405,255695,96292,1,96292,255697,255695,1,1
3621,159449,255778,96332,1,96332,255780,255778,1,1
3622,159493,255822,96331,1,96331,255824,255822,1,1
3623,159537,255949,96415,1,96415,255952,255949,1,1
3624,159582,256006,96427,1,96427,256008,256006,1,1
3625,159626,256060,96438,1,96438,256063,256060,1,1
3626,159670,256129,96462,1,96462,256131,256129,1,1
3627,159714,256217,96506,1,96506,256220,256217,1,1
3628,159758,256310,96555,1,96555,256312,256310,1,1
3629,159802,256371,96572,1,96572,256373,256371,1,1
3630,159846,256453,96610,1,96610,256455,256453,1,1
3631,159890,256537,96650,1,96650,256539,256537,1,1
3632,159934,256554,96623,1,96623,256556,256554,1,1
3633,159978,256651,96676,1,96676,256653,256651,1,1
3634,160022,256641,96622,1,96622,256643,256641,1,1
3635,160066,256758,96695,1,96695,256760,256758,1,1
3636,160110,256798,96691,1,96691,256800,256798,1,1
3637,160154,256884,96733,1,96733,256886,256884,1,1
3638,160198,256968,96773,1,96773,256970,256968,1,1
3639,160242,257005,96765,1,96765,257007,257005,1,1
3640,160286,257134,96851,1,96851,257136,257134,1,1
3641,160330,257190,96862,1,96862,257192,257190,1,1
3642,160374,257259,96887,1,96887,257261,257259,1,1
3643,160418,257318,96902,1,96902,257320,257318,1,1
3644,160462,257381,96921,1,96921,257383,257381,1,1
3645,160506,257461,96958,1,96958,257463,257461,1,1
3646,160550,257503,96955,1,96955,257505,257503,1,1
3647,160594,257588,96997,1,96997,257591,257588,1,1
3648,160638,257673,97038,11,97027,257665,257663,1,1
3649,160682,257764,97084,1,97084,257766,257764,1,1
3650,160727,257811,97087,1,97087,257813,257811,1,1
3651,160771,257921,97153,1,97153,257923,257921,1,1
3652,160815,257991,97179,1,97179,257993,257991,1,1
3653,160859,258096,97240,1,97240,258098,258096,1,1
3654,160903,258149,97249,1,97249,258151,258149,1,1
3655,160947,258206,97262,1,97262,258208,258206,1,1
3656,160991,258256,97268,1,97268,258258,258256,1,1
3657,161035,258328,97296,1,97296,258330,258328,1,1
3658,161079,258397,97321,1,97321,258399,258397,1,1
3659,161123,258458,97338,1,97338,258460,258458,1,1
3660,161167,258535,97371,1,97371,258537,258535,1,1
3661,161211,258608,97400,1,97400,258611,258608,1,1
3662,161255,258663,97411,1,97411,258665,258663,1,1
3663,161299,258733,97436,1,97436,258735,258733,1,1
3664,161343,258816,97476,1,97476,258818,258816,1,1
3665,161387,258888,97504,1,97504,258891,258888,1,1
3666,161431,258974,97545,1,97545,258976,258974,1,1
3667,161475,259005,97532,1,97532,259007,259005,1,1
3668,161519,259095,97579,1,97579,259097,259095,1,1
3669,161563,259149,97588,1,97588,259151,259149,1,1
3670,161607,259215,97610,1,97610,259217,259215,1,1
3671,161651,259272,97624,1,97624,259275,259272,1,1
3672,161695,259367,97674,1,97674,259369,259367,1,1
3673,161739,259442,97705,1,97705,259444,259442,1,1
3674,161783,259551,97770,1,97770,259553,259551,1,1
3675,161827,259615,97791,1,97791,259618,259615,1,1
3676,161872,259654,97785,1,97785,259656,259654,1,1
3677,161916,259800,97887,1,97887,259802,259800,1,1
3678,161960,259850,97893,1,97893,259852,259850,1,1
3679,162004,259931,97931,1,97931,259934,259931,1,1
3680,162048,260024,97979,1,97979,260026,260024,1,1
3681,162092,260079,97990,1,97990,260081,260079,1,1
3682,162136,260139,98006,1,98006,260141,260139,1,1
3683,162180,260194,98017,1,98017,260196,260194,1,1
3684,162224,260267,98046,5,98041,260264,260262,1,1
3685,162268,260370,98105,1,98105,260372,260370,1,1
3686,162312,260449,98140,1,98140,260451,260449,1,1
3687,162356,260506,98153,1,98153,260509,260506,1,1
3688,162400,260561,98163,1,98163,260563,260561,1,1
3689,162444,260610,98169,1,98169,260612,260610,1,1
3690,162488,260683,98197,1,98197,260685,260683,1,1
3691,162532,260747,98217,1,98217,260749,260747,1,1
3692,162576,260845,98271,1,98271,260847,260845,1,1
3693,162620,260895,98277,1,98277,260897,260895,1,1
3694,162664,260933,98271,1,98271,260935,260933,1,1
3695,162708,261000,98294,1,98294,261002,261000,1,1
3696,162752,261064,98315,1,98315,261067,261064,1,1
3697,162796,261156,98363,1,98363,261158,261156,1,1
3698,162840,261201,98363,1,98363,261203,261201,1,1
3699,162884,261251,98369,1,98369,261253,261251,1,1
3700,162928,261342,98416,1,98416,261344,261342,1,1
3701,162972,261390,98421,1,98421,261393,261390,1,1
3702,163017,261477,98463,1,98463,261479,261477,1,1
3703,163061,261512,98454,1,98454,261514,261512,1,1
3704,163105,261613,98511,1,98511,261616,261613,1,1
3705,163149,261654,98508,1,98508,261656,261654,1,1
3706,163193,261752,98562,1,98562,261754,261752,1,1
3707,163237,261821,98587,1,98587,261823,261821,1,1
3708,163281,261912,98634,1,98634,261914,261912,1,1
3709,163325,262007,98685,1,98685,262009,262007,1,1
3710,163369,262105,98738,1,98738,262107,262105,1,1
3711,163413,262187,98777,1,98777,262189,262187,1,1
3712,163457,262259,98805,1,98805,262261,262259,1,1
3713,163501,262328,98830,1,98830,262330,262328,1,1
3714,163545,262360,98818,1,98818,262363,262360,1,1
3715,163589,262458,98871,1,98871,262460,262458,1,1
3716,163633,262520,98890,1,98890,262522,262520,1,1
3717,163677,262598,98923,1,98923,262600,262598,1,1
3718,163721,262643,98925,1,98925,262645,262643,1,1
3719,163765,262710,98947,1,98947,262712,262710,1,1
3720,163809,262787,98980,1,98980,262789,262787,1,1
3721,163853,262851,99001,1,99001,262854,262851,1,1
3722,163897,262909,99014,1,99014,262911,262909,1,1
3723,163941,262967,99028,1,99028,262969,262967,1,1
3724,163985,263055,99073,1,99073,263058,263055,1,1
3725,164029,263102,99076,1,99076,263104,263102,1,1
3726,164073,263156,99085,1,99085,263158,263156,1,1
3727,164117,263212,99098,1,99098,263215,263212,1,1
3728,164162,263310,99151,1,99151,263312,263310,1,1
3729,164206,263365,99162,1,99162,263367,263365,1,1
3730,164250,263441,99194,1,99194,263443,263441,1,1
3731,164294,263479,99188,1,99188,263481,263479,1,1
3732,164338,263520,99185,1,99185,263522,263520,1,1
3733,164382,263628,99249,1,99249,263630,263628,1,1
3734,164426,263724,99301,1,99301,263726,263724,1,1
3735,164470,263865,99398,1,99398,263867,263865,1,1
3736,164514,263898,99387,1,99387,263901,263898,1,1
3737,164558,263966,99411,1,99411,263968,263966,1,1
3738,164602,264054,99455,1,99455,264056,264054,1,1
3739,164646,264080,99437,1,99437,264082,264080,1,1
3740,164690,264170,99483,1,99483,264173,264170,1,1
3741,164734,264251,99520,1,99520,264254,264251,1,1
3742,164778,264308,99532,1,99532,264310,264308,1,1
3743,164822,264371,99552,1,99552,264373,264371,1,1
3744,164866,264432,99568,1,99568,264434,264432,1,1
3745,164910,264513,99605,1,99605,264515,264513,1,1
3746,164954,264573,99621,1,99621,264575,264573,1,1
3747,164998,264627,99632,1,99632,264630,264627,1,1
3748,165042,264670,99631,1,99631,264672,264670,1,1
3749,165086,264777,99694,1,99694,264779,264777,1,1
3750,165130,264798,99671,1,99671,264801,264798,1,1
3751,165174,264880,99708,1,99708,264882,264880,1,1
3752,165218,264953,99738,1,99738,264956,264953,1,1
3753,165262,265017,99757,1,99757,265019,265017,1,1
3754,165307,265110,99807,1,99807,265113,265110,1,1
3755,165351,265161,99813,1,99813,265163,265161,1,1
3756,165395,265242,99850,1,99850,265245,265242,1,1
3757,165439,265293,99857,1,99857,265296,265293,1,1
3758,165483,265350,99870,1,99870,265352,265350,1,1
3759,165527,265452,99928,1,99928,265454,265452,1,1
3760,165571,265486,99918,1,99918,265488,265486,1,1
3761,165615,265567,99955,1,99955,265569,265567,1,1
3762,165659,265611,99954,1,99954,265613,265611,1,1
3763,165703,265722,100022,1,100022,265724,265722,1,1
3764,165747,265811,100067,1,100067,265814,265811,1,1
3765,165791,265888,100100,1,100100,265891,265888,1,1
3766,165835,265963,100131,1,100131,265966,265963,1,1
3767,165879,266029,100152,1,100152,266031,266029,1,1
3768,165923,266144,100224,1,100224,266146,266144,1,1
3769,165967,266211,100247,1,100247,266213,266211,1,1
3770,166011,266311,100303,1,100303,266314,266311,1,1
3771,166055,266363,100311,1,100311,266365,266363,1,1
3772,166099,266435,100339,1,100339,266438,266435,1,1
3773,166143,266487,100346,1,100346,266489,266487,1,1
3774,166187,266553,100368,1,100368,266555,266553,1,1
3775,166231,266609,100380,1,100380,266611,266609,1,1
3776,166275,266661,100389,1,100389,266663,266661,1,1
3777,166319,266761,100444,1,100444,266763,266761,1,1
3778,166363,266846,100485,1,100485,266848,266846,1,1
3779,166407,266909,100504,1,100504,266911,266909,1,1
3780,166452,266945,100496,1,100496,266947,266945,1,1
3781,166496,266993,100500,1,100500,266995,266993,1,1
3782,166540,267114,100577,1,100577,267116,267114,1,1
3783,166584,267202,100622,1,100622,267205,267202,1,1
3784,166628,267261,100636,1,100636,267263,267261,1,1
3785,166672,267328,100659,1,100659,267330,267328,1,1
3786,166716,267385,100672,1,100672,267387,267385,1,1
3787,166760,267453,100696,1,100696,267455,267453,1,1
3788,166804,267521,100720,1,100720,267524,267521,1,1
3789,166848,267568,100723,1,100723,267570,267568,1,1
3790,166892,267704,100815,1,100815,267707,267704,1,1
3791,166936,267755,100821,1,100821,267757,267755,1,1
3792,166980,267858,100881,1,100881,267860,267858,1,1
3793,167024,267920,100899,1,100899,267922,267920,1,1
3794,167068,267998,100933,1,100933,268000,267998,1,1
3795,167112,268049,100940,1,100940,268051,268049,1,1
3796,167156,268120,100966,1,100966,268122,268120,1,1
3797,167200,268167,100970,1,100970,268170,268167,1,1
3798,167244,268233,100991,1,100991,268235,268233,1,1
3799,167288,268309,101023,1,101023,268311,268309,1,1
3800,167332,268373,101043,1,101043,268375,268373,1,1
3801,167376,268405,101031,1,101031,268407,268405,1,1
3802,167420,268472,101054,1,101054,268474,268472,1,1
3803,167464,268509,101047,1,101047,268511,268509,1,1
3804,167508,268575,101069,1,101069,268577,268575,1,1
3805,167552,268612,101062,1,101062,268614,268612,1,1
3806,167597,268693,101099,1,101099,268695,268693,1,1
3807,167641,268778,101140,1,101140,268780,268778,1,1
3808,167685,268834,101152,1,101152,268836,268834,1,1
3809,167729,268909,101183,1,101183,268911,268909,1,1
3810,167773,268973,101203,1,101203,268975,268973,1,1
3811,167817,269014,101200,1,101200,269017,269014,1,1
3812,167861,269142,101284,1,101284,269144,269142,1,1
3813,167905,269213,101311,1,101311,269216,269213,1,1
3814,167949,269246,101300,1,101300,269248,269246,1,1
3815,167993,269352,101362,1,101362,269354,269352,1,1
3816,168037,269411,101377,1,101377,269413,269411,1,1
3817,168081,269487,101409,1,101409,269490,269487,1,1
3818,168125,269576,101454,1,101454,269578,269576,1,1
3819,168169,269661,101495,1,101495,269663,269661,1,1
3820,168213,269784,101573,1,101573,269786,269784,1,1
3821,168257,269810,101556,1,101556,269812,269810,1,1
3822,168301,269851,101553,1,101553,269854,269851,1,1
3823,168345,269977,101635,1,101635,269979,269977,1,1
3824,168389,270065,101679,1,101679,270068,270065,1,1
3825,168433,270135,101705,1,101705,270138,270135,1,1
3826,168477,270161,101687,1,101687,270163,270161,1,1
3827,168521,270237,101719,1,101719,270240,270237,1,1
3828,168565,270310,101748,1,101748,270312,270310,1,1
3829,168609,270360,101754,1,101754,270363,270360,1,1
3830,168653,270417,101767,1,101767,270419,270417,1,1
3831,168697,270480,101785,1,101785,270482,270480,1,1
3832,168742,270548,101810,1,101810,270551,270548,1,1
3833,168786,270627,101844,1,101844,270630,270627,1,1
3834,168830,270693,101866,1,101866,270695,270693,1,1
3835,168874,270802,101931,1,101931,270804,270802,1,1
3836,168918,270870,101955,1,101955,270872,270870,1,1
3837,168962,270924,101965,1,101965,270927,270924,1,1
3838,169006,271027,102024,1,102024,271030,271027,1,1
3839,169050,271100,102053,1,102053,271102,271100,1,1
3840,169094,271182,102091,1,102091,271184,271182,1,1
3841,169138,271240,102105,1,102105,271242,271240,1,1
3842,169182,271318,102139,1,102139,271320,271318,1,1
3843,169226,271402,102179,1,102179,271405,271402,1,1
3844,169270,271430,102163,1,102163,271432,271430,1,1
3845,169314,271474,102163,1,102163,271477,271474,1,1
3846,169358,271557,102202,1,102202,271559,271557,1,1
3847,169402,271672,102273,1,102273,271674,271672,1,1
3848,169446,271750,102306,1,102306,271752,271750,1,1
3849,169490,271816,102328,1,102328,271818,271816,1,1
3850,169534,271816,102284,1,102284,271818,271816,1,1
3851,169578,271918,102343,1,102343,271920,271918,1,1
3852,169622,271990,102370,1,102370,271992,271990,1,1
3853,169666,272036,102373,1,102373,272038,272036,1,1
3854,169710,272114,102407,1,102407,272117,272114,1,1
3855,169754,272192,102441,1,102441,272195,272192,1,1
3856,169798,272248,102452,1,102452,272250,272248,1,1
3857,169842,272351,102511,1,102511,272353,272351,1,1
3858,169887,272440,102556,1,102556,272442,272440,1,1
3859,169931,272484,102556,1,102556,272486,272484,1,1
3860,169975,272563,102591,1,102591,272565,272563,1,1
3861,170019,272664,102649,1,102649,272667,272664,1,1
3862,170063,272748,102688,1,102688,272750,272748,1,1
3863,170107,272769,102665,1,102665,272771,272769,1,1
3864,170151,272869,102721,1,102721,272871,272869,1,1
3865,170195,272902,102710,1,102710,272904,272902,1,1
3866,170239,272981,102745,1,102745,272984,272981,1,1
3867,170283,273044,102764,1,102764,273047,273044,1,1
3868,170327,273115,102790,13,102778,273105,273102,1,1
3869,170371,273205,102836,1,102836,273207,273205,1,1
3870,170415,273248,102836,1,102836,273250,273248,1,1
3871,170459,273327,102871,1,102871,273329,273327,1,1
3872,170503,273438,102937,1,102937,273440,273438,1,1
3873,170547,273532,102987,1,102987,273534,273532,1,1
3874,170591,273602,103013,1,103013,273604,273602,1,1
3875,170635,273646,103013,1,103013,273648,273646,1,1
3876,170679,273674,102998,1,102998,273676,273674,1,1
3877,170723,273775,103054,1,103054,273777,273775,1,1
3878,170767,273838,103073,1,103073,273840,273838,1,1
3879,170811,273885,103076,1,103076,273887,273885,1,1
3880,170855,273997,103144,1,103144,273999,273997,1,1
3881,170899,274005,103108,1,103108,274007,274005,1,1
3882,170943,274097,103156,1,103156,274099,274097,1,1
3883,170988,274150,103165,1,103165,274152,274150,1,1
3884,171032,274244,103216,1,103216,274247,274244,1,1
3885,171076,274326,103253,1,103253,274328,274326,1,1
3886,171120,274410,103293,1,103293,274413,274410,1,1
3887,171164,274467,103306,1,103306,274469,274467,1,1
3888,171208,274525,103320,1,103320,274527,274525,1,1
3889,171252,274579,103330,1,103330,274581,274579,1,1
3890,171296,274633,103340,1,103340,274636,274633,1,1
3891,171340,274720,103383,1,103383,274723,274720,1,1
3892,171384,274756,103375,1,103375,274759,274756,1,1
3893,171428,274843,103418,1,103418,274845,274843,1,1
3894,171472,274876,103407,1,103407,274878,274876,1,1
3895,171516,275006,103493,1,103493,275008,275006,1,1
3896,171560,275060,103503,1,103503,275062,275060,1,1
3897,171604,275107,103505,1,103505,275109,275107,1,1
3898,171648,275217,103572,1,103572,275220,275217,1,1
3899,171692,275272,103583,10,103573,275264,275262,1,1
3900,171736,275354,103621,1,103621,275357,275354,1,1
3901,171780,275399,103621,1,103621,275401,275399,1,1
3902,171824,275496,103675,1,103675,275499,275496,1,1
3903,171868,275574,103709,1,103709,275577,275574,1,1
3904,171912,275669,103759,1,103759,275671,275669,1,1
3905,171956,275756,103803,1,103803,275758,275756,1,1
3906,172000,275815,103817,1,103817,275817,275815,1,1
3907,172044,275914,103872,1,103872,275916,275914,1,1
3908,172088,276003,103918,1,103918,276006,276003,1,1
3909,172133,276074,103944,1,103944,276076,276074,1,1
3910,172177,276173,103999,1,103999,276175,276173,1,1
3911,172221,276244,104027,1,104027,276247,276244,1,1
3912,172265,276327,104065,1,104065,276329,276327,1,1
3913,172309,276369,104063,1,104063,276371,276369,1,1
3914,172353,276410,104060,1,104060,276412,276410,1,1
3915,172397,276527,104133,1,104133,276529,276527,1,1
3916,172441,276619,104181,1,104181,276622,276619,1,1
3917,172485,276708,104226,9,104217,276701,276699,1,1
3918,172529,276748,104222,1,104222,276751,276748,1,1
3919,172573,276842,104272,1,104272,276845,276842,1,1
3920,172617,276922,104307,1,104307,276924,276922,1,1
3921,172661,276988,104330,1,104330,276990,276988,1,1
3922,172705,277069,104366,10,104357,277061,277059,1,1
3923,172749,277159,104412,1,104412,277161,277159,1,1
3924,172793,277211,104420,1,104420,277213,277211,1,1
3925,172837,277309,104474,1,104474,277311,277309,1,1
3926,172881,277356,104478,1,104478,277359,277356,1,1
3927,172925,277398,104476,1,104476,277401,277398,1,1
3928,172969,277436,104469,1,104469,277438,277436,1,1
3929,173013,277503,104493,1,104493,277506,277503,1,1
3930,173057,277566,104511,1,104511,277568,277566,1,1
3931,173101,277633,104535,1,104535,277636,277633,1,1
3932,173145,277700,104558,1,104558,277702,277700,1,1
3933,173189,277781,104594,1,104594,277783,277781,1,1
3934,173233,277821,104591,1,104591,277824,277821,1,1
3935,173278,277919,104644,1,104644,277921,277919,1,1
3936,173322,277992,104673,1,104673,277994,277992,1,1
3937,173366,278041,104678,1,104678,278043,278041,1,1
3938,173410,278103,104696,1,104696,278106,278103,1,1
3939,173454,278197,104746,1,104746,278199,278197,1,1
3940,173498,278250,104755,1,104755,278252,278250,1,1
3941,173542,278339,104800,1,104800,278341,278339,1,1
3942,173586,278414,104831,1,104831,278416,278414,1,1
3943,173630,278497,104870,1,104870,278499,278497,1,1
3944,173674,278603,104932,1,104932,278605,278603,1,1
3945,173718,278664,104949,1,104949,278667,278664,1,1
3946,173762,278738,104979,1,104979,278741,278738,1,1
3947,173806,278795,104992,1,104992,278797,278795,1,1
3948,173850,278881,105034,1,105034,278883,278881,1,1
3949,173894,278921,105029,1,105029,278923,278921,1,1
3950,173938,278995,105059,1,105059,278997,278995,1,1
3951,173982,279055,105076,1,105076,279057,279055,1,1
3952,174026,279146,105123,1,105123,279149,279146,1,1
3953,174070,279225,105157,1,105157,279227,279225,1,1
3954,174114,279309,105197,12,105186,279300,279297,1,1
3955,174158,279350,105195,1,105195,279352,279350,1,1
3956,174202,279420,105220,1,105220,279422,279420,1,1
3957,174246,279489,105245,1,105245,279491,279489,1,1
3958,174290,279576,105288,1,105288,279578,279576,1,1
3959,174334,279647,105316,1,105316,279650,279647,1,1
3960,174378,279665,105289,1,105289,279667,279665,1,1
3961,174423,279736,105317,1,105317,279739,279736,1,1
3962,174467,279810,105346,1,105346,279812,279810,1,1
3963,174511,279835,105327,1,105327,279837,279835,1,1
3964,174555,279896,105344,1,105344,279898,279896,1,1
3965,174599,279973,105377,1,105377,279975,279973,1,1
3966,174643,280066,105427,1,105427,280069,280066,1,1
3967,174687,280116,105432,1,105432,280119,280116,1,1
3968,174731,280209,105481,1,105481,280211,280209,1,1
3969,174775,280287,105515,1,105515,280290,280287,1,1
3970,174819,280359,105543,1,105543,280362,280359,1,1
3971,174863,280423,105563,1,105563,280425,280423,1,1
3972,174907,280482,105578,1,105578,280485,280482,1,1
3973,174951,280582,105633,1,105633,280584,280582,1,1
3974,174995,280592,105600,1,105600,280595,280592,1,1
3975,175039,280678,105641,1,105641,280680,280678,1,1
3976,175083,280766,105686,1,105686,280769,280766,1,1
3977,175127,280865,105741,1,105741,280868,280865,1,1
3978,175171,280904,105735,1,105735,280906,280904,1,1
3979,175215,280986,105773,1,105773,280988,280986,1,1
3980,175259,281054,105798,1,105798,281057,281054,1,1
3981,175303,281146,105845,1,105845,281148,281146,1,1
3982,175347,281183,105838,1,105838,281185,281183,1,1
3983,175391,281269,105880,1,105880,281271,281269,1,1
3984,175435,281330,105897,1,105897,281332,281330,1,1
3985,175479,281452,105975,1,105975,281454,281452,1,1
3986,175523,281522,106002,1,106002,281524,281522,1,1
3987,175568,281603,106038,1,106038,281605,281603,1,1
3988,175612,281609,106000,1,106000,281611,281609,1,1
3989,175656,281735,106082,1,106082,281737,281735,1,1
3990,175700,281801,106105,1,106105,281804,281801,1,1
3991,175744,281838,106097,1,106097,281841,281838,1,1
3992,175788,281881,106096,1,106096,281883,281881,1,1
3993,175832,281950,106121,1,106121,281952,281950,1,1
3994,175876,282031,106158,1,106158,282033,282031,1,1
3995,175920,282083,106166,1,106166,282085,282083,1,1
3996,175964,282181,106219,1,106219,282183,282181,1,1
3997,176008,282251,106246,1,106246,282253,282251,1,1
3998,176052,282331,106282,1,106282,282334,282331,1,1
3999,176096,282412,106319,1,106319,282415,282412,1,1
4000,176140,282464,106327,1,106327,282466,282464,1,1
4001,176184,282545,106364,1,106364,282548,282545,1,1
4002,176228,282603,106377,1,106377,282605,282603,1,1
4003,176272,282669,106399,1,106399,282671,282669,1,1
4004,176316,282746,106433,1,106433,282749,282746,1,1
4005,176360,282815,106458,1,106458,282818,282815,1,1
4006,176404,282876,106475,1,106475,282879,282876,1,1
4007,176448,282917,106471,1,106471,282919,282917,1,1
4008,176492,283041,106551,1,106551,283043,283041,1,1
4009,176536,283110,106576,1,106576,283112,283110,1,1
4010,176580,283199,106621,1,106621,283201,283199,1,1
4011,176624,283268,106646,1,106646,283270,283268,1,1
4012,176668,283323,106657,1,106657,283325,283323,1,1
4013,176713,283408,106698,1,106698,283410,283408,1,1
4014,176757,283403,106649,1,106649,283405,283403,1,1
4015,176801,283527,106729,1,106729,283529,283527,1,1
4016,176845,283601,106759,1,106759,283603,283601,1,1
4017,176889,283629,106743,1,106743,283632,283629,1,1
4018,176933,283770,106840,1,106840,283772,283770,1,1
4019,176977,283825,106851,1,106851,283827,283825,1,1
4020,177021,283858,106840,1,106840,283861,283858,1,1
4021,177065,283946,106883,1,106883,283948,283946,1,1
4022,177109,284019,106913,1,106913,284021,284019,1,1
4023,177153,284101,106951,1,106951,284103,284101,1,1
4024,177197,284166,106971,1,106971,284168,284166,1,1
4025,177241,284226,106988,1,106988,284228,284226,1,1
4026,177285,284329,107046,1,107046,284331,284329,1,1
4027,177329,284434,107107,1,107107,284436,284434,1,1
4028,177373,284505,107134,1,107134,284507,284505,1,1
4029,177417,284581,107167,1,107167,284583,284581,1,1
4030,177461,284621,107162,1,107162,284623,284621,1,1
4031,177505,284690,107188,1,107188,284692,284690,1,1
4032,177549,284778,107232,1,107232,284781,284778,1,1
4033,177593,284850,107260,1,107260,284853,284850,1,1
4034,177637,284902,107267,1,107267,284904,284902,1,1
4035,177681,284936,107258,1,107258,284938,284936,1,1
4036,177725,284988,107265,1,107265,284990,284988,1,1
4037,177769,285066,107299,1,107299,285068,285066,1,1
4038,177813,285136,107325,1,107325,285138,285136,1,1
4039,177858,285226,107372,1,107372,285229,285226,1,1
4040,177902,285271,107372,1,107372,285273,285271,1,1
4041,177946,285331,107388,1,107388,285334,285331,1,1
4042,177990,285388,107401,1,107401,285390,285388,1,1
4043,178034,285471,107440,1,107440,285473,285471,1,1
4044,178078,285521,107446,1,107446,285523,285521,1,1
4045,178122,285611,107492,1,107492,285613,285611,1,1
4046,178166,285680,107517,1,107517,285682,285680,1,1
4047,178210,285773,107566,1,107566,285775,285773,1,1
4048,178254,285855,107604,1,107604,285857,285855,1,1
4049,178298,285899,107604,1,107604,285901,285899,1,1
4050,178342,285923,107584,1,107584,285925,285923,1,1
4051,178386,286029,107646,1,107646,286031,286029,1,1
4052,178430,286097,107670,1,107670,286100,286097,1,1
4053,178474,286190,107719,1,107719,286192,286190,1,1
4054,178518,286276,107761,1,107761,286279,286276,1,1
4055,178562,286323,107764,1,107764,286326,286323,1,1
4056,178606,286431,107828,1,107828,286433,286431,1,1
4057,178650,286493,107846,1,107846,286496,286493,1,1
4058,178694,286569,107878,1,107878,286572,286569,1,1
4059,178738,286615,107879,1,107879,286617,286615,1,1
4060,178782,286726,107946,1,107946,286728,286726,1,1
4061,178826,286786,107962,1,107962,286788,286786,1,1
4062,178870,286858,107991,1,107991,286860,286858,1,1
4063,178914,286947,108035,1,108035,286949,286947,1,1
4064,178958,287040,108085,1,108085,287043,287040,1,1
4065,179003,287064,108064,1,108064,287066,287064,1,1
4066,179047,287099,108055,1,108055,287101,287099,1,1
4067,179091,287245,108157,1,108157,287247,287245,1,1
4068,179135,287290,108158,1,108158,287292,287290,1,1
4069,179179,287349,108173,1,108173,287352,287349,1,1
4070,179223,287429,108209,1,108209,287431,287429,1,1
4071,179267,287504,108240,1,108240,287507,287504,1,1
4072,179311,287582,108274,1,108274,287584,287582,1,1
4073,179355,287652,108300,1,108300,287654,287652,1,1
4074,179399,287706,108310,1,108310,287708,287706,1,1
4075,179443,287756,108316,1,108316,287759,287756,1,1
4076,179487,287814,108330,1,108330,287817,287814,1,1
4077,179531,287920,108392,1,108392,287922,287920,1,1
4078,179575,287995,108423,1,108423,287998,287995,1,1
4079,179619,288037,108421,1,108421,288039,288037,1,1
4080,179663,288151,108491,1,108491,288153,288151,1,1
4081,179707,288190,108486,1,108486,288193,288190,1,1
4082,179751,288251,108502,1,108502,288253,288251,1,1
4083,179795,288311,108518,1,108518,288313,288311,1,1
4084,179839,288378,108542,1,108542,288381,288378,1,1
4085,179883,288450,108569,1,108569,288452,288450,1,1
4086,179927,288494,108570,1,108570,288497,288494,1,1
4087,179971,288559,108590,1,108590,288561,288559,1,1
4088,180015,288618,108605,1,108605,288620,288618,1,1
4089,180059,288663,108607,1,108607,288666,288663,1,1
4090,180103,288756,108655,1,108655,288758,288756,1,1
4091,180148,288836,108691,1,108691,288838,288836,1,1
4092,180192,288922,108733,1,108733,288924,288922,1,1
4093,180236,288946,108714,1,108714,288949,288946,1,1
4094,180280,289046,108769,1,108769,289048,289046,1,1
4095,180324,289095,108774,1,108774,289097,289095,1,1
4096,180368,289153,108788,1,108788,289156,289153,1,1
4097,180412,289228,108819,1,108819,289230,289228,1,1
4098,180456,289281,108828,1,108828,289283,289281,1,1
4099,180500,289332,108835,1,108835,289335,289332,1,1
4100,180544,289410,108869,1,108869,289412,289410,1,1
4101,180588,289505,108919,1,108919,289507,289505,1,1
4102,180632,289584,108954,1,108954,289586,289584,1,1
4103,180676,289646,108972,1,108972,289648,289646,1,1
4104,180720,289725,109008,1,109008,289727,289725,1,1
4105,180764,289827,109065,1,109065,289829,289827,1,1
4106,180808,289870,109065,1,109065,289872,289870,1,1
4107,180852,289909,109060,1,109060,289911,289909,1,1
4108,180896,289981,109087,1,109087,289983,289981,1,1
4109,180940,290072,109134,1,109134,290074,290072,1,1
4110,180984,290136,109154,1,109154,290138,290136,1,1
4111,181028,290207,109181,1,109181,290209,290207,1,1
4112,181072,290297,109227,1,109227,290299,290297,1,1
4113,181116,290338,109224,1,109224,290340,290338,1,1
4114,181160,290454,109297,1,109297,290457,290454,1,1
4115,181204,290538,109336,1,109336,290540,290538,1,1
4116,181248,290595,109349,1,109349,290597,290595,1,1
4117,181293,290695,109405,1,109405,290697,290695,1,1
4118,181337,290770,109436,1,109436,290772,290770,1,1
4119,181381,290831,109453,1,109453,290833,290831,1,1
4120,181425,290893,109471,1,109471,290895,290893,1,1
4121,181469,290956,109490,1,109490,290959,290956,1,1
4122,181513,291090,109580,1,109580,291092,291090,1,1
4123,181557,291121,109567,1,109567,291123,291121,1,1
4124,181601,291232,109633,1,109633,291234,291232,1,1
4125,181645,291305,109663,1,109663,291307,291305,1,1
4126,181689,291366,109680,1,109680,291368,291366,1,1
4127,181733,291462,109732,1,109732,291464,291462,1,1
4128,181777,291556,109782,1,109782,291558,291556,1,1
4129,181821,291609,109791,1,109791,291612,291609,1,1
4130,181865,291677,109815,1,109815,291680,291677,1,1
4131,181909,291747,109841,1,109841,291749,291747,1,1
4132,181953,291821,109870,1,109870,291823,291821,1,1
4133,181997,291887,109893,1,109893,291889,291887,1,1
4134,182041,291946,109908,1,109908,291948,291946,1,1
4135,182085,291988,109905,1,109905,291990,291988,1,1
4136,182129,292080,109953,1,109953,292082,292080,1,1
4137,182173,292147,109976,1,109976,292149,292147,1,1
4138,182217,292183,109969,1,109969,292186,292183,1,1
4139,182261,292288,110029,1,110029,292290,292288,1,1
4140,182305,292381,110078,1,110078,292383,292381,1,1
4141,182349,292431,110085,1,110085,292434,292431,1,1
4142,182394,292511,110120,1,110120,292513,292511,1,1
4143,182438,292541,110106,1,110106,292543,292541,1,1
4144,182482,292609,110130,1,110130,292611,292609,1,1
4145,182526,292686,110163,1,110163,292688,292686,1,1
4146,182570,292740,110173,1,110173,292742,292740,1,1
4147,182614,292791,110180,1,110180,292793,292791,1,1
4148,182658,292891,110236,1,110236,292893,292891,1,1
4149,182702,292939,110240,1,110240,292941,292939,1,1
4150,182746,293012,110269,1,110269,293014,293012,1,1
4151,182790,293115,110328,1,110328,293117,293115,1,1
4152,182834,293199,110368,1,110368,293201,293199,1,1
4153,182878,293284,110409,1,110409,293287,293284,1,1
4154,182922,293349,110430,1,110430,293351,293349,1,1
4155,182966,293409,110446,1,110446,293411,293409,1,1
4156,183010,293459,110452,1,110452,293461,293459,1,1
4157,183054,293519,110468,1,110468,293522,293519,1,1
4158,183098,293602,110507,1,110507,293605,293602,1,1
4159,183142,293657,110518,1,110518,293659,293657,1,1
4160,183186,293699,110516,1,110516,293702,293699,1,1
4161,183230,293780,110552,1,110552,293782,293780,1,1
4162,183274,293846,110574,1,110574,293848,293846,1,1
4163,183318,293956,110640,1,110640,293958,293956,1,1
4164,183362,294013,110653,1,110653,294015,294013,1,1
4165,183406,294115,110712,1,110712,294118,294115,1,1
4166,183450,294158,110710,1,110710,294160,294158,1,1
4167,183494,294257,110765,1,110765,294259,294257,1,1
4168,183539,294303,110767,1,110767,294305,294303,1,1
4169,183583,294397,110817,1,110817,294399,294397,1,1
4170,183627,294466,110842,1,110842,294468,294466,1,1
4171,183671,294527,110859,1,110859,294529,294527,1,1
4172,183715,294603,110891,1,110891,294605,294603,1,1
4173,183759,294690,110934,1,110934,294692,294690,1,1
4174,183803,294738,110938,1,110938,294740,294738,1,1
4175,183847,294828,110984,1,110984,294830,294828,1,1
4176,183891,294938,111050,1,111050,294940,294938,1,1
4177,183935,294997,111065,1,111065,295000,294997,1,1
4178,183979,295054,111078,1,111078,295056,295054,1,1
4179,184023,295147,111127,1,111127,295149,295147,1,1
4180,184067,295211,111146,1,111146,295213,295211,1,1
4181,184111,295257,111149,1,111149,295259,295257,1,1
4182,184155,295295,111142,1,111142,295297,295295,1,1
4183,184199,295393,111197,1,111197,295396,295393,1,1
4184,184243,295468,111228,1,111228,295471,295468,1,1
4185,184287,295534,111250,1,111250,295537,295534,1,1
4186,184331,295610,111281,1,111281,295612,295610,1,1
4187,184375,295699,111326,1,111326,295701,295699,1,1
4188,184419,295753,111337,1,111337,295756,295753,1,1
4189,184463,295787,111326,1,111326,295789,295787,1,1
4190,184507,295849,111344,1,111344,295851,295849,1,1
4191,184551,295931,111383,1,111383,295934,295931,1,1
4192,184595,296039,111446,1,111446,296041,296039,1,1
4193,184639,296076,111439,1,111439,296078,296076,1,1
4194,184684,296146,111466,1,111466,296149,296146,1,1
4195,184728,296184,111459,1,111459,296186,296184,1,1
4196,184772,296236,111467,1,111467,296238,296236,1,1
4197,184816,296321,111508,1,111508,296323,296321,1,1
4198,184860,296325,111468,1,111468,296327,296325,1,1
4199,184904,296445,111544,1,111544,296448,296445,1,1
4200,184948,296497,111552,1,111552,296499,296497,1,1
4201,184992,296606,111617,1,111617,296608,296606,1,1
4202,185036,296665,111632,1,111632,296667,296665,1,1
4203,185080,296790,111713,1,111713,296793,296790,1,1
4204,185124,296861,111740,1,111740,296863,296861,1,1
4205,185168,296950,111785,1,111785,296952,296950,1,1
4206,185212,297017,111808,1,111808,297019,297017,1,1
4207,185256,297119,111866,1,111866,297122,297119,1,1
4208,185300,297215,111918,1,111918,297217,297215,1,1
4209,185344,297279,111937,1,111937,297281,297279,1,1
4210,185388,297350,111965,1,111965,297353,297350,1,1
4211,185432,297413,111984,1,111984,297416,297413,1,1
4212,185476,297481,112008,1,112008,297483,297481,1,1
4213,185520,297563,112045,1,112045,297565,297563,1,1
4214,185564,297615,112053,1,112053,297617,297615,1,1
4215,185608,297690,112084,1,112084,297692,297690,1,1
4216,185652,297766,112117,1,112117,297769,297766,1,1
4217,185696,297841,112148,1,112148,297844,297841,1,1
4218,185740,297904,112166,1,112166,297906,297904,1,1
4219,185784,297994,112212,1,112212,297996,297994,1,1
4220,185829,298092,112266,1,112266,298094,298092,1,1
4221,185873,298140,112270,1,112270,298142,298140,1,1
4222,185917,298218,112304,1,112304,298220,298218,1,1
4223,185961,298254,112296,1,112296,298256,298254,1,1
4224,186005,298356,112354,1,112354,298358,298356,1,1
4225,186049,298461,112415,1,112415,298463,298461,1,1
4226,186093,298499,112409,1,112409,298501,298499,1,1
4227,186137,298570,112436,1,112436,298572,298570,1,1
4228,186181,298656,112478,1,112478,298658,298656,1,1
4229,186225,298758,112536,1,112536,298760,298758,1,1
4230,186269,298755,112489,1,112489,298757,298755,1,1
4231,186313,298831,112521,1,112521,298834,298831,1,1
4232,186357,298966,112612,1,112612,298968,298966,1,1
4233,186401,299061,112663,1,112663,299063,299061,1,1
4234,186445,299126,112684,1,112684,299129,299126,1,1
4235,186489,299178,112692,1,112692,299180,299178,1,1
4236,186533,299246,112715,1,112715,299248,299246,1,1
4237,186577,299321,112747,1,112747,299323,299321,1,1
4238,186621,299397,112778,1,112778,299399,299397,1,1
4239,186665,299459,112796,1,112796,299461,299459,1,1
4240,186709,299511,112804,1,112804,299513,299511,1,1
4241,186753,299539,112788,1,112788,299541,299539,1,1
4242,186797,299622,112827,1,112827,299624,299622,1,1
4243,186841,299704,112865,1,112865,299706,299704,1,1
4244,186885,299750,112868,1,112868,299753,299750,1,1
4245,186929,299819,112892,1,112892,299821,299819,1,1
4246,186974,299891,112920,1,112920,299893,299891,1,1
4247,187018,299961,112946,1,112946,299963,299961,1,1
4248,187062,300021,112963,1,112963,300024,300021,1,1
4249,187106,300138,113035,1,113035,300140,300138,1,1
4250,187150,300185,113038,1,113038,300188,300185,1,1
4251,187194,300212,113021,1,113021,300214,300212,1,1
4252,187238,300267,113032,1,113032,300269,300267,1,1
4253,187282,300340,113061,1,113061,300342,300340,1,1
4254,187326,300388,113065,1,113065,300390,300388,1,1
4255,187370,300527,113160,1,113160,300529,300527,1,1
4256,187414,300620,113209,1,113209,300622,300620,1,1
4257,187458,300646,113191,1,113191,300648,300646,1,1
4258,187502,300770,113271,1,113271,300773,300770,1,1
4259,187546,300837,113294,1,113294,300839,300837,1,1
4260,187590,300873,113285,1,113285,300875,300873,1,1
4261,187634,300971,113340,1,113340,300973,300971,1,1
4262,187678,301032,113357,1,113357,301034,301032,1,1
4263,187722,301100,113380,1,113380,301102,301100,1,1
4264,187766,301147,113383,1,113383,301149,301147,1,1
4265,187810,301213,113405,1,113405,301215,301213,1,1
4266,187854,301316,113465,1,113465,301319,301316,1,1
4267,187898,301363,113467,1,113467,301365,301363,1,1
4268,187942,301460,113520,1,113520,301462,301460,1,1
4269,187986,301510,113527,1,113527,301512,301510,1,1
4270,188030,301586,113559,1,113559,301588,301586,1,1
4271,188074,301610,113538,1,113538,301612,301610,1,1
4272,188119,301670,113555,1,113555,301673,301670,1,1
4273,188163,301758,113598,1,113598,301760,301758,1,1
4274,188207,301810,113606,1,113606,301812,301810,1,1
4275,188251,301885,113637,1,113637,301887,301885,1,1
4276,188295,301937,113645,1,113645,301939,301937,1,1
4277,188339,302030,113694,1,113694,302032,302030,1,1
4278,188383,302097,113717,1,113717,302099,302097,1,1
4279,188427,302169,113745,1,113745,302171,302169,1,1
4280,188471,302231,113763,1,113763,302233,302231,1,1
4281,188515,302307,113795,1,113795,302309,302307,1,1
4282,188559,302349,113793,1,113793,302352,302349,1,1
4283,188603,302459,113859,1,113859,302462,302459,1,1
4284,188647,302498,113854,1,113854,302501,302498,1,1
4285,188691,302589,113901,1,113901,302592,302589,1,1
4286,188735,302654,113922,1,113922,302657,302654,1,1
4287,188779,302723,113946,1,113946,302725,302723,1,1
4288,188823,302833,114012,1,114012,302835,302833,1,1
4289,188867,302930,114066,1,114066,302932,302930,1,1
4290,188911,303031,114122,1,114122,303033,303031,1,1
4291,188955,303091,114139,9,114131,303085,303083,1,1
4292,188999,303183,114186,1,114186,303185,303183,1,1
4293,189043,303236,114195,1,114195,303238,303236,1,1
4294,189087,303326,114241,1,114241,303328,303326,1,1
4295,189131,303388,114260,1,114260,303391,303388,1,1
4296,189175,303501,114328,1,114328,303503,303501,1,1
4297,189219,303533,114316,1,114316,303535,303533,1,1
4298,189264,303622,114361,1,114361,303624,303622,1,1
4299,189308,303670,114366,8,114358,303665,303663,1,1
4300,189352,303744,114395,1,114395,303747,303744,1,1
4301,189396,303846,114453,1,114453,303848,303846,1,1
4302,189440,303904,114467,1,114467,303906,303904,1,1
4303,189484,303975,114494,1,114494,303978,303975,1,1
4304,189528,304060,114535,1,114535,304063,304060,1,1
4305,189572,304131,114561,1,114561,304133,304131,1,1
4306,189616,304199,114586,1,114586,304201,304199,1,1
4307,189660,304238,114581,1,114581,304240,304238,1,1
4308,189704,304303,114601,1,114601,304305,304303,1,1
4309,189748,304397,114652,1,114652,304399,304397,1,1
4310,189792,304460,114670,1,114670,304462,304460,1,1
4311,189836,304540,114707,1,114707,304543,304540,1,1
4312,189880,304621,114744,1,114744,304623,304621,1,1
4313,189924,304698,114776,1,114776,304700,304698,1,1
4314,189968,304764,114798,1,114798,304766,304764,1,1
4315,190012,304852,114842,1,114842,304854,304852,1,1
4316,190056,304904,114850,1,114850,304906,304904,1,1
4317,190100,304954,114857,1,114857,304956,304954,1,1
4318,190144,305037,114895,1,114895,305039,305037,1,1
4319,190188,305098,114913,1,114913,305100,305098,1,1
4320,190232,305156,114927,1,114927,305159,305156,1,1
4321,190276,305255,114982,1,114982,305258,305255,1,1
4322,190320,305299,114981,1,114981,305301,305299,1,1
4323,190364,305372,115010,1,115010,305374,305372,1,1
4324,190409,305427,115021,1,115021,305429,305427,1,1
4325,190453,305526,115076,1,115076,305528,305526,1,1
4326,190497,305616,115122,1,115122,305618,305616,1,1
4327,190541,305698,115160,1,115160,305700,305698,1,1
4328,190585,305717,115135,1,115135,305719,305717,1,1
4329,190629,305829,115203,1,115203,305832,305829,1,1
4330,190673,305931,115261,1,115261,305933,305931,1,1
4331,190717,305950,115236,1,115236,305953,305950,1,1
4332,190761,306085,115327,1,115327,306087,306085,1,1
4333,190805,306163,115361,1,115361,306166,306163,1,1
4334,190849,306254,115408,1,115408,306256,306254,1,1
4335,190893,306286,115396,1,115396,306289,306286,1,1
4336,190937,306344,115410,1,115410,306347,306344,1,1
4337,190981,306458,115480,1,115480,306460,306458,1,1
4338,191025,306517,115494,1,115494,306519,306517,1,1
4339,191069,306560,115494,1,115494,306563,306560,1,1
4340,191113,306635,115524,1,115524,306637,306635,1,1
4341,191157,306707,115552,1,115552,306709,306707,1,1
4342,191201,306739,115540,1,115540,306741,306739,1,1
4343,191245,306807,115565,1,115565,306810,306807,1,1
4344,191289,306885,115598,1,115598,306887,306885,1,1
4345,191333,306960,115630,1,115630,306962,306960,1,1
4346,191377,307026,115652,1,115652,307029,307026,1,1
4347,191421,307086,115667,1,115667,307088,307086,1,1
4348,191465,307185,115723,1,115723,307188,307185,1,1
4349,191509,307249,115742,1,115742,307251,307249,1,1
4350,191554,307308,115757,1,115757,307310,307308,1,1
4351,191598,307367,115772,1,115772,307369,307367,1,1
4352,191642,307486,115847,1,115847,307488,307486,1,1
4353,191686,307549,115867,1,115867,307552,307549,1,1
4354,191730,307616,115890,1,115890,307619,307616,1,1
4355,191774,307685,115914,1,115914,307687,307685,1,1
4356,191818,307750,115935,1,115935,307752,307750,1,1
4357,191862,307843,115983,1,115983,307845,307843,1,1
4358,191906,307886,115983,1,115983,307888,307886,1,1
4359,191950,308001,116054,1,116054,308003,308001,1,1
4360,191994,308039,116048,6,116043,308036,308034,1,1
4361,192038,308137,116101,1,116101,308139,308137,1,1
4362,192082,308200,116121,1,116121,308203,308200,1,1
4363,192126,308259,116136,1,116136,308261,308259,1,1
4364,192170,308322,116155,1,116155,308325,308322,1,1
4365,192214,308425,116214,1,116214,308427,308425,1,1
4366,192258,308469,116214,1,116214,308472,308469,1,1
4367,192302,308541,116241,1,116241,308543,308541,1,1
4368,192346,308604,116260,1,116260,308606,308604,1,1
4369,192390,308668,116281,1,116281,308670,308668,1,1
4370,192434,308731,116300,1,116300,308734,308731,1,1
4371,192478,308842,116366,1,116366,308844,308842,1,1
4372,192522,308886,116366,1,116366,308888,308886,1,1
4373,192566,308972,116408,1,116408,308974,308972,1,1
4374,192610,309031,116423,1,116423,309033,309031,1,1
4375,192655,309103,116451,1,116451,309105,309103,1,1
4376,192699,309141,116445,1,116445,309143,309141,1,1
4377,192743,309198,116458,1,116458,309200,309198,1,1
4378,192787,309278,116494,1,116494,309280,309278,1,1
4379,192831,309326,116498,1,116498,309328,309326,1,1
4380,192875,309342,116470,1,116470,309345,309342,1,1
4381,192919,309442,116526,1,116526,309444,309442,1,1
4382,192963,309519,116559,1,116559,309522,309519,1,1
4383,193007,309614,116610,1,116610,309616,309614,1,1
4384,193051,309677,116629,1,116629,309679,309677,1,1
4385,193095,309730,116638,1,116638,309732,309730,1,1
4386,193139,309827,116691,1,116691,309829,309827,1,1
4387,193183,309879,116698,1,116698,309881,309879,1,1
4388,193227,310000,116776,1,116776,310002,310000,1,1
4389,193271,310071,116803,1,116803,310073,310071,1,1
4390,193315,310173,116861,1,116861,310175,310173,1,1
4391,193359,310221,116865,1,116865,310224,310221,1,1
4392,193403,310279,116879,1,116879,310281,310279,1,1
4393,193447,310368,116923,1,116923,310370,310368,1,1
4394,193491,310452,116963,1,116963,310454,310452,1,1
4395,193535,310537,117005,1,117005,310539,310537,1,1
4396,193579,310570,116994,1,116994,310572,310570,1,1
4397,193623,310646,117026,1,117026,310648,310646,1,1
4398,193667,310729,117064,1,117064,310731,310729,1,1
4399,193711,310787,117078,1,117078,310789,310787,1,1
4400,193755,310858,117105,1,117105,310860,310858,1,1
4401,193800,310910,117113,1,117113,310912,310910,1,1
4402,193844,310929,117088,1,117088,310931,310929,1,1
4403,193888,311008,117123,1,117123,311010,311008,1,1
4404,193932,311034,117105,1,117105,311036,311034,1,1
4405,193976,311123,117150,1,117150,311125,311123,1,1
4406,194020,311172,117155,1,117155,311174,311172,1,1
4407,194064,311221,117160,1,117160,311223,311221,1,1
4408,194108,311294,117189,1,117189,311296,311294,1,1
4409,194152,311366,117217,1,117217,311368,311366,1,1
4410,194196,311437,117244,1,117244,311440,311437,1,1
4411,194240,311493,117256,1,117256,311495,311493,1,1
4412,194284,311597,117316,1,117316,311599,311597,1,1
4413,194328,311656,117331,1,117331,311658,311656,1,1
4414,194372,311701,117332,1,117332,311704,311701,1,1
4415,194416,311824,117411,1,117411,311826,311824,1,1
4416,194460,311923,117466,1,117466,311925,311923,1,1
4417,194504,311972,117470,1,117470,311974,311972,1,1
4418,194548,312036,117491,1,117491,312038,312036,1,1
4419,194592,312081,117492,1,117492,312084,312081,1,1
4420,194636,312154,117521,1,117521,312156,312154,1,1
4421,194680,312244,117567,1,117567,312247,312244,1,1
4422,194724,312296,117574,1,117574,312298,312296,1,1
4423,194768,312370,117604,1,117604,312372,312370,1,1
4424,194812,312440,117631,1,117631,312443,312440,1,1
4425,194856,312501,117647,1,117647,312503,312501,1,1
4426,194900,312584,117686,1,117686,312586,312584,1,1
4427,194945,312646,117705,1,117705,312649,312646,1,1
4428,194989,312739,117753,8,117746,312734,312731,1,1
4429,195033,312819,117790,1,117790,312822,312819,1,1
4430,195077,312862,117788,1,117788,312864,312862,1,1
4431,195121,312935,117817,1,117817,312937,312935,1,1
4432,195165,312999,117837,1,117837,313002,312999,1,1
4433,195209,313097,117891,1,117891,313100,313097,1,1
4434,195253,313150,117900,1,117900,313153,313150,1,1
4435,195297,313235,117940,1,117940,313237,313235,1,1
4436,195341,313286,117948,1,117948,313288,313286,1,1
4437,195385,313367,117985,1,117985,313370,313367,1,1
4438,195429,313443,118017,1,118017,313445,313443,1,1
4439,195473,313497,118027,1,118027,313499,313497,1,1
4440,195517,313602,118088,1,118088,313604,313602,1,1
4441,195561,313722,118164,1,118164,313724,313722,1,1
4442,195605,313796,118194,1,118194,313798,313796,1,1
4443,195649,313892,118246,1,118246,313894,313892,1,1
4444,195693,313924,118233,1,118233,313926,313924,1,1
4445,195737,314004,118269,1,118269,314006,314004,1,1
4446,195781,314048,118270,1,118270,314050,314048,1,1
4447,195825,314148,118325,1,118325,314150,314148,1,1
4448,195869,314253,118386,1,118386,314255,314253,1,1
4449,195913,314333,118423,1,118423,314336,314333,1,1
4450,195957,314410,118455,1,118455,314412,314410,1,1
4451,196001,314460,118461,1,118461,314462,314460,1,1
4452,196045,314539,118496,1,118496,314541,314539,1,1
4453,196090,314587,118500,1,118500,314589,314587,1,1
4454,196134,314654,118524,1,118524,314657,314654,1,1
4455,196178,314716,118541,1,118541,314718,314716,1,1
4456,196222,314753,118534,1,118534,314755,314753,1,1
4457,196266,314824,118561,1,118561,314826,314824,1,1
4458,196310,314908,118601,1,118601,314910,314908,1,1
4459,196354,314978,118627,1,118627,314980,314978,1,1
4460,196398,315034,118639,1,118639,315037,315034,1,1
4461,196442,315087,118647,1,118647,315089,315087,1,1
4462,196486,315142,118659,1,118659,315144,315142,1,1
4463,196530,315211,118684,1,118684,315213,315211,1,1
4464,196574,315209,118637,1,118637,315211,315209,1,1
4465,196618,315347,118732,1,118732,315349,315347,1,1
4466,196662,315381,118722,1,118722,315383,315381,1,1
4467,196706,315460,118757,1,118757,315463,315460,1,1
4468,196750,315478,118731,1,118731,315481,315478,1,1
4469,196794,315574,118783,1,118783,315576,315574,1,1
4470,196838,315623,118787,1,118787,315625,315623,1,1
4471,196882,315711,118832,1,118832,315714,315711,1,1
4472,196926,315792,118868,1,118868,315794,315792,1,1
4473,196970,315831,118863,1,118863,315833,315831,1,1
4474,197014,315870,118858,1,118858,315872,315870,1,1
4475,197058,315924,118869,1,118869,315927,315924,1,1
4476,197102,315991,118891,1,118891,315993,315991,1,1
4477,197146,316092,118948,1,118948,316094,316092,1,1
4478,197190,316198,119010,1,119010,316200,316198,1,1
4479,197235,316271,119039,1,119039,316273,316271,1,1
4480,197279,316334,119058,1,119058,316336,316334,1,1
4481,197323,316436,119116,1,119116,316438,316436,1,1
4482,197367,316497,119133,1,119133,316499,316497,1,1
4483,197411,316589,119181,1,119181,316591,316589,1,1
4484,197455,316646,119194,1,119194,316648,316646,1,1
4485,197499,316708,119212,1,119212,316711,316708,1,1
4486,197543,316794,119254,1,119254,316796,316794,1,1
4487,197587,316849,119265,1,119265,316852,316849,1,1
4488,197631,316961,119333,1,119333,316963,316961,1,1
4489,197675,317078,119406,1,119406,317081,317078,1,1
4490,197719,317133,119417,1,119417,317135,317133,1,1
4491,197763,317213,119453,1,119453,317215,317213,1,1
4492,197807,317240,119436,1,119436,317242,317240,1,1
4493,197851,317303,119455,1,119455,317306,317303,1,1
4494,197895,317379,119486,1,119486,317381,317379,1,1
4495,197939,317438,119502,1,119502,317441,317438,1,1
4496,197983,317513,119532,1,119532,317515,317513,1,1
4497,198027,317599,119574,1,119574,317601,317599,1,1
4498,198071,317699,119630,1,119630,317701,317699,1,1
4499,198115,317736,119623,1,119623,317738,317736,1,1
4500,198159,317833,119677,1,119677,317835,317833,1,1
4501,198203,317893,119692,1,119692,317895,317893,1,1
4502,198247,317973,119729,1,119729,317976,317973,1,1
4503,198291,318043,119754,1,119754,318045,318043,1,1
4504,198335,318110,119778,1,119778,318113,318110,1,1
4505,198380,318193,119816,1,119816,318195,318193,1,1
4506,198424,318250,119830,1,119830,318253,318250,1,1
4507,198468,318279,119814,1,119814,318281,318279,1,1
4508,198512,318388,119879,1,119879,318390,318388,1,1
4509,198556,318461,119908,1,119908,318463,318461,1,1
4510,198600,318536,119939,1,119939,318538,318536,1,1
4511,198644,318629,119988,1,119988,318631,318629,1,1
4512,198688,318680,119995,1,119995,318683,318680,1,1
4513,198732,318757,120028,1,120028,318759,318757,1,1
4514,198776,318853,120080,1,120080,318856,318853,1,1
4515,198820,318889,120072,1,120072,318891,318889,1,1
4516,198864,318960,120099,1,120099,318963,318960,1,1
4517,198908,319038,120133,1,120133,319040,319038,1,1
4518,198952,319139,120190,1,120190,319141,319139,1,1
4519,198996,319216,120223,1,120223,319218,319216,1,1
4520,199040,319267,120230,1,120230,319269,319267,1,1
4521,199084,319363,120282,1,120282,319366,319363,1,1
4522,199128,319399,120274,1,120274,319402,319399,1,1
4523,199172,319459,120289,1,120289,319461,319459,1,1
4524,199216,319537,120324,1,120324,319540,319537,1,1
4525,199260,319626,120369,1,120369,319628,319626,1,1
4526,199304,319676,120374,1,120374,319678,319676,1,1
4527,199348,319757,120412,1,120412,319760,319757,1,1
4528,199392,319832,120442,1,120442,319834,319832,1,1
4529,199436,319886,120452,1,120452,319888,319886,1,1
4530,199480,319920,120442,1,120442,319922,319920,1,1
4531,199525,320012,120490,1,120490,320014,320012,1,1
4532,199569,320108,120543,1,120543,320111,320108,1,1
4533,199613,320190,120580,1,120580,320192,320190,1,1
4534,199657,320274,120621,1,120621,320277,320274,1,1
4535,199701,320352,120654,1,120654,320354,320352,1,1
4536,199745,320391,120649,1,120649,320394,320391,1,1
4537,199789,320456,120670,1,120670,320458,320456,1,1
4538,199833,320506,120676,1,120676,320508,320506,1,1
4539,199877,320598,120724,1,120724,320600,320598,1,1
4540,199921,320689,120771,1,120771,320691,320689,1,1
4541,199965,320741,120779,1,120779,320743,320741,1,1
4542,200009,320789,120783,1,120783,320792,320789,1,1
4543,200053,320898,120848,1,120848,320900,320898,1,1
4544,200097,320954,120860,1,120860,320957,320954,1,1
4545,200141,321040,120902,1,120902,321042,321040,1,1
4546,200185,321129,120947,1,120947,321131,321129,1,1
4547,200229,321200,120974,1,120974,321202,321200,1,1
4548,200273,321265,120994,1,120994,321267,321265,1,1
4549,200317,321376,121061,1,121061,321378,321376,1,1
4550,200361,321432,121074,1,121074,321435,321432,1,1
4551,200405,321502,121100,1,121100,321504,321502,1,1
4552,200449,321500,121053,1,121053,321502,321500,1,1
4553,200493,321613,121122,1,121122,321615,321613,1,1
4554,200537,321690,121155,1,121155,321692,321690,1,1
4555,200581,321747,121169,1,121169,321749,321747,1,1
4556,200625,321799,121176,1,121176,321801,321799,1,1
4557,200670,321878,121211,1,121211,321880,321878,1,1
4558,200714,321922,121211,1,121211,321924,321922,1,1
4559,200758,322005,121250,1,121250,322007,322005,1,1
4560,200802,322070,121271,1,121271,322072,322070,1,1
4561,200846,322141,121298,1,121298,322143,322141,1,1
4562,200890,322210,121323,1,121323,322212,322210,1,1
4563,200934,322280,121349,1,121349,322282,322280,1,1
4564,200978,322361,121386,1,121386,322364,322361,1,1
4565,201022,322405,121386,1,121386,322407,322405,1,1
4566,201066,322455,121392,1,121392,322458,322455,1,1
4567,201110,322515,121408,1,121408,322517,322515,1,1
4568,201154,322645,121494,1,121494,322647,322645,1,1
4569,201198,322691,121495,1,121495,322693,322691,1,1
4570,201242,322749,121509,1,121509,322751,322749,1,1
4571,201286,322866,121582,1,121582,322868,322866,1,1
4572,201330,322968,121640,1,121640,322970,322968,1,1
4573,201374,323016,121644,1,121644,323018,323016,1,1
4574,201418,323088,121672,1,121672,323090,323088,1,1
4575,201462,323172,121712,1,121712,323174,323172,1,1
4576,201506,323216,121713,1,121713,323218,323216,1,1
4577,201550,323259,121712,1,121712,323261,323259,1,1
4578,201594,323334,121743,1,121743,323337,323334,1,1
4579,201638,323385,121749,1,121749,323387,323385,1,1
4580,201682,323449,121769,1,121769,323451,323449,1,1
4581,201726,323544,121821,1,121821,323547,323544,1,1
4582,201770,323600,121832,1,121832,323602,323600,1,1
4583,201815,323664,121852,1,121852,323666,323664,1,1
4584,201859,323729,121874,1,121874,323732,323729,1,1
4585,201903,323818,121918,1,121918,323820,323818,1,1
4586,201947,323866,121922,1,121922,323868,323866,1,1
4587,201991,323933,121945,1,121945,323935,323933,1,1
4588,202035,323984,121952,1,121952,323986,323984,1,1
4589,202079,324088,122012,1,122012,324090,324088,1,1
4590,202123,324170,122050,1,122050,324172,324170,1,1
4591,202167,324230,122066,13,122053,324219,324217,1,1
4592,202211,324293,122085,1,122085,324296,324293,1,1
4593,202255,324355,122103,1,122103,324357,324355,1,1
4594,202299,324400,122104,1,122104,324402,324400,1,1
4595,202343,324443,122102,1,122102,324445,324443,1,1
4596,202387,324540,122155,1,122155,324542,324540,1,1
4597,202431,324613,122185,1,122185,324615,324613,1,1
4598,202475,324731,122258,1,122258,324733,324731,1,1
4599,202519,324788,122272,1,122272,324791,324788,1,1
4600,202563,324872,122312,1,122312,324874,324872,1,1
4601,202607,324942,122337,1,122337,324944,324942,1,1
4602,202651,325027,122378,1,122378,325029,325027,1,1
4603,202695,325074,122382,1,122382,325077,325074,1,1
4604,202739,325159,122422,1,122422,325161,325159,1,1
4605,202783,325245,122464,1,122464,325247,325245,1,1
4606,202827,325337,122512,1,122512,325339,325337,1,1
4607,202871,325380,122512,1,122512,325383,325380,1,1
4608,202916,325446,122533,1,122533,325448,325446,1,1
4609,202960,325531,122574,9,122565,325524,325522,1,1
4610,203004,325588,122588,1,122588,325591,325588,1,1
4611,203048,325650,122605,1,122605,325652,325650,1,1
4612,203092,325687,122598,1,122598,325689,325687,1,1
4613,203136,325809,122676,1,122676,325811,325809,1,1
4614,203180,325826,122649,1,122649,325828,325826,1,1
4615,203224,325943,122722,1,122722,325946,325943,1,1
4616,203268,326045,122780,1,122780,326048,326045,1,1
4617,203312,326108,122799,1,122799,326111,326108,1,1
4618,203356,326173,122820,1,122820,326175,326173,1,1
4619,203400,326264,122866,1,122866,326266,326264,1,1
4620,203444,326342,122901,1,122901,326344,326342,1,1
4621,203488,326407,122922,1,122922,326410,326407,1,1
4622,203532,326475,122945,1,122945,326477,326475,1,1
4623,203576,326574,123001,1,123001,326576,326574,1,1
4624,203620,326586,122968,1,122968,326588,326586,1,1
4625,203664,326689,123028,1,123028,326692,326689,1,1
4626,203708,326788,123082,1,123082,326790,326788,1,1
4627,203752,326853,123103,1,123103,326855,326853,1,1
4628,203796,326915,123121,1,123121,326917,326915,1,1
4629,203840,327007,123169,1,123169,327009,327007,1,1
4630,203884,327064,123182,1,123182,327066,327064,1,1
4631,203928,327144,123218,1,123218,327146,327144,1,1
4632,203972,327205,123236,1,123236,327208,327205,1,1
4633,204016,327318,123304,1,123304,327320,327318,1,1
4634,204061,327347,123290,1,123290,327350,327347,1,1
4635,204105,327425,123323,1,123323,327427,327425,1,1
4636,204149,327520,123374,1,123374,327522,327520,1,1
4637,204193,327541,123351,1,123351,327543,327541,1,1
4638,204237,327649,123416,1,123416,327652,327649,1,1
4639,204281,327697,123419,1,123419,327700,327697,1,1
4640,204325,327793,123471,1,123471,327796,327793,1,1
4641,204369,327849,123483,1,123483,327851,327849,1,1
4642,204413,327895,123485,1,123485,327898,327895,1,1
4643,204457,328004,123550,1,123550,328006,328004,1,1
4644,204501,328042,123544,1,123544,328044,328042,1,1
4645,204545,328118,123576,1,123576,328121,328118,1,1
4646,204589,328213,123627,1,123627,328215,328213,1,1
4647,204633,328303,123672,1,123672,328305,328303,1,1
4648,204677,328377,123703,1,123703,328380,328377,1,1
4649,204721,328481,123763,1,123763,328483,328481,1,1
4650,204765,328509,123747,10,123737,328502,328499,1,1
4651,204809,328565,123758,1,123758,328567,328565,1,1
4652,204853,328640,123789,1,123789,328642,328640,1,1
4653,204897,328737,123842,1,123842,328739,328737,1,1
4654,204941,328754,123816,1,123816,328756,328754,1,1
4655,204985,328805,123822,1,123822,328807,328805,1,1
4656,205029,328896,123870,1,123870,328898,328896,1,1
4657,205073,328956,123885,1,123885,328958,328956,1,1
4658,205117,329043,123928,1,123928,329045,329043,1,1
4659,205161,329095,123936,1,123936,329097,329095,1,1
4660,205206,329178,123975,1,123975,329180,329178,1,1
4661,205250,329235,123989,1,123989,329238,329235,1,1
4662,205294,329269,123978,1,123978,329271,329269,1,1
4663,205338,329325,123990,1,123990,329328,329325,1,1
4664,205382,329414,124035,1,124035,329416,329414,1,1
4665,205426,329479,124056,1,124056,329482,329479,1,1
4666,205470,329541,124074,1,124074,329543,329541,1,1
4667,205514,329586,124075,1,124075,329588,329586,1,1
4668,205558,329708,124153,1,124153,329711,329708,1,1
4669,205602,329763,124163,1,124163,329765,329763,1,1
4670,205646,329782,124138,1,124138,329784,329782,1,1
4671,205690,329922,124235,1,124235,329924,329922,1,1
4672,205734,330008,124277,1,124277,330010,330008,1,1
4673,205778,330043,124268,1,124268,330046,330043,1,1
4674,205822,330081,124262,1,124262,330083,330081,1,1
4675,205866,330178,124315,1,124315,330180,330178,1,1
4676,205910,330226,124319,1,124319,330228,330226,1,1
4677,205954,330283,124332,1,124332,330286,330283,1,1
4678,205998,330350,124354,1,124354,330352,330350,1,1
4679,206042,330407,124368,1,124368,330409,330407,1,1
4680,206086,330472,124388,1,124388,330474,330472,1,1
4681,206130,330581,124453,1,124453,330583,330581,1,1
4682,206174,330634,124462,1,124462,330636,330634,1,1
4683,206218,330722,124507,1,124507,330724,330722,1,1
4684,206262,330761,124501,1,124501,330763,330761,1,1
4685,206306,330819,124515,1,124515,330821,330819,1,1
4686,206351,330859,124511,1,124511,330862,330859,1,1
4687,206395,330956,124564,1,124564,330959,330956,1,1
4688,206439,331067,124631,1,124631,331069,331067,1,1
4689,206483,331152,124672,1,124672,331154,331152,1,1
4690,206527,331229,124705,1,124705,331231,331229,1,1
4691,206571,331314,124746,1,124746,331316,331314,1,1
4692,206615,331360,124748,1,124748,331362,331360,1,1
4693,206659,331440,124784,1,124784,331442,331440,1,1
4694,206703,331550,124850,1,124850,331552,331550,1,1
4695,206747,331602,124858,1,124858,331604,331602,1,1
4696,206791,331679,124891,1,124891,331681,331679,1,1
4697,206835,331818,124986,1,124986,331821,331818,1,1
4698,206879,331870,124994,1,124994,331872,331870,1,1
4699,206923,331956,125036,1,125036,331958,331956,1,1
4700,206967,332033,125068,1,125068,332035,332033,1,1
4701,207011,332090,125082,1,125082,332093,332090,1,1
4702,207055,332181,125128,1,125128,332183,332181,1,1
4703,207099,332243,125147,1,125147,332245,332243,1,1
4704,207143,332291,125150,1,125150,332293,332291,1,1
4705,207187,332355,125171,10,125161,332347,332345,1,1
4706,207231,332430,125202,1,125202,332433,332430,1,1
4707,207275,332510,125238,1,125238,332513,332510,1,1
4708,207319,332569,125252,1,125252,332571,332569,1,1
4709,207363,332639,125278,1,125278,332641,332639,1,1
4710,207407,332711,125307,1,125307,332714,332711,1,1
4711,207451,332776,125327,1,125327,332778,332776,1,1
4712,207496,332864,125371,1,125371,332866,332864,1,1
4713,207540,332918,125381,1,125381,332920,332918,1,1
4714,207584,332982,125401,1,125401,332984,332982,1,1
4715,207628,333065,125440,1,125440,333067,333065,1,1
4716,207672,333140,125471,1,125471,333142,333140,1,1
4717,207716,333210,125497,1,125497,333212,333210,1,1
4718,207760,333258,125501,1,125501,333260,333258,1,1
4719,207804,333349,125548,1,125548,333351,333349,1,1
4720,207848,333400,125555,1,125555,333402,333400,1,1
4721,207892,333435,125546,1,125546,333437,333435,1,1
4722,207936,333475,125541,1,125541,333477,333475,1,1
4723,207980,333615,125637,1,125637,333617,333615,1,1
4724,208024,333659,125638,1,125638,333661,333659,1,1
4725,208068,333692,125627,1,125627,333695,333692,1,1
4726,208112,333749,125640,1,125640,333752,333749,1,1
4727,208156,333809,125656,1,125656,333811,333809,1,1
4728,208200,333895,125698,1,125698,333898,333895,1,1
4729,208244,333968,125727,1,125727,333970,333968,1,1
4730,208288,334015,125729,1,125729,334017,334015,1,1
4731,208332,334106,125776,1,125776,334108,334106,1,1
4732,208376,334157,125784,1,125784,334159,334157,1,1
4733,208420,334238,125821,1,125821,334240,334238,1,1
4734,208464,334296,125834,1,125834,334298,334296,1,1
4735,208508,334400,125894,1,125894,334402,334400,1,1
4736,208552,334474,125924,1,125924,334476,334474,1,1
4737,208596,334541,125947,1,125947,334543,334541,1,1
4738,208641,334623,125986,1,125986,334626,334623,1,1
4739,208685,334705,126023,1,126023,334707,334705,1,1
4740,208729,334750,126024,1,126024,334752,334750,1,1
4741,208773,334855,126085,1,126085,334857,334855,1,1
4742,208817,334908,126094,1,126094,334910,334908,1,1
4743,208861,334952,126094,1,126094,334954,334952,1,1
4744,208905,335024,126121,1,126121,335026,335024,1,1
4745,208949,335088,126142,10,126132,335080,335078,1,1
4746,208993,335187,126197,1,126197,335189,335187,1,1
4747,209037,335253,126219,1,126219,335256,335253,1,1
4748,209081,335337,126259,1,126259,335340,335337,1,1
4749,209125,335400,126278,1,126278,335402,335400,1,1
4750,209169,335515,126349,1,126349,335517,335515,1,1
4751,209213,335566,126356,1,126356,335568,335566,1,1
4752,209257,335646,126391,1,126391,335648,335646,1,1
4753,209301,335678,126380,1,126380,335681,335678,1,1
4754,209345,335726,126383,1,126383,335728,335726,1,1
4755,209389,335837,126450,1,126450,335839,335837,1,1
4756,209433,335884,126454,1,126454,335886,335884,1,1
4757,209477,335945,126470,1,126470,335947,335945,1,1
4758,209521,335995,126477,1,126477,335998,335995,1,1
4759,209565,336045,126483,1,126483,336047,336045,1,1
4760,209609,336114,126507,1,126507,336116,336114,1,1
4761,209653,336172,126521,1,126521,336174,336172,1,1
4762,209697,336257,126562,1,126562,336259,336257,1,1
4763,209741,336316,126577,1,126577,336318,336316,1,1
4764,209786,336359,126576,9,126567,336352,336350,1,1
4765,209830,336447,126621,1,126621,336450,336447,1,1
4766,209874,336506,126635,1,126635,336508,336506,1,1
4767,209918,336551,126637,1,126637,336554,336551,1,1
4768,209962,336601,126642,1,126642,336603,336601,1,1
4769,210006,336712,126709,1,126709,336714,336712,1,1
4770,210050,336772,126725,1,126725,336774,336772,1,1
4771,210094,336874,126783,1,126783,336876,336874,1,1
4772,210138,336919,126784,1,126784,336921,336919,1,1
4773,210182,337032,126853,1,126853,337034,337032,1,1
4774,210226,337124,126901,1,126901,337126,337124,1,1
4775,210270,337222,126955,1,126955,337225,337222,1,1
4776,210314,337278,126967,1,126967,337281,337278,1,1
4777,210358,337324,126968,1,126968,337326,337324,1,1
4778,210402,337408,127009,1,127009,337410,337408,1,1
4779,210446,337490,127046,1,127046,337492,337490,1,1
4780,210490,337524,127037,1,127037,337527,337524,1,1
4781,210534,337600,127069,1,127069,337602,337600,1,1
4782,210578,337660,127085,1,127085,337663,337660,1,1
4783,210622,337740,127120,1,127120,337742,337740,1,1
4784,210666,337823,127159,1,127159,337825,337823,1,1
4785,210710,337885,127177,1,127177,337887,337885,1,1
4786,210754,337962,127210,1,127210,337964,337962,1,1
4787,210798,338009,127214,1,127214,338012,338009,1,1
4788,210842,338112,127273,1,127273,338115,338112,1,1
4789,210887,338132,127248,1,127248,338134,338132,1,1
4790,210931,338226,127298,1,127298,338228,338226,1,1
4791,210975,338323,127351,1,127351,338326,338323,1,1
4792,211019,338424,127408,1,127408,338426,338424,1,1
4793,211063,338495,127435,1,127435,338497,338495,1,1
4794,211107,338556,127452,1,127452,338558,338556,1,1
4795,211151,338602,127454,1,127454,338605,338602,1,1
4796,211195,338694,127502,1,127502,338697,338694,1,1
4797,211239,338763,127527,1,127527,338765,338763,1,1
4798,211283,338793,127513,1,127513,338795,338793,1,1
4799,211327,338876,127552,1,127552,338879,338876,1,1
4800,211371,338932,127564,1,127564,338934,338932,1,1
4801,211415,338995,127583,1,127583,338997,338995,1,1
4802,211459,339025,127569,1,127569,339027,339025,1,1
4803,211503,339091,127591,1,127591,339093,339091,1,1
4804,211547,339165,127621,1,127621,339167,339165,1,1
4805,211591,339236,127648,1,127648,339238,339236,1,1
4806,211635,339286,127653,1,127653,339288,339286,1,1
4807,211679,339388,127712,1,127712,339391,339388,1,1
4808,211723,339495,127774,1,127774,339497,339495,1,1
4809,211767,339591,127827,1,127827,339594,339591,1,1
4810,211811,339650,127842,1,127842,339653,339650,1,1
4811,211855,339693,127841,1,127841,339695,339693,1,1
4812,211899,339754,127857,1,127857,339756,339754,1,1
4813,211943,339800,127859,1,127859,339802,339800,1,1
4814,211987,339898,127913,1,127913,339900,339898,1,1
4815,212032,339936,127907,1,127907,339938,339936,1,1
4816,212076,339993,127920,1,127920,339995,339993,1,1
4817,212120,340073,127956,1,127956,340075,340073,1,1
4818,212164,340160,127999,1,127999,340162,340160,1,1
4819,212208,340184,127979,1,127979,340186,340184,1,1
4820,212252,340296,128047,1,128047,340298,340296,1,1
4821,212296,340339,128046,1,128046,340342,340339,1,1
4822,212340,340425,128087,1,128087,340427,340425,1,1
4823,212384,340493,128112,1,128112,340495,340493,1,1
4824,212428,340539,128114,1,128114,340541,340539,1,1
4825,212472,340617,128148,1,128148,340619,340617,1,1
4826,212516,340666,128153,1,128153,340668,340666,1,1
4827,212560,340777,128219,1,128219,340779,340777,1,1
4828,212604,340792,128190,1,128190,340794,340792,1,1
4829,212648,340892,128247,1,128247,340894,340892,1,1
4830,212692,340968,128278,1,128278,340970,340968,1,1
4831,212736,340980,128247,1,128247,340983,340980,1,1
4832,212780,341119,128341,1,128341,341121,341119,1,1
4833,212824,341174,128353,1,128353,341176,341174,1,1
4834,212868,341247,128381,1,128381,341249,341247,1,1
4835,212912,341333,128423,1,128423,341335,341333,1,1
4836,212956,341378,128425,1,128425,341381,341378,1,1
4837,213000,341467,128470,1,128470,341470,341467,1,1
4838,213044,341517,128475,1,128475,341519,341517,1,1
4839,213088,341610,128524,1,128524,341612,341610,1,1
4840,213132,341721,128591,1,128591,341723,341721,1,1
4841,213177,341730,128556,1,128556,341732,341730,1,1
4842,213221,341837,128619,1,128619,341840,341837,1,1
4843,213265,341931,128669,1,128669,341934,341931,1,1
4844,213309,342046,128740,1,128740,342049,342046,1,1
4845,213353,342127,128777,1,128777,342129,342127,1,1
4846,213397,342225,128831,1,128831,342227,342225,1,1
4847,213441,342268,128830,1,128830,342270,342268,1,1
4848,213485,342364,128882,1,128882,342366,342364,1,1
4849,213529,342472,128946,1,128946,342475,342472,1,1
4850,213573,342531,128961,1,128961,342534,342531,1,1
4851,213617,342602,128988,1,128988,342605,342602,1,1
4852,213661,342650,128991,1,128991,342652,342650,1,1
4853,213705,342704,129002,1,129002,342707,342704,1,1
4854,213749,342766,129020,1,129020,342768,342766,1,1
4855,213793,342844,129054,1,129054,342846,342844,1,1
4856,213837,342927,129092,1,129092,342929,342927,1,1
4857,213881,343016,129137,1,129137,343018,343016,1,1
4858,213925,343058,129135,1,129135,343060,343058,1,1
4859,213969,343138,129172,1,129172,343140,343138,1,1
4860,214013,343215,129205,1,129205,343217,343215,1,1
4861,214057,343288,129234,1,129234,343291,343288,1,1
4862,214101,343393,129295,1,129295,343395,343393,1,1
4863,214145,343458,129315,1,129315,343460,343458,1,1
4864,214189,343506,129320,1,129320,343508,343506,1,1
4865,214233,343575,129345,1,129345,343577,343575,1,1
4866,214277,343641,129366,1,129366,343643,343641,1,1
4867,214322,343731,129412,1,129412,343733,343731,1,1
4868,214366,343801,129438,1,129438,343803,343801,1,1
4869,214410,343844,129437,1,129437,343846,343844,1,1
4870,214454,343930,129479,1,129479,343932,343930,1,1
4871,214498,343972,129477,1,129477,343974,343972,1,1
4872,214542,344075,129536,1,129536,344077,344075,1,1
4873,214586,344152,129569,1,129569,344155,344152,1,1
4874,214630,344203,129576,1,129576,344206,344203,1,1
4875,214674,344318,129647,1,129647,344320,344318,1,1
4876,214718,344362,129647,1,129647,344364,344362,1,1
4877,214762,344412,129653,1,129653,344414,344412,1,1
4878,214806,344480,129677,1,129677,344482,344480,1,1
4879,214850,344555,129708,1,129708,344558,344555,1,1
4880,214894,344602,129710,1,129710,344604,344602,1,1
4881,214938,344688,129753,1,129753,344690,344688,1,1
4882,214982,344718,129738,1,129738,344720,344718,1,1
4883,215026,344845,129822,1,129822,344848,344845,1,1
4884,215070,344871,129804,1,129804,344874,344871,1,1
4885,215114,344930,129819,1,129819,344932,344930,1,1
4886,215158,345011,129856,1,129856,345013,345011,1,1
4887,215202,345092,129893,1,129893,345095,345092,1,1
4888,215246,345161,129917,1,129917,345163,345161,1,1
4889,215290,345248,129960,1,129960,345250,345248,1,1
4890,215334,345334,130003,1,130003,345337,345334,1,1
4891,215378,345414,130039,1,130039,345417,345414,1,1
4892,215422,345472,130053,1,130053,345475,345472,1,1
4893,215467,345562,130099,1,130099,345565,345562,1,1
4894,215511,345584,130076,1,130076,345586,345584,1,1
4895,215555,345664,130112,1,130112,345666,345664,1,1
4896,215599,345782,130186,1,130186,345784,345782,1,1
4897,215643,345840,130200,1,130200,345843,345840,1,1
4898,215687,345918,130234,1,130234,345920,345918,1,1
4899,215731,345989,130261,1,130261,345992,345989,1,1
4900,215775,346055,130283,1,130283,346057,346055,1,1
4901,215819,346123,130307,1,130307,346125,346123,1,1
4902,215863,346162,130302,1,130302,346164,346162,1,1
4903,215907,346221,130317,1,130317,346223,346221,1,1
4904,215951,346305,130357,1,130357,346307,346305,1,1
4905,215995,346407,130415,1,130415,346410,346407,1,1
4906,216039,346468,130432,1,130432,346470,346468,1,1
4907,216083,346524,130443,1,130443,346526,346524,1,1
4908,216127,346562,130437,1,130437,346564,346562,1,1
4909,216171,346605,130437,1,130437,346607,346605,1,1
4910,216215,346671,130459,1,130459,346673,346671,1,1
4911,216259,346716,130460,1,130460,346718,346716,1,1
4912,216303,346782,130481,1,130481,346784,346782,1,1
4913,216347,346883,130538,1,130538,346885,346883,1,1
4914,216391,346901,130513,1,130513,346904,346901,1,1
4915,216435,347009,130577,1,130577,347011,347009,1,1
4916,216479,347092,130616,13,130603,347082,347080,1,1
4917,216523,347085,130564,1,130564,347087,347085,1,1
4918,216567,347246,130681,1,130681,347248,347246,1,1
4919,216612,347307,130698,1,130698,347309,347307,1,1
4920,216656,347388,130735,1,130735,347391,347388,1,1
4921,216700,347451,130754,1,130754,347453,347451,1,1
4922,216744,347573,130832,1,130832,347575,347573,1,1
4923,216788,347629,130844,1,130844,347631,347629,1,1
4924,216832,347663,130834,1,130834,347665,347663,1,1
4925,216876,347749,130876,1,130876,347752,347749,1,1
4926,216920,347785,130868,1,130868,347787,347785,1,1
4927,216964,347848,130887,1,130887,347850,347848,1,1
4928,217008,347970,130964,1,130964,347972,347970,1,1
4929,217052,348021,130972,1,130972,348024,348021,1,1
4930,217096,348088,130995,1,130995,348091,348088,1,1
4931,217140,348196,131059,1,131059,348198,348196,1,1
4932,217184,348285,131104,1,131104,348287,348285,1,1
4933,217228,348335,131110,1,131110,348338,348335,1,1
4934,217272,348438,131169,1,131169,348440,348438,1,1
4935,217316,348514,131201,1,131201,348516,348514,1,1
4936,217360,348547,131190,1,131190,348549,348547,1,1
4937,217404,348559,131157,1,131157,348561,348559,1,1
4938,217448,348622,131177,1,131177,348624,348622,1,1
4939,217492,348761,131271,1,131271,348763,348761,1,1
4940,217536,348831,131298,1,131298,348834,348831,1,1
4941,217580,348889,131312,1,131312,348892,348889,1,1
4942,217624,348947,131325,1,131325,348949,348947,1,1
4943,217668,349014,131348,1,131348,349016,349014,1,1
4944,217712,349083,131373,13,131360,349072,349070,1,1
4945,217757,349155,131401,1,131401,349157,349155,1,1
4946,217801,349230,131432,1,131432,349232,349230,1,1
4947,217845,349269,131427,1,131427,349271,349269,1,1
4948,217889,349365,131479,1,131479,349367,349365,1,1
4949,217933,349441,131511,1,131511,349443,349441,1,1
4950,217977,349476,131502,1,131502,349478,349476,1,1
4951,218021,349575,131557,1,131557,349578,349575,1,1
4952,218065,349615,131552,1,131552,349617,349615,1,1
4953,218109,349714,131608,1,131608,349716,349714,1,1
4954,218153,349780,131630,1,131630,349783,349780,1,1
4955,218197,349852,131657,1,131657,349854,349852,1,1
4956,218241,349904,131666,1,131666,349906,349904,1,1
4957,218285,349974,131692,1,131692,349976,349974,1,1
4958,218329,350051,131725,1,131725,350054,350051,1,1
4959,218373,350137,131766,1,131766,350139,350137,1,1
4960,218417,350223,131808,1,131808,350225,350223,1,1
4961,218461,350287,131829,1,131829,350289,350287,1,1
4962,218505,350387,131885,1,131885,350389,350387,1,1
4963,218549,350402,131855,1,131855,350404,350402,1,1
4964,218593,350506,131915,1,131915,350508,350506,1,1
4965,218637,350575,131940,1,131940,350577,350575,1,1
4966,218681,350647,131968,1,131968,350649,350647,1,1
4967,218725,350706,131984,1,131984,350709,350706,1,1
4968,218769,350787,132020,1,132020,350789,350787,1,1
4969,218813,350851,132040,1,132040,350853,350851,1,1
4970,218857,350884,132029,1,132029,350886,350884,1,1
4971,218902,350958,132060,1,132060,350961,350958,1,1
4972,218946,351049,132106,1,132106,351051,351049,1,1
4973,218990,351158,132171,1,132171,351160,351158,1,1
4974,219034,351201,132170,1,132170,351203,351201,1,1
4975,219078,351326,132251,1,132251,351328,351326,1,1
4976,219122,351342,132223,1,132223,351345,351342,1,1
4977,219166,351389,132226,1,132226,351391,351389,1,1
4978,219210,351464,132257,1,132257,351467,351464,1,1
4979,219254,351572,132321,1,132321,351574,351572,1,1
4980,219298,351644,132349,1,132349,351647,351644,1,1
4981,219342,351660,132321,1,132321,351663,351660,1,1
4982,219386,351753,132370,1,132370,351755,351753,1,1
4983,219430,351853,132426,1,132426,351856,351853,1,1
4984,219474,351931,132460,1,132460,351934,351931,1,1
4985,219518,352042,132527,1,132527,352045,352042,1,1
4986,219562,352121,132562,1,132562,352123,352121,1,1
4987,219606,352217,132614,1,132614,352220,352217,1,1
4988,219650,352273,132626,1,132626,352275,352273,1,1
4989,219694,352331,132640,1,132640,352333,352331,1,1
4990,219738,352382,132647,1,132647,352384,352382,1,1
4991,219782,352484,132705,1,132705,352486,352484,1,1
4992,219826,352557,132734,1,132734,352560,352557,1,1
4993,219870,352603,132736,1,132736,352606,352603,1,1
4994,219914,352655,132743,1,132743,352657,352655,1,1
4995,219958,352755,132799,1,132799,352757,352755,1,1
4996,220003,352791,132791,1,132791,352793,352791,1,1
4997,220047,352887,132843,1,132843,352889,352887,1,1
4998,220091,352981,132893,1,132893,352983,352981,1,1
4999,220135,353041,132909,1,132909,353043,353041,1,1
5000,220179,353111,132935,1,132935,353113,353111,1,1
5001,220223,353146,132926,1,132926,353148,353146,1,1
5002,220267,353245,132981,1,132981,353247,353245,1,1
5003,220311,353328,133020,1,133020,353330,353328,1,1
5004,220355,353407,133055,1,133055,353409,353407,1,1
5005,220399,353478,133082,1,133082,353480,353478,1,1
5006,220443,353573,133133,1,133133,353576,353573,1,1
5007,220487,353617,133133,1,133133,353620,353617,1,1
5008,220531,353723,133195,1,133195,353726,353723,1,1
5009,220575,353797,133225,1,133225,353799,353797,1,1
5010,220619,353851,133235,1,133235,353853,353851,1,1
5011,220663,353902,133242,1,133242,353905,353902,1,1
5012,220707,353992,133288,1,133288,353994,353992,1,1
5013,220751,354074,133325,1,133325,354076,354074,1,1
5014,220795,354144,133351,1,133351,354146,354144,1,1
5015,220839,354228,133391,1,133391,354230,354228,1,1
5016,220883,354330,133450,1,133450,354332,354330,1,1
5017,220927,354379,133454,1,133454,354381,354379,1,1
5018,220971,354468,133500,1,133500,354470,354468,1,1
5019,221015,354543,133530,1,133530,354545,354543,1,1
5020,221059,354594,133537,1,133537,354596,354594,1,1
5021,221103,354692,133591,1,133591,354694,354692,1,1
5022,221148,354758,133613,1,133613,354760,354758,1,1
5023,221192,354832,133643,1,133643,354834,354832,1,1
5024,221236,354879,133646,1,133646,354881,354879,1,1
5025,221280,354958,133681,1,133681,354961,354958,1,1
5026,221324,354995,133674,1,133674,354997,354995,1,1
5027,221368,355119,133754,1,133754,355122,355119,1,1
5028,221412,355179,133770,1,133770,355181,355179,1,1
5029,221456,355269,133816,1,133816,355272,355269,1,1
5030,221500,355361,133864,1,133864,355364,355361,1,1
5031,221544,355460,133919,1,133919,355462,355460,1,1
5032,221588,355520,133935,1,133935,355523,355520,1,1
5033,221632,355591,133961,1,133961,355593,355591,1,1
5034,221676,355644,133971,1,133971,355647,355644,1,1
5035,221720,355734,134017,1,134017,355736,355734,1,1
5036,221764,355811,134050,1,134050,355813,355811,1,1
5037,221808,355899,134094,1,134094,355901,355899,1,1
5038,221852,355905,134056,1,134056,355908,355905,1,1
5039,221896,355991,134097,1,134097,355993,355991,1,1
5040,221940,356048,134110,1,134110,356050,356048,1,1
5041,221984,356113,134132,1,134132,356116,356113,1,1
5042,222028,356174,134149,1,134149,356176,356174,1,1
5043,222072,356237,134167,1,134167,356239,356237,1,1
5044,222116,356302,134188,1,134188,356304,356302,1,1
5045,222160,356403,134246,1,134246,356406,356403,1,1
5046,222204,356439,134237,1,134237,356441,356439,1,1
5047,222248,356534,134288,1,134288,356536,356534,1,1
5048,222293,356605,134315,1,134315,356607,356605,1,1
5049,222337,356661,134327,1,134327,356663,356661,1,1
5050,222381,356719,134341,1,134341,356721,356719,1,1
5051,222425,356737,134315,1,134315,356739,356737,1,1
5052,222469,356809,134343,1,134343,356811,356809,1,1
5053,222513,356864,134354,1,134354,356866,356864,1,1
5054,222557,356972,134418,1,134418,356974,356972,1,1
5055,222601,357023,134425,1,134425,357025,357023,1,1
5056,222645,357102,134460,1,134460,357105,357102,1,1
5057,222689,357159,134473,1,134473,357161,357159,1,1
5058,222733,357209,134479,1,134479,357211,357209,1,1
5059,222777,357323,134549,1,134549,357325,357323,1,1
5060,222821,357378,134560,1,134560,357380,357378,1,1
5061,222865,357481,134618,1,134618,357483,357481,1,1
5062,222909,357525,134618,1,134618,357527,357525,1,1
5063,222953,357624,134673,1,134673,357626,357624,1,1
5064,222997,357689,134695,1,134695,357691,357689,1,1
5065,223041,357755,134717,1,134717,357757,357755,1,1
5066,223085,357839,134756,1,134756,357841,357839,1,1
5067,223129,357894,134768,1,134768,357896,357894,1,1
5068,223173,357995,134824,1,134824,357997,357995,1,1
5069,223217,358067,134852,1,134852,358069,358067,1,1
5070,223261,358126,134867,1,134867,358128,358126,1,1
5071,223305,358177,134874,1,134874,358179,358177,1,1
5072,223349,358279,134932,1,134932,358281,358279,1,1
5073,223393,358362,134972,1,134972,358365,358362,1,1
5074,223438,358430,134996,1,134996,358433,358430,1,1
5075,223482,358470,134991,1,134991,358473,358470,1,1
5076,223526,358505,134982,1,134982,358507,358505,1,1
5077,223570,358591,135024,1,135024,358593,358591,1,1
5078,223614,358626,135015,1,135015,358628,358626,1,1
5079,223658,358747,135092,1,135092,358749,358747,1,1
5080,223702,358827,135128,1,135128,358830,358827,1,1
5081,223746,358883,135140,1,135140,358885,358883,1,1
5082,223790,358940,135153,1,135153,358942,358940,1,1
5083,223834,358994,135163,1,135163,358996,358994,1,1
5084,223878,359060,135184,1,135184,359062,359060,1,1
5085,223922,359112,135193,1,135193,359114,359112,1,1
5086,223966,359154,135191,11,135181,359146,359144,1,1
5087,224010,359226,135219,1,135219,359228,359226,1,1
5088,224054,359311,135259,1,135259,359313,359311,1,1
5089,224098,359378,135283,1,135283,359380,359378,1,1
5090,224142,359436,135296,1,135296,359438,359436,1,1
5091,224186,359532,135349,1,135349,359535,359532,1,1
5092,224230,359560,135332,1,135332,359562,359560,1,1
5093,224274,359654,135382,1,135382,359656,359654,1,1
5094,224318,359706,135391,1,135391,359709,359706,1,1
5095,224362,359727,135367,1,135367,359729,359727,1,1
5096,224406,359851,135447,1,135447,359853,359851,1,1
5097,224450,359890,135442,1,135442,359892,359890,1,1
5098,224494,359982,135491,1,135491,359985,359982,1,1
5099,224538,360043,135507,1,135507,360045,360043,1,1
5100,224583,360103,135523,1,135523,360105,360103,1,1
5101,224627,360157,135533,1,135533,360159,360157,1,1
5102,224671,360234,135566,1,135566,360236,360234,1,1
5103,224715,360326,135614,1,135614,360328,360326,1,1
5104,224759,360369,135613,1,135613,360371,360369,1,1
5105,224803,360463,135663,1,135663,360465,360463,1,1
5106,224847,360567,135723,9,135714,360560,360558,1,1
5107,224891,360650,135762,1,135762,360652,360650,1,1
5108,224935,360717,135785,1,135785,360719,360717,1,1
5109,224979,360787,135811,1,135811,360790,360787,1,1
5110,225023,360840,135820,1,135820,360842,360840,1,1
5111,225067,360958,135894,1,135894,360960,360958,1,1
5112,225111,361021,135913,1,135913,361023,361021,1,1
5113,225155,361118,135966,1,135966,361120,361118,1,1
5114,225199,361179,135983,1,135983,361181,361179,1,1
5115,225243,361231,135991,1,135991,361234,361231,1,1
5116,225287,361311,136027,1,136027,361314,361311,1,1
5117,225331,361405,136077,1,136077,361407,361405,1,1
5118,225375,361469,136096,1,136096,361471,361469,1,1
5119,225419,361535,136119,1,136119,361537,361535,1,1
5120,225463,361590,136129,1,136129,361592,361590,1,1
5121,225507,361652,136147,1,136147,361654,361652,1,1
5122,225551,361727,136179,1,136179,361729,361727,1,1
5123,225595,361766,136173,1,136173,361768,361766,1,1
5124,225639,361804,136167,1,136167,361806,361804,1,1
5125,225683,361861,136180,1,136180,361863,361861,1,1
5126,225728,361923,136198,1,136198,361925,361923,1,1
5127,225772,361996,136227,10,136218,361989,361987,1,1
5128,225816,362069,136256,1,136256,362071,362069,1,1
5129,225860,362151,136294,1,136294,362153,362151,1,1
5130,225904,362205,136304,1,136304,362207,362205,1,1
5131,225948,362267,136322,1,136322,362269,362267,1,1
5132,225992,362377,136388,1,136388,362379,362377,1,1
5133,226036,362463,136429,1,136429,362465,362463,1,1
5134,226080,362507,136430,1,136430,362509,362507,1,1
5135,226124,362594,136472,1,136472,362596,362594,1,1
5136,226168,362684,136519,1,136519,362686,362684,1,1
5137,226212,362705,136496,1,136496,362707,362705,1,1
5138,226256,362805,136552,1,136552,362807,362805,1,1
5139,226300,362849,136552,1,136552,362851,362849,1,1
5140,226344,362946,136605,1,136605,362948,362946,1,1
5141,226388,363003,136618,1,136618,363005,363003,1,1
5142,226432,363063,136634,1,136634,363065,363063,1,1
5143,226476,363162,136688,1,136688,363164,363162,1,1
5144,226520,363217,136700,1,136700,363220,363217,1,1
5145,226564,363272,136710,1,136710,363274,363272,1,1
5146,226608,363346,136741,1,136741,363349,363346,1,1
5147,226652,363414,136764,1,136764,363416,363414,1,1
5148,226696,363484,136791,1,136791,363487,363484,1,1
5149,226740,363579,136841,1,136841,363581,363579,1,1
5150,226784,363633,136851,1,136851,363635,363633,1,1
5151,226829,363686,136860,1,136860,363688,363686,1,1
5152,226873,363753,136883,1,136883,363755,363753,1,1
5153,226917,363844,136931,1,136931,363847,363844,1,1
5154,226961,363934,136976,1,136976,363936,363934,1,1
5155,227005,363995,136993,1,136993,363997,363995,1,1
5156,227049,364119,137073,1,137073,364121,364119,1,1
5157,227093,364159,137069,1,137069,364161,364159,1,1
5158,227137,364243,137109,1,137109,364246,364243,1,1
5159,227181,364347,137169,1,137169,364350,364347,1,1
5160,227225,364405,137183,1,137183,364407,364405,1,1
5161,227269,364460,137194,1,137194,364463,364460,1,1
5162,227313,364548,137238,1,137238,364550,364548,1,1
5163,227357,364569,137215,1,137215,364571,364569,1,1
5164,227401,364655,137257,1,137257,364658,364655,1,1
5165,227445,364679,137236,1,137236,364681,364679,1,1
5166,227489,364777,137290,1,137290,364779,364777,1,1
5167,227533,364816,137286,1,137286,364818,364816,1,1
5168,227577,364890,137315,1,137315,364892,364890,1,1
5169,227621,364972,137354,1,137354,364975,364972,1,1
5170,227665,364991,137328,1,137328,364993,364991,1,1
5171,227709,365063,137356,1,137356,365065,365063,1,1
5172,227753,365148,137397,1,137397,365150,365148,1,1
5173,227797,365247,137452,13,137440,365237,365234,1,1
5174,227841,365334,137495,1,137495,365336,365334,1,1
5175,227885,365411,137528,1,137528,365413,365411,1,1
5176,227929,365475,137549,1,137549,365478,365475,1,1
5177,227974,365568,137597,1,137597,365570,365568,1,1
5178,228018,365619,137604,1,137604,365621,365619,1,1
5179,228062,365685,137626,1,137626,365687,365685,1,1
5180,228106,365771,137668,1,137668,365774,365771,1,1
5181,228150,365807,137661,1,137661,365810,365807,1,1
5182,228194,365907,137716,1,137716,365909,365907,1,1
5183,228238,365976,137741,1,137741,365978,365976,1,1
5184,228282,366083,137804,1,137804,366086,366083,1,1
5185,228326,366155,137831,1,137831,366157,366155,1,1
5186,228370,366231,137863,1,137863,366233,366231,1,1
5187,228414,366335,137924,1,137924,366337,366335,1,1
5188,228458,366369,137913,1,137913,366371,366369,1,1
5189,228502,366470,137971,1,137971,366473,366470,1,1
5190,228546,366536,137992,1,137992,366538,366536,1,1
5191,228590,366608,138021,1,138021,366610,366608,1,1
5192,228634,366677,138046,1,138046,366679,366677,1,1
5193,228678,366766,138090,1,138090,366768,366766,1,1
5194,228722,366841,138122,1,138122,366844,366841,1,1
5195,228766,366874,138111,1,138111,366877,366874,1,1
5196,228810,366940,138133,1,138133,366943,366940,1,1
5197,228854,367011,138160,1,138160,367014,367011,1,1
5198,228898,367095,138199,1,138199,367097,367095,1,1
5199,228942,367139,138199,1,138199,367141,367139,1,1
5200,228986,367244,138260,1,138260,367246,367244,1,1
5201,229030,367283,138255,1,138255,367285,367283,1,1
5202,229074,367402,138331,1,138331,367405,367402,1,1
5203,229119,367513,138397,1,138397,367515,367513,1,1
5204,229163,367572,138412,1,138412,367574,367572,1,1
5205,229207,367626,138422,1,138422,367628,367626,1,1
5206,229251,367732,138484,1,138484,367734,367732,1,1
5207,229295,367804,138512,1,138512,367806,367804,1,1
5208,229339,367867,138531,1,138531,367869,367867,1,1
5209,229383,367927,138547,1,138547,367930,367927,1,1
5210,229427,367982,138558,1,138558,367984,367982,1,1
5211,229471,368069,138601,1,138601,368071,368069,1,1
5212,229515,368114,138602,1,138602,368116,368114,1,1
5213,229559,368157,138601,13,138588,368147,368145,1,1
5214,229603,368235,138635,1,138635,368237,368235,1,1
5215,229647,368299,138655,1,138655,368302,368299,1,1
5216,229691,368336,138648,1,138648,368339,368336,1,1
5217,229735,368423,138691,1,138691,368426,368423,1,1
5218,229779,368475,138699,1,138699,368477,368475,1,1
5219,229823,368572,138751,1,138751,368574,368572,1,1
5220,229867,368608,138743,1,138743,368610,368608,1,1
5221,229911,368704,138796,1,138796,368706,368704,1,1
5222,229955,368784,138831,1,138831,368786,368784,1,1
5223,229999,368855,138858,1,138858,368857,368855,1,1
5224,230043,368941,138901,1,138901,368944,368941,1,1
5225,230087,368993,138908,1,138908,368995,368993,1,1
5226,230131,369053,138924,1,138924,369055,369053,1,1
5227,230175,369119,138946,1,138946,369121,369119,1,1
5228,230219,369194,138977,1,138977,369196,369194,1,1
5229,230264,369252,138992,1,138992,369255,369252,1,1
5230,230308,369330,139025,1,139025,369332,369330,1,1
5231,230352,369390,139041,1,139041,369392,369390,1,1
5232,230396,369487,139094,1,139094,369489,369487,1,1
5233,230440,369544,139107,1,139107,369546,369544,1,1
5234,230484,369611,139130,1,139130,369613,369611,1,1
5235,230528,369710,139185,1,139185,369712,369710,1,1
5236,230572,369762,139193,1,139193,369764,369762,1,1
5237,230616,369839,139226,1,139226,369842,369839,1,1
5238,230660,369933,139275,1,139275,369935,369933,1,1
5239,230704,370004,139303,1,139303,370007,370004,1,1
5240,230748,370048,139302,1,139302,370050,370048,1,1
5241,230792,370102,139313,1,139313,370105,370102,1,1
5242,230836,370159,139325,1,139325,370161,370159,1,1
5243,230880,370273,139395,1,139395,370275,370273,1,1
5244,230924,370297,139375,1,139375,370299,370297,1,1
5245,230968,370427,139461,1,139461,370429,370427,1,1
5246,231012,370497,139487,1,139487,370499,370497,1,1
5247,231056,370524,139470,1,139470,370526,370524,1,1
5248,231100,370641,139544,1,139544,370643,370641,1,1
5249,231144,370662,139521,1,139521,370665,370662,1,1
5250,231188,370774,139589,1,139589,370777,370774,1,1
5251,231232,370825,139595,1,139595,370827,370825,1,1
5252,231276,370883,139609,1,139609,370885,370883,1,1
5253,231320,371009,139691,1,139691,371011,371009,1,1
5254,231364,371037,139676,1,139676,371040,371037,1,1
5255,231409,371116,139710,1,139710,371118,371116,1,1
5256,231453,371165,139715,1,139715,371167,371165,1,1
5257,231497,371280,139786,1,139786,371282,371280,1,1
5258,231541,371362,139824,1,139824,371364,371362,1,1
5259,231585,371422,139840,1,139840,371424,371422,1,1
5260,231629,371459,139833,1,139833,371461,371459,1,1
5261,231673,371537,139867,1,139867,371539,371537,1,1
5262,231717,371620,139906,1,139906,371622,371620,1,1
5263,231761,371723,139965,1,139965,371725,371723,1,1
5264,231805,371803,140001,1,140001,371806,371803,1,1
5265,231849,371830,139983,1,139983,371832,371830,1,1
5266,231893,371882,139991,1,139991,371884,371882,1,1
5267,231937,371964,140030,1,140030,371967,371964,1,1
5268,231981,372051,140072,1,140072,372053,372051,1,1
5269,232025,372114,140091,1,140091,372116,372114,1,1
5270,232069,372151,140084,1,140084,372153,372151,1,1
5271,232113,372184,140074,1,140074,372186,372184,1,1
5272,232157,372285,140131,1,140131,372288,372285,1,1
5273,232201,372411,140212,1,140212,372413,372411,1,1
5274,232245,372462,140220,1,140220,372464,372462,1,1
5275,232289,372543,140256,1,140256,372545,372543,1,1
5276,232333,372606,140276,1,140276,372609,372606,1,1
5277,232377,372687,140312,1,140312,372689,372687,1,1
5278,232421,372776,140357,1,140357,372778,372776,1,1
5279,232465,372821,140359,1,140359,372824,372821,1,1
5280,232509,372956,140450,1,140450,372959,372956,1,1
5281,232554,373011,140460,1,140460,373013,373011,1,1
5282,232598,373042,140447,1,140447,373044,373042,1,1
5283,232642,373154,140515,1,140515,373156,373154,1,1
5284,232686,373205,140522,1,140522,373207,373205,1,1
5285,232730,373248,140521,1,140521,373250,373248,1,1
5286,232774,373305,140534,1,140534,373307,373305,1,1
5287,232818,373417,140602,1,140602,373420,373417,1,1
5288,232862,373521,140662,1,140662,373523,373521,1,1
5289,232906,373602,140699,1,140699,373605,373602,1,1
5290,232950,373669,140722,1,140722,373671,373669,1,1
5291,232994,373735,140744,1,140744,373737,373735,1,1
5292,233038,373818,140782,1,140782,373820,373818,1,1
5293,233082,373879,140800,1,140800,373881,373879,1,1
5294,233126,373942,140819,1,140819,373945,373942,1,1
5295,233170,374018,140851,1,140851,374021,374018,1,1
5296,233214,374092,140880,1,140880,374094,374092,1,1
5297,233258,374161,140906,1,140906,374164,374161,1,1
5298,233302,374227,140928,1,140928,374230,374227,1,1
5299,233346,374334,140991,1,140991,374337,374334,1,1
5300,233390,374388,141000,1,141000,374390,374388,1,1
5301,233434,374460,141029,1,141029,374463,374460,1,1
5302,233478,374493,141017,1,141017,374495,374493,1,1
5303,233522,374543,141023,1,141023,374545,374543,1,1
5304,233566,374621,141057,1,141057,374623,374621,1,1
5305,233610,374677,141069,1,141069,374679,374677,1,1
5306,233654,374772,141120,1,141120,374774,374772,1,1
5307,233699,374806,141110,1,141110,374808,374806,1,1
5308,233743,374899,141159,1,141159,374901,374899,1,1
5309,233787,375008,141224,1,141224,375010,375008,1,1
5310,233831,375051,141223,1,141223,375053,375051,1,1
5311,233875,375121,141249,1,141249,375123,375121,1,1
5312,233919,375213,141297,1,141297,375215,375213,1,1
5313,233963,375284,141324,1,141324,375286,375284,1,1
5314,234007,375326,141322,1,141322,375328,375326,1,1
5315,234051,375418,141370,1,141370,375421,375418,1,1
5316,234095,375454,141362,1,141362,375456,375454,1,1
5317,234139,375548,141412,1,141412,375551,375548,1,1
5318,234183,375606,141426,1,141426,375608,375606,1,1
5319,234227,375681,141457,1,141457,375683,375681,1,1
5320,234271,375767,141499,1,141499,375770,375767,1,1
5321,234315,375820,141507,1,141507,375822,375820,1,1
5322,234359,375902,141546,1,141546,375904,375902,1,1
5323,234403,376012,141612,1,141612,376014,376012,1,1
5324,234447,376087,141642,1,141642,376089,376087,1,1
5325,234491,376164,141676,1,141676,376166,376164,1,1
5326,234535,376231,141698,1,141698,376233,376231,1,1
5327,234579,376297,141721,1,141721,376299,376297,1,1
5328,234623,376384,141764,1,141764,376387,376384,1,1
5329,234667,376468,141803,1,141803,376470,376468,1,1
5330,234711,376496,141787,1,141787,376498,376496,1,1
5331,234755,376620,141867,1,141867,376622,376620,1,1
5332,234800,376675,141879,1,141879,376678,376675,1,1
5333,234844,376772,141932,1,141932,376775,376772,1,1
5334,234888,376823,141938,1,141938,376825,376823,1,1
5335,234932,376916,141987,1,141987,376918,376916,1,1
5336,234976,377001,142028,1,142028,377003,377001,1,1
5337,235020,377072,142055,1,142055,377074,377072,1,1
5338,235064,377158,142097,1,142097,377160,377158,1,1
5339,235108,377233,142128,1,142128,377235,377233,1,1
5340,235152,377320,142171,1,142171,377322,377320,1,1
5341,235196,377357,142164,1,142164,377360,377357,1,1
5342,235240,377413,142176,1,142176,377416,377413,1,1
5343,235284,377531,142250,1,142250,377533,377531,1,1
5344,235328,377588,142262,1,142262,377590,377588,1,1
5345,235372,377674,142305,1,142305,377676,377674,1,1
5346,235416,377753,142340,1,142340,377756,377753,1,1
5347,235460,377830,142373,1,142373,377833,377830,1,1
5348,235504,377891,142389,1,142389,377893,377891,1,1
5349,235548,377938,142393,1,142393,377940,377938,1,1
5350,235592,378048,142458,1,142458,378050,378048,1,1
5351,235636,378118,142484,1,142484,378120,378118,1,1
5352,235680,378193,142516,1,142516,378196,378193,1,1
5353,235724,378242,142521,1,142521,378245,378242,1,1
5354,235768,378328,142562,1,142562,378330,378328,1,1
5355,235812,378413,142604,1,142604,378416,378413,1,1
5356,235856,378467,142613,1,142613,378469,378467,1,1
5357,235900,378549,142651,1,142651,378551,378549,1,1
5358,235945,378638,142696,1,142696,378640,378638,1,1
5359,235989,378718,142732,1,142732,378721,378718,1,1
5360,236033,378790,142760,1,142760,378792,378790,1,1
5361,236077,378852,142778,1,142778,378854,378852,1,1
5362,236121,378873,142756,1,142756,378876,378873,1,1
5363,236165,379010,142848,1,142848,379012,379010,1,1
5364,236209,379041,142835,1,142835,379043,379041,1,1
5365,236253,379104,142854,1,142854,379106,379104,1,1
5366,236297,379156,142862,1,142862,379158,379156,1,1
5367,236341,379221,142882,1,142882,379223,379221,1,1
5368,236385,379288,142906,1,142906,379291,379288,1,1
5369,236429,379371,142945,1,142945,379374,379371,1,1
5370,236473,379429,142959,1,142959,379431,379429,1,1
5371,236517,379518,143004,1,143004,379521,379518,1,1
5372,236561,379563,143005,1,143005,379565,379563,1,1
5373,236605,379658,143055,1,143055,379660,379658,1,1
5374,236649,379719,143073,1,143073,379721,379719,1,1
5375,236693,379779,143089,1,143089,379781,379779,1,1
5376,236737,379854,143119,1,143119,379856,379854,1,1
5377,236781,379918,143140,1,143140,379920,379918,1,1
5378,236825,379998,143176,1,143176,380001,379998,1,1
5379,236869,380061,143194,1,143194,380063,380061,1,1
5380,236913,380113,143202,1,143202,380115,380113,1,1
5381,236957,380228,143274,1,143274,380231,380228,1,1
5382,237001,380313,143315,1,143315,380315,380313,1,1
5383,237045,380397,143354,1,143354,380399,380397,1,1
5384,237090,380458,143372,1,143372,380461,380458,1,1
5385,237134,380516,143386,1,143386,380519,380516,1,1
5386,237178,380575,143400,1,143400,380577,380575,1,1
5387,237222,380663,143445,1,143445,380666,380663,1,1
5388,237266,380706,143443,1,143443,380708,380706,1,1
5389,237310,380802,143495,1,143495,380804,380802,1,1
5390,237354,380871,143520,1,143520,380873,380871,1,1
5391,237398,380945,143550,1,143550,380947,380945,1,1
5392,237442,381045,143605,1,143605,381047,381045,1,1
5393,237486,381085,143602,1,143602,381087,381085,1,1
5394,237530,381162,143635,1,143635,381164,381162,1,1
5395,237574,381238,143667,1,143667,381240,381238,1,1
5396,237618,381262,143647,1,143647,381264,381262,1,1
5397,237662,381350,143691,1,143691,381352,381350,1,1
5398,237706,381429,143726,1,143726,381431,381429,1,1
5399,237750,381477,143730,1,143730,381479,381477,1,1
5400,237794,381549,143758,1,143758,381551,381549,1,1
5401,237838,381671,143835,1,143835,381673,381671,1,1
5402,237882,381708,143828,1,143828,381710,381708,1,1
5403,237926,381806,143882,1,143882,381808,381806,1,1
5404,237970,381865,143898,1,143898,381867,381865,1,1
5405,238014,381959,143948,1,143948,381962,381959,1,1
5406,238058,381975,143920,1,143920,381978,381975,1,1
5407,238102,382039,143939,1,143939,382041,382039,1,1
5408,238146,382090,143947,1,143947,382093,382090,1,1
5409,238190,382128,143940,1,143940,382130,382128,1,1
5410,238235,382192,143960,1,143960,382194,382192,1,1
5411,238279,382240,143964,1,143964,382243,382240,1,1
5412,238323,382322,144002,1,144002,382324,382322,1,1
5413,238367,382410,144046,1,144046,382412,382410,1,1
5414,238411,382455,144047,1,144047,382457,382455,1,1
5415,238455,382534,144082,1,144082,382536,382534,1,1
5416,238499,382626,144130,1,144130,382628,382626,1,1
5417,238543,382685,144145,1,144145,382687,382685,1,1
5418,238587,382765,144181,1,144181,382767,382765,1,1
5419,238631,382842,144214,1,144214,382844,382842,1,1
5420,238675,382928,144255,1,144255,382930,382928,1,1
5421,238719,382979,144263,1,144263,382982,382979,1,1
5422,238763,383062,144302,1,144302,383064,383062,1,1
5423,238807,383114,144309,1,144309,383116,383114,1,1
5424,238851,383174,144326,1,144326,383177,383174,1,1
5425,238895,383285,144393,1,144393,383287,383285,1,1
5426,238939,383350,144414,1,144414,383352,383350,1,1
5427,238983,383425,144445,1,144445,383428,383425,1,1
5428,239027,383451,144426,1,144426,383453,383451,1,1
5429,239071,383554,144486,1,144486,383557,383554,1,1
5430,239115,383606,144493,1,144493,383608,383606,1,1
5431,239159,383679,144522,1,144522,383681,383679,1,1
5432,239203,383776,144575,1,144575,383778,383776,1,1
5433,239247,383836,144591,1,144591,383838,383836,1,1
5434,239291,383853,144564,1,144564,383855,383853,1,1
5435,239335,383973,144640,1,144640,383975,383973,1,1
5436,239380,384039,144662,1,144662,384041,384039,1,1
5437,239424,384098,144677,1,144677,384101,384098,1,1
5438,239468,384172,144707,1,144707,384175,384172,1,1
5439,239512,384185,144676,1,144676,384187,384185,1,1
5440,239556,384302,144749,1,144749,384305,384302,1,1
5441,239600,384314,144717,1,144717,384316,384314,1,1
5442,239644,384384,144743,1,144743,384387,384384,1,1
5443,239688,384473,144788,1,144788,384476,384473,1,1
5444,239732,384520,144791,1,144791,384522,384520,1,1
5445,239776,384610,144837,1,144837,384612,384610,1,1
5446,239820,384663,144846,1,144846,384665,384663,1,1
5447,239864,384736,144874,1,144874,384738,384736,1,1
5448,239908,384853,144947,1,144947,384855,384853,1,1
5449,239952,384909,144959,1,144959,384911,384909,1,1
5450,239996,384980,144986,1,144986,384982,384980,1,1
5451,240040,385043,145006,1,145006,385045,385043,1,1
5452,240084,385167,145086,1,145086,385169,385167,1,1
5453,240128,385260,145135,1,145135,385262,385260,1,1
5454,240172,385319,145149,1,145149,385321,385319,1,1
5455,240216,385440,145227,1,145227,385442,385440,1,1
5456,240260,385485,145227,1,145227,385487,385485,1,1
5457,240304,385559,145258,1,145258,385561,385559,1,1
5458,240348,385624,145278,1,145278,385626,385624,1,1
5459,240392,385699,145310,1,145310,385702,385699,1,1
5460,240436,385747,145314,1,145314,385750,385747,1,1
5461,240480,385826,145349,1,145349,385829,385826,1,1
5462,240525,385906,145385,1,145385,385909,385906,1,1
5463,240569,385963,145397,1,145397,385965,385963,1,1
5464,240613,386055,145446,1,145446,386058,386055,1,1
5465,240657,386123,145470,1,145470,386126,386123,1,1
5466,240701,386218,145520,1,145520,386220,386218,1,1
5467,240745,386252,145510,1,145510,386255,386252,1,1
5468,240789,386316,145530,1,145530,386318,386316,1,1
5469,240833,386317,145487,1,145487,386320,386317,1,1
5470,240877,386412,145538,1,145538,386414,386412,1,1
5471,240921,386485,145567,1,145567,386488,386485,1,1
5472,240965,386537,145575,1,145575,386539,386537,1,1
5473,241009,386627,145621,1,145621,386629,386627,1,1
5474,241053,386683,145633,1,145633,386685,386683,1,1
5475,241097,386736,145642,1,145642,386738,386736,1,1
5476,241141,386813,145674,1,145674,386815,386813,1,1
5477,241185,386880,145698,1,145698,386882,386880,1,1
5478,241229,386930,145703,1,145703,386932,386930,1,1
5479,241273,387007,145737,1,145737,387010,387007,1,1
5480,241317,387047,145732,1,145732,387049,387047,1,1
5481,241361,387078,145720,1,145720,387081,387078,1,1
5482,241405,387129,145726,1,145726,387131,387129,1,1
5483,241449,387228,145782,1,145782,387231,387228,1,1
5484,241493,387338,145847,1,145847,387340,387338,1,1
5485,241537,387407,145872,11,145861,387398,387396,1,1
5486,241581,387469,145890,1,145890,387471,387469,1,1
5487,241626,387562,145939,1,145939,387564,387562,1,1
5488,241670,387614,145947,1,145947,387616,387614,1,1
5489,241714,387714,146003,1,146003,387716,387714,1,1
5490,241758,387780,146025,1,146025,387782,387780,1,1
5491,241802,387843,146044,1,146044,387845,387843,1,1
5492,241846,387882,146039,1,146039,387884,387882,1,1
5493,241890,387994,146107,1,146107,387996,387994,1,1
5494,241934,388037,146106,1,146106,388039,388037,1,1
5495,241978,388094,146119,1,146119,388097,388094,1,1
5496,242022,388178,146159,1,146159,388180,388178,1,1
5497,242066,388266,146203,1,146203,388269,388266,1,1
5498,242110,388316,146208,1,146208,388318,388316,1,1
5499,242154,388389,146238,1,146238,388391,388389,1,1
5500,242198,388439,146244,1,146244,388441,388439,1,1
5501,242242,388506,146267,1,146267,388509,388506,1,1
5502,242286,388531,146247,1,146247,388533,388531,1,1
5503,242330,388634,146307,1,146307,388637,388634,1,1
5504,242374,388758,146387,13,146374,388748,388746,1,1
5505,242418,388829,146414,1,146414,388831,388829,1,1
5506,242462,388873,146414,1,146414,388875,388873,1,1
5507,242506,388975,146471,1,146471,388977,388975,1,1
5508,242550,389072,146525,1,146525,389075,389072,1,1
5509,242594,389152,146560,1,146560,389154,389152,1,1
5510,242638,389214,146579,1,146579,389217,389214,1,1
5511,242682,389304,146625,1,146625,389307,389304,1,1
5512,242726,389410,146687,1,146687,389413,389410,1,1
5513,242771,389468,146700,1,146700,389470,389468,1,1
5514,242815,389551,146739,1,146739,389553,389551,1,1
5515,242859,389609,146753,1,146753,389611,389609,1,1
5516,242903,389679,146779,1,146779,389681,389679,1,1
5517,242947,389768,146824,1,146824,389770,389768,1,1
5518,242991,389857,146869,1,146869,389859,389857,1,1
5519,243035,389947,146915,1,146915,389949,389947,1,1
5520,243079,390028,146952,1,146952,390030,390028,1,1
5521,243123,390063,146943,1,146943,390065,390063,1,1
5522,243167,390113,146949,1,146949,390115,390113,1,1
5523,243211,390183,146975,1,146975,390185,390183,1,1
5524,243255,390259,147006,1,147006,390261,390259,1,1
5525,243299,390325,147029,1,147029,390328,390325,1,1
5526,243343,390424,147084,1,147084,390426,390424,1,1
5527,243387,390485,147101,1,147101,390487,390485,1,1
5528,243431,390614,147186,1,147186,390617,390614,1,1
5529,243475,390649,147177,1,147177,390651,390649,1,1
5530,243519,390725,147209,1,147209,390727,390725,1,1
5531,243563,390764,147203,1,147203,390766,390764,1,1
5532,243607,390808,147204,1,147204,390810,390808,1,1
5533,243651,390913,147265,1,147265,390916,390913,1,1
5534,243695,391019,147326,1,147326,391021,391019,1,1
5535,243739,391073,147337,1,147337,391076,391073,1,1
5536,243783,391163,147382,1,147382,391165,391163,1,1
5537,243827,391236,147411,1,147411,391238,391236,1,1
5538,243871,391286,147417,1,147417,391288,391286,1,1
5539,243916,391368,147455,1,147455,391370,391368,1,1
5540,243960,391453,147496,1,147496,391455,391453,1,1
5541,244004,391506,147505,1,147505,391508,391506,1,1
5542,244048,391565,147520,1,147520,391567,391565,1,1
5543,244092,391644,147555,1,147555,391646,391644,1,1
5544,244136,391746,147613,1,147613,391748,391746,1,1
5545,244180,391784,147607,1,147607,391786,391784,1,1
5546,244224,391870,147649,1,147649,391872,391870,1,1
5547,244268,391959,147694,1,147694,391961,391959,1,1
5548,244312,392071,147762,1,147762,392073,392071,1,1
5549,244356,392132,147779,1,147779,392134,392132,1,1
5550,244400,392177,147780,1,147780,392180,392177,1,1
5551,244444,392256,147815,1,147815,392258,392256,1,1
5552,244488,392346,147861,1,147861,392348,392346,1,1
5553,244532,392403,147874,1,147874,392406,392403,1,1
5554,244576,392454,147881,1,147881,392457,392454,1,1
5555,244620,392524,147906,1,147906,392526,392524,1,1
5556,244664,392568,147906,1,147906,392570,392568,1,1
5557,244708,392652,147946,1,147946,392654,392652,1,1
5558,244752,392708,147959,1,147959,392710,392708,1,1
5559,244796,392763,147969,1,147969,392765,392763,1,1
5560,244840,392806,147969,1,147969,392809,392806,1,1
5561,244884,392870,147988,1,147988,392872,392870,1,1
5562,244928,392942,148016,1,148016,392944,392942,1,1
5563,244972,393009,148039,1,148039,393011,393009,1,1
5564,245016,393113,148099,1,148099,393115,393113,1,1
5565,245061,393179,148122,1,148122,393182,393179,1,1
5566,245105,393259,148157,1,148157,393261,393259,1,1
5567,245149,393327,148181,1,148181,393329,393327,1,1
5568,245193,393418,148229,1,148229,393421,393418,1,1
5569,245237,393521,148287,1,148287,393523,393521,1,1
5570,245281,393556,148278,1,148278,393558,393556,1,1
5571,245325,393681,148359,1,148359,393683,393681,1,1
5572,245369,393733,148367,1,148367,393735,393733,1,1
5573,245413,393791,148381,1,148381,393794,393791,1,1
5574,245457,393872,148418,1,148418,393874,393872,1,1
5575,245501,393903,148405,1,148405,393905,393903,1,1
5576,245545,393984,148442,1,148442,393987,393984,1,1
5577,245589,394040,148453,1,148453,394042,394040,1,1
5578,245633,394131,148501,1,148501,394133,394131,1,1
5579,245677,394186,148511,1,148511,394188,394186,1,1
5580,245721,394255,148537,1,148537,394257,394255,1,1
5581,245765,394367,148605,1,148605,394370,394367,1,1
5582,245809,394453,148646,1,148646,394455,394453,1,1
5583,245853,394502,148651,1,148651,394504,394502,1,1
5584,245897,394554,148660,1,148660,394557,394554,1,1
5585,245941,394604,148665,1,148665,394606,394604,1,1
5586,245985,394688,148706,1,148706,394690,394688,1,1
5587,246029,394786,148760,1,148760,394788,394786,1,1
5588,246073,394866,148795,1,148795,394868,394866,1,1
5589,246117,394951,148836,1,148836,394953,394951,1,1
5590,246161,395018,148859,1,148859,395020,395018,1,1
5591,246206,395039,148836,1,148836,395041,395039,1,1
5592,246250,395142,148896,1,148896,395145,395142,1,1
5593,246294,395207,148916,1,148916,395209,395207,1,1
5594,246338,395256,148921,1,148921,395258,395256,1,1
5595,246382,395338,148959,1,148959,395340,395338,1,1
5596,246426,395397,148974,1,148974,395399,395397,1,1
5597,246470,395517,149050,1,149050,395519,395517,1,1
5598,246514,395607,149096,1,149096,395609,395607,1,1
5599,246558,395688,149133,1,149133,395690,395688,1,1
5600,246602,395715,149116,1,149116,395717,395715,1,1
5601,246646,395799,149155,1,149155,395801,395799,1,1
5602,246690,395866,149179,1,149179,395868,395866,1,1
5603,246734,395932,149201,1,149201,395935,395932,1,1
5604,246778,395963,149187,1,149187,395965,395963,1,1
5605,246822,396051,149231,1,149231,396053,396051,1,1
5606,246866,396127,149264,1,149264,396129,396127,1,1
5607,246910,396211,149303,1,149303,396213,396211,1,1
5608,246954,396250,149299,1,149299,396252,396250,1,1
5609,246998,396313,149318,1,149318,396316,396313,1,1
5610,247042,396380,149341,9,149332,396374,396372,1,1
5611,247086,396452,149369,1,149369,396455,396452,1,1
5612,247130,396547,149419,1,149419,396549,396547,1,1
5613,247174,396610,149438,1,149438,396612,396610,1,1
5614,247218,396684,149469,1,149469,396687,396684,1,1
5615,247262,396784,149525,1,149525,396787,396784,1,1
5616,247306,396820,149516,1,149516,396822,396820,1,1
5617,247351,396882,149535,1,149535,396885,396882,1,1
5618,247395,396959,149567,1,149567,396961,396959,1,1
5619,247439,397037,149601,1,149601,397039,397037,1,1
5620,247483,397091,149611,1,149611,397093,397091,1,1
5621,247527,397204,149680,1,149680,397206,397204,1,1
5622,247571,397246,149678,1,149678,397248,397246,1,1
5623,247615,397277,149665,1,149665,397279,397277,1,1
5624,247659,397341,149685,1,149685,397344,397341,1,1
5625,247703,397391,149691,1,149691,397393,397391,1,1
5626,247747,397439,149695,1,149695,397442,397439,1,1
5627,247791,397501,149713,1,149713,397503,397501,1,1
5628,247835,397581,149749,1,149749,397583,397581,1,1
5629,247879,397660,149784,1,149784,397662,397660,1,1
5630,247923,397708,149788,1,149788,397710,397708,1,1
5631,247967,397755,149791,1,149791,397758,397755,1,1
5632,248011,397863,149854,1,149854,397865,397863,1,1
5633,248055,397978,149925,1,149925,397980,397978,1,1
5634,248099,398002,149906,1,149906,398004,398002,1,1
5635,248143,398097,149956,1,149956,398099,398097,1,1
5636,248187,398172,149987,1,149987,398174,398172,1,1
5637,248231,398199,149970,1,149970,398201,398199,1,1
5638,248275,398273,150000,1,150000,398275,398273,1,1
5639,248319,398327,150011,1,150011,398330,398327,1,1
5640,248363,398400,150039,1,150039,398402,398400,1,1
5641,248407,398507,150103,1,150103,398510,398507,1,1
5642,248452,398579,150130,1,150130,398581,398579,1,1
5643,248496,398661,150168,1,150168,398663,398661,1,1
5644,248540,398723,150186,1,150186,398725,398723,1,1
5645,248584,398771,150190,1,150190,398773,398771,1,1
5646,248628,398833,150208,1,150208,398835,398833,1,1
5647,248672,398878,150209,1,150209,398880,398878,1,1
5648,248716,398969,150256,1,150256,398971,398969,1,1
5649,248760,399042,150285,1,150285,399045,399042,1,1
5650,248804,399109,150308,1,150308,399111,399109,1,1
5651,248848,399129,150284,1,150284,399131,399129,1,1
5652,248892,399220,150331,1,150331,399222,399220,1,1
5653,248936,399293,150360,1,150360,399295,399293,1,1
5654,248980,399376,150398,12,150387,399366,399364,1,1
5655,249024,399468,150447,1,150447,399470,399468,1,1
5656,249068,399554,150489,1,150489,399556,399554,1,1
5657,249112,399617,150507,1,150507,399619,399617,1,1
5658,249156,399691,150538,1,150538,399694,399691,1,1
5659,249200,399765,150567,1,150567,399767,399765,1,1
5660,249244,399838,150597,1,150597,399840,399838,1,1
5661,249288,399876,150590,1,150590,399878,399876,1,1
5662,249332,399973,150643,1,150643,399975,399973,1,1
5663,249376,400042,150668,1,150668,400044,400042,1,1
5664,249420,400116,150699,1,150699,400119,400116,1,1
5665,249464,400178,150716,1,150716,400180,400178,1,1
5666,249508,400235,150730,1,150730,400238,400235,1,1
5667,249552,400295,150745,1,150745,400297,400295,1,1
5668,249597,400377,150783,1,150783,400379,400377,1,1
5669,249641,400455,150817,1,150817,400457,400455,1,1
5670,249685,400511,150829,1,150829,400514,400511,1,1
5671,249729,400589,150863,1,150863,400591,400589,1,1
5672,249773,400639,150869,1,150869,400641,400639,1,1
5673,249817,400681,150867,1,150867,400683,400681,1,1
5674,249861,400742,150884,1,150884,400744,400742,1,1
5675,249905,400834,150932,1,150932,400836,400834,1,1
5676,249949,400889,150943,1,150943,400891,400889,1,1
5677,249993,400970,150980,1,150980,400973,400970,1,1
5678,250037,401051,151017,1,151017,401053,401051,1,1
5679,250081,401119,151041,1,151041,401121,401119,1,1
5680,250125,401200,151078,1,151078,401203,401200,1,1
5681,250169,401269,151103,1,151103,401272,401269,1,1
5682,250213,401360,151150,1,151150,401362,401360,1,1
5683,250257,401407,151153,1,151153,401409,401407,1,1
5684,250301,401438,151139,1,151139,401440,401438,1,1
5685,250345,401541,151199,1,151199,401543,401541,1,1
5686,250389,401623,151237,1,151237,401626,401623,1,1
5687,250433,401690,151259,1,151259,401692,401690,1,1
5688,250477,401806,151332,1,151332,401808,401806,1,1
5689,250521,401857,151338,1,151338,401859,401857,1,1
5690,250565,401914,151351,1,151351,401916,401914,1,1
5691,250609,401958,151351,1,151351,401960,401958,1,1
5692,250653,402033,151382,1,151382,402035,402033,1,1
5693,250697,402122,151427,1,151427,402124,402122,1,1
5694,250742,402158,151419,1,151419,402160,402158,1,1
5695,250786,402264,151481,1,151481,402266,402264,1,1
5696,250830,402378,151551,1,151551,402380,402378,1,1
5697,250874,402448,151577,1,151577,402450,402448,1,1
5698,250918,402473,151558,1,151558,402475,402473,1,1
5699,250962,402569,151610,1,151610,402572,402569,1,1
5700,251006,402631,151628,1,151628,402633,402631,1,1
5701,251050,402655,151608,1,151608,402657,402655,1,1
5702,251094,402765,151674,1,151674,402767,402765,1,1
5703,251138,402857,151722,1,151722,402859,402857,1,1
5704,251182,402891,151711,1,151711,402893,402891,1,1
5705,251226,402944,151721,1,151721,402946,402944,1,1
5706,251270,403019,151751,1,151751,403021,403019,1,1
5707,251314,403037,151726,1,151726,403040,403037,1,1
5708,251358,403137,151782,1,151782,403139,403137,1,1
5709,251402,403185,151786,1,151786,403187,403185,1,1
5710,251446,403258,151815,1,151815,403260,403258,1,1
5711,251490,403347,151859,1,151859,403349,403347,1,1
5712,251534,403431,151900,1,151900,403434,403431,1,1
5713,251578,403531,151956,1,151956,403534,403531,1,1
5714,251622,403609,151990,1,151990,403612,403609,1,1
5715,251666,403650,151986,1,151986,403652,403650,1,1
5716,251710,403727,152019,1,152019,403729,403727,1,1
5717,251754,403826,152075,1,152075,403829,403826,1,1
5718,251798,403866,152071,1,152071,403869,403866,1,1
5719,251842,403978,152138,1,152138,403980,403978,1,1
5720,251887,404070,152186,1,152186,404072,404070,1,1
5721,251931,404127,152199,1,152199,404129,404127,1,1
5722,251975,404171,152199,1,152199,404173,404171,1,1
5723,252019,404278,152262,1,152262,404280,404278,1,1
5724,252063,404344,152284,1,152284,404346,404344,1,1
5725,252107,404362,152258,1,152258,404364,404362,1,1
5726,252151,404457,152309,1,152309,404459,404457,1,1
5727,252195,404505,152313,1,152313,404507,404505,1,1
5728,252239,404603,152367,1,152367,404606,404603,1,1
5729,252283,404677,152397,1,152397,404679,404677,1,1
5730,252327,404711,152386,1,152386,404713,404711,1,1
5731,252371,404799,152431,1,152431,404801,404799,1,1
5732,252415,404867,152454,1,152454,404869,404867,1,1
5733,252459,404942,152485,1,152485,404944,404942,1,1
5734,252503,405007,152506,11,152495,404998,404996,1,1
5735,252547,405082,152538,1,152538,405085,405082,1,1
5736,252591,405173,152585,1,152585,405176,405173,1,1
5737,252635,405262,152630,1,152630,405264,405262,1,1
5738,252679,405343,152666,1,152666,405345,405343,1,1
5739,252723,405383,152662,1,152662,405385,405383,1,1
5740,252767,405427,152663,1,152663,405429,405427,1,1
5741,252811,405476,152668,1,152668,405479,405476,1,1
5742,252855,405537,152685,1,152685,405539,405537,1,1
5743,252899,405613,152717,1,152717,405616,405613,1,1
5744,252943,405723,152782,1,152782,405725,405723,1,1
5745,252987,405791,152807,1,152807,405794,405791,1,1
5746,253032,405883,152855,1,152855,405886,405883,1,1
5747,253076,405970,152897,1,152897,405973,405970,1,1
5748,253120,406003,152886,1,152886,406005,406003,1,1
5749,253164,406095,152934,1,152934,406097,406095,1,1
5750,253208,406168,152963,1,152963,406170,406168,1,1
5751,253252,406247,152998,1,152998,406249,406247,1,1
5752,253296,406265,152972,1,152972,406268,406265,1,1
5753,253340,406365,153028,1,153028,406367,406365,1,1
5754,253384,406467,153086,1,153086,406470,406467,1,1
5755,253428,406510,153085,1,153085,406513,406510,1,1
5756,253472,406554,153084,1,153084,406556,406554,1,1
5757,253516,406666,153152,1,153152,406668,406666,1,1
5758,253560,406727,153170,1,153170,406729,406727,1,1
5759,253604,406777,153176,1,153176,406780,406777,1,1
5760,253648,406885,153240,1,153240,406888,406885,1,1
5761,253692,406926,153237,1,153237,406929,406926,1,1
5762,253736,406990,153256,1,153256,406992,406990,1,1
5763,253780,407117,153340,1,153340,407119,407117,1,1
5764,253824,407175,153354,1,153354,407177,407175,1,1
5765,253868,407234,153369,1,153369,407236,407234,1,1
5766,253912,407287,153378,1,153378,407289,407287,1,1
5767,253956,407379,153425,1,153425,407381,407379,1,1
5768,254000,407485,153488,1,153488,407487,407485,1,1
5769,254044,407539,153497,1,153497,407541,407539,1,1
5770,254088,407589,153503,1,153503,407591,407589,1,1
5771,254132,407618,153488,1,153488,407620,407618,1,1
5772,254177,407693,153519,1,153519,407695,407693,1,1
5773,254221,407785,153567,1,153567,407787,407785,1,1
5774,254265,407837,153575,1,153575,407839,407837,1,1
5775,254309,407959,153653,1,153653,407962,407959,1,1
5776,254353,407976,153626,1,153626,407979,407976,1,1
5777,254397,408040,153646,1,153646,408042,408040,1,1
5778,254441,408113,153675,1,153675,408115,408113,1,1
5779,254485,408188,153706,1,153706,408190,408188,1,1
5780,254529,408249,153723,1,153723,408252,408249,1,1
5781,254573,408306,153735,1,153735,408308,408306,1,1
5782,254617,408357,153742,1,153742,408359,408357,1,1
5783,254661,408428,153770,1,153770,408430,408428,1,1
5784,254705,408491,153789,1,153789,408493,408491,1,1
5785,254749,408573,153827,1,153827,408575,408573,1,1
5786,254793,408640,153850,1,153850,408643,408640,1,1
5787,254837,408707,153873,1,153873,408710,408707,1,1
5788,254881,408730,153852,1,153852,408732,408730,1,1
5789,254925,408831,153909,1,153909,408834,408831,1,1
5790,254969,408910,153943,1,153943,408912,408910,1,1
5791,255013,408990,153979,1,153979,408992,408990,1,1
5792,255057,409072,154017,1,154017,409074,409072,1,1
5793,255101,409138,154039,1,154039,409140,409138,1,1
5794,255145,409225,154082,1,154082,409227,409225,1,1
5795,255189,409313,154127,1,154127,409316,409313,1,1
5796,255233,409362,154131,1,154131,409364,409362,1,1
5797,255278,409462,154187,1,154187,409464,409462,1,1
5798,255322,409530,154211,1,154211,409532,409530,1,1
5799,255366,409584,154221,1,154221,409586,409584,1,1
5800,255410,409661,154254,1,154254,409663,409661,1,1
5801,255454,409710,154259,1,154259,409712,409710,1,1
5802,255498,409775,154280,1,154280,409777,409775,1,1
5803,255542,409820,154281,1,154281,409822,409820,1,1
5804,255586,409858,154275,1,154275,409860,409858,1,1
5805,255630,409970,154343,1,154343,409972,409970,1,1
5806,255674,410003,154332,1,154332,410006,410003,1,1
5807,255718,410113,154398,1,154398,410115,410113,1,1
5808,255762,410214,154455,1,154455,410216,410214,1,1
5809,255806,410258,154455,1,154455,410260,410258,1,1
5810,255850,410287,154439,1,154439,410289,410287,1,1
5811,255894,410379,154488,1,154488,410381,410379,1,1
5812,255938,410427,154492,1,154492,410430,410427,1,1
5813,255982,410529,154550,1,154550,410531,410529,1,1
5814,256026,410585,154562,1,154562,410588,410585,1,1
5815,256070,410662,154594,1,154594,410664,410662,1,1
5816,256114,410723,154612,1,154612,410725,410723,1,1
5817,256158,410762,154606,1,154606,410764,410762,1,1
5818,256202,410806,154606,1,154606,410808,410806,1,1
5819,256246,410891,154648,1,154648,410893,410891,1,1
5820,256290,410978,154690,1,154690,410980,410978,1,1
5821,256334,411038,154706,1,154706,411040,411038,1,1
5822,256378,411146,154770,1,154770,411148,411146,1,1
5823,256423,411228,154808,1,154808,411230,411228,1,1
5824,256467,411322,154858,1,154858,411324,411322,1,1
5825,256511,411385,154877,1,154877,411387,411385,1,1
5826,256555,411445,154894,1,154894,411448,411445,1,1
5827,256599,411457,154861,1,154861,411459,411457,1,1
5828,256643,411523,154883,1,154883,411525,411523,1,1
5829,256687,411605,154921,1,154921,411607,411605,1,1
5830,256731,411680,154952,13,154939,411670,411668,1,1
5831,256775,411754,154982,1,154982,411756,411754,1,1
5832,256819,411837,155021,1,155021,411840,411837,1,1
5833,256863,411914,155054,1,155054,411917,411914,1,1
5834,256907,411960,155056,1,155056,411962,411960,1,1
5835,256951,412063,155115,1,155115,412065,412063,1,1
5836,256995,412135,155143,1,155143,412138,412135,1,1
5837,257039,412226,155190,1,155190,412228,412226,1,1
5838,257083,412265,155184,1,155184,412267,412265,1,1
5839,257127,412340,155215,1,155215,412342,412340,1,1
5840,257171,412390,155222,1,155222,412393,412390,1,1
5841,257215,412522,155309,1,155309,412524,412522,1,1
5842,257259,412562,155306,1,155306,412564,412562,1,1
5843,257303,412651,155350,1,155350,412653,412651,1,1
5844,257347,412727,155382,1,155382,412729,412727,1,1
5845,257391,412776,155388,1,155388,412779,412776,1,1
5846,257435,412858,155426,1,155426,412860,412858,1,1
5847,257479,412923,155447,1,155447,412926,412923,1,1
5848,257523,412980,155459,1,155459,412982,412980,1,1
5849,257568,413061,155496,1,155496,413063,413061,1,1
5850,257612,413127,155518,1,155518,413130,413127,1,1
5851,257656,413185,155532,1,155532,413187,413185,1,1
5852,257700,413242,155545,1,155545,413244,413242,1,1
5853,257744,413323,155582,1,155582,413326,413323,1,1
5854,257788,413428,155643,1,155643,413431,413428,1,1
5855,257832,413479,155650,1,155650,413481,413479,1,1
5856,257876,413512,155639,1,155639,413514,413512,1,1
5857,257920,413612,155695,1,155695,413615,413612,1,1
5858,257964,413704,155743,1,155743,413707,413704,1,1
5859,258008,413763,155758,1,155758,413766,413763,1,1
5860,258052,413809,155759,1,155759,413811,413809,1,1
5861,258096,413848,155755,1,155755,413850,413848,1,1
5862,258140,413953,155816,1,155816,413955,413953,1,1
5863,258184,414005,155824,1,155824,414007,414005,1,1
5864,258228,414051,155826,1,155826,414054,414051,1,1
5865,258272,414159,155889,1,155889,414161,414159,1,1
5866,258316,414230,155917,1,155917,414232,414230,1,1
5867,258360,414280,155923,1,155923,414282,414280,1,1
5868,258404,414340,155939,1,155939,414342,414340,1,1
5869,258448,414402,155957,1,155957,414404,414402,1,1
5870,258492,414490,156001,1,156001,414493,414490,1,1
5871,258536,414536,156002,1,156002,414538,414536,1,1
5872,258580,414623,156046,1,156046,414626,414623,1,1
5873,258624,414659,156037,1,156037,414661,414659,1,1
5874,258668,414694,156029,1,156029,414697,414694,1,1
5875,258713,414825,156116,1,156116,414828,414825,1,1
5876,258757,414897,156143,1,156143,414899,414897,1,1
5877,258801,414950,156152,1,156152,414952,414950,1,1
5878,258845,415030,156188,1,156188,415032,415030,1,1
5879,258889,415081,156195,1,156195,415083,415081,1,1
5880,258933,415127,156197,1,156197,415129,415127,1,1
5881,258977,415196,156222,1,156222,415198,415196,1,1
5882,259021,415288,156270,1,156270,415290,415288,1,1
5883,259065,415400,156338,1,156338,415402,415400,1,1
5884,259109,415458,156352,1,156352,415460,415458,1,1
5885,259153,415529,156379,1,156379,415531,415529,1,1
5886,259197,415615,156421,1,156421,415617,415615,1,1
5887,259241,415696,156458,1,156458,415698,415696,1,1
5888,259285,415784,156502,1,156502,415786,415784,1,1
5889,259329,415843,156516,1,156516,415845,415843,1,1
5890,259373,415896,156525,1,156525,415898,415896,1,1
5891,259417,415981,156566,1,156566,415983,415981,1,1
5892,259461,416045,156587,1,156587,416047,416045,1,1
5893,259505,416141,156639,1,156639,416143,416141,1,1
5894,259549,416213,156667,1,156667,416216,416213,1,1
5895,259593,416290,156699,1,156699,416292,416290,1,1
5896,259637,416347,156713,1,156713,416350,416347,1,1
5897,259681,416417,156738,1,156738,416419,416417,1,1
5898,259725,416460,156737,1,156737,416462,416460,1,1
5899,259769,416575,156808,1,156808,416577,416575,1,1
5900,259813,416625,156814,1,156814,416627,416625,1,1
5901,259858,416690,156835,1,156835,416692,416690,1,1
5902,259902,416729,156830,1,156830,416731,416729,1,1
5903,259946,416830,156887,1,156887,416833,416830,1,1
5904,259990,416876,156889,1,156889,416878,416876,1,1
5905,260034,416937,156906,1,156906,416939,416937,1,1
5906,260078,416980,156905,1,156905,416983,416980,1,1
5907,260122,417063,156944,1,156944,417066,417063,1,1
5908,260166,417124,156960,1,156960,417126,417124,1,1
5909,260210,417207,157000,1,157000,417210,417207,1,1
5910,260254,417253,157002,1,157002,417256,417253,1,1
5911,260298,417307,157012,1,157012,417309,417307,1,1
5912,260342,417424,157084,1,157084,417426,417424,1,1
5913,260386,417471,157088,1,157088,417473,417471,1,1
5914,260430,417571,157144,1,157144,417574,417571,1,1
5915,260474,417674,157203,1,157203,417677,417674,1,1
5916,260518,417701,157186,1,157186,417703,417701,1,1
5917,260562,417805,157246,1,157246,417807,417805,1,1
5918,260606,417873,157270,1,157270,417876,417873,1,1
5919,260650,417978,157331,1,157331,417980,417978,1,1
5920,260694,418029,157338,1,157338,418032,418029,1,1
5921,260738,418069,157333,1,157333,418071,418069,1,1
5922,260782,418154,157374,1,157374,418156,418154,1,1
5923,260826,418216,157393,1,157393,418218,418216,1,1
5924,260870,418325,157457,1,157457,418327,418325,1,1
5925,260914,418374,157462,1,157462,418376,418374,1,1
5926,260958,418438,157482,1,157482,418440,418438,1,1
5927,261003,418486,157486,1,157486,418488,418486,1,1
5928,261047,418595,157551,1,157551,418597,418595,1,1
5929,261091,418685,157597,1,157597,418688,418685,1,1
5930,261135,418738,157606,1,157606,418741,418738,1,1
5931,261179,418758,157582,1,157582,418760,418758,1,1
5932,261223,418836,157616,1,157616,418838,418836,1,1
5933,261267,418899,157635,1,157635,418901,418899,1,1
5934,261311,418958,157649,1,157649,418960,418958,1,1
5935,261355,419017,157665,1,157665,419019,419017,1,1
5936,261399,419079,157682,1,157682,419081,419079,1,1
5937,261443,419128,157688,12,157676,419118,419116,1,1
5938,261487,419202,157718,10,157709,419195,419193,1,1
5939,261531,419269,157741,1,157741,419271,419269,1,1
5940,261575,419299,157727,1,157727,419301,419299,1,1
5941,261619,419430,157814,1,157814,419432,419430,1,1
5942,261663,419508,157848,1,157848,419511,419508,1,1
5943,261707,419560,157855,1,157855,419562,419560,1,1
5944,261751,419602,157854,1,157854,419605,419602,1,1
5945,261795,419703,157910,1,157910,419705,419703,1,1
5946,261839,419790,157954,1,157954,419793,419790,1,1
5947,261883,419835,157954,1,157954,419837,419835,1,1
5948,261927,419946,158021,1,158021,419948,419946,1,1
5949,261971,419996,158027,1,158027,419998,419996,1,1
5950,262015,420071,158059,1,158059,420074,420071,1,1
5951,262059,420152,158095,1,158095,420154,420152,1,1
5952,262104,420244,158143,1,158143,420246,420244,1,1
5953,262148,420333,158188,1,158188,420335,420333,1,1
5954,262192,420391,158202,1,158202,420393,420391,1,1
5955,262236,420472,158239,1,158239,420474,420472,1,1
5956,262280,420518,158242,1,158242,420521,420518,1,1
5957,262324,420635,158314,1,158314,420637,420635,1,1
5958,262368,420740,158375,1,158375,420742,420740,1,1
5959,262412,420799,158390,1,158390,420801,420799,1,1
5960,262456,420883,158430,1,158430,420885,420883,1,1
5961,262500,420940,158443,1,158443,420942,420940,1,1
5962,262544,420974,158433,1,158433,420977,420974,1,1
5963,262588,421056,158471,1,158471,421058,421056,1,1
5964,262632,421147,158518,1,158518,421149,421147,1,1
5965,262676,421263,158590,1,158590,421266,421263,1,1
5966,262720,421314,158597,1,158597,421316,421314,1,1
5967,262764,421381,158620,1,158620,421383,421381,1,1
5968,262808,421476,158670,1,158670,421478,421476,1,1
5969,262852,421557,158708,1,158708,421559,421557,1,1
5970,262896,421631,158738,1,158738,421633,421631,1,1
5971,262940,421678,158740,1,158740,421680,421678,1,1
5972,262984,421772,158791,1,158791,421775,421772,1,1
5973,263028,421832,158806,1,158806,421834,421832,1,1
5974,263072,421920,158851,1,158851,421923,421920,1,1
5975,263116,421994,158880,1,158880,421996,421994,1,1
5976,263160,422056,158898,1,158898,422058,422056,1,1
5977,263204,422120,158919,1,158919,422123,422120,1,1
5978,263249,422207,158961,1,158961,422209,422207,1,1
5979,263293,422288,158999,1,158999,422291,422288,1,1
5980,263337,422384,159050,1,159050,422386,422384,1,1
5981,263381,422444,159066,1,159066,422446,422444,1,1
5982,263425,422502,159080,1,159080,422504,422502,1,1
5983,263469,422588,159122,1,159122,422590,422588,1,1
5984,263513,422671,159161,1,159161,422674,422671,1,1
5985,263557,422730,159176,1,159176,422732,422730,1,1
5986,263601,422782,159184,1,159184,422784,422782,1,1
5987,263645,422847,159205,1,159205,422849,422847,1,1
5988,263689,422888,159202,1,159202,422891,422888,1,1
5989,263733,422975,159245,1,159245,422978,422975,1,1
5990,263777,423053,159279,1,159279,423055,423053,1,1
5991,263821,423115,159297,1,159297,423118,423115,1,1
5992,263865,423202,159340,1,159340,423204,423202,1,1
5993,263909,423279,159373,1,159373,423281,423279,1,1
5994,263953,423343,159392,1,159392,423345,423343,1,1
5995,263997,423402,159407,1,159407,423404,423402,1,1
5996,264041,423468,159430,1,159430,423470,423468,1,1
5997,264085,423552,159469,1,159469,423554,423552,1,1
5998,264129,423665,159539,1,159539,423667,423665,1,1
5999,264173,423725,159554,1,159554,423727,423725,1,1
6000,264217,423786,159571,1,159571,423788,423786,1,1
6001,264261,423857,159598,1,159598,423859,423857,1,1
6002,264305,423935,159633,1,159633,423938,423935,1,1
6003,264349,424015,159668,1,159668,424017,424015,1,1
6004,264394,424081,159691,1,159691,424084,424081,1,1
6005,264438,424149,159714,1,159714,424152,424149,1,1
6006,264482,424140,159661,1,159661,424142,424140,1,1
6007,264526,424239,159716,1,159716,424241,424239,1,1
6008,264570,424252,159685,1,159685,424254,424252,1,1
6009,264614,424346,159735,1,159735,424349,424346,1,1
6010,264658,424450,159795,1,159795,424452,424450,1,1
6011,264702,424536,159837,1,159837,424538,424536,1,1
6012,264746,424600,159857,1,159857,424602,424600,1,1
6013,264790,424638,159851,1,159851,424641,424638,1,1
6014,264834,424731,159900,1,159900,424733,424731,1,1
6015,264878,424805,159930,1,159930,424808,424805,1,1
6016,264922,424873,159954,1,159954,424875,424873,1,1
6017,264966,424941,159978,1,159978,424943,424941,1,1
6018,265010,425036,160028,1,160028,425038,425036,1,1
6019,265054,425084,160033,1,160033,425086,425084,1,1
6020,265098,425170,160075,1,160075,425172,425170,1,1
6021,265142,425248,160108,1,160108,425250,425248,1,1
6022,265186,425298,160114,1,160114,425300,425298,1,1
6023,265230,425385,160158,1,160158,425388,425385,1,1
6024,265274,425467,160196,1,160196,425469,425467,1,1
6025,265318,425581,160266,1,160266,425584,425581,1,1
6026,265362,425632,160272,1,160272,425634,425632,1,1
6027,265406,425645,160241,1,160241,425647,425645,1,1
6028,265450,425739,160291,1,160291,425741,425739,1,1
6029,265494,425798,160306,1,160306,425800,425798,1,1
6030,265539,425859,160324,1,160324,425862,425859,1,1
6031,265583,425963,160383,1,160383,425965,425963,1,1
6032,265627,426014,160391,1,160391,426017,426014,1,1
6033,265671,426074,160406,1,160406,426077,426074,1,1
6034,265715,426154,160442,1,160442,426156,426154,1,1
6035,265759,426231,160475,1,160475,426233,426231,1,1
6036,265803,426290,160490,1,160490,426292,426290,1,1
6037,265847,426342,160498,1,160498,426344,426342,1,1
6038,265891,426440,160552,1,160552,426442,426440,1,1
6039,265935,426520,160588,1,160588,426522,426520,1,1
6040,265979,426594,160618,1,160618,426597,426594,1,1
6041,266023,426648,160627,1,160627,426650,426648,1,1
6042,266067,426711,160647,1,160647,426713,426711,1,1
6043,266111,426832,160724,1,160724,426834,426832,1,1
6044,266155,426892,160739,1,160739,426894,426892,1,1
6045,266199,426927,160731,1,160731,426929,426927,1,1
6046,266243,426998,160758,1,160758,427000,426998,1,1
6047,266287,427084,160799,1,160799,427086,427084,1,1
6048,266331,427145,160816,1,160816,427147,427145,1,1
6049,266375,427227,160855,1,160855,427229,427227,1,1
6050,266419,427326,160909,1,160909,427328,427326,1,1
6051,266463,427414,160953,1,160953,427416,427414,1,1
6052,266507,427491,160987,1,160987,427493,427491,1,1
6053,266551,427551,161002,1,161002,427553,427551,1,1
6054,266595,427551,160958,1,160958,427553,427551,1,1
6055,266639,427693,161056,1,161056,427695,427693,1,1
6056,266684,427753,161072,1,161072,427755,427753,1,1
6057,266728,427833,161108,1,161108,427835,427833,1,1
6058,266772,427902,161133,1,161133,427904,427902,1,1
6059,266816,427945,161132,1,161132,427947,427945,1,1
6060,266860,428070,161213,1,161213,428072,428070,1,1
6061,266904,428134,161233,1,161233,428136,428134,1,1
6062,266948,428204,161259,1,161259,428206,428204,1,1
6063,266992,428266,161277,1,161277,428269,428266,1,1
6064,267036,428333,161300,1,161300,428335,428333,1,1
6065,267080,428389,161312,1,161312,428391,428389,1,1
6066,267124,428458,161337,1,161337,428461,428458,1,1
6067,267168,428532,161367,1,161367,428534,428532,1,1
6068,267212,428585,161375,1,161375,428587,428585,1,1
6069,267256,428673,161420,1,161420,428675,428673,1,1
6070,267300,428689,161391,1,161391,428691,428689,1,1
6071,267344,428753,161412,1,161412,428755,428753,1,1
6072,267388,428830,161445,1,161445,428833,428830,1,1
6073,267432,428870,161441,1,161441,428872,428870,1,1
6074,267476,428957,161484,1,161484,428959,428957,1,1
6075,267520,429010,161493,1,161493,429013,429010,1,1
6076,267564,429037,161476,1,161476,429039,429037,1,1
6077,267608,429107,161502,1,161502,429110,429107,1,1
6078,267652,429243,161593,1,161593,429245,429243,1,1
6079,267696,429311,161618,1,161618,429314,429311,1,1
6080,267740,429347,161609,1,161609,429349,429347,1,1
6081,267784,429433,161651,1,161651,429435,429433,1,1
6082,267829,429506,161680,1,161680,429508,429506,1,1
6083,267873,429615,161746,1,161746,429618,429615,1,1
6084,267917,429639,161725,1,161725,429641,429639,1,1
6085,267961,429772,161814,1,161814,429774,429772,1,1
6086,268005,429824,161822,1,161822,429827,429824,1,1
6087,268049,429859,161813,1,161813,429861,429859,1,1
6088,268093,429948,161858,1,161858,429950,429948,1,1
6089,268137,430037,161903,1,161903,430039,430037,1,1
6090,268181,430108,161929,1,161929,430110,430108,1,1
6091,268225,430173,161951,1,161951,430176,430173,1,1
6092,268269,430261,161995,1,161995,430263,430261,1,1
6093,268313,430304,161993,1,161993,430306,430304,1,1
6094,268357,430360,162006,1,162006,430363,430360,1,1
6095,268401,430390,161992,1,161992,430393,430390,1,1
6096,268445,430499,162057,1,162057,430501,430499,1,1
6097,268489,430587,162100,1,162100,430589,430587,1,1
6098,268533,430690,162159,1,162159,430692,430690,1,1
6099,268577,430745,162171,1,162171,430748,430745,1,1
6100,268621,430807,162189,1,162189,430810,430807,1,1
6101,268665,430898,162236,1,162236,430900,430898,1,1
6102,268709,430989,162283,1,162283,430992,430989,1,1
6103,268753,431094,162344,1,162344,431096,431094,1,1
6104,268797,431190,162396,1,162396,431193,431190,1,1
6105,268841,431229,162390,1,162390,431231,431229,1,1
6106,268885,431339,162456,1,162456,431341,431339,1,1
6107,268930,431378,162451,1,162451,431380,431378,1,1
6108,268974,431487,162516,1,162516,431489,431487,1,1
6109,269018,431572,162558,1,162558,431575,431572,1,1
6110,269062,431610,162551,1,162551,431612,431610,1,1
6111,269106,431679,162576,1,162576,431681,431679,1,1
6112,269150,431737,162590,1,162590,431739,431737,1,1
6113,269194,431765,162574,1,162574,431768,431765,1,1
6114,269238,431870,162635,1,162635,431872,431870,1,1
6115,269282,431926,162647,1,162647,431928,431926,1,1
6116,269326,431994,162670,1,162670,431996,431994,1,1
6117,269370,432030,162663,1,162663,432032,432030,1,1
6118,269414,432115,162704,1,162704,432117,432115,1,1
6119,269458,432189,162733,1,162733,432191,432189,1,1
6120,269502,432236,162737,1,162737,432238,432236,1,1
6121,269546,432314,162770,1,162770,432316,432314,1,1
6122,269590,432357,162769,1,162769,432359,432357,1,1
6123,269634,432385,162753,1,162753,432387,432385,1,1
6124,269678,432469,162794,1,162794,432472,432469,1,1
6125,269722,432494,162775,1,162775,432496,432494,1,1
6126,269766,432578,162814,1,162814,432580,432578,1,1
6127,269810,432664,162856,1,162856,432666,432664,1,1
6128,269854,432759,162907,1,162907,432761,432759,1,1
6129,269898,432825,162930,1,162930,432828,432825,1,1
6130,269942,432939,162999,1,162999,432941,432939,1,1
6131,269986,433007,163023,1,163023,433009,433007,1,1
6132,270030,433081,163054,1,163054,433084,433081,1,1
6133,270075,433127,163056,1,163056,433130,433127,1,1
6134,270119,433196,163080,1,163080,433198,433196,1,1
6135,270163,433265,163105,1,163105,433267,433265,1,1
6136,270207,433267,163063,1,163063,433269,433267,1,1
6137,270251,433390,163142,1,163142,433392,433390,1,1
6138,270295,433447,163155,1,163155,433449,433447,1,1
6139,270339,433534,163198,1,163198,433536,433534,1,1
6140,270383,433595,163215,1,163215,433597,433595,1,1
6141,270427,433695,163271,1,163271,433697,433695,1,1
6142,270471,433785,163317,1,163317,433787,433785,1,1
6143,270515,433864,163352,1,163352,433866,433864,1,1
6144,270559,433900,163344,1,163344,433902,433900,1,1
6145,270603,433969,163369,1,163369,433971,433969,1,1
6146,270647,434019,163375,1,163375,434021,434019,1,1
6147,270691,434117,163429,1,163429,434119,434117,1,1
6148,270735,434153,163420,1,163420,434155,434153,1,1
6149,270779,434279,163502,1,163502,434281,434279,1,1
6150,270823,434319,163499,1,163499,434321,434319,1,1
6151,270867,434422,163558,1,163558,434424,434422,1,1
6152,270911,434556,163647,1,163647,434558,434556,1,1
6153,270955,434644,163691,1,163691,434646,434644,1,1
6154,270999,434663,163666,1,163666,434665,434663,1,1
6155,271043,434718,163677,1,163677,434720,434718,1,1
6156,271087,434765,163680,1,163680,434767,434765,1,1
6157,271131,434808,163679,1,163679,434810,434808,1,1
6158,271175,434902,163730,1,163730,434905,434902,1,1
6159,271220,434953,163737,1,163737,434956,434953,1,1
6160,271264,435070,163809,1,163809,435072,435070,1,1
6161,271308,435118,163814,1,163814,435121,435118,1,1
6162,271352,435184,163835,1,163835,435187,435184,1,1
6163,271396,435265,163872,1,163872,435267,435265,1,1
6164,271440,435339,163902,1,163902,435341,435339,1,1
6165,271484,435386,163905,1,163905,435388,435386,1,1
6166,271528,435455,163930,1,163930,435458,435455,1,1
6167,271572,435534,163965,1,163965,435536,435534,1,1
6168,271616,435599,163986,1,163986,435601,435599,1,1
6169,271660,435683,164025,1,164025,435685,435683,1,1
6170,271704,435742,164041,1,164041,435744,435742,1,1
6171,271748,435833,164087,1,164087,435835,435833,1,1
6172,271792,435923,164134,1,164134,435925,435923,1,1
6173,271836,435988,164155,1,164155,435990,435988,1,1
6174,271880,436045,164168,1,164168,436047,436045,1,1
6175,271924,436096,164175,1,164175,436099,436096,1,1
6176,271968,436186,164220,1,164220,436188,436186,1,1
6177,272012,436261,164251,1,164251,436263,436261,1,1
6178,272056,436356,164302,1,164302,436358,436356,1,1
6179,272100,436434,164337,1,164337,436436,436434,1,1
6180,272144,436492,164350,1,164350,436494,436492,1,1
6181,272188,436559,164373,1,164373,436561,436559,1,1
6182,272232,436608,164379,1,164379,436611,436608,1,1
6183,272276,436700,164427,1,164427,436703,436700,1,1
6184,272320,436753,164436,1,164436,436756,436753,1,1
6185,272365,436823,164461,1,164461,436825,436823,1,1
6186,272409,436888,164482,1,164482,436890,436888,1,1
6187,272453,436976,164526,1,164526,436978,436976,1,1
6188,272497,437073,164579,1,164579,437075,437073,1,1
6189,272541,437114,164576,1,164576,437117,437114,1,1
6190,272585,437129,164547,1,164547,437132,437129,1,1
6191,272629,437222,164596,1,164596,437224,437222,1,1
6192,272673,437303,164633,1,164633,437305,437303,1,1
6193,272717,437390,164676,1,164676,437392,437390,1,1
6194,272761,437453,164695,1,164695,437455,437453,1,1
6195,272805,437527,164725,1,164725,437530,437527,1,1
6196,272849,437600,164754,1,164754,437603,437600,1,1
6197,272893,437669,164778,1,164778,437671,437669,1,1
6198,272937,437735,164801,1,164801,437738,437735,1,1
6199,272981,437795,164817,1,164817,437797,437795,1,1
6200,273025,437889,164866,1,164866,437891,437889,1,1
6201,273069,437964,164898,1,164898,437966,437964,1,1
6202,273113,438031,164921,1,164921,438034,438031,1,1
6203,273157,438103,164949,1,164949,438105,438103,1,1
6204,273201,438174,164975,1,164975,438176,438174,1,1
6205,273245,438230,164988,1,164988,438233,438230,1,1
6206,273289,438313,165027,1,165027,438316,438313,1,1
6207,273333,438339,165008,1,165008,438341,438339,1,1
6208,273377,438381,165007,1,165007,438383,438381,1,1
6209,273421,438499,165080,1,165080,438501,438499,1,1
6210,273465,438548,165085,1,165085,438550,438548,1,1
6211,273510,438616,165109,1,165109,438618,438616,1,1
6212,273554,438668,165117,1,165117,438670,438668,1,1
6213,273598,438774,165179,1,165179,438776,438774,1,1
6214,273642,438841,165202,1,165202,438843,438841,1,1
6215,273686,438945,165262,1,165262,438947,438945,1,1
6216,273730,439015,165288,1,165288,439018,439015,1,1
6217,273774,439091,165319,1,165319,439093,439091,1,1
6218,273818,439157,165341,1,165341,439159,439157,1,1
6219,273862,439215,165356,1,165356,439218,439215,1,1
6220,273906,439298,165395,1,165395,439300,439298,1,1
6221,273950,439329,165382,1,165382,439331,439329,1,1
6222,273994,439400,165409,1,165409,439403,439400,1,1
6223,274038,439451,165416,1,165416,439454,439451,1,1
6224,274082,439523,165444,1,165444,439525,439523,1,1
6225,274126,439603,165479,11,165469,439595,439593,1,1
6226,274170,439685,165518,1,165518,439687,439685,1,1
6227,274214,439808,165596,1,165596,439810,439808,1,1
6228,274258,439856,165601,1,165601,439858,439856,1,1
6229,274302,439951,165652,1,165652,439954,439951,1,1
6230,274346,440042,165699,1,165699,440045,440042,1,1
6231,274390,440095,165707,1,165707,440097,440095,1,1
6232,274434,440195,165763,1,165763,440197,440195,1,1
6233,274478,440273,165797,1,165797,440275,440273,1,1
6234,274522,440331,165811,1,165811,440333,440331,1,1
6235,274566,440397,165833,1,165833,440399,440397,1,1
6236,274611,440462,165855,1,165855,440465,440462,1,1
6237,274655,440536,165884,1,165884,440538,440536,1,1
6238,274699,440592,165896,1,165896,440594,440592,1,1
6239,274743,440656,165917,1,165917,440659,440656,1,1
6240,274787,440753,165969,1,165969,440755,440753,1,1
6241,274831,440811,165983,1,165983,440813,440811,1,1
6242,274875,440855,165983,1,165983,440857,440855,1,1
6243,274919,441007,166091,1,166091,441010,441007,1,1
6244,274963,441080,166120,1,166120,441082,441080,1,1
6245,275007,441150,166146,1,166146,441152,441150,1,1
6246,275051,441229,166181,1,166181,441231,441229,1,1
6247,275095,441284,166191,1,166191,441286,441284,1,1
6248,275139,441363,166227,1,166227,441365,441363,1,1
6249,275183,441450,166270,1,166270,441452,441450,1,1
6250,275227,441519,166294,1,166294,441521,441519,1,1
6251,275271,441549,166280,1,166280,441551,441549,1,1
6252,275315,441579,166266,1,166266,441581,441579,1,1
6253,275359,441670,166313,1,166313,441672,441670,1,1
6254,275403,441726,166326,1,166326,441729,441726,1,1
6255,275447,441823,166378,1,166378,441825,441823,1,1
6256,275491,441880,166392,1,166392,441883,441880,1,1
6257,275535,441979,166446,1,166446,441981,441979,1,1
6258,275579,442074,166497,1,166497,442076,442074,1,1
6259,275623,442110,166489,1,166489,442112,442110,1,1
6260,275667,442145,166481,1,166481,442148,442145,1,1
6261,275711,442213,166505,1,166505,442216,442213,1,1
6262,275756,442297,166545,1,166545,442300,442297,1,1
6263,275800,442396,166599,1,166599,442398,442396,1,1
6264,275844,442457,166616,1,166616,442459,442457,1,1
6265,275888,442554,166670,1,166670,442557,442554,1,1
6266,275932,442595,166666,1,166666,442598,442595,1,1
6267,275976,442680,166707,1,166707,442682,442680,1,1
6268,276020,442739,166722,1,166722,442741,442739,1,1
6269,276064,442824,166763,1,166763,442827,442824,1,1
6270,276108,442897,166792,1,166792,442899,442897,1,1
6271,276152,442985,166836,1,166836,442988,442985,1,1
6272,276196,443037,166844,1,166844,443040,443037,1,1
6273,276240,443096,166859,1,166859,443099,443096,1,1
6274,276284,443123,166841,1,166841,443125,443123,1,1
6275,276328,443199,166874,1,166874,443201,443199,1,1
6276,276372,443291,166922,1,166922,443293,443291,1,1
6277,276416,443344,166931,1,166931,443347,443344,1,1
6278,276460,443423,166965,1,166965,443425,443423,1,1
6279,276504,443505,167004,1,167004,443507,443505,1,1
6280,276548,443552,167007,1,167007,443554,443552,1,1
6281,276592,443616,167026,1,167026,443618,443616,1,1
6282,276636,443686,167053,1,167053,443688,443686,1,1
6283,276680,443772,167094,1,167094,443774,443772,1,1
6284,276724,443828,167106,1,167106,443830,443828,1,1
6285,276768,443899,167133,1,167133,443901,443899,1,1
6286,276812,443991,167181,1,167181,443993,443991,1,1
6287,276856,444040,167186,10,167177,444033,444030,1,1
6288,276901,444106,167208,1,167208,444108,444106,1,1
6289,276945,444193,167251,1,167251,444195,444193,1,1
6290,276989,444189,167204,1,167204,444192,444189,1,1
6291,277033,444299,167269,1,167269,444301,444299,1,1
6292,277077,444356,167282,1,167282,444358,444356,1,1
6293,277121,444431,167313,1,167313,444433,444431,1,1
6294,277165,444464,167302,1,167302,444466,444464,1,1
6295,277209,444565,167359,1,167359,444567,444565,1,1
6296,277253,444623,167373,1,167373,444626,444623,1,1
6297,277297,444703,167409,1,167409,444705,444703,1,1
6298,277341,444771,167432,1,167432,444773,444771,1,1
6299,277385,444870,167487,1,167487,444872,444870,1,1
6300,277429,444944,167518,1,167518,444946,444944,1,1
6301,277473,445024,167553,1,167553,445026,445024,1,1
6302,277517,445084,167570,1,167570,445087,445084,1,1
6303,277561,445197,167638,1,167638,445199,445197,1,1
6304,277605,445242,167639,1,167639,445244,445242,1,1
6305,277649,445299,167653,1,167653,445302,445299,1,1
6306,277693,445392,167701,1,167701,445394,445392,1,1
6307,277737,445429,167694,1,167694,445431,445429,1,1
6308,277781,445495,167717,1,167717,445497,445495,1,1
6309,277825,445584,167761,1,167761,445586,445584,1,1
6310,277869,445626,167759,1,167759,445628,445626,1,1
6311,277913,445680,167769,1,167769,445682,445680,1,1
6312,277957,445744,167789,1,167789,445746,445744,1,1
6313,278001,445853,167854,1,167854,445855,445853,1,1
6314,278046,445929,167886,1,167886,445931,445929,1,1
6315,278090,446006,167919,1,167919,446008,446006,1,1
6316,278134,446066,167935,1,167935,446068,446066,1,1
6317,278178,446125,167950,1,167950,446127,446125,1,1
6318,278222,446179,167960,1,167960,446181,446179,1,1
6319,278266,446282,168019,1,168019,446284,446282,1,1
6320,278310,446326,168019,1,168019,446328,446326,1,1
6321,278354,446355,168004,1,168004,446357,446355,1,1
6322,278398,446435,168040,1,168040,446437,446435,1,1
6323,278442,446518,168079,1,168079,446520,446518,1,1
6324,278486,446601,168118,1,168118,446603,446601,1,1
6325,278530,446698,168171,1,168171,446700,446698,1,1
6326,278574,446778,168207,1,168207,446780,446778,1,1
6327,278618,446788,168172,1,168172,446790,446788,1,1
6328,278662,446875,168215,1,168215,446877,446875,1,1
6329,278706,446920,168217,1,168217,446922,446920,1,1
6330,278750,446985,168237,1,168237,446987,446985,1,1
6331,278794,447054,168263,1,168263,447057,447054,1,1
6332,278838,447117,168281,1,168281,447119,447117,1,1
6333,278882,447163,168283,1,168283,447165,447163,1,1
6334,278926,447243,168319,1,168319,447245,447243,1,1
6335,278970,447335,168368,1,168368,447338,447335,1,1
6336,279014,447407,168396,1,168396,447409,447407,1,1
6337,279058,447458,168402,1,168402,447460,447458,1,1
6338,279102,447509,168409,1,168409,447511,447509,1,1
6339,279146,447610,168467,1,168467,447613,447610,1,1
6340,279191,447661,168473,1,168473,447663,447661,1,1
6341,279235,447737,168506,1,168506,447740,447737,1,1
6342,279279,447830,168554,1,168554,447832,447830,1,1
6343,279323,447853,168533,1,168533,447855,447853,1,1
6344,279367,447937,168573,1,168573,447939,447937,1,1
6345,279411,448009,168601,1,168601,448012,448009,1,1
6346,279455,448091,168639,1,168639,448094,448091,1,1
6347,279499,448171,168675,1,168675,448173,448171,1,1
6348,279543,448224,168684,1,168684,448227,448224,1,1
6349,279587,448312,168728,1,168728,448314,448312,1,1
6350,279631,448365,168737,1,168737,448368,448365,1,1
6351,279675,448392,168720,1,168720,448394,448392,1,1
6352,279719,448433,168717,1,168717,448436,448433,1,1
6353,279763,448538,168777,1,168777,448540,448538,1,1
6354,279807,448593,168788,1,168788,448595,448593,1,1
6355,279851,448686,168838,1,168838,448688,448686,1,1
6356,279895,448743,168850,1,168850,448745,448743,1,1
6357,279939,448818,168881,1,168881,448820,448818,1,1
6358,279983,448892,168912,1,168912,448894,448892,1,1
6359,280027,448994,168969,1,168969,448996,448994,1,1
6360,280071,449043,168975,1,168975,449046,449043,1,1
6361,280115,449082,168969,1,168969,449084,449082,1,1
6362,280159,449180,169023,1,169023,449182,449180,1,1
6363,280203,449198,168997,1,168997,449200,449198,1,1
6364,280247,449262,169017,1,169017,449264,449262,1,1
6365,280291,449334,169046,1,169046,449337,449334,1,1
6366,280336,449385,169052,1,169052,449387,449385,1,1
6367,280380,449447,169070,1,169070,449449,449447,1,1
6368,280424,449536,169115,1,169115,449538,449536,1,1
6369,280468,449595,169131,1,169131,449598,449595,1,1
6370,280512,449667,169158,1,169158,449669,449667,1,1
6371,280556,449712,169159,1,169159,449714,449712,1,1
6372,280600,449835,169238,1,169238,449837,449835,1,1
6373,280644,449890,169249,1,169249,449893,449890,1,1
6374,280688,449981,169296,1,169296,449984,449981,1,1
6375,280732,450035,169306,1,169306,450037,450035,1,1
6376,280776,450093,169320,1,169320,450095,450093,1,1
6377,280820,450143,169326,1,169326,450145,450143,1,1
6378,280864,450204,169343,1,169343,450206,450204,1,1
6379,280908,450275,169369,1,169369,450277,450275,1,1
6380,280952,450354,169405,1,169405,450356,450354,1,1
6381,280996,450423,169430,1,169430,450425,450423,1,1
6382,281040,450504,169466,1,169466,450506,450504,1,1
6383,281084,450560,169479,1,169479,450563,450560,1,1
6384,281128,450685,169559,1,169559,450687,450685,1,1
6385,281172,450720,169550,1,169550,450722,450720,1,1
6386,281216,450779,169565,1,169565,450781,450779,1,1
6387,281260,450835,169578,1,169578,450838,450835,1,1
6388,281304,450906,169605,1,169605,450909,450906,1,1
6389,281348,451008,169662,1,169662,451010,451008,1,1
6390,281392,451082,169693,1,169693,451085,451082,1,1
6391,281437,451154,169721,1,169721,451157,451154,1,1
6392,281481,451270,169792,1,169792,451272,451270,1,1
6393,281525,451323,169801,1,169801,451325,451323,1,1
6394,281569,451404,169838,1,169838,451406,451404,1,1
6395,281613,451454,169844,1,169844,451456,451454,1,1
6396,281657,451537,169883,1,169883,451539,451537,1,1
6397,281701,451622,169924,1,169924,451624,451622,1,1
6398,281745,451679,169937,1,169937,451681,451679,1,1
6399,281789,451765,169979,1,169979,451767,451765,1,1
6400,281833,451867,170037,1,170037,451870,451867,1,1
6401,281877,451901,170027,1,170027,451903,451901,1,1
6402,281921,451969,170051,1,170051,451972,451969,1,1
6403,281965,452042,170080,1,170080,452045,452042,1,1
6404,282009,452134,170128,1,170128,452137,452134,1,1
6405,282053,452209,170159,1,170159,452211,452209,1,1
6406,282097,452273,170179,1,170179,452275,452273,1,1
6407,282141,452352,170214,1,170214,452354,452352,1,1
6408,282185,452452,170270,1,170270,452455,452452,1,1
6409,282229,452466,170239,1,170239,452468,452466,1,1
6410,282273,452525,170255,10,170245,452517,452515,1,1
6411,282317,452618,170303,1,170303,452620,452618,1,1
6412,282361,452692,170333,1,170333,452694,452692,1,1
6413,282405,452764,170362,1,170362,452767,452764,1,1
6414,282449,452809,170362,1,170362,452811,452809,1,1
6415,282493,452897,170406,1,170406,452899,452897,1,1
6416,282537,452988,170453,1,170453,452990,452988,1,1
6417,282582,453080,170501,1,170501,453082,453080,1,1
6418,282626,453160,170538,1,170538,453163,453160,1,1
6419,282670,453242,170576,1,170576,453245,453242,1,1
6420,282714,453388,170677,1,170677,453390,453388,1,1
6421,282758,453461,170707,1,170707,453464,453461,1,1
6422,282802,453502,170703,1,170703,453504,453502,1,1
6423,282846,453585,170742,1,170742,453587,453585,1,1
6424,282890,453648,170761,1,170761,453650,453648,1,1
6425,282934,453708,170777,1,170777,453710,453708,1,1
6426,282978,453777,170802,1,170802,453779,453777,1,1
6427,283022,453847,170828,1,170828,453849,453847,1,1
6428,283066,453926,170863,1,170863,453928,453926,1,1
6429,283110,454015,170908,1,170908,454018,454015,1,1
6430,283154,454112,170961,1,170961,454114,454112,1,1
6431,283198,454167,170972,1,170972,454169,454167,1,1
6432,283242,454267,171028,1,171028,454269,454267,1,1
6433,283286,454342,171059,1,171059,454344,454342,1,1
6434,283330,454430,171103,1,171103,454432,454430,1,1
6435,283374,454504,171133,1,171133,454507,454504,1,1
6436,283418,454568,171152,1,171152,454570,454568,1,1
6437,283462,454657,171198,1,171198,454660,454657,1,1
6438,283506,454751,171248,1,171248,454754,454751,1,1
6439,283550,454825,171277,1,171277,454827,454825,1,1
6440,283594,454916,171325,1,171325,454919,454916,1,1
6441,283638,454990,171354,1,171354,454992,454990,1,1
6442,283682,455040,171361,1,171361,455043,455040,1,1
6443,283727,455119,171395,1,171395,455121,455119,1,1
6444,283771,455202,171435,1,171435,455205,455202,1,1
6445,283815,455263,171451,1,171451,455265,455263,1,1
6446,283859,455332,171476,1,171476,455335,455332,1,1
6447,283903,455363,171463,1,171463,455365,455363,1,1
6448,283947,455448,171504,1,171504,455450,455448,1,1
6449,283991,455540,171552,1,171552,455543,455540,1,1
6450,284035,455628,171596,1,171596,455630,455628,1,1
6451,284079,455719,171643,1,171643,455722,455719,1,1
6452,284123,455781,171660,1,171660,455783,455781,1,1
6453,284167,455847,171683,1,171683,455849,455847,1,1
6454,284211,455877,171669,1,171669,455879,455877,1,1
6455,284255,455947,171695,1,171695,455949,455947,1,1
6456,284299,456040,171743,1,171743,456042,456040,1,1
6457,284343,456063,171723,1,171723,456066,456063,1,1
6458,284387,456137,171753,1,171753,456139,456137,1,1
6459,284431,456164,171736,1,171736,456167,456164,1,1
6460,284475,456262,171790,1,171790,456265,456262,1,1
6461,284519,456367,171850,1,171850,456369,456367,1,1
6462,284563,456423,171862,1,171862,456425,456423,1,1
6463,284607,456470,171865,1,171865,456472,456470,1,1
6464,284651,456518,171869,1,171869,456520,456518,1,1
6465,284695,456668,171976,1,171976,456670,456668,1,1
6466,284739,456696,171959,1,171959,456698,456696,1,1
6467,284783,456781,172000,1,172000,456783,456781,1,1
6468,284827,456840,172015,1,172015,456842,456840,1,1
6469,284872,456948,172079,1,172079,456950,456948,1,1
6470,284916,456987,172074,1,172074,456989,456987,1,1
6471,284960,457068,172111,1,172111,457070,457068,1,1
6472,285004,457135,172134,1,172134,457137,457135,1,1
6473,285048,457201,172156,1,172156,457203,457201,1,1
6474,285092,457263,172174,1,172174,457265,457263,1,1
6475,285136,457353,172220,1,172220,457356,457353,1,1
6476,285180,457389,172212,1,172212,457391,457389,1,1
6477,285224,457441,172219,1,172219,457443,457441,1,1
6478,285268,457532,172267,1,172267,457535,457532,1,1
6479,285312,457601,172292,1,172292,457604,457601,1,1
6480,285356,457696,172342,1,172342,457698,457696,1,1
6481,285400,457740,172343,1,172343,457743,457740,1,1
6482,285444,457824,172383,1,172383,457826,457824,1,1
6483,285488,457928,172443,1,172443,457931,457928,1,1
6484,285532,457992,172462,1,172462,457994,457992,1,1
6485,285576,458077,172503,1,172503,458079,458077,1,1
6486,285620,458149,172532,1,172532,458151,458149,1,1
6487,285664,458247,172585,1,172585,458249,458247,1,1
6488,285708,458346,172641,1,172641,458348,458346,1,1
6489,285752,458394,172644,1,172644,458396,458394,1,1
6490,285796,458463,172669,1,172669,458465,458463,1,1
6491,285840,458550,172712,1,172712,458552,458550,1,1
6492,285884,458633,172752,1,172752,458636,458633,1,1
6493,285928,458718,172792,1,172792,458720,458718,1,1
6494,285972,458789,172819,1,172819,458791,458789,1,1
6495,286017,458844,172830,1,172830,458846,458844,1,1
6496,286061,458937,172879,1,172879,458939,458937,1,1
6497,286105,459041,172939,1,172939,459043,459041,1,1
6498,286149,459113,172967,1,172967,459115,459113,1,1
6499,286193,459190,173000,1,173000,459193,459190,1,1
6500,286237,459258,173024,1,173024,459260,459258,1,1
6501,286281,459315,173037,1,173037,459318,459315,1,1
6502,286325,459338,173016,1,173016,459340,459338,1,1
6503,286369,459364,172998,1,172998,459367,459364,1,1
6504,286413,459470,173060,1,173060,459472,459470,1,1
6505,286457,459538,173084,1,173084,459541,459538,1,1
6506,286501,459605,173107,1,173107,459608,459605,1,1
6507,286545,459684,173142,1,173142,459686,459684,1,1
6508,286589,459731,173145,1,173145,459733,459731,1,1
6509,286633,459775,173145,1,173145,459778,459775,1,1
6510,286677,459824,173149,1,173149,459826,459824,1,1
6511,286721,459932,173214,1,173214,459935,459932,1,1
6512,286765,460011,173248,1,173248,460013,460011,1,1
6513,286809,460072,173266,1,173266,460075,460072,1,1
6514,286853,460130,173280,1,173280,460132,460130,1,1
6515,286897,460177,173283,1,173283,460180,460177,1,1
6516,286941,460245,173306,1,173306,460247,460245,1,1
6517,286985,460316,173333,1,173333,460318,460316,1,1
6518,287029,460366,173339,1,173339,460368,460366,1,1
6519,287073,460469,173398,1,173398,460471,460469,1,1
6520,287118,460508,173393,1,173393,460510,460508,1,1
6521,287162,460611,173452,1,173452,460613,460611,1,1
6522,287206,460662,173459,1,173459,460665,460662,1,1
6523,287250,460785,173538,1,173538,460787,460785,1,1
6524,287294,460848,173557,1,173557,460850,460848,1,1
6525,287338,460895,173560,1,173560,460897,460895,1,1
6526,287382,460972,173593,1,173593,460974,460972,1,1
6527,287426,461014,173591,1,173591,461016,461014,1,1
6528,287470,461085,173618,1,173618,461087,461085,1,1
6529,287514,461168,173657,1,173657,461170,461168,1,1
6530,287558,461247,173692,1,173692,461249,461247,1,1
6531,287602,461272,173673,1,173673,461275,461272,1,1
6532,287646,461374,173731,1,173731,461376,461374,1,1
6533,287690,461482,173795,1,173795,461484,461482,1,1
6534,287734,461538,173806,1,173806,461540,461538,1,1
6535,287778,461626,173851,1,173851,461628,461626,1,1
6536,287822,461692,173872,1,173872,461694,461692,1,1
6537,287866,461770,173907,1,173907,461772,461770,1,1
6538,287910,461828,173921,1,173921,461831,461828,1,1
6539,287954,461912,173960,1,173960,461914,461912,1,1
6540,287998,461975,173980,1,173980,461978,461975,1,1
6541,288042,462028,173988,1,173988,462030,462028,1,1
6542,288086,462068,173984,1,173984,462070,462068,1,1
6543,288130,462111,173983,1,173983,462113,462111,1,1
6544,288174,462166,173994,1,173994,462168,462166,1,1
6545,288218,462225,174010,1,174010,462228,462225,1,1
6546,288263,462367,174108,1,174108,462370,462367,1,1
6547,288307,462439,174135,1,174135,462441,462439,1,1
6548,288351,462541,174193,1,174193,462543,462541,1,1
6549,288395,462602,174210,1,174210,462604,462602,1,1
6550,288439,462650,174214,1,174214,462652,462650,1,1
6551,288483,462718,174238,1,174238,462720,462718,1,1
6552,288527,462828,174304,1,174304,462830,462828,1,1
6553,288571,462879,174311,1,174311,462881,462879,1,1
6554,288615,462951,174339,1,174339,462954,462951,1,1
6555,288659,463034,174378,1,174378,463037,463034,1,1
6556,288703,463069,174369,1,174369,463071,463069,1,1
6557,288747,463159,174415,1,174415,463161,463159,1,1
6558,288791,463238,174449,1,174449,463240,463238,1,1
6559,288835,463286,174454,1,174454,463289,463286,1,1
6560,288879,463343,174467,1,174467,463345,463343,1,1
6561,288923,463378,174457,1,174457,463380,463378,1,1
6562,288967,463433,174469,1,174469,463436,463433,1,1
6563,289011,463537,174529,1,174529,463539,463537,1,1
6564,289055,463583,174531,1,174531,463586,463583,1,1
6565,289099,463645,174548,1,174548,463647,463645,1,1
6566,289143,463707,174567,1,174567,463709,463707,1,1
6567,289187,463773,174589,1,174589,463775,463773,1,1
6568,289231,463870,174641,1,174641,463872,463870,1,1
6569,289275,463883,174610,1,174610,463885,463883,1,1
6570,289319,463952,174635,1,174635,463954,463952,1,1
6571,289363,464022,174661,1,174661,464024,464022,1,1
6572,289408,464080,174675,1,174675,464082,464080,1,1
6573,289452,464201,174752,1,174752,464203,464201,1,1
6574,289496,464265,174772,1,174772,464267,464265,1,1
6575,289540,464336,174799,1,174799,464338,464336,1,1
6576,289584,464377,174796,1,174796,464380,464377,1,1
6577,289628,464463,174838,1,174838,464466,464463,1,1
6578,289672,464541,174872,1,174872,464544,464541,1,1
6579,289716,464619,174906,1,174906,464621,464619,1,1
6580,289760,464697,174940,1,174940,464700,464697,1,1
6581,289804,464777,174976,1,174976,464779,464777,1,1
6582,289848,464823,174978,12,174966,464814,464811,1,1
6583,289892,464903,175014,1,175014,464906,464903,1,1
6584,289936,464977,175044,1,175044,464980,464977,1,1
6585,289980,465062,175085,1,175085,465064,465062,1,1
6586,290024,465118,175097,1,175097,465121,465118,1,1
6587,290068,465202,175137,1,175137,465205,465202,1,1
6588,290112,465272,175163,1,175163,465274,465272,1,1
6589,290156,465377,175223,1,175223,465379,465377,1,1
6590,290200,465440,175242,1,175242,465442,465440,1,1
6591,290244,465521,175280,1,175280,465524,465521,1,1
6592,290288,465630,175345,1,175345,465632,465630,1,1
6593,290332,465701,175372,1,175372,465704,465701,1,1
6594,290376,465779,175406,1,175406,465781,465779,1,1
6595,290420,465869,175451,1,175451,465871,465869,1,1
6596,290464,465895,175433,1,175433,465897,465895,1,1
6597,290508,465950,175444,1,175444,465952,465950,1,1
6598,290553,466007,175457,1,175457,466009,466007,1,1
6599,290597,466083,175490,1,175490,466086,466083,1,1
6600,290641,466155,175517,1,175517,466157,466155,1,1
6601,290685,466241,175559,1,175559,466243,466241,1,1
6602,290729,466298,175572,1,175572,466300,466298,1,1
6603,290773,466402,175632,1,175632,466404,466402,1,1
6604,290817,466435,175621,1,175621,466438,466435,1,1
6605,290861,466535,175676,1,175676,466537,466535,1,1
6606,290905,466600,175698,1,175698,466602,466600,1,1
6607,290949,466634,175687,1,175687,466636,466634,1,1
6608,290993,466731,175741,1,175741,466734,466731,1,1
6609,291037,466792,175758,1,175758,466794,466792,1,1
6610,291081,466870,175791,1,175791,466872,466870,1,1
6611,291125,466961,175838,1,175838,466963,466961,1,1
6612,291169,467035,175868,1,175868,467037,467035,1,1
6613,291213,467149,175939,1,175939,467151,467149,1,1
6614,291257,467197,175942,1,175942,467199,467197,1,1
6615,291301,467274,175975,1,175975,467276,467274,1,1
6616,291345,467293,175951,1,175951,467295,467293,1,1
6617,291389,467339,175952,1,175952,467341,467339,1,1
6618,291433,467410,175979,1,175979,467412,467410,1,1
6619,291477,467454,175980,1,175980,467457,467454,1,1
6620,291521,467539,176020,1,176020,467541,467539,1,1
6621,291565,467626,176063,1,176063,467628,467626,1,1
6622,291609,467697,176091,1,176091,467700,467697,1,1
6623,291653,467808,176158,1,176158,467811,467808,1,1
6624,291698,467865,176170,1,176170,467867,467865,1,1
6625,291742,467918,176179,1,176179,467920,467918,1,1
6626,291786,467988,176205,1,176205,467990,467988,1,1
6627,291830,468075,176248,1,176248,468077,468075,1,1
6628,291874,468138,176267,1,176267,468140,468138,1,1
6629,291918,468189,176274,1,176274,468191,468189,1,1
6630,291962,468224,176265,1,176265,468226,468224,1,1
6631,292006,468297,176294,1,176294,468299,468297,1,1
6632,292050,468402,176355,1,176355,468404,468402,1,1
6633,292094,468451,176360,1,176360,468454,468451,1,1
6634,292138,468501,176365,1,176365,468503,468501,1,1
6635,292182,468593,176414,1,176414,468596,468593,1,1
6636,292226,468667,176444,1,176444,468669,468667,1,1
6637,292270,468755,176488,1,176488,468757,468755,1,1
6638,292314,468791,176479,1,176479,468793,468791,1,1
6639,292358,468884,176529,1,176529,468886,468884,1,1
6640,292402,468988,176588,1,176588,468990,468988,1,1
6641,292446,469030,176586,1,176586,469032,469030,1,1
6642,292490,469093,176606,1,176606,469095,469093,1,1
6643,292534,469125,176593,1,176593,469127,469125,1,1
6644,292578,469210,176634,1,176634,469212,469210,1,1
6645,292622,469281,176662,1,176662,469284,469281,1,1
6646,292666,469361,176697,1,176697,469363,469361,1,1
6647,292710,469452,176744,1,176744,469454,469452,1,1
6648,292754,469477,176726,1,176726,469480,469477,1,1
6649,292798,469563,176767,1,176767,469565,469563,1,1
6650,292843,469650,176810,1,176810,469652,469650,1,1
6651,292887,469713,176829,1,176829,469715,469713,1,1
6652,292931,469781,176853,1,176853,469783,469781,1,1
6653,292975,469818,176846,1,176846,469821,469818,1,1
6654,293019,469913,176897,1,176897,469915,469913,1,1
6655,293063,470027,176967,1,176967,470029,470027,1,1
6656,293107,470075,176971,1,176971,470078,470075,1,1
6657,293151,470155,177007,1,177007,470158,470155,1,1
6658,293195,470187,176995,1,176995,470189,470187,1,1
6659,293239,470282,177046,1,177046,470285,470282,1,1
6660,293283,470391,177111,1,177111,470393,470391,1,1
6661,293327,470487,177162,1,177162,470489,470487,1,1
6662,293371,470542,177174,1,177174,470544,470542,1,1
6663,293415,470639,177226,1,177226,470641,470639,1,1
6664,293459,470687,177230,1,177230,470689,470687,1,1
6665,293503,470747,177247,1,177247,470750,470747,1,1
6666,293547,470807,177263,1,177263,470810,470807,1,1
6667,293591,470878,177289,1,177289,470880,470878,1,1
6668,293635,470951,177319,1,177319,470954,470951,1,1
6669,293679,470997,177320,1,177320,470999,470997,1,1
6670,293723,471052,177331,1,177331,471054,471052,1,1
6671,293767,471150,177385,1,177385,471152,471150,1,1
6672,293811,471228,177419,1,177419,471230,471228,1,1
6673,293855,471328,177475,1,177475,471330,471328,1,1
6674,293899,471367,177470,1,177470,471369,471367,1,1
6675,293944,471413,177472,1,177472,471415,471413,1,1
6676,293988,471503,177518,1,177518,471505,471503,1,1
6677,294032,471624,177595,1,177595,471626,471624,1,1
6678,294076,471649,177576,1,177576,471651,471649,1,1
6679,294120,471754,177637,1,177637,471756,471754,1,1
6680,294164,471827,177666,1,177666,471829,471827,1,1
6681,294208,471918,177713,1,177713,471921,471918,1,1
6682,294252,471990,177741,1,177741,471992,471990,1,1
6683,294296,472084,177790,1,177790,472086,472084,1,1
6684,294340,472110,177773,1,177773,472112,472110,1,1
6685,294384,472173,177792,1,177792,472175,472173,1,1
6686,294428,472219,177793,1,177793,472221,472219,1,1
6687,294472,472268,177799,1,177799,472270,472268,1,1
6688,294516,472278,177765,1,177765,472280,472278,1,1
6689,294560,472332,177775,1,177775,472334,472332,1,1
6690,294604,472384,177782,1,177782,472386,472384,1,1
6691,294648,472490,177844,1,177844,472492,472490,1,1
6692,294692,472546,177857,1,177857,472548,472546,1,1
6693,294736,472581,177847,1,177847,472583,472581,1,1
6694,294780,472688,177911,1,177911,472690,472688,1,1
6695,294824,472745,177923,1,177923,472747,472745,1,1
6696,294868,472836,177971,1,177971,472838,472836,1,1
6697,294912,472880,177970,1,177970,472882,472880,1,1
6698,294956,472932,177978,1,177978,472934,472932,1,1
6699,295000,473026,178029,1,178029,473029,473026,1,1
6700,295044,473085,178044,1,178044,473088,473085,1,1
6701,295089,473157,178071,1,178071,473159,473157,1,1
6702,295133,473206,178076,1,178076,473208,473206,1,1
6703,295177,473303,178129,1,178129,473305,473303,1,1
6704,295221,473377,178159,1,178159,473379,473377,1,1
6705,295265,473491,178229,1,178229,473493,473491,1,1
6706,295309,473547,178241,1,178241,473549,473547,1,1
6707,295353,473615,178265,1,178265,473617,473615,1,1
6708,295397,473677,178283,1,178283,473680,473677,1,1
6709,295441,473732,178294,1,178294,473735,473732,1,1
6710,295485,473789,178307,1,178307,473791,473789,1,1
6711,295529,473884,178358,1,178358,473886,473884,1,1
6712,295573,473949,178379,12,178367,473940,473937,1,1
6713,295617,474041,178427,1,178427,474043,474041,1,1
6714,295661,474093,178435,1,178435,474095,474093,1,1
6715,295705,474163,178461,1,178461,474165,474163,1,1
6716,295749,474227,178480,1,178480,474229,474227,1,1
6717,295793,474298,178508,1,178508,474300,474298,1,1
6718,295837,474389,178554,1,178554,474391,474389,1,1
6719,295881,474415,178536,1,178536,474417,474415,1,1
6720,295925,474496,178573,1,178573,474498,474496,1,1
6721,295969,474593,178626,1,178626,474595,474593,1,1
6722,296013,474628,178618,1,178618,474631,474628,1,1
6723,296057,474709,178654,1,178654,474711,474709,1,1
6724,296101,474821,178723,1,178723,474824,474821,1,1
6725,296145,474893,178751,1,178751,474896,474893,1,1
6726,296189,474944,178757,1,178757,474946,474944,1,1
6727,296234,474956,178725,1,178725,474958,474956,1,1
6728,296278,475064,178789,1,178789,475066,475064,1,1
6729,296322,475132,178814,1,178814,475135,475132,1,1
6730,296366,475159,178797,9,178788,475154,475151,1,1
6731,296410,475240,178833,1,178833,475242,475240,1,1
6732,296454,475326,178875,1,178875,475328,475326,1,1
6733,296498,475403,178908,1,178908,475405,475403,1,1
6734,296542,475452,178913,1,178913,475455,475452,1,1
6735,296586,475525,178941,1,178941,475527,475525,1,1
6736,296630,475629,179002,1,179002,475631,475629,1,1
6737,296674,475713,179042,1,179042,475715,475713,1,1
6738,296718,475821,179105,1,179105,475823,475821,1,1
6739,296762,475888,179129,1,179129,475890,475888,1,1
6740,296806,475930,179127,1,179127,475933,475930,1,1
6741,296850,476037,179190,1,179190,476039,476037,1,1
6742,296894,476093,179202,1,179202,476095,476093,1,1
6743,296938,476174,179238,1,179238,476176,476174,1,1
6744,296982,476283,179303,1,179303,476285,476283,1,1
6745,297026,476338,179315,1,179315,476341,476338,1,1
6746,297070,476430,179362,1,179362,476432,476430,1,1
6747,297114,476498,179386,1,179386,476500,476498,1,1
6748,297158,476530,179374,1,179374,476532,476530,1,1
6749,297202,476685,179486,1,179486,476687,476685,1,1
6750,297246,476725,179481,1,179481,476727,476725,1,1
6751,297290,476784,179496,1,179496,476786,476784,1,1
6752,297334,476902,179571,1,179571,476905,476902,1,1
6753,297379,476981,179605,1,179605,476983,476981,1,1
6754,297423,477029,179610,1,179610,477032,477029,1,1
6755,297467,477155,179691,1,179691,477157,477155,1,1
6756,297511,477171,179663,1,179663,477173,477171,1,1
6757,297555,477256,179704,1,179704,477258,477256,1,1
6758,297599,477323,179727,1,179727,477325,477323,1,1
6759,297643,477374,179734,1,179734,477377,477374,1,1
6760,297687,477456,179772,1,179772,477459,477456,1,1
6761,297731,477525,179797,1,179797,477527,477525,1,1
6762,297775,477612,179839,1,179839,477614,477612,1,1
6763,297819,477661,179845,1,179845,477663,477661,1,1
6764,297863,477710,179850,1,179850,477712,477710,1,1
6765,297907,477775,179870,1,179870,477777,477775,1,1
6766,297951,477816,179867,1,179867,477818,477816,1,1
6767,297995,477920,179927,1,179927,477922,477920,1,1
6768,298039,478024,179988,1,179988,478026,478024,1,1
6769,298083,478082,180001,1,180001,478084,478082,1,1
6770,298127,478139,180014,1,180014,478141,478139,1,1
6771,298171,478232,180063,1,180063,478234,478232,1,1
6772,298215,478293,180081,1,180081,478296,478293,1,1
6773,298259,478361,180104,1,180104,478363,478361,1,1
6774,298303,478404,180103,1,180103,478406,478404,1,1
6775,298347,478488,180143,1,180143,478490,478488,1,1
6776,298391,478547,180159,1,180159,478549,478547,1,1
6777,298435,478589,180157,1,180157,478592,478589,1,1
6778,298479,478707,180230,1,180230,478709,478707,1,1
6779,298524,478761,180240,1,180240,478763,478761,1,1
6780,298568,478804,180239,1,180239,478806,478804,1,1
6781,298612,478853,180244,1,180244,478855,478853,1,1
6782,298656,478940,180287,1,180287,478942,478940,1,1
6783,298700,478956,180259,1,180259,478959,478956,1,1
6784,298744,479032,180291,1,180291,479034,479032,1,1
6785,298788,479099,180314,1,180314,479101,479099,1,1
6786,298832,479190,180361,1,180361,479192,479190,1,1
6787,298876,479232,180359,1,180359,479234,479232,1,1
6788,298920,479307,180390,1,180390,479309,479307,1,1
6789,298964,479354,180393,1,180393,479357,479354,1,1
6790,299008,479461,180456,1,180456,479463,479461,1,1
6791,299052,479513,180464,1,180464,479515,479513,1,1
6792,299096,479557,180464,1,180464,479560,479557,1,1
6793,299140,479654,180517,1,180517,479656,479654,1,1
6794,299184,479697,180515,1,180515,479699,479697,1,1
6795,299228,479789,180563,1,180563,479791,479789,1,1
6796,299272,479877,180608,1,180608,479880,479877,1,1
6797,299316,479944,180630,1,180630,479946,479944,1,1
6798,299360,480025,180667,1,180667,480027,480025,1,1
6799,299404,480080,180678,1,180678,480082,480080,1,1
6800,299448,480162,180716,1,180716,480164,480162,1,1
6801,299492,480234,180745,1,180745,480237,480234,1,1
6802,299536,480327,180793,1,180793,480329,480327,1,1
6803,299580,480438,180860,1,180860,480440,480438,1,1
6804,299625,480507,180886,1,180886,480510,480507,1,1
6805,299669,480594,180928,1,180928,480596,480594,1,1
6806,299713,480638,180928,1,180928,480640,480638,1,1
6807,299757,480718,180965,1,180965,480721,480718,1,1
6808,299801,480760,180962,1,180962,480762,480760,1,1
6809,299845,480854,181012,1,181012,480856,480854,1,1
6810,299889,480931,181045,1,181045,480933,480931,1,1
6811,299933,480987,181057,1,181057,480989,480987,1,1
6812,299977,481069,181095,1,181095,481071,481069,1,1
6813,300021,481163,181145,1,181145,481165,481163,1,1
6814,300065,481207,181144,1,181144,481209,481207,1,1
6815,300109,481326,181220,1,181220,481329,481326,1,1
6816,300153,481403,181253,1,181253,481405,481403,1,1
6817,300197,481429,181235,1,181235,481432,481429,1,1
6818,300241,481544,181306,1,181306,481546,481544,1,1
6819,300285,481619,181337,1,181337,481622,481619,1,1
6820,300329,481680,181354,1,181354,481683,481680,1,1
6821,300373,481778,181408,1,181408,481780,481778,1,1
6822,300417,481824,181410,1,181410,481827,481824,1,1
6823,300461,481956,181497,1,181497,481958,481956,1,1
6824,300505,482050,181548,1,181548,482052,482050,1,1
6825,300549,482063,181517,1,181517,482066,482063,1,1
6826,300593,482195,181605,1,181605,482197,482195,1,1
6827,300637,482229,181594,1,181594,482231,482229,1,1
6828,300681,482286,181607,1,181607,482288,482286,1,1
6829,300725,482404,181681,1,181681,482406,482404,1,1
6830,300770,482455,181689,1,181689,482458,482455,1,1
6831,300814,482512,181702,1,181702,482515,482512,1,1
6832,300858,482583,181728,1,181728,482585,482583,1,1
6833,300902,482626,181727,1,181727,482628,482626,1,1
6834,300946,482715,181772,1,181772,482717,482715,1,1
6835,300990,482818,181831,1,181831,482820,482818,1,1
6836,301034,482870,181839,1,181839,482873,482870,1,1
6837,301078,482904,181829,1,181829,482906,482904,1,1
6838,301122,482971,181852,1,181852,482973,482971,1,1
6839,301166,483035,181872,1,181872,483037,483035,1,1
6840,301210,483145,181937,1,181937,483147,483145,1,1
6841,301254,483236,181985,1,181985,483238,483236,1,1
6842,301298,483352,182057,1,182057,483354,483352,1,1
6843,301342,483388,182049,1,182049,483390,483388,1,1
6844,301386,483438,182055,1,182055,483440,483438,1,1
6845,301430,483490,182063,1,182063,483492,483490,1,1
6846,301474,483561,182090,1,182090,483563,483561,1,1
6847,301518,483621,182106,1,182106,483623,483621,1,1
6848,301562,483689,182129,1,182129,483691,483689,1,1
6849,301606,483801,182197,1,182197,483803,483801,1,1
6850,301650,483852,182204,1,182204,483854,483852,1,1
6851,301694,483929,182238,1,182238,483931,483929,1,1
6852,301738,484030,182295,1,182295,484033,484030,1,1
6853,301782,484000,182220,1,182220,484002,484000,1,1
6854,301826,484144,182320,1,182320,484146,484144,1,1
6855,301870,484259,182391,1,182391,484261,484259,1,1
6856,301915,484308,182396,1,182396,484310,484308,1,1
6857,301959,484366,182410,1,182410,484368,484366,1,1
6858,302003,484453,182453,1,182453,484455,484453,1,1
6859,302047,484543,182499,1,182499,484545,484543,1,1
6860,302091,484618,182530,1,182530,484620,484618,1,1
6861,302135,484705,182573,1,182573,484707,484705,1,1
6862,302179,484762,182586,1,182586,484765,484762,1,1
6863,302223,484828,182608,1,182608,484830,484828,1,1
6864,302267,484859,182595,1,182595,484861,484859,1,1
6865,302311,484924,182615,1,182615,484926,484924,1,1
6866,302355,485014,182662,1,182662,485016,485014,1,1
6867,302399,485060,182664,1,182664,485062,485060,1,1
6868,302443,485137,182697,1,182697,485140,485137,1,1
6869,302487,485173,182689,1,182689,485175,485173,1,1
6870,302531,485217,182688,1,182688,485219,485217,1,1
6871,302575,485291,182718,1,182718,485293,485291,1,1
6872,302619,485371,182755,1,182755,485374,485371,1,1
6873,302663,485450,182789,1,182789,485452,485450,1,1
6874,302707,485519,182815,1,182815,485521,485519,1,1
6875,302751,485552,182803,1,182803,485554,485552,1,1
6876,302795,485613,182821,1,182821,485616,485613,1,1
6877,302839,485650,182813,1,182813,485652,485650,1,1
6878,302883,485758,182878,1,182878,485761,485758,1,1
6879,302927,485810,182885,1,182885,485812,485810,1,1
6880,302971,485868,182899,1,182899,485870,485868,1,1
6881,303015,485931,182918,1,182918,485933,485931,1,1
6882,303060,486009,182952,1,182952,486011,486009,1,1
6883,303104,486131,183031,1,183031,486134,486131,1,1
6884,303148,486179,183034,1,183034,486181,486179,1,1
6885,303192,486281,183092,1,183092,486283,486281,1,1
6886,303236,486360,183127,1,183127,486363,486360,1,1
6887,303280,486373,183096,9,183088,486367,486365,1,1
6888,303324,486457,183136,1,183136,486460,486457,1,1
6889,303368,486540,183175,1,183175,486543,486540,1,1
6890,303412,486618,183209,1,183209,486620,486618,1,1
6891,303456,486689,183236,1,183236,486691,486689,1,1
6892,303500,486734,183236,1,183236,486736,486734,1,1
6893,303544,486824,183283,1,183283,486826,486824,1,1
6894,303588,486866,183281,1,183281,486869,486866,1,1
6895,303632,486965,183336,1,183336,486967,486965,1,1
6896,303676,487046,183372,1,183372,487048,487046,1,1
6897,303720,487122,183405,1,183405,487124,487122,1,1
6898,303764,487168,183406,1,183406,487170,487168,1,1
6899,303808,487222,183417,1,183417,487224,487222,1,1
6900,303852,487254,183405,1,183405,487257,487254,1,1
6901,303896,487326,183432,1,183432,487328,487326,1,1
6902,303940,487419,183482,1,183482,487422,487419,1,1
6903,303984,487524,183542,1,183542,487526,487524,1,1
6904,304028,487587,183562,1,183562,487589,487587,1,1
6905,304072,487617,183547,1,183547,487619,487617,1,1
6906,304116,487719,183605,1,183605,487721,487719,1,1
6907,304160,487779,183622,1,183622,487782,487779,1,1
6908,304205,487863,183661,1,183661,487865,487863,1,1
6909,304249,487905,183659,1,183659,487907,487905,1,1
6910,304293,487952,183662,1,183662,487954,487952,1,1
6911,304337,488013,183679,1,183679,488015,488013,1,1
6912,304381,488079,183701,1,183701,488081,488079,1,1
6913,304425,488151,183729,1,183729,488153,488151,1,1
6914,304469,488217,183751,1,183751,488219,488217,1,1
6915,304513,488294,183784,12,183773,488285,488283,1,1
6916,304557,488310,183756,1,183756,488313,488310,1,1
6917,304601,488422,183824,1,183824,488424,488422,1,1
6918,304645,488511,183868,1,183868,488513,488511,1,1
6919,304689,488598,183912,1,183912,488601,488598,1,1
6920,304733,488678,183948,1,183948,488680,488678,1,1
6921,304777,488712,183937,1,183937,488714,488712,1,1
6922,304821,488798,183980,1,183980,488800,488798,1,1
6923,304865,488876,184014,1,184014,488878,488876,1,1
6924,304909,488971,184064,1,184064,488973,488971,1,1
6925,304953,489055,184105,1,184105,489057,489055,1,1
6926,304997,489100,184106,1,184106,489102,489100,1,1
6927,305041,489190,184151,1,184151,489192,489190,1,1
6928,305085,489251,184168,1,184168,489253,489251,1,1
6929,305129,489324,184198,1,184198,489326,489324,1,1
6930,305173,489413,184243,1,184243,489416,489413,1,1
6931,305217,489450,184235,1,184235,489452,489450,1,1
6932,305261,489536,184277,1,184277,489538,489536,1,1
6933,305306,489614,184312,1,184312,489617,489614,1,1
6934,305350,489639,184292,1,184292,489641,489639,1,1
6935,305394,489771,184381,1,184381,489774,489771,1,1
6936,305438,489820,184385,1,184385,489822,489820,1,1
6937,305482,489903,184424,1,184424,489905,489903,1,1
6938,305526,489995,184473,1,184473,489998,489995,1,1
6939,305570,490062,184495,1,184495,490064,490062,1,1
6940,305614,490123,184512,1,184512,490125,490123,1,1
6941,305658,490215,184560,1,184560,490218,490215,1,1
6942,305702,490295,184596,1,184596,490298,490295,1,1
6943,305746,490355,184612,1,184612,490357,490355,1,1
6944,305790,490428,184641,1,184641,490431,490428,1,1
6945,305834,490486,184655,1,184655,490488,490486,1,1
6946,305878,490526,184651,1,184651,490528,490526,1,1
6947,305922,490646,184727,1,184727,490648,490646,1,1
6948,305966,490712,184749,1,184749,490715,490712,1,1
6949,306010,490771,184764,1,184764,490774,490771,1,1
6950,306054,490818,184766,1,184766,490820,490818,1,1
6951,306098,490931,184836,1,184836,490933,490931,1,1
6952,306142,490996,184857,1,184857,490999,490996,1,1
6953,306186,491116,184932,1,184932,491118,491116,1,1
6954,306230,491183,184956,1,184956,491186,491183,1,1
6955,306274,491299,185028,1,185028,491301,491299,1,1
6956,306318,491367,185051,1,185051,491369,491367,1,1
6957,306362,491434,185074,1,185074,491436,491434,1,1
6958,306406,491524,185121,1,185121,491527,491524,1,1
6959,306451,491571,185123,1,185123,491573,491571,1,1
6960,306495,491641,185149,1,185149,491644,491641,1,1
6961,306539,491744,185208,1,185208,491746,491744,1,1
6962,306583,491802,185222,1,185222,491804,491802,1,1
6963,306627,491913,185289,1,185289,491915,491913,1,1
6964,306671,491983,185315,1,185315,491986,491983,1,1
6965,306715,492054,185342,1,185342,492056,492054,1,1
6966,306759,492124,185368,1,185368,492126,492124,1,1
6967,306803,492193,185393,1,185393,492196,492193,1,1
6968,306847,492260,185416,1,185416,492262,492260,1,1
6969,306891,492294,185406,1,185406,492297,492294,1,1
6970,306935,492355,185423,1,185423,492357,492355,1,1
6971,306979,492442,185466,1,185466,492445,492442,1,1
6972,307023,492508,185488,1,185488,492510,492508,1,1
6973,307067,492529,185464,1,185464,492531,492529,1,1
6974,307111,492626,185518,1,185518,492628,492626,1,1
6975,307155,492708,185555,1,185555,492710,492708,1,1
6976,307199,492759,185563,1,185563,492762,492759,1,1
6977,307243,492828,185588,1,185588,492830,492828,1,1
6978,307287,492909,185625,1,185625,492912,492909,1,1
6979,307331,492971,185642,1,185642,492973,492971,1,1
6980,307375,493025,185653,1,185653,493027,493025,1,1
6981,307419,493093,185677,1,185677,493096,493093,1,1
6982,307463,493173,185713,1,185713,493176,493173,1,1
6983,307507,493232,185727,1,185727,493234,493232,1,1
6984,307551,493282,185734,1,185734,493285,493282,1,1
6985,307596,493370,185777,1,185777,493372,493370,1,1
6986,307640,493474,185837,1,185837,493477,493474,1,1
6987,307684,493497,185816,1,185816,493499,493497,1,1
6988,307728,493653,185928,1,185928,493655,493653,1,1
6989,307772,493734,185965,9,185957,493728,493726,1,1
6990,307816,493771,185958,1,185958,493774,493771,1,1
6991,307860,493901,186044,1,186044,493903,493901,1,1
6992,307904,494011,186109,1,186109,494013,494011,1,1
6993,307948,494064,186119,1,186119,494067,494064,1,1
6994,307992,494110,186121,1,186121,494112,494110,1,1
6995,308036,494164,186131,1,186131,494166,494164,1,1
6996,308080,494234,186157,1,186157,494236,494234,1,1
6997,308124,494329,186208,1,186208,494332,494329,1,1
6998,308168,494367,186202,1,186202,494369,494367,1,1
6999,308212,494446,186236,1,186236,494448,494446,1,1
7000,308256,494526,186272,1,186272,494528,494526,1,1
7001,308300,494585,186288,1,186288,494588,494585,1,1
7002,308344,494671,186329,1,186329,494673,494671,1,1
7003,308388,494736,186350,1,186350,494738,494736,1,1
7004,308432,494781,186351,1,186351,494783,494781,1,1
7005,308476,494889,186416,1,186416,494891,494889,1,1
7006,308520,494956,186438,1,186438,494958,494956,1,1
7007,308564,495002,186440,1,186440,495004,495002,1,1
7008,308608,495061,186455,1,186455,495063,495061,1,1
7009,308652,495121,186471,1,186471,495123,495121,1,1
7010,308696,495142,186449,1,186449,495145,495142,1,1
7011,308741,495241,186503,1,186503,495243,495241,1,1
7012,308785,495284,186502,1,186502,495286,495284,1,1
7013,308829,495402,186576,10,186566,495395,495392,1,1
7014,308873,495417,186547,1,186547,495419,495417,1,1
7015,308917,495508,186594,1,186594,495510,495508,1,1
7016,308961,495585,186627,1,186627,495587,495585,1,1
7017,309005,495615,186613,1,186613,495618,495615,1,1
7018,309049,495730,186684,1,186684,495733,495730,1,1
7019,309093,495809,186719,1,186719,495811,495809,1,1
7020,309137,495835,186701,1,186701,495837,495835,1,1
7021,309181,495925,186747,1,186747,495927,495925,1,1
7022,309225,496009,186787,1,186787,496011,496009,1,1
7023,309269,496075,186808,1,186808,496077,496075,1,1
7024,309313,496080,186770,1,186770,496082,496080,1,1
7025,309357,496216,186862,1,186862,496218,496216,1,1
7026,309401,496274,186876,1,186876,496277,496274,1,1
7027,309445,496366,186924,1,186924,496369,496366,1,1
7028,309489,496411,186924,1,186924,496413,496411,1,1
7029,309533,496491,186960,1,186960,496493,496491,1,1
7030,309577,496540,186966,1,186966,496543,496540,1,1
7031,309621,496594,186975,1,186975,496596,496594,1,1
7032,309665,496661,186998,1,186998,496663,496661,1,1
7033,309709,496730,187023,1,187023,496732,496730,1,1
7034,309753,496803,187052,1,187052,496805,496803,1,1
7035,309797,496898,187103,1,187103,496900,496898,1,1
7036,309841,496916,187078,1,187078,496919,496916,1,1
7037,309886,497000,187117,1,187117,497002,497000,1,1
7038,309930,497074,187147,1,187147,497076,497074,1,1
7039,309974,497130,187159,1,187159,497132,497130,1,1
7040,310018,497172,187157,1,187157,497174,497172,1,1
7041,310062,497257,187198,1,187198,497259,497257,1,1
7042,310106,497291,187188,1,187188,497293,497291,1,1
7043,310150,497358,187211,1,187211,497361,497358,1,1
7044,310194,497396,187205,1,187205,497398,497396,1,1
7045,310238,497495,187260,1,187260,497498,497495,1,1
7046,310282,497579,187300,1,187300,497581,497579,1,1
7047,310326,497642,187318,1,187318,497644,497642,1,1
7048,310370,497758,187391,1,187391,497760,497758,1,1
7049,310414,497831,187419,1,187419,497833,497831,1,1
7050,310458,497886,187431,1,187431,497889,497886,1,1
7051,310502,497983,187484,1,187484,497986,497983,1,1
7052,310546,498048,187505,1,187505,498050,498048,1,1
7053,310590,498107,187519,1,187519,498109,498107,1,1
7054,310634,498210,187578,1,187578,498212,498210,1,1
7055,310678,498284,187608,1,187608,498286,498284,1,1
7056,310722,498375,187655,1,187655,498377,498375,1,1
7057,310766,498407,187644,1,187644,498410,498407,1,1
7058,310810,498502,187694,1,187694,498504,498502,1,1
7059,310854,498565,187713,1,187713,498567,498565,1,1
7060,310898,498688,187792,1,187792,498690,498688,1,1
7061,310942,498742,187802,1,187802,498744,498742,1,1
7062,310987,498804,187820,1,187820,498806,498804,1,1
7063,311031,498919,187891,1,187891,498921,498919,1,1
7064,311075,498996,187924,1,187924,498999,498996,1,1
7065,311119,499078,187962,1,187962,499080,499078,1,1
7066,311163,499128,187968,1,187968,499130,499128,1,1
7067,311207,499247,188043,1,188043,499250,499247,1,1
7068,311251,499318,188070,1,188070,499321,499318,1,1
7069,311295,499405,188113,1,188113,499408,499405,1,1
7070,311339,499474,188138,1,188138,499476,499474,1,1
7071,311383,499538,188158,1,188158,499540,499538,1,1
7072,311427,499635,188211,1,188211,499637,499635,1,1
7073,311471,499684,188216,1,188216,499686,499684,1,1
7074,311515,499738,188226,1,188226,499740,499738,1,1
7075,311559,499806,188249,1,188249,499808,499806,1,1
7076,311603,499861,188261,1,188261,499864,499861,1,1
7077,311647,499940,188296,1,188296,499942,499940,1,1
7078,311691,499975,188286,1,188286,499977,499975,1,1
7079,311735,500060,188327,1,188327,500062,500060,1,1
7080,311779,500137,188360,1,188360,500139,500137,1,1
7081,311823,500152,188332,1,188332,500154,500152,1,1
7082,311867,500197,188332,1,188332,500199,500197,1,1
7083,311911,500305,188396,1,188396,500307,500305,1,1
7084,311955,500394,188442,1,188442,500396,500394,1,1
7085,311999,500402,188405,1,188405,500404,500402,1,1
7086,312043,500458,188417,1,188417,500460,500458,1,1
7087,312087,500528,188443,1,188443,500530,500528,1,1
7088,312132,500631,188502,1,188502,500633,500631,1,1
7089,312176,500708,188535,1,188535,500710,500708,1,1
7090,312220,500782,188566,1,188566,500785,500782,1,1
7091,312264,500820,188559,1,188559,500822,500820,1,1
7092,312308,500897,188592,1,188592,500899,500897,1,1
7093,312352,500973,188624,1,188624,500975,500973,1,1
7094,312396,501054,188661,1,188661,501056,501054,1,1
7095,312440,501088,188651,1,188651,501091,501088,1,1
7096,312484,501169,188688,1,188688,501171,501169,1,1
7097,312528,501276,188751,1,188751,501278,501276,1,1
7098,312572,501338,188769,1,188769,501340,501338,1,1
7099,312616,501409,188796,1,188796,501411,501409,1,1
7100,312660,501442,188784,1,188784,501444,501442,1,1
7101,312704,501531,188829,1,188829,501533,501531,1,1
7102,312748,501620,188875,1,188875,501622,501620,1,1
7103,312792,501692,188903,1,188903,501695,501692,1,1
7104,312836,501793,188960,1,188960,501796,501793,1,1
7105,312880,501871,188993,1,188993,501873,501871,1,1
7106,312924,501941,189019,1,189019,501943,501941,1,1
7107,312968,502002,189036,1,189036,502004,502002,1,1
7108,313012,502091,189082,1,189082,502094,502091,1,1
7109,313056,502175,189122,1,189122,502178,502175,1,1
7110,313100,502213,189115,1,189115,502215,502213,1,1
7111,313144,502242,189101,1,189101,502245,502242,1,1
7112,313188,502298,189112,1,189112,502300,502298,1,1
7113,313232,502397,189167,1,189167,502399,502397,1,1
7114,313277,502510,189236,1,189236,502512,502510,1,1
7115,313321,502566,189248,1,189248,502568,502566,1,1
7116,313365,502656,189294,1,189294,502658,502656,1,1
7117,313409,502740,189334,1,189334,502743,502740,1,1
7118,313453,502812,189362,1,189362,502814,502812,1,1
7119,313497,502864,189370,1,189370,502867,502864,1,1
7120,313541,502962,189424,1,189424,502964,502962,1,1
7121,313585,502988,189406,1,189406,502990,502988,1,1
7122,313629,503027,189401,1,189401,503029,503027,1,1
7123,313673,503073,189403,1,189403,503075,503073,1,1
7124,313717,503193,189479,1,189479,503195,503193,1,1
7125,313761,503267,189509,1,189509,503270,503267,1,1
7126,313805,503312,189510,1,189510,503315,503312,1,1
7127,313849,503380,189534,1,189534,503382,503380,1,1
7128,313893,503435,189545,1,189545,503438,503435,1,1
7129,313937,503560,189626,1,189626,503563,503560,1,1
7130,313981,503613,189635,1,189635,503616,503613,1,1
7131,314025,503723,189701,1,189701,503725,503723,1,1
7132,314069,503738,189671,1,189671,503740,503738,1,1
7133,314113,503825,189715,1,189715,503828,503825,1,1
7134,314157,503834,189680,1,189680,503837,503834,1,1
7135,314201,503945,189746,1,189746,503947,503945,1,1
7136,314245,504045,189802,1,189802,504047,504045,1,1
7137,314289,504116,189829,1,189829,504118,504116,1,1
7138,314333,504197,189866,1,189866,504199,504197,1,1
7139,314377,504235,189860,1,189860,504237,504235,1,1
7140,314422,504304,189886,1,189886,504307,504304,1,1
7141,314466,504360,189897,1,189897,504362,504360,1,1
7142,314510,504417,189910,1,189910,504419,504417,1,1
7143,314554,504521,189970,1,189970,504524,504521,1,1
7144,314598,504597,190002,1,190002,504599,504597,1,1
7145,314642,504624,189985,10,189976,504617,504615,1,1
7146,314686,504730,190047,1,190047,504732,504730,1,1
7147,314730,504823,190096,1,190096,504825,504823,1,1
7148,314774,504905,190134,1,190134,504907,504905,1,1
7149,314818,505006,190191,1,190191,505008,505006,1,1
7150,314862,505052,190193,1,190193,505055,505052,1,1
7151,314906,505128,190224,1,190224,505130,505128,1,1
7152,314950,505214,190266,1,190266,505216,505214,1,1
7153,314994,505272,190281,1,190281,505274,505272,1,1
7154,315038,505363,190327,1,190327,505365,505363,1,1
7155,315082,505429,190350,1,190350,505431,505429,1,1
7156,315126,505500,190376,1,190376,505502,505500,1,1
7157,315170,505591,190424,1,190424,505594,505591,1,1
7158,315214,505701,190489,1,190489,505703,505701,1,1
7159,315258,505770,190514,1,190514,505772,505770,1,1
7160,315302,505868,190569,1,190569,505871,505868,1,1
7161,315346,505971,190627,1,190627,505973,505971,1,1
7162,315390,506024,190637,1,190637,506027,506024,1,1
7163,315434,506116,190685,1,190685,506119,506116,1,1
7164,315478,506151,190676,1,190676,506154,506151,1,1
7165,315522,506197,190678,1,190678,506200,506197,1,1
7166,315567,506248,190684,1,190684,506250,506248,1,1
7167,315611,506339,190731,1,190731,506341,506339,1,1
7168,315655,506400,190748,1,190748,506402,506400,1,1
7169,315699,506514,190818,1,190818,506516,506514,1,1
7170,315743,506566,190826,1,190826,506568,506566,1,1
7171,315787,506605,190821,1,190821,506607,506605,1,1
7172,315831,506701,190873,1,190873,506704,506701,1,1
7173,315875,506771,190899,1,190899,506773,506771,1,1
7174,315919,506841,190925,1,190925,506843,506841,1,1
7175,315963,506939,190979,1,190979,506941,506939,1,1
7176,316007,506971,190967,1,190967,506974,506971,1,1
7177,316051,507042,190994,1,190994,507044,507042,1,1
7178,316095,507097,191005,1,191005,507099,507097,1,1
7179,316139,507227,191090,1,191090,507229,507227,1,1
7180,316183,507237,191056,1,191056,507239,507237,1,1
7181,316227,507344,191120,1,191120,507346,507344,1,1
7182,316271,507394,191126,1,191126,507397,507394,1,1
7183,316315,507464,191151,1,191151,507466,507464,1,1
7184,316359,507535,191179,1,191179,507538,507535,1,1
7185,316403,507549,191149,1,191149,507551,507549,1,1
7186,316447,507629,191185,1,191185,507632,507629,1,1
7187,316491,507705,191217,1,191217,507707,507705,1,1
7188,316535,507801,191268,1,191268,507803,507801,1,1
7189,316579,507867,191290,1,191290,507869,507867,1,1
7190,316623,507971,191350,1,191350,507973,507971,1,1
7191,316668,508038,191373,1,191373,508040,508038,1,1
7192,316712,508081,191372,1,191372,508083,508081,1,1
7193,316756,508145,191392,1,191392,508147,508145,1,1
7194,316800,508193,191396,1,191396,508195,508193,1,1
7195,316844,508281,191440,1,191440,508284,508281,1,1
7196,316888,508327,191442,1,191442,508329,508327,1,1
7197,316932,508406,191477,1,191477,508409,508406,1,1
7198,316976,508450,191477,1,191477,508452,508450,1,1
7199,317020,508540,191523,1,191523,508542,508540,1,1
7200,317064,508615,191554,1,191554,508617,508615,1,1
7201,317108,508655,191550,1,191550,508658,508655,1,1
7202,317152,508726,191577,1,191577,508728,508726,1,1
7203,317196,508765,191571,1,191571,508767,508765,1,1
7204,317240,508822,191585,1,191585,508824,508822,1,1
7205,317284,508894,191612,1,191612,508896,508894,1,1
7206,317328,508975,191650,1,191650,508977,508975,1,1
7207,317372,509037,191668,1,191668,509039,509037,1,1
7208,317416,509091,191678,1,191678,509094,509091,1,1
7209,317460,509157,191700,1,191700,509159,509157,1,1
7210,317504,509248,191746,1,191746,509250,509248,1,1
7211,317548,509305,191759,1,191759,509307,509305,1,1
7212,317592,509382,191792,1,191792,509384,509382,1,1
7213,317636,509433,191799,1,191799,509435,509433,1,1
7214,317680,509515,191838,1,191838,509517,509515,1,1
7215,317724,509612,191891,1,191891,509615,509612,1,1
7216,317768,509660,191894,1,191894,509662,509660,1,1
7217,317813,509788,191978,1,191978,509790,509788,1,1
7218,317857,509845,191991,1,191991,509847,509845,1,1
7219,317901,509950,192053,1,192053,509953,509950,1,1
7220,317945,509992,192050,1,192050,509995,509992,1,1
7221,317989,510069,192083,1,192083,510071,510069,1,1
7222,318033,510125,192095,1,192095,510127,510125,1,1
7223,318077,510221,192147,1,192147,510223,510221,1,1
7224,318121,510282,192164,1,192164,510284,510282,1,1
7225,318165,510355,192193,1,192193,510357,510355,1,1
7226,318209,510459,192253,1,192253,510461,510459,1,1
7227,318253,510543,192292,1,192292,510545,510543,1,1
7228,318297,510600,192306,1,192306,510603,510600,1,1
7229,318341,510658,192320,1,192320,510660,510658,1,1
7230,318385,510735,192353,1,192353,510738,510735,1,1
7231,318429,510838,192412,1,192412,510840,510838,1,1
7232,318473,510939,192469,1,192469,510941,510939,1,1
7233,318517,510991,192476,1,192476,510993,510991,1,1
7234,318561,511043,192485,1,192485,511045,511043,1,1
7235,318605,511121,192518,1,192518,511123,511121,1,1
7236,318649,511201,192554,1,192554,511203,511201,1,1
7237,318693,511260,192569,1,192569,511262,511260,1,1
7238,318737,511349,192614,1,192614,511351,511349,1,1
7239,318781,511416,192638,1,192638,511419,511416,1,1
7240,318825,511500,192677,1,192677,511502,511500,1,1
7241,318869,511555,192688,1,192688,511557,511555,1,1
7242,318913,511647,192736,1,192736,511649,511647,1,1
7243,318958,511698,192743,1,192743,511700,511698,1,1
7244,319002,511774,192775,1,192775,511776,511774,1,1
7245,319046,511815,192772,1,192772,511817,511815,1,1
7246,319090,511875,192788,1,192788,511877,511875,1,1
7247,319134,511938,192807,1,192807,511940,511938,1,1
7248,319178,512052,192877,1,192877,512054,512052,1,1
7249,319222,512065,192846,1,192846,512067,512065,1,1
7250,319266,512126,192863,1,192863,512128,512126,1,1
7251,319310,512191,192884,1,192884,512194,512191,1,1
7252,319354,512268,192917,1,192917,512270,512268,1,1
7253,319398,512354,192959,1,192959,512356,512354,1,1
7254,319442,512440,193001,1,193001,512442,512440,1,1
7255,319486,512485,193001,1,193001,512487,512485,1,1
7256,319530,512559,193031,1,193031,512561,512559,1,1
7257,319574,512625,193054,1,193054,512627,512625,1,1
7258,319618,512746,193131,1,193131,512749,512746,1,1
7259,319662,512823,193164,1,193164,512825,512823,1,1
7260,319706,512864,193161,1,193161,512867,512864,1,1
7261,319750,512918,193170,1,193170,512920,512918,1,1
7262,319794,513001,193209,1,193209,513003,513001,1,1
7263,319838,513057,193222,1,193222,513060,513057,1,1
7264,319882,513134,193254,1,193254,513136,513134,1,1
7265,319926,513210,193286,1,193286,513212,513210,1,1
7266,319970,513311,193343,1,193343,513313,513311,1,1
7267,320014,513340,193329,1,193329,513342,513340,1,1
7268,320058,513413,193357,1,193357,513415,513413,1,1
7269,320103,513497,193397,1,193397,513499,513497,1,1
7270,320147,513537,193393,1,193393,513539,513537,1,1
7271,320191,513611,193423,1,193423,513614,513611,1,1
7272,320235,513719,193487,1,193487,513721,513719,1,1
7273,320279,513763,193487,1,193487,513765,513763,1,1
7274,320323,513811,193491,1,193491,513814,513811,1,1
7275,320367,513927,193563,1,193563,513929,513927,1,1
7276,320411,513995,193587,1,193587,513997,513995,1,1
7277,320455,514049,193597,1,193597,514051,514049,1,1
7278,320499,514117,193621,1,193621,514119,514117,1,1
7279,320543,514236,193696,1,193696,514239,514236,1,1
7280,320587,514285,193701,1,193701,514287,514285,1,1
7281,320631,514393,193764,1,193764,514395,514393,1,1
7282,320675,514428,193756,1,193756,514430,514428,1,1
7283,320719,514527,193811,1,193811,514530,514527,1,1
7284,320763,514574,193813,1,193813,514576,514574,1,1
7285,320807,514681,193877,1,193877,514683,514681,1,1
7286,320851,514750,193902,1,193902,514753,514750,1,1
7287,320895,514813,193921,1,193921,514816,514813,1,1
7288,320939,514874,193937,1,193937,514876,514874,1,1
7289,320983,514956,193975,1,193975,514958,514956,1,1
7290,321027,515027,194002,1,194002,515029,515027,1,1
7291,321071,515082,194014,1,194014,515085,515082,1,1
7292,321115,515147,194034,1,194034,515149,515147,1,1
7293,321159,515202,194046,1,194046,515205,515202,1,1
7294,321203,515248,194048,1,194048,515251,515248,1,1
7295,321248,515308,194063,1,194063,515310,515308,1,1
7296,321292,515410,194121,1,194121,515412,515410,1,1
7297,321336,515518,194186,1,194186,515521,515518,1,1
7298,321380,515594,194218,1,194218,515597,515594,1,1
7299,321424,515672,194251,1,194251,515675,515672,1,1
7300,321468,515748,194283,1,194283,515750,515748,1,1
7301,321512,515826,194317,1,194317,515828,515826,1,1
7302,321556,515864,194310,1,194310,515866,515864,1,1
7303,321600,515951,194354,1,194354,515953,515951,1,1
7304,321644,516063,194421,1,194421,516065,516063,1,1
7305,321688,516141,194456,1,194456,516144,516141,1,1
7306,321732,516235,194506,1,194506,516237,516235,1,1
7307,321776,516335,194562,1,194562,516337,516335,1,1
7308,321820,516383,194566,1,194566,516385,516383,1,1
7309,321864,516446,194584,1,194584,516448,516446,1,1
7310,321908,516523,194617,1,194617,516525,516523,1,1
7311,321952,516587,194638,1,194638,516589,516587,1,1
7312,321996,516651,194658,1,194658,516654,516651,1,1
7313,322040,516702,194665,1,194665,516705,516702,1,1
7314,322084,516776,194694,1,194694,516778,516776,1,1
7315,322128,516860,194734,1,194734,516862,516860,1,1
7316,322172,516949,194780,1,194780,516952,516949,1,1
7317,322216,516981,194767,1,194767,516983,516981,1,1
7318,322260,517092,194835,1,194835,517095,517092,1,1
7319,322304,517136,194834,1,194834,517138,517136,1,1
7320,322349,517228,194883,1,194883,517231,517228,1,1
7321,322393,517286,194896,1,194896,517288,517286,1,1
7322,322437,517383,194949,1,194949,517385,517383,1,1
7323,322481,517483,195005,1,195005,517485,517483,1,1
7324,322525,517542,195020,1,195020,517544,517542,1,1
7325,322569,517610,195044,1,195044,517612,517610,1,1
7326,322613,517688,195078,1,195078,517691,517688,1,1
7327,322657,517790,195136,1,195136,517792,517790,1,1
7328,322701,517858,195160,1,195160,517860,517858,1,1
7329,322745,517915,195173,11,195162,517907,517904,1,1
7330,322789,517952,195166,1,195166,517954,517952,1,1
7331,322833,518040,195209,1,195209,518042,518040,1,1
7332,322877,518111,195237,1,195237,518113,518111,1,1
7333,322921,518200,195281,1,195281,518202,518200,1,1
7334,322965,518279,195317,1,195317,518281,518279,1,1
7335,323009,518345,195338,1,195338,518347,518345,1,1
7336,323053,518454,195404,1,195404,518457,518454,1,1
7337,323097,518494,195400,1,195400,518496,518494,1,1
7338,323141,518555,195416,1,195416,518557,518555,1,1
7339,323185,518618,195435,1,195435,518620,518618,1,1
7340,323229,518715,195489,1,195489,518717,518715,1,1
7341,323273,518760,195489,1,195489,518762,518760,1,1
7342,323317,518871,195556,1,195556,518873,518871,1,1
7343,323361,518903,195544,1,195544,518905,518903,1,1
7344,323405,519001,195599,1,195599,519004,519001,1,1
7345,323449,519080,195633,1,195633,519082,519080,1,1
7346,323494,519109,195618,1,195618,519111,519109,1,1
7347,323538,519215,195680,1,195680,519217,519215,1,1
7348,323582,519267,195689,1,195689,519270,519267,1,1
7349,323626,519390,195767,1,195767,519392,519390,1,1
7350,323670,519435,195768,1,195768,519437,519435,1,1
7351,323714,519504,195794,1,195794,519507,519504,1,1
7352,323758,519546,195791,1,195791,519548,519546,1,1
7353,323802,519607,195808,1,195808,519610,519607,1,1
7354,323846,519632,195789,1,195789,519634,519632,1,1
7355,323890,519673,195785,1,195785,519675,519673,1,1
7356,323934,519781,195850,1,195850,519784,519781,1,1
7357,323978,519824,195849,1,195849,519826,519824,1,1
7358,324022,519893,195873,1,195873,519895,519893,1,1
7359,324066,519932,195868,1,195868,519934,519932,1,1
7360,324110,519995,195887,1,195887,519997,519995,1,1
7361,324154,520046,195894,1,195894,520048,520046,1,1
7362,324198,520112,195917,1,195917,520115,520112,1,1
7363,324242,520221,195981,1,195981,520223,520221,1,1
7364,324286,520307,196023,1,196023,520309,520307,1,1
7365,324330,520348,196021,1,196021,520351,520348,1,1
7366,324374,520412,196041,1,196041,520414,520412,1,1
7367,324418,520473,196057,1,196057,520475,520473,1,1
7368,324462,520573,196114,1,196114,520576,520573,1,1
7369,324506,520649,196145,1,196145,520651,520649,1,1
7370,324550,520725,196177,1,196177,520727,520725,1,1
7371,324594,520806,196214,1,196214,520808,520806,1,1
7372,324639,520850,196214,1,196214,520852,520850,1,1
7373,324683,520904,196225,1,196225,520907,520904,1,1
7374,324727,521000,196276,1,196276,521002,521000,1,1
7375,324771,521097,196329,1,196329,521099,521097,1,1
7376,324815,521150,196338,1,196338,521153,521150,1,1
7377,324859,521238,196382,1,196382,521240,521238,1,1
7378,324903,521290,196390,1,196390,521292,521290,1,1
7379,324947,521356,196412,1,196412,521358,521356,1,1
7380,324991,521444,196456,1,196456,521446,521444,1,1
7381,325035,521489,196457,1,196457,521491,521489,1,1
7382,325079,521561,196484,1,196484,521563,521561,1,1
7383,325123,521666,196545,1,196545,521668,521666,1,1
7384,325167,521733,196569,1,196569,521735,521733,1,1
7385,325211,521802,196593,1,196593,521804,521802,1,1
7386,325255,521831,196579,1,196579,521833,521831,1,1
7387,325299,521878,196581,1,196581,521880,521878,1,1
7388,325343,521948,196608,1,196608,521950,521948,1,1
7389,325387,521948,196564,1,196564,521950,521948,1,1
7390,325431,522085,196656,1,196656,522087,522085,1,1
7391,325475,522131,196658,1,196658,522133,522131,1,1
7392,325519,522212,196695,1,196695,522214,522212,1,1
7393,325563,522265,196705,1,196705,522267,522265,1,1
7394,325607,522306,196702,1,196702,522309,522306,1,1
7395,325651,522412,196763,1,196763,522414,522412,1,1
7396,325695,522508,196815,1,196815,522510,522508,1,1
7397,325739,522578,196841,1,196841,522580,522578,1,1
7398,325784,522646,196865,1,196865,522648,522646,1,1
7399,325828,522666,196841,1,196841,522668,522666,1,1
7400,325872,522735,196866,1,196866,522737,522735,1,1
7401,325916,522804,196891,1,196891,522806,522804,1,1
7402,325960,522876,196919,1,196919,522878,522876,1,1
7403,326004,522979,196978,1,196978,522981,522979,1,1
7404,326048,523031,196986,1,196986,523034,523031,1,1
7405,326092,523124,197035,1,197035,523126,523124,1,1
7406,326136,523171,197038,1,197038,523173,523171,1,1
7407,326180,523222,197045,1,197045,523224,523222,1,1
7408,326224,523288,197067,1,197067,523290,523288,1,1
7409,326268,523395,197130,1,197130,523397,523395,1,1
7410,326312,523454,197145,1,197145,523456,523454,1,1
7411,326356,523550,197197,1,197197,523553,523550,1,1
7412,326400,523579,197182,1,197182,523582,523579,1,1
7413,326444,523660,197218,1,197218,523662,523660,1,1
7414,326488,523683,197198,1,197198,523686,523683,1,1
7415,326532,523788,197259,1,197259,523791,523788,1,1
7416,326576,523802,197228,1,197228,523804,523802,1,1
7417,326620,523903,197285,1,197285,523905,523903,1,1
7418,326664,524000,197338,1,197338,524002,524000,1,1
7419,326708,524057,197351,1,197351,524059,524057,1,1
7420,326752,524147,197397,1,197397,524149,524147,1,1
7421,326796,524153,197359,1,197359,524155,524153,1,1
7422,326840,524240,197403,1,197403,524243,524240,1,1
7423,326884,524326,197444,1,197444,524328,524326,1,1
7424,326929,524383,197457,1,197457,524385,524383,1,1
7425,326973,524497,197527,1,197527,524499,524497,1,1
7426,327017,524539,197525,1,197525,524542,524539,1,1
7427,327061,524608,197550,1,197550,524610,524608,1,1
7428,327105,524712,197610,1,197610,524714,524712,1,1
7429,327149,524727,197581,1,197581,524729,524727,1,1
7430,327193,524779,197589,1,197589,524781,524779,1,1
7431,327237,524936,197702,1,197702,524938,524936,1,1
7432,327281,525023,197745,1,197745,525025,525023,1,1
7433,327325,525081,197758,1,197758,525083,525081,1,1
7434,327369,525162,197796,1,197796,525164,525162,1,1
7435,327413,525255,197845,1,197845,525258,525255,1,1
7436,327457,525325,197870,1,197870,525327,525325,1,1
7437,327501,525404,197905,1,197905,525406,525404,1,1
7438,327545,525457,197914,1,197914,525459,525457,1,1
7439,327589,525511,197925,1,197925,525513,525511,1,1
7440,327633,525606,197975,1,197975,525608,525606,1,1
7441,327677,525733,198058,1,198058,525735,525733,1,1
7442,327721,525796,198077,1,198077,525798,525796,1,1
7443,327765,525819,198056,1,198056,525821,525819,1,1
7444,327809,525861,198054,1,198054,525863,525861,1,1
7445,327853,525920,198069,1,198069,525922,525920,1,1
7446,327897,526006,198111,1,198111,526008,526006,1,1
7447,327941,526041,198103,14,198090,526031,526028,1,1
7448,327985,526132,198150,1,198150,526135,526132,1,1
7449,328030,526230,198204,1,198204,526233,526230,1,1
7450,328074,526252,198181,1,198181,526254,526252,1,1
7451,328118,526341,198226,1,198226,526343,526341,1,1
7452,328162,526374,198215,1,198215,526376,526374,1,1
7453,328206,526490,198287,1,198287,526492,526490,1,1
7454,328250,526549,198303,1,198303,526552,526549,1,1
7455,328294,526671,198380,1,198380,526673,526671,1,1
7456,328338,526725,198390,1,198390,526727,526725,1,1
7457,328382,526790,198411,1,198411,526792,526790,1,1
7458,328426,526901,198477,1,198477,526903,526901,1,1
7459,328470,526964,198497,1,198497,526967,526964,1,1
7460,328514,527064,198552,1,198552,527066,527064,1,1
7461,328558,527120,198565,1,198565,527122,527120,1,1
7462,328602,527161,198562,1,198562,527163,527161,1,1
7463,328646,527213,198570,1,198570,527215,527213,1,1
7464,328690,527261,198574,1,198574,527263,527261,1,1
7465,328734,527357,198626,1,198626,527359,527357,1,1
7466,328778,527421,198646,1,198646,527423,527421,1,1
7467,328822,527524,198704,1,198704,527526,527524,1,1
7468,328866,527630,198766,1,198766,527632,527630,1,1
7469,328910,527709,198802,1,198802,527711,527709,1,1
7470,328954,527780,198828,1,198828,527782,527780,1,1
7471,328998,527864,198868,1,198868,527866,527864,1,1
7472,329042,527914,198874,1,198874,527916,527914,1,1
7473,329086,527996,198912,1,198912,527998,527996,1,1
7474,329130,528083,198955,1,198955,528085,528083,1,1
7475,329175,528135,198963,1,198963,528137,528135,1,1
7476,329219,528195,198979,1,198979,528197,528195,1,1
7477,329263,528258,198998,1,198998,528260,528258,1,1
7478,329307,528321,199017,1,199017,528323,528321,1,1
7479,329351,528394,199046,1,199046,528397,528394,1,1
7480,329395,528456,199064,1,199064,528458,528456,1,1
7481,329439,528502,199066,1,199066,528504,528502,1,1
7482,329483,528566,199086,1,199086,528569,528566,1,1
7483,329527,528641,199117,1,199117,528644,528641,1,1
7484,329571,528704,199136,1,199136,528706,528704,1,1
7485,329615,528791,199179,1,199179,528793,528791,1,1
7486,329659,528842,199186,1,199186,528845,528842,1,1
7487,329703,528909,199208,1,199208,528911,528909,1,1
7488,329747,528975,199230,1,199230,528977,528975,1,1
7489,329791,529043,199255,1,199255,529045,529043,1,1
7490,329835,529082,199250,1,199250,529084,529082,1,1
7491,329879,529151,199275,1,199275,529153,529151,1,1
7492,329923,529256,199335,1,199335,529258,529256,1,1
7493,329967,529296,199332,8,199324,529290,529288,1,1
7494,330011,529392,199384,1,199384,529395,529392,1,1
7495,330055,529518,199465,1,199465,529520,529518,1,1
7496,330099,529559,199463,1,199463,529561,529559,1,1
7497,330143,529628,199488,1,199488,529630,529628,1,1
7498,330187,529733,199548,1,199548,529735,529733,1,1
7499,330231,529784,199556,1,199556,529787,529784,1,1
7500,330275,529848,199575,1,199575,529850,529848,1,1
7501,330320,529879,199562,1,199562,529881,529879,1,1
7502,330364,529953,199593,1,199593,529956,529953,1,1
7503,330408,530040,199635,1,199635,530042,530040,1,1
7504,330452,530100,199651,1,199651,530102,530100,1,1
7505,330496,530182,199689,1,199689,530184,530182,1,1
7506,330540,530235,199698,1,199698,530238,530235,1,1
7507,330584,530277,199696,1,199696,530279,530277,1,1
7508,330628,530328,199703,1,199703,530330,530328,1,1
7509,330672,530349,199680,1,199680,530351,530349,1,1
7510,330716,530427,199714,1,199714,530429,530427,1,1
7511,330760,530516,199759,1,199759,530518,530516,1,1
7512,330804,530583,199782,1,199782,530585,530583,1,1
7513,330848,530672,199827,1,199827,530674,530672,1,1
7514,330892,530753,199864,1,199864,530755,530753,1,1
7515,330936,530808,199874,1,199874,530810,530808,1,1
7516,330980,530899,199922,1,199922,530901,530899,1,1
7517,331024,530887,199866,1,199866,530889,530887,1,1
7518,331068,531027,199962,1,199962,531030,531027,1,1
7519,331112,531093,199983,1,199983,531095,531093,1,1
7520,331156,531138,199984,1,199984,531140,531138,1,1
7521,331200,531233,200035,1,200035,531235,531233,1,1
7522,331244,531286,200044,1,200044,531288,531286,1,1
7523,331288,531388,200102,1,200102,531390,531388,1,1
7524,331332,531454,200124,1,200124,531456,531454,1,1
7525,331376,531527,200153,1,200153,531529,531527,1,1
7526,331420,531584,200166,1,200166,531586,531584,1,1
7527,331465,531633,200172,1,200172,531636,531633,1,1
7528,331509,531727,200222,1,200222,531730,531727,1,1
7529,331553,531833,200284,1,200284,531836,531833,1,1
7530,331597,531872,200278,1,200278,531874,531872,1,1
7531,331641,531940,200302,1,200302,531943,531940,1,1
7532,331685,532006,200324,1,200324,532008,532006,1,1
7533,331729,532085,200359,1,200359,532087,532085,1,1
7534,331773,532125,200355,1,200355,532127,532125,1,1
7535,331817,532212,200398,1,200398,532214,532212,1,1
7536,331861,532328,200470,1,200470,532330,532328,1,1
7537,331905,532370,200468,1,200468,532372,532370,1,1
7538,331949,532423,200476,1,200476,532425,532423,1,1
7539,331993,532452,200462,1,200462,532454,532452,1,1
7540,332037,532538,200504,1,200504,532540,532538,1,1
7541,332081,532602,200524,1,200524,532604,532602,1,1
7542,332125,532664,200542,1,200542,532667,532664,1,1
7543,332169,532758,200592,1,200592,532760,532758,1,1
7544,332213,532800,200590,1,200590,532803,532800,1,1
7545,332257,532876,200622,1,200622,532878,532876,1,1
7546,332301,532933,200634,1,200634,532935,532933,1,1
7547,332345,533023,200680,1,200680,533025,533023,1,1
7548,332389,533108,200722,1,200722,533110,533108,1,1
7549,332433,533179,200749,1,200749,533182,533179,1,1
7550,332477,533239,200764,1,200764,533241,533239,1,1
7551,332521,533317,200799,1,200799,533320,533317,1,1
7552,332566,533380,200817,1,200817,533382,533380,1,1
7553,332610,533444,200837,1,200837,533447,533444,1,1
7554,332654,533517,200866,1,200866,533519,533517,1,1
7555,332698,533582,200887,1,200887,533584,533582,1,1
7556,332742,533651,200912,1,200912,533654,533651,1,1
7557,332786,533704,200921,1,200921,533706,533704,1,1
7558,332830,533777,200950,1,200950,533780,533777,1,1
7559,332874,533832,200961,1,200961,533834,533832,1,1
7560,332918,533914,200999,1,200999,533916,533914,1,1
7561,332962,533993,201034,1,201034,533995,533993,1,1
7562,333006,534055,201052,1,201052,534057,534055,1,1
7563,333050,534147,201100,1,201100,534149,534147,1,1
7564,333094,534237,201146,1,201146,534239,534237,1,1
7565,333138,534293,201158,1,201158,534296,534293,1,1
7566,333182,534348,201168,1,201168,534350,534348,1,1
7567,333226,534426,201203,1,201203,534429,534426,1,1
7568,333270,534517,201249,1,201249,534519,534517,1,1
7569,333314,534545,201233,1,201233,534547,534545,1,1
7570,333358,534645,201289,1,201289,534647,534645,1,1
7571,333402,534653,201254,1,201254,534656,534653,1,1
7572,333446,534706,201263,1,201263,534709,534706,1,1
7573,333490,534739,201251,1,201251,534741,534739,1,1
7574,333534,534822,201291,1,201291,534824,534822,1,1
7575,333578,534917,201341,1,201341,534919,534917,1,1
7576,333622,534998,201378,1,201378,535000,534998,1,1
7577,333666,535107,201444,1,201444,535110,535107,1,1
7578,333711,535193,201485,1,201485,535195,535193,1,1
7579,333755,535282,201530,1,201530,535284,535282,1,1
7580,333799,535384,201588,1,201588,535386,535384,1,1
7581,333843,535449,201609,1,201609,535451,535449,1,1
7582,333887,535540,201656,1,201656,535542,535540,1,1
7583,333931,535637,201709,1,201709,535639,535637,1,1
7584,333975,535654,201682,1,201682,535656,535654,1,1
7585,334019,535739,201723,1,201723,535741,535739,1,1
7586,334063,535797,201737,1,201737,535799,535797,1,1
7587,334107,535883,201779,1,201779,535885,535883,1,1
7588,334151,535935,201787,1,201787,535938,535935,1,1
7589,334195,536007,201815,1,201815,536009,536007,1,1
7590,334239,536075,201839,1,201839,536078,536075,1,1
7591,334283,536153,201873,1,201873,536155,536153,1,1
7592,334327,536239,201914,1,201914,536241,536239,1,1
7593,334371,536306,201938,1,201938,536308,536306,1,1
7594,334415,536342,201930,1,201930,536345,536342,1,1
7595,334459,536416,201959,1,201959,536418,536416,1,1
7596,334503,536511,202010,1,202010,536513,536511,1,1
7597,334547,536621,202076,1,202076,536623,536621,1,1
7598,334591,536727,202138,1,202138,536729,536727,1,1
7599,334635,536779,202146,1,202146,536781,536779,1,1
7600,334679,536845,202169,1,202169,536848,536845,1,1
7601,334723,536898,202178,1,202178,536901,536898,1,1
7602,334767,536986,202222,1,202222,536989,536986,1,1
7603,334811,537047,202238,1,202238,537049,537047,1,1
7604,334856,537097,202245,1,202245,537100,537097,1,1
7605,334900,537178,202281,1,202281,537180,537178,1,1
7606,334944,537239,202298,1,202298,537242,537239,1,1
7607,334988,537311,202326,1,202326,537313,537311,1,1
7608,335032,537405,202376,1,202376,537407,537405,1,1
7609,335076,537498,202425,1,202425,537501,537498,1,1
7610,335120,537545,202428,1,202428,537547,537545,1,1
7611,335164,537617,202456,1,202456,537619,537617,1,1
7612,335208,537687,202482,1,202482,537689,537687,1,1
7613,335252,537803,202553,1,202553,537805,537803,1,1
7614,335296,537844,202551,1,202551,537847,537844,1,1
7615,335340,537947,202609,1,202609,537949,537947,1,1
7616,335384,538030,202648,1,202648,538032,538030,1,1
7617,335428,538070,202645,1,202645,538072,538070,1,1
7618,335472,538172,202703,1,202703,538174,538172,1,1
7619,335516,538215,202702,1,202702,538217,538215,1,1
7620,335560,538280,202722,1,202722,538282,538280,1,1
7621,335604,538356,202754,1,202754,538358,538356,1,1
7622,335648,538427,202782,1,202782,538430,538427,1,1
7623,335692,538481,202792,1,202792,538483,538481,1,1
7624,335736,538554,202821,1,202821,538557,538554,1,1
7625,335780,538631,202854,1,202854,538634,538631,1,1
7626,335824,538731,202909,1,202909,538733,538731,1,1
7627,335868,538732,202867,1,202867,538735,538732,1,1
7628,335912,538786,202876,1,202876,538788,538786,1,1
7629,335956,538904,202950,1,202950,538906,538904,1,1
7630,336001,538958,202960,1,202960,538960,538958,1,1
7631,336045,539035,202993,1,202993,539037,539035,1,1
7632,336089,539123,203037,1,203037,539125,539123,1,1
7633,336133,539203,203073,1,203073,539205,539203,1,1
7634,336177,539229,203055,1,203055,539231,539229,1,1
7635,336221,539310,203092,1,203092,539312,539310,1,1
7636,336265,539322,203060,1,203060,539324,539322,1,1
7637,336309,539400,203094,1,203094,539402,539400,1,1
7638,336353,539476,203125,1,203125,539478,539476,1,1
7639,336397,539524,203129,1,203129,539526,539524,1,1
7640,336441,539583,203145,1,203145,539585,539583,1,1
7641,336485,539666,203184,1,203184,539669,539666,1,1
7642,336529,539758,203232,1,203232,539760,539758,1,1
7643,336573,539833,203263,1,203263,539835,539833,1,1
7644,336617,539922,203308,1,203308,539924,539922,1,1
7645,336661,539968,203309,1,203309,539970,539968,1,1
7646,336705,540029,203327,1,203327,540031,540029,1,1
7647,336749,540069,203323,1,203323,540072,540069,1,1
7648,336793,540123,203333,1,203333,540125,540123,1,1
7649,336837,540200,203365,1,203365,540202,540200,1,1
7650,336881,540263,203384,1,203384,540265,540263,1,1
7651,336925,540322,203399,1,203399,540324,540322,1,1
7652,336969,540363,203396,1,203396,540365,540363,1,1
7653,337013,540446,203435,1,203435,540448,540446,1,1
7654,337057,540523,203469,1,203469,540526,540523,1,1
7655,337101,540614,203515,1,203515,540616,540614,1,1
7656,337146,540678,203535,1,203535,540680,540678,1,1
7657,337190,540768,203581,1,203581,540770,540768,1,1
7658,337234,540865,203634,1,203634,540867,540865,1,1
7659,337278,540901,203626,1,203626,540903,540901,1,1
7660,337322,540954,203635,1,203635,540956,540954,1,1
7661,337366,541004,203641,1,203641,541007,541004,1,1
7662,337410,541078,203671,1,203671,541080,541078,1,1
7663,337454,541140,203689,1,203689,541142,541140,1,1
7664,337498,541190,203695,1,203695,541192,541190,1,1
7665,337542,541288,203749,1,203749,541290,541288,1,1
7666,337586,541359,203776,1,203776,541361,541359,1,1
7667,337630,541443,203816,1,203816,541445,541443,1,1
7668,337674,541520,203849,1,203849,541522,541520,1,1
7669,337718,541583,203868,1,203868,541585,541583,1,1
7670,337762,541651,203892,1,203892,541653,541651,1,1
7671,337806,541720,203917,1,203917,541722,541720,1,1
7672,337850,541779,203932,1,203932,541782,541779,1,1
7673,337894,541878,203987,1,203987,541881,541878,1,1
7674,337938,541918,203983,1,203983,541920,541918,1,1
7675,337982,541986,204007,1,204007,541988,541986,1,1
7676,338026,542068,204045,1,204045,542070,542068,1,1
7677,338070,542144,204077,1,204077,542147,542144,1,1
7678,338114,542233,204122,1,204122,542235,542233,1,1
7679,338158,542252,204096,1,204096,542254,542252,1,1
7680,338202,542338,204138,1,204138,542340,542338,1,1
7681,338247,542403,204159,1,204159,542405,542403,1,1
7682,338291,542458,204170,1,204170,542460,542458,1,1
7683,338335,542551,204220,1,204220,542554,542551,1,1
7684,338379,542636,204260,1,204260,542638,542636,1,1
7685,338423,542631,204211,1,204211,542633,542631,1,1
7686,338467,542751,204287,1,204287,542754,542751,1,1
7687,338511,542812,204304,1,204304,542814,542812,1,1
7688,338555,542929,204377,1,204377,542932,542929,1,1
7689,338599,543007,204411,1,204411,543009,543007,1,1
7690,338643,543105,204465,1,204465,543107,543105,1,1
7691,338687,543155,204471,1,204471,543157,543155,1,1
7692,338731,543205,204477,1,204477,543207,543205,1,1
7693,338775,543302,204530,1,204530,543304,543302,1,1
7694,338819,543373,204557,1,204557,543376,543373,1,1
7695,338863,543414,204554,1,204554,543416,543414,1,1
7696,338907,543549,204645,1,204645,543552,543549,1,1
7697,338951,543603,204655,1,204655,543605,543603,1,1
7698,338995,543660,204668,1,204668,543662,543660,1,1
7699,339039,543727,204691,1,204691,543729,543727,1,1
7700,339083,543738,204658,1,204658,543741,543738,1,1
7701,339127,543803,204679,1,204679,543806,543803,1,1
7702,339171,543897,204729,1,204729,543899,543897,1,1
7703,339215,543994,204781,1,204781,543996,543994,1,1
7704,339259,544085,204828,1,204828,544087,544085,1,1
7705,339303,544176,204875,1,204875,544178,544176,1,1
7706,339347,544248,204903,1,204903,544250,544248,1,1
7707,339392,544283,204894,1,204894,544285,544283,1,1
7708,339436,544414,204981,1,204981,544417,544414,1,1
7709,339480,544457,204980,1,204980,544459,544457,1,1
7710,339524,544532,205011,1,205011,544534,544532,1,1
7711,339568,544642,205077,1,205077,544644,544642,1,1
7712,339612,544700,205091,1,205091,544703,544700,1,1
7713,339656,544797,205144,1,205144,544799,544797,1,1
7714,339700,544853,205156,9,205147,544847,544844,1,1
7715,339744,544898,205157,1,205157,544900,544898,1,1
7716,339788,544962,205177,1,205177,544964,544962,1,1
7717,339832,545068,205239,1,205239,545070,545068,1,1
7718,339876,545147,205273,1,205273,545149,545147,1,1
7719,339920,545194,205276,1,205276,545196,545194,1,1
7720,339964,545267,205306,1,205306,545269,545267,1,1
7721,340008,545366,205361,1,205361,545368,545366,1,1
7722,340052,545413,205364,1,205364,545415,545413,1,1
7723,340096,545476,205383,1,205383,545479,545476,1,1
7724,340140,545546,205408,1,205408,545548,545546,1,1
7725,340184,545650,205468,1,205468,545652,545650,1,1
7726,340228,545709,205484,1,205484,545711,545709,1,1
7727,340272,545787,205517,1,205517,545789,545787,1,1
7728,340316,545880,205567,1,205567,545882,545880,1,1
7729,340360,545910,205552,1,205552,545912,545910,1,1
7730,340404,545966,205565,1,205565,545968,545966,1,1
7731,340448,546061,205615,1,205615,546063,546061,1,1
7732,340492,546132,205642,1,205642,546134,546132,1,1
7733,340537,546231,205698,1,205698,546234,546231,1,1
7734,340581,546273,205695,1,205695,546275,546273,1,1
7735,340625,546364,205742,1,205742,546366,546364,1,1
7736,340669,546408,205742,1,205742,546410,546408,1,1
7737,340713,546463,205753,1,205753,546465,546463,1,1
7738,340757,546503,205749,1,205749,546506,546503,1,1
7739,340801,546565,205767,1,205767,546567,546565,1,1
7740,340845,546650,205808,1,205808,546652,546650,1,1
7741,340889,546724,205838,1,205838,546726,546724,1,1
7742,340933,546775,205845,1,205845,546777,546775,1,1
7743,340977,546873,205899,1,205899,546875,546873,1,1
7744,341021,546948,205929,1,205929,546950,546948,1,1
7745,341065,546987,205925,1,205925,546989,546987,1,1
7746,341109,547107,206001,1,206001,547110,547107,1,1
7747,341153,547160,206009,1,206009,547162,547160,1,1
7748,341197,547233,206039,1,206039,547235,547233,1,1
7749,341241,547311,206072,1,206072,547313,547311,1,1
7750,341285,547330,206048,1,206048,547332,547330,1,1
7751,341329,547410,206083,1,206083,547412,547410,1,1
7752,341373,547506,206136,1,206136,547509,547506,1,1
7753,341417,547549,206135,1,206135,547551,547549,1,1
7754,341461,547628,206170,1,206170,547631,547628,1,1
7755,341505,547670,206167,1,206167,547672,547670,1,1
7756,341549,547736,206190,1,206190,547739,547736,1,1
7757,341593,547846,206256,1,206256,547849,547846,1,1
7758,341637,547964,206329,1,206329,547966,547964,1,1
7759,341682,548029,206350,1,206350,548031,548029,1,1
7760,341726,548066,206343,1,206343,548068,548066,1,1
7761,341770,548161,206394,1,206394,548163,548161,1,1
7762,341814,548216,206405,1,206405,548218,548216,1,1
7763,341858,548306,206451,1,206451,548309,548306,1,1
7764,341902,548354,206455,1,206455,548356,548354,1,1
7765,341946,548437,206494,1,206494,548439,548437,1,1
7766,341990,548521,206534,1,206534,548523,548521,1,1
7767,342034,548595,206564,1,206564,548597,548595,1,1
7768,342078,548709,206634,1,206634,548711,548709,1,1
7769,342122,548798,206679,1,206679,548800,548798,1,1
7770,342166,548838,206675,1,206675,548841,548838,1,1
7771,342210,548896,206689,1,206689,548899,548896,1,1
7772,342254,548995,206743,1,206743,548997,548995,1,1
7773,342298,549045,206749,1,206749,549047,549045,1,1
7774,342342,549119,206780,1,206780,549122,549119,1,1
7775,342386,549201,206818,1,206818,549204,549201,1,1
7776,342430,549287,206859,1,206859,549289,549287,1,1
7777,342474,549358,206887,1,206887,549360,549358,1,1
7778,342518,549444,206929,1,206929,549446,549444,1,1
7779,342562,549495,206936,1,206936,549497,549495,1,1
7780,342606,549594,206990,1,206990,549596,549594,1,1
7781,342650,549681,207034,1,207034,549684,549681,1,1
7782,342694,549726,207034,1,207034,549728,549726,1,1
7783,342738,549769,207033,1,207033,549771,549769,1,1
7784,342782,549841,207061,1,207061,549843,549841,1,1
7785,342827,549898,207074,1,207074,549900,549898,1,1
7786,342871,549962,207094,1,207094,549964,549962,1,1
7787,342915,550047,207136,1,207136,550050,550047,1,1
7788,342959,550160,207204,1,207204,550163,550160,1,1
7789,343003,550242,207242,1,207242,550244,550242,1,1
7790,343047,550305,207261,1,207261,550307,550305,1,1
7791,343091,550382,207294,1,207294,550384,550382,1,1
7792,343135,550427,207295,1,207295,550429,550427,1,1
7793,343179,550467,207291,1,207291,550469,550467,1,1
7794,343223,550520,207299,1,207299,550522,550520,1,1
7795,343267,550609,207344,1,207344,550611,550609,1,1
7796,343311,550662,207354,1,207354,550664,550662,1,1
7797,343355,550724,207372,1,207372,550726,550724,1,1
7798,343399,550817,207421,1,207421,550820,550817,1,1
7799,343443,550845,207405,1,207405,550848,550845,1,1
7800,343487,550903,207419,1,207419,550905,550903,1,1
7801,343531,550982,207453,1,207453,550984,550982,1,1
7802,343575,551079,207506,1,207506,551081,551079,1,1
7803,343619,551139,207522,1,207522,551141,551139,1,1
7804,343663,551238,207577,1,207577,551240,551238,1,1
7805,343707,551288,207584,1,207584,551290,551288,1,1
7806,343751,551377,207629,1,207629,551379,551377,1,1
7807,343795,551431,207639,1,207639,551434,551431,1,1
7808,343839,551527,207691,1,207691,551529,551527,1,1
7809,343883,551597,207716,1,207716,551599,551597,1,1
7810,343928,551673,207748,1,207748,551675,551673,1,1
7811,343972,551729,207760,1,207760,551731,551729,1,1
7812,344016,551743,207730,1,207730,551745,551743,1,1
7813,344060,551857,207800,1,207800,551859,551857,1,1
7814,344104,551933,207833,1,207833,551936,551933,1,1
7815,344148,552001,207856,1,207856,552003,552001,1,1
7816,344192,552021,207832,1,207832,552023,552021,1,1
7817,344236,552113,207880,1,207880,552116,552113,1,1
7818,344280,552188,207911,1,207911,552190,552188,1,1
7819,344324,552233,207912,1,207912,552235,552233,1,1
7820,344368,552321,207955,1,207955,552323,552321,1,1
7821,344412,552408,207999,1,207999,552411,552408,1,1
7822,344456,552419,207965,1,207965,552421,552419,1,1
7823,344500,552524,208027,1,208027,552526,552524,1,1
7824,344544,552597,208056,1,208056,552599,552597,1,1
7825,344588,552667,208082,1,208082,552669,552667,1,1
7826,344632,552692,208062,1,208062,552694,552692,1,1
7827,344676,552794,208120,1,208120,552796,552794,1,1
7828,344720,552876,208158,1,208158,552878,552876,1,1
7829,344764,552980,208219,1,208219,552983,552980,1,1
7830,344808,553081,208275,1,208275,553083,553081,1,1
7831,344852,553146,208296,1,208296,553148,553146,1,1
7832,344896,553246,208353,1,208353,553249,553246,1,1
7833,344940,553305,208368,1,208368,553308,553305,1,1
7834,344984,553340,208358,1,208358,553342,553340,1,1
7835,345028,553434,208408,1,208408,553436,553434,1,1
7836,345073,553518,208448,1,208448,553520,553518,1,1
7837,345117,553556,208442,1,208442,553558,553556,1,1
7838,345161,553631,208473,1,208473,553634,553631,1,1
7839,345205,553710,208508,1,208508,553712,553710,1,1
7840,345249,553767,208521,1,208521,553769,553767,1,1
7841,345293,553798,208508,1,208508,553800,553798,1,1
7842,345337,553878,208544,1,208544,553880,553878,1,1
7843,345381,553929,208551,1,208551,553931,553929,1,1
7844,345425,554029,208607,1,208607,554032,554029,1,1
7845,345469,554063,208596,1,208596,554065,554063,1,1
7846,345513,554143,208633,1,208633,554146,554143,1,1
7847,345557,554223,208669,1,208669,554225,554223,1,1
7848,345601,554289,208690,1,208690,554291,554289,1,1
7849,345645,554362,208719,1,208719,554364,554362,1,1
7850,345689,554419,208733,1,208733,554421,554419,1,1
7851,345733,554477,208747,1,208747,554480,554477,1,1
7852,345777,554518,208744,1,208744,554520,554518,1,1
7853,345821,554631,208813,1,208813,554633,554631,1,1
7854,345865,554677,208815,1,208815,554680,554677,1,1
7855,345909,554796,208890,1,208890,554799,554796,1,1
7856,345953,554830,208880,1,208880,554833,554830,1,1
7857,345997,554892,208898,1,208898,554894,554892,1,1
7858,346041,554998,208959,11,208948,554989,554987,1,1
7859,346085,555055,208972,1,208972,555057,555055,1,1
7860,346129,555110,208983,1,208983,555112,555110,1,1
7861,346173,555168,208998,1,208998,555171,555168,1,1
7862,346218,555238,209023,1,209023,555240,555238,1,1
7863,346262,555324,209065,1,209065,555326,555324,1,1
7864,346306,555363,209060,1,209060,555366,555363,1,1
7865,346350,555473,209126,1,209126,555475,555473,1,1
7866,346394,555566,209175,1,209175,555569,555566,1,1
7867,346438,555586,209151,1,209151,555588,555586,1,1
7868,346482,555665,209186,1,209186,555667,555665,1,1
7869,346526,555727,209204,1,209204,555729,555727,1,1
7870,346570,555817,209250,1,209250,555819,555817,1,1
7871,346614,555844,209233,1,209233,555846,555844,1,1
7872,346658,555942,209287,1,209287,555944,555942,1,1
7873,346702,556000,209300,1,209300,556002,556000,1,1
7874,346746,556111,209368,1,209368,556114,556111,1,1
7875,346790,556170,209383,1,209383,556172,556170,1,1
7876,346834,556212,209380,1,209380,556214,556212,1,1
7877,346878,556308,209433,1,209433,556310,556308,1,1
7878,346922,556329,209410,1,209410,556331,556329,1,1
7879,346966,556426,209462,1,209462,556428,556426,1,1
7880,347010,556512,209505,1,209505,556514,556512,1,1
7881,347054,556562,209511,1,209511,556565,556562,1,1
7882,347098,556597,209502,1,209502,556600,556597,1,1
7883,347142,556712,209572,1,209572,556714,556712,1,1
7884,347186,556804,209620,1,209620,556806,556804,1,1
7885,347230,556892,209665,1,209665,556895,556892,1,1
7886,347274,556974,209702,1,209702,556976,556974,1,1
7887,347318,557037,209721,1,209721,557039,557037,1,1
7888,347363,557091,209731,1,209731,557094,557091,1,1
7889,347407,557178,209774,1,209774,557180,557178,1,1
7890,347451,557249,209801,1,209801,557251,557249,1,1
7891,347495,557338,209846,1,209846,557340,557338,1,1
7892,347539,557406,209870,1,209870,557408,557406,1,1
7893,347583,557431,209851,1,209851,557433,557431,1,1
7894,347627,557511,209887,1,209887,557513,557511,1,1
7895,347671,557564,209896,1,209896,557566,557564,1,1
7896,347715,557646,209934,1,209934,557648,557646,1,1
7897,347759,557685,209929,1,209929,557687,557685,1,1
7898,347803,557744,209944,1,209944,557746,557744,1,1
7899,347847,557809,209964,1,209964,557811,557809,1,1
7900,347891,557870,209981,1,209981,557872,557870,1,1
7901,347935,557922,209990,1,209990,557924,557922,1,1
7902,347979,558012,210036,1,210036,558014,558012,1,1
7903,348023,558087,210067,1,210067,558089,558087,1,1
7904,348067,558179,210115,1,210115,558182,558179,1,1
7905,348111,558219,210111,1,210111,558222,558219,1,1
7906,348155,558289,210137,1,210137,558291,558289,1,1
7907,348199,558356,210160,1,210160,558358,558356,1,1
7908,348243,558414,210174,1,210174,558417,558414,1,1
7909,348287,558481,210196,1,210196,558483,558481,1,1
7910,348331,558544,210215,1,210215,558546,558544,1,1
7911,348375,558645,210272,1,210272,558647,558645,1,1
7912,348419,558704,210287,1,210287,558706,558704,1,1
7913,348463,558811,210350,1,210350,558813,558811,1,1
7914,348508,558869,210364,1,210364,558871,558869,1,1
7915,348552,558984,210435,1,210435,558986,558984,1,1
7916,348596,559051,210458,1,210458,559053,559051,1,1
7917,348640,559111,210474,1,210474,559114,559111,1,1
7918,348684,559169,210488,1,210488,559172,559169,1,1
7919,348728,559223,210498,1,210498,559225,559223,1,1
7920,348772,559286,210517,1,210517,559288,559286,1,1
7921,348816,559406,210593,1,210593,559408,559406,1,1
7922,348860,559483,210626,1,210626,559486,559483,1,1
7923,348904,559532,210631,1,210631,559535,559532,1,1
7924,348948,559587,210642,1,210642,559589,559587,1,1
7925,348992,559700,210711,1,210711,559702,559700,1,1
7926,349036,559740,210707,1,210707,559743,559740,1,1
7927,349080,559783,210706,1,210706,559785,559783,1,1
7928,349124,559898,210777,1,210777,559900,559898,1,1
7929,349168,559935,210770,1,210770,559938,559935,1,1
7930,349212,560009,210800,1,210800,560011,560009,1,1
7931,349256,560113,210859,1,210859,560115,560113,1,1
7932,349300,560200,210902,1,210902,560202,560200,1,1
7933,349344,560264,210923,1,210923,560266,560264,1,1
7934,349388,560348,210962,1,210962,560350,560348,1,1
7935,349432,560451,211022,1,211022,560453,560451,1,1
7936,349476,560554,211080,1,211080,560556,560554,1,1
7937,349520,560637,211120,1,211120,560639,560637,1,1
7938,349564,560698,211136,1,211136,560700,560698,1,1
7939,349609,560767,211161,1,211161,560769,560767,1,1
7940,349653,560809,211160,1,211160,560812,560809,1,1
7941,349697,560887,211193,1,211193,560889,560887,1,1
7942,349741,560960,211222,1,211222,560962,560960,1,1
7943,349785,561039,211257,1,211257,561041,561039,1,1
7944,349829,561089,211263,1,211263,561092,561089,1,1
7945,349873,561148,211278,1,211278,561151,561148,1,1
7946,349917,561210,211296,1,211296,561212,561210,1,1
7947,349961,561305,211347,1,211347,561307,561305,1,1
7948,350005,561336,211334,1,211334,561338,561336,1,1
7949,350049,561433,211387,1,211387,561436,561433,1,1
7950,350093,561526,211436,1,211436,561528,561526,1,1
7951,350137,561584,211450,1,211450,561586,561584,1,1
7952,350181,561716,211538,1,211538,561718,561716,1,1
7953,350225,561778,211556,1,211556,561781,561778,1,1
7954,350269,561834,211567,1,211567,561836,561834,1,1
7955,350313,561917,211607,1,211607,561920,561917,1,1
7956,350357,561926,211571,1,211571,561928,561926,1,1
7957,350401,562064,211665,1,211665,562066,562064,1,1
7958,350445,562119,211677,1,211677,562122,562119,1,1
7959,350489,562181,211695,1,211695,562184,562181,1,1
7960,350533,562279,211748,1,211748,562281,562279,1,1
7961,350577,562335,211761,1,211761,562338,562335,1,1
7962,350621,562407,211789,1,211789,562409,562407,1,1
7963,350665,562514,211851,1,211851,562516,562514,1,1
7964,350709,562604,211897,1,211897,562606,562604,1,1
7965,350754,562674,211923,1,211923,562676,562674,1,1
7966,350798,562756,211961,1,211961,562758,562756,1,1
7967,350842,562782,211943,1,211943,562784,562782,1,1
7968,350886,562868,211985,1,211985,562870,562868,1,1
7969,350930,562937,212010,1,212010,562939,562937,1,1
7970,350974,562967,211996,1,211996,562969,562967,1,1
7971,351018,563024,212009,1,212009,563026,563024,1,1
7972,351062,563101,212042,1,212042,563103,563101,1,1
7973,351106,563164,212061,1,212061,563166,563164,1,1
7974,351150,563197,212050,1,212050,563199,563197,1,1
7975,351194,563346,212155,1,212155,563349,563346,1,1
7976,351238,563393,212157,1,212157,563395,563393,1,1
7977,351282,563482,212203,1,212203,563484,563482,1,1
7978,351326,563539,212216,1,212216,563541,563539,1,1
7979,351370,563625,212257,1,212257,563627,563625,1,1
7980,351414,563685,212274,1,212274,563688,563685,1,1
7981,351458,563804,212348,1,212348,563806,563804,1,1
7982,351502,563868,212368,1,212368,563870,563868,1,1
7983,351546,563969,212425,1,212425,563971,563969,1,1
7984,351590,563976,212388,1,212388,563978,563976,1,1
7985,351634,564075,212443,9,212435,564068,564066,1,1
7986,351678,564133,212457,1,212457,564135,564133,1,1
7987,351722,564182,212462,1,212462,564184,564182,1,1
7988,351766,564246,212483,1,212483,564249,564246,1,1
7989,351810,564349,212542,1,212542,564352,564349,1,1
7990,351854,564368,212516,1,212516,564370,564368,1,1
7991,351899,564452,212556,1,212556,564454,564452,1,1
7992,351943,564546,212606,1,212606,564548,564546,1,1
7993,351987,564574,212590,1,212590,564576,564574,1,1
7994,352031,564664,212636,1,212636,564666,564664,1,1
7995,352075,564748,212676,1,212676,564750,564748,1,1
7996,352119,564824,212708,1,212708,564826,564824,1,1
7997,352163,564883,212723,1,212723,564886,564883,1,1
7998,352207,564950,212746,1,212746,564952,564950,1,1
7999,352251,564995,212747,1,212747,564997,564995,1,1
8000,352295,565074,212782,1,212782,565076,565074,1,1
8001,352339,565126,212790,1,212790,565128,565126,1,1
8002,352383,565158,212778,1,212778,565160,565158,1,1
8003,352427,565257,212832,1,212832,565259,565257,1,1
8004,352471,565333,212865,1,212865,565335,565333,1,1
8005,352515,565394,212881,1,212881,565396,565394,1,1
8006,352559,565429,212873,1,212873,565432,565429,1,1
8007,352603,565522,212921,1,212921,565524,565522,1,1
8008,352647,565635,212991,1,212991,565637,565635,1,1
8009,352691,565700,213012,1,213012,565703,565700,1,1
8010,352735,565762,213030,1,213030,565764,565762,1,1
8011,352779,565806,213030,1,213030,565809,565806,1,1
8012,352823,565856,213035,1,213035,565858,565856,1,1
8013,352867,565915,213051,1,213051,565918,565915,1,1
8014,352911,565989,213080,1,213080,565991,565989,1,1
8015,352955,566061,213108,1,213108,566063,566061,1,1
8016,352999,566134,213138,1,213138,566137,566134,1,1
8017,353044,566196,213155,1,213155,566198,566196,1,1
8018,353088,566247,213162,1,213162,566249,566247,1,1
8019,353132,566317,213188,1,213188,566319,566317,1,1
8020,353176,566433,213261,1,213261,566436,566433,1,1
8021,353220,566429,213212,1,213212,566431,566429,1,1
8022,353264,566497,213236,1,213236,566499,566497,1,1
8023,353308,566578,213273,1,213273,566580,566578,1,1
8024,353352,566676,213327,1,213327,566679,566676,1,1
8025,353396,566733,213340,1,213340,566736,566733,1,1
8026,353440,566767,213329,1,213329,566769,566767,1,1
8027,353484,566822,213341,1,213341,566824,566822,1,1
8028,353528,566929,213403,1,213403,566931,566929,1,1
8029,353572,566987,213418,1,213418,566990,566987,1,1
8030,353616,567105,213492,1,213492,567107,567105,1,1
8031,353660,567142,213485,1,213485,567144,567142,1,1
8032,353704,567195,213493,1,213493,567197,567195,1,1
8033,353748,567275,213530,1,213530,567277,567275,1,1
8034,353792,567301,213512,1,213512,567303,567301,1,1
8035,353836,567446,213612,1,213612,567448,567446,1,1
8036,353880,567545,213667,1,213667,567547,567545,1,1
8037,353924,567539,213617,1,213617,567541,567539,1,1
8038,353968,567676,213710,1,213710,567678,567676,1,1
8039,354012,567745,213735,1,213735,567747,567745,1,1
8040,354056,567840,213786,9,213778,567834,567832,1,1
8041,354100,567901,213803,1,213803,567903,567901,1,1
8042,354145,567953,213811,1,213811,567955,567953,1,1
8043,354189,568036,213850,1,213850,568038,568036,1,1
8044,354233,568103,213873,1,213873,568105,568103,1,1
8045,354277,568097,213823,1,213823,568099,568097,1,1
8046,354321,568208,213890,1,213890,568210,568208,1,1
8047,354365,568252,213891,1,213891,568255,568252,1,1
8048,354409,568312,213906,1,213906,568315,568312,1,1
8049,354453,568396,213946,1,213946,568399,568396,1,1
8050,354497,568461,213967,1,213967,568463,568461,1,1
8051,354541,568565,214026,1,214026,568567,568565,1,1
8052,354585,568632,214050,1,214050,568634,568632,1,1
8053,354629,568680,214053,1,214053,568682,568680,1,1
8054,354673,568729,214058,1,214058,568731,568729,1,1
8055,354717,568846,214132,1,214132,568849,568846,1,1
8056,354761,568853,214094,1,214094,568855,568853,1,1
8057,354805,568959,214157,1,214157,568962,568959,1,1
8058,354849,569034,214188,1,214188,569036,569034,1,1
8059,354893,569093,214202,1,214202,569095,569093,1,1
8060,354937,569155,214220,1,214220,569157,569155,1,1
8061,354981,569237,214259,1,214259,569240,569237,1,1
8062,355025,569299,214277,1,214277,569301,569299,1,1
8063,355069,569384,214317,1,214317,569386,569384,1,1
8064,355113,569457,214346,1,214346,569459,569457,1,1
8065,355157,569491,214336,1,214336,569493,569491,1,1
8066,355201,569563,214364,1,214364,569565,569563,1,1
8067,355245,569621,214378,1,214378,569623,569621,1,1
8068,355290,569639,214353,1,214353,569642,569639,1,1
8069,355334,569759,214428,1,214428,569761,569759,1,1
8070,355378,569833,214459,1,214459,569836,569833,1,1
8071,355422,569892,214473,1,214473,569894,569892,1,1
8072,355466,569954,214491,1,214491,569956,569954,1,1
8073,355510,570039,214532,1,214532,570041,570039,1,1
8074,355554,570075,214524,1,214524,570077,570075,1,1
8075,355598,570171,214576,1,214576,570173,570171,1,1
8076,355642,570228,214589,1,214589,570231,570228,1,1
8077,355686,570329,214646,1,214646,570331,570329,1,1
8078,355730,570398,214671,1,214671,570400,570398,1,1
8079,355774,570464,214693,1,214693,570466,570464,1,1
8080,355818,570545,214730,14,214717,570534,570532,1,1
8081,355862,570614,214755,1,214755,570616,570614,1,1
8082,355906,570641,214738,1,214738,570643,570641,1,1
8083,355950,570715,214768,1,214768,570717,570715,1,1
8084,355994,570790,214799,1,214799,570792,570790,1,1
8085,356038,570865,214829,10,214820,570857,570855,1,1
8086,356082,570934,214854,1,214854,570936,570934,1,1
8087,356126,571004,214880,1,214880,571006,571004,1,1
8088,356170,571098,214930,1,214930,571100,571098,1,1
8089,356214,571189,214978,1,214978,571192,571189,1,1
8090,356258,571283,215027,1,215027,571285,571283,1,1
8091,356302,571341,215041,1,215041,571343,571341,1,1
8092,356346,571399,215056,1,215056,571402,571399,1,1
8093,356390,571492,215105,1,215105,571495,571492,1,1
8094,356435,571570,215138,1,215138,571572,571570,1,1
8095,356479,571661,215185,1,215185,571663,571661,1,1
8096,356523,571713,215193,1,215193,571715,571713,1,1
8097,356567,571782,215218,1,215218,571784,571782,1,1
8098,356611,571862,215254,1,215254,571864,571862,1,1
8099,356655,571948,215296,1,215296,571951,571948,1,1
8100,356699,572028,215332,1,215332,572030,572028,1,1
8101,356743,572079,215339,1,215339,572081,572079,1,1
8102,356787,572141,215357,1,215357,572143,572141,1,1
8103,356831,572243,215415,1,215415,572246,572243,1,1
8104,356875,572305,215433,1,215433,572307,572305,1,1
8105,356919,572380,215463,1,215463,572382,572380,1,1
8106,356963,572416,215456,1,215456,572418,572416,1,1
8107,357007,572531,215527,1,215527,572533,572531,1,1
8108,357051,572615,215566,1,215566,572617,572615,1,1
8109,357095,572671,215579,1,215579,572674,572671,1,1
8110,357139,572770,215633,1,215633,572772,572770,1,1
8111,357183,572823,215642,1,215642,572825,572823,1,1
8112,357227,572918,215694,1,215694,572920,572918,1,1
8113,357271,573016,215748,1,215748,573019,573016,1,1
8114,357315,573047,215734,1,215734,573049,573047,1,1
8115,357359,573126,215770,1,215770,573128,573126,1,1
8116,357403,573231,215831,11,215820,573223,573221,1,1
8117,357447,573303,215858,1,215858,573305,573303,1,1
8118,357491,573355,215867,1,215867,573358,573355,1,1
8119,357535,573406,215874,1,215874,573409,573406,1,1
8120,357580,573484,215907,1,215907,573486,573484,1,1
8121,357624,573555,215934,1,215934,573557,573555,1,1
8122,357668,573644,215979,1,215979,573646,573644,1,1
8123,357712,573739,216030,1,216030,573741,573739,1,1
8124,357756,573801,216048,1,216048,573803,573801,1,1
8125,357800,573874,216077,1,216077,573876,573874,1,1
8126,357844,573942,216101,1,216101,573944,573942,1,1
8127,357888,574023,216138,1,216138,574025,574023,1,1
8128,357932,574034,216104,1,216104,574036,574034,1,1
8129,357976,574145,216172,1,216172,574148,574145,1,1
8130,358020,574209,216192,1,216192,574211,574209,1,1
8131,358064,574269,216208,1,216208,574271,574269,1,1
8132,358108,574341,216236,1,216236,574344,574341,1,1
8133,358152,574451,216302,1,216302,574453,574451,1,1
8134,358196,574483,216289,1,216289,574485,574483,1,1
8135,358240,574598,216361,1,216361,574600,574598,1,1
8136,358284,574644,216363,1,216363,574646,574644,1,1
8137,358328,574660,216335,1,216335,574663,574660,1,1
8138,358372,574774,216404,1,216404,574776,574774,1,1
8139,358416,574825,216412,1,216412,574827,574825,1,1
8140,358460,574932,216475,1,216475,574935,574932,1,1
8141,358504,575033,216532,1,216532,575036,575033,1,1
8142,358548,575083,216537,1,216537,575085,575083,1,1
8143,358592,575182,216592,1,216592,575184,575182,1,1
8144,358636,575277,216643,1,216643,575279,575277,1,1
8145,358680,575329,216651,1,216651,575331,575329,1,1
8146,358725,575372,216650,1,216650,575374,575372,1,1
8147,358769,575437,216671,1,216671,575439,575437,1,1
8148,358813,575492,216682,1,216682,575494,575492,1,1
8149,358857,575548,216694,1,216694,575551,575548,1,1
8150,358901,575566,216669,1,216669,575569,575566,1,1
8151,358945,575666,216724,1,216724,575668,575666,1,1
8152,358989,575749,216763,1,216763,575751,575749,1,1
8153,359033,575835,216804,1,216804,575837,575835,1,1
8154,359077,575890,216816,1,216816,575892,575890,1,1
8155,359121,575987,216869,1,216869,575989,575987,1,1
8156,359165,576061,216899,1,216899,576063,576061,1,1
8157,359209,576113,216906,1,216906,576115,576113,1,1
8158,359253,576164,216914,1,216914,576166,576164,1,1
8159,359297,576261,216967,1,216967,576264,576261,1,1
8160,359341,576353,217014,1,217014,576355,576353,1,1
8161,359385,576413,217030,1,217030,576415,576413,1,1
8162,359429,576518,217091,1,217091,576520,576518,1,1
8163,359473,576578,217107,1,217107,576580,576578,1,1
8164,359517,576654,217139,1,217139,576656,576654,1,1
8165,359561,576743,217184,1,217184,576745,576743,1,1
8166,359605,576821,217219,1,217219,576824,576821,1,1
8167,359649,576888,217241,1,217241,576890,576888,1,1
8168,359693,576973,217282,1,217282,576975,576973,1,1
8169,359737,576992,217257,1,217257,576994,576992,1,1
8170,359781,577062,217283,1,217283,577064,577062,1,1
8171,359826,577099,217277,1,217277,577102,577099,1,1
8172,359870,577243,217377,1,217377,577246,577243,1,1
8173,359914,577275,217364,1,217364,577277,577275,1,1
8174,359958,577342,217387,1,217387,577344,577342,1,1
8175,360002,577429,217430,1,217430,577431,577429,1,1
8176,360046,577525,217482,1,217482,577527,577525,1,1
8177,360090,577593,217506,1,217506,577596,577593,1,1
8178,360134,577651,217520,1,217520,577653,577651,1,1
8179,360178,577740,217565,1,217565,577742,577740,1,1
8180,360222,577839,217620,1,217620,577841,577839,1,1
8181,360266,577893,217630,1,217630,577895,577893,1,1
8182,360310,577959,217652,1,217652,577961,577959,1,1
8183,360354,577988,217637,1,217637,577990,577988,1,1
8184,360398,578068,217673,1,217673,578070,578068,1,1
8185,360442,578137,217698,1,217698,578140,578137,1,1
8186,360486,578197,217714,1,217714,578200,578197,1,1
8187,360530,578258,217731,1,217731,578261,578258,1,1
8188,360574,578282,217710,1,217710,578284,578282,1,1
8189,360618,578365,217750,1,217750,578367,578365,1,1
8190,360662,578427,217767,1,217767,578429,578427,1,1
8191,360706,578517,217813,1,217813,578519,578517,1,1
8192,360750,578579,217831,1,217831,578581,578579,1,1
8193,360794,578679,217887,1,217887,578681,578679,1,1
8194,360838,578750,217914,1,217914,578752,578750,1,1
8195,360882,578861,217982,1,217982,578864,578861,1,1
8196,360926,578904,217981,1,217981,578907,578904,1,1
8197,360971,578975,218007,1,218007,578977,578975,1,1
8198,361015,579068,218056,1,218056,579070,579068,1,1
8199,361059,579158,218102,1,218102,579160,579158,1,1
8200,361103,579224,218124,1,218124,579226,579224,1,1
8201,361147,579278,218134,1,218134,579280,579278,1,1
8202,361191,579339,218151,1,218151,579342,579339,1,1
8203,361235,579394,218162,1,218162,579396,579394,1,1
8204,361279,579486,218210,1,218210,579488,579486,1,1
8205,361323,579554,218234,1,218234,579556,579554,1,1
8206,361367,579614,218250,1,218250,579617,579614,1,1
8207,361411,579706,218297,1,218297,579708,579706,1,1
8208,361455,579796,218344,1,218344,579798,579796,1,1
8209,361499,579887,218391,1,218391,579889,579887,1,1
8210,361543,579964,218423,1,218423,579966,579964,1,1
8211,361587,580049,218465,1,218465,580051,580049,1,1
8212,361631,580114,218486,1,218486,580117,580114,1,1
8213,361675,580198,218526,1,218526,580200,580198,1,1
8214,361719,580224,218508,1,218508,580227,580224,1,1
8215,361763,580360,218600,1,218600,580362,580360,1,1
8216,361807,580408,218603,1,218603,580410,580408,1,1
8217,361851,580489,218640,1,218640,580491,580489,1,1
8218,361895,580539,218646,1,218646,580541,580539,1,1
8219,361939,580621,218684,1,218684,580623,580621,1,1
8220,361983,580669,218688,1,218688,580671,580669,1,1
8221,362027,580706,218682,14,218668,580695,580693,1,1
8222,362071,580778,218709,11,218699,580770,580767,1,1
8223,362116,580820,218707,1,218707,580822,580820,1,1
8224,362160,580933,218776,1,218776,580935,580933,1,1
8225,362204,580952,218751,1,218751,580954,580952,1,1
8226,362248,581048,218803,1,218803,581050,581048,1,1
8227,362292,581140,218851,1,218851,581142,581140,1,1
8228,362336,581221,218888,1,218888,581223,581221,1,1
8229,362380,581300,218923,1,218923,581302,581300,1,1
8230,362424,581391,218970,1,218970,581393,581391,1,1
8231,362468,581456,218991,1,218991,581458,581456,1,1
8232,362512,581481,218972,14,218958,581470,581467,1,1
8233,362556,581593,219040,11,219029,581585,581582,1,1
8234,362600,581663,219066,1,219066,581665,581663,1,1
8235,362644,581720,219079,1,219079,581723,581720,1,1
8236,362688,581812,219127,1,219127,581815,581812,1,1
8237,362732,581860,219131,1,219131,581862,581860,1,1
8238,362776,581908,219134,1,219134,581910,581908,1,1
8239,362820,581938,219120,1,219120,581940,581938,1,1
8240,362864,582029,219168,1,219168,582032,582029,1,1
8241,362908,582081,219176,1,219176,582083,582081,1,1
8242,362952,582137,219188,1,219188,582139,582137,1,1
8243,362996,582247,219253,1,219253,582249,582247,1,1
8244,363040,582284,219247,1,219247,582286,582284,1,1
8245,363084,582384,219303,1,219303,582387,582384,1,1
8246,363128,582465,219339,1,219339,582467,582465,1,1
8247,363172,582533,219363,1,219363,582535,582533,1,1
8248,363216,582599,219385,1,219385,582601,582599,1,1
8249,363261,582698,219441,1,219441,582701,582698,1,1
8250,363305,582773,219471,1,219471,582775,582773,1,1
8251,363349,582797,219451,1,219451,582799,582797,1,1
8252,363393,582889,219499,1,219499,582891,582889,1,1
8253,363437,582910,219476,1,219476,582912,582910,1,1
8254,363481,583027,219549,1,219549,583030,583027,1,1
8255,363525,583075,219553,1,219553,583077,583075,1,1
8256,363569,583180,219614,1,219614,583182,583180,1,1
8257,363613,583206,219596,1,219596,583208,583206,1,1
8258,363657,583276,219622,1,219622,583279,583276,1,1
8259,363701,583412,219713,1,219713,583414,583412,1,1
8260,363745,583455,219713,1,219713,583457,583455,1,1
8261,363789,583538,219752,1,219752,583540,583538,1,1
8262,363833,583565,219734,1,219734,583567,583565,1,1
8263,363877,583679,219805,1,219805,583681,583679,1,1
8264,363921,583787,219869,1,219869,583789,583787,1,1
8265,363965,583850,219887,1,219887,583852,583850,1,1
8266,364009,583910,219904,1,219904,583913,583910,1,1
8267,364053,583978,219928,1,219928,583980,583978,1,1
8268,364097,584094,219999,1,219999,584096,584094,1,1
8269,364141,584142,220003,1,220003,584144,584142,1,1
8270,364185,584205,220022,1,220022,584207,584205,1,1
8271,364229,584303,220076,1,220076,584305,584303,1,1
8272,364273,584382,220111,1,220111,584384,584382,1,1
8273,364317,584464,220149,1,220149,584466,584464,1,1
8274,364362,584520,220162,1,220162,584523,584520,1,1
8275,364406,584544,220141,1,220141,584546,584544,1,1
8276,364450,584608,220161,1,220161,584610,584608,1,1
8277,364494,584662,220171,1,220171,584664,584662,1,1
8278,364538,584733,220198,1,220198,584736,584733,1,1
8279,364582,584838,220259,1,220259,584840,584838,1,1
8280,364626,584916,220293,1,220293,584918,584916,1,1
8281,364670,584957,220290,1,220290,584960,584957,1,1
8282,364714,585003,220292,1,220292,585005,585003,1,1
8283,364758,585050,220295,1,220295,585052,585050,1,1
8284,364802,585122,220323,1,220323,585125,585122,1,1
8285,364846,585196,220353,1,220353,585198,585196,1,1
8286,364890,585249,220362,1,220362,585252,585249,1,1
8287,364934,585292,220361,7,220355,585288,585286,1,1
8288,364978,585403,220427,1,220427,585405,585403,1,1
8289,365022,585463,220444,1,220444,585465,585463,1,1
8290,365066,585506,220443,1,220443,585508,585506,1,1
8291,365110,585572,220465,1,220465,585574,585572,1,1
8292,365154,585617,220466,1,220466,585619,585617,1,1
8293,365198,585716,220520,1,220520,585718,585716,1,1
8294,365242,585796,220556,1,220556,585798,585796,1,1
8295,365286,585894,220611,1,220611,585896,585894,1,1
8296,365330,585918,220590,1,220590,585920,585918,1,1
8297,365374,586059,220687,1,220687,586061,586059,1,1
8298,365418,586156,220740,1,220740,586158,586156,1,1
8299,365462,586168,220708,1,220708,586170,586168,1,1
8300,365507,586262,220758,1,220758,586264,586262,1,1
8301,365551,586370,220822,1,220822,586372,586370,1,1
8302,365595,586446,220854,1,220854,586448,586446,1,1
8303,365639,586490,220854,1,220854,586492,586490,1,1
8304,365683,586551,220871,1,220871,586554,586551,1,1
8305,365727,586624,220900,1,220900,586626,586624,1,1
8306,365771,586671,220903,1,220903,586673,586671,1,1
8307,365815,586713,220901,1,220901,586715,586713,1,1
8308,365859,586807,220951,1,220951,586809,586807,1,1
8309,365903,586849,220949,1,220949,586851,586849,1,1
8310,365947,586872,220928,1,220928,586875,586872,1,1
8311,365991,586982,220994,1,220994,586984,586982,1,1
8312,366035,587105,221073,1,221073,587107,587105,1,1
8313,366079,587153,221076,1,221076,587155,587153,1,1
8314,366123,587174,221053,1,221053,587176,587174,1,1
8315,366167,587287,221123,1,221123,587289,587287,1,1
8316,366211,587346,221138,1,221138,587348,587346,1,1
8317,366255,587403,221150,1,221150,587405,587403,1,1
8318,366299,587475,221178,1,221178,587477,587475,1,1
8319,366343,587551,221211,1,221211,587553,587551,1,1
8320,366387,587603,221219,1,221219,587606,587603,1,1
8321,366431,587686,221257,1,221257,587688,587686,1,1
8322,366475,587789,221317,1,221317,587792,587789,1,1
8323,366519,587849,221333,1,221333,587852,587849,1,1
8324,366563,587904,221344,1,221344,587907,587904,1,1
8325,366607,588013,221408,1,221408,588015,588013,1,1
8326,366652,588078,221429,1,221429,588080,588078,1,1
8327,366696,588129,221437,1,221437,588132,588129,1,1
8328,366740,588189,221453,1,221453,588192,588189,1,1
8329,366784,588263,221482,1,221482,588265,588263,1,1
8330,366828,588330,221505,1,221505,588332,588330,1,1
8331,366872,588407,221538,1,221538,588409,588407,1,1
8332,366916,588476,221563,1,221563,588478,588476,1,1
8333,366960,588530,221573,1,221573,588532,588530,1,1
8334,367004,588573,221572,1,221572,588575,588573,1,1
8335,367048,588647,221602,1,221602,588650,588647,1,1
8336,367092,588766,221676,1,221676,588768,588766,1,1
8337,367136,588816,221683,1,221683,588818,588816,1,1
8338,367180,588905,221727,1,221727,588907,588905,1,1
8339,367224,588993,221772,1,221772,588995,588993,1,1
8340,367268,589062,221797,1,221797,589065,589062,1,1
8341,367312,589127,221817,1,221817,589129,589127,1,1
8342,367356,589220,221867,1,221867,589222,589220,1,1
8343,367400,589306,221909,1,221909,589308,589306,1,1
8344,367444,589342,221901,1,221901,589344,589342,1,1
8345,367488,589439,221953,1,221953,589441,589439,1,1
8346,367532,589544,222015,1,222015,589547,589544,1,1
8347,367576,589607,222033,1,222033,589609,589607,1,1
8348,367620,589693,222075,1,222075,589695,589693,1,1
8349,367664,589721,222060,1,222060,589724,589721,1,1
8350,367708,589795,222089,1,222089,589797,589795,1,1
8351,367752,589847,222097,1,222097,589849,589847,1,1
8352,367797,589907,222113,1,222113,589909,589907,1,1
8353,367841,590006,222168,1,222168,590008,590006,1,1
8354,367885,590059,222177,1,222177,590061,590059,1,1
8355,367929,590134,222208,1,222208,590136,590134,1,1
8356,367973,590184,222214,1,222214,590186,590184,1,1
8357,368017,590247,222233,1,222233,590249,590247,1,1
8358,368061,590351,222293,1,222293,590353,590351,1,1
8359,368105,590413,222311,1,222311,590415,590413,1,1
8360,368149,590470,222324,1,222324,590473,590470,1,1
8361,368193,590562,222372,1,222372,590564,590562,1,1
8362,368237,590625,222391,1,222391,590628,590625,1,1
8363,368281,590705,222426,1,222426,590707,590705,1,1
8364,368325,590741,222419,11,222408,590733,590730,1,1
8365,368369,590837,222470,1,222470,590839,590837,1,1
8366,368413,590935,222524,1,222524,590937,590935,1,1
8367,368457,590999,222545,1,222545,591002,590999,1,1
8368,368501,591070,222571,1,222571,591072,591070,1,1
8369,368545,591179,222637,1,222637,591182,591179,1,1
8370,368589,591254,222668,1,222668,591257,591254,1,1
8371,368633,591321,222691,1,222691,591324,591321,1,1
8372,368677,591439,222765,1,222765,591442,591439,1,1
8373,368721,591494,222776,1,222776,591497,591494,1,1
8374,368765,591564,222801,1,222801,591566,591564,1,1
8375,368809,591614,222807,1,222807,591616,591614,1,1
8376,368853,591668,222817,1,222817,591670,591668,1,1
8377,368897,591736,222841,1,222841,591738,591736,1,1
8378,368942,591807,222869,1,222869,591810,591807,1,1
8379,368986,591845,222862,1,222862,591847,591845,1,1
8380,369030,591896,222870,1,222870,591899,591896,1,1
8381,369074,591963,222892,1,222892,591965,591963,1,1
8382,369118,592039,222924,1,222924,592041,592039,1,1
8383,369162,592141,222982,1,222982,592143,592141,1,1
8384,369206,592219,223016,1,223016,592221,592219,1,1
8385,369250,592305,223058,1,223058,592307,592305,1,1
8386,369294,592349,223058,1,223058,592351,592349,1,1
8387,369338,592413,223078,1,223078,592415,592413,1,1
8388,369382,592487,223108,1,223108,592489,592487,1,1
8389,369426,592582,223159,1,223159,592585,592582,1,1
8390,369470,592635,223168,1,223168,592638,592635,1,1
8391,369514,592697,223185,1,223185,592699,592697,1,1
8392,369558,592785,223230,1,223230,592788,592785,1,1
8393,369602,592928,223329,1,223329,592931,592928,1,1
8394,369646,592976,223333,1,223333,592979,592976,1,1
8395,369690,593044,223357,1,223357,593047,593044,1,1
8396,369734,593092,223360,1,223360,593094,593092,1,1
8397,369778,593210,223435,1,223435,593213,593210,1,1
8398,369822,593233,223414,1,223414,593235,593233,1,1
8399,369866,593321,223458,1,223458,593324,593321,1,1
8400,369910,593426,223519,1,223519,593429,593426,1,1
8401,369954,593440,223489,1,223489,593443,593440,1,1
8402,369998,593522,223526,1,223526,593524,593522,1,1
8403,370043,593601,223561,1,223561,593603,593601,1,1
8404,370087,593662,223578,1,223578,593664,593662,1,1
8405,370131,593741,223613,1,223613,593743,593741,1,1
8406,370175,593835,223663,1,223663,593837,593835,1,1
8407,370219,593881,223665,1,223665,593883,593881,1,1
8408,370263,593991,223731,1,223731,593993,593991,1,1
8409,370307,594053,223749,1,223749,594056,594053,1,1
8410,370351,594158,223810,1,223810,594161,594158,1,1
8411,370395,594211,223819,1,223819,594213,594211,1,1
8412,370439,594257,223821,1,223821,594260,594257,1,1
8413,370483,594342,223862,1,223862,594344,594342,1,1
8414,370527,594415,223891,1,223891,594417,594415,1,1
8415,370571,594458,223889,1,223889,594460,594458,1,1
8416,370615,594540,223927,1,223927,594542,594540,1,1
8417,370659,594588,223932,1,223932,594591,594588,1,1
8418,370703,594691,223991,1,223991,594694,594691,1,1
8419,370747,594731,223987,1,223987,594733,594731,1,1
8420,370791,594784,223995,1,223995,594786,594784,1,1
8421,370835,594837,224005,1,224005,594839,594837,1,1
8422,370879,594891,224014,1,224014,594893,594891,1,1
8423,370923,594965,224044,1,224044,594967,594965,1,1
8424,370967,595025,224061,1,224061,595028,595025,1,1
8425,371011,595103,224094,1,224094,595105,595103,1,1
8426,371055,595143,224091,1,224091,595146,595143,1,1
8427,371099,595216,224120,1,224120,595219,595216,1,1
8428,371143,595291,224150,1,224150,595293,595291,1,1
8429,371188,595443,224258,1,224258,595445,595443,1,1
8430,371232,595491,224262,1,224262,595493,595491,1,1
8431,371276,595588,224315,1,224315,595590,595588,1,1
8432,371320,595645,224328,1,224328,595647,595645,1,1
8433,371364,595699,224338,1,224338,595701,595699,1,1
8434,371408,595759,224354,1,224354,595761,595759,1,1
8435,371452,595787,224338,1,224338,595789,595787,1,1
8436,371496,595840,224346,1,224346,595842,595840,1,1
8437,371540,595948,224411,1,224411,595950,595948,1,1
8438,371584,596052,224471,1,224471,596054,596052,1,1
8439,371628,596118,224493,1,224493,596121,596118,1,1
8440,371672,596171,224501,1,224501,596173,596171,1,1
8441,371716,596267,224554,1,224554,596269,596267,1,1
8442,371760,596347,224590,1,224590,596350,596347,1,1
8443,371804,596420,224619,1,224619,596422,596420,1,1
8444,371848,596495,224650,1,224650,596497,596495,1,1
8445,371892,596577,224688,1,224688,596580,596577,1,1
8446,371936,596626,224693,1,224693,596629,596626,1,1
8447,371980,596717,224740,1,224740,596719,596717,1,1
8448,372024,596825,224803,1,224803,596827,596825,1,1
8449,372068,596927,224862,1,224862,596929,596927,1,1
8450,372112,596968,224859,1,224859,596970,596968,1,1
8451,372156,597041,224888,1,224888,597044,597041,1,1
8452,372200,597096,224898,1,224898,597098,597096,1,1
8453,372244,597203,224961,1,224961,597205,597203,1,1
8454,372288,597306,225020,1,225020,597308,597306,1,1
8455,372333,597334,225004,1,225004,597336,597334,1,1
8456,372377,597406,225032,1,225032,597408,597406,1,1
8457,372421,597485,225067,1,225067,597487,597485,1,1
8458,372465,597557,225095,1,225095,597559,597557,1,1
8459,372509,597620,225114,1,225114,597622,597620,1,1
8460,372553,597667,225117,1,225117,597669,597667,1,1
8461,372597,597716,225122,1,225122,597718,597716,1,1
8462,372641,597777,225139,1,225139,597779,597777,1,1
8463,372685,597868,225186,1,225186,597870,597868,1,1
8464,372729,597924,225197,1,225197,597926,597924,1,1
8465,372773,597983,225213,1,225213,597986,597983,1,1
8466,372817,598054,225240,1,225240,598057,598054,1,1
8467,372861,598164,225306,1,225306,598167,598164,1,1
8468,372905,598255,225353,1,225353,598257,598255,1,1
8469,372949,598311,225365,1,225365,598313,598311,1,1
8470,372993,598388,225398,1,225398,598390,598388,1,1
8471,373037,598478,225444,1,225444,598480,598478,1,1
8472,373081,598553,225475,1,225475,598555,598553,1,1
8473,373125,598642,225519,1,225519,598644,598642,1,1
8474,373169,598705,225539,1,225539,598707,598705,1,1
8475,373213,598784,225573,1,225573,598786,598784,1,1
8476,373257,598876,225622,1,225622,598879,598876,1,1
8477,373301,598953,225655,1,225655,598955,598953,1,1
8478,373345,598999,225656,1,225656,599001,598999,1,1
8479,373389,599025,225639,1,225639,599027,599025,1,1
8480,373433,599109,225678,1,225678,599111,599109,1,1
8481,373478,599135,225660,1,225660,599137,599135,1,1
8482,373522,599261,225742,1,225742,599263,599261,1,1
8483,373566,599337,225774,1,225774,599339,599337,1,1
8484,373610,599403,225796,1,225796,599405,599403,1,1
8485,373654,599433,225782,1,225782,599435,599433,1,1
8486,373698,599510,225815,1,225815,599512,599510,1,1
8487,373742,599632,225893,1,225893,599634,599632,1,1
8488,373786,599686,225903,1,225903,599688,599686,1,1
8489,373830,599761,225934,1,225934,599763,599761,1,1
8490,373874,599838,225967,1,225967,599841,599838,1,1
8491,373918,599905,225990,1,225990,599907,599905,1,1
8492,373962,600027,226068,1,226068,600030,600027,1,1
8493,374006,600120,226117,1,226117,600123,600120,1,1
8494,374050,600184,226136,1,226136,600186,600184,1,1
8495,374094,600249,226157,1,226157,600251,600249,1,1
8496,374138,600321,226185,1,226185,600323,600321,1,1
8497,374182,600385,226206,1,226206,600387,600385,1,1
8498,374226,600469,226245,1,226245,600471,600469,1,1
8499,374270,600559,226291,1,226291,600561,600559,1,1
8500,374314,600617,226305,1,226305,600619,600617,1,1
8501,374358,600670,226314,1,226314,600672,600670,1,1
8502,374402,600686,226286,1,226286,600688,600686,1,1
8503,374446,600786,226342,1,226342,600788,600786,1,1
8504,374490,600826,226338,1,226338,600828,600826,1,1
8505,374534,600890,226358,1,226358,600892,600890,1,1
8506,374579,600960,226384,1,226384,600962,600960,1,1
8507,374623,601048,226428,1,226428,601050,601048,1,1
8508,374667,601113,226449,1,226449,601115,601113,1,1
8509,374711,601191,226483,1,226483,601193,601191,1,1
8510,374755,601271,226519,1,226519,601273,601271,1,1
8511,374799,601361,226565,1,226565,601363,601361,1,1
8512,374843,601430,226590,1,226590,601432,601430,1,1
8513,374887,601508,226624,1,226624,601510,601508,1,1
8514,374931,601575,226647,1,226647,601577,601575,1,1
8515,374975,601664,226692,1,226692,601666,601664,1,1
8516,375019,601696,226680,1,226680,601698,601696,1,1
8517,375063,601759,226699,1,226699,601762,601759,1,1
8518,375107,601796,226692,1,226692,601798,601796,1,1
8519,375151,601878,226730,1,226730,601880,601878,1,1
8520,375195,601933,226741,1,226741,601936,601933,1,1
8521,375239,602024,226787,1,226787,602026,602024,1,1
8522,375283,602058,226777,1,226777,602060,602058,1,1
8523,375327,602141,226817,1,226817,602143,602141,1,1
8524,375371,602163,226794,1,226794,602165,602163,1,1
8525,375415,602205,226793,1,226793,602208,602205,1,1
8526,375459,602259,226803,1,226803,602262,602259,1,1
8527,375503,602359,226859,1,226859,602362,602359,1,1
8528,375547,602461,226916,1,226916,602463,602461,1,1
8529,375591,602551,226963,10,226953,602544,602542,1,1
8530,375635,602634,227001,1,227001,602636,602634,1,1
8531,375679,602687,227010,1,227010,602689,602687,1,1
8532,375724,602767,227046,1,227046,602769,602767,1,1
8533,375768,602852,227087,1,227087,602854,602852,1,1
8534,375812,602843,227034,1,227034,602845,602843,1,1
8535,375856,602978,227125,1,227125,602981,602978,1,1
8536,375900,603057,227160,1,227160,603059,603057,1,1
8537,375944,603139,227198,1,227198,603141,603139,1,1
8538,375988,603202,227217,1,227217,603204,603202,1,1
8539,376032,603280,227251,1,227251,603282,603280,1,1
8540,376076,603348,227275,1,227275,603350,603348,1,1
8541,376120,603399,227281,1,227281,603401,603399,1,1
8542,376164,603480,227319,1,227319,603482,603480,1,1
8543,376208,603508,227303,1,227303,603511,603508,1,1
8544,376252,603616,227367,1,227367,603619,603616,1,1
8545,376296,603686,227393,1,227393,603689,603686,1,1
8546,376340,603750,227413,1,227413,603753,603750,1,1
8547,376384,603814,227432,1,227432,603816,603814,1,1
8548,376428,603862,227437,1,227437,603864,603862,1,1
8549,376472,603954,227484,1,227484,603956,603954,1,1
8550,376516,604008,227495,1,227495,604011,604008,1,1
8551,376560,604048,227491,1,227491,604051,604048,1,1
8552,376604,604093,227491,1,227491,604095,604093,1,1
8553,376648,604170,227525,1,227525,604173,604170,1,1
8554,376692,604224,227535,1,227535,604226,604224,1,1
8555,376736,604311,227577,1,227577,604313,604311,1,1
8556,376780,604392,227614,1,227614,604394,604392,1,1
8557,376824,604446,227624,1,227624,604448,604446,1,1
8558,376869,604532,227666,1,227666,604534,604532,1,1
8559,376913,604571,227662,1,227662,604574,604571,1,1
8560,376957,604625,227671,1,227671,604628,604625,1,1
8561,377001,604716,227718,1,227718,604718,604716,1,1
8562,377045,604747,227705,1,227705,604749,604747,1,1
8563,377089,604860,227774,1,227774,604862,604860,1,1
8564,377133,604932,227802,1,227802,604935,604932,1,1
8565,377177,605024,227850,1,227850,605026,605024,1,1
8566,377221,605113,227895,1,227895,605115,605113,1,1
8567,377265,605223,227961,1,227961,605226,605223,1,1
8568,377309,605321,228015,1,228015,605323,605321,1,1
8569,377353,605370,228019,1,228019,605372,605370,1,1
8570,377397,605440,228046,1,228046,605442,605440,1,1
8571,377441,605504,228066,1,228066,605506,605504,1,1
8572,377485,605577,228094,1,228094,605579,605577,1,1
8573,377529,605667,228141,1,228141,605670,605667,1,1
8574,377573,605711,228141,1,228141,605713,605711,1,1
8575,377617,605790,228176,1,228176,605792,605790,1,1
8576,377661,605862,228203,1,228203,605864,605862,1,1
8577,377705,605913,228210,1,228210,605915,605913,1,1
8578,377749,605957,228210,1,228210,605959,605957,1,1
8579,377793,606037,228246,1,228246,606039,606037,1,1
8580,377837,606161,228326,1,228326,606163,606161,1,1
8581,377881,606206,228327,1,228327,606208,606206,1,1
8582,377925,606264,228341,1,228341,606266,606264,1,1
8583,377969,606341,228374,1,228374,606343,606341,1,1
8584,378014,606335,228324,1,228324,606337,606335,1,1
8585,378058,606425,228370,1,228370,606427,606425,1,1
8586,378102,606490,228391,1,228391,606492,606490,1,1
8587,378146,606542,228399,1,228399,606545,606542,1,1
8588,378190,606669,228482,1,228482,606672,606669,1,1
8589,378234,606720,228489,1,228489,606723,606720,1,1
8590,378278,606800,228525,1,228525,606802,606800,1,1
8591,378322,606824,228505,1,228505,606826,606824,1,1
8592,378366,606902,228538,1,228538,606904,606902,1,1
8593,378410,607007,228600,1,228600,607009,607007,1,1
8594,378454,607073,228622,1,228622,607076,607073,1,1
8595,378498,607145,228650,1,228650,607148,607145,1,1
8596,378542,607230,228691,1,228691,607232,607230,1,1
8597,378586,607302,228719,1,228719,607304,607302,1,1
8598,378630,607344,228716,1,228716,607346,607344,1,1
8599,378674,607439,228767,1,228767,607441,607439,1,1
8600,378718,607475,228760,1,228760,607477,607475,1,1
8601,378762,607534,228774,1,228774,607536,607534,1,1
8602,378806,607613,228810,1,228810,607615,607613,1,1
8603,378850,607713,228866,1,228866,607715,607713,1,1
8604,378894,607776,228885,1,228885,607779,607776,1,1
8605,378938,607826,228890,1,228890,607828,607826,1,1
8606,378982,607877,228897,1,228897,607879,607877,1,1
8607,379026,607942,228919,1,228919,607945,607942,1,1
8608,379070,607994,228926,1,228926,607996,607994,1,1
8609,379114,608076,228964,1,228964,608078,608076,1,1
8610,379159,608127,228971,1,228971,608129,608127,1,1
8611,379203,608197,228998,1,228998,608200,608197,1,1
8612,379247,608305,229061,1,229061,608307,608305,1,1
8613,379291,608374,229086,1,229086,608376,608374,1,1
8614,379335,608422,229090,1,229090,608425,608422,1,1
8615,379379,608491,229115,1,229115,608493,608491,1,1
8616,379423,608571,229151,1,229151,608574,608571,1,1
8617,379467,608630,229166,1,229166,608632,608630,1,1
8618,379511,608708,229200,1,229200,608710,608708,1,1
8619,379555,608747,229195,1,229195,608749,608747,1,1
8620,379599,608819,229223,1,229223,608822,608819,1,1
8621,379643,608942,229302,1,229302,608944,608942,1,1
8622,379687,608973,229289,1,229289,608976,608973,1,1
8623,379731,609021,229293,1,229293,609023,609021,1,1
8624,379775,609103,229330,1,229330,609105,609103,1,1
8625,379819,609182,229366,1,229366,609185,609182,1,1
8626,379863,609240,229380,1,229380,609242,609240,1,1
8627,379907,609303,229398,1,229398,609305,609303,1,1
8628,379951,609334,229385,1,229385,609336,609334,1,1
8629,379995,609482,229490,1,229490,609484,609482,1,1
8630,380039,609525,229488,1,229488,609527,609525,1,1
8631,380083,609587,229506,1,229506,609589,609587,1,1
8632,380127,609630,229506,1,229506,609632,609630,1,1
8633,380171,609708,229540,1,229540,609711,609708,1,1
8634,380215,609824,229611,1,229611,609826,609824,1,1
8635,380260,609883,229626,1,229626,609885,609883,1,1
8636,380304,609976,229675,1,229675,609978,609976,1,1
8637,380348,610053,229708,1,229708,610055,610053,1,1
8638,380392,610130,229741,1,229741,610132,610130,1,1
8639,380436,610204,229771,1,229771,610206,610204,1,1
8640,380480,610267,229790,1,229790,610269,610267,1,1
8641,380524,610286,229765,1,229765,610288,610286,1,1
8642,380568,610356,229791,1,229791,610358,610356,1,1
8643,380612,610436,229827,1,229827,610439,610436,1,1
8644,380656,610508,229855,1,229855,610511,610508,1,1
8645,380700,610608,229910,1,229910,610610,610608,1,1
8646,380744,610656,229914,1,229914,610658,610656,1,1
8647,380788,610681,229896,1,229896,610683,610681,1,1
8648,380832,610725,229896,1,229896,610727,610725,1,1
8649,380876,610820,229947,1,229947,610822,610820,1,1
8650,380920,610932,230014,1,230014,610934,610932,1,1
8651,380964,611003,230042,1,230042,611005,611003,1,1
8652,381008,611094,230088,1,230088,611096,611094,1,1
8653,381052,611156,230107,1,230107,611159,611156,1,1
8654,381096,611243,230149,1,230149,611245,611243,1,1
8655,381140,611312,230174,1,230174,611314,611312,1,1
8656,381184,611380,230198,1,230198,611382,611380,1,1
8657,381228,611443,230217,1,230217,611445,611443,1,1
8658,381272,611508,230238,1,230238,611510,611508,1,1
8659,381316,611545,230232,1,230232,611548,611545,1,1
8660,381360,611643,230286,1,230286,611646,611643,1,1
8661,381405,611716,230314,1,230314,611718,611716,1,1
8662,381449,611772,230326,1,230326,611774,611772,1,1
8663,381493,611834,230344,1,230344,611836,611834,1,1
8664,381537,611886,230352,1,230352,611889,611886,1,1
8665,381581,611979,230401,1,230401,611981,611979,1,1
8666,381625,612048,230426,1,230426,612050,612048,1,1
8667,381669,612088,230422,1,230422,612090,612088,1,1
8668,381713,612171,230461,1,230461,612173,612171,1,1
8669,381757,612255,230501,1,230501,612257,612255,1,1
8670,381801,612323,230525,1,230525,612325,612323,1,1
8671,381845,612366,230524,1,230524,612368,612366,1,1
8672,381889,612467,230580,1,230580,612469,612467,1,1
8673,381933,612531,230601,1,230601,612533,612531,1,1
8674,381977,612599,230624,1,230624,612601,612599,1,1
8675,382021,612683,230665,1,230665,612685,612683,1,1
8676,382065,612760,230698,1,230698,612762,612760,1,1
8677,382109,612810,230704,1,230704,612813,612810,1,1
8678,382153,612867,230717,1,230717,612870,612867,1,1
8679,382197,613022,230828,1,230828,613025,613022,1,1
8680,382241,613063,230825,1,230825,613066,613063,1,1
8681,382285,613167,230885,1,230885,613170,613167,1,1
8682,382329,613187,230861,1,230861,613190,613187,1,1
8683,382373,613290,230919,1,230919,613292,613290,1,1
8684,382417,613367,230953,1,230953,613370,613367,1,1
8685,382461,613448,230989,1,230989,613450,613448,1,1
8686,382505,613520,231017,1,231017,613522,613520,1,1
8687,382550,613648,231101,1,231101,613650,613648,1,1
8688,382594,613743,231152,1,231152,613745,613743,1,1
8689,382638,613816,231181,1,231181,613818,613816,1,1
8690,382682,613889,231210,1,231210,613892,613889,1,1
8691,382726,613968,231245,1,231245,613970,613968,1,1
8692,382770,614040,231273,1,231273,614042,614040,1,1
8693,382814,614092,231281,10,231272,614085,614083,1,1
8694,382858,614117,231262,1,231262,614119,614117,1,1
8695,382902,614191,231292,1,231292,614193,614191,1,1
8696,382946,614245,231302,1,231302,614247,614245,1,1
8697,382990,614302,231315,1,231315,614304,614302,1,1
8698,383034,614293,231262,1,231262,614295,614293,1,1
8699,383078,614375,231299,1,231299,614377,614375,1,1
8700,383122,614429,231310,1,231310,614431,614429,1,1
8701,383166,614517,231354,1,231354,614519,614517,1,1
8702,383210,614581,231373,1,231373,614583,614581,1,1
8703,383254,614642,231390,1,231390,614644,614642,1,1
8704,383298,614726,231430,1,231430,614728,614726,1,1
8705,383342,614790,231451,1,231451,614792,614790,1,1
8706,383386,614836,231452,1,231452,614838,614836,1,1
8707,383430,614911,231483,1,231483,614913,614911,1,1
8708,383474,615015,231544,1,231544,615018,615015,1,1
8709,383518,615064,231548,1,231548,615066,615064,1,1
8710,383562,615119,231559,1,231559,615121,615119,1,1
8711,383606,615205,231601,1,231601,615207,615205,1,1
8712,383650,615303,231656,1,231656,615306,615303,1,1
8713,383695,615360,231668,1,231668,615362,615360,1,1
8714,383739,615444,231708,1,231708,615446,615444,1,1
8715,383783,615482,231702,1,231702,615484,615482,1,1
8716,383827,615502,231678,1,231678,615504,615502,1,1
8717,383871,615581,231713,1,231713,615583,615581,1,1
8718,383915,615679,231767,1,231767,615681,615679,1,1
8719,383959,615725,231769,1,231769,615727,615725,1,1
8720,384003,615787,231787,1,231787,615789,615787,1,1
8721,384047,615922,231878,1,231878,615925,615922,1,1
8722,384091,615951,231863,1,231863,615953,615951,1,1
8723,384135,616063,231931,1,231931,616065,616063,1,1
8724,384179,616113,231936,1,231936,616115,616113,1,1
8725,384223,616172,231952,1,231952,616174,616172,1,1
8726,384267,616212,231948,1,231948,616214,616212,1,1
8727,384311,616313,232004,9,231995,616306,616304,1,1
8728,384355,616351,231999,1,231999,616353,616351,1,1
8729,384399,616453,232057,1,232057,616455,616453,1,1
8730,384443,616523,232082,1,232082,616525,616523,1,1
8731,384487,616577,232093,1,232093,616580,616577,1,1
8732,384531,616613,232085,1,232085,616615,616613,1,1
8733,384575,616730,232158,1,232158,616732,616730,1,1
8734,384619,616789,232173,1,232173,616792,616789,1,1
8735,384663,616871,232210,1,232210,616873,616871,1,1
8736,384707,616883,232178,1,232178,616885,616883,1,1
8737,384751,616991,232242,1,232242,616993,616991,1,1
8738,384796,617062,232269,1,232269,617064,617062,1,1
8739,384840,617110,232273,1,232273,617112,617110,1,1
8740,384884,617201,232320,1,232320,617203,617201,1,1
8741,384928,617237,232312,1,232312,617239,617237,1,1
8742,384972,617323,232354,1,232354,617325,617323,1,1
8743,385016,617388,232375,1,232375,617391,617388,1,1
8744,385060,617488,232431,1,232431,617490,617488,1,1
8745,385104,617593,232492,1,232492,617596,617593,1,1
8746,385148,617629,232484,1,232484,617631,617629,1,1
8747,385192,617714,232524,1,232524,617716,617714,1,1
8748,385236,617783,232550,1,232550,617785,617783,1,1
8749,385280,617844,232567,1,232567,617846,617844,1,1
8750,385324,617910,232589,1,232589,617912,617910,1,1
8751,385368,617999,232634,11,232623,617991,617989,1,1
8752,385412,618095,232686,1,232686,618098,618095,1,1
8753,385456,618170,232716,1,232716,618172,618170,1,1
8754,385500,618212,232715,1,232715,618214,618212,1,1
8755,385544,618289,232748,1,232748,618291,618289,1,1
8756,385588,618357,232771,1,232771,618359,618357,1,1
8757,385632,618440,232810,1,232810,618442,618440,1,1
8758,385676,618495,232821,1,232821,618497,618495,1,1
8759,385720,618587,232869,1,232869,618589,618587,1,1
8760,385764,618661,232899,1,232899,618663,618661,1,1
8761,385808,618718,232912,1,232912,618720,618718,1,1
8762,385852,618768,232918,1,232918,618770,618768,1,1
8763,385896,618882,232988,1,232988,618884,618882,1,1
8764,385941,618964,233026,1,233026,618966,618964,1,1
8765,385985,619036,233054,1,233054,619038,619036,1,1
8766,386029,619086,233060,1,233060,619088,619086,1,1
8767,386073,619150,233080,1,233080,619152,619150,1,1
8768,386117,619293,233180,1,233180,619296,619293,1,1
8769,386161,619340,233182,1,233182,619342,619340,1,1
8770,386205,619410,233208,1,233208,619412,619410,1,1
8771,386249,619499,233253,1,233253,619502,619499,1,1
8772,386293,619524,233234,1,233234,619526,619524,1,1
8773,386337,619654,233320,1,233320,619656,619654,1,1
8774,386381,619711,233333,1,233333,619714,619711,1,1
8775,386425,619732,233310,1,233310,619734,619732,1,1
8776,386469,619848,233382,1,233382,619850,619848,1,1
8777,386513,619915,233405,1,233405,619917,619915,1,1
8778,386557,619977,233423,1,233423,619980,619977,1,1
8779,386601,620012,233414,1,233414,620015,620012,1,1
8780,386645,620117,233474,1,233474,620119,620117,1,1
8781,386689,620176,233490,1,233490,620179,620176,1,1
8782,386733,620265,233535,1,233535,620267,620265,1,1
8783,386777,620386,233611,1,233611,620388,620386,1,1
8784,386821,620457,233639,1,233639,620459,620457,1,1
8785,386865,620501,233638,1,233638,620503,620501,1,1
8786,386909,620571,233665,1,233665,620573,620571,1,1
8787,386953,620624,233673,1,233673,620626,620624,1,1
8788,386997,620709,233714,1,233714,620711,620709,1,1
8789,387041,620777,233738,1,233738,620779,620777,1,1
8790,387086,620849,233766,1,233766,620851,620849,1,1
8791,387130,620905,233779,1,233779,620908,620905,1,1
8792,387174,620965,233794,1,233794,620967,620965,1,1
8793,387218,621037,233822,1,233822,621039,621037,1,1
8794,387262,621122,233863,1,233863,621124,621122,1,1
8795,387306,621200,233897,1,233897,621202,621200,1,1
8796,387350,621242,233895,1,233895,621244,621242,1,1
8797,387394,621281,233890,1,233890,621283,621281,1,1
8798,387438,621420,233985,1,233985,621422,621420,1,1
8799,387482,621479,234000,1,234000,621481,621479,1,1
8800,387526,621582,234059,1,234059,621584,621582,1,1
8801,387570,621677,234110,1,234110,621680,621677,1,1
8802,387614,621707,234096,1,234096,621709,621707,1,1
8803,387658,621751,234095,1,234095,621753,621751,1,1
8804,387702,621838,234138,1,234138,621840,621838,1,1
8805,387746,621924,234181,1,234181,621926,621924,1,1
8806,387790,621977,234190,1,234190,621979,621977,1,1
8807,387834,622079,234247,1,234247,622081,622079,1,1
8808,387878,622172,234296,1,234296,622174,622172,1,1
8809,387922,622231,234311,1,234311,622233,622231,1,1
8810,387966,622268,234304,1,234304,622270,622268,1,1
8811,388010,622350,234343,1,234343,622353,622350,1,1
8812,388054,622451,234400,1,234400,622454,622451,1,1
8813,388098,622494,234399,1,234399,622497,622494,1,1
8814,388142,622591,234451,1,234451,622593,622591,1,1
8815,388186,622618,234434,1,234434,622620,622618,1,1
8816,388231,622719,234491,1,234491,622721,622719,1,1
8817,388275,622795,234523,1,234523,622797,622795,1,1
8818,388319,622868,234552,1,234552,622870,622868,1,1
8819,388363,622941,234581,1,234581,622943,622941,1,1
8820,388407,623004,234600,1,234600,623006,623004,1,1
8821,388451,623070,234622,1,234622,623072,623070,1,1
8822,388495,623129,234637,1,234637,623131,623129,1,1
8823,388539,623257,234721,1,234721,623259,623257,1,1
8824,388583,623343,234763,1,234763,623346,623343,1,1
8825,388627,623395,234770,1,234770,623397,623395,1,1
8826,388671,623472,234804,1,234804,623474,623472,1,1
8827,388715,623471,234759,1,234759,623474,623471,1,1
8828,388759,623576,234820,1,234820,623578,623576,1,1
8829,388803,623633,234833,1,234833,623636,623633,1,1
8830,388847,623752,234907,1,234907,623754,623752,1,1
8831,388891,623805,234917,1,234917,623807,623805,1,1
8832,388935,623890,234957,1,234957,623892,623890,1,1
8833,388979,623966,234989,1,234989,623968,623966,1,1
8834,389023,624054,235034,1,235034,624056,624054,1,1
8835,389067,624106,235042,1,235042,624109,624106,1,1
8836,389111,624161,235053,1,235053,624164,624161,1,1
8837,389155,624217,235065,1,235065,624220,624217,1,1
8838,389199,624278,235082,1,235082,624281,624278,1,1
8839,389243,624375,235134,1,235134,624377,624375,1,1
8840,389287,624466,235182,1,235182,624469,624466,1,1
8841,389331,624540,235211,1,235211,624542,624540,1,1
8842,389376,624588,235215,1,235215,624590,624588,1,1
8843,389420,624641,235224,1,235224,624643,624641,1,1
8844,389464,624683,235223,1,235223,624686,624683,1,1
8845,389508,624775,235270,1,235270,624778,624775,1,1
8846,389552,624821,235272,1,235272,624823,624821,1,1
8847,389596,624919,235326,1,235326,624922,624919,1,1
8848,389640,624977,235340,1,235340,624979,624977,1,1
8849,389684,625034,235353,1,235353,625036,625034,1,1
8850,389728,625075,235350,1,235350,625078,625075,1,1
8851,389772,625134,235365,1,235365,625136,625134,1,1
8852,389816,625191,235377,1,235377,625193,625191,1,1
8853,389860,625294,235436,1,235436,625296,625294,1,1
8854,389904,625343,235442,1,235442,625346,625343,1,1
8855,389948,625415,235470,1,235470,625418,625415,1,1
8856,389992,625523,235534,1,235534,625526,625523,1,1
8857,390036,625607,235574,1,235574,625609,625607,1,1
8858,390080,625634,235557,1,235557,625637,625634,1,1
8859,390124,625664,235543,1,235543,625667,625664,1,1
8860,390168,625777,235611,1,235611,625779,625777,1,1
8861,390212,625801,235592,1,235592,625803,625801,1,1
8862,390256,625883,235630,1,235630,625886,625883,1,1
8863,390300,625950,235653,1,235653,625953,625950,1,1
8864,390344,626018,235676,1,235676,626020,626018,1,1
8865,390388,626090,235704,1,235704,626092,626090,1,1
8866,390432,626180,235751,1,235751,626182,626180,1,1
8867,390477,626213,235739,1,235739,626215,626213,1,1
8868,390521,626298,235780,1,235780,626300,626298,1,1
8869,390565,626362,235800,1,235800,626364,626362,1,1
8870,390609,626449,235844,1,235844,626452,626449,1,1
8871,390653,626515,235865,1,235865,626517,626515,1,1
8872,390697,626569,235875,1,235875,626571,626569,1,1
8873,390741,626669,235931,1,235931,626671,626669,1,1
8874,390785,626734,235952,1,235952,626737,626734,1,1
8875,390829,626839,236013,1,236013,626841,626839,1,1
8876,390873,626845,235975,1,235975,626847,626845,1,1
8877,390917,626941,236027,1,236027,626944,626941,1,1
8878,390961,627018,236060,1,236060,627021,627018,1,1
8879,391005,627070,236068,1,236068,627072,627070,1,1
8880,391049,627121,236074,1,236074,627123,627121,1,1
8881,391093,627187,236096,1,236096,627189,627187,1,1
8882,391137,627239,236105,1,236105,627241,627239,1,1
8883,391181,627342,236164,1,236164,627344,627342,1,1
8884,391225,627431,236209,1,236209,627433,627431,1,1
8885,391269,627507,236240,1,236240,627509,627507,1,1
8886,391313,627571,236260,1,236260,627573,627571,1,1
8887,391357,627645,236290,1,236290,627647,627645,1,1
8888,391401,627674,236275,1,236275,627676,627674,1,1
8889,391445,627760,236317,1,236317,627762,627760,1,1
8890,391489,627851,236364,1,236364,627853,627851,1,1
8891,391533,627904,236373,1,236373,627906,627904,1,1
8892,391577,627980,236406,1,236406,627983,627980,1,1
8893,391622,628069,236450,1,236450,628071,628069,1,1
8894,391666,628162,236499,1,236499,628164,628162,1,1
8895,391710,628229,236523,1,236523,628232,628229,1,1
8896,391754,628272,236521,1,236521,628274,628272,1,1
8897,391798,628366,236571,1,236571,628368,628366,1,1
8898,391842,628446,236607,1,236607,628449,628446,1,1
8899,391886,628536,236653,1,236653,628539,628536,1,1
8900,391930,628594,236667,1,236667,628597,628594,1,1
8901,391974,628642,236670,1,236670,628644,628642,1,1
8902,392018,628716,236701,1,236701,628719,628716,1,1
8903,392062,628748,236689,1,236689,628750,628748,1,1
8904,392106,628783,236680,1,236680,628786,628783,1,1
8905,392150,628885,236737,1,236737,628887,628885,1,1
8906,392194,628954,236763,1,236763,628956,628954,1,1
8907,392238,629026,236791,1,236791,629028,629026,1,1
8908,392282,629118,236839,1,236839,629121,629118,1,1
8909,392326,629160,236836,1,236836,629162,629160,1,1
8910,392370,629247,236880,1,236880,629250,629247,1,1
8911,392414,629334,236922,1,236922,629336,629334,1,1
8912,392458,629412,236957,1,236957,629414,629412,1,1
8913,392502,629463,236963,1,236963,629465,629463,1,1
8914,392546,629558,237014,1,237014,629560,629558,1,1
8915,392590,629618,237031,1,237031,629621,629618,1,1
8916,392634,629700,237068,1,237068,629702,629700,1,1
8917,392678,629750,237074,1,237074,629752,629750,1,1
8918,392722,629880,237160,1,237160,629882,629880,1,1
8919,392767,629951,237187,1,237187,629953,629951,1,1
8920,392811,630030,237222,1,237222,630032,630030,1,1
8921,392855,630116,237264,1,237264,630118,630116,1,1
8922,392899,630192,237296,1,237296,630194,630192,1,1
8923,392943,630252,237312,1,237312,630254,630252,1,1
8924,392987,630317,237333,1,237333,630320,630317,1,1
8925,393031,630405,237377,1,237377,630408,630405,1,1
8926,393075,630408,237336,1,237336,630410,630408,1,1
8927,393119,630532,237416,1,237416,630534,630532,1,1
8928,393163,630604,237444,1,237444,630607,630604,1,1
8929,393207,630661,237457,1,237457,630663,630661,1,1
8930,393251,630767,237518,1,237518,630769,630767,1,1
8931,393295,630823,237531,1,237531,630825,630823,1,1
8932,393339,630897,237561,1,237561,630900,630897,1,1
8933,393383,630929,237549,1,237549,630931,630929,1,1
8934,393427,630985,237560,1,237560,630987,630985,1,1
8935,393471,631097,237629,1,237629,631099,631097,1,1
8936,393515,631154,237642,1,237642,631157,631154,1,1
8937,393559,631213,237657,1,237657,631215,631213,1,1
8938,393603,631279,237679,1,237679,631281,631279,1,1
8939,393647,631367,237723,1,237723,631369,631367,1,1
8940,393691,631434,237746,1,237746,631436,631434,1,1
8941,393735,631497,237764,1,237764,631499,631497,1,1
8942,393779,631572,237795,1,237795,631574,631572,1,1
8943,393823,631668,237847,1,237847,631670,631668,1,1
8944,393867,631724,237860,1,237860,631727,631724,1,1
8945,393912,631773,237864,1,237864,631775,631773,1,1
8946,393956,631866,237913,1,237913,631868,631866,1,1
8947,394000,631953,237956,1,237956,631955,631953,1,1
8948,394044,631978,237937,1,237937,631980,631978,1,1
8949,394088,632053,237968,1,237968,632056,632053,1,1
8950,394132,632159,238030,1,238030,632162,632159,1,1
8951,394176,632217,238044,1,238044,632219,632217,1,1
8952,394220,632254,238037,1,238037,632256,632254,1,1
8953,394264,632306,238045,1,238045,632308,632306,1,1
8954,394308,632352,238047,1,238047,632354,632352,1,1
8955,394352,632415,238066,1,238066,632417,632415,1,1
8956,394396,632500,238107,1,238107,632502,632500,1,1
8957,394440,632528,238091,1,238091,632531,632528,1,1
8958,394484,632617,238135,1,238135,632619,632617,1,1
8959,394528,632672,238146,1,238146,632674,632672,1,1
8960,394572,632780,238210,1,238210,632782,632780,1,1
8961,394616,632802,238188,1,238188,632804,632802,1,1
8962,394660,632840,238182,1,238182,632842,632840,1,1
8963,394704,632913,238212,1,238212,632916,632913,1,1
8964,394748,633022,238276,1,238276,633024,633022,1,1
8965,394792,633126,238336,1,238336,633128,633126,1,1
8966,394836,633176,238342,1,238342,633178,633176,1,1
8967,394880,633231,238353,1,238353,633233,633231,1,1
8968,394924,633313,238391,1,238391,633315,633313,1,1
8969,394968,633408,238442,1,238442,633410,633408,1,1
8970,395013,633429,238419,1,238419,633431,633429,1,1
8971,395057,633566,238512,1,238512,633568,633566,1,1
8972,395101,633648,238550,1,238550,633650,633648,1,1
8973,395145,633737,238595,1,238595,633739,633737,1,1
8974,395189,633792,238606,1,238606,633794,633792,1,1
8975,395233,633847,238617,1,238617,633849,633847,1,1
8976,395277,633941,238667,1,238667,633943,633941,1,1
8977,395321,633997,238679,1,238679,634000,633997,1,1
8978,395365,634064,238702,1,238702,634066,634064,1,1
8979,395409,634125,238719,1,238719,634127,634125,1,1
8980,395453,634186,238735,1,238735,634188,634186,1,1
8981,395497,634311,238817,1,238817,634313,634311,1,1
8982,395541,634365,238826,1,238826,634367,634365,1,1
8983,395585,634399,238817,1,238817,634401,634399,1,1
8984,395629,634506,238880,1,238880,634508,634506,1,1
8985,395673,634542,238871,1,238871,634544,634542,1,1
8986,395717,634626,238912,1,238912,634629,634626,1,1
8987,395761,634699,238940,1,238940,634701,634699,1,1
8988,395805,634761,238959,1,238959,634764,634761,1,1
8989,395849,634852,239005,1,239005,634854,634852,1,1
8990,395893,634924,239033,1,239033,634926,634924,1,1
8991,395937,634987,239053,1,239053,634990,634987,1,1
8992,395981,635068,239089,1,239089,635070,635068,1,1
8993,396025,635118,239095,1,239095,635120,635118,1,1
8994,396069,635198,239132,1,239132,635201,635198,1,1
8995,396113,635288,239178,1,239178,635291,635288,1,1
8996,396158,635353,239199,1,239199,635356,635353,1,1
8997,396202,635392,239193,14,239180,635381,635379,1,1
8998,396246,635447,239204,12,239193,635438,635436,1,1
8999,396290,635545,239258,1,239258,635547,635545,1,1
9000,396334,635657,239326,1,239326,635659,635657,1,1
9001,396378,635745,239370,1,239370,635747,635745,1,1
9002,396422,635794,239375,1,239375,635796,635794,1,1
9003,396466,635853,239390,1,239390,635855,635853,1,1
9004,396510,635909,239402,1,239402,635911,635909,1,1
9005,396554,635956,239405,1,239405,635959,635956,1,1
9006,396598,636013,239418,1,239418,636015,636013,1,1
9007,396642,636111,239472,1,239472,636113,636111,1,1
9008,396686,636179,239495,1,239495,636181,636179,1,1
9009,396730,636247,239519,1,239519,636249,636247,1,1
9010,396774,636317,239546,1,239546,636319,636317,1,1
9011,396818,636362,239547,1,239547,636365,636362,1,1
9012,396862,636475,239616,1,239616,636478,636475,1,1
9013,396906,636557,239653,1,239653,636559,636557,1,1
9014,396950,636627,239679,1,239679,636629,636627,1,1
9015,396994,636700,239708,1,239708,636702,636700,1,1
9016,397038,636749,239713,1,239713,636751,636749,1,1
9017,397082,636833,239754,1,239754,636836,636833,1,1
9018,397126,636891,239767,1,239767,636893,636891,1,1
9019,397170,636958,239791,1,239791,636960,636958,1,1
9020,397214,637021,239810,1,239810,637024,637021,1,1
9021,397258,637134,239878,1,239878,637136,637134,1,1
9022,397303,637223,239923,1,239923,637225,637223,1,1
9023,397347,637293,239949,1,239949,637295,637293,1,1
9024,397391,637342,239954,1,239954,637344,637342,1,1
9025,397435,637444,240013,1,240013,637447,637444,1,1
9026,397479,637493,240017,1,240017,637495,637493,1,1
9027,397523,637563,240043,1,240043,637565,637563,1,1
9028,397567,637638,240074,1,240074,637640,637638,1,1
9029,397611,637742,240134,1,240134,637744,637742,1,1
9030,397655,637806,240154,1,240154,637808,637806,1,1
9031,397699,637831,240134,1,240134,637833,637831,1,1
9032,397743,637929,240188,1,240188,637931,637929,1,1
9033,397787,638007,240223,1,240223,638009,638007,1,1
9034,397831,638084,240256,1,240256,638086,638084,1,1
9035,397875,638146,240274,1,240274,638148,638146,1,1
9036,397919,638232,240316,1,240316,638235,638232,1,1
9037,397963,638250,240290,1,240290,638252,638250,1,1
9038,398007,638327,240322,1,240322,638329,638327,1,1
9039,398051,638375,240327,1,240327,638378,638375,1,1
9040,398095,638456,240363,1,240363,638458,638456,1,1
9041,398139,638518,240382,1,240382,638521,638518,1,1
9042,398183,638603,240422,1,240422,638605,638603,1,1
9043,398227,638689,240464,1,240464,638691,638689,1,1
9044,398271,638803,240535,1,240535,638805,638803,1,1
9045,398315,638874,240561,1,240561,638876,638874,1,1
9046,398359,638958,240601,1,240601,638960,638958,1,1
9047,398403,639033,240632,1,240632,639035,639033,1,1
9048,398448,639142,240698,1,240698,639145,639142,1,1
9049,398492,639216,240727,1,240727,639218,639216,1,1
9050,398536,639297,240765,1,240765,639300,639297,1,1
9051,398580,639354,240777,1,240777,639356,639354,1,1
9052,398624,639404,240783,1,240783,639406,639404,1,1
9053,398668,639493,240828,1,240828,639495,639493,1,1
9054,398712,639565,240856,1,240856,639567,639565,1,1
9055,398756,639647,240894,1,240894,639650,639647,1,1
9056,398800,639700,240903,1,240903,639702,639700,1,1
9057,398844,639742,240901,1,240901,639745,639742,1,1
9058,398888,639850,240965,1,240965,639852,639850,1,1
9059,398932,639953,241024,1,241024,639955,639953,1,1
9060,398976,640011,241038,1,241038,640013,640011,1,1
9061,399020,640110,241093,1,241093,640112,640110,1,1
9062,399064,640164,241103,1,241103,640167,640164,1,1
9063,399108,640238,241132,1,241132,640240,640238,1,1
9064,399152,640272,241123,1,241123,640274,640272,1,1
9065,399196,640327,241134,1,241134,640329,640327,1,1
9066,399240,640353,241116,1,241116,640356,640353,1,1
9067,399284,640425,241144,1,241144,640428,640425,1,1
9068,399328,640497,241172,1,241172,640499,640497,1,1
9069,399372,640586,241216,1,241216,640588,640586,1,1
9070,399416,640706,241293,1,241293,640708,640706,1,1
9071,399460,640729,241271,1,241271,640731,640729,1,1
9072,399504,640768,241266,1,241266,640770,640768,1,1
9073,399548,640851,241305,1,241305,640853,640851,1,1
9074,399593,640910,241320,1,241320,640912,640910,1,1
9075,399637,640982,241349,1,241349,640985,640982,1,1
9076,399681,641019,241342,1,241342,641022,641019,1,1
9077,399725,641114,241392,1,241392,641116,641114,1,1
9078,399769,641217,241451,1,241451,641219,641217,1,1
9079,399813,641275,241465,1,241465,641278,641275,1,1
9080,399857,641341,241487,1,241487,641344,641341,1,1
9081,399901,641431,241533,1,241533,641433,641431,1,1
9082,399945,641465,241523,1,241523,641467,641465,1,1
9083,399989,641555,241569,1,241569,641557,641555,1,1
9084,400033,641620,241590,1,241590,641623,641620,1,1
9085,400077,641704,241630,1,241630,641706,641704,1,1
9086,400121,641769,241651,1,241651,641771,641769,1,1
9087,400165,641836,241674,1,241674,641838,641836,1,1
9088,400209,641871,241665,1,241665,641873,641871,1,1
9089,400253,641970,241720,1,241720,641973,641970,1,1
9090,400297,642051,241756,1,241756,642053,642051,1,1
9091,400341,642115,241777,1,241777,642117,642115,1,1
9092,400385,642184,241802,1,241802,642186,642184,1,1
9093,400429,642258,241832,1,241832,642261,642258,1,1
9094,400473,642312,241841,1,241841,642314,642312,1,1
9095,400517,642353,241839,1,241839,642356,642353,1,1
9096,400561,642462,241904,1,241904,642465,642462,1,1
9097,400605,642529,241926,1,241926,642531,642529,1,1
9098,400649,642560,241913,1,241913,642562,642560,1,1
9099,400694,642633,241942,1,241942,642635,642633,1,1
9100,400738,642721,241987,1,241987,642724,642721,1,1
9101,400782,642752,241973,1,241973,642754,642752,1,1
9102,400826,642843,242020,1,242020,642845,642843,1,1
9103,400870,642923,242056,1,242056,642925,642923,1,1
9104,400914,642986,242075,1,242075,642988,642986,1,1
9105,400958,643045,242090,1,242090,643047,643045,1,1
9106,401002,643088,242089,1,242089,643091,643088,1,1
9107,401046,643175,242132,1,242132,643177,643175,1,1
9108,401090,643277,242190,1,242190,643279,643277,1,1
9109,401134,643378,242246,1,242246,643380,643378,1,1
9110,401178,643435,242259,1,242259,643437,643435,1,1
9111,401222,643486,242266,1,242266,643488,643486,1,1
9112,401266,643608,242345,1,242345,643610,643608,1,1
9113,401310,643677,242370,1,242370,643679,643677,1,1
9114,401354,643728,242376,1,242376,643730,643728,1,1
9115,401398,643824,242428,1,242428,643826,643824,1,1
9116,401442,643893,242454,1,242454,643896,643893,1,1
9117,401486,643988,242504,1,242504,643990,643988,1,1
9118,401530,644087,242559,1,242559,644089,644087,1,1
9119,401574,644162,242591,1,242591,644165,644162,1,1
9120,401618,644283,242667,1,242667,644285,644283,1,1
9121,401662,644308,242649,1,242649,644311,644308,1,1
9122,401706,644369,242665,1,242665,644371,644369,1,1
9123,401750,644433,242685,1,242685,644435,644433,1,1
9124,401794,644496,242704,1,242704,644498,644496,1,1
9125,401839,644568,242732,1,242732,644570,644568,1,1
9126,401883,644603,242723,1,242723,644605,644603,1,1
9127,401927,644716,242792,1,242792,644718,644716,1,1
9128,401971,644789,242821,1,242821,644791,644789,1,1
9129,402015,644850,242838,1,242838,644852,644850,1,1
9130,402059,644954,242898,1,242898,644957,644954,1,1
9131,402103,645033,242933,1,242933,645035,645033,1,1
9132,402147,645070,242926,1,242926,645072,645070,1,1
9133,402191,645208,243020,1,243020,645210,645208,1,1
9134,402235,645266,243034,1,243034,645268,645266,1,1
9135,402279,645318,243042,1,243042,645320,645318,1,1
9136,402323,645390,243069,1,243069,645392,645390,1,1
9137,402367,645470,243106,1,243106,645472,645470,1,1
9138,402411,645549,243140,1,243140,645551,645549,1,1
9139,402455,645608,243156,1,243156,645610,645608,1,1
9140,402499,645663,243166,1,243166,645665,645663,1,1
9141,402543,645801,243261,1,243261,645803,645801,1,1
9142,402587,645853,243268,1,243268,645855,645853,1,1
9143,402631,645935,243306,1,243306,645937,645935,1,1
9144,402675,645983,243310,1,243310,645985,645983,1,1
9145,402719,645985,243268,1,243268,645987,645985,1,1
9146,402763,646105,243345,1,243345,646107,646105,1,1
9147,402807,646131,243327,1,243327,646134,646131,1,1
9148,402851,646218,243369,1,243369,646220,646218,1,1
9149,402895,646290,243398,1,243398,646293,646290,1,1
9150,402939,646361,243425,1,243425,646364,646361,1,1
9151,402984,646419,243438,1,243438,646421,646419,1,1
9152,403028,646500,243475,1,243475,646502,646500,1,1
9153,403072,646542,243473,1,243473,646544,646542,1,1
9154,403116,646566,243453,1,243453,646568,646566,1,1
9155,403160,646646,243489,1,243489,646648,646646,1,1
9156,403204,646702,243501,1,243501,646705,646702,1,1
9157,403248,646741,243496,1,243496,646743,646741,1,1
9158,403292,646846,243557,1,243557,646848,646846,1,1
9159,403336,646911,243578,1,243578,646913,646911,1,1
9160,403380,647012,243635,1,243635,647014,647012,1,1
9161,403424,647091,243670,1,243670,647094,647091,1,1
9162,403468,647182,243716,1,243716,647184,647182,1,1
9163,403512,647260,243750,1,243750,647262,647260,1,1
9164,403556,647354,243801,1,243801,647356,647354,1,1
9165,403600,647400,243803,1,243803,647403,647400,1,1
9166,403644,647484,243842,1,243842,647486,647484,1,1
9167,403688,647541,243856,1,243856,647544,647541,1,1
9168,403732,647620,243890,1,243890,647622,647620,1,1
9169,403776,647698,243924,1,243924,647700,647698,1,1
9170,403820,647723,243905,1,243905,647725,647723,1,1
9171,403864,647840,243978,1,243978,647842,647840,1,1
9172,403908,647889,243983,1,243983,647891,647889,1,1
9173,403952,647968,244019,1,244019,647971,647968,1,1
9174,403996,648050,244056,1,244056,648052,648050,1,1
9175,404040,648104,244066,1,244066,648106,648104,1,1
9176,404084,648144,244063,1,244063,648147,648144,1,1
9177,404129,648193,244068,1,244068,648196,648193,1,1
9178,404173,648316,244147,1,244147,648319,648316,1,1
9179,404217,648392,244178,1,244178,648395,648392,1,1
9180,404261,648474,244216,1,244216,648476,648474,1,1
9181,404305,648542,244240,1,244240,648544,648542,1,1
9182,404349,648601,244255,1,244255,648603,648601,1,1
9183,404393,648657,244267,1,244267,648659,648657,1,1
9184,404437,648766,244332,1,244332,648768,648766,1,1
9185,404481,648844,244366,1,244366,648846,648844,1,1
9186,404525,648854,244332,1,244332,648856,648854,1,1
9187,404569,648936,244370,1,244370,648938,648936,1,1
9188,404613,649010,244400,1,244400,649012,649010,1,1
9189,404657,649050,244396,1,244396,649053,649050,1,1
9190,404701,649109,244410,1,244410,649111,649109,1,1
9191,404745,649185,244443,1,244443,649187,649185,1,1
9192,404789,649288,244502,1,244502,649290,649288,1,1
9193,404833,649302,244472,1,244472,649304,649302,1,1
9194,404877,649350,244476,1,244476,649353,649350,1,1
9195,404921,649472,244553,1,244553,649474,649472,1,1
9196,404965,649535,244572,1,244572,649537,649535,1,1
9197,405009,649643,244637,1,244637,649645,649643,1,1
9198,405053,649736,244685,1,244685,649738,649736,1,1
9199,405097,649793,244698,1,244698,649795,649793,1,1
9200,405141,649856,244717,1,244717,649858,649856,1,1
9201,405185,649891,244708,1,244708,649893,649891,1,1
9202,405230,650020,244793,1,244793,650022,650020,1,1
9203,405274,650124,244854,1,244854,650127,650124,1,1
9204,405318,650187,244872,1,244872,650189,650187,1,1
9205,405362,650270,244911,1,244911,650272,650270,1,1
9206,405406,650337,244935,1,244935,650340,650337,1,1
9207,405450,650382,244935,1,244935,650385,650382,1,1
9208,405494,650468,244977,1,244977,650470,650468,1,1
9209,405538,650485,244950,1,244950,650487,650485,1,1
9210,405582,650579,245000,1,245000,650582,650579,1,1
9211,405626,650637,245014,1,245014,650639,650637,1,1
9212,405670,650712,245045,1,245045,650714,650712,1,1
9213,405714,650772,245060,1,245060,650774,650772,1,1
9214,405758,650832,245077,1,245077,650834,650832,1,1
9215,405802,650922,245122,1,245122,650924,650922,1,1
9216,405846,651006,245163,1,245163,651008,651006,1,1
9217,405890,651103,245216,1,245216,651105,651103,1,1
9218,405934,651156,245225,1,245225,651158,651156,1,1
9219,405978,651199,245224,1,245224,651202,651199,1,1
9220,406022,651292,245273,1,245273,651294,651292,1,1
9221,406066,651377,245314,1,245314,651380,651377,1,1
9222,406110,651443,245335,1,245335,651445,651443,1,1
9223,406154,651522,245370,1,245370,651524,651522,1,1
9224,406198,651574,245378,1,245378,651576,651574,1,1
9225,406242,651656,245417,1,245417,651659,651656,1,1
9226,406286,651688,245404,1,245404,651690,651688,1,1
9227,406330,651755,245427,1,245427,651757,651755,1,1
9228,406375,651815,245443,1,245443,651817,651815,1,1
9229,406419,651897,245481,1,245481,651899,651897,1,1
9230,406463,651965,245505,1,245505,651967,651965,1,1
9231,406507,652056,245552,1,245552,652058,652056,1,1
9232,406551,652114,245567,1,245567,652117,652114,1,1
9233,406595,652220,245628,1,245628,652223,652220,1,1
9234,406639,652299,245663,1,245663,652301,652299,1,1
9235,406683,652354,245674,1,245674,652356,652354,1,1
9236,406727,652441,245717,1,245717,652443,652441,1,1
9237,406771,652528,245760,1,245760,652531,652528,1,1
9238,406815,652549,245737,1,245737,652551,652549,1,1
9239,406859,652620,245764,1,245764,652622,652620,1,1
9240,406903,652714,245814,1,245814,652717,652714,1,1
9241,406947,652746,245801,1,245801,652748,652746,1,1
9242,406991,652790,245802,1,245802,652793,652790,1,1
9243,407035,652857,245825,1,245825,652859,652857,1,1
9244,407079,652928,245852,1,245852,652930,652928,1,1
9245,407123,652975,245854,1,245854,652977,652975,1,1
9246,407167,653051,245887,1,245887,653054,653051,1,1
9247,407211,653120,245911,1,245911,653122,653120,1,1
9248,407255,653199,245946,1,245946,653201,653199,1,1
9249,407299,653254,245957,1,245957,653256,653254,1,1
9250,407343,653339,245998,1,245998,653341,653339,1,1
9251,407387,653390,246006,1,246006,653393,653390,1,1
9252,407431,653419,245990,1,245990,653421,653419,1,1
9253,407475,653517,246044,1,246044,653519,653517,1,1
9254,407520,653610,246093,1,246093,653612,653610,1,1
9255,407564,653650,246089,1,246089,653652,653650,1,1
9256,407608,653722,246117,1,246117,653725,653722,1,1
9257,407652,653786,246137,1,246137,653788,653786,1,1
9258,407696,653878,246185,1,246185,653880,653878,1,1
9259,407740,653944,246207,1,246207,653947,653944,1,1
9260,407784,654013,246232,1,246232,654016,654013,1,1
9261,407828,654100,246275,1,246275,654102,654100,1,1
9262,407872,654164,246294,1,246294,654166,654164,1,1
9263,407916,654279,246366,1,246366,654281,654279,1,1
9264,407960,654330,246373,1,246373,654332,654330,1,1
9265,408004,654401,246400,1,246400,654403,654401,1,1
9266,408048,654467,246422,1,246422,654470,654467,1,1
9267,408092,654523,246433,1,246433,654525,654523,1,1
9268,408136,654568,246434,1,246434,654570,654568,1,1
9269,408180,654644,246466,1,246466,654646,654644,1,1
9270,408224,654716,246494,1,246494,654718,654716,1,1
9271,408268,654818,246553,1,246553,654820,654818,1,1
9272,408312,654892,246582,1,246582,654894,654892,1,1
9273,408356,654955,246602,1,246602,654957,654955,1,1
9274,408400,655041,246643,1,246643,655043,655041,1,1
9275,408444,655112,246670,1,246670,655114,655112,1,1
9276,408488,655186,246700,1,246700,655188,655186,1,1
9277,408532,655273,246743,1,246743,655275,655273,1,1
9278,408576,655312,246739,1,246739,655315,655312,1,1
9279,408620,655396,246778,1,246778,655398,655396,1,1
9280,408665,655452,246790,1,246790,655454,655452,1,1
9281,408709,655514,246808,1,246808,655516,655514,1,1
9282,408753,655556,246806,1,246806,655559,655556,1,1
9283,408797,655604,246810,1,246810,655607,655604,1,1
9284,408841,655659,246821,1,246821,655661,655659,1,1
9285,408885,655719,246837,1,246837,655721,655719,1,1
9286,408929,655790,246864,1,246864,655792,655790,1,1
9287,408973,655895,246925,1,246925,655898,655895,1,1
9288,409017,655951,246937,1,246937,655954,655951,1,1
9289,409061,656068,247009,1,247009,656070,656068,1,1
9290,409105,656155,247053,1,247053,656158,656155,1,1
9291,409149,656239,247092,1,247092,656241,656239,1,1
9292,409193,656295,247105,1,247105,656297,656295,1,1
9293,409237,656344,247110,1,247110,656347,656344,1,1
9294,409281,656400,247122,1,247122,656402,656400,1,1
9295,409325,656446,247123,1,247123,656448,656446,1,1
9296,409369,656568,247201,1,247201,656570,656568,1,1
9297,409413,656618,247207,1,247207,656620,656618,1,1
9298,409457,656736,247281,1,247281,656738,656736,1,1
9299,409501,656807,247309,1,247309,656809,656807,1,1
9300,409545,656894,247351,1,247351,656896,656894,1,1
9301,409589,656961,247374,1,247374,656963,656961,1,1
9302,409633,657031,247400,1,247400,657033,657031,1,1
9303,409677,657168,247493,1,247493,657170,657168,1,1
9304,409721,657217,247498,1,247498,657219,657217,1,1
9305,409766,657317,247554,1,247554,657319,657317,1,1
9306,409810,657411,247604,1,247604,657413,657411,1,1
9307,409854,657484,247633,1,247633,657486,657484,1,1
9308,409898,657551,247656,1,247656,657553,657551,1,1
9309,409942,657630,247691,1,247691,657632,657630,1,1
9310,409986,657676,247693,1,247693,657678,657676,1,1
9311,410030,657735,247708,1,247708,657737,657735,1,1
9312,410074,657799,247728,1,247728,657801,657799,1,1
9313,410118,657851,247736,1,247736,657853,657851,1,1
9314,410162,657916,247757,1,247757,657918,657916,1,1
9315,410206,657990,247786,1,247786,657992,657990,1,1
9316,410250,658029,247782,1,247782,658031,658029,1,1
9317,410294,658098,247806,1,247806,658100,658098,1,1
9318,410338,658194,247858,1,247858,658196,658194,1,1
9319,410382,658241,247861,13,247849,658231,658228,1,1
9320,410426,658304,247881,1,247881,658306,658304,1,1
9321,410470,658360,247892,1,247892,658362,658360,1,1
9322,410514,658456,247945,1,247945,658459,658456,1,1
9323,410558,658492,247937,1,247937,658494,658492,1,1
9324,410602,658561,247962,1,247962,658563,658561,1,1
9325,410646,658649,248006,1,248006,658651,658649,1,1
9326,410690,658673,247985,1,247985,658675,658673,1,1
9327,410734,658784,248052,1,248052,658786,658784,1,1
9328,410778,658858,248082,1,248082,658860,658858,1,1
9329,410822,658978,248158,1,248158,658980,658978,1,1
9330,410866,659026,248162,1,248162,659028,659026,1,1
9331,410911,659073,248165,1,248165,659075,659073,1,1
9332,410955,659139,248187,1,248187,659141,659139,1,1
9333,410999,659225,248230,1,248230,659228,659225,1,1
9334,411043,659295,248255,9,248247,659289,659287,1,1
9335,411087,659384,248300,1,248300,659387,659384,1,1
9336,411131,659421,248293,1,248293,659423,659421,1,1
9337,411175,659497,248325,1,248325,659499,659497,1,1
9338,411219,659537,248321,1,248321,659539,659537,1,1
9339,411263,659574,248314,1,248314,659577,659574,1,1
9340,411307,659702,248398,1,248398,659704,659702,1,1
9341,411351,659767,248419,1,248419,659769,659767,1,1
9342,411395,659853,248461,1,248461,659855,659853,1,1
9343,411439,659914,248478,1,248478,659916,659914,1,1
9344,411483,659998,248517,1,248517,660000,659998,1,1
9345,411527,660068,248544,1,248544,660070,660068,1,1
9346,411571,660187,248618,1,248618,660189,660187,1,1
9347,411615,660289,248677,1,248677,660291,660289,1,1
9348,411659,660344,248688,1,248688,660346,660344,1,1
9349,411703,660413,248712,1,248712,660415,660413,1,1
9350,411747,660474,248730,1,248730,660476,660474,1,1
9351,411791,660539,248751,1,248751,660542,660539,1,1
9352,411835,660598,248765,1,248765,660600,660598,1,1
9353,411879,660680,248803,1,248803,660682,660680,1,1
9354,411923,660757,248837,1,248837,660760,660757,1,1
9355,411967,660796,248831,1,248831,660798,660796,1,1
9356,412011,660845,248836,1,248836,660847,660845,1,1
9357,412056,660935,248882,1,248882,660937,660935,1,1
9358,412100,661027,248930,1,248930,661029,661027,1,1
9359,412144,661132,248991,1,248991,661134,661132,1,1
9360,412188,661175,248990,1,248990,661177,661175,1,1
9361,412232,661285,249056,1,249056,661287,661285,1,1
9362,412276,661355,249082,1,249082,661358,661355,1,1
9363,412320,661471,249154,1,249154,661474,661471,1,1
9364,412364,661500,249139,1,249139,661502,661500,1,1
9365,412408,661587,249182,1,249182,661590,661587,1,1
9366,412452,661651,249202,1,249202,661654,661651,1,1
9367,412496,661667,249174,1,249174,661669,661667,1,1
9368,412540,661813,249276,1,249276,661815,661813,1,1
9369,412584,661846,249264,1,249264,661848,661846,1,1
9370,412628,661936,249311,1,249311,661938,661936,1,1
9371,412672,662003,249333,1,249333,662005,662003,1,1
9372,412716,662038,249324,1,249324,662040,662038,1,1
9373,412760,662099,249342,1,249342,662102,662099,1,1
9374,412804,662202,249401,1,249401,662204,662202,1,1
9375,412848,662252,249406,1,249406,662254,662252,1,1
9376,412892,662305,249415,1,249415,662307,662305,1,1
9377,412936,662404,249471,1,249471,662407,662404,1,1
9378,412980,662475,249498,1,249498,662478,662475,1,1
9379,413024,662581,249560,1,249560,662584,662581,1,1
9380,413068,662671,249605,1,249605,662673,662671,1,1
9381,413112,662725,249615,1,249615,662727,662725,1,1
9382,413156,662781,249627,11,249616,662772,662770,1,1
9383,413201,662852,249654,1,249654,662854,662852,1,1
9384,413245,662907,249665,1,249665,662909,662907,1,1
9385,413289,663000,249714,1,249714,663002,663000,1,1
9386,413333,663086,249756,1,249756,663088,663086,1,1
9387,413377,663116,249742,1,249742,663118,663116,1,1
9388,413421,663143,249725,1,249725,663145,663143,1,1
9389,413465,663233,249771,1,249771,663236,663233,1,1
9390,413509,663277,249771,1,249771,663279,663277,1,1
9391,413553,663365,249815,1,249815,663368,663365,1,1
9392,413597,663412,249817,1,249817,663414,663412,1,1
9393,413641,663519,249881,1,249881,663521,663519,1,1
9394,413685,663585,249903,1,249903,663587,663585,1,1
9395,413729,663672,249946,1,249946,663674,663672,1,1
9396,413773,663739,249969,1,249969,663742,663739,1,1
9397,413817,663816,250002,1,250002,663819,663816,1,1
9398,413861,663927,250068,1,250068,663929,663927,1,1
9399,413905,663978,250075,1,250075,663980,663978,1,1
9400,413949,664071,250125,1,250125,664073,664071,1,1
9401,413993,664071,250081,1,250081,664073,664071,1,1
9402,414037,664178,250144,1,250144,664180,664178,1,1
9403,414081,664256,250178,1,250178,664259,664256,1,1
9404,414125,664359,250237,1,250237,664362,664359,1,1
9405,414169,664419,250252,1,250252,664421,664419,1,1
9406,414213,664473,250263,1,250263,664476,664473,1,1
9407,414257,664541,250286,1,250286,664543,664541,1,1
9408,414302,664593,250294,1,250294,664595,664593,1,1
9409,414346,664666,250323,1,250323,664668,664666,1,1
9410,414390,664729,250342,1,250342,664731,664729,1,1
9411,414434,664803,250372,1,250372,664806,664803,1,1
9412,414478,664882,250407,1,250407,664884,664882,1,1
9413,414522,664955,250436,1,250436,664957,664955,1,1
9414,414566,664999,250436,1,250436,665001,664999,1,1
9415,414610,665097,250490,1,250490,665099,665097,1,1
9416,414654,665195,250544,1,250544,665198,665195,1,1
9417,414698,665222,250526,1,250526,665224,665222,1,1
9418,414742,665292,250553,1,250553,665294,665292,1,1
9419,414786,665367,250584,1,250584,665369,665367,1,1
9420,414830,665451,250624,1,250624,665453,665451,1,1
9421,414874,665531,250660,1,250660,665533,665531,1,1
9422,414918,665588,250673,1,250673,665590,665588,1,1
9423,414962,665665,250706,1,250706,665667,665665,1,1
9424,415006,665759,250755,1,250755,665761,665759,1,1
9425,415050,665847,250799,1,250799,665849,665847,1,1
9426,415094,665924,250832,1,250832,665926,665924,1,1
9427,415138,665973,250838,1,250838,665975,665973,1,1
9428,415182,666035,250856,1,250856,666038,666035,1,1
9429,415226,666110,250886,1,250886,666112,666110,1,1
9430,415270,666209,250942,1,250942,666212,666209,1,1
9431,415314,666269,250957,1,250957,666271,666269,1,1
9432,415358,666317,250961,1,250961,666319,666317,1,1
9433,415402,666407,251007,1,251007,666409,666407,1,1
9434,415447,666466,251022,1,251022,666468,666466,1,1
9435,415491,666531,251043,1,251043,666533,666531,1,1
9436,415535,666591,251059,1,251059,666593,666591,1,1
9437,415579,666679,251103,1,251103,666681,666679,1,1
9438,415623,666723,251103,1,251103,666725,666723,1,1
9439,415667,666801,251137,1,251137,666803,666801,1,1
9440,415711,666874,251166,1,251166,666876,666874,1,1
9441,415755,666967,251215,1,251215,666969,666967,1,1
9442,415799,667010,251214,1,251214,667012,667010,1,1
9443,415843,667098,251258,1,251258,667100,667098,1,1
9444,415887,667075,251191,1,251191,667077,667075,1,1
9445,415931,667226,251298,1,251298,667228,667226,1,1
9446,415975,667260,251288,1,251288,667262,667260,1,1
9447,416019,667378,251361,1,251361,667380,667378,1,1
9448,416063,667460,251400,1,251400,667462,667460,1,1
9449,416107,667541,251436,1,251436,667543,667541,1,1
9450,416151,667603,251454,1,251454,667605,667603,1,1
9451,416195,667635,251442,1,251442,667637,667635,1,1
9452,416239,667736,251499,1,251499,667738,667736,1,1
9453,416283,667831,251551,1,251551,667833,667831,1,1
9454,416327,667864,251540,1,251540,667867,667864,1,1
9455,416371,667928,251560,1,251560,667930,667928,1,1
9456,416415,668022,251609,1,251609,668024,668022,1,1
9457,416459,668083,251626,1,251626,668085,668083,1,1
9458,416503,668148,251648,1,251648,668151,668148,1,1
9459,416547,668191,251646,1,251646,668193,668191,1,1
9460,416592,668263,251674,1,251674,668265,668263,1,1
9461,416636,668331,251698,1,251698,668333,668331,1,1
9462,416680,668428,251751,1,251751,668430,668428,1,1
9463,416724,668514,251793,1,251793,668516,668514,1,1
9464,416768,668586,251821,1,251821,668589,668586,1,1
9465,416812,668648,251840,1,251840,668651,668648,1,1
9466,416856,668746,251893,1,251893,668748,668746,1,1
9467,416900,668805,251908,1,251908,668808,668805,1,1
9468,416944,668928,251987,1,251987,668930,668928,1,1
9469,416988,668993,252008,1,252008,668995,668993,1,1
9470,417032,669108,252079,1,252079,669111,669108,1,1
9471,417076,669134,252061,1,252061,669136,669134,1,1
9472,417120,669232,252115,1,252115,669234,669232,1,1
9473,417164,669298,252137,1,252137,669300,669298,1,1
9474,417208,669339,252134,1,252134,669341,669339,1,1
9475,417252,669455,252206,1,252206,669458,669455,1,1
9476,417296,669463,252169,1,252169,669465,669463,1,1
9477,417340,669562,252224,1,252224,669564,669562,1,1
9478,417384,669582,252200,1,252200,669584,669582,1,1
9479,417428,669622,252196,1,252196,669624,669622,1,1
9480,417472,669697,252228,1,252228,669700,669697,1,1
9481,417516,669773,252259,1,252259,669775,669773,1,1
9482,417560,669849,252291,1,252291,669851,669849,1,1
9483,417604,669929,252327,1,252327,669931,669929,1,1
9484,417648,669982,252336,1,252336,669984,669982,1,1
9485,417692,670019,252330,1,252330,670022,670019,1,1
9486,417737,670099,252365,1,252365,670101,670099,1,1
9487,417781,670177,252399,1,252399,670180,670177,1,1
9488,417825,670254,252432,1,252432,670256,670254,1,1
9489,417869,670292,252427,1,252427,670295,670292,1,1
9490,417913,670369,252459,1,252459,670372,670369,1,1
9491,417957,670477,252523,1,252523,670479,670477,1,1
9492,418001,670547,252549,1,252549,670549,670547,1,1
9493,418045,670649,252607,1,252607,670651,670649,1,1
9494,418089,670686,252600,1,252600,670688,670686,1,1
9495,418133,670759,252629,1,252629,670762,670759,1,1
9496,418177,670848,252673,1,252673,670850,670848,1,1
9497,418221,670920,252702,1,252702,670922,670920,1,1
9498,418265,671020,252758,1,252758,671022,671020,1,1
9499,418309,671085,252779,1,252779,671088,671085,1,1
9500,418353,671139,252789,1,252789,671142,671139,1,1
9501,418397,671201,252807,1,252807,671203,671201,1,1
9502,418441,671268,252830,1,252830,671271,671268,1,1
9503,418485,671348,252865,1,252865,671350,671348,1,1
9504,418529,671427,252900,1,252900,671429,671427,1,1
9505,418573,671493,252922,1,252922,671495,671493,1,1
9506,418617,671528,252914,1,252914,671531,671528,1,1
9507,418661,671603,252944,1,252944,671605,671603,1,1
9508,418705,671675,252972,1,252972,671677,671675,1,1
9509,418749,671737,252990,1,252990,671739,671737,1,1
9510,418793,671805,253015,1,253015,671808,671805,1,1
9511,418837,671881,253047,1,253047,671884,671881,1,1
9512,418882,671976,253097,1,253097,671978,671976,1,1
9513,418926,672094,253171,1,253171,672096,672094,1,1
9514,418970,672167,253200,1,253200,672169,672167,1,1
9515,419014,672176,253165,1,253165,672178,672176,1,1
9516,419058,672272,253217,1,253217,672274,672272,1,1
9517,419102,672322,253223,1,253223,672324,672322,1,1
9518,419146,672387,253244,1,253244,672390,672387,1,1
9519,419190,672459,253272,1,253272,672461,672459,1,1
9520,419234,672568,253337,1,253337,672570,672568,1,1
9521,419278,672652,253377,1,253377,672655,672652,1,1
9522,419322,672679,253359,1,253359,672681,672679,1,1
9523,419366,672761,253398,1,253398,672763,672761,1,1
9524,419410,672788,253381,1,253381,672790,672788,1,1
9525,419454,672869,253418,1,253418,672871,672869,1,1
9526,419498,672886,253391,1,253391,672888,672886,1,1
9527,419542,673008,253468,1,253468,673010,673008,1,1
9528,419586,673044,253461,1,253461,673046,673044,1,1
9529,419630,673145,253518,1,253518,673147,673145,1,1
9530,419674,673194,253523,1,253523,673197,673194,1,1
9531,419718,673278,253562,1,253562,673280,673278,1,1
9532,419762,673405,253646,1,253646,673408,673405,1,1
9533,419806,673473,253670,1,253670,673476,673473,1,1
9534,419850,673543,253695,1,253695,673545,673543,1,1
9535,419894,673607,253716,1,253716,673610,673607,1,1
9536,419938,673647,253711,1,253711,673649,673647,1,1
9537,419983,673730,253750,1,253750,673732,673730,1,1
9538,420027,673769,253746,1,253746,673772,673769,1,1
9539,420071,673868,253800,1,253800,673870,673868,1,1
9540,420115,673889,253777,1,253777,673891,673889,1,1
9541,420159,673958,253802,1,253802,673960,673958,1,1
9542,420203,674019,253819,1,253819,674022,674019,1,1
9543,420247,674108,253864,1,253864,674110,674108,1,1
9544,420291,674127,253839,1,253839,674129,674127,1,1
9545,420335,674193,253861,1,253861,674195,674193,1,1
9546,420379,674274,253898,1,253898,674276,674274,1,1
9547,420423,674328,253908,1,253908,674331,674328,1,1
9548,420467,674398,253933,1,253933,674400,674398,1,1
9549,420511,674477,253969,1,253969,674479,674477,1,1
9550,420555,674517,253965,1,253965,674519,674517,1,1
9551,420599,674611,254014,1,254014,674613,674611,1,1
9552,420643,674642,254001,1,254001,674644,674642,1,1
9553,420687,674747,254063,1,254063,674749,674747,1,1
9554,420731,674842,254114,1,254114,674844,674842,1,1
9555,420775,674920,254148,1,254148,674922,674920,1,1
9556,420819,674984,254167,1,254167,674986,674984,1,1
9557,420863,675034,254174,1,254174,675037,675034,1,1
9558,420907,675084,254179,1,254179,675086,675084,1,1
9559,420951,675138,254189,1,254189,675140,675138,1,1
9560,420995,675241,254248,1,254248,675243,675241,1,1
9561,421039,675308,254271,1,254271,675310,675308,1,1
9562,421083,675374,254293,1,254293,675376,675374,1,1
9563,421128,675440,254315,1,254315,675442,675440,1,1
9564,421172,675510,254341,1,254341,675512,675510,1,1
9565,421216,675599,254386,1,254386,675602,675599,1,1
9566,421260,675668,254412,1,254412,675671,675668,1,1
9567,421304,675718,254417,1,254417,675720,675718,1,1
9568,421348,675827,254482,1,254482,675829,675827,1,1
9569,421392,675914,254525,1,254525,675916,675914,1,1
9570,421436,675977,254544,1,254544,675979,675977,1,1
9571,421480,676056,254579,1,254579,676058,676056,1,1
9572,421524,676115,254594,1,254594,676118,676115,1,1
9573,421568,676193,254628,1,254628,676195,676193,1,1
9574,421612,676196,254587,1,254587,676199,676196,1,1
9575,421656,676280,254627,1,254627,676282,676280,1,1
9576,421700,676387,254689,1,254689,676389,676387,1,1
9577,421744,676421,254679,1,254679,676423,676421,1,1
9578,421788,676505,254720,1,254720,676508,676505,1,1
9579,421832,676566,254737,1,254737,676569,676566,1,1
9580,421876,676604,254731,1,254731,676606,676604,1,1
9581,421920,676698,254781,1,254781,676701,676698,1,1
9582,421964,676783,254822,1,254822,676786,676783,1,1
9583,422008,676858,254852,1,254852,676860,676858,1,1
9584,422052,676940,254890,1,254890,676942,676940,1,1
9585,422096,676998,254905,1,254905,677000,676998,1,1
9586,422140,677033,254895,1,254895,677035,677033,1,1
9587,422184,677096,254914,1,254914,677098,677096,1,1
9588,422228,677137,254911,1,254911,677139,677137,1,1
9589,422273,677197,254928,1,254928,677200,677197,1,1
9590,422317,677318,255005,1,255005,677321,677318,1,1
9591,422361,677334,254976,1,254976,677336,677334,1,1
9592,422405,677458,255056,1,255056,677460,677458,1,1
9593,422449,677537,255091,1,255091,677540,677537,1,1
9594,422493,677589,255099,1,255099,677592,677589,1,1
9595,422537,677681,255147,1,255147,677684,677681,1,1
9596,422581,677734,255155,1,255155,677736,677734,1,1
9597,422625,677812,255190,1,255190,677815,677812,1,1
9598,422669,677915,255249,1,255249,677917,677915,1,1
9599,422713,677993,255282,1,255282,677995,677993,1,1
9600,422757,678063,255309,1,255309,678065,678063,1,1
9601,422801,678103,255304,1,255304,678105,678103,1,1
9602,422845,678169,255327,1,255327,678171,678169,1,1
9603,422889,678250,255364,1,255364,678253,678250,1,1
9604,422933,678318,255388,1,255388,678320,678318,1,1
9605,422977,678384,255410,1,255410,678387,678384,1,1
9606,423021,678459,255441,1,255441,678461,678459,1,1
9607,423065,678492,255429,1,255429,678494,678492,1,1
9608,423109,678564,255457,1,255457,678566,678564,1,1
9609,423153,678631,255480,13,255468,678621,678618,1,1
9610,423197,678715,255520,1,255520,678717,678715,1,1
9611,423241,678799,255560,1,255560,678801,678799,1,1
9612,423285,678894,255611,1,255611,678896,678894,1,1
9613,423329,678983,255656,1,255656,678985,678983,1,1
9614,423373,679046,255675,1,255675,679048,679046,1,1
9615,423418,679182,255768,1,255768,679185,679182,1,1
9616,423462,679224,255766,1,255766,679227,679224,1,1
9617,423506,679287,255784,1,255784,679290,679287,1,1
9618,423550,679346,255799,1,255799,679348,679346,1,1
9619,423594,679404,255814,1,255814,679407,679404,1,1
9620,423638,679480,255845,1,255845,679482,679480,1,1
9621,423682,679561,255882,1,255882,679563,679561,1,1
9622,423726,679552,255829,1,255829,679555,679552,1,1
9623,423770,679611,255844,1,255844,679613,679611,1,1
9624,423814,679703,255892,1,255892,679706,679703,1,1
9625,423858,679745,255889,1,255889,679747,679745,1,1
9626,423902,679833,255933,1,255933,679835,679833,1,1
9627,423946,679871,255928,1,255928,679873,679871,1,1
9628,423990,679974,255986,1,255986,679976,679974,1,1
9629,424034,680055,256023,1,256023,680057,680055,1,1
9630,424078,680115,256040,1,256040,680117,680115,1,1
9631,424122,680203,256084,1,256084,680205,680203,1,1
9632,424166,680258,256095,1,256095,680261,680258,1,1
9633,424210,680318,256111,1,256111,680321,680318,1,1
9634,424254,680405,256153,1,256153,680407,680405,1,1
9635,424298,680446,256151,1,256151,680448,680446,1,1
9636,424342,680504,256164,1,256164,680506,680504,1,1
9637,424386,680620,256236,1,256236,680622,680620,1,1
9638,424430,680728,256301,1,256301,680731,680728,1,1
9639,424474,680774,256302,1,256302,680776,680774,1,1
9640,424519,680804,256288,1,256288,680806,680804,1,1
9641,424563,680858,256298,1,256298,680860,680858,1,1
9642,424607,680930,256326,1,256326,680932,680930,1,1
9643,424651,681026,256378,1,256378,681028,681026,1,1
9644,424695,681135,256443,1,256443,681138,681135,1,1
9645,424739,681213,256477,1,256477,681216,681213,1,1
9646,424783,681268,256488,1,256488,681270,681268,1,1
9647,424827,681356,256532,1,256532,681358,681356,1,1
9648,424871,681356,256487,1,256487,681358,681356,1,1
9649,424915,681481,256569,1,256569,681483,681481,1,1
9650,424959,681539,256583,1,256583,681541,681539,1,1
9651,425003,681596,256596,1,256596,681598,681596,1,1
9652,425047,681683,256639,1,256639,681685,681683,1,1
9653,425091,681765,256677,1,256677,681767,681765,1,1
9654,425135,681775,256643,1,256643,681777,681775,1,1
9655,425179,681871,256695,1,256695,681873,681871,1,1
9656,425223,681962,256742,1,256742,681964,681962,1,1
9657,425267,682066,256802,1,256802,682068,682066,1,1
9658,425311,682146,256838,1,256838,682148,682146,1,1
9659,425355,682240,256887,1,256887,682242,682240,1,1
9660,425399,682339,256942,1,256942,682341,682339,1,1
9661,425443,682411,256970,1,256970,682413,682411,1,1
9662,425487,682467,256983,1,256983,682470,682467,1,1
9663,425531,682530,257001,1,257001,682532,682530,1,1
9664,425575,682624,257052,9,257043,682618,682616,1,1
9665,425619,682699,257082,1,257082,682701,682699,1,1
9666,425664,682736,257075,1,257075,682738,682736,1,1
9667,425708,682752,257047,1,257047,682754,682752,1,1
9668,425752,682888,257140,1,257140,682891,682888,1,1
9669,425796,682978,257186,1,257186,682981,682978,1,1
9670,425840,683045,257208,1,257208,683047,683045,1,1
9671,425884,683077,257196,1,257196,683079,683077,1,1
9672,425928,683144,257219,1,257219,683146,683144,1,1
9673,425972,683243,257274,1,257274,683245,683243,1,1
9674,426016,683318,257305,1,257305,683321,683318,1,1
9675,426060,683364,257307,1,257307,683366,683364,1,1
9676,426104,683425,257324,1,257324,683427,683425,1,1
9677,426148,683491,257346,1,257346,683493,683491,1,1
9678,426192,683584,257395,1,257395,683587,683584,1,1
9679,426236,683664,257431,1,257431,683666,683664,1,1
9680,426280,683691,257414,1,257414,683693,683691,1,1
9681,426324,683785,257463,1,257463,683787,683785,1,1
9682,426368,683824,257459,1,257459,683826,683824,1,1
9683,426412,683925,257516,1,257516,683928,683925,1,1
9684,426456,683966,257513,1,257513,683969,683966,1,1
9685,426500,684065,257568,1,257568,684067,684065,1,1
9686,426544,684091,257550,1,257550,684093,684091,1,1
9687,426588,684193,257608,1,257608,684196,684193,1,1
9688,426632,684285,257655,1,257655,684287,684285,1,1
9689,426676,684330,257656,1,257656,684332,684330,1,1
9690,426720,684415,257697,1,257697,684417,684415,1,1
9691,426764,684493,257731,1,257731,684495,684493,1,1
9692,426809,684573,257767,1,257767,684575,684573,1,1
9693,426853,684601,257751,1,257751,684603,684601,1,1
9694,426897,684690,257796,1,257796,684692,684690,1,1
9695,426941,684789,257852,1,257852,684792,684789,1,1
9696,426985,684877,257895,1,257895,684879,684877,1,1
9697,427029,684968,257942,1,257942,684970,684968,1,1
9698,427073,685027,257957,1,257957,685029,685027,1,1
9699,427117,685123,258009,10,258000,685116,685114,1,1
9700,427161,685131,257973,1,257973,685134,685131,1,1
9701,427205,685238,258036,1,258036,685240,685238,1,1
9702,427249,685321,258075,1,258075,685323,685321,1,1
9703,427293,685410,258120,1,258120,685412,685410,1,1
9704,427337,685478,258144,1,258144,685480,685478,1,1
9705,427381,685533,258154,1,258154,685535,685533,1,1
9706,427425,685626,258204,1,258204,685629,685626,1,1
9707,427469,685682,258215,1,258215,685684,685682,1,1
9708,427513,685766,258255,1,258255,685768,685766,1,1
9709,427557,685823,258269,1,258269,685825,685823,1,1
9710,427601,685870,258271,1,258271,685872,685870,1,1
9711,427645,685978,258336,1,258336,685980,685978,1,1
9712,427689,686089,258403,1,258403,686092,686089,1,1
9713,427733,686148,258417,1,258417,686150,686148,1,1
9714,427777,686200,258426,1,258426,686203,686200,1,1
9715,427821,686293,258475,1,258475,686296,686293,1,1
9716,427865,686351,258488,1,258488,686353,686351,1,1
9717,427909,686442,258536,1,258536,686445,686442,1,1
9718,427954,686512,258561,1,258561,686515,686512,1,1
9719,427998,686597,258603,1,258603,686600,686597,1,1
9720,428042,686621,258582,1,258582,686623,686621,1,1
9721,428086,686699,258617,1,258617,686702,686699,1,1
9722,428130,686768,258641,1,258641,686771,686768,1,1
9723,428174,686856,258685,1,258685,686858,686856,1,1
9724,428218,686926,258710,1,258710,686928,686926,1,1
9725,428262,686961,258702,1,258702,686963,686961,1,1
9726,428306,687069,258766,1,258766,687072,687069,1,1
9727,428350,687148,258801,1,258801,687151,687148,1,1
9728,428394,687232,258840,1,258840,687234,687232,1,1
9729,428438,687297,258861,1,258861,687299,687297,1,1
9730,428482,687359,258880,1,258880,687362,687359,1,1
9731,428526,687433,258909,1,258909,687435,687433,1,1
9732,428570,687536,258969,1,258969,687539,687536,1,1
9733,428614,687617,259006,1,259006,687619,687617,1,1
9734,428658,687702,259047,1,259047,687705,687702,1,1
9735,428702,687758,259058,11,259047,687749,687747,1,1
9736,428746,687816,259072,1,259072,687818,687816,1,1
9737,428790,687859,259072,1,259072,687861,687859,1,1
9738,428834,687919,259087,1,259087,687921,687919,1,1
9739,428878,687956,259080,1,259080,687958,687956,1,1
9740,428922,688022,259102,11,259091,688013,688011,1,1
9741,428966,688093,259129,1,259129,688095,688093,1,1
9742,429010,688183,259175,1,259175,688185,688183,1,1
9743,429055,688247,259196,1,259196,688250,688247,1,1
9744,429099,688280,259184,1,259184,688282,688280,1,1
9745,429143,688378,259238,1,259238,688380,688378,1,1
9746,429187,688435,259251,1,259251,688437,688435,1,1
9747,429231,688491,259263,1,259263,688493,688491,1,1
9748,429275,688546,259274,1,259274,688549,688546,1,1
9749,429319,688615,259299,1,259299,688617,688615,1,1
9750,429363,688677,259317,1,259317,688679,688677,1,1
9751,429407,688718,259314,1,259314,688721,688718,1,1
9752,429451,688769,259320,1,259320,688771,688769,1,1
9753,429495,688837,259345,1,259345,688840,688837,1,1
9754,429539,688925,259389,1,259389,688927,688925,1,1
9755,429583,688967,259387,22,259365,688948,688945,1,1
9756,429627,689046,259422,1,259422,689049,689046,1,1
9757,429671,689117,259449,1,259449,689120,689117,1,1
9758,429715,689195,259483,1,259483,689198,689195,1,1
9759,429759,689268,259512,1,259512,689270,689268,1,1
9760,429803,689334,259534,1,259534,689336,689334,1,1
9761,429847,689377,259532,1,259532,689379,689377,1,1
9762,429891,689470,259581,1,259581,689472,689470,1,1
9763,429935,689552,259620,1,259620,689554,689552,1,1
9764,429979,689641,259664,1,259664,689643,689641,1,1
9765,430023,689673,259653,1,259653,689675,689673,1,1
9766,430067,689730,259665,1,259665,689732,689730,1,1
9767,430111,689794,259685,1,259685,689796,689794,1,1
9768,430155,689902,259749,1,259749,689904,689902,1,1
9769,430200,689933,259736,1,259736,689935,689933,1,1
9770,430244,690027,259786,1,259786,690029,690027,1,1
9771,430288,690131,259846,1,259846,690133,690131,1,1
9772,430332,690172,259843,1,259843,690175,690172,1,1
9773,430376,690300,259927,1,259927,690302,690300,1,1
9774,430420,690333,259916,1,259916,690335,690333,1,1
9775,430464,690405,259944,1,259944,690407,690405,1,1
9776,430508,690510,260005,1,260005,690512,690510,1,1
9777,430552,690541,259992,1,259992,690543,690541,1,1
9778,430596,690595,260002,1,260002,690598,690595,1,1
9779,430640,690641,260004,1,260004,690643,690641,1,1
9780,430684,690754,260073,1,260073,690756,690754,1,1
9781,430728,690807,260082,1,260082,690809,690807,1,1
9782,430772,690872,260103,1,260103,690874,690872,1,1
9783,430816,690974,260161,1,260161,690977,690974,1,1
9784,430860,691029,260172,1,260172,691032,691029,1,1
9785,430904,691126,260225,1,260225,691128,691126,1,1
9786,430948,691244,260299,1,260299,691246,691244,1,1
9787,430992,691277,260287,1,260287,691279,691277,1,1
9788,431036,691341,260307,1,260307,691343,691341,1,1
9789,431080,691428,260350,1,260350,691430,691428,1,1
9790,431124,691476,260355,1,260355,691478,691476,1,1
9791,431168,691566,260400,1,260400,691568,691566,1,1
9792,431212,691661,260452,1,260452,691663,691661,1,1
9793,431256,691732,260479,1,260479,691735,691732,1,1
9794,431300,691821,260524,1,260524,691824,691821,1,1
9795,431345,691862,260520,1,260520,691864,691862,1,1
9796,431389,691931,260545,1,260545,691933,691931,1,1
9797,431433,692004,260574,1,260574,692006,692004,1,1
9798,431477,692056,260583,1,260583,692059,692056,1,1
9799,431521,692119,260601,1,260601,692121,692119,1,1
9800,431565,692199,260637,1,260637,692201,692199,1,1
9801,431609,692232,260626,1,260626,692234,692232,1,1
9802,431653,692301,260651,13,260639,692291,692289,1,1
9803,431697,692345,260651,1,260651,692347,692345,1,1
9804,431741,692446,260708,1,260708,692448,692446,1,1
9805,431785,692532,260750,13,260737,692522,692519,1,1
9806,431829,692602,260776,1,260776,692604,692602,1,1
9807,431873,692623,260753,1,260753,692625,692623,1,1
9808,431917,692683,260769,1,260769,692685,692683,1,1
9809,431961,692779,260821,10,260811,692772,692770,1,1
9810,432005,692836,260834,1,260834,692839,692836,1,1
9811,432049,692913,260867,10,260858,692906,692904,1,1
9812,432093,692951,260861,1,260861,692954,692951,1,1
9813,432137,693055,260921,1,260921,693057,693055,1,1
9814,432181,693128,260950,1,260950,693131,693128,1,1
9815,432225,693277,261054,1,261054,693279,693277,1,1
9816,432269,693326,261059,1,261059,693328,693326,1,1
9817,432313,693392,261082,1,261082,693394,693392,1,1
9818,432357,693477,261123,1,261123,693479,693477,1,1
9819,432401,693535,261136,1,261136,693537,693535,1,1
9820,432445,693626,261183,1,261183,693628,693626,1,1
9821,432490,693656,261169,1,261169,693658,693656,1,1
9822,432534,693757,261226,1,261226,693759,693757,1,1
9823,432578,693865,261291,1,261291,693868,693865,1,1
9824,432622,693924,261306,1,261306,693927,693924,1,1
9825,432666,694011,261348,1,261348,694013,694011,1,1
9826,432710,694043,261336,1,261336,694046,694043,1,1
9827,432754,694117,261366,1,261366,694119,694117,1,1
9828,432798,694160,261365,1,261365,694162,694160,1,1
9829,432842,694240,261401,1,261401,694242,694240,1,1
9830,432886,694274,261390,1,261390,694276,694274,1,1
9831,432930,694399,261471,1,261471,694401,694399,1,1
9832,432974,694474,261503,1,261503,694477,694474,1,1
9833,433018,694546,261531,1,261531,694549,694546,1,1
9834,433062,694620,261561,1,261561,694622,694620,1,1
9835,433106,694663,261560,1,261560,694665,694663,1,1
9836,433150,694739,261592,1,261592,694742,694739,1,1
9837,433194,694794,261602,1,261602,694796,694794,1,1
9838,433238,694878,261643,1,261643,694880,694878,1,1
9839,433282,694908,261628,1,261628,694910,694908,1,1
9840,433326,694995,261671,1,261671,694997,694995,1,1
9841,433370,695104,261736,1,261736,695106,695104,1,1
9842,433414,695177,261765,1,261765,695179,695177,1,1
9843,433458,695254,261799,1,261799,695257,695254,1,1
9844,433502,695289,261789,1,261789,695291,695289,1,1
9845,433546,695401,261858,1,261858,695404,695401,1,1
9846,433591,695455,261868,1,261868,695458,695455,1,1
9847,433635,695538,261906,1,261906,695540,695538,1,1
9848,433679,695594,261918,1,261918,695596,695594,1,1
9849,433723,695699,261979,1,261979,695701,695699,1,1
9850,433767,695804,262040,1,262040,695806,695804,1,1
9851,433811,695863,262055,1,262055,695866,695863,1,1
9852,433855,695929,262077,1,262077,695931,695929,1,1
9853,433899,696017,262121,1,262121,696020,696017,1,1
9854,433943,696083,262143,1,262143,696085,696083,1,1
9855,433987,696193,262209,1,262209,696195,696193,1,1
9856,434031,696213,262185,1,262185,696215,696213,1,1
9857,434075,696306,262233,1,262233,696308,696306,1,1
9858,434119,696401,262285,1,262285,696403,696401,1,1
9859,434163,696429,262269,1,262269,696432,696429,1,1
9860,434207,696531,262327,1,262327,696533,696531,1,1
9861,434251,696599,262350,1,262350,696601,696599,1,1
9862,434295,696685,262393,1,262393,696688,696685,1,1
9863,434339,696740,262403,1,262403,696742,696740,1,1
9864,434383,696787,262406,1,262406,696789,696787,1,1
9865,434427,696847,262422,1,262422,696849,696847,1,1
9866,434471,696908,262439,1,262439,696910,696908,1,1
9867,434515,696998,262486,1,262486,697001,696998,1,1
9868,434559,697118,262562,1,262562,697120,697118,1,1
9869,434603,697146,262545,1,262545,697148,697146,1,1
9870,434647,697186,262541,1,262541,697188,697186,1,1
9871,434691,697241,262552,1,262552,697243,697241,1,1
9872,434736,697294,262561,1,262561,697296,697294,1,1
9873,434780,697358,262581,1,262581,697360,697358,1,1
9874,434824,697395,262574,1,262574,697397,697395,1,1
9875,434868,697505,262640,1,262640,697507,697505,1,1
9876,434912,697539,262630,1,262630,697541,697539,1,1
9877,434956,697576,262623,1,262623,697578,697576,1,1
9878,435000,697662,262665,1,262665,697665,697662,1,1
9879,435044,697726,262685,1,262685,697729,697726,1,1
9880,435088,697769,262684,1,262684,697771,697769,1,1
9881,435132,697869,262740,1,262740,697871,697869,1,1
9882,435176,697928,262755,1,262755,697930,697928,1,1
9883,435220,697992,262774,1,262774,697994,697992,1,1
9884,435264,698046,262785,1,262785,698048,698046,1,1
9885,435308,698098,262793,1,262793,698101,698098,1,1
9886,435352,698158,262809,1,262809,698160,698158,1,1
9887,435396,698227,262834,1,262834,698229,698227,1,1
9888,435440,698326,262888,1,262888,698328,698326,1,1
9889,435484,698374,262892,1,262892,698376,698374,1,1
9890,435528,698438,262912,1,262912,698440,698438,1,1
9891,435572,698476,262907,1,262907,698478,698476,1,1
9892,435616,698544,262931,1,262931,698547,698544,1,1
9893,435660,698628,262971,1,262971,698630,698628,1,1
9894,435704,698716,263015,1,263015,698718,698716,1,1
9895,435748,698835,263089,1,263089,698837,698835,1,1
9896,435792,698864,263075,1,263075,698867,698864,1,1
9897,435836,698951,263117,1,263117,698953,698951,1,1
9898,435881,699021,263144,1,263144,699024,699021,1,1
9899,435925,699115,263193,1,263193,699117,699115,1,1
9900,435969,699202,263236,1,263236,699204,699202,1,1
9901,436013,699237,263227,1,263227,699240,699237,1,1
9902,436057,699332,263278,1,263278,699335,699332,1,1
9903,436101,699350,263253,1,263253,699353,699350,1,1
9904,436145,699476,263334,1,263334,699478,699476,1,1
9905,436189,699567,263381,1,263381,699570,699567,1,1
9906,436233,699631,263401,1,263401,699633,699631,1,1
9907,436277,699710,263436,1,263436,699712,699710,1,1
9908,436321,699773,263455,1,263455,699775,699773,1,1
9909,436365,699849,263487,1,263487,699852,699849,1,1
9910,436409,699904,263498,1,263498,699906,699904,1,1
9911,436453,699992,263541,1,263541,699994,699992,1,1
9912,436497,700085,263591,1,263591,700087,700085,1,1
9913,436541,700139,263601,1,263601,700141,700139,1,1
9914,436585,700190,263608,1,263608,700192,700190,1,1
9915,436629,700257,263630,1,263630,700259,700257,1,1
9916,436673,700331,263661,1,263661,700334,700331,1,1
9917,436717,700395,263681,1,263681,700397,700395,1,1
9918,436761,700491,263733,1,263733,700494,700491,1,1
9919,436805,700583,263780,1,263780,700585,700583,1,1
9920,436849,700645,263798,1,263798,700647,700645,1,1
9921,436893,700733,263842,1,263842,700735,700733,1,1
9922,436937,700773,263838,1,263838,700775,700773,1,1
9923,436981,700831,263853,1,263853,700834,700831,1,1
9924,437026,700902,263879,1,263879,700904,700902,1,1
9925,437070,700993,263926,1,263926,700995,700993,1,1
9926,437114,701067,263956,1,263956,701069,701067,1,1
9927,437158,701118,263963,1,263963,701120,701118,1,1
9928,437202,701208,264009,1,264009,701210,701208,1,1
9929,437246,701260,264017,1,264017,701263,701260,1,1
9930,437290,701352,264065,1,264065,701354,701352,1,1
9931,437334,701414,264083,1,264083,701416,701414,1,1
9932,437378,701482,264107,1,264107,701485,701482,1,1
9933,437422,701574,264155,1,264155,701576,701574,1,1
9934,437466,701614,264151,1,264151,701616,701614,1,1
9935,437510,701651,264143,1,264143,701653,701651,1,1
9936,437554,701734,264183,1,264183,701737,701734,1,1
9937,437598,701793,264197,1,264197,701795,701793,1,1
9938,437642,701868,264229,1,264229,701871,701868,1,1
9939,437686,701920,264236,1,264236,701922,701920,1,1
9940,437730,701976,264249,1,264249,701978,701976,1,1
9941,437774,702020,264249,1,264249,702023,702020,1,1
9942,437818,702069,264253,1,264253,702071,702069,1,1
9943,437862,702172,264312,1,264312,702174,702172,1,1
9944,437906,702253,264349,1,264349,702255,702253,1,1
9945,437950,702320,264373,1,264373,702323,702320,1,1
9946,437994,702344,264352,1,264352,702346,702344,1,1
9947,438038,702466,264430,1,264430,702468,702466,1,1
9948,438082,702542,264462,1,264462,702544,702542,1,1
9949,438126,702652,264528,1,264528,702654,702652,1,1
9950,438171,702723,264555,1,264555,702725,702723,1,1
9951,438215,702758,264546,1,264546,702760,702758,1,1
9952,438259,702834,264578,1,264578,702836,702834,1,1
9953,438303,702921,264622,1,264622,702924,702921,1,1
9954,438347,703025,264681,1,264681,703028,703025,1,1
9955,438391,703096,264708,1,264708,703099,703096,1,1
9956,438435,703134,264701,1,264701,703136,703134,1,1
9957,438479,703235,264759,1,264759,703237,703235,1,1
9958,438523,703321,264800,1,264800,703323,703321,1,1
9959,438567,703379,264815,1,264815,703381,703379,1,1
9960,438611,703423,264815,1,264815,703425,703423,1,1
9961,438655,703500,264848,1,264848,703502,703500,1,1
9962,438699,703596,264899,1,264899,703598,703596,1,1
9963,438743,703660,264920,1,264920,703662,703660,1,1
9964,438787,703724,264940,1,264940,703727,703724,1,1
9965,438831,703749,264921,1,264921,703752,703749,1,1
9966,438875,703796,264924,1,264924,703799,703796,1,1
9967,438919,703857,264940,1,264940,703859,703857,1,1
9968,438963,703907,264946,1,264946,703909,703907,1,1
9969,439007,703968,264963,1,264963,703970,703968,1,1
9970,439051,704034,264985,1,264985,704036,704034,1,1
9971,439095,704077,264985,1,264985,704080,704077,1,1
9972,439139,704196,265059,1,265059,704198,704196,1,1
9973,439183,704270,265089,1,265089,704272,704270,1,1
9974,439227,704324,265100,1,265100,704327,704324,1,1
9975,439272,704363,265094,1,265094,704365,704363,1,1
9976,439316,704433,265121,1,265121,704436,704433,1,1
9977,439360,704542,265185,1,265185,704544,704542,1,1
9978,439404,704614,265213,1,265213,704616,704614,1,1
9979,439448,704674,265229,1,265229,704676,704674,1,1
9980,439492,704727,265238,1,265238,704729,704727,1,1
9981,439536,704815,265282,1,265282,704817,704815,1,1
9982,439580,704840,265262,12,265251,704830,704828,1,1
9983,439624,704945,265324,1,265324,704947,704945,1,1
9984,439668,705016,265351,1,265351,705018,705016,1,1
9985,439712,705102,265393,1,265393,705104,705102,1,1
9986,439756,705133,265380,1,265380,705136,705133,1,1
9987,439800,705214,265417,1,265417,705216,705214,1,1
9988,439844,705287,265446,1,265446,705290,705287,1,1
9989,439888,705408,265523,1,265523,705411,705408,1,1
9990,439932,705416,265487,1,265487,705419,705416,1,1
9991,439976,705505,265532,1,265532,705507,705505,1,1
9992,440020,705587,265569,1,265569,705589,705587,1,1
9993,440064,705657,265596,1,265596,705659,705657,1,1
9994,440108,705669,265563,1,265563,705671,705669,1,1
9995,440152,705742,265592,1,265592,705744,705742,1,1
9996,440196,705817,265623,1,265623,705819,705817,1,1
9997,440240,705875,265637,1,265637,705877,705875,1,1
9998,440284,705975,265693,1,265693,705977,705975,1,1
9999,440328,706051,265726,1,265726,706054,706051,1,1
10000,440372,706134,265764,1,265764,706136,706134,1,1


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/seeds_n1_to_n5.txt <==
-840412858980
-130337760337049303/735000
7741249588008701627910300
2678238636386999968451455048849379521/1639638000000
-93872674477608996942129969652071419760
-26447173400841350639446798978483466354253181256669045184703/1335210826950000000000
1276542082233469716479533425465549162694483868273820
2746180971627488751905128373896074679640390148567682702107567940395041717301089/10195388777574000000000000000
-18492927782758982728630715817693800752104605508575085331031477880
-604294730626381822581832008648396553741768985222985333798640330573935540351317935564467965260936579/154864868282976852000000000000000000


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/summary.json <==
{
  "first_n": 1,
  "last_n": 10000,
  "rows": 10000,
  "duplicates_verified": 150,
  "missing": [],
  "all_small_certified": true,
  "all_adjacent_determinants_nonzero_recorded": true,
  "max_A_bits": 440372,
  "max_B_num_bits": 706134,
  "max_B_den_bits": 265764,
  "max_gcd_bits": 22,
  "max_scale_bits": 265764,
  "max_primitive_X_bits": 706136,
  "max_primitive_Y_bits": 706134,
  "source_files": [
    "c1.csv",
    "c10.csv",
    "c11.csv",
    "c12.csv",
    "c13.csv",
    "c14a.csv",
    "c2.csv",
    "c3.csv",
    "c4.csv",
    "c5.csv",
    "c6.csv",
    "c7.csv",
    "c8.csv",
    "c9.csv",
    "t141.csv",
    "t142.csv",
    "t143.csv",
    "t144.csv",
    "t145.csv",
    "t146.csv",
    "t147.csv",
    "t148.csv",
    "t149.csv",
    "t150.csv",
    "t151.csv",
    "t152.csv",
    "t153.csv",
    "t154.csv",
    "t155.csv",
    "t156.csv",
    "t157.csv"
  ]
}

==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/selected_summary.csv <==
value,n,primitive_X_bits,primitive_Y_bits,full_gcd_bits,primitive_scale_bits,conservative_log2_abs_form_upper,small_certified,adjacent_det_nonzero
Li2(1/5),1,60,57,1,20,-4.575424759099,1,1
Li2(1/5),2,124,122,1,41,-10.735812018919,1,1
Li2(1/5),3,197,195,1,71,-7.896199278739,1,1
Li2(1/5),5,331,329,1,117,-16.216973798379,1,1
Li2(1/5),10,677,675,1,244,-25.018910097479,1,1
Li2(1/5),100,7027,7025,1,2635,-78.453763481284,1,1
Li2(1/5),1000,70528,70526,1,26503,-654.802297319333,1,1
Li2(1/5),5000,353113,353111,1,132935,-2864.351336599560,1,1
Li2(1/5),10000,706136,706134,1,265764,-5837.287635699846,1,1
Li2(-1/3),1,50,49,5,14,-6.824653365408,1,1
Li2(-1/3),2,116,114,1,39,-6.456661652873,1,1
Li2(-1/3),3,181,180,1,64,-6.088669940338,1,1
Li2(-1/3),5,303,301,1,104,-15.352686515269,1,1
Li2(-1/3),10,617,615,1,213,-29.512727952595,1,1
Li2(-1/3),100,6509,6507,1,2408,-51.393473824469,1,1
Li2(-1/3),1000,65394,65393,1,24290,-338.200932543208,1,1
Li2(-1/3),5000,327435,327433,1,121861,-1295.234082404262,1,1
Li2(-1/3),10000,654812,654810,1,243648,-2668.275519730581,1,1


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verification/checksum_check.log <==
./PROVENANCE.md: OK
./README.md: OK
./REPORT.md: OK
./code/consolidate.py: OK
./code/genA_single.cpp: OK
./code/original_vz_coeff.cpp: OK
./code/run_recurrence_chunk.cpp: OK
./logs/minus_third_chunk_summaries.txt: OK
./logs/one_fifth_chunk_summaries.txt: OK
./minus_third/diagonal_recurrence.json: OK
./minus_third/diagonal_recurrence.txt: OK
./minus_third/results_10000.csv: OK
./minus_third/seeds_n1_to_n5.txt: OK
./minus_third/summary.json: OK
./one_fifth/diagonal_recurrence.json: OK
./one_fifth/diagonal_recurrence.txt: OK
./one_fifth/results_10000.csv: OK
./one_fifth/seeds_n1_to_n5.txt: OK
./one_fifth/summary.json: OK
./selected_summary.csv: OK
./verification/final_independent_checks.log: OK
./verification/high_index_modular_A_checks.log: OK
./verification/holdout_exact_pairs.json: OK
./verify.py: OK


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verification/final_independent_checks.log <==
[table] one_fifth: 10000 rows, all smallness/determinant checks PASS
[table] minus_third: 10000 rows, all smallness/determinant checks PASS
[holdout] one_fifth: 15 exact canonical pairs through n=42 PASS
[holdout] minus_third: 15 exact canonical pairs through n=42 PASS
[direct] one_fifth: fresh GMP extraction at n=1,5,12,24,42 PASS
[direct] minus_third: fresh GMP extraction at n=1,5,12,24,42 PASS
[high-index] one_fifth: 18 direct modular recurrence checks through n=9995 PASS
[high-index] minus_third: 18 direct modular recurrence checks through n=9995 PASS
ALL REQUESTED CHECKS PASS


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verification/high_index_modular_A_checks.log <==
PASS 1/5 p 998244353 n 97
PASS 1/5 p 998244353 n 499
PASS 1/5 p 998244353 n 997
PASS 1/5 p 998244353 n 1999
PASS 1/5 p 998244353 n 4999
PASS 1/5 p 998244353 n 9995
PASS 1/5 p 1004535809 n 97
PASS 1/5 p 1004535809 n 499
PASS 1/5 p 1004535809 n 997
PASS 1/5 p 1004535809 n 1999
PASS 1/5 p 1004535809 n 4999
PASS 1/5 p 1004535809 n 9995
PASS 1/5 p 469762049 n 97
PASS 1/5 p 469762049 n 499
PASS 1/5 p 469762049 n 997
PASS 1/5 p 469762049 n 1999
PASS 1/5 p 469762049 n 4999
PASS 1/5 p 469762049 n 9995
PASS -1/3 p 998244353 n 97
PASS -1/3 p 998244353 n 499
PASS -1/3 p 998244353 n 997
PASS -1/3 p 998244353 n 1999
PASS -1/3 p 998244353 n 4999
PASS -1/3 p 998244353 n 9995
PASS -1/3 p 1004535809 n 97
PASS -1/3 p 1004535809 n 499
PASS -1/3 p 1004535809 n 997
PASS -1/3 p 1004535809 n 1999
PASS -1/3 p 1004535809 n 4999
PASS -1/3 p 1004535809 n 9995
PASS -1/3 p 469762049 n 97
PASS -1/3 p 469762049 n 499
PASS -1/3 p 469762049 n 997
PASS -1/3 p 469762049 n 1999
PASS -1/3 p 469762049 n 4999
PASS -1/3 p 469762049 n 9995


==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verification/holdout_exact_pairs.json <==
{
  "one_fifth": [
    {
      "n": 1,
      "A": "-840412858980",
      "B": "-130337760337049303/735000",
      "seconds": 0.00243377685546875
    },
    {
      "n": 2,
      "A": "7741249588008701627910300",
      "B": "2678238636386999968451455048849379521/1639638000000",
      "seconds": 0.0031328201293945312
    },
    {
      "n": 3,
      "A": "-93872674477608996942129969652071419760",
      "B": "-26447173400841350639446798978483466354253181256669045184703/1335210826950000000000",
      "seconds": 0.00662541389465332
    },
    {
      "n": 4,
      "A": "1276542082233469716479533425465549162694483868273820",
      "B": "2746180971627488751905128373896074679640390148567682702107567940395041717301089/10195388777574000000000000000",
      "seconds": 0.01163935661315918
    },
    {
      "n": 5,
      "A": "-18492927782758982728630715817693800752104605508575085331031477880",
      "B": "-604294730626381822581832008648396553741768985222985333798640330573935540351317935564467965260936579/154864868282976852000000000000000000",
      "seconds": 0.02005743980407715
    },
    {
      "n": 6,
      "A": "278886735838094579988416066495394792376286008539670898987764060912641277904400",
      "B": "280435061267293953179159310548357996112801487026065934354441444023748786208059845580761643311238538601989674520300309967/4765563105457472174656800000000000000000000",
      "seconds": 0.03454446792602539
    },
    {
      "n": 7,
      "A": "-4324402716054239090373032692725246163448781373410254696969936166516907490448111320043259800",
      "B": "-47120810593616213586340118031036006828971838156769024293176680563358773399289594494056756938467039960110874769305068882104915895569730929/51641208289016320204560185856000000000000000000",
      "seconds": 0.05458354949951172
    },
    {
      "n": 9,
      "A": "-1100038328297537645630607990075108149367567041589208134195686396515487295485200022918977953313673529603115235852701200",
      "B": "-91922053801515985158892203052878382835595186238102579312046091846382471493685367240854665051897776071708695159064337211636000078790692240082812422038643403701975911432440293538362697/396024154708249091999723992392182604480000000000000000000000000000",
      "seconds": 0.10055065155029297
    },
    {
      "n": 12,
      "A": "4876164350513914495859580750623471102267087116050312673221115609821209705249970233771209071283323621565030243436778572183295498053818284466892767859280295440",
      "B": "17648247422220415454651281824716940742015658086597371079847880743896614097548683117306514811398547054400762116834785383700813242126758704162768369216182649632760704306821414888118863962356656556288901959908425252126935998121409786930774907041577589/17152720963338819669683121997797063864168427181442969600000000000000000000000000000000000000",
      "seconds": 0.23928022384643555
    },
    {
      "n": 16,
      "A": "390555216211005071824589298813405251056627690738171890243994806833243431898574480606311084034662308327797703451825780391062365464442843640040626140512472814064544633753091572120512574352087034689014399882996380",
      "B": "73996069208958865097449665618282498281265880417213617302060820768593233573942206906488422903644145757027012924141340753580170115835280835411148068872688349681124409188717841173787831321336895132724765179029446516808677184180640112171066280713304825401328748577237921295031527186872340761333429804143189128499329297213047091941799/897916560127944702979498551845047535085920931292947752234185315221504000000000000000000000000000000000000000000000000000",
      "seconds": 0.568655252456665
    },
    {
      "n": 20,
      "A": "33356207935948200173167737046710233540221534873818350057502301776262651695339743494107846881294189759724369376322571093853259942393081335789385174408164597412584615605898422513759141073307733671545350152617486224543642030235455181071872464030575333337369822962120",
      "B": "372828329790663288563858936548311423708874554511648078197177760399572765495153840054116855394788875606325755811584606881284513656350979220788212269283552244259160187734557796175952228898037972020365234668050461303488973546179854382245063990442656294355821145971261103495969391146421874755437419196893766162015514931348851297144343112532578108509382982942284943664606565372631675913158001650929309503822084039493162571/52971467757470018531481683056257191817742703436664449973498705075253244071103104547382886400000000000000000000000000000000000000000000000000000000000000000",
      "seconds": 1.152766227722168
    },
    {
      "n": 24,
      "A": "2967087593569147500597129071577047803762879187131272196756813395836451085022061501373025468319906528434847338557245509338341283225001400885092551079005573382625294986633652462665844370868256444147538773213624643329370619489891434840733447891486994905013209450868009012317916655563658402716473692064882770064691920400",
      "B": "24373584770924365313004410948864780315364713444761616954591357135727699260495950033217840364996812496275804530223921303983946941020830118625365548670031386504292621919823474807292641395835201830592076791266345137045027309178006493076927763758279832381556177442682139398742030469814896324689397920184539820958488970463433626801629667837238796361208634222767997681338954751589928977500887563655275592714874551053537456528705214889387822356066345926688371172617809203423503213753492532455232013029500149/38931291796885765643098799209451786659226247914356994940949000027276294765604447575998000710081364863672647680000000000000000000000000000000000000000000000000000000000000000000000000000",
      "seconds": 1.8921129703521729
    },
    {
      "n": 30,
      "A": "82766285362501139062839432843066698003895791186642102180915550471071764979565636980924253690833429573865853522630517421278754568101458348945501594274580692333086646385318575340122259640872883450520532486323141126723392078917512686342985548466289445481284099960712793043482825797523777046802804372524355072233056138315766600704911038806794878545955764768585573575204414991618193463140552483225400",
      "B": "49185402413462458416482787025966783682066463970389826740881625721273089159300652844957756027155762845376515428105422524266714578050065644693923033342909104733348291573757904587551727225065615481474150432188727577626960578742614700610939322448804658527336364710243955757430322030218791195198907442355189721019523875379927421705616442041996841044338130170949482751755951468119539864033440147390384717063181640304516058276641357134569331888978902264884619419914964335158776747075465313579984682822018214438819509413327935584699733906285088358267048025252363312231715708859359405025240259378639730798251642952038503618159381650333/2816388347527464139237344309173652133596638601205651773968959962051112779563047674819256314153029079563862881661552177968432601077624340480000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "seconds": 3.82600474357605
    },
    {
      "n": 36,
      "A": "2404690156022079938097376746840792065897495137422448528335462435492673269969974925320518820638242581970538731953051612716477440630713416574539695141332001698759996532672853823731079895575145186314418708921819389163413758814669032901485114589227201726129685723965617131790001761898638485549392745999876016701167040885795968810402460498736879316219774849349997132254517601882115313564182810983643985112968907007606717351700550830619084219262088437702763617685474205715064361200",
      "B": "39374543976291538781723359968996939348120725014029531251627615408721497131531980462277199796978438240107516068526558950526830688131744058529190687735228809778737585341551339142796697571499830768795259714088872296366056001356049042245696429167747104866801587059875642556965520803630833147717877438822850529180486802689501025729208951679717210116490858989371170479238480200347195763181504050534491175667002789969878423977986932650931020321983936572852532599161734438130582561908813957548641093067032155449622903619047369894459431634146486887877354852021679143678177270358198407853226050499717700667546697794755385911478518891549498268696683274906568683032820264263706866675507590434144582018602551032747504260033595911224578134383712953173166941850750184541983/77600797648204681620802006655891959026011344311465122252809339466222824500224647922537060086191282835272283195770581620248136622933174863927316931718325510962975363144089600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "seconds": 7.189798355102539
    },
    {
      "n": 42,
      "A": "71857622220664879680112851445441688740933005180633702917391254749054655950800812108817670319095549921376652911262869532928621379843830085050900125628488118571245337639187706800421205948204434470560401805070741513126261877058353521497879884406266447445335947599916304112999209856727375643328612261273125689163268281939080841418506459892538602125780762961929841250330447511383286012559468217221951600111383070266124035642943248056665886176928115383226948846397310011851195922596891663702921674479112186409046951250430894851789481077234130122688365779214000",
      "B": "556790580032093204216688964378218162147910843410966628376958586539420857246666166524038089383545000845013236786791231965079696202634412736762038755088169611364182822219911822787801475621579356197692856859059455404027470301190723077438993282610288985962197004497955294864175015355374689699538941727206865360091791645443673759629968259023209708444567116664510385200659916875571972739312241581947561388262636840621124790677439610599939544633069698359209733557274797845028422554018315086300181266180237711322835851987282117809464781537079503329610620797649894296225654383060002464240804264893222431740833093600365343000708152337581014623473448950268052581464509298558478847341448215146794294486953939511110343259893462701265404631169344771585137044295428404492128000943889896439293865735813591439771085859239123290261459287362197597282080904088934389941846427528422267251673277258213/36722210081036526662151606118800911360767251823305686400232628274323152480883322337954737485253074066780911161837319244778259500377762388952848836216358377708574767654910117245577360247872755544883200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "seconds": 12.156114339828491
    }
  ],
  "minus_third": [
    {
      "n": 1,
      "A": "-111112474980",
      "B": "5451411265515611/158760",
      "seconds": 0.002488374710083008
    },
    {
      "n": 2,
      "A": "135153328681317833585820",
      "B": "-15975603146262414443504234599641049/382494752640",
      "seconds": 0.002974271774291992
    },
    {
      "n": 3,
      "A": "-216426428975105571396875467826353008",
      "B": "899966674789274769381329813131203605479731573012563029/13455848809910707200",
      "seconds": 0.006994485855102539
    },
    {
      "n": 4,
      "A": "388654805094826536308271552571015350036417951900",
      "B": "-2665556380593249954953371980801928634550406391195104831358544477433889309/22193142199675716132864000",
      "seconds": 0.011303186416625977
    },
    {
      "n": 5,
      "A": "-743521134782483260056538619892411526637415922540201323010680",
      "B": "3002986984329120954823554195755056421928064974228624326907003176518443734922767597682157729/13069383331665902546843467776000",
      "seconds": 0.022030115127563477
    },
    {
      "n": 6,
      "A": "1480726015475659526308901932552813792741719526866286380358143344690998800",
      "B": "-150600143910226991204665651616948584100323643714772304876064212900318399478929708730219401461738002273593562891/329113460093786746586244838053415747584",
      "seconds": 0.03345131874084473
    },
    {
      "n": 7,
      "A": "-3032022682984176055143307236894398276055669091102229671290162299515287146578907381400",
      "B": "72762460327804441687623654273569014486863100552694506949586100520232399055764169290435379237081278805789692917550297623107129721/77655084004740273326528801863837546388127744",
      "seconds": 0.052107810974121094
    },
    {
      "n": 9,
      "A": "-13450347464060248930561157559891655412229985576771522051034564716623739832373642628315956088379295062971395600",
      "B": "5450768575249284203390960906422990138498392165171115991861628843252341875197610162631584031771886600145252454592441162413461401513905781903818202668746369054762310218741/1311351762036860320693818242832765371655322512265745478451200",
      "seconds": 0.09804010391235352
    },
    {
      "n": 12,
      "A": "137304137235991326140380576135914100785845962006191579107266952734123252152339491045993110907962071207555690803189617466452604500682509883145618960",
      "B": "-3412274925970314948405443640376997286332010708927489591129708279679370901180812916709043041822591574393967767523077769137041497940536567213203703803212592729716153455197417042100661232478877108357474855694034458523259777205562767/80418386575386540828689186546944730653953985061542445245193628290659664063889408000",
      "seconds": 0.21480679512023926
    },
    {
      "n": 16,
      "A": "3344472611920946603689047093275389444747737998362736187838897265343105959935704236927911953413003524743233402594284363553238792795877768730333459493217321476089153146555740992771162342334847302300",
      "B": "-2641270251181720162122365185186322476297140315402978149727482987770506978043379262343705395273929908428113190943431251417741842185329572461045182995471401492659650907327618137884837254660974483011847848133994698869199022957833889920087356572139635574259195808218247736182551119342097495526949835950695909/2555525155904865403216331660708469629305172085266108440181201680606142185647969656047527396072942213267456000",
      "seconds": 0.5088727474212646
    },
    {
      "n": 20,
      "A": "86868438240352238120422920339462749130133199763927164056703884082307477195976772919978655584738226320633712372836475814703672190866662425624356414176729290940545700185060567417899723377710493975369315296024881551008943993744245771899112889555400",
      "B": "-6594879493601635698484537510868152538437641115670684872076818184811181913956269469218774041764168189854102956238251153057825360068678812947952223053586867369078422756136228971304239259919867321891227125530005886962588094842224944284004536447213698277251737537311216853381440991333863987198350225511575786962912639975636664635516256119428681256621077349435000222065730420760545352525179/245663036098245943643056943858870029812449328341417025486371505343305309678304555843839747423446461198538855842575964725033168749042073600000",
      "seconds": 1.0446977615356445
    },
    {
      "n": 24,
      "A": "2349935607714053831769789440550359294699118112399295056228740274026982465372201074395010418053208530143243302938752480403189040099215629063897471452357934473212150239948475788816578755152413952994231314167847345253634172558571665199202247432813539948192480737620547577248120090498447050780778000",
      "B": "-599761939746757797242270517914560853222289325170713964162179493298479737878198834854093594599099363911840341419230565194186019130351149944952971509288746072803738938794796969688979762113754795562759040885587490329947912239196287302414631667510736949336295646215926075695992691377141431173743865457434375594215295358197972713148193413458110628157946221928886883606107205434481262326163728360749728737096800025710916885768680396158782337684044753788828263115239/825881817299945523324190360634816945191876899532555363337390509067397697196576668265686286275303869566408780116901414120051181765886366435621618622643578320453632000",
      "seconds": 1.8667433261871338
    },
    {
      "n": 30,
      "A": "347647852843349909830639296632587854338967269061272392373559979625947508797960556921147407775969567659971544351447487121425967038806496221811917363175960151055804796549346990115429527907128493638234102661756180305324303691607446615064894781136957307833418945588821361370687561778748175606375957740723719400881408621131785127988334230684306813582467126201523525849855800",
      "B": "-26091597176723122987664660467936094168832976931188096343090175239075404746643960614881707017608252501933838380257691770596461056194956876346381909538491813666801008076144239664908858004779096015170680177564071054087337267304207365039899654278500369578939119734136163719344770995326625839702649840774781092093771248924198918573573392773980764670032459529306246636096816780399498864616529179079980307329824417841948082176701224792128748230086103072411286176135965837786417975344556911139532812068902323802023292007717702175103429879037825949315215123209414725991552481136857503291/242860048727780682388480916981028071700845736706975906145089758827166830875084805263854428072126781204250012499933024695397048217394979600101165562367061856305713495801561708488948497147121645793788975854387200",
      "seconds": 3.638998031616211
    },
    {
      "n": 36,
      "A": "53568043082028298387706473077354667447878793147032719834116207839880548410626092929163476249781497476927175238664231899127683862511220156041109862575189737483595463879842814494580225462352820285159655659875834571711472397746289687374956217938428001506316812584675207182602044283445177085179282219827385594419342042393352305182114991840838394072311424228153573080035320379453308721085888141401991992304468456066772543666396253962036635749253360",
      "B": "-1409652427951398036327171327830738487554627426524798658132422562951806014960313684424990438315364642520468666783361852404919190193359067634986776900300829370458406115070513008362675062050168830573589462465161406223280029852565881475914596860910773731010834056179455926542631564287178944514427859755679847031889902222735518212582423339818752092399477454596810233662615248058712050467161555022528698051062363839790765685851723626371845638559775601579638628821707882458840529291485541656407740008887997774789077367157828063925801058654974820435785501124670145028023778032800288865868567389142433867332552425877386269261499979164169416100280891749492874179711733921118994325506253402129658017742208069441379/85153249737634824789935025321855663886860464001357191612789425872371746367813893358670289517901917937318217652061288225392882559164693494302041112979662873844287546840859979186692665487425496115662104659258476955970725864647066452656536305700571472042393600000",
      "seconds": 7.282956600189209
    },
    {
      "n": 42,
      "A": "8489460839280549828387778982617789758585430486680934648532976414598960909607066993588711110710706091765357892545849286754282990474296627701480686712604692239707829703490673317510117386982880578395814617658401018109901488606832797365617119481989771684156739080583159116972876229930537755753314429481373278892360735223715812085994848963630653924028850125653425987034585073051723982297663600820563363459334840066994041327921674531800886427018197016418243591014755078389971907232899339610441954661239399338482976117774000",
      "B": "-84700767068521280217085157948337098101180405419768860686137213972312581367578948703539619590503928322769478319110812801426475785513298253076446704162301497832888712334378977236412201211576320951834114584174843826688834606051310923687923986406543553007667382423459143740295825713945524274588113297648166397949202877045997337967156576423048669529550523575931529595153649419023396823208641667926988000657055269797432930879950899771971381496217065315731920655577063387115112892498966156523595161633301641997856944751169549706517808713921721901859019156008965832347326066803565349511275860257091542939103664564614616033896133680166016230376728620597983805064125715341679544775843671290913915719561288236663625061662446646273023771151485717479697285515206805767774158860539641677800592604356002513221965956768752455299503/32285104645031173513110202199170536487665083083248435581068816611337575735889946769774310117127396067375735647941554479328981118061807753578669942857463882650714733339915754617429033591240167588555911285438423503483673212072260933795701000198066527751530290032858929779166311310050545494544665804800",
      "seconds": 12.053688764572144
    }
  ]
}

==> anc/06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verify.py <==
#!/usr/bin/env python3
import argparse,csv,json,math,os,subprocess,tempfile
from fractions import Fraction
from pathlib import Path

ROOT=Path(__file__).resolve().parent
TARGETS={
 'one_fifth': dict(z=5,base=150000000,C=6),
 'minus_third': dict(z=-3,base=26000000,C=14),
}

def load_rec(path):
    v=[int(x) for x in Path(path).read_text().split()]
    assert len(v)==282
    return [v[47*k:47*(k+1)] for k in range(6)]

def ev(c,n,mod=None):
    s=0
    if mod is None:
        for x in reversed(c): s=s*n+x
    else:
        for x in reversed(c): s=(s*n+x)%mod
    return s

def load_seeds(path):
    s=Path(path).read_text().split(); assert len(s)==10
    return [(Fraction(s[2*i]),Fraction(s[2*i+1])) for i in range(5)]

def propagate(rec,seeds,N):
    A=[None]+[x[0] for x in seeds]; B=[None]+[x[1] for x in seeds]
    for n in range(1,N-4):
        p=[ev(rec[k],n) for k in range(6)]
        assert p[5]!=0
        A.append(-sum(Fraction(p[k])*A[n+k] for k in range(5))/p[5])
        B.append(-sum(Fraction(p[k])*B[n+k] for k in range(5))/p[5])
    return A,B

def check_tables():
    for key,cfg in TARGETS.items():
        path=ROOT/key/'results_10000.csv'
        rows=list(csv.DictReader(path.open()))
        assert len(rows)==10000
        basepow=1
        prev=0
        for i,r in enumerate(rows,1):
            n=int(r['n']); assert n==i and n>prev; prev=n
            assert r['small_certified']=='1'
            assert r['adjacent_det_nonzero']=='1'
            b=int(r['scale_bits']); basepow*=cfg['base']
            # scale has exactly b bits, hence scale < 2^b. This bit-only
            # inequality independently implies the exact smallness flag.
            assert cfg['C']*(1<<b) < basepow
        summ=json.load(open(ROOT/key/'summary.json'))
        assert summ['rows']==10000 and summ['first_n']==1 and summ['last_n']==10000
        assert summ['all_small_certified'] and summ['all_adjacent_determinants_nonzero_recorded']
        print(f'[table] {key}: 10000 rows, all smallness/determinant checks PASS')

def check_holdouts():
    H=json.load(open(ROOT/'verification'/'holdout_exact_pairs.json'))
    for key in TARGETS:
        rec=load_rec(ROOT/key/'diagonal_recurrence.txt')
        seeds=load_seeds(ROOT/key/'seeds_n1_to_n5.txt')
        assert len(rec)==6 and all(len(x)==47 for x in rec)
        A,B=propagate(rec,seeds,max(x['n'] for x in H[key]))
        for x in H[key]:
            n=x['n']; assert A[n]==Fraction(x['A']); assert B[n]==Fraction(x['B'])
        print(f'[holdout] {key}: {len(H[key])} exact canonical pairs through n=42 PASS')

def build(src,out,libs=()):
    cmd=['g++','-O3','-std=c++17',str(src),*libs,'-o',str(out)]
    subprocess.run(cmd,check=True)

def direct_check():
    H=json.load(open(ROOT/'verification'/'holdout_exact_pairs.json'))
    Hmap={k:{x['n']:x for x in v} for k,v in H.items()}
    with tempfile.TemporaryDirectory() as td:
        exe=Path(td)/'vz_coeff'
        build(ROOT/'code'/'original_vz_coeff.cpp',exe,['-lgmpxx','-lgmp'])
        for key,cfg in TARGETS.items():
            for n in [1,5,12,24,42]:
                p=subprocess.run([str(exe),str(6*n),str(6*n),str(4*n),str(4*n),str(5*n),str(3*n),str(cfg['z'])],capture_output=True,text=True,check=True)
                a,b=p.stdout.strip().splitlines()
                h=Hmap[key][n]; assert a==h['A'] and b==h['B']
            print(f'[direct] {key}: fresh GMP extraction at n=1,5,12,24,42 PASS')

def high_index_check():
    primes=[(998244353,3),(1004535809,3),(469762049,3)]
    indices=[97,499,997,1999,4999,9995]
    with tempfile.TemporaryDirectory() as td:
        exe=Path(td)/'genA_single'
        build(ROOT/'code'/'genA_single.cpp',exe)
        for key,cfg in TARGETS.items():
            rec=load_rec(ROOT/key/'diagonal_recurrence.txt')
            for p,g in primes:
                for n in indices:
                    A=[int(subprocess.check_output([str(exe),str(n+k),str(cfg['z']),str(p),str(g)],text=True)) for k in range(6)]
                    s=sum(ev(rec[k],n,p)*A[k] for k in range(6))%p
                    assert s==0,(key,p,n,s)
            print(f'[high-index] {key}: 18 direct modular recurrence checks through n=9995 PASS')

def full_regen():
    # Slow, exact-rational reconstruction of all 10,000 rows in bounded-memory chunks.
    scheme=[1500,3000,3500,4000,4500,5000,5500,6000,6500,7000,7400,7800,8200,8600,9000,9400,9800,10000]
    with tempfile.TemporaryDirectory() as td0:
        td=Path(td0); exe=td/'runner'
        build(ROOT/'code'/'run_recurrence_chunk.cpp',exe,['-lgmpxx','-lgmp'])
        for key,cfg in TARGETS.items():
            prev=ROOT/key/'seeds_n1_to_n5.txt'; start=1; rows={}
            for j,end in enumerate(scheme,1):
                csvp=td/f'{key}_{j}.csv'; sump=td/f'{key}_{j}.sum'; state=td/f'{key}_{j}.state'
                subprocess.run([str(exe),str(ROOT/key/'diagonal_recurrence.txt'),str(prev),str(start),str(end),str(cfg['base']),str(cfg['C']),str(csvp),str(sump),'-',str(state)],check=True)
                for r in csv.DictReader(csvp.open()):
                    n=int(r['n']); tup=tuple(r.values())
                    if n in rows: assert rows[n]==tup
                    else: rows[n]=tup
                prev=state; start=end-4
            assert sorted(rows)==list(range(1,10001))
            packaged={int(r['n']):tuple(r.values()) for r in csv.DictReader((ROOT/key/'results_10000.csv').open())}
            assert rows==packaged
            print(f'[full] {key}: exact 10000-row regeneration matches packaged CSV byte-for-byte at field level')

def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--direct',action='store_true')
    ap.add_argument('--high-index',action='store_true')
    ap.add_argument('--full',action='store_true')
    a=ap.parse_args()
    check_tables(); check_holdouts()
    if a.direct: direct_check()
    if a.high_index: high_index_check()
    if a.full: full_regen()
    print('ALL REQUESTED CHECKS PASS')
if __name__=='__main__': main()


==> anc/README.txt <==
Ancillary files for "Three Irrationality Results for the Dilogarithm"
Thomas Prellberg, 7 September 2026

This directory contains the exact finite certificates, verification programs,
logs, and supplementary stress-test data accompanying the article.

Directory guide
---------------
01_minus_quarter_proof/
    Core finite certificate and audit material for Li_2(-1/4).

02_minus_quarter_RV_prime_gain/
    Reconstruction of the Rhin--Viola prime-gain profile for the ray
    (10,8,8,5,10), including the 10,000-term arithmetic comparison.

03_minus_quarter_10000_stress_test/
    Separate exact 10,000-term stress test for Li_2(-1/4).

04_one_fifth_proof/
    Core arithmetic, contour, recurrence, and independent audit certificates
    for Li_2(1/5).

05_minus_third_proof/
    Core revised arithmetic, branch, contour, recurrence, and audit
    certificates for Li_2(-1/3).

06_crossbreed_10000_stress_tests/
    Exact 10,000 + 10,000 primitive-form stress tests for Li_2(1/5) and
    Li_2(-1/3), including the diagonal recurrences, seeds, hold-out checks,
    and full CSV output.

Logical status
--------------
The proof certificates in directories 01, 02, 04, and 05 support finite
claims used in the article. The 10,000-term calculations in directories 03
and 06 are supplementary stress tests and are not proof inputs.

The article's TeX source is deliberately NOT duplicated here: arXiv asks that
TeX files not be placed in the ancillary directory. Superseded historical
manuscripts and their TeX sources are likewise omitted. The main source is
../main.tex in the submission package.

Most verification scripts use Python 3; some symbolic checks require SymPy,
and some large exact checks require a C++17 compiler with GMP. Individual
README files within the directories give the relevant commands and scope.


==> anc/SHA256SUMS.txt <==
e2dffe93ace627c38391989e828c2fa8a7978ae9fb5c7603aac3bd69a46b5ee0  ./01_minus_quarter_proof/README.md
a86908941ea8b3f851aba10047d169033f956d44475e935465df88d9b1ef2e2e  ./01_minus_quarter_proof/SHA256SUMS.txt
eac36ae2404eb54fa77d9eba9dccbec91da1830d640798687c9d58b252543e0d  ./01_minus_quarter_proof/final_internal_audit.md
66c7cd8089b8182a959c1b2f33889180b2696a14659566b02218cf658b16ca40  ./01_minus_quarter_proof/journal_certificate.json
91e491e7c15739612c31ff59676f3a1004a9a14a3dee5f317af0e0aa2b86cd4b  ./01_minus_quarter_proof/verify_journal.py
2ab7637e4b4b795d85de0d35e1352f8cf2d02035308799e3ca8d35c8d9ac674c  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/PROVENANCE.json
9af4f47a3f5b6f8953b890995f4de2b527d90cb4607bde7f875b5b0133095fb1  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/README.md
034f3f4cd45feedcc2a1b990105c35b2db4c5b87dc062df104cd71482b01963c  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/SHA256SUMS.txt
f1bc38b84c2254eb41507326d43e69177fa80e7caf38c1dd2f0f3dcc2afcba56  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/analyze_results.py
d3b01fbe00d254d995ff2763086fc89c5b531ad940ac60bff2385582f3a3bfd8  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/input/direct_coefficients.cpp
40302ff1001b069978136333c81de82916d632b07624805a8a170d1df61ab583  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/input/initial_pairs.txt
df8f94f3966e96e85f25b64696f5fb80d248a41f37a238849b113480f61dfedf  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/input/recurrence_coefficients.dat
e296744fdc3621a86bae0110a2db4bf8d1b210aca732c0360025f182ab42db36  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/input/results_10000.csv
dc999cdcb1a0f6cffe3854f41b5d4444261528897d6a5cb352a83caf506448d3  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/input/selected_exact_pairs.txt
550827d645258977bc85b537d15874e981d97e7354cafaf4e4991749e6f59e1b  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/logs/all10000.log
99ee17c4bf3cdf7eb5736ed2bf9cafa5a046fddd27c635a0ba2fb7a8174cb87d  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/logs/analysis.log
aa335e7b904ffc7a1bf9a7cea8a8c4ff20e0c8fb163e5733ae83bf232474ff53  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/logs/reconstruct.log
c1a78823066f31d27c25d0c0a8d1ffdf293b554940354a82ea6b16cb2f4b1a92  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/logs/release_quick_check.log
4fb904a48b92eb7ab1ac391fd32170cd68df058f7b4e6126adae2ac39965f43b  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/prime_gain_comparison.pdf
cedff2e32cdbc73fa0344f200aac429adc32cfa2d7558afe6fc45390bd8efa4a  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/reconstruct.py
df211b130668f2b8b7d9b62c6fbffa64794295f1327bb864ca93b42d23906fb9  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/reconstruct_all.cpp
a699f46ed76bd216f1081b6b2330e4fb45d7c8c5a5354b208694d6590a5a8645  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/requirements.txt
d45afbf2cc871c3ca611547153b9c8cb9b3d3b5a2a92daf8a234a7ccc424924b  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/all10000_cells.csv
9298831e890cba52803afd68dbed4d4decbacfbfbccc1fbbbc43e20407978f57  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/all10000_excess.csv
7f583244ba49263cc96c82653a921a07e4d7ec40d737d026344bea272b34a5bb  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/all10000_histogram.csv
d7713f72ca94e8d3411290f218f8d9f1d5aa81b3c3d288c4215bc32be8ba389d  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/all10000_selected_exact.txt
30281bc7f1a84c153e83e2b4691652fe0b5aae4b4bcaa41a9e9de0aaf51c34ce  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/all10000_summary.csv
ce4de1fc9484741494d7218d731512dadc7fc64ab95c0f34d4d62430a6842ed4  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/direct_n225.txt
493863324fec7980835ca51a93d2ffcc5c013e03d4fe1c656f7258f78d27d489  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/direct_n32.txt
f070e04228e964f952064b9eac0afc44cd7f9c4dee0d24bc29d3b768ca113246  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/elementary_cells.csv
bfe7695c89e3d381d81460eeb2fdb5493f581333df3a1b5d1527f954d8f88463  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/exact_profile.json
a621879dbefae4b2f01f4a672eddbae0f70de1a4ee79a6c62ed03a8eb505dfc9  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n1.json
6ab35b3055202f4028debc927554b36db5a7962aa14b4bfb9518b9163aeb619d  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n10.json
7072e1e56ad374b2ebfcf7d253938c339185b34db44a81b82b4d3a9bfaaffe1c  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n100.json
af7e1f29b3bfb296e4e3c15a8f869d2e317d0fc51ebf368fa476160a9f79acbb  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n1000.json
a19e7c0fe131a71ad289828900fe786451050d99132ee28db1c28e9a29f3c6f5  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n10000.json
9a92df2ca44a415c369a6587b680827c9ead9c7612361e1485f304e4e07ba56c  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n16.json
f0f16e87d5447065822630f1d153fc518b6208dc53ec2e4ad5c0104f43bea4c7  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n192.json
b2c2b434a07b07bfe77a4d91eb87a403259920b039a8f240dc9af57f41e48ca3  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n2.json
f4f5f5f48ae92758e79c9e5586ab3ee259c5d4f432f4e9003644d3146dccbe5f  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n2000.json
f2b8ffa8d81c001957b70a06089866b2adc4a7c57a5a5df39b243a1d4245d17c  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n256.json
81b2415347f71768b47b265f6ae8fd8d6940a340dd0a5d50aca63bfe3aa7dd97  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n3.json
cadf42431c1d5769511b0d3627dc65be2ba0b1453b96cbad25a372df99dec5f5  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n32.json
178c3b3e7e445e60e6ebfe6cfe4f8652224f0ab61634cf4491474f9504ee725f  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n4.json
5d40913f1f8003af4831184cdedc0ad41846b13ead1559e8e5faeb49e0a74be1  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n5.json
cb8dc9081636105b382e5868cc6bfa3ad8739593ce8d553ca3bb4a0b8444a7ea  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n5000.json
b034d7c3ec30f709050f3038821363a29b81d60be92eb6daf1d9535cc5411c94  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n6.json
5b919f66bd176be318bdcba969219d0fa12859b161c4f6f5e293ed404626cf25  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n7.json
d694d331101cc25d4482544669f4e2d38bac334d3151e05d9762dde354351a8e  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n8.json
2d9f1231fcb67c4fdd5ff14050b7c532941fea36e094fd62b6c6c36e0bc3e250  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/factorization_n9.json
957e229c4b1311ec073d2fa4dff53f06218d101d323cddb7849b13366d7ba980  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/fixed_prime_excess_runs.csv
5e03953ba1f923bd58c97e292e44ad643f831696ec904b271d6649bdcb93bf6f  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/intervals.csv
82654d5536a05f3c089116589b03ab0f5641fdd359c919d699d73716ecb4e084  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/nonperiodic_counterexample.json
17f9d92e89265fb146e76ae4f9ef355684d7848dc9ed18f080f15378782f026e  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/selected_excess_primes.csv
01a3def79299d6bb120110a435f0cc098a7f0fe0c597f596f61bdeae6de73b10  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/selected_prime_valuations.csv
34ba53e70fdfcf4434937ccfeff6f5a20bf3eb10268017636838a45bc13bc00c  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/selected_profile_lower_envelope.json
3247d3b29fb71c353bc28a5a05b4670bae02237dbf5b76aecc6f6f1edcaeb4e4  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/selected_summary.csv
99ee17c4bf3cdf7eb5736ed2bf9cafa5a046fddd27c635a0ba2fb7a8174cb87d  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/results/summary.json
11d6fbd361a6efd6422fd126ed161dbc8f189a39e121a97ab5340f2c74a24552  ./02_minus_quarter_RV_prime_gain/Li2_prime_gain_reconstruction_20260905/run_checks.py
132f5e41ccbca8af3a0a29620f8140d9e7d329dbc7246393b86838bfb66e2fa4  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/README.md
994892636fe5748325f0184b5bfe674eb1ed039d24e60e3cfc583e7308d97667  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/REPORT.md
177c0ce3dc7c4f8b0da8a62bc95929503237e29fe9ceb66d27d5524fb28424ab  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/SHA256SUMS.txt
3c8f08bebb059a3701b82198cf775e2c88a7c03b4d9154907d7d4b1d6c438361  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/characteristic_roots.json
57ffff783d9600c1968575729a73ba9c9544b30e38b42fa80b26449849d9ea9d  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/contiguity_reference.py
5d9aadba859c97f53a535d8ecc859bb57261d39ee5faaf4f8c22fe5145976f27  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/derivation.md
8706f3eb5666f2cf846f7cac68ec2fba8efe99c554b3d773d58642ec21d55299  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/derive_scalar_recurrence.py
669ebaa04c7c0b04e47aaabd3b2f674cb112e95940a59ee1f5fdd0031a2e66e7  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/derive_transition.py
d3b01fbe00d254d995ff2763086fc89c5b531ad940ac60bff2385582f3a3bfd8  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/direct_coefficients.cpp
37c72f7141a6f98e4098008aa0e9139a0f19d48abe1614f6ae97b8573bb8fce2  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/direct_extraction_checks.jsonl
5057145d31686d5f40431390f58359473f686c71697e172d4e7731cb3686b90a  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/direct_n256.txt
dcfce069171f469f9b97af3caaccd2ca559f9b099f9f29bc62623fff1fb5bcd6  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/execution_log.txt
40302ff1001b069978136333c81de82916d632b07624805a8a170d1df61ab583  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/initial_pairs.txt
857aa36e9cffdfb5c09b07b16c16e55c5c0e1abe8d40d1686f9bfc36d0b155d6  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/initial_values.md
df8f94f3966e96e85f25b64696f5fb80d248a41f37a238849b113480f61dfedf  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/recurrence_coefficients.dat
d5a97fcf36fdb9b44f2fa715eef9a28cc3a5253420ec24642bbbf4ea755a0e1a  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/recurrence_factored.txt
4fa080c75f9f23fea3b0fad25de57a28c2a26289732d4797f07c8d7384cfc654  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/recurrence_polynomials.json
e296744fdc3621a86bae0110a2db4bf8d1b210aca732c0360025f182ab42db36  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/results_10000.csv
dc999cdcb1a0f6cffe3854f41b5d4444261528897d6a5cb352a83caf506448d3  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/selected_exact_pairs.txt
1fe6844529e36410d85f8587796d50aa6f7e5a08a8c8f8d91eb2dfefa1282f5a  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/selected_recurrence_evaluations.txt
ee626542be69bc7925adaa3807791ad84299d150a47074f52a6f3b4bac96c969  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/summary.json
467d847394ecea2b94fa4ae8a534c04e535057d4fbf3fca4a8e58572115c8595  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/theta_1300000.txt
ebf87464f892a0b488a854da36f9a90cbb746db109f30bc783bd2140a5d0a9be  ./03_minus_quarter_10000_stress_test/Li2_minus_quarter_10000_verification/verify_10000.cpp
a9830801f30cb92e63d5a13e08a9a480b8b133d0f9ecddb740310b50a6d3d00d  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/CHANGES.md
d002344aaaa37195a9591658943d0e1d48eadf394b7d89cb568229de4372bb78  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/CITATION.cff
ba181ddd0ae070a58ecd22fcbe1a1a12a78dd53b563a380f0eb6108ef5a4d0c3  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/Makefile
8d68ea66139eb150dac03cd638ea93262b7f718d60fa452cdfc477278bf501dc  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/PROVENANCE.json
8ac829872f7867cd5d990d1f9c8cef31c3f2247f8c955c26e2e3df571020c70e  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/README.md
867a09ad7821bb31a7367ed2c1c3c15e9ca2957c3dc27765d334e306cdfcc47a  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/REVIEW_GUIDE.md
91ff79f9c76f3d3fea85cac35213ec1c45dc8b7c9453e6763c9dbbc4052824b7  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/SHA256SUMS.txt
9b5763fe8895e84a3892ee0ad842b5f0f9454a8b87a6f797168e2043fdb1bd64  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/README.md
da70472d3a4eb64e19983e4401ca065dcd7a8a87ce099978678ae4f71656b1c5  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/audit_arithmetic.py
fd11848b841997248fa9835acaf8c122df76f0c93ba794486060a429cc995042  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/audit_coefficients.py
1c181db39eeb1dc8a287c91c1102bccf70008b383ea7cfb4a7f3a61d67d40595  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/audit_contours.py
b1e384bc1a68d8ffc913a011b7b6229f44390d2cbf6c26ace0afe168078b10ed  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/audit_symbolic.py
afc11e2709dfbccebf38d0e441a79be80e9246e597944aee7d3e95482d562418  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/input/contiguous_certificate.json
200608b7d6346384d6755494f71fdb20df0d14c13694fc5190efb98cbb0dc406  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/input/original_vz_coeff.cpp
953c58ee8239b4d64a5eb9b210dca01d9893954e89fd13d6ac142c384780a11c  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/input/recurrence_clean.json
05fc52e26fb1dadbf7ce6acdceb9087630b6467a9db45b037f8e255bf3ab8c37  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/audit/stress_arithmetic.cpp
9e9f9a157ffdce6d3a79c3cfcde536fbfcac9c7ad721b9f9fbdead43c1edd7e9  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/01_core_proof.log
e2f17130dfb0dd67acd89ab0992b03d7a1bb722c74bbfc51e5288f98ca4a233f  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/02_alternative_arithmetic.log
b5a24afd9d9a05d5b89cc8b22b6470aba2d7cf5239751133101baf9612b000af  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/03_alternative_contours.log
bd0f79e9ae73b80337c3152e66b02993fc19365f1dfd29480b69f2aec3f50183  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/04_symbolic_audit.log
c5e6901936dda5797dc93ae470a4e842cc579834f69cac69bd45a10aa276857d  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/05_compile_stress.log
e2cb56512399b355d328a138e789b6f5612ccb25b199f22e4a04bef2cdc06b28  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/06_literal_lambda_stress.log
c5e6901936dda5797dc93ae470a4e842cc579834f69cac69bd45a10aa276857d  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/07_compile_coefficients.log
e4465f720028490486d370a8fd925e48ec568a976e830325e27f9d9af623e565  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/08_direct_coefficients.log
7b8c4d06a0e49cdd63c4a2a4a19fec8036bb4f0fcde0c5169af7946e5b7ed38e  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/README.md
224ac9fd238195d5f258eb16d7fff96210f91848f68fb27c1cc146a17557596d  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/direct_coefficients.json
d526431989fc8664c53132e397e2e4424bc77bb0e613df9cf8c06c8133219974  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/independent_complex_contours.json
d0f28d0982c858b533c7d3c9ea040cd4ce1eb46925149991815fee52ba21d032  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/independent_floor_cells.json
1fd684fcecd5ba381b808dd9b9c1bd315a42dfa41eb59e5dcae506e8cad004ce  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/independent_real_contours.json
988b695a2cc0a5836a6ceab505fe888fefe69bce3378236dba6976eb64224992  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/generated/symbolic_audit.json
c4c56f323aa269542d66557c2115ccece5f297ddbbb583e017d833973bf4637f  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/run_summary.json
af5e09779c3c541b23e16e7246b4b6de2c32899d4b42bed576c3ad1e1f2a539f  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/release_checks/static_release_checks.json
25f9f1fb1988b230147a1d3092d34e09c069eb7a6c6d6df46b3973b9f2d36efc  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/requirements.txt
e30ed43485aa2e613df8b8d19457fb6b43f57f5cd9f922dfedb6fddf66ac7f73  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/review/ADVERSARIAL_REVIEW_20260905.md
7b91f0c51577bd2249195db2059e5d2b49847ebab32718d193550e9e04ca49a3  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/review/ADVERSARIAL_REVIEW_20260905.pdf
c7680715afbaef4111baeb9ae285f6b7e879087b4be505a14c7da61133fb9b74  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/review/README.md
ded0187d9d827ffeff18d91bd911847a4c6d293c335e78e3f0ac3facd6254ecc  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/run_checks.py
04995cd544b93050a8e064d67726a519e9682edd65b0c791fe6e0094b607c2ba  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/complex_contour_certificate.json
afc11e2709dfbccebf38d0e441a79be80e9246e597944aee7d3e95482d562418  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/contiguous_certificate.json
cafffb29d1e4ba68e6e5324d1a61e00860e1cd275609abc0022ee8d6c56a11fe  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/real_contour_certificate.json
953c58ee8239b4d64a5eb9b210dca01d9893954e89fd13d6ac142c384780a11c  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/recurrence_clean.json
d5d6f7b8b5a31d52fce83bb7d872ead33e544b27671e5a9eb5f8b8fca97dd29a  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/verify_all.py
e241a789875c5d43fb2835722b687186a2bd320c16dbfaec5b19565f01329f09  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/verify_arithmetic.py
67a3237924811d543914ada87e47b5679fed3aff4afb195a4d94bb2dc19628ad  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/verify_contours.py
b244b000f5d392b2005bf2c50ec9b39ee3f46ff3916bf82190937d401e438781  ./04_one_fifth_proof/Li2_one_fifth_companion_20260905/verification/verify_recurrence.py
86894aa0c5c3f61089421a4fafe7a938428a22b99efe173ca303ccfbf29e965c  ./05_minus_third_proof/Li2_minus_third_revised_20260905/CHANGES.md
010c25adae7a22da320317e14f4ba164412308965a29fdeb56a65af0012ca366  ./05_minus_third_proof/Li2_minus_third_revised_20260905/PROVENANCE.json
4903e51abecfa9d0e6fb014bec764ec726f85830c1cdeccd5c56d78d4852c380  ./05_minus_third_proof/Li2_minus_third_revised_20260905/README.md
c324b5b19f6dc81256508963f0600e2e6b49fd0e523e06152a8eca82df07a6dc  ./05_minus_third_proof/Li2_minus_third_revised_20260905/SHA256SUMS.txt
2d750159a97952b8dbace40face9474483f56fb99cfd73b09e9c8534154576b4  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/new_arithmetic.log
61c1fc25c04ed558bca19b81bded8367cd91a0d4008b6fb57c1cce548cd43bda  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/new_branch.log
382d87a8d16e52d72c6cccb9bde849a4a38ec4aaffb8f9157ab3fd06f8bf8b99  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/new_contours.log
af60ebe7ff06e5ee265d02b324e186da369baca5a3f394ea4edc2d03a7a5cb93  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/new_symbolic.log
51b372f20a78e8ff6d498e47e8b1049f7b289a5b52e71748b395a648d08099b2  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_full.log
b7b2a61146015d2e346c865cb86e9be76dbbaa6bcf909b5871942e6c3785f209  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/01_arithmetic.log
f0fe9f9812735f57232c9e6bb295ed08dafa8ee198e7ce91fb4587f9fa853243  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/02_contours.log
671a7a53900e281dfc97b8ee9a063209455e5f136f8f1097dbd221a54a9ff8e2  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/03_recurrence.log
1499de8c50a39d87c98b4569da90f82c35185fac4d3af0336c14e01696176f67  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/04_alternative_arithmetic.log
27111915990ead02381961e289ecec18b2e5bb73730889c978eb2d24aa211cf0  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/05_alternative_contours.log
e9617fc62d6deb7f962f555b0689dab229d930fdf63cf77df896f5fc4f23e6bc  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/06_geometry.log
c5e6901936dda5797dc93ae470a4e842cc579834f69cac69bd45a10aa276857d  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/07_compile_stress.log
86a09cf13a61c37039538176800ab6f52d261ba68f5836d18fd622b5cd176d3b  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/08_stress.log
c5e6901936dda5797dc93ae470a4e842cc579834f69cac69bd45a10aa276857d  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/09_compile_coefficients.log
035df7803b3aa689a8fb9997313075be6ef1345248207b5b471b845d55cee713  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/10_direct_coefficients.log
eb1ade215ca8fa6c7b391f5bf4d326f058fef8b2213138952ce55884179eddf6  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/11_coefficient_recurrence.log
0ddf4d1a378f1af7791ec02c5ce8a98d84bf55b4e00de2ff53f57b7c2f3a62f6  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/12_numeric_signs.log
30383b399827c3d85abe769da47cc44550b321888730c19896987cd23336b98f  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/logs/original_rerun/run_summary.json
17b8d1db50ad1f988146a7342110807d00350d0c6d22fcaa04f4dd0a882cc183  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/results/arithmetic.json
95a99b7dcdf79db7330378f22688e6b85c8d8802b675f7fd469cae397d98f5e3  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/results/branch.json
9424291d16b96ff3172a0151f2017f92252ae480e20dfa093318c19dffa9e9e9  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/results/contours.json
c3c0fc7026fc8073d583601b3edf9c776eb19e6ab5ea9c0319795621342f9e79  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/results/symbolic.json
763cf87c12d4b8d6fbab832e231e369b975d474ee9aa47dcc85d00cdca24612f  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/revised_build.log
58b33ecc19def7b98daa8c309146db44acf1d7abd5ad6cef8be1ccf75a3ed883  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/revised_source_checks.log
f5365cf288dce9687322a95885d4f2901442d1781a0396b290116725d8ac891d  ./05_minus_third_proof/Li2_minus_third_revised_20260905/release_checks/run_summary.json
e3e0df948a960e4cee30f043325f2008f52c0606d39f3519afb264f2f2712cf3  ./05_minus_third_proof/Li2_minus_third_revised_20260905/verify_revision.py
6a54ddaf9780e66dd8ca0200a925b07b3aefbb7d7286704c6cd94ed4a5fb4e15  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/PROVENANCE.md
758999560d3d568cac86f82a4ea38c3b0bb010667e428ec509bf3808e32339c1  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/README.md
cac638ea3cbd68501a31b811a3d37a49b4008da07e2fd7a8dd9eebe18906e270  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/REPORT.md
68f0091addbc5e52aeb55558cc2bca513a11556c432a626f06be37f13b177763  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/SHA256SUMS.txt
84c84dd2208bc6f45a449fbe9d04546444102acfccb4b6083e6d77ffda78bafe  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/code/consolidate.py
4e5d732625df26283fdcfe5a399ea2238f6f37ab6c213ff800a6bd37b4095b66  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/code/genA_single.cpp
200608b7d6346384d6755494f71fdb20df0d14c13694fc5190efb98cbb0dc406  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/code/original_vz_coeff.cpp
b91a2fbbe6763e331235c930c7d9df495b0ff52f78ede2e873ceb78fd17b0696  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/code/run_recurrence_chunk.cpp
af592d2f60e52d748c76acaae4dd96a276cdfb5236bd395cf539b1c2f28d74c6  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/logs/minus_third_chunk_summaries.txt
e3c3f92bc1186860947e796f743c40dba56b0a431504d640f074fa7a6e6f9bbd  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/logs/one_fifth_chunk_summaries.txt
e3a959422dc60c9b0b9c984b307bbc5497be27844016311455c961d1996ef828  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/diagonal_recurrence.json
9f5315a4cfa7fff5dbc7c8e2955f1a1046dab7b4659996a4b9251ff1be77dc1b  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/diagonal_recurrence.txt
4f1d780e1d5ca6e38ba473e37c4f0c40c7703e38dd016d2f77aa039cba558e83  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/results_10000.csv
639c46a0dd0813b56def628fcb0899f386e5c5e995194d63c699833143dbf093  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/seeds_n1_to_n5.txt
1fac729ef423a355e9510d2bbbafdf72e25b4a415eef1fc109c87ccb875727b5  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/minus_third/summary.json
4bdb520fa116511a7a20196c1450166f060224bff55376c4540f4e447cc1976b  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/diagonal_recurrence.json
7915b25f6c7d2a880f10d9fec9d3a59d4a49e269f7f4e01f5fa12676c7d18028  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/diagonal_recurrence.txt
07ca0f4578666bbf81fd8ad0294be444fb3937fd82699ef89598413a8a300f18  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/results_10000.csv
6e20204639f51cb6fa2dbab0b66c46c7338390140e6cd4da9c03189eceb8a801  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/seeds_n1_to_n5.txt
b7873971626725b4773e8a1b3f16b65307688915b18e7738d8795186f851a313  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/one_fifth/summary.json
78c228c12ab7080fb935b00db46777d60acc501fd5021f22a6536b9c6d62ca12  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/selected_summary.csv
c467603a8b5d04bb6ad126a727b30a7096afe780123cd5e5b06f41187e238875  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verification/checksum_check.log
6cf5c2a01b84ffabe6c8ff2f983ace55608212a78ec7b97851c7f39e8128697b  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verification/final_independent_checks.log
4519ee319a9af4670c53a4ae1b90c41f34fd3b1807f150f3c1fa1c9af64822f9  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verification/high_index_modular_A_checks.log
4ba2f884f2ed9a484c6b1d32e306a55dcd4ce43067ccdd6d79164f4ed890a2f3  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verification/holdout_exact_pairs.json
98661f25e08a62940c37a2304773f1e79243e8da003b06a51d55e86df97eb8a7  ./06_crossbreed_10000_stress_tests/Li2_crossbreed_10000_verification_20260906/verify.py
ee755ffeaedab7453f48cc8ff86c2c3bbdc5f96d8c78a37428dd591eebd01e9a  ./README.txt

